Three-loop helicity amplitudes for four-quark scattering in massless QCD

We compute the three-loop corrections to the helicity amplitudes for $q\bar{q}\to Q\bar{Q}$ scattering in massless QCD. In the Lorentz decomposition of the scattering amplitude we avoid evanescent Lorentz structures and map the corresponding form factors directly to the physical helicity amplitudes. We reduce the amplitudes to master integrals and express them in terms of harmonic polylogarithms. The renormalised amplitudes exhibit infrared divergences of dipole and quadrupole type, as predicted by previous work on the infrared structure of multileg scattering amplitudes. We derive the finite remainders and present explicit results for all relevant partonic channels, both for equal and different quark flavours.

==> anc/H_process1_qqb_QbQ_+-+-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(DD[i1, i4]*DD[i2, i3]*RATIO[x]) + (DD[i1, i2]*DD[i3, i4]*RATIO[x])/Nc


==> anc/H_process1_qqb_QbQ_+-+-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i2]*DD[i3, i4]*((13/9 + ((2*I)/3)*Pi + Pi^2/6 + (2*I)*Pi*G[0, x])*
    RATIO[x] + (2/3 + 2*G[0, x])*Log[mu2/s]*RATIO[x] - 
   Log[mu2/s]^2*RATIO[x] + e*((I/2)*Pi + G[0, x]/2 - I*Pi*G[0, x] - 
     G[0, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (13/9 + ((2*I)/3)*Pi + Pi^2/6 + (2*I)*Pi*G[0, x])*Log[mu2/s]*RATIO[x] + 
     (1/3 + G[0, x])*Log[mu2/s]^2*RATIO[x] - (Log[mu2/s]^3*RATIO[x])/3 + 
     RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - (I/3)*Pi^3 - 
       (7*Pi^2*G[0, x])/6 - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
       2*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + (20*Zeta[3])/3)) + 
   e^2*(I*Pi - Pi^2/4 + (I/6)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + 
     (Pi^2*G[0, x])/2 - (5*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
     I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
     (13/18 + (I/3)*Pi + Pi^2/12 + I*Pi*G[0, x])*Log[mu2/s]^2*RATIO[x] + 
     (1/9 + G[0, x]/3)*Log[mu2/s]^3*RATIO[x] - (Log[mu2/s]^4*RATIO[x])/12 - 
     Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
       I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
     RATIO[x]*(484/81 + ((80*I)/27)*Pi - (91*Pi^2)/108 - (I/6)*Pi^3 + 
       (31*Pi^4)/144 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
       Pi^2*G[0, 0, x] - Pi^2*G[1, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
       4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 - 
       (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*((I/2)*Pi + G[0, x]/2 - I*Pi*G[0, x] - G[0, 0, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - (I/3)*Pi^3 - 
         (7*Pi^2*G[0, x])/6 - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
         2*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + (20*Zeta[3])/3))) + 
   e^3*((2*I)*Pi - Pi^2/2 + ((5*I)/24)*Pi^3 - (3*Pi^4)/40 + 2*G[0, x] - 
     (4*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/24 + (I/12)*Pi^3*G[0, x] + 
     (I/6)*Pi^3*G[1, x] - 5*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
     (5*Pi^2*G[0, 0, x])/12 - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
     (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - 
     2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
     3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
     G[1, 1, 0, 0, x] + (13/54 + (I/9)*Pi + Pi^2/36 + (I/3)*Pi*G[0, x])*
      Log[mu2/s]^3*RATIO[x] + (1/36 + G[0, x]/12)*Log[mu2/s]^4*RATIO[x] - 
     (Log[mu2/s]^5*RATIO[x])/60 - 2*Zeta[3] + G[0, x]*Zeta[3] - 
     G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/40 + 
       (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - 
       (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/12 + ((3*I)/2)*Pi*G[1, 0, x] - 
       (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
       I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - I*Pi*G[1, 0, 0, x] + 
       I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
       2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
       G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + Log[mu2/s]^2*
      ((I/4)*Pi + G[0, x]/4 - (I/2)*Pi*G[0, x] - G[0, 0, x]/2 + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(40/27 + ((13*I)/18)*Pi - (7*Pi^2)/36 - (I/6)*Pi^3 - 
         (7*Pi^2*G[0, x])/12 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 
         G[0, 0, 0, x] + G[1, 0, 0, x] + (10*Zeta[3])/3)) + 
     Log[mu2/s]*(I*Pi - Pi^2/4 + (I/6)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 - (5*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
       I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
         I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
       RATIO[x]*(484/81 + ((80*I)/27)*Pi - (91*Pi^2)/108 - (I/6)*Pi^3 + 
         (31*Pi^4)/144 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
         Pi^2*G[0, 0, x] - Pi^2*G[1, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
         4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 - 
         (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3])) + 
     RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
       ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + ((2*I)/45)*Pi^5 - 
       (7*Pi^4*G[0, x])/144 + (3*Pi^4*G[1, x])/20 + (I/6)*Pi^3*G[0, 0, x] + 
       (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
       (I/3)*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/6 + 
       Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, x] + 
       6*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - 
       ((14*I)/9)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 2*G[0, 1, x]*Zeta[3] - 
       2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)) + 
   (Nf*((-10/9 - ((2*I)/3)*Pi)*RATIO[x] - (2*Log[mu2/s]*RATIO[x])/3 + 
      e*((-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*RATIO[x] + 
        (-10/9 - ((2*I)/3)*Pi)*Log[mu2/s]*RATIO[x] - (Log[mu2/s]^2*RATIO[x])/
         3) + e^2*((-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*Log[mu2/s]*
         RATIO[x] + (-5/9 - (I/3)*Pi)*Log[mu2/s]^2*RATIO[x] - 
        (Log[mu2/s]^3*RATIO[x])/9 + RATIO[x]*(-328/81 - ((56*I)/27)*Pi + 
          (35*Pi^2)/54 + (I/6)*Pi^3 + (14*Zeta[3])/9)) + 
      e^3*((-28/27 - ((5*I)/9)*Pi + (7*Pi^2)/36)*Log[mu2/s]^2*RATIO[x] + 
        (-5/27 - (I/9)*Pi)*Log[mu2/s]^3*RATIO[x] - (Log[mu2/s]^4*RATIO[x])/
         36 + Log[mu2/s]*RATIO[x]*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + 
          (I/6)*Pi^3 + (14*Zeta[3])/9) + RATIO[x]*(-1952/243 - 
          ((328*I)/81)*Pi + (98*Pi^2)/81 + ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + 
          (70*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3])) + 
      e^4*((-28/81 - ((5*I)/27)*Pi + (7*Pi^2)/108)*Log[mu2/s]^3*RATIO[x] + 
        (-5/108 - (I/36)*Pi)*Log[mu2/s]^4*RATIO[x] - (Log[mu2/s]^5*RATIO[x])/
         180 + Log[mu2/s]^2*RATIO[x]*(-164/81 - ((28*I)/27)*Pi + 
          (35*Pi^2)/108 + (I/12)*Pi^3 + (7*Zeta[3])/9) + 
        Log[mu2/s]*RATIO[x]*(-1952/243 - ((328*I)/81)*Pi + (98*Pi^2)/81 + 
          ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + (70*Zeta[3])/27 + 
          ((14*I)/9)*Pi*Zeta[3]) + RATIO[x]*(-11680/729 - ((1952*I)/243)*Pi + 
          (574*Pi^2)/243 + ((14*I)/27)*Pi^3 - (73*Pi^4)/1296 + (I/144)*Pi^5 + 
          (392*Zeta[3])/81 + ((70*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 + 
          (62*Zeta[5])/15))))/Nc + e^4*((4*I)*Pi - Pi^2 + ((5*I)/12)*Pi^3 - 
     (13*Pi^4)/120 - (I/45)*Pi^5 + 4*G[0, x] - (8*I)*Pi*G[0, x] + 
     (23*Pi^2*G[0, x])/12 + (I/6)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 + 
     (I/3)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 10*G[0, 0, x] + 
     (4*I)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/24 - (I/12)*Pi^3*G[0, 0, x] - 
     (I/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
     (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 9*G[0, 0, 0, x] - 
     (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
     (2*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 4*G[1, 0, 0, x] + 
     (2*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/12 - 
     (2*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
     (13*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] - 
     I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 0, x] + 
     I*Pi*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
     I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] - 
     I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
     2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
     G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] + 
     (13/216 + (I/36)*Pi + Pi^2/144 + (I/12)*Pi*G[0, x])*Log[mu2/s]^4*
      RATIO[x] + (1/180 + G[0, x]/60)*Log[mu2/s]^5*RATIO[x] - 
     (Log[mu2/s]^6*RATIO[x])/360 - 4*Zeta[3] - ((7*I)/6)*Pi*Zeta[3] + 
     (Pi^2*Zeta[3])/12 + (5*G[0, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, x]*
      Zeta[3] - 2*G[1, x]*Zeta[3] + (4*G[0, 0, x]*Zeta[3])/3 + 
     G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] + 
     Log[mu2/s]^3*((I/12)*Pi + G[0, x]/12 - (I/6)*Pi*G[0, x] - G[0, 0, x]/6 + 
       ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(40/81 + ((13*I)/54)*Pi - (7*Pi^2)/108 - (I/18)*Pi^3 - 
         (7*Pi^2*G[0, x])/36 - (I/3)*Pi*G[0, 0, x] + (I/3)*Pi*G[1, 0, x] - 
         G[0, 0, 0, x]/3 + G[1, 0, 0, x]/3 + (10*Zeta[3])/9)) + 
     Log[mu2/s]^2*((I/2)*Pi - Pi^2/8 + (I/12)*Pi^3 + G[0, x]/2 - 
       I*Pi*G[0, x] + (Pi^2*G[0, x])/4 - (5*G[0, 0, x])/4 + 
       (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
       G[1, 0, 0, x]/2 + RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + 
         ((3*I)/4)*Pi*G[0, x] - (Pi^2*G[0, x])/4 + (3*G[0, 0, x])/4 - 
         (I/2)*Pi*G[0, 0, x] + (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + 
         G[1, 0, 0, x]/2 + Zeta[3]/2) - Zeta[3]/2 + 
       RATIO[x]*(242/81 + ((40*I)/27)*Pi - (91*Pi^2)/216 - (I/12)*Pi^3 + 
         (31*Pi^4)/288 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
         (Pi^2*G[0, 0, x])/2 - (Pi^2*G[1, 0, x])/2 + I*Pi*G[0, 0, 0, x] - 
         I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 
         2*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + 
         G[1, 1, 0, 0, x] - (7*Zeta[3])/9 - (10*G[0, x]*Zeta[3])/3 + 
         G[1, x]*Zeta[3])) - Zeta[5] + RATIO[(1 - x)^(-1)]*
      ((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/45)*Pi^5 + (6*I)*Pi*G[0, x] - 
       (3*Pi^2*G[0, x])/2 - (I/8)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 - 
       (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 6*G[0, 0, x] - 
       (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 + (I/12)*Pi^3*G[0, 0, x] + 
       (I/6)*Pi^3*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/4 - 
       (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + 
       ((3*I)/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
       ((3*I)/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
       3*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/
        12 + ((3*I)/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
       (9*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] - (3*G[0, 1, 0, 0, x])/2 + 
       I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 0, x] - 3*G[1, 0, 0, 0, x] + 
       I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 1, 0, x] + 
       (3*G[1, 1, 0, 0, x])/2 - I*Pi*G[1, 1, 0, 0, x] + 
       I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
       G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + 
       3*Zeta[3] - (Pi^2*Zeta[3])/12 - (3*G[0, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (3*G[1, x]*Zeta[3])/2 - 
       (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + 
       G[1, 1, x]*Zeta[3] + Zeta[5]) + 
     RATIO[x]*(17488/729 + ((2912*I)/243)*Pi - (847*Pi^2)/243 - 
       ((20*I)/27)*Pi^3 + (949*Pi^4)/12960 - (I/144)*Pi^5 + 
       (409*Pi^6)/60480 - ((47*I)/720)*Pi^5*G[0, x] + 
       ((2*I)/45)*Pi^5*G[1, x] - (Pi^4*G[0, 0, x])/60 - 
       (3*Pi^4*G[0, 1, x])/20 + (Pi^4*G[1, 0, x])/60 + 
       (3*Pi^4*G[1, 1, x])/20 - (I/6)*Pi^3*G[0, 0, 0, x] - 
       (I/3)*Pi^3*G[0, 0, 1, x] + (I/6)*Pi^3*G[0, 1, 0, x] + 
       (I/3)*Pi^3*G[0, 1, 1, x] + (I/6)*Pi^3*G[1, 0, 0, x] + 
       (I/3)*Pi^3*G[1, 0, 1, x] - (I/6)*Pi^3*G[1, 1, 0, x] - 
       (I/3)*Pi^3*G[1, 1, 1, x] + (2*Pi^2*G[0, 0, 0, 0, x])/3 - 
       Pi^2*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, 0, x])/6 + 
       Pi^2*G[0, 1, 1, 0, x] - (2*Pi^2*G[1, 0, 0, 0, x])/3 + 
       Pi^2*G[1, 0, 1, 0, x] + (5*Pi^2*G[1, 1, 0, 0, x])/6 - 
       Pi^2*G[1, 1, 1, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
       2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 0, x] + 
       2*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
       2*G[0, 1, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
       2*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 1, 0, 0, 0, 0, x] - 
       2*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 1, 0, 0, x] - (560*Zeta[3])/81 - ((91*I)/27)*Pi*Zeta[3] + 
       (49*Pi^2*Zeta[3])/54 + ((7*I)/9)*Pi^3*Zeta[3] + 
       (26*Pi^2*G[0, x]*Zeta[3])/9 - (Pi^2*G[1, x]*Zeta[3])/6 + 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (8*G[0, 0, 0, x]*Zeta[3])/3 + 2*G[0, 0, 1, x]*Zeta[3] + 
       2*G[0, 1, 0, x]*Zeta[3] - 2*G[0, 1, 1, x]*Zeta[3] - 
       (8*G[1, 0, 0, x]*Zeta[3])/3 - 2*G[1, 0, 1, x]*Zeta[3] - 
       2*G[1, 1, 0, x]*Zeta[3] + 2*G[1, 1, 1, x]*Zeta[3] - (91*Zeta[3]^2)/9 - 
       (62*Zeta[5])/15 - (72*G[0, x]*Zeta[5])/5 + 2*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*((2*I)*Pi - Pi^2/2 + ((5*I)/24)*Pi^3 - (3*Pi^4)/40 + 
       2*G[0, x] - (4*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/24 + 
       (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 5*G[0, 0, x] + 
       (2*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - (2*I)*Pi*G[1, 0, x] + 
       (Pi^2*G[1, 0, x])/2 + (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + 
       I*Pi*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
       I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
       2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 2*Zeta[3] + G[0, x]*Zeta[3] - 
       G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/40 + 
         (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - 
         (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/12 + ((3*I)/2)*Pi*G[1, 0, x] - 
         (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - I*Pi*G[1, 0, 0, x] + 
         I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
         2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
         G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
         ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + ((2*I)/45)*Pi^5 - 
         (7*Pi^4*G[0, x])/144 + (3*Pi^4*G[1, x])/20 + (I/6)*Pi^3*G[0, 0, x] + 
         (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/6 + 
         Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, x] + 
         6*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - 
         ((14*I)/9)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 2*G[0, 1, x]*Zeta[3] - 
         2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5))) + 
   ((-I)*Pi - G[1, x] + (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + 
     ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
     (8 + (3*I)*Pi - (7*Pi^2)/6 + (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x])*
      RATIO[x] + (3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x])*Log[mu2/s]*RATIO[x] + 
     Log[mu2/s]^2*RATIO[x] + e*((-I)*Pi + Pi^2/2 + G[0, x]/2 - I*Pi*G[0, x] - 
       (3*G[1, x])/2 + I*Pi*G[1, x] - Pi^2*G[1, x] - G[0, 0, x] + 
       (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
       2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + (I*Pi*G[0, x] + G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
         2*G[1, 1, 1, x])*RATIO[x^(-1)] + (3/2 + I*Pi + G[0, x] - G[1, x])*
        Log[mu2/s]^2*RATIO[x] + (Log[mu2/s]^3*RATIO[x])/3 + 
       Log[mu2/s]*((-I)*Pi - G[1, x] + (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + 
         ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
         (8 + (3*I)*Pi - (7*Pi^2)/6 + (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x])*
          RATIO[x]) + RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/4 - ((5*I)/6)*Pi^3 - 
         (7*Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 0, x] - 
         (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
         2*G[1, 1, 1, x] - (8*Zeta[3])/3)) + 
     e^2*((-2*I)*Pi + Pi^2/2 + ((5*I)/12)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 - 3*G[1, x] + (2*I)*Pi*G[1, x] - 
       (5*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] - (5*G[0, 0, x])/2 + 
       I*Pi*G[0, 0, x] + I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - 
       I*Pi*G[1, 0, x] + (7*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/6 + 2*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] + 
       G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
       2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
       6*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + 
         (I/4)*Pi^3*G[1, x] - (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
         (3*G[1, 1, x])/2 + (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + 
       (1/2 + (I/3)*Pi + G[0, x]/3 - G[1, x]/3)*Log[mu2/s]^3*RATIO[x] + 
       (Log[mu2/s]^4*RATIO[x])/12 + Log[mu2/s]^2*((-I/2)*Pi - G[1, x]/2 + 
         I*Pi*G[1, x] + G[1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
          RATIO[x^(-1)] + (4 + ((3*I)/2)*Pi - (7*Pi^2)/12 + I*Pi*G[0, x] - 
           I*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]*((-I)*Pi + Pi^2/2 + 
         G[0, x]/2 - I*Pi*G[0, x] - (3*G[1, x])/2 + I*Pi*G[1, x] - 
         Pi^2*G[1, x] - G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
         (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
           G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/4 - 
           ((5*I)/6)*Pi^3 - (7*Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 - 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           (2*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 0, 0, x] + 2*G[1, 1, 1, x] - (8*Zeta[3])/3)) - Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
         I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
       RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - ((3*I)/4)*Pi^3 + 
         (181*Pi^4)/720 - (I/6)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
         Pi^2*G[0, 0, x] + Pi^2*G[0, 1, x] - Pi^2*G[1, 0, x] - 
         Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, x] + 
         4*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
         4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 7*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
         (20*G[1, x]*Zeta[3])/3)) + e^3*((-4*I)*Pi + Pi^2 + ((7*I)/12)*Pi^3 - 
       (19*Pi^4)/120 + 2*G[0, x] - (4*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/24 + 
       (I/12)*Pi^3*G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] - 
       (7*Pi^2*G[1, x])/8 - (I/12)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 - 
       5*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
       (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] - 
       (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 7*G[1, 1, x] - 
       (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + (I/2)*Pi^3*G[1, 1, x] + 
       (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 0, 1, x] - 
       Pi^2*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
       I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 2*G[1, 0, 0, x] + 
       I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - 
       I*Pi*G[1, 1, 0, x] - (11*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - 
       (2*Pi^2*G[1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
       6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
       4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 1, 1, x] + (1/8 + (I/12)*Pi + G[0, x]/12 - G[1, x]/12)*
        Log[mu2/s]^4*RATIO[x] + (Log[mu2/s]^5*RATIO[x])/60 + 
       Log[mu2/s]^3*((-I/6)*Pi - G[1, x]/6 + (I/3)*Pi*G[1, x] + 
         G[1, 1, x]/3 + ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
         (4/3 + (I/2)*Pi - (7*Pi^2)/36 + (I/3)*Pi*G[0, x] - (I/3)*Pi*G[1, x])*
          RATIO[x]) + Log[mu2/s]^2*((-I/2)*Pi + Pi^2/4 + G[0, x]/4 - 
         (I/2)*Pi*G[0, x] - (3*G[1, x])/4 + (I/2)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + I*Pi*G[0, 1, x] + G[1, 1, x] - 
         I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
         ((-I/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           G[1, 1, x]/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(8 + (4*I)*Pi - 
           (7*Pi^2)/8 - ((5*I)/12)*Pi^3 - (7*Pi^2*G[0, x])/12 + 
           (7*Pi^2*G[1, x])/12 - I*Pi*G[0, 0, x] - I*Pi*G[0, 1, x] + 
           I*Pi*G[1, 0, x] + I*Pi*G[1, 1, x] - G[0, 0, 0, x] - 
           G[0, 1, 1, x] + G[1, 0, 0, x] + G[1, 1, 1, x] - (4*Zeta[3])/3)) - 
       2*Zeta[3] + ((7*I)/3)*Pi*Zeta[3] + G[0, x]*Zeta[3] + 
       (4*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (14*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/4)*Pi^3 + (3*Pi^4)/40 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - 
         (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - 
         ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - 
         I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
         (3*Zeta[3])/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
         (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
         (I/4)*Pi^3*G[1, 1, x] - (I/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 - (3*G[0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 3*G[1, 1, 1, x] - 
         (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
         I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*((-2*I)*Pi + Pi^2/2 + 
         ((5*I)/12)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
         3*G[1, x] + (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/12 - 
         (I/2)*Pi^3*G[1, x] - (5*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + 
         I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
         (7*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
         2*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] + 
         (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
           (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (3*G[1, 1, x])/2 + 
           (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] - Zeta[3] + 
         RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
           I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - ((3*I)/4)*Pi^3 + 
           (181*Pi^4)/720 - (I/6)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
           Pi^2*G[0, 0, x] + Pi^2*G[0, 1, x] - Pi^2*G[1, 0, x] - 
           Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 
           2*G[0, 1, 0, 0, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 
           7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (20*G[1, x]*Zeta[3])/3)) + RATIO[x]*(64 + (32*I)*Pi - 
         (28*Pi^2)/3 - (2*I)*Pi^3 + (73*Pi^4)/480 + ((17*I)/720)*Pi^5 - 
         (7*Pi^4*G[0, x])/144 + (7*Pi^4*G[1, x])/144 + 
         (I/6)*Pi^3*G[0, 0, x] + ((5*I)/6)*Pi^3*G[0, 1, x] - 
         (I/6)*Pi^3*G[1, 0, x] - ((5*I)/6)*Pi^3*G[1, 1, x] - 
         (5*Pi^2*G[0, 0, 0, x])/6 + Pi^2*G[0, 0, 1, x] + Pi^2*G[0, 1, 0, x] - 
         (5*Pi^2*G[0, 1, 1, x])/6 + (5*Pi^2*G[1, 0, 0, x])/6 - 
         Pi^2*G[1, 0, 1, x] - Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
         (7*I)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 
         2*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] - 
         (52*Zeta[5])/5)) + e^4*((-8*I)*Pi + 2*Pi^2 + ((7*I)/6)*Pi^3 - 
       (7*Pi^4)/30 - ((17*I)/1440)*Pi^5 + 4*G[0, x] - (8*I)*Pi*G[0, x] + 
       (23*Pi^2*G[0, x])/12 + (I/6)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 - 
       12*G[1, x] + (8*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/4 - 
       (I/6)*Pi^3*G[1, x] + (59*Pi^4*G[1, x])/1440 - (I/48)*Pi^5*G[1, x] - 
       10*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/24 - 
       (I/12)*Pi^3*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - 
       ((5*I)/12)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/6 - 
       (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + (I/12)*Pi^3*G[1, 0, x] + 
       14*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/24 + 
       ((5*I)/12)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/720 + 
       9*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
       (Pi^2*G[0, 1, 0, x])/2 + 4*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/12 + (I/2)*Pi^3*G[0, 1, 1, x] - 
       4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/12 - 
       (2*I)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 + 
       (I/2)*Pi^3*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
       (Pi^2*G[1, 1, 0, x])/2 - 11*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 - (I/2)*Pi^3*G[1, 1, 1, x] - 
       (13*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, 1, x] - Pi^2*G[0, 0, 0, 1, x] - 
       I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] + 
       (5*Pi^2*G[0, 0, 1, 1, x])/6 + 2*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 1, x] + 
       Pi^2*G[0, 1, 0, 1, x] + I*Pi*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 1, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
       4*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 1, x] + 
       Pi^2*G[1, 0, 0, 1, x] + I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
       2*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 1, x] - 
       Pi^2*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] + 
       (15*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + G[0, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] - G[1, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 5*G[1, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
       6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
       4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
       6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
       4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
       10*G[1, 1, 1, 1, 1, 1, x] + (1/40 + (I/60)*Pi + G[0, x]/60 - 
         G[1, x]/60)*Log[mu2/s]^5*RATIO[x] + (Log[mu2/s]^6*RATIO[x])/360 + 
       Log[mu2/s]^4*((-I/24)*Pi - G[1, x]/24 + (I/12)*Pi*G[1, x] + 
         G[1, 1, x]/12 + ((-I/24)*Pi*G[1, x] - G[1, 1, x]/24)*RATIO[x^(-1)] + 
         (1/3 + (I/8)*Pi - (7*Pi^2)/144 + (I/12)*Pi*G[0, x] - 
           (I/12)*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]^3*((-I/6)*Pi + Pi^2/12 + 
         G[0, x]/12 - (I/6)*Pi*G[0, x] - G[1, x]/4 + (I/6)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/6 - G[0, 0, x]/6 + (I/3)*Pi*G[0, 1, x] + 
         G[1, 1, x]/3 - (I/3)*Pi*G[1, 1, x] + G[0, 1, 1, x]/3 - 
         (2*G[1, 1, 1, x])/3 + ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*
          RATIO[(1 - x)^(-1)] + ((-I/12)*Pi*G[1, x] + (Pi^2*G[1, x])/12 - 
           (I/6)*Pi*G[0, 1, x] - G[1, 1, x]/12 + (I/6)*Pi*G[1, 1, x] - 
           G[0, 1, 1, x]/6 + G[1, 1, 1, x]/3)*RATIO[x^(-1)] + 
         RATIO[x]*(8/3 + ((4*I)/3)*Pi - (7*Pi^2)/24 - ((5*I)/36)*Pi^3 - 
           (7*Pi^2*G[0, x])/36 + (7*Pi^2*G[1, x])/36 - (I/3)*Pi*G[0, 0, x] - 
           (I/3)*Pi*G[0, 1, x] + (I/3)*Pi*G[1, 0, x] + (I/3)*Pi*G[1, 1, x] - 
           G[0, 0, 0, x]/3 - G[0, 1, 1, x]/3 + G[1, 0, 0, x]/3 + 
           G[1, 1, 1, x]/3 - (4*Zeta[3])/9)) - 4*Zeta[3] + 
       ((7*I)/3)*Pi*Zeta[3] - (13*Pi^2*Zeta[3])/12 + (5*G[0, x]*Zeta[3])/6 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (3*G[1, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] + (7*Pi^2*G[1, x]*Zeta[3])/3 + 
       (4*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] - 
       ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
       (17*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (14*G[0, 1, 1, x]*Zeta[3])/3 + (28*G[1, 1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
         ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/24 + (I/96)*Pi^5*G[1, x] - 
         (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + 
         (I/8)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/12 - 6*G[1, 1, x] + 
         (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 - 
         (I/8)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/1440 - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/4 + 
         (I/4)*Pi^3*G[0, 0, 1, x] - 3*G[0, 1, 1, x] + 
         ((3*I)/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/24 - 
         (I/4)*Pi^3*G[0, 1, 1, x] + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] + 
         6*G[1, 1, 1, x] - ((3*I)/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 + (I/4)*Pi^3*G[1, 1, 1, x] - (I/2)*Pi*G[0, 0, 0, 1, x] + 
         (Pi^2*G[0, 0, 0, 1, x])/2 - (3*G[0, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 0, 1, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[0, 1, 0, 1, x] - (Pi^2*G[0, 1, 0, 1, x])/2 + 
         3*G[0, 1, 1, 1, x] - (I/2)*Pi*G[0, 1, 1, 1, x] + 
         (Pi^2*G[0, 1, 1, 1, x])/3 + (I/2)*Pi*G[1, 0, 0, 1, x] - 
         (Pi^2*G[1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[1, 0, 1, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[1, 1, 0, 1, x] + (Pi^2*G[1, 1, 0, 1, x])/2 - 
         (9*G[1, 1, 1, 1, x])/2 + (I/2)*Pi*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/4 - I*Pi*G[0, 0, 0, 0, 1, x] - 
         G[0, 0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 0, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 1, 1, x] + I*Pi*G[0, 1, 0, 0, 1, x] + 
         G[0, 1, 0, 1, 1, x]/2 - I*Pi*G[0, 1, 0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, 0, 1, x] - (3*G[0, 1, 1, 1, 1, x])/2 + 
         I*Pi*G[0, 1, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 0, 1, x] + 
         G[1, 0, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 1, 1, x] - I*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 1, x]/2 + I*Pi*G[1, 1, 0, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 1, 1, x] - G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 1, 1, x] + G[0, 0, 1, 0, 1, 1, x] - 
         3*G[0, 0, 1, 1, 1, 1, x] + G[0, 1, 0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 1, 1, x] - 
         2*G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 1, 1, x] + 
         3*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 1, 1, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] + ((7*I)/6)*Pi*G[1, x]*Zeta[3] - 
         (7*Pi^2*G[1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (7*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*((-I)*Pi + Pi^2/4 + ((5*I)/24)*Pi^3 + G[0, x]/2 - 
         I*Pi*G[0, x] + (Pi^2*G[0, x])/4 - (3*G[1, x])/2 + I*Pi*G[1, x] - 
         (5*Pi^2*G[1, x])/24 - (I/4)*Pi^3*G[1, x] - (5*G[0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, x] + (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
         (I/2)*Pi*G[1, 0, x] + (7*G[1, 1, x])/4 - (I/2)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] + I*Pi*G[0, 0, 1, x] + 
         G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - G[1, 0, 0, x]/2 - 
         I*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x] + (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/8 + 
           (I/8)*Pi^3*G[1, x] - (I/4)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/4 - 
           (3*G[1, 1, x])/4 + (I/4)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
           (I/2)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/4 + 
           (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + 
           G[1, 1, 1, x]/2 - (I/2)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + 
           G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + 
           ((3*I)/4)*Pi*G[0, x] - (Pi^2*G[0, x])/4 + (3*G[0, 0, x])/4 - 
           (I/2)*Pi*G[0, 0, x] + (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + 
           G[1, 0, 0, x]/2 + Zeta[3]/2) - Zeta[3]/2 + 
         RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/3 - ((3*I)/8)*Pi^3 + 
           (181*Pi^4)/1440 - (I/12)*Pi^3*G[0, x] + (I/12)*Pi^3*G[1, x] + 
           (Pi^2*G[0, 0, x])/2 + (Pi^2*G[0, 1, x])/2 - (Pi^2*G[1, 0, x])/2 - 
           (Pi^2*G[1, 1, x])/2 + I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 0, 1, x] - 
           I*Pi*G[0, 1, 0, x] + I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 0, x] + 
           I*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] - I*Pi*G[1, 1, 1, x] + 
           2*G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] + 
           2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + G[1, 0, 1, 1, x] + 
           G[1, 1, 0, 0, x] - 2*G[1, 1, 1, 1, x] - (7*Zeta[3])/2 - 
           ((7*I)/3)*Pi*Zeta[3] - (10*G[0, x]*Zeta[3])/3 + 
           (10*G[1, x]*Zeta[3])/3)) + Log[mu2/s]*((-4*I)*Pi + Pi^2 + 
         ((7*I)/12)*Pi^3 - (19*Pi^4)/120 + 2*G[0, x] - (4*I)*Pi*G[0, x] + 
         (23*Pi^2*G[0, x])/24 + (I/12)*Pi^3*G[0, x] - 6*G[1, x] + 
         (4*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/8 - (I/12)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/6 - 5*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
         (I/2)*Pi^3*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
         7*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, x] + (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
         2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 0, 1, x] + 
         Pi^2*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - (11*G[1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - 2*Zeta[3] + ((7*I)/3)*Pi*Zeta[3] + 
         G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/4)*Pi^3 + (3*Pi^4)/40 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/
            4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - 
           ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
           (3*Zeta[3])/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
           (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
           (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + 
           ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
           (I/4)*Pi^3*G[1, 1, x] - (I/2)*Pi*G[0, 0, 1, x] + 
           (Pi^2*G[0, 0, 1, x])/2 - (3*G[0, 1, 1, x])/2 + 
           (I/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
           (I/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 
           3*G[1, 1, 1, x] - (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            3 - I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + 
           I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - 
           I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
           I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
           I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
           2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
           3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
           2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (7*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(64 + (32*I)*Pi - 
           (28*Pi^2)/3 - (2*I)*Pi^3 + (73*Pi^4)/480 + ((17*I)/720)*Pi^5 - 
           (7*Pi^4*G[0, x])/144 + (7*Pi^4*G[1, x])/144 + 
           (I/6)*Pi^3*G[0, 0, x] + ((5*I)/6)*Pi^3*G[0, 1, x] - 
           (I/6)*Pi^3*G[1, 0, x] - ((5*I)/6)*Pi^3*G[1, 1, x] - 
           (5*Pi^2*G[0, 0, 0, x])/6 + Pi^2*G[0, 0, 1, x] + 
           Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
           (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 0, 1, x] - 
           Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
           (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
           6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, 1, x] + 
           2*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
           4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
           2*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 1, 1, x] + 
           6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 1, 1, x] - 
           2*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
           2*G[1, 1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
           (7*I)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
            Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 
           2*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 
           2*G[1, 1, x]*Zeta[3] - (52*Zeta[5])/5)) - Zeta[5] + 
       RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/45)*Pi^5 + 
         (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - (I/8)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/120 - (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 
         6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 + 
         (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/4 - 
         (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + 
         ((3*I)/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
         ((3*I)/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
         3*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/12 + ((3*I)/2)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/2 + (9*G[0, 0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - 
         (3*G[0, 1, 0, 0, x])/2 + I*Pi*G[0, 1, 0, 0, x] - 
         I*Pi*G[0, 1, 1, 0, x] - 3*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 1, 0, x] + (3*G[1, 1, 0, 0, x])/2 - 
         I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 
         4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
         3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + 3*Zeta[3] - 
         (Pi^2*Zeta[3])/12 - (3*G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (3*G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
         G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
         Zeta[5]) + RATIO[x]*(128 + (64*I)*Pi - (56*Pi^2)/3 - (4*I)*Pi^3 + 
         (73*Pi^4)/180 - (I/32)*Pi^5 - (103*Pi^6)/60480 - 
         ((47*I)/720)*Pi^5*G[0, x] + ((47*I)/720)*Pi^5*G[1, x] - 
         (Pi^4*G[0, 0, x])/60 - (19*Pi^4*G[0, 1, x])/60 + 
         (Pi^4*G[1, 0, x])/60 + (19*Pi^4*G[1, 1, x])/60 - 
         (I/6)*Pi^3*G[0, 0, 0, x] + (I/6)*Pi^3*G[0, 0, 1, x] + 
         (I/6)*Pi^3*G[0, 1, 0, x] - (I/6)*Pi^3*G[0, 1, 1, x] + 
         (I/6)*Pi^3*G[1, 0, 0, x] - (I/6)*Pi^3*G[1, 0, 1, x] - 
         (I/6)*Pi^3*G[1, 1, 0, x] + (I/6)*Pi^3*G[1, 1, 1, x] + 
         (2*Pi^2*G[0, 0, 0, 0, x])/3 + Pi^2*G[0, 0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 - Pi^2*G[0, 1, 0, 1, x] + 
         Pi^2*G[0, 1, 1, 0, x] + (2*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 - Pi^2*G[1, 0, 0, 1, x] + 
         Pi^2*G[1, 0, 1, 0, x] + (5*Pi^2*G[1, 0, 1, 1, x])/6 + 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, 1, x] - 
         Pi^2*G[1, 1, 1, 0, x] - (2*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
         4*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 1, 1, x] - 
         6*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 1, 1, 1, x] - 
         8*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, 1, x] + 
         2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 - ((56*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/12 + 
         ((35*I)/18)*Pi^3*Zeta[3] + (26*Pi^2*G[0, x]*Zeta[3])/9 - 
         (26*Pi^2*G[1, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] - ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (8*G[0, 0, 0, x]*Zeta[3])/3 + 2*G[0, 0, 1, x]*Zeta[3] + 
         2*G[0, 1, 0, x]*Zeta[3] + (8*G[0, 1, 1, x]*Zeta[3])/3 - 
         (8*G[1, 0, 0, x]*Zeta[3])/3 - 2*G[1, 0, 1, x]*Zeta[3] - 
         2*G[1, 1, 0, x]*Zeta[3] - (8*G[1, 1, 1, x]*Zeta[3])/3 + 
         (7*Zeta[3]^2)/9 - (93*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - 
         (72*G[0, x]*Zeta[5])/5 + (72*G[1, x]*Zeta[5])/5)))/Nc^2) + 
 DD[i1, i4]*DD[i2, i3]*(Nf*((10/9 + ((2*I)/3)*Pi)*RATIO[x] + 
     (2*Log[mu2/s]*RATIO[x])/3 + e*((56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*
        RATIO[x] + (10/9 + ((2*I)/3)*Pi)*Log[mu2/s]*RATIO[x] + 
       (Log[mu2/s]^2*RATIO[x])/3) + 
     e^2*((56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*Log[mu2/s]*RATIO[x] + 
       (5/9 + (I/3)*Pi)*Log[mu2/s]^2*RATIO[x] + (Log[mu2/s]^3*RATIO[x])/9 + 
       RATIO[x]*(328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 - 
         (14*Zeta[3])/9)) + e^3*((28/27 + ((5*I)/9)*Pi - (7*Pi^2)/36)*
        Log[mu2/s]^2*RATIO[x] + (5/27 + (I/9)*Pi)*Log[mu2/s]^3*RATIO[x] + 
       (Log[mu2/s]^4*RATIO[x])/36 + Log[mu2/s]*RATIO[x]*
        (328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 - 
         (14*Zeta[3])/9) + RATIO[x]*(1952/243 + ((328*I)/81)*Pi - 
         (98*Pi^2)/81 - ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - (70*Zeta[3])/27 - 
         ((14*I)/9)*Pi*Zeta[3])) + 
     e^4*((28/81 + ((5*I)/27)*Pi - (7*Pi^2)/108)*Log[mu2/s]^3*RATIO[x] + 
       (5/108 + (I/36)*Pi)*Log[mu2/s]^4*RATIO[x] + (Log[mu2/s]^5*RATIO[x])/
        180 + Log[mu2/s]^2*RATIO[x]*(164/81 + ((28*I)/27)*Pi - 
         (35*Pi^2)/108 - (I/12)*Pi^3 - (7*Zeta[3])/9) + 
       Log[mu2/s]*RATIO[x]*(1952/243 + ((328*I)/81)*Pi - (98*Pi^2)/81 - 
         ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - (70*Zeta[3])/27 - 
         ((14*I)/9)*Pi*Zeta[3]) + RATIO[x]*(11680/729 + ((1952*I)/243)*Pi - 
         (574*Pi^2)/243 - ((14*I)/27)*Pi^3 + (73*Pi^4)/1296 - (I/144)*Pi^5 - 
         (392*Zeta[3])/81 - ((70*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 - 
         (62*Zeta[5])/15))) + Nc*((-I)*Pi - G[1, x] + (2*I)*Pi*G[1, x] + 
     2*G[1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
     (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x])*RATIO[x] + 
     (-2/3 - 2*G[1, x])*Log[mu2/s]*RATIO[x] + Log[mu2/s]^2*RATIO[x] + 
     e*(((-3*I)/2)*Pi + Pi^2/2 - (3*G[1, x])/2 + I*Pi*G[1, x] - 
       Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - 
       (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
       ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
         G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*
        RATIO[x^(-1)] + (-1/3 - G[1, x])*Log[mu2/s]^2*RATIO[x] + 
       (Log[mu2/s]^3*RATIO[x])/3 + Log[mu2/s]*((-I)*Pi - G[1, x] + 
         (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] + (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x])*
          RATIO[x]) + RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + 
         (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] - (14*Zeta[3])/3)) + 
     e^2*((-3*I)*Pi + (3*Pi^2)/4 + (I/4)*Pi^3 - 3*G[1, x] + 
       (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] + 
       I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + (7*G[1, 1, x])/2 - 
       I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + 
       G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
       3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] + 
       (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
         (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (3*G[1, 1, x])/2 + 
         (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - I*Pi*G[0, 0, 1, x] - 
         G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + 
         G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x])*
        RATIO[x^(-1)] + (-1/9 - G[1, x]/3)*Log[mu2/s]^3*RATIO[x] + 
       (Log[mu2/s]^4*RATIO[x])/12 + Log[mu2/s]^2*((-I/2)*Pi - G[1, x]/2 + 
         I*Pi*G[1, x] + G[1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
          RATIO[x^(-1)] + (-13/18 - (I/3)*Pi - Pi^2/12 - I*Pi*G[1, x])*
          RATIO[x]) + Log[mu2/s]*(((-3*I)/2)*Pi + Pi^2/2 - (3*G[1, x])/2 + 
         I*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
         ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
           G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + 
           (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 1, x] - 
           2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] - (14*Zeta[3])/3)) + 
       RATIO[x]*(-484/81 - ((80*I)/27)*Pi + (91*Pi^2)/108 + (I/6)*Pi^3 - 
         (47*Pi^4)/720 + (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 1, x] - 
         Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3)) + 
     e^3*((-6*I)*Pi + (3*Pi^2)/2 + ((3*I)/8)*Pi^3 - Pi^4/12 - 6*G[1, x] + 
       (4*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/8 - (I/4)*Pi^3*G[1, x] + 
       (Pi^4*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 1, x] + 7*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
       (Pi^2*G[1, 1, x])/3 + (I/2)*Pi^3*G[1, 1, x] + I*Pi*G[0, 0, 1, x] - 
       Pi^2*G[0, 0, 1, x] + 2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - 
       (11*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
       2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] + 
       (-1/36 - G[1, x]/12)*Log[mu2/s]^4*RATIO[x] + (Log[mu2/s]^5*RATIO[x])/
        60 + Log[mu2/s]^3*((-I/6)*Pi - G[1, x]/6 + (I/3)*Pi*G[1, x] + 
         G[1, 1, x]/3 + ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
         (-13/54 - (I/9)*Pi - Pi^2/36 - (I/3)*Pi*G[1, x])*RATIO[x]) + 
       Log[mu2/s]^2*(((-3*I)/4)*Pi + Pi^2/4 - (3*G[1, x])/4 + 
         (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + G[1, 1, x] - 
         I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         ((-I/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           G[1, 1, x]/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-40/27 - ((13*I)/18)*Pi + 
           (7*Pi^2)/36 + (7*Pi^2*G[1, x])/12 - I*Pi*G[0, 1, x] + 
           I*Pi*G[1, 1, x] - G[0, 1, 1, x] + G[1, 1, 1, x] - 
           (7*Zeta[3])/3)) + ((7*I)/3)*Pi*Zeta[3] + (7*G[1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
         (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
         (I/4)*Pi^3*G[1, 1, x] - (I/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 - (3*G[0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 3*G[1, 1, 1, x] - 
         (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
         I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*((-3*I)*Pi + (3*Pi^2)/4 + 
         (I/4)*Pi^3 - 3*G[1, x] + (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/12 - 
         (I/2)*Pi^3*G[1, x] + I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 
         (7*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + 
           (I/4)*Pi^3*G[1, x] - (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
           (3*G[1, 1, x])/2 + (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*
          (-484/81 - ((80*I)/27)*Pi + (91*Pi^2)/108 + (I/6)*Pi^3 - 
           (47*Pi^4)/720 + (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 1, x] - 
           Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 
           (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 1, 1, x] - 4*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
           (14*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-2912/243 - ((484*I)/81)*Pi + 
         (140*Pi^2)/81 + ((13*I)/36)*Pi^3 - (73*Pi^4)/2160 - 
         (73*Pi^4*G[1, x])/720 + (I/2)*Pi^3*G[0, 1, x] - 
         (I/2)*Pi^3*G[1, 1, x] + Pi^2*G[0, 0, 1, x] - (5*Pi^2*G[0, 1, 1, x])/
          6 - Pi^2*G[1, 0, 1, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
         ((14*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 + ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - (62*Zeta[5])/5)) + e^4*((-12*I)*Pi + 3*Pi^2 + 
       ((3*I)/4)*Pi^3 - Pi^4/8 + (I/96)*Pi^5 - 12*G[1, x] + 
       (8*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/4 - (I/2)*Pi^3*G[1, x] + 
       (167*Pi^4*G[1, x])/1440 - (I/48)*Pi^5*G[1, x] + (4*I)*Pi*G[0, 1, x] - 
       Pi^2*G[0, 1, x] - (I/4)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/6 + 
       14*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/24 + 
       (I/4)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/720 + 
       (2*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 0, 1, x] + 4*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/12 + (I/2)*Pi^3*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 + 
       (I/2)*Pi^3*G[1, 0, 1, x] - 11*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 - (I/2)*Pi^3*G[1, 1, 1, x] + 
       I*Pi*G[0, 0, 0, 1, x] - Pi^2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 1, x] - 
       I*Pi*G[0, 0, 1, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
       I*Pi*G[0, 1, 0, 1, x] + Pi^2*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 1, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 - 
       I*Pi*G[1, 0, 0, 1, x] + Pi^2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 + 
       I*Pi*G[1, 1, 0, 1, x] - Pi^2*G[1, 1, 0, 1, x] + 
       (15*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 5*G[1, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
       6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
       4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
       6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
       4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
       10*G[1, 1, 1, 1, 1, 1, x] + (-1/180 - G[1, x]/60)*Log[mu2/s]^5*
        RATIO[x] + (Log[mu2/s]^6*RATIO[x])/360 + Log[mu2/s]^4*
        ((-I/24)*Pi - G[1, x]/24 + (I/12)*Pi*G[1, x] + G[1, 1, x]/12 + 
         ((-I/24)*Pi*G[1, x] - G[1, 1, x]/24)*RATIO[x^(-1)] + 
         (-13/216 - (I/36)*Pi - Pi^2/144 - (I/12)*Pi*G[1, x])*RATIO[x]) + 
       Log[mu2/s]^3*((-I/4)*Pi + Pi^2/12 - G[1, x]/4 + (I/6)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/6 + (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/3 - 
         (I/3)*Pi*G[1, 1, x] + G[0, 1, 1, x]/3 - (2*G[1, 1, 1, x])/3 + 
         ((-I/12)*Pi*G[1, x] + (Pi^2*G[1, x])/12 - (I/6)*Pi*G[0, 1, x] - 
           G[1, 1, x]/12 + (I/6)*Pi*G[1, 1, x] - G[0, 1, 1, x]/6 + 
           G[1, 1, 1, x]/3)*RATIO[x^(-1)] + RATIO[x]*
          (-40/81 - ((13*I)/54)*Pi + (7*Pi^2)/108 + (7*Pi^2*G[1, x])/36 - 
           (I/3)*Pi*G[0, 1, x] + (I/3)*Pi*G[1, 1, x] - G[0, 1, 1, x]/3 + 
           G[1, 1, 1, x]/3 - (7*Zeta[3])/9)) + ((7*I)/2)*Pi*Zeta[3] - 
       (7*Pi^2*Zeta[3])/6 + (7*G[1, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[1, x]*
        Zeta[3] + (7*Pi^2*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, 1, x]*
        Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*
        Zeta[3] - (14*G[0, 1, 1, x]*Zeta[3])/3 + (28*G[1, 1, 1, x]*Zeta[3])/
        3 + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
         ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/24 + (I/96)*Pi^5*G[1, x] - 
         (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + 
         (I/8)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/12 - 6*G[1, 1, x] + 
         (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 - 
         (I/8)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/1440 - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/4 + 
         (I/4)*Pi^3*G[0, 0, 1, x] - 3*G[0, 1, 1, x] + 
         ((3*I)/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/24 - 
         (I/4)*Pi^3*G[0, 1, 1, x] + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] + 
         6*G[1, 1, 1, x] - ((3*I)/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 + (I/4)*Pi^3*G[1, 1, 1, x] - (I/2)*Pi*G[0, 0, 0, 1, x] + 
         (Pi^2*G[0, 0, 0, 1, x])/2 - (3*G[0, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 0, 1, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[0, 1, 0, 1, x] - (Pi^2*G[0, 1, 0, 1, x])/2 + 
         3*G[0, 1, 1, 1, x] - (I/2)*Pi*G[0, 1, 1, 1, x] + 
         (Pi^2*G[0, 1, 1, 1, x])/3 + (I/2)*Pi*G[1, 0, 0, 1, x] - 
         (Pi^2*G[1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[1, 0, 1, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[1, 1, 0, 1, x] + (Pi^2*G[1, 1, 0, 1, x])/2 - 
         (9*G[1, 1, 1, 1, x])/2 + (I/2)*Pi*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/4 - I*Pi*G[0, 0, 0, 0, 1, x] - 
         G[0, 0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 0, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 1, 1, x] + I*Pi*G[0, 1, 0, 0, 1, x] + 
         G[0, 1, 0, 1, 1, x]/2 - I*Pi*G[0, 1, 0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, 0, 1, x] - (3*G[0, 1, 1, 1, 1, x])/2 + 
         I*Pi*G[0, 1, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 0, 1, x] + 
         G[1, 0, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 1, 1, x] - I*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 1, x]/2 + I*Pi*G[1, 1, 0, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 1, 1, x] - G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 1, 1, x] + G[0, 0, 1, 0, 1, 1, x] - 
         3*G[0, 0, 1, 1, 1, 1, x] + G[0, 1, 0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 1, 1, x] - 
         2*G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 1, 1, x] + 
         3*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 1, 1, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] + ((7*I)/6)*Pi*G[1, x]*Zeta[3] - 
         (7*Pi^2*G[1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (7*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(((-3*I)/2)*Pi + (3*Pi^2)/8 + (I/8)*Pi^3 - 
         (3*G[1, x])/2 + I*Pi*G[1, x] - (5*Pi^2*G[1, x])/24 - 
         (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
         (7*G[1, 1, x])/4 - (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
         I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x] + (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/8 + 
           (I/8)*Pi^3*G[1, x] - (I/4)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/4 - 
           (3*G[1, 1, x])/4 + (I/4)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
           (I/2)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/4 + 
           (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + 
           G[1, 1, 1, x]/2 - (I/2)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + 
           G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + RATIO[x]*(-242/81 - ((40*I)/27)*Pi + 
           (91*Pi^2)/216 + (I/12)*Pi^3 - (47*Pi^4)/1440 + 
           (I/4)*Pi^3*G[1, x] + (Pi^2*G[0, 1, x])/2 - (Pi^2*G[1, 1, x])/2 - 
           I*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - 
           I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
           G[1, 0, 1, 1, x] - 2*G[1, 1, 1, 1, x] + (7*Zeta[3])/9 + 
           (7*G[1, x]*Zeta[3])/3)) + Log[mu2/s]*((-6*I)*Pi + (3*Pi^2)/2 + 
         ((3*I)/8)*Pi^3 - Pi^4/12 - 6*G[1, x] + (4*I)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/8 - (I/4)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 + 
         (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] + 
         7*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, x] + I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 
         2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
         I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - (11*G[1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
         2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] + 
         ((7*I)/3)*Pi*Zeta[3] + (7*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*
          ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/8)*Pi^3*G[1, x] - 
           (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/
            4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + ((3*I)/2)*Pi*
            G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - (I/4)*Pi^3*G[1, 1, x] - 
           (I/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 - 
           (3*G[0, 1, 1, x])/2 + (I/2)*Pi*G[0, 1, 1, x] - 
           (5*Pi^2*G[0, 1, 1, x])/12 + (I/2)*Pi*G[1, 0, 1, x] - 
           (Pi^2*G[1, 0, 1, x])/2 + 3*G[1, 1, 1, x] - 
           (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
           I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + 
           I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - 
           I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
           I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
           I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
           2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
           3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
           2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (7*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(-2912/243 - 
           ((484*I)/81)*Pi + (140*Pi^2)/81 + ((13*I)/36)*Pi^3 - 
           (73*Pi^4)/2160 - (73*Pi^4*G[1, x])/720 + (I/2)*Pi^3*G[0, 1, x] - 
           (I/2)*Pi^3*G[1, 1, x] + Pi^2*G[0, 0, 1, x] - 
           (5*Pi^2*G[0, 1, 1, x])/6 - Pi^2*G[1, 0, 1, x] + 
           (5*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
           4*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
           6*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
           4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
           6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3] + 
           (7*Pi^2*Zeta[3])/18 + ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (62*Zeta[5])/5)) + RATIO[x]*(-17488/729 - ((2912*I)/243)*Pi + 
         (847*Pi^2)/243 + ((20*I)/27)*Pi^3 - (949*Pi^4)/12960 + 
         (I/144)*Pi^5 - (949*Pi^6)/60480 + (I/48)*Pi^5*G[1, x] - 
         (Pi^4*G[0, 1, x])/6 + (Pi^4*G[1, 1, x])/6 + 
         (I/2)*Pi^3*G[0, 0, 1, x] - (I/2)*Pi^3*G[0, 1, 1, x] - 
         (I/2)*Pi^3*G[1, 0, 1, x] + (I/2)*Pi^3*G[1, 1, 1, x] + 
         Pi^2*G[0, 0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
         Pi^2*G[0, 1, 0, 1, x] + (2*Pi^2*G[0, 1, 1, 1, x])/3 - 
         Pi^2*G[1, 0, 0, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/6 + 
         Pi^2*G[1, 1, 0, 1, x] - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 1, 1, x] - 6*G[0, 0, 1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
         (560*Zeta[3])/81 + ((91*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 - 
         (49*Pi^2*G[1, x]*Zeta[3])/18 + ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (14*G[0, 1, 1, x]*Zeta[3])/3 - 
         (14*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 + (62*Zeta[5])/15 + 
         (62*G[1, x]*Zeta[5])/5))) + 
   ((2*I)*Pi + 2*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + 
     ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
     (-8 - (3*I)*Pi + (7*Pi^2)/6 - (4*I)*Pi*G[0, x] + (4*I)*Pi*G[1, x])*
      RATIO[x] + (-3 - (2*I)*Pi - 4*G[0, x] + 4*G[1, x])*Log[mu2/s]*
      RATIO[x] - Log[mu2/s]^2*RATIO[x] + e*((2*I)*Pi - Pi^2 - G[0, x] + 
       (2*I)*Pi*G[0, x] + 3*G[1, x] - (2*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + 
       2*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] - 4*G[1, 1, x] + 
       (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + 8*G[1, 1, 1, x] + 
       ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (I*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x])*
        RATIO[x^(-1)] + (-3/2 - I*Pi - 2*G[0, x] + 2*G[1, x])*Log[mu2/s]^2*
        RATIO[x] - (Log[mu2/s]^3*RATIO[x])/3 + 
       Log[mu2/s]*((2*I)*Pi + 2*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + 
         ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
         (-8 - (3*I)*Pi + (7*Pi^2)/6 - (4*I)*Pi*G[0, x] + (4*I)*Pi*G[1, x])*
          RATIO[x]) + RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/4 + 
         ((7*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/3 - (7*Pi^2*G[1, x])/3 + 
         (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
         (4*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 4*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + (2*Zeta[3])/3)) + 
     e^2*((4*I)*Pi - Pi^2 - ((5*I)/6)*Pi^3 - 2*G[0, x] + (4*I)*Pi*G[0, x] - 
       Pi^2*G[0, x] + 6*G[1, x] - (4*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/6 + 
       I*Pi^3*G[1, x] + 5*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - 
       (2*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 
       7*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 - 
       4*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 
       6*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 
       8*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
         I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 3*G[1, 1, x] - I*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + 
       (-1/2 - (I/3)*Pi - (2*G[0, x])/3 + (2*G[1, x])/3)*Log[mu2/s]^3*
        RATIO[x] - (Log[mu2/s]^4*RATIO[x])/12 + Log[mu2/s]^2*
        (I*Pi + G[1, x] - (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
         (-4 - ((3*I)/2)*Pi + (7*Pi^2)/12 - (2*I)*Pi*G[0, x] + 
           (2*I)*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]*((2*I)*Pi - Pi^2 - 
         G[0, x] + (2*I)*Pi*G[0, x] + 3*G[1, x] - (2*I)*Pi*G[1, x] + 
         2*Pi^2*G[1, x] + 2*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] - 4*G[1, 1, x] + 
         (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + 8*G[1, 1, 1, x] + 
         ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (I*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + G[1, 1, x] - 
           (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/4 + 
           ((7*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/3 - (7*Pi^2*G[1, x])/3 + 
           (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
           (4*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 4*G[0, 1, 1, x] - 
           4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + (2*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - (3*I)*Pi*G[0, x] + Pi^2*G[0, x] - 
         3*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
         4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - 2*Zeta[3]) + 2*Zeta[3] + 
       RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + ((3*I)/4)*Pi^3 - 
         (289*Pi^4)/720 + (I/3)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] - 
         2*Pi^2*G[0, 0, x] - 2*Pi^2*G[0, 1, x] + 2*Pi^2*G[1, 0, x] + 
         2*Pi^2*G[1, 1, x] - (4*I)*Pi*G[0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] - 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, x] + 
         7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
         (40*G[1, x]*Zeta[3])/3)) + e^3*((8*I)*Pi - 2*Pi^2 - ((7*I)/6)*Pi^3 + 
       (19*Pi^4)/60 - 4*G[0, x] + (8*I)*Pi*G[0, x] - (23*Pi^2*G[0, x])/12 - 
       (I/6)*Pi^3*G[0, x] + 12*G[1, x] - (8*I)*Pi*G[1, x] + 
       (7*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - (Pi^4*G[1, x])/3 + 
       10*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 
       (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + I*Pi^3*G[0, 1, x] + 
       (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 14*G[1, 1, x] + 
       (4*I)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - I*Pi^3*G[1, 1, x] - 
       9*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + 
       2*Pi^2*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/3 + 4*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       2*Pi^2*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/3 + 
       6*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 1, 1, x] + (-1/8 - (I/12)*Pi - G[0, x]/6 + G[1, x]/6)*
        Log[mu2/s]^4*RATIO[x] - (Log[mu2/s]^5*RATIO[x])/60 + 
       Log[mu2/s]^3*((I/3)*Pi + G[1, x]/3 - ((2*I)/3)*Pi*G[1, x] - 
         (2*G[1, 1, x])/3 + ((I/3)*Pi*G[1, x] + G[1, 1, x]/3)*RATIO[x^(-1)] + 
         (-4/3 - (I/2)*Pi + (7*Pi^2)/36 - ((2*I)/3)*Pi*G[0, x] + 
           ((2*I)/3)*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]^2*
        (I*Pi - Pi^2/2 - G[0, x]/2 + I*Pi*G[0, x] + (3*G[1, x])/2 - 
         I*Pi*G[1, x] + Pi^2*G[1, x] + G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - 
         2*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
         4*G[1, 1, 1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
           I*Pi*G[0, 1, x] + G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-8 - (4*I)*Pi + 
           (7*Pi^2)/8 + ((7*I)/12)*Pi^3 + (7*Pi^2*G[0, x])/6 - 
           (7*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - 
           (2*I)*Pi*G[1, 0, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 
           2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + 
           Zeta[3]/3)) + 4*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - 
       2*G[0, x]*Zeta[3] - (8*G[1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[1, x]*
        Zeta[3] + (28*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((I/2)*Pi^3 - (3*Pi^4)/20 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
         (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 6*G[0, 0, x] + 
         (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - (3*I)*Pi*G[1, 0, x] + 
         Pi^2*G[1, 0, x] + 6*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - 3*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
         4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] - 3*Zeta[3] + 
         2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
        ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/4)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/6 + (3*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
         (I/2)*Pi^3*G[0, 1, x] + 6*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 + (I/2)*Pi^3*G[1, 1, x] + 
         I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] + 
         Pi^2*G[1, 0, 1, x] - 6*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (14*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*((4*I)*Pi - Pi^2 - 
         ((5*I)/6)*Pi^3 - 2*G[0, x] + (4*I)*Pi*G[0, x] - Pi^2*G[0, x] + 
         6*G[1, x] - (4*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/6 + I*Pi^3*G[1, x] + 
         5*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + 
         2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 7*G[1, 1, x] + 
         (2*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 - 4*G[0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
         ((3*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
           I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 3*G[1, 1, x] - 
           I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + 
           G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
           2*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - 
           (3*I)*Pi*G[0, x] + Pi^2*G[0, x] - 3*G[0, 0, x] + 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
           2*G[1, 0, 0, x] - 2*Zeta[3]) + 2*Zeta[3] + 
         RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + ((3*I)/4)*Pi^3 - 
           (289*Pi^4)/720 + (I/3)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] - 
           2*Pi^2*G[0, 0, x] - 2*Pi^2*G[0, 1, x] + 2*Pi^2*G[1, 0, x] + 
           2*Pi^2*G[1, 1, x] - (4*I)*Pi*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           (4*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 
           (4*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
           4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, x] + 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
           (40*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-64 - (32*I)*Pi + 
         (28*Pi^2)/3 + (2*I)*Pi^3 - (73*Pi^4)/480 - ((49*I)/720)*Pi^5 + 
         (7*Pi^4*G[0, x])/72 - (7*Pi^4*G[1, x])/72 - (I/3)*Pi^3*G[0, 0, x] - 
         ((5*I)/3)*Pi^3*G[0, 1, x] + (I/3)*Pi^3*G[1, 0, x] + 
         ((5*I)/3)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/3 - 
         2*Pi^2*G[0, 0, 1, x] - 2*Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/
          3 - (5*Pi^2*G[1, 0, 0, x])/3 + 2*Pi^2*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
         (7*I)*Pi*Zeta[3] - (43*Pi^2*Zeta[3])/18 + ((28*I)/3)*Pi*G[0, x]*
          Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 0, x]*Zeta[3] + 
         4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
         (42*Zeta[5])/5)) + e^4*((16*I)*Pi - 4*Pi^2 - ((7*I)/3)*Pi^3 + 
       (7*Pi^4)/15 + ((17*I)/720)*Pi^5 - 8*G[0, x] + (16*I)*Pi*G[0, x] - 
       (23*Pi^2*G[0, x])/6 - (I/3)*Pi^3*G[0, x] + (Pi^4*G[0, x])/60 + 
       24*G[1, x] - (16*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 + 
       (I/3)*Pi^3*G[1, x] - (59*Pi^4*G[1, x])/720 + (I/24)*Pi^5*G[1, x] + 
       20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/12 + 
       (I/6)*Pi^3*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
       ((5*I)/6)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - (I/6)*Pi^3*G[1, 0, x] - 
       28*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/12 - 
       ((5*I)/6)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/360 - 
       18*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + I*Pi^3*G[0, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - 
       I*Pi^3*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/6 + (4*I)*Pi*G[1, 0, 1, x] - 
       Pi^2*G[1, 0, 1, x] - I*Pi^3*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
       Pi^2*G[1, 1, 0, x] + 22*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/2 + I*Pi^3*G[1, 1, 1, x] + 13*G[0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + 
       2*Pi^2*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
       4*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
       2*Pi^2*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
       (4*Pi^2*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
       2*Pi^2*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] + 
       (5*Pi^2*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
       2*Pi^2*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       15*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
       Pi^2*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 1, 0, 1, x] + 10*G[1, 1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 1, 1, 1, 1, x] - 4*G[0, 0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 0, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 1, 1, x] - 
       12*G[0, 0, 1, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 1, 1, x] + 
       16*G[0, 1, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 1, 1, x] - 
       8*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 1, 1, x] + 
       12*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
       8*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 1, 1, x] - 
       20*G[1, 1, 1, 1, 1, 1, x] + (-1/40 - (I/60)*Pi - G[0, x]/30 + 
         G[1, x]/30)*Log[mu2/s]^5*RATIO[x] - (Log[mu2/s]^6*RATIO[x])/360 + 
       Log[mu2/s]^4*((I/12)*Pi + G[1, x]/12 - (I/6)*Pi*G[1, x] - 
         G[1, 1, x]/6 + ((I/12)*Pi*G[1, x] + G[1, 1, x]/12)*RATIO[x^(-1)] + 
         (-1/3 - (I/8)*Pi + (7*Pi^2)/144 - (I/6)*Pi*G[0, x] + 
           (I/6)*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]^3*((I/3)*Pi - Pi^2/6 - 
         G[0, x]/6 + (I/3)*Pi*G[0, x] + G[1, x]/2 - (I/3)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/3 + G[0, 0, x]/3 - ((2*I)/3)*Pi*G[0, 1, x] - 
         (2*G[1, 1, x])/3 + ((2*I)/3)*Pi*G[1, 1, x] - (2*G[0, 1, 1, x])/3 + 
         (4*G[1, 1, 1, x])/3 + ((-I/3)*Pi*G[0, x] - G[0, 0, x]/3)*
          RATIO[(1 - x)^(-1)] + ((I/6)*Pi*G[1, x] - (Pi^2*G[1, x])/6 + 
           (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/6 - (I/3)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x]/3 - (2*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-8/3 - ((4*I)/3)*Pi + (7*Pi^2)/24 + ((7*I)/36)*Pi^3 + 
           (7*Pi^2*G[0, x])/18 - (7*Pi^2*G[1, x])/18 + ((2*I)/3)*Pi*
            G[0, 0, x] + ((2*I)/3)*Pi*G[0, 1, x] - ((2*I)/3)*Pi*G[1, 0, x] - 
           ((2*I)/3)*Pi*G[1, 1, x] + (2*G[0, 0, 0, x])/3 + 
           (2*G[0, 1, 1, x])/3 - (2*G[1, 0, 0, x])/3 - (2*G[1, 1, 1, x])/3 + 
           Zeta[3]/9)) + 8*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] + 
       (13*Pi^2*Zeta[3])/6 - (5*G[0, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] - 3*G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (14*Pi^2*G[1, x]*Zeta[3])/3 - (8*G[0, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       2*G[1, 0, x]*Zeta[3] + (34*G[1, 1, x]*Zeta[3])/3 - 
       ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (28*G[0, 1, 1, x]*Zeta[3])/3 - 
       (56*G[1, 1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*((12*I)*Pi*G[1, x] - 
         3*Pi^2*G[1, x] - ((3*I)/4)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 - 
         (I/48)*Pi^5*G[1, x] + (6*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/2 - 
         (I/4)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/6 + 12*G[1, 1, x] - 
         (6*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 + 
         (I/4)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/720 + 
         (3*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 - 
         (I/2)*Pi^3*G[0, 0, 1, x] + 6*G[0, 1, 1, x] - 
         (3*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 + 
         (I/2)*Pi^3*G[0, 1, 1, x] - (3*I)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/2 + (I/2)*Pi^3*G[1, 0, 1, x] - 
         12*G[1, 1, 1, x] + (3*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 - 
         (I/2)*Pi^3*G[1, 1, 1, x] + I*Pi*G[0, 0, 0, 1, x] - 
         Pi^2*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] + 
         (5*Pi^2*G[0, 0, 1, 1, x])/6 - I*Pi*G[0, 1, 0, 1, x] + 
         Pi^2*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] - 
         (2*Pi^2*G[0, 1, 1, 1, x])/3 - I*Pi*G[1, 0, 0, 1, x] + 
         Pi^2*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 1, x] + I*Pi*G[1, 0, 1, 1, x] - 
         (5*Pi^2*G[1, 0, 1, 1, x])/6 + I*Pi*G[1, 1, 0, 1, x] - 
         Pi^2*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 1, x] - I*Pi*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
         6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
         4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
         6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
         10*G[1, 1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*Pi^2*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (14*G[0, 1, 1, x]*Zeta[3])/3 + (28*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*((2*I)*Pi - Pi^2/2 - ((5*I)/12)*Pi^3 - G[0, x] + 
         (2*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 3*G[1, x] - (2*I)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/12 + (I/2)*Pi^3*G[1, x] + (5*G[0, 0, x])/2 - 
         I*Pi*G[0, 0, x] - I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
         I*Pi*G[1, 0, x] - (7*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] - 
         G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 1, x] + (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - 
           (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
           (3*G[1, 1, x])/2 - (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          ((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
           (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
           2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + Zeta[3] + 
         RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/3 + ((3*I)/8)*Pi^3 - 
           (289*Pi^4)/1440 + (I/6)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] - 
           Pi^2*G[0, 0, x] - Pi^2*G[0, 1, x] + Pi^2*G[1, 0, x] + 
           Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 
           2*G[0, 1, 0, 0, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
           (7*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (20*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (I*Pi^3 - (9*Pi^4)/40 - ((2*I)/45)*Pi^5 - (12*I)*Pi*G[0, x] + 
         3*Pi^2*G[0, x] + (I/4)*Pi^3*G[0, x] - (Pi^4*G[0, x])/60 + 
         (I/2)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/20 - 12*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/4 - 
         (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 + 
         (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 12*G[0, 0, 0, x] - 
         (3*I)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 + 
         (3*I)*Pi*G[0, 1, 0, x] - Pi^2*G[0, 1, 0, x] - 6*G[1, 0, 0, x] + 
         (3*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 - 
         (3*I)*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 9*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
         3*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
         3*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 0, 0, x] - 6*Zeta[3] + (Pi^2*Zeta[3])/6 + 
         3*G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         3*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         2*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - 
         2*Zeta[5]) + 2*Zeta[5] + RATIO[x]*(-128 - (64*I)*Pi + (56*Pi^2)/3 + 
         (4*I)*Pi^3 - (73*Pi^4)/180 + (I/32)*Pi^5 + (643*Pi^6)/60480 + 
         ((47*I)/360)*Pi^5*G[0, x] - ((47*I)/360)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/30 + (19*Pi^4*G[0, 1, x])/30 - 
         (Pi^4*G[1, 0, x])/30 - (19*Pi^4*G[1, 1, x])/30 + 
         (I/3)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] - 
         (I/3)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] - 
         (I/3)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] + 
         (I/3)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] - 
         (4*Pi^2*G[0, 0, 0, 0, x])/3 - 2*Pi^2*G[0, 0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (5*Pi^2*G[0, 1, 0, 0, x])/3 + 2*Pi^2*G[0, 1, 0, 1, x] - 
         2*Pi^2*G[0, 1, 1, 0, x] - (4*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (4*Pi^2*G[1, 0, 0, 0, x])/3 + 2*Pi^2*G[1, 0, 0, 1, x] - 
         2*Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (5*Pi^2*G[1, 1, 0, 0, x])/3 - 2*Pi^2*G[1, 1, 0, 1, x] + 
         2*Pi^2*G[1, 1, 1, 0, x] + (4*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         16*G[0, 0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 0, 0, x] - 8*G[0, 0, 0, 1, 1, 1, x] + 
         8*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 1, 1, x] + 
         12*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 1, 1, x] - 
         12*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, 0, 0, x] - 8*G[1, 1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
         (112*Zeta[3])/3 + ((56*I)/3)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/12 - 
         ((49*I)/18)*Pi^3*Zeta[3] - (52*Pi^2*G[0, x]*Zeta[3])/9 + 
         (52*Pi^2*G[1, x]*Zeta[3])/9 - ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (16*G[0, 0, 0, x]*Zeta[3])/3 - 4*G[0, 0, 1, x]*Zeta[3] - 
         4*G[0, 1, 0, x]*Zeta[3] - (16*G[0, 1, 1, x]*Zeta[3])/3 + 
         (16*G[1, 0, 0, x]*Zeta[3])/3 + 4*G[1, 0, 1, x]*Zeta[3] + 
         4*G[1, 1, 0, x]*Zeta[3] + (16*G[1, 1, 1, x]*Zeta[3])/3 + 
         (35*Zeta[3]^2)/9 + (93*Zeta[5])/5 + ((62*I)/5)*Pi*Zeta[5] + 
         (144*G[0, x]*Zeta[5])/5 - (144*G[1, x]*Zeta[5])/5) + 
       Log[mu2/s]*((8*I)*Pi - 2*Pi^2 - ((7*I)/6)*Pi^3 + (19*Pi^4)/60 - 
         4*G[0, x] + (8*I)*Pi*G[0, x] - (23*Pi^2*G[0, x])/12 - 
         (I/6)*Pi^3*G[0, x] + 12*G[1, x] - (8*I)*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - (Pi^4*G[1, x])/3 + 
         10*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 
         (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + I*Pi^3*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 14*G[1, 1, x] + 
         (4*I)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - I*Pi^3*G[1, 1, x] - 
         9*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/3 + 
         4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
         2*Pi^2*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/3 + 
         6*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, x] + 4*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - (8*G[1, x]*Zeta[3])/3 + 
         ((28*I)/3)*Pi*G[1, x]*Zeta[3] + (28*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (3*Pi^4)/20 - (6*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/2 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
           6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - 
           (3*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 6*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 
           3*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
           4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] - 3*Zeta[3] + 
           2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/4)*Pi^3*G[1, x] + 
           (Pi^4*G[1, x])/6 + (3*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
           (I/2)*Pi^3*G[0, 1, x] + 6*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/12 + (I/2)*Pi^3*G[1, 1, x] + 
           I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
           I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
           I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - 6*G[1, 1, 1, x] + 
           I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
           2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
           3*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
           2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
           2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
           2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] - 
           ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[x]*(-64 - (32*I)*Pi + (28*Pi^2)/3 + (2*I)*Pi^3 - 
           (73*Pi^4)/480 - ((49*I)/720)*Pi^5 + (7*Pi^4*G[0, x])/72 - 
           (7*Pi^4*G[1, x])/72 - (I/3)*Pi^3*G[0, 0, x] - ((5*I)/3)*Pi^3*
            G[0, 1, x] + (I/3)*Pi^3*G[1, 0, x] + ((5*I)/3)*Pi^3*G[1, 1, x] + 
           (5*Pi^2*G[0, 0, 0, x])/3 - 2*Pi^2*G[0, 0, 1, x] - 
           2*Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/3 - 
           (5*Pi^2*G[1, 0, 0, x])/3 + 2*Pi^2*G[1, 0, 1, x] + 
           2*Pi^2*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 1, x] + 
           12*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
           4*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
           8*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
           4*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 1, 1, x] - 
           12*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
           4*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
           8*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
           4*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
           (7*I)*Pi*Zeta[3] - (43*Pi^2*Zeta[3])/18 + ((28*I)/3)*Pi*G[0, x]*
            Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 0, x]*Zeta[3] + 
           4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 
           4*G[1, 1, x]*Zeta[3] + (42*Zeta[5])/5))))/Nc)


==> anc/H_process1_qqb_QbQ_+-+-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(((148*I)/9)*Pi - (49*Pi^2)/9 + ((29*I)/6)*Pi^3 + 
   (16*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 + (148*G[1, x])/9 - 
   ((149*I)/9)*Pi*G[1, x] + (37*Pi^2*G[1, x])/18 - ((17*I)/3)*Pi^3*G[1, x] + 
   20*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 4*G[0, 1, x] - 4*Pi^2*G[0, 1, x] - 
   4*G[1, 0, x] - (26*I)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/3 - 
   (164*G[1, 1, x])/9 + (14*I)*Pi*G[1, 1, x] + 11*Pi^2*G[1, 1, x] + 
   2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
   (4*I)*Pi*G[0, 1, 0, x] - 22*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
   2*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
   (24*I)*Pi*G[1, 1, 0, x] + (46*G[1, 1, 1, x])/3 - 4*G[0, 0, 1, 1, x] + 
   4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
   4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
   20*G[1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, x] + 
   ((-20*I)*Pi*G[0, x] - 20*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
   (10/9 + (2*I)*Pi + 4*G[0, x] - 6*G[1, x])*Log[mu2/s]^3*RATIO[x] + 
   Log[mu2/s]^4*RATIO[x] + Log[mu2/s]^2*((-3*I)*Pi - 3*G[1, x] + 
     (6*I)*Pi*G[1, x] + 6*G[1, 1, x] + ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])*
      RATIO[x^(-1)] + (-151/18 - ((8*I)/3)*Pi - Pi^2 - 10*G[0, x] + 
       (4*I)*Pi*G[0, x] + 4*G[1, x] - (10*I)*Pi*G[1, x] - 4*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) - 22*Zeta[3] + 
   20*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((112*I)/9)*Pi*G[1, x] - 
     (25*Pi^2*G[1, x])/9 + ((29*I)/6)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] + 
     2*Pi^2*G[0, 1, x] + (14*Pi^2*G[1, 0, x])/3 + (112*G[1, 1, x])/9 - 
     I*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, x] - 
     (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
     (2*I)*Pi*G[1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, x] - 
     (20*G[1, 1, 1, x])/3 + 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
     2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
     2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] - 
     18*G[1, 1, 1, 1, x] - 22*G[1, x]*Zeta[3]) + 
   RATIO[x]*(-30659/324 - ((1574*I)/27)*Pi + (1801*Pi^2)/108 + 
     ((85*I)/18)*Pi^3 - (163*Pi^4)/180 - (808*G[0, x])/27 - 
     ((320*I)/9)*Pi*G[0, x] + 10*Pi^2*G[0, x] + ((2*I)/3)*Pi^3*G[0, x] + 
     (808*G[1, x])/27 + ((176*I)/9)*Pi*G[1, x] - 4*Pi^2*G[1, x] + 
     ((5*I)/3)*Pi^3*G[1, x] + ((44*I)/3)*Pi*G[0, 0, x] + 
     (4*Pi^2*G[0, 0, x])/3 + ((44*I)/3)*Pi*G[0, 1, x] + 
     (8*Pi^2*G[0, 1, x])/3 - ((44*I)/3)*Pi*G[1, 0, x] + 
     (20*Pi^2*G[1, 0, x])/3 - ((44*I)/3)*Pi*G[1, 1, x] - 
     (32*Pi^2*G[1, 1, x])/3 + (44*G[0, 0, 0, x])/3 + (44*G[0, 1, 1, x])/3 + 
     (12*I)*Pi*G[0, 1, 1, x] - (44*G[1, 0, 0, x])/3 - (44*G[1, 1, 1, x])/3 - 
     (12*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
     (73*Zeta[3])/9 - (10*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3]) + Log[mu2/s]*(((17*I)/3)*Pi + 2*Pi^2 - 
     (2*I)*Pi*G[0, x] + (17*G[1, x])/3 - ((22*I)/3)*Pi*G[1, x] - 
     4*Pi^2*G[1, x] - 2*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + 
     (4*I)*Pi*G[1, 0, x] + (2*G[1, 1, x])/3 - (20*I)*Pi*G[1, 1, x] + 
     4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 36*G[1, 1, 1, x] + 
     (((17*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
       (2*I)*Pi*G[1, 0, x] + (17*G[1, 1, x])/3 + (10*I)*Pi*G[1, 1, x] - 
       2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       18*G[1, 1, 1, x])*RATIO[x^(-1)] + 
     RATIO[x]*(-1574/27 - ((295*I)/9)*Pi + (109*Pi^2)/18 + (I/3)*Pi^3 - 
       (320*G[0, x])/9 - (20*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 + 
       (176*G[1, x])/9 + (8*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/3 - 
       (8*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
       (24*I)*Pi*G[1, 1, x] + 2*Zeta[3])) + 
   Nf^2*((-100/81 - ((40*I)/27)*Pi + (4*Pi^2)/9)*RATIO[x] + 
     (-40/27 - ((8*I)/9)*Pi)*Log[mu2/s]*RATIO[x] - (4*Log[mu2/s]^2*RATIO[x])/
      9 + e*((-1120/243 - ((424*I)/81)*Pi + (190*Pi^2)/81 + ((14*I)/27)*Pi^3)*
        RATIO[x] + (-424/81 - ((40*I)/9)*Pi + (38*Pi^2)/27)*Log[mu2/s]*
        RATIO[x] + (-20/9 - ((4*I)/3)*Pi)*Log[mu2/s]^2*RATIO[x] - 
       (4*Log[mu2/s]^3*RATIO[x])/9) + 
     e^2*((-536/81 - ((140*I)/27)*Pi + (5*Pi^2)/3)*Log[mu2/s]^2*RATIO[x] + 
       (-140/81 - ((28*I)/27)*Pi)*Log[mu2/s]^3*RATIO[x] - 
       (7*Log[mu2/s]^4*RATIO[x])/27 + Log[mu2/s]*RATIO[x]*
        (-1184/81 - ((1072*I)/81)*Pi + (50*Pi^2)/9 + ((34*I)/27)*Pi^3 + 
         (56*Zeta[3])/27) + RATIO[x]*(-3232/243 - ((1184*I)/81)*Pi + 
         (1714*Pi^2)/243 + ((170*I)/81)*Pi^3 - (121*Pi^4)/324 + 
         (280*Zeta[3])/81 + ((56*I)/27)*Pi*Zeta[3]))) + 
   e*(((1622*I)/27)*Pi - (1015*Pi^2)/54 - ((17*I)/36)*Pi^3 - (94*Pi^4)/45 - 
     (128*G[0, x])/9 + ((841*I)/9)*Pi*G[0, x] - (325*Pi^2*G[0, x])/36 - 
     ((23*I)/6)*Pi^3*G[0, x] + (2006*G[1, x])/27 - ((3491*I)/54)*Pi*G[1, x] + 
     (469*Pi^2*G[1, x])/108 + ((151*I)/9)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/3 + 
     (1114*G[0, 0, x])/9 - ((61*I)/2)*Pi*G[0, 0, x] - 
     (41*Pi^2*G[0, 0, x])/3 - 26*G[0, 1, x] + ((665*I)/18)*Pi*G[0, 1, x] - 
     (29*Pi^2*G[0, 1, x])/18 - (14*I)*Pi^3*G[0, 1, x] - 26*G[1, 0, x] - 
     ((103*I)/2)*Pi*G[1, 0, x] + (163*Pi^2*G[1, 0, x])/6 + 
     ((11*I)/3)*Pi^3*G[1, 0, x] - (2161*G[1, 1, x])/27 + 
     ((847*I)/18)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/18 + 
     (6*I)*Pi^3*G[1, 1, x] - (529*G[0, 0, 0, x])/6 - (4*I)*Pi*G[0, 0, 0, x] + 
     11*G[0, 0, 1, x] - (40*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] + 
     11*G[0, 1, 0, x] + (76*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 + 
     (683*G[0, 1, 1, x])/18 + (36*I)*Pi*G[0, 1, 1, x] + 
     (64*Pi^2*G[0, 1, 1, x])/3 - (73*G[1, 0, 0, x])/2 + 
     (52*I)*Pi*G[1, 0, 0, x] + (34*Pi^2*G[1, 0, 0, x])/3 - 3*G[1, 0, 1, x] - 
     (18*I)*Pi*G[1, 0, 1, x] + 19*Pi^2*G[1, 0, 1, x] - 3*G[1, 1, 0, x] - 
     (108*I)*Pi*G[1, 1, 0, x] - 27*Pi^2*G[1, 1, 0, x] + 
     (479*G[1, 1, 1, x])/6 - (68*I)*Pi*G[1, 1, 1, x] - 
     27*Pi^2*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
     (8*I)*Pi*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
     (4*I)*Pi*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 
     (4*I)*Pi*G[0, 0, 1, 1, x] + 70*G[0, 1, 0, 0, x] - 
     (24*I)*Pi*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
     (44*I)*Pi*G[0, 1, 1, 0, x] + (130*G[0, 1, 1, 1, x])/3 - 
     (4*I)*Pi*G[0, 1, 1, 1, x] + 86*G[1, 0, 0, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
     (36*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
     (88*I)*Pi*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 
     (52*I)*Pi*G[1, 0, 1, 1, x] - 118*G[1, 1, 0, 0, x] - 
     (36*I)*Pi*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] - 
     (40*I)*Pi*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] + 
     (64*I)*Pi*G[1, 1, 1, 0, x] - (286*G[1, 1, 1, 1, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
     4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
     24*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
     48*G[0, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 0, 1, x] - 
     16*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
     12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
     32*G[1, 0, 0, 1, 1, x] - 76*G[1, 0, 1, 0, 0, x] - 
     4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 36*G[1, 0, 1, 1, 1, x] - 
     84*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
     40*G[1, 1, 0, 1, 1, x] + 76*G[1, 1, 1, 0, 0, x] - 
     4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] - 
     108*G[1, 1, 1, 1, 1, x] + (37/36 + ((5*I)/3)*Pi + (10*G[0, x])/3 - 
       5*G[1, x])*Log[mu2/s]^4*RATIO[x] + (2*Log[mu2/s]^5*RATIO[x])/3 + 
     Log[mu2/s]^3*((-4*I)*Pi - 4*G[1, x] + (8*I)*Pi*G[1, x] + 8*G[1, 1, x] + 
       ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
       (-67/18 - ((17*I)/9)*Pi - (14*Pi^2)/9 - 10*G[0, x] + 
         ((16*I)/3)*Pi*G[0, x] + 4*G[1, x] - (12*I)*Pi*G[1, x] - 
         4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 12*G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]^2*((5*I)*Pi + (9*Pi^2)/2 + G[0, x] - 
       (5*I)*Pi*G[0, x] + 4*G[1, x] - (8*I)*Pi*G[1, x] - 9*Pi^2*G[1, x] - 
       2*G[0, 0, x] - 3*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] + 
       (6*I)*Pi*G[1, 0, x] + 7*G[1, 1, x] - (36*I)*Pi*G[1, 1, x] + 
       12*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
       66*G[1, 1, 1, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + ((7*I)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 - 
         (6*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + 7*G[1, 1, x] + 
         (18*I)*Pi*G[1, 1, x] - 6*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 
         3*G[1, 1, 0, x] + 33*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-3497/54 - ((211*I)/6)*Pi + (275*Pi^2)/36 - I*Pi^3 - 
         (346*G[0, x])/9 - (30*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (130*G[1, x])/9 + (12*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 - 
         (16*I)*Pi*G[0, 0, x] - (18*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
         (42*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 6*G[0, 1, 1, x] + 
         4*G[1, 0, 0, x] + 6*G[1, 1, 1, x] - (10*Zeta[3])/3)) - 
     (313*Zeta[3])/6 - (16*I)*Pi*Zeta[3] + 44*G[0, x]*Zeta[3] + 
     (94*G[1, x]*Zeta[3])/3 - (8*I)*Pi*G[1, x]*Zeta[3] + 
     20*G[0, 1, x]*Zeta[3] - 40*G[1, 0, x]*Zeta[3] + 88*G[1, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((22*I)/3)*Pi^3 - (38*Pi^4)/45 - 
       ((2051*I)/18)*Pi*G[0, x] + (232*Pi^2*G[0, x])/9 - 
       ((2*I)/3)*Pi^3*G[1, x] - (2051*G[0, 0, x])/18 + (42*I)*Pi*G[0, 0, x] + 
       2*Pi^2*G[0, 0, x] - (10*Pi^2*G[0, 1, x])/3 - (44*I)*Pi*G[1, 0, x] + 
       2*Pi^2*G[1, 0, x] + (272*G[0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] + 26*G[0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 0, x] - 44*Zeta[3] + (8*I)*Pi*Zeta[3] - 
       12*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((2557*I)/54)*Pi*G[1, x] - (445*Pi^2*G[1, x])/54 - 
       ((50*I)/9)*Pi^3*G[1, x] - (44*Pi^4*G[1, x])/15 - 
       ((397*I)/18)*Pi*G[0, 1, x] + (38*Pi^2*G[0, 1, x])/9 + 
       (9*I)*Pi^3*G[0, 1, x] + ((7*I)/2)*Pi*G[1, 0, x] + 
       (10*Pi^2*G[1, 0, x])/3 - ((23*I)/6)*Pi^3*G[1, 0, x] + 
       (2557*G[1, 1, x])/54 - ((449*I)/18)*Pi*G[1, 1, x] - 
       (37*Pi^2*G[1, 1, x])/18 + (3*I)*Pi^3*G[1, 1, x] - 
       (3*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - (5*I)*Pi*G[0, 1, 0, x] + 
       (5*Pi^2*G[0, 1, 0, x])/3 - (397*G[0, 1, 1, x])/18 + 
       (3*I)*Pi*G[0, 1, 1, x] - (32*Pi^2*G[0, 1, 1, x])/3 - 
       (7*I)*Pi*G[1, 0, 0, x] - (35*Pi^2*G[1, 0, 0, x])/3 + 
       (7*G[1, 0, 1, x])/2 + (18*I)*Pi*G[1, 0, 1, x] - 
       (19*Pi^2*G[1, 0, 1, x])/2 + (7*G[1, 1, 0, x])/2 + 
       (22*I)*Pi*G[1, 1, 0, x] + (55*Pi^2*G[1, 1, 0, x])/2 - 
       (337*G[1, 1, 1, x])/6 + (11*I)*Pi*G[1, 1, 1, x] + 
       (27*Pi^2*G[1, 1, 1, x])/2 + (4*I)*Pi*G[0, 0, 0, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
       5*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] - 
       (34*I)*Pi*G[0, 1, 1, 0, x] + (34*G[0, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] - 
       7*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 
       (80*I)*Pi*G[1, 0, 1, 0, x] + 26*G[1, 0, 1, 1, x] + 
       (26*I)*Pi*G[1, 0, 1, 1, x] + 27*G[1, 1, 0, 0, x] + 
       (42*I)*Pi*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
       (68*I)*Pi*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
       10*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
       6*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
       74*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] + 
       90*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] - 
       74*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] - 
       (122*G[1, x]*Zeta[3])/3 - (8*I)*Pi*G[1, x]*Zeta[3] - 
       22*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
       80*G[1, 1, x]*Zeta[3]) + Log[mu2/s]*(((667*I)/18)*Pi - (193*Pi^2)/18 + 
       ((32*I)/3)*Pi^3 - (13*G[0, x])/3 + ((110*I)/3)*Pi*G[0, x] + 
       (31*Pi^2*G[0, x])/3 + (745*G[1, x])/18 - ((304*I)/9)*Pi*G[1, x] + 
       (43*Pi^2*G[1, x])/9 - ((40*I)/3)*Pi^3*G[1, x] + (140*G[0, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - ((22*I)/3)*Pi*G[0, 1, x] - 
       14*Pi^2*G[0, 1, x] - 12*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] - 
       (38*Pi^2*G[1, 0, x])/3 - (268*G[1, 1, x])/9 + 
       ((94*I)/3)*Pi*G[1, 1, x] + 38*Pi^2*G[1, 1, x] + 6*G[0, 0, 0, x] + 
       6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, x] - 
       (22*G[0, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, x] - 42*G[1, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 1, x] + 
       (44*I)*Pi*G[1, 1, 0, x] + (52*G[1, 1, 1, x])/3 + 
       (28*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
       60*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 0, x] + 168*G[1, 1, 1, 1, x] + 
       (((-146*I)/3)*Pi*G[0, x] - (146*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 44*Zeta[3] + 40*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((499*I)/18)*Pi*G[1, x] - (133*Pi^2*G[1, x])/18 + 
         ((32*I)/3)*Pi^3*G[1, x] - ((10*I)/3)*Pi*G[0, 1, x] + 
         7*Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + (31*Pi^2*G[1, 0, x])/3 + 
         (499*G[1, 1, x])/18 - ((8*I)/3)*Pi*G[1, 1, x] - 19*Pi^2*G[1, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, x] - (10*G[0, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, x] - G[1, 1, 0, x] - (46*I)*Pi*G[1, 1, 0, x] - 
         (47*G[1, 1, 1, x])/3 - (14*I)*Pi*G[1, 1, 1, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 
         44*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         84*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-43331/162 - ((4361*I)/27)*Pi + (4859*Pi^2)/108 + 
         ((275*I)/18)*Pi^3 - (163*Pi^4)/90 - (1936*G[0, x])/27 - 
         ((692*I)/9)*Pi*G[0, x] + (95*Pi^2*G[0, x])/3 + (2*I)*Pi^3*G[0, x] + 
         (1072*G[1, x])/27 + ((260*I)/9)*Pi*G[1, x] - (38*Pi^2*G[1, x])/3 + 
         ((22*I)/3)*Pi^3*G[1, x] + ((140*I)/3)*Pi*G[0, 0, x] + 
         (22*Pi^2*G[0, 0, x])/3 + ((122*I)/3)*Pi*G[0, 1, x] + 
         14*Pi^2*G[0, 1, x] - ((140*I)/3)*Pi*G[1, 0, x] + 
         18*Pi^2*G[1, 0, x] - ((122*I)/3)*Pi*G[1, 1, x] - 
         (118*Pi^2*G[1, 1, x])/3 + (140*G[0, 0, 0, x])/3 + 
         (12*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] + (122*G[0, 1, 1, x])/3 + 
         (48*I)*Pi*G[0, 1, 1, x] - (140*G[1, 0, 0, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (122*G[1, 1, 1, x])/3 - 
         (56*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         4*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         72*G[1, 1, 1, 1, x] + (46*Zeta[3])/9 - ((88*I)/3)*Pi*Zeta[3] - 
         (44*G[0, x]*Zeta[3])/3 + 16*G[1, x]*Zeta[3])) + 
     RATIO[x]*(-792047/1944 - ((43331*I)/162)*Pi + (6341*Pi^2)/81 + 
       ((3071*I)/108)*Pi^3 - (14057*Pi^4)/2160 - ((127*I)/60)*Pi^5 - 
       (4856*G[0, x])/81 - ((1936*I)/27)*Pi*G[0, x] + 
       (1136*Pi^2*G[0, x])/27 + ((341*I)/36)*Pi^3*G[0, x] - 
       (77*Pi^4*G[0, x])/45 + (4856*G[1, x])/81 + ((1072*I)/27)*Pi*G[1, x] - 
       (452*Pi^2*G[1, x])/27 - ((89*I)/36)*Pi^3*G[1, x] - 
       (421*Pi^4*G[1, x])/180 - 10*G[0, 0, x] + ((196*I)/3)*Pi*G[0, 0, x] - 
       (251*Pi^2*G[0, 0, x])/12 + ((10*I)/3)*Pi^3*G[0, 0, x] + 
       10*G[0, 1, x] + ((148*I)/3)*Pi*G[0, 1, x] - (143*Pi^2*G[0, 1, x])/12 + 
       (9*I)*Pi^3*G[0, 1, x] + 10*G[1, 0, x] - ((196*I)/3)*Pi*G[1, 0, x] + 
       (251*Pi^2*G[1, 0, x])/12 + (6*I)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - 
       ((148*I)/3)*Pi*G[1, 1, x] + (143*Pi^2*G[1, 1, x])/12 - 
       ((55*I)/3)*Pi^3*G[1, 1, x] + (208*G[0, 0, 0, x])/3 - 
       ((223*I)/6)*Pi*G[0, 0, 0, x] - (22*Pi^2*G[0, 0, 0, x])/3 - 
       4*G[0, 0, 1, x] + ((115*I)/6)*Pi*G[0, 0, 1, x] + 
       (22*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] + 
       ((79*I)/6)*Pi*G[0, 1, 0, x] - (2*Pi^2*G[0, 1, 0, x])/3 + 
       (160*G[0, 1, 1, x])/3 - ((331*I)/6)*Pi*G[0, 1, 1, x] - 
       (65*Pi^2*G[0, 1, 1, x])/3 - (208*G[1, 0, 0, x])/3 + 
       ((223*I)/6)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 + 
       4*G[1, 0, 1, x] - ((115*I)/6)*Pi*G[1, 0, 1, x] - 
       18*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - ((79*I)/6)*Pi*
        G[1, 1, 0, x] + (34*Pi^2*G[1, 1, 0, x])/3 - (160*G[1, 1, 1, x])/3 + 
       ((331*I)/6)*Pi*G[1, 1, 1, x] + (97*Pi^2*G[1, 1, 1, x])/3 - 
       (503*G[0, 0, 0, 0, x])/6 + (20*I)*Pi*G[0, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, x] - (36*I)*Pi*G[0, 0, 1, 0, x] + 
       (115*G[0, 0, 1, 1, x])/6 + (79*G[0, 1, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, x] - (575*G[0, 1, 1, 1, x])/6 - 
       (20*I)*Pi*G[0, 1, 1, 1, x] + (503*G[1, 0, 0, 0, x])/6 - 
       (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
       (36*I)*Pi*G[1, 0, 1, 0, x] - (115*G[1, 0, 1, 1, x])/6 + 
       (16*I)*Pi*G[1, 0, 1, 1, x] - (79*G[1, 1, 0, 0, x])/6 - 
       (12*I)*Pi*G[1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 0, x] + (575*G[1, 1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 0, 1, x] + 
       4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
       20*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] - 
       20*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
       20*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
       4*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
       20*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
       20*G[1, 0, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 1, x] - 
       20*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + (394*Zeta[3])/3 + 
       ((682*I)/9)*Pi*Zeta[3] - (481*Pi^2*Zeta[3])/18 + 
       (871*G[0, x]*Zeta[3])/6 + ((208*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (871*G[1, x]*Zeta[3])/6 - (76*I)*Pi*G[1, x]*Zeta[3] - 
       4*G[0, 0, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 
       48*G[1, 1, x]*Zeta[3] + 15*Zeta[5])) + 
   e^2*(((16330*I)/81)*Pi - (22853*Pi^2)/648 - ((203*I)/12)*Pi^3 + 
     (1219*Pi^4)/240 + ((451*I)/720)*Pi^5 - (1924*G[0, x])/27 + 
     ((9842*I)/27)*Pi*G[0, x] - (7181*Pi^2*G[0, x])/108 - 
     ((707*I)/36)*Pi^3*G[0, x] + (463*Pi^4*G[0, x])/180 + 
     (22102*G[1, x])/81 - ((18575*I)/81)*Pi*G[1, x] + 
     (1519*Pi^2*G[1, x])/648 + ((869*I)/27)*Pi^3*G[1, x] - 
     (4711*Pi^4*G[1, x])/432 - ((161*I)/120)*Pi^5*G[1, x] + 
     (57389*G[0, 0, x])/108 - ((6505*I)/36)*Pi*G[0, 0, x] + 
     (91*Pi^2*G[0, 0, x])/36 + ((20*I)/3)*Pi^3*G[0, 0, x] - 
     (519*G[0, 1, x])/4 + ((22205*I)/108)*Pi*G[0, 1, x] - 
     (6659*Pi^2*G[0, 1, x])/108 - ((290*I)/9)*Pi^3*G[0, 1, x] + 
     (11*Pi^4*G[0, 1, x])/2 - (519*G[1, 0, x])/4 - 
     ((4619*I)/36)*Pi*G[1, 0, x] + (763*Pi^2*G[1, 0, x])/18 - 
     ((23*I)/3)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/2 - 
     (85913*G[1, 1, x])/324 + ((15865*I)/108)*Pi*G[1, 1, x] + 
     (1489*Pi^2*G[1, 1, x])/108 + ((557*I)/9)*Pi^3*G[1, 1, x] + 
     (839*Pi^4*G[1, 1, x])/120 - (2959*G[0, 0, 0, x])/6 + 
     ((117*I)/2)*Pi*G[0, 0, 0, x] + (197*Pi^2*G[0, 0, 0, x])/6 + 
     (189*G[0, 0, 1, x])/4 + ((1673*I)/18)*Pi*G[0, 0, 1, x] + 
     (517*Pi^2*G[0, 0, 1, x])/18 - (13*I)*Pi^3*G[0, 0, 1, x] + 
     (189*G[0, 1, 0, x])/4 + ((381*I)/2)*Pi*G[0, 1, 0, x] - 
     (515*Pi^2*G[0, 1, 0, x])/6 + ((43*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (11791*G[0, 1, 1, x])/54 - ((305*I)/18)*Pi*G[0, 1, 1, x] - 
     (92*Pi^2*G[0, 1, 1, x])/9 + ((19*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (599*G[1, 0, 0, x])/9 + (125*I)*Pi*G[1, 0, 0, x] - 
     (379*Pi^2*G[1, 0, 0, x])/6 - (12*I)*Pi^3*G[1, 0, 0, x] - 
     (7*G[1, 0, 1, x])/4 - ((1723*I)/9)*Pi*G[1, 0, 1, x] + 
     (778*Pi^2*G[1, 0, 1, x])/9 + ((187*I)/3)*Pi^3*G[1, 0, 1, x] - 
     (7*G[1, 1, 0, x])/4 - (276*I)*Pi*G[1, 1, 0, x] + 
     (416*Pi^2*G[1, 1, 0, x])/3 - ((31*I)/3)*Pi^3*G[1, 1, 0, x] + 
     (2633*G[1, 1, 1, x])/9 - ((1409*I)/9)*Pi*G[1, 1, 1, x] + 
     (47*Pi^2*G[1, 1, 1, x])/18 - (54*I)*Pi^3*G[1, 1, 1, x] + 
     (1615*G[0, 0, 0, 0, x])/6 + (2*I)*Pi*G[0, 0, 0, 0, x] - 
     32*G[0, 0, 0, 1, x] - (138*I)*Pi*G[0, 0, 0, 1, x] - 
     32*G[0, 0, 1, 0, x] - (182*I)*Pi*G[0, 0, 1, 0, x] + 
     (2*Pi^2*G[0, 0, 1, 0, x])/3 + (1763*G[0, 0, 1, 1, x])/18 + 
     (134*I)*Pi*G[0, 0, 1, 1, x] + (59*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (327*G[0, 1, 0, 0, x])/2 - (144*I)*Pi*G[0, 1, 0, 0, x] + 
     (16*Pi^2*G[0, 1, 0, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, 1, x] - 
     7*Pi^2*G[0, 1, 0, 1, x] + (208*I)*Pi*G[0, 1, 1, 0, x] - 
     75*Pi^2*G[0, 1, 1, 0, x] - (565*G[0, 1, 1, 1, x])/6 - 
     (96*I)*Pi*G[0, 1, 1, 1, x] - (149*Pi^2*G[0, 1, 1, 1, x])/3 + 
     (454*G[1, 0, 0, 0, x])/3 - (100*I)*Pi*G[1, 0, 0, 0, x] - 
     22*Pi^2*G[1, 0, 0, 0, x] + 33*G[1, 0, 0, 1, x] - 
     (88*I)*Pi*G[1, 0, 0, 1, x] + (26*Pi^2*G[1, 0, 0, 1, x])/3 + 
     33*G[1, 0, 1, 0, x] + (248*I)*Pi*G[1, 0, 1, 0, x] + 
     (290*Pi^2*G[1, 0, 1, 0, x])/3 - (2029*G[1, 0, 1, 1, x])/9 - 
     (86*I)*Pi*G[1, 0, 1, 1, x] - 18*Pi^2*G[1, 0, 1, 1, x] - 
     316*G[1, 1, 0, 0, x] + (210*I)*Pi*G[1, 1, 0, 0, x] + 
     (164*Pi^2*G[1, 1, 0, 0, x])/3 + 39*G[1, 1, 0, 1, x] + 
     (76*I)*Pi*G[1, 1, 0, 1, x] - 30*Pi^2*G[1, 1, 0, 1, x] + 
     39*G[1, 1, 1, 0, x] - (258*I)*Pi*G[1, 1, 1, 0, x] - 
     90*Pi^2*G[1, 1, 1, 0, x] - (2783*G[1, 1, 1, 1, x])/9 + 
     (232*I)*Pi*G[1, 1, 1, 1, x] + 17*Pi^2*G[1, 1, 1, 1, x] + 
     6*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] - 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] + 
     (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 142*G[0, 0, 0, 1, 1, x] + 
     (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 188*G[0, 0, 1, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 22*G[0, 0, 1, 0, 1, x] + 
     (12*I)*Pi*G[0, 0, 1, 0, 1, x] + 22*G[0, 0, 1, 1, 0, x] + 
     (44*I)*Pi*G[0, 0, 1, 1, 0, x] + (598*G[0, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, 1, x] - 272*G[0, 1, 0, 0, 0, x] + 
     (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 1, x] + 
     (40*I)*Pi*G[0, 1, 0, 0, 1, x] - 10*G[0, 1, 0, 1, 0, x] - 
     (148*I)*Pi*G[0, 1, 0, 1, 0, x] + 64*G[0, 1, 0, 1, 1, x] - 
     (48*I)*Pi*G[0, 1, 0, 1, 1, x] + 216*G[0, 1, 1, 0, 0, x] - 
     (64*I)*Pi*G[0, 1, 1, 0, 0, x] - 10*G[0, 1, 1, 0, 1, x] - 
     (68*I)*Pi*G[0, 1, 1, 0, 1, x] - 10*G[0, 1, 1, 1, 0, x] + 
     (100*I)*Pi*G[0, 1, 1, 1, 0, x] - (514*G[0, 1, 1, 1, 1, x])/3 + 
     (76*I)*Pi*G[0, 1, 1, 1, 1, x] - 252*G[1, 0, 0, 0, 0, x] - 
     (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 22*G[1, 0, 0, 0, 1, x] + 
     (128*I)*Pi*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] + 
     (224*I)*Pi*G[1, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 1, x] - 
     (136*I)*Pi*G[1, 0, 0, 1, 1, x] + 276*G[1, 0, 1, 0, 0, x] + 
     (196*I)*Pi*G[1, 0, 1, 0, 0, x] - 46*G[1, 0, 1, 0, 1, x] - 
     (64*I)*Pi*G[1, 0, 1, 0, 1, x] - 46*G[1, 0, 1, 1, 0, x] - 
     (280*I)*Pi*G[1, 0, 1, 1, 0, x] + (38*G[1, 0, 1, 1, 1, x])/3 + 
     (124*I)*Pi*G[1, 0, 1, 1, 1, x] + 480*G[1, 1, 0, 0, 0, x] + 
     (52*I)*Pi*G[1, 1, 0, 0, 0, x] - 38*G[1, 1, 0, 0, 1, x] - 
     (244*I)*Pi*G[1, 1, 0, 0, 1, x] - 38*G[1, 1, 0, 1, 0, x] - 
     (104*I)*Pi*G[1, 1, 0, 1, 0, x] + 100*G[1, 1, 0, 1, 1, x] + 
     (268*I)*Pi*G[1, 1, 0, 1, 1, x] - 236*G[1, 1, 1, 0, 0, x] - 
     (132*I)*Pi*G[1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 0, 1, x] + 
     (212*I)*Pi*G[1, 1, 1, 0, 1, x] - 36*G[1, 1, 1, 1, 0, x] + 
     (136*I)*Pi*G[1, 1, 1, 1, 0, x] + (1262*G[1, 1, 1, 1, 1, x])/3 - 
     (288*I)*Pi*G[1, 1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 1, 1, x] + 
     4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] + 
     8*G[0, 0, 0, 1, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
     24*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] + 
     48*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 0, 1, x] - 
     16*G[0, 0, 1, 1, 1, 0, x] + 60*G[0, 0, 1, 1, 1, 1, x] + 
     64*G[0, 1, 0, 0, 0, 1, x] + 64*G[0, 1, 0, 0, 1, 0, x] + 
     24*G[0, 1, 0, 0, 1, 1, x] - 144*G[0, 1, 0, 1, 0, 0, x] + 
     44*G[0, 1, 0, 1, 0, 1, x] + 44*G[0, 1, 0, 1, 1, 0, x] - 
     108*G[0, 1, 0, 1, 1, 1, x] - 224*G[0, 1, 1, 0, 0, 0, x] + 
     64*G[0, 1, 1, 0, 0, 1, x] + 64*G[0, 1, 1, 0, 1, 0, x] - 
     92*G[0, 1, 1, 0, 1, 1, x] + 96*G[0, 1, 1, 1, 0, 0, x] + 
     44*G[0, 1, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 1, 0, x] - 
     220*G[0, 1, 1, 1, 1, 1, x] - 44*G[1, 0, 0, 0, 0, 1, x] - 
     44*G[1, 0, 0, 0, 1, 0, x] + 148*G[1, 0, 0, 0, 1, 1, x] + 
     236*G[1, 0, 0, 1, 0, 0, x] - 36*G[1, 0, 0, 1, 0, 1, x] - 
     36*G[1, 0, 0, 1, 1, 0, x] - 144*G[1, 0, 0, 1, 1, 1, x] + 
     332*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] - 68*G[1, 0, 1, 0, 1, 1, x] - 
     300*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 1, x] + 
     32*G[1, 0, 1, 1, 1, 0, x] + 92*G[1, 0, 1, 1, 1, 1, x] + 
     244*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
     24*G[1, 1, 0, 0, 1, 0, x] - 236*G[1, 1, 0, 0, 1, 1, x] - 
     140*G[1, 1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 1, 0, 1, x] + 
     20*G[1, 1, 0, 1, 1, 0, x] + 292*G[1, 1, 0, 1, 1, 1, x] - 
     308*G[1, 1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, 1, x] + 
     24*G[1, 1, 1, 0, 1, 0, x] + 184*G[1, 1, 1, 0, 1, 1, x] + 
     108*G[1, 1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 1, x] + 
     24*G[1, 1, 1, 1, 1, 0, x] + 84*G[1, 1, 1, 1, 1, 1, x] + 
     (49/90 + ((5*I)/6)*Pi + (5*G[0, x])/3 - (5*G[1, x])/2)*Log[mu2/s]^5*
      RATIO[x] + (5*Log[mu2/s]^6*RATIO[x])/18 + 
     Log[mu2/s]^4*(((-11*I)/4)*Pi - (11*G[1, x])/4 + ((11*I)/2)*Pi*G[1, x] + 
       (11*G[1, 1, x])/2 + (((-11*I)/4)*Pi*G[1, x] - (11*G[1, 1, x])/4)*
        RATIO[x^(-1)] + (-61/72 - ((7*I)/9)*Pi - (10*Pi^2)/9 - 
         (35*G[0, x])/6 + ((11*I)/3)*Pi*G[0, x] + (7*G[1, x])/3 - 
         ((47*I)/6)*Pi*G[1, x] - (7*G[0, 0, x])/3 - (7*G[0, 1, x])/3 - 
         (7*G[1, 0, x])/3 + 7*G[1, 1, x])*RATIO[x]) + 
     Log[mu2/s]^3*(((35*I)/18)*Pi + (13*Pi^2)/3 + (4*G[0, x])/3 - 
       (5*I)*Pi*G[0, x] + (11*G[1, x])/18 - ((41*I)/9)*Pi*G[1, x] - 
       (26*Pi^2*G[1, x])/3 - (8*G[0, 0, x])/3 - (7*G[0, 1, x])/3 + 
       ((38*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 + 
       ((14*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/9 - 
       ((94*I)/3)*Pi*G[1, 1, x] + (38*G[0, 1, 1, x])/3 + 
       (14*G[1, 0, 1, x])/3 + (14*G[1, 1, 0, x])/3 - 58*G[1, 1, 1, x] + 
       (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (((83*I)/18)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 - 
         ((19*I)/3)*Pi*G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] + 
         (83*G[1, 1, x])/18 + ((47*I)/3)*Pi*G[1, 1, x] - 
         (19*G[0, 1, 1, x])/3 - (7*G[1, 0, 1, x])/3 - (7*G[1, 1, 0, x])/3 + 
         29*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-2213/54 - ((397*I)/18)*Pi + (31*Pi^2)/6 - ((3*I)/2)*Pi^3 - 
         (718*G[0, x])/27 - ((70*I)/3)*Pi*G[0, x] - 3*Pi^2*G[0, x] + 
         (214*G[1, x])/27 + ((28*I)/3)*Pi*G[1, x] + (215*Pi^2*G[1, x])/18 - 
         ((44*I)/3)*Pi*G[0, 0, x] - ((52*I)/3)*Pi*G[0, 1, x] - 
         (4*I)*Pi*G[1, 0, x] + (36*I)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 - 
         8*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 + 8*G[1, 1, 1, x] - 
         (52*Zeta[3])/9)) - (2771*Zeta[3])/12 - ((1771*I)/18)*Pi*Zeta[3] + 
     102*Pi^2*Zeta[3] + (535*G[0, x]*Zeta[3])/6 - (80*I)*Pi*G[0, x]*Zeta[3] + 
     (265*G[1, x]*Zeta[3])/3 + ((2044*I)/9)*Pi*G[1, x]*Zeta[3] - 
     52*Pi^2*G[1, x]*Zeta[3] - (428*G[0, 0, x]*Zeta[3])/3 + 
     382*G[0, 1, x]*Zeta[3] - ((364*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (326*G[1, 0, x]*Zeta[3])/3 + ((116*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (4262*G[1, 1, x]*Zeta[3])/9 + ((968*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     20*G[0, 0, 1, x]*Zeta[3] - 40*G[0, 1, 0, x]*Zeta[3] + 
     (500*G[0, 1, 1, x]*Zeta[3])/3 + 128*G[1, 0, 0, x]*Zeta[3] - 
     (1312*G[1, 0, 1, x]*Zeta[3])/3 - (100*G[1, 1, 0, x]*Zeta[3])/3 + 
     304*G[1, 1, 1, x]*Zeta[3] + Log[mu2/s]^2*(((1157*I)/36)*Pi - 
       (80*Pi^2)/9 + ((49*I)/4)*Pi^3 - (9*G[0, x])/2 + (35*I)*Pi*G[0, x] + 
       (71*Pi^2*G[0, x])/6 + (1319*G[1, x])/36 - ((253*I)/9)*Pi*G[1, x] + 
       (139*Pi^2*G[1, x])/36 - ((95*I)/6)*Pi^3*G[1, x] + 45*G[0, 0, x] + 
       (12*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 
       20*Pi^2*G[0, 1, x] - 14*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] - 
       (41*Pi^2*G[1, 0, x])/3 - (287*G[1, 1, x])/18 + (30*I)*Pi*G[1, 1, x] + 
       (97*Pi^2*G[1, 1, x])/2 + 13*G[0, 0, 0, x] + 7*G[0, 0, 1, x] + 
       (10*I)*Pi*G[0, 0, 1, x] + 7*G[0, 1, 0, x] + (14*I)*Pi*G[0, 1, 0, x] - 
       8*G[0, 1, 1, x] - (42*I)*Pi*G[0, 1, 1, x] - 43*G[1, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] + 
       2*G[1, 1, 0, x] + (42*I)*Pi*G[1, 1, 0, x] + (5*G[1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
       14*G[0, 1, 1, 0, x] - 94*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 
       12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 234*G[1, 1, 1, 1, x] - 
       46*Zeta[3] + 40*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        ((-I/3)*Pi^3 - (50*I)*Pi*G[0, x] - Pi^2*G[0, x] - 50*G[0, 0, x] - 
         (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - I*Pi*G[1, 0, x] - 
         13*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 
         G[1, 0, 0, x] + 2*Zeta[3]) + RATIO[x^(-1)]*
        (((887*I)/36)*Pi*G[1, x] - (68*Pi^2*G[1, x])/9 + 
         ((143*I)/12)*Pi^3*G[1, x] - ((5*I)/2)*Pi*G[0, 1, x] + 
         10*Pi^2*G[0, 1, x] - ((3*I)/2)*Pi*G[1, 0, x] + (65*Pi^2*G[1, 0, x])/
          6 + (887*G[1, 1, x])/36 - ((3*I)/2)*Pi*G[1, 1, x] - 
         (97*Pi^2*G[1, 1, x])/4 - (5*I)*Pi*G[0, 0, 1, x] - 
         (7*I)*Pi*G[0, 1, 0, x] - (5*G[0, 1, 1, x])/2 + 
         (21*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         (3*G[1, 0, 1, x])/2 + (11*I)*Pi*G[1, 0, 1, x] - 
         (3*G[1, 1, 0, x])/2 - (45*I)*Pi*G[1, 1, 0, x] - 
         (83*G[1, 1, 1, x])/6 - (24*I)*Pi*G[1, 1, 1, x] - 
         5*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 
         47*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
         6*G[1, 1, 1, 0, x] - 117*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-45451/162 - ((3077*I)/18)*Pi + (3383*Pi^2)/72 + 
         ((317*I)/18)*Pi^3 - (59*Pi^4)/40 - (2096*G[0, x])/27 - 
         ((718*I)/9)*Pi*G[0, x] + (75*Pi^2*G[0, x])/2 + (2*I)*Pi^3*G[0, x] + 
         (800*G[1, x])/27 + ((214*I)/9)*Pi*G[1, x] - 15*Pi^2*G[1, x] + 
         ((61*I)/6)*Pi^3*G[1, x] + ((166*I)/3)*Pi*G[0, 0, x] + 
         (35*Pi^2*G[0, 0, x])/3 + ((139*I)/3)*Pi*G[0, 1, x] + 
         (64*Pi^2*G[0, 1, x])/3 - ((166*I)/3)*Pi*G[1, 0, x] + 
         (55*Pi^2*G[1, 0, x])/3 - ((139*I)/3)*Pi*G[1, 1, x] - 
         (154*Pi^2*G[1, 1, x])/3 + (166*G[0, 0, 0, x])/3 + 
         (22*I)*Pi*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 1, x] - 
         (10*I)*Pi*G[0, 1, 0, x] + (139*G[0, 1, 1, x])/3 + 
         (66*I)*Pi*G[0, 1, 1, x] - (166*G[1, 0, 0, x])/3 - 
         (10*I)*Pi*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, x] - (139*G[1, 1, 1, x])/3 - 
         (78*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
         6*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 96*G[0, 1, 1, 1, x] - 
         20*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
         30*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
         6*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] - (53*Zeta[3])/9 - 
         ((116*I)/3)*Pi*Zeta[3] - (118*G[0, x]*Zeta[3])/3 + 
         46*G[1, x]*Zeta[3])) - 126*Zeta[5] + 12*G[1, x]*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((7801*I)/216)*Pi^3 - (4577*Pi^4)/540 - 
       ((71*I)/90)*Pi^5 - ((48497*I)/108)*Pi*G[0, x] + 
       (26095*Pi^2*G[0, x])/216 + ((157*I)/18)*Pi^3*G[0, x] - 
       (131*Pi^4*G[0, x])/90 + ((37*I)/3)*Pi^3*G[1, x] - 
       (133*Pi^4*G[1, x])/90 - (48497*G[0, 0, x])/108 + 
       ((7891*I)/36)*Pi*G[0, 0, x] - (671*Pi^2*G[0, 0, x])/18 + 
       ((10*I)/3)*Pi^3*G[0, 0, x] + ((17*I)/4)*Pi*G[0, 1, x] - 
       ((21*I)/2)*Pi^3*G[0, 1, x] - ((1912*I)/9)*Pi*G[1, 0, x] + 
       (493*Pi^2*G[1, 0, x])/9 + ((17*I)/6)*Pi^3*G[1, 0, x] - 
       I*Pi^3*G[1, 1, x] + (2735*G[0, 0, 0, x])/6 - (97*I)*Pi*G[0, 0, 0, x] - 
       (35*Pi^2*G[0, 0, 0, x])/6 + (17*G[0, 0, 1, x])/4 + 
       (46*I)*Pi*G[0, 0, 1, x] - (57*Pi^2*G[0, 0, 1, x])/2 + 
       (17*G[0, 1, 0, x])/4 + (84*I)*Pi*G[0, 1, 0, x] - 
       (11*Pi^2*G[0, 1, 0, x])/6 - (5*I)*Pi*G[0, 1, 1, x] + 
       (37*Pi^2*G[0, 1, 1, x])/3 - (1912*G[1, 0, 0, x])/9 + 
       (86*I)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/6 - 
       (7*I)*Pi*G[1, 0, 1, x] - (19*Pi^2*G[1, 0, 1, x])/3 - 
       (81*I)*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - (848*G[0, 0, 0, 0, x])/
        3 + (20*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
       (76*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
       (26*I)*Pi*G[0, 0, 1, 0, x] + 53*G[0, 0, 1, 1, x] - 
       (54*I)*Pi*G[0, 0, 1, 1, x] + 92*G[0, 1, 0, 0, x] - 
       (26*I)*Pi*G[0, 1, 0, 0, x] - 5*G[0, 1, 0, 1, x] - 
       (64*I)*Pi*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] + 
       (24*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (578*G[1, 0, 0, 0, x])/3 - 7*G[1, 0, 0, 1, x] + 
       (14*I)*Pi*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
       81*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 70*G[0, 0, 0, 1, 1, x] - 
       26*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - 102*G[0, 0, 1, 1, 1, x] - 
       38*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
       6*G[0, 1, 1, 1, 0, x] - 14*G[1, 0, 0, 0, 0, x] + 
       8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
       12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 1, 0, 0, x] - (7801*Zeta[3])/36 + (36*I)*Pi*Zeta[3] - 
       54*Pi^2*Zeta[3] + (230*G[0, x]*Zeta[3])/3 + ((74*I)/3)*Pi*G[0, x]*
        Zeta[3] - 74*G[1, x]*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] + 
       (56*G[0, 0, x]*Zeta[3])/3 + 72*G[0, 1, x]*Zeta[3] - 
       4*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 42*Zeta[5]) + 
     RATIO[x^(-1)]*(((55345*I)/324)*Pi*G[1, x] - (17195*Pi^2*G[1, x])/648 - 
       ((2885*I)/216)*Pi^3*G[1, x] + (313*Pi^4*G[1, x])/135 - 
       ((13*I)/80)*Pi^5*G[1, x] - ((12463*I)/108)*Pi*G[0, 1, x] + 
       (8345*Pi^2*G[0, 1, x])/216 + ((211*I)/36)*Pi^3*G[0, 1, x] - 
       (271*Pi^4*G[0, 1, x])/60 + (20*I)*Pi*G[1, 0, x] + 
       (179*Pi^2*G[1, 0, x])/8 + ((31*I)/4)*Pi^3*G[1, 0, x] + 
       (67*Pi^4*G[1, 0, x])/60 + (55345*G[1, 1, x])/324 - 
       ((10703*I)/108)*Pi*G[1, 1, x] + (347*Pi^2*G[1, 1, x])/216 - 
       ((721*I)/36)*Pi^3*G[1, 1, x] - (709*Pi^4*G[1, 1, x])/80 - 
       ((455*I)/9)*Pi*G[0, 0, 1, x] + (67*Pi^2*G[0, 0, 1, x])/18 + 
       ((17*I)/2)*Pi^3*G[0, 0, 1, x] - ((73*I)/4)*Pi*G[0, 1, 0, x] - 
       (25*Pi^2*G[0, 1, 0, x])/6 - ((55*I)/6)*Pi^3*G[0, 1, 0, x] - 
       (12463*G[0, 1, 1, x])/108 + ((911*I)/36)*Pi*G[0, 1, 1, x] - 
       (599*Pi^2*G[0, 1, 1, x])/36 + ((17*I)/6)*Pi^3*G[0, 1, 1, x] - 
       (45*I)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/2 + 
       (10*I)*Pi^3*G[1, 0, 0, x] + 20*G[1, 0, 1, x] + 
       ((1927*I)/18)*Pi*G[1, 0, 1, x] - (1673*Pi^2*G[1, 0, 1, x])/36 - 
       ((307*I)/6)*Pi^3*G[1, 0, 1, x] + 20*G[1, 1, 0, x] + 
       ((293*I)/4)*Pi*G[1, 1, 0, x] - (149*Pi^2*G[1, 1, 0, x])/4 + 
       ((31*I)/6)*Pi^3*G[1, 1, 0, x] - (8003*G[1, 1, 1, x])/36 + 
       ((1717*I)/36)*Pi*G[1, 1, 1, x] + (223*Pi^2*G[1, 1, 1, x])/36 + 
       (41*I)*Pi^3*G[1, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, x] - 
       (5*I)*Pi*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (455*G[0, 0, 1, 1, x])/9 + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (59*Pi^2*G[0, 0, 1, 1, x])/6 + (18*I)*Pi*G[0, 1, 0, 0, x] - 
       (26*Pi^2*G[0, 1, 0, 0, x])/3 - (73*G[0, 1, 0, 1, x])/4 + 
       (17*I)*Pi*G[0, 1, 0, 1, x] + (7*Pi^2*G[0, 1, 0, 1, x])/2 - 
       (73*G[0, 1, 1, 0, x])/4 - (3*I)*Pi*G[0, 1, 1, 0, x] + 
       (103*Pi^2*G[0, 1, 1, 0, x])/2 + (527*G[0, 1, 1, 1, x])/6 + 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (149*Pi^2*G[0, 1, 1, 1, x])/6 + 
       (17*I)*Pi*G[1, 0, 0, 0, x] + 27*Pi^2*G[1, 0, 0, 0, x] - 
       45*G[1, 0, 0, 1, x] + (62*I)*Pi*G[1, 0, 0, 1, x] - 
       (13*Pi^2*G[1, 0, 0, 1, x])/3 - 45*G[1, 0, 1, 0, x] - 
       (46*I)*Pi*G[1, 0, 1, 0, x] - (277*Pi^2*G[1, 0, 1, 0, x])/3 + 
       (2665*G[1, 0, 1, 1, x])/18 + 9*Pi^2*G[1, 0, 1, 1, x] + 
       (197*G[1, 1, 0, 0, x])/2 - (43*I)*Pi*G[1, 1, 0, 0, x] - 
       (166*Pi^2*G[1, 1, 0, 0, x])/3 - (117*G[1, 1, 0, 1, x])/4 - 
       (59*I)*Pi*G[1, 1, 0, 1, x] + 15*Pi^2*G[1, 1, 0, 1, x] - 
       (117*G[1, 1, 1, 0, x])/4 + (52*I)*Pi*G[1, 1, 1, 0, x] + 
       83*Pi^2*G[1, 1, 1, 0, x] + (3023*G[1, 1, 1, 1, x])/18 - 
       (61*I)*Pi*G[1, 1, 1, 1, x] - (17*Pi^2*G[1, 1, 1, 1, x])/2 + 
       (6*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       2*G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 5*G[0, 0, 1, 0, 1, x] - 
       (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 5*G[0, 0, 1, 1, 0, x] - 
       (34*I)*Pi*G[0, 0, 1, 1, 0, x] + (28*G[0, 0, 1, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] - (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       18*G[0, 1, 0, 0, 1, x] - (20*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       18*G[0, 1, 0, 1, 0, x] + (110*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       10*G[0, 1, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 0, 0, x] + (56*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 0, 1, x] + (34*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       16*G[0, 1, 1, 1, 0, x] - (86*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (79*G[0, 1, 1, 1, 1, x])/3 - (38*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (22*I)*Pi*G[1, 0, 0, 0, 0, x] + 17*G[1, 0, 0, 0, 1, x] - 
       (64*I)*Pi*G[1, 0, 0, 0, 1, x] + 17*G[1, 0, 0, 1, 0, x] - 
       (208*I)*Pi*G[1, 0, 0, 1, 0, x] + 59*G[1, 0, 0, 1, 1, x] + 
       (68*I)*Pi*G[1, 0, 0, 1, 1, x] - 61*G[1, 0, 1, 0, 0, x] - 
       (170*I)*Pi*G[1, 0, 1, 0, 0, x] + 29*G[1, 0, 1, 0, 1, x] + 
       (32*I)*Pi*G[1, 0, 1, 0, 1, x] + 29*G[1, 0, 1, 1, 0, x] + 
       (260*I)*Pi*G[1, 0, 1, 1, 0, x] - (241*G[1, 0, 1, 1, 1, x])/3 - 
       (62*I)*Pi*G[1, 0, 1, 1, 1, x] - 119*G[1, 1, 0, 0, 0, x] - 
       (74*I)*Pi*G[1, 1, 0, 0, 0, x] + 22*G[1, 1, 0, 0, 1, x] + 
       (122*I)*Pi*G[1, 1, 0, 0, 1, x] + 22*G[1, 1, 0, 1, 0, x] + 
       (136*I)*Pi*G[1, 1, 0, 1, 0, x] - 75*G[1, 1, 0, 1, 1, x] - 
       (134*I)*Pi*G[1, 1, 0, 1, 1, x] + 37*G[1, 1, 1, 0, 0, x] + 
       (138*I)*Pi*G[1, 1, 1, 0, 0, x] + 21*G[1, 1, 1, 0, 1, x] - 
       (106*I)*Pi*G[1, 1, 1, 0, 1, x] + 21*G[1, 1, 1, 1, 0, x] - 
       (152*I)*Pi*G[1, 1, 1, 1, 0, x] - (409*G[1, 1, 1, 1, 1, x])/3 + 
       (144*I)*Pi*G[1, 1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, 1, 0, x] - 12*G[0, 0, 1, 0, 1, 1, x] - 
       36*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 1, 0, x] - 30*G[0, 0, 1, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, 1, x] + 108*G[0, 1, 0, 1, 0, 0, x] - 
       22*G[0, 1, 0, 1, 0, 1, x] - 22*G[0, 1, 0, 1, 1, 0, x] + 
       54*G[0, 1, 0, 1, 1, 1, x] + 160*G[0, 1, 1, 0, 0, 0, x] - 
       32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
       46*G[0, 1, 1, 0, 1, 1, x] - 84*G[0, 1, 1, 1, 0, 0, x] - 
       22*G[0, 1, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 1, 0, x] + 
       110*G[0, 1, 1, 1, 1, 1, x] + 22*G[1, 0, 0, 0, 0, 1, x] + 
       22*G[1, 0, 0, 0, 1, 0, x] - 74*G[1, 0, 0, 0, 1, 1, x] - 
       214*G[1, 0, 0, 1, 0, 0, x] + 18*G[1, 0, 0, 1, 0, 1, x] + 
       18*G[1, 0, 0, 1, 1, 0, x] + 72*G[1, 0, 0, 1, 1, 1, x] - 
       310*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, 1, 0, x] + 34*G[1, 0, 1, 0, 1, 1, x] + 
       270*G[1, 0, 1, 1, 0, 0, x] - 16*G[1, 0, 1, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 1, 0, x] - 46*G[1, 0, 1, 1, 1, 1, x] - 
       266*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
       12*G[1, 1, 0, 0, 1, 0, x] + 118*G[1, 1, 0, 0, 1, 1, x] + 
       154*G[1, 1, 0, 1, 0, 0, x] - 10*G[1, 1, 0, 1, 0, 1, x] - 
       10*G[1, 1, 0, 1, 1, 0, x] - 146*G[1, 1, 0, 1, 1, 1, x] + 
       298*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
       12*G[1, 1, 1, 0, 1, 0, x] - 92*G[1, 1, 1, 0, 1, 1, x] - 
       138*G[1, 1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 1, 0, x] - 42*G[1, 1, 1, 1, 1, 1, x] - 
       (3821*G[1, x]*Zeta[3])/18 - ((1505*I)/9)*Pi*G[1, x]*Zeta[3] + 
       48*Pi^2*G[1, x]*Zeta[3] - (122*G[0, 1, x]*Zeta[3])/3 + 
       ((146*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 
       ((166*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (817*G[1, 1, x]*Zeta[3])/9 - 
       ((520*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 22*G[0, 0, 1, x]*Zeta[3] + 
       32*G[0, 1, 0, x]*Zeta[3] - (358*G[0, 1, 1, x]*Zeta[3])/3 - 
       124*G[1, 0, 0, x]*Zeta[3] + (1016*G[1, 0, 1, x]*Zeta[3])/3 + 
       (230*G[1, 1, 0, x]*Zeta[3])/3 - 236*G[1, 1, 1, x]*Zeta[3] - 
       84*G[1, x]*Zeta[5]) + RATIO[x]*(-16939079/11664 - 
       ((944255*I)/972)*Pi + (560717*Pi^2)/1944 + ((30847*I)/324)*Pi^3 - 
       (103951*Pi^4)/4320 - ((10153*I)/2160)*Pi^5 + (1219*Pi^6)/15120 - 
       (29152*G[0, x])/243 - ((11648*I)/81)*Pi*G[0, x] + 
       (62897*Pi^2*G[0, x])/648 + ((1817*I)/72)*Pi^3*G[0, x] - 
       (21*Pi^4*G[0, x])/16 + ((581*I)/180)*Pi^5*G[0, x] + 
       (29152*G[1, x])/243 + ((6464*I)/81)*Pi*G[1, x] - 
       (17105*Pi^2*G[1, x])/648 - ((185*I)/72)*Pi^3*G[1, x] - 
       (89*Pi^4*G[1, x])/30 - ((677*I)/120)*Pi^5*G[1, x] - 74*G[0, 0, x] + 
       ((1184*I)/9)*Pi*G[0, 0, x] - (2471*Pi^2*G[0, 0, x])/36 - 
       ((617*I)/36)*Pi^3*G[0, 0, x] + (193*Pi^4*G[0, 0, x])/180 + 
       74*G[0, 1, x] + ((896*I)/9)*Pi*G[0, 1, x] - (1019*Pi^2*G[0, 1, x])/
        36 - ((70*I)/9)*Pi^3*G[0, 1, x] + (209*Pi^4*G[0, 1, x])/60 + 
       74*G[1, 0, x] - ((1184*I)/9)*Pi*G[1, 0, x] + (2399*Pi^2*G[1, 0, x])/
        36 + ((295*I)/18)*Pi^3*G[1, 0, x] - (239*Pi^4*G[1, 0, x])/36 - 
       74*G[1, 1, x] - ((896*I)/9)*Pi*G[1, 1, x] + (1091*Pi^2*G[1, 1, x])/
        36 + ((307*I)/36)*Pi^3*G[1, 1, x] + (25*Pi^4*G[1, 1, x])/12 + 
       (6923*G[0, 0, 0, x])/36 - ((1135*I)/12)*Pi*G[0, 0, 0, x] + 
       (1123*Pi^2*G[0, 0, 0, x])/36 - ((35*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (163*G[0, 0, 1, x])/4 + ((1015*I)/12)*Pi*G[0, 0, 1, x] - 
       (197*Pi^2*G[0, 0, 1, x])/12 + ((98*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (163*G[0, 1, 0, x])/4 + ((559*I)/12)*Pi*G[0, 1, 0, x] - 
       (121*Pi^2*G[0, 1, 0, x])/6 - (9*I)*Pi^3*G[0, 1, 0, x] + 
       (4331*G[0, 1, 1, x])/36 - ((1975*I)/12)*Pi*G[0, 1, 1, x] + 
       (485*Pi^2*G[0, 1, 1, x])/18 - ((77*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (5483*G[1, 0, 0, x])/36 + ((1135*I)/12)*Pi*G[1, 0, 0, x] - 
       (274*Pi^2*G[1, 0, 0, x])/9 + ((13*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (3*G[1, 0, 1, x])/4 - ((1015*I)/12)*Pi*G[1, 0, 1, x] + 
       (85*Pi^2*G[1, 0, 1, x])/6 - ((128*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (3*G[1, 1, 0, x])/4 - ((559*I)/12)*Pi*G[1, 1, 0, x] + 
       (233*Pi^2*G[1, 1, 0, x])/12 + ((49*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (2891*G[1, 1, 1, x])/36 + ((1975*I)/12)*Pi*G[1, 1, 1, x] - 
       (889*Pi^2*G[1, 1, 1, x])/36 + ((107*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (501*G[0, 0, 0, 0, x])/2 + ((475*I)/6)*Pi*G[0, 0, 0, 0, x] + 
       14*Pi^2*G[0, 0, 0, 0, x] + (69*G[0, 0, 0, 1, x])/4 + 
       ((169*I)/6)*Pi*G[0, 0, 0, 1, x] + (35*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (69*G[0, 0, 1, 0, x])/4 + ((101*I)/6)*Pi*G[0, 0, 1, 0, x] + 
       (41*Pi^2*G[0, 0, 1, 0, x])/3 + (226*G[0, 0, 1, 1, x])/3 - 
       ((385*I)/6)*Pi*G[0, 0, 1, 1, x] - (133*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (148*G[0, 1, 0, 0, x])/3 - ((89*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       16*Pi^2*G[0, 1, 0, 0, x] + (21*G[0, 1, 0, 1, x])/4 + 
       ((37*I)/3)*Pi*G[0, 1, 0, 1, x] - (73*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (21*G[0, 1, 1, 0, x])/4 + ((17*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       5*Pi^2*G[0, 1, 1, 0, x] - (553*G[0, 1, 1, 1, x])/2 + 
       ((395*I)/3)*Pi*G[0, 1, 1, 1, x] + (116*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (477*G[1, 0, 0, 0, x])/2 - ((251*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       4*Pi^2*G[1, 0, 0, 0, x] - (21*G[1, 0, 0, 1, x])/4 - 
       ((125*I)/3)*Pi*G[1, 0, 0, 1, x] - (67*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (21*G[1, 0, 1, 0, x])/4 - ((37*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       (73*Pi^2*G[1, 0, 1, 0, x])/3 - (262*G[1, 0, 1, 1, x])/3 + 
       ((233*I)/3)*Pi*G[1, 0, 1, 1, x] + (163*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (112*G[1, 1, 0, 0, x])/3 + ((205*I)/6)*Pi*G[1, 1, 0, 0, x] - 
       26*Pi^2*G[1, 1, 0, 0, x] - (69*G[1, 1, 0, 1, x])/4 + 
       ((7*I)/6)*Pi*G[1, 1, 0, 1, x] + 35*Pi^2*G[1, 1, 0, 1, x] - 
       (69*G[1, 1, 1, 0, x])/4 - ((61*I)/6)*Pi*G[1, 1, 1, 0, x] + 
       (47*Pi^2*G[1, 1, 1, 0, x])/3 + (577*G[1, 1, 1, 1, x])/2 - 
       ((871*I)/6)*Pi*G[1, 1, 1, 1, x] - (146*Pi^2*G[1, 1, 1, 1, x])/3 + 
       (563*G[0, 0, 0, 0, 0, x])/2 - (104*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (96*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (169*G[0, 0, 0, 1, 1, x])/6 + (12*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (101*G[0, 0, 1, 0, 0, x])/6 + (160*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (56*I)*Pi*G[0, 0, 1, 0, 1, x] - (152*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (683*G[0, 0, 1, 1, 1, x])/6 + (24*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (220*G[0, 1, 0, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (16*I)*Pi*G[0, 1, 0, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (37*G[0, 1, 0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (17*G[0, 1, 1, 0, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (56*I)*Pi*G[0, 1, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       346*G[0, 1, 1, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       286*G[1, 0, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (112*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (125*G[1, 0, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (37*G[1, 0, 1, 0, 0, x])/3 - (144*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (40*I)*Pi*G[1, 0, 1, 0, 1, x] + (152*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (382*G[1, 0, 1, 1, 1, x])/3 - (72*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (467*G[1, 1, 0, 0, 0, x])/6 + (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (7*G[1, 1, 0, 1, 1, x])/6 - (20*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (61*G[1, 1, 1, 0, 0, x])/6 - (40*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] - (719*G[1, 1, 1, 1, 1, x])/2 + 
       (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, 0, x] - 
       24*G[0, 0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 0, 1, 0, x] + 
       40*G[0, 0, 0, 0, 1, 1, x] + 100*G[0, 0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
       36*G[0, 0, 0, 1, 1, 1, x] + 172*G[0, 0, 1, 0, 0, 0, x] + 
       28*G[0, 0, 1, 0, 0, 1, x] + 28*G[0, 0, 1, 0, 1, 0, x] - 
       40*G[0, 0, 1, 0, 1, 1, x] - 180*G[0, 0, 1, 1, 0, 0, x] + 
       72*G[0, 0, 1, 1, 0, 1, x] + 72*G[0, 0, 1, 1, 1, 0, x] - 
       156*G[0, 0, 1, 1, 1, 1, x] + 116*G[0, 1, 0, 0, 0, 0, x] - 
       72*G[0, 1, 0, 0, 0, 1, x] - 72*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, 0, 0, x] - 
       28*G[0, 1, 0, 1, 0, 1, x] - 28*G[0, 1, 0, 1, 1, 0, x] + 
       16*G[0, 1, 0, 1, 1, 1, x] - 32*G[0, 1, 1, 0, 0, 0, x] + 
       4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] + 
       52*G[0, 1, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 1, 0, x] + 
       204*G[0, 1, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 0, 1, 0, x] - 
       40*G[1, 0, 0, 0, 1, 1, x] - 116*G[1, 0, 0, 1, 0, 0, x] + 
       4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] - 
       28*G[1, 0, 0, 1, 1, 1, x] - 164*G[1, 0, 1, 0, 0, 0, x] - 
       28*G[1, 0, 1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] + 180*G[1, 0, 1, 1, 0, 0, x] - 
       72*G[1, 0, 1, 1, 0, 1, x] - 72*G[1, 0, 1, 1, 1, 0, x] + 
       108*G[1, 0, 1, 1, 1, 1, x] - 68*G[1, 1, 0, 0, 0, 0, x] + 
       72*G[1, 1, 0, 0, 0, 1, x] + 72*G[1, 1, 0, 0, 1, 0, x] - 
       12*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 0, 0, x] + 
       28*G[1, 1, 0, 1, 0, 1, x] + 28*G[1, 1, 0, 1, 1, 0, x] - 
       24*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 0, 0, x] - 
       4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] - 
       36*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 0, 0, x] - 
       24*G[1, 1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 1, 0, x] - 
       156*G[1, 1, 1, 1, 1, 1, x] + (8105*Zeta[3])/9 + 
       ((1427*I)/3)*Pi*Zeta[3] - (387*Pi^2*Zeta[3])/4 - 
       ((97*I)/3)*Pi^3*Zeta[3] + (40235*G[0, x]*Zeta[3])/108 + 
       ((1477*I)/6)*Pi*G[0, x]*Zeta[3] - (49*Pi^2*G[0, x]*Zeta[3])/3 - 
       (36203*G[1, x]*Zeta[3])/108 - ((1201*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (29*Pi^2*G[1, x]*Zeta[3])/9 - (649*G[0, 0, x]*Zeta[3])/6 - 
       ((272*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (520*G[0, 1, x]*Zeta[3])/3 + 
       ((668*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (338*G[1, 0, x]*Zeta[3])/3 + 
       (176*I)*Pi*G[1, 0, x]*Zeta[3] + (1013*G[1, 1, x]*Zeta[3])/6 - 
       (308*I)*Pi*G[1, 1, x]*Zeta[3] + (68*G[0, 0, 0, x]*Zeta[3])/3 - 
       116*G[0, 0, 1, x]*Zeta[3] + 40*G[0, 1, 0, x]*Zeta[3] - 
       140*G[0, 1, 1, x]*Zeta[3] + (52*G[1, 0, 0, x]*Zeta[3])/3 + 
       172*G[1, 0, 1, x]*Zeta[3] - 80*G[1, 1, 0, x]*Zeta[3] + 
       84*G[1, 1, 1, x]*Zeta[3] + (211*Zeta[3]^2)/9 - (687*Zeta[5])/5 - 
       (390*I)*Pi*Zeta[5] - 44*G[0, x]*Zeta[5] + 68*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(((3469*I)/27)*Pi - (3637*Pi^2)/108 - ((83*I)/36)*Pi^3 - 
       (421*Pi^4)/90 - (334*G[0, x])/9 + ((1766*I)/9)*Pi*G[0, x] - 
       (367*Pi^2*G[0, x])/18 - ((15*I)/2)*Pi^3*G[0, x] + (4471*G[1, x])/27 - 
       ((3527*I)/27)*Pi*G[1, x] + (329*Pi^2*G[1, x])/108 + 
       ((607*I)/18)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/3 + 
       (2387*G[0, 0, x])/9 - ((185*I)/3)*Pi*G[0, 0, x] - 
       (88*Pi^2*G[0, 0, x])/3 - 60*G[0, 1, x] + ((686*I)/9)*Pi*G[0, 1, x] - 
       (25*Pi^2*G[0, 1, x])/18 - (31*I)*Pi^3*G[0, 1, x] - 60*G[1, 0, x] - 
       ((259*I)/3)*Pi*G[1, 0, x] + (105*Pi^2*G[1, 0, x])/2 + 
       ((19*I)/3)*Pi^3*G[1, 0, x] - (7771*G[1, 1, x])/54 + 
       ((745*I)/9)*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/2 + 
       ((59*I)/3)*Pi^3*G[1, 1, x] - (536*G[0, 0, 0, x])/3 - 
       (14*I)*Pi*G[0, 0, 0, x] + 27*G[0, 0, 1, x] - 
       ((268*I)/3)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 
       27*G[0, 1, 0, x] + (154*I)*Pi*G[0, 1, 0, x] - (2*Pi^2*G[0, 1, 0, x])/
        3 + (695*G[0, 1, 1, x])/9 + ((214*I)/3)*Pi*G[0, 1, 1, x] + 
       (181*Pi^2*G[0, 1, 1, x])/3 - (178*G[1, 0, 0, x])/3 + 
       (106*I)*Pi*G[1, 0, 0, x] + (68*Pi^2*G[1, 0, 0, x])/3 + G[1, 0, 1, x] - 
       ((92*I)/3)*Pi*G[1, 0, 1, x] + (149*Pi^2*G[1, 0, 1, x])/3 + 
       G[1, 1, 0, x] - (214*I)*Pi*G[1, 1, 0, x] - (157*Pi^2*G[1, 1, 0, x])/
        3 + (341*G[1, 1, 1, x])/3 - ((406*I)/3)*Pi*G[1, 1, 1, x] - 
       73*Pi^2*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
       (12*I)*Pi*G[0, 0, 1, 0, x] - (262*G[0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, x] + 138*G[0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       (84*I)*Pi*G[0, 1, 1, 0, x] + (256*G[0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 1, 1, 1, x] + 174*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] + 
       (52*I)*Pi*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
       (180*I)*Pi*G[1, 0, 1, 0, x] - (158*G[1, 0, 1, 1, x])/3 - 
       (68*I)*Pi*G[1, 0, 1, 1, x] - 232*G[1, 1, 0, 0, x] - 
       (72*I)*Pi*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] - 
       (52*I)*Pi*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + 
       (132*I)*Pi*G[1, 1, 1, 0, x] - (458*G[1, 1, 1, 1, x])/3 + 
       (76*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
       12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
       52*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 1, x] - 
       48*G[0, 1, 0, 1, 0, x] + 16*G[0, 1, 0, 1, 1, x] + 
       96*G[0, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 0, x] + 252*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
       44*G[1, 0, 0, 1, 1, x] - 152*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
       168*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       16*G[1, 1, 0, 1, 0, x] - 44*G[1, 1, 0, 1, 1, x] + 
       152*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] - 396*G[1, 1, 1, 1, 1, x] - (287*Zeta[3])/3 - 
       (32*I)*Pi*Zeta[3] + 90*G[0, x]*Zeta[3] + (194*G[1, x]*Zeta[3])/3 - 
       (16*I)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] - 
       80*G[1, 0, x]*Zeta[3] + 176*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(((145*I)/9)*Pi^3 - (76*Pi^4)/45 - 
         ((2168*I)/9)*Pi*G[0, x] + (503*Pi^2*G[0, x])/9 + 
         (I/3)*Pi^3*G[0, x] - I*Pi^3*G[1, x] - (2168*G[0, 0, x])/9 + 
         ((260*I)/3)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - 
         (3*I)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/3 - 
         ((299*I)/3)*Pi*G[1, 0, x] + 5*Pi^2*G[1, 0, x] + 
         (569*G[0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 1, x] + 
         (50*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (299*G[1, 0, 0, x])/3 - 
         (2*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         52*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (290*Zeta[3])/3 + (16*I)*Pi*Zeta[3] - 
         26*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((5573*I)/54)*Pi*G[1, x] - (1609*Pi^2*G[1, x])/108 - 
         ((433*I)/36)*Pi^3*G[1, x] - (191*Pi^4*G[1, x])/30 - 
         ((797*I)/18)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/9 + 
         ((39*I)/2)*Pi^3*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
         (43*Pi^2*G[1, 0, x])/6 - ((43*I)/6)*Pi^3*G[1, 0, x] + 
         (5573*G[1, 1, x])/54 - ((679*I)/18)*Pi*G[1, 1, x] - 
         (23*Pi^2*G[1, 1, x])/4 + ((13*I)/6)*Pi^3*G[1, 1, x] - 
         ((7*I)/3)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 
         (11*I)*Pi*G[0, 1, 0, x] + (13*Pi^2*G[0, 1, 0, x])/3 - 
         (797*G[0, 1, 1, x])/18 + ((19*I)/3)*Pi*G[0, 1, 1, x] - 
         (181*Pi^2*G[0, 1, 1, x])/6 - (14*I)*Pi*G[1, 0, 0, x] - 
         (70*Pi^2*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 
         ((103*I)/3)*Pi*G[1, 0, 1, x] - (149*Pi^2*G[1, 0, 1, x])/6 + 
         4*G[1, 1, 0, x] + (45*I)*Pi*G[1, 1, 0, x] + (325*Pi^2*G[1, 1, 0, x])/
          6 - 91*G[1, 1, 1, x] + ((62*I)/3)*Pi*G[1, 1, 1, x] + 
         (73*Pi^2*G[1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 0, x] - (7*G[0, 0, 1, 1, x])/3 + 
         (10*I)*Pi*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         11*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
         11*G[0, 1, 1, 0, x] - (66*I)*Pi*G[0, 1, 1, 0, x] + 
         (67*G[0, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] + 
         (162*I)*Pi*G[1, 0, 1, 0, x] + (154*G[1, 0, 1, 1, x])/3 + 
         (34*I)*Pi*G[1, 0, 1, 1, x] + 54*G[1, 1, 0, 0, x] + 
         (84*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] + 
         (26*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
         (138*I)*Pi*G[1, 1, 1, 0, x] + (163*G[1, 1, 1, 1, x])/3 - 
         (38*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         6*G[0, 0, 1, 0, 1, x] - 6*G[0, 0, 1, 1, 0, x] + 
         26*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 
         72*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, 0, x] - 126*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] + 148*G[1, 0, 1, 0, 0, x] + 
         6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] + 
         180*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 0, 1, 0, x] + 22*G[1, 1, 0, 1, 1, x] - 
         148*G[1, 1, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 198*G[1, 1, 1, 1, 1, x] - 
         (244*G[1, x]*Zeta[3])/3 - (16*I)*Pi*G[1, x]*Zeta[3] - 
         44*G[0, 1, x]*Zeta[3] + 64*G[1, 0, x]*Zeta[3] - 
         160*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-944255/972 - 
         ((50635*I)/81)*Pi + (60019*Pi^2)/324 + ((2243*I)/36)*Pi^3 - 
         (16507*Pi^4)/1080 - ((1571*I)/360)*Pi^5 - (11648*G[0, x])/81 - 
         ((4192*I)/27)*Pi*G[0, x] + (2363*Pi^2*G[0, x])/27 + 
         ((379*I)/18)*Pi^3*G[0, x] - (239*Pi^4*G[0, x])/60 + 
         (6464*G[1, x])/81 + ((1600*I)/27)*Pi*G[1, x] - (743*Pi^2*G[1, x])/
          27 - ((73*I)/18)*Pi^3*G[1, x] - (2131*Pi^4*G[1, x])/360 - 
         20*G[0, 0, x] + ((392*I)/3)*Pi*G[0, 0, x] - (101*Pi^2*G[0, 0, x])/
          2 + ((22*I)/3)*Pi^3*G[0, 0, x] + 20*G[0, 1, x] + 
         ((296*I)/3)*Pi*G[0, 1, x] - (59*Pi^2*G[0, 1, x])/2 + 
         (22*I)*Pi^3*G[0, 1, x] + 20*G[1, 0, x] - ((392*I)/3)*Pi*G[1, 0, x] + 
         (101*Pi^2*G[1, 0, x])/2 + (14*I)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] - 
         ((296*I)/3)*Pi*G[1, 1, x] + (59*Pi^2*G[1, 1, x])/2 - 
         ((130*I)/3)*Pi^3*G[1, 1, x] + (416*G[0, 0, 0, x])/3 - 
         ((275*I)/3)*Pi*G[0, 0, 0, x] - (62*Pi^2*G[0, 0, 0, x])/3 - 
         8*G[0, 0, 1, x] + ((149*I)/3)*Pi*G[0, 0, 1, x] + 
         (62*Pi^2*G[0, 0, 1, x])/3 - 8*G[0, 1, 0, x] + 
         ((131*I)/3)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 + 
         (320*G[0, 1, 1, x])/3 - ((365*I)/3)*Pi*G[0, 1, 1, x] - 
         (184*Pi^2*G[0, 1, 1, x])/3 - (416*G[1, 0, 0, x])/3 + 
         ((275*I)/3)*Pi*G[1, 0, 0, x] - (14*Pi^2*G[1, 0, 0, x])/3 + 
         8*G[1, 0, 1, x] - ((149*I)/3)*Pi*G[1, 0, 1, x] - 
         46*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - ((131*I)/3)*Pi*
          G[1, 1, 0, x] + (74*Pi^2*G[1, 1, 0, x])/3 - (320*G[1, 1, 1, x])/3 + 
         ((365*I)/3)*Pi*G[1, 1, 1, x] + (260*Pi^2*G[1, 1, 1, x])/3 - 
         (607*G[0, 0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, 0, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (72*I)*Pi*G[0, 0, 1, 0, x] + 
         (149*G[0, 0, 1, 1, x])/3 + (28*I)*Pi*G[0, 0, 1, 1, x] + 
         (131*G[0, 1, 0, 0, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, x] - 
         (643*G[0, 1, 1, 1, x])/3 - (72*I)*Pi*G[0, 1, 1, 1, x] + 
         (607*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] + 
         (80*I)*Pi*G[1, 0, 1, 0, x] - (149*G[1, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - (131*G[1, 1, 0, 0, x])/3 - 
         (24*I)*Pi*G[1, 1, 0, 0, x] - (56*I)*Pi*G[1, 1, 0, 1, x] - 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (643*G[1, 1, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         20*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 0, x] - 
         44*G[0, 0, 1, 0, 1, x] - 44*G[0, 0, 1, 1, 0, x] + 
         108*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         44*G[0, 1, 0, 0, 1, x] + 44*G[0, 1, 0, 1, 0, x] + 
         16*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
         264*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] + 
         28*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
         44*G[1, 0, 1, 0, 1, x] + 44*G[1, 0, 1, 1, 0, x] - 
         108*G[1, 0, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, x] - 
         44*G[1, 1, 0, 0, 1, x] - 44*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 0, 0, x] + 
         264*G[1, 1, 1, 1, 1, x] + (893*Zeta[3])/3 + ((1574*I)/9)*Pi*
          Zeta[3] - (481*Pi^2*Zeta[3])/9 + (1063*G[0, x]*Zeta[3])/3 + 
         ((416*I)/3)*Pi*G[0, x]*Zeta[3] - (979*G[1, x]*Zeta[3])/3 - 
         ((400*I)/3)*Pi*G[1, x]*Zeta[3] + (56*G[0, 0, x]*Zeta[3])/3 + 
         (344*G[0, 1, x]*Zeta[3])/3 + (80*G[1, 0, x]*Zeta[3])/3 - 
         160*G[1, 1, x]*Zeta[3] + 30*Zeta[5]))) + 
   Nc^2*(((-128*I)/9)*Pi + (29*Pi^2)/9 + (I/6)*Pi^3 - (128*G[1, x])/9 + 
     ((151*I)/9)*Pi*G[1, x] - (71*Pi^2*G[1, x])/18 - (I/3)*Pi^3*G[1, x] + 
     (2*I)*Pi*G[0, 1, x] + (190*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] - 
     (11*Pi^2*G[1, 1, x])/3 + 2*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
     (26*G[1, 1, 1, x])/3 - 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
     (17/9 + 2*G[1, x])*Log[mu2/s]^3*RATIO[x] - (Log[mu2/s]^4*RATIO[x])/2 + 
     Log[mu2/s]^2*(I*Pi + G[1, x] - (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + 
       (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
       (67/9 + ((2*I)/3)*Pi - Pi^2/6 - 5*G[1, x] + (2*I)*Pi*G[1, x] - 
         4*G[1, 1, x])*RATIO[x]) + Log[mu2/s]*(((-13*I)/3)*Pi - 
       (13*G[1, x])/3 + ((20*I)/3)*Pi*G[1, x] + (14*G[1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, x] + 12*G[1, 1, 1, x] + 
       (((-13*I)/3)*Pi*G[1, x] - (13*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(103/108 - ((26*I)/9)*Pi + 
         Pi^2/9 - (160*G[1, x])/9 - (10*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 
         (8*I)*Pi*G[1, 1, x] - 14*Zeta[3])) - 6*Zeta[3] + 
     12*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-128*I)/9)*Pi*G[1, x] + 
       (29*Pi^2*G[1, x])/9 + (I/6)*Pi^3*G[1, x] - (128*G[1, 1, x])/9 - 
       I*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[1, 0, 1, x] + 
       (10*G[1, 1, 1, x])/3 + 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + RATIO[x]*(-23213/1296 - ((1513*I)/108)*Pi + 
       (121*Pi^2)/54 + (I/9)*Pi^3 - (49*Pi^4)/360 - (404*G[1, x])/27 - 
       ((160*I)/9)*Pi*G[1, x] + 5*Pi^2*G[1, x] + (I/3)*Pi^3*G[1, x] - 
       ((22*I)/3)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
       ((22*I)/3)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/3 - 
       (22*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 1, 1, 1, x] - 
       (16*Zeta[3])/9 - (8*I)*Pi*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
     e*(((-1732*I)/27)*Pi + (2143*Pi^2)/108 + ((28*I)/9)*Pi^3 - 
       (19*Pi^4)/18 - (1732*G[1, x])/27 + ((3001*I)/54)*Pi*G[1, x] - 
       (1895*Pi^2*G[1, x])/108 - ((61*I)/18)*Pi^3*G[1, x] + 
       (62*Pi^4*G[1, x])/45 - ((13*I)/18)*Pi*G[0, 1, x] - 
       (61*Pi^2*G[0, 1, x])/9 - (I/3)*Pi^3*G[0, 1, x] + 
       (2444*G[1, 1, x])/27 - ((419*I)/18)*Pi*G[1, 1, x] + 
       (53*Pi^2*G[1, 1, x])/18 - (3*I)*Pi^3*G[1, 1, x] + 
       (26*I)*Pi*G[0, 0, 1, x] - (13*G[0, 1, 1, x])/18 - 
       (18*I)*Pi*G[0, 1, 1, x] - (11*Pi^2*G[0, 1, 1, x])/3 - 
       2*Pi^2*G[1, 0, 1, x] - (409*G[1, 1, 1, x])/6 + 
       (22*I)*Pi*G[1, 1, 1, x] + 9*Pi^2*G[1, 1, 1, x] + 26*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - (92*G[0, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 0, 0, 1, x] + (28*I)*Pi*G[1, 0, 1, 1, x] + 
       (28*I)*Pi*G[1, 1, 0, 1, x] + (134*G[1, 1, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 1, x] - 28*G[1, 0, 0, 1, 1, x] + 
       32*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 1, 1, x] + 
       36*G[1, 1, 1, 1, 1, x] + (53/36 + (5*G[1, x])/3)*Log[mu2/s]^4*
        RATIO[x] - (Log[mu2/s]^5*RATIO[x])/3 + Log[mu2/s]^3*
        (((4*I)/3)*Pi + (4*G[1, x])/3 - ((8*I)/3)*Pi*G[1, x] - 
         (8*G[1, 1, x])/3 + (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (49/9 + ((8*I)/9)*Pi - 5*G[1, x] + 
           ((8*I)/3)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x]) + 
       Log[mu2/s]^2*((-5*I)*Pi - Pi^2/2 - 5*G[1, x] + (9*I)*Pi*G[1, x] + 
         Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] + 5*G[1, 1, x] + 
         (14*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 22*G[1, 1, 1, x] + 
         ((-6*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] - 
           6*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*
          (85/108 - ((26*I)/9)*Pi - (23*Pi^2)/36 - (173*G[1, x])/9 - 
           (15*I)*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] - 
           (14*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] - 
           (28*Zeta[3])/3)) + (28*Zeta[3])/3 + ((22*I)/3)*Pi*Zeta[3] - 
       (112*G[1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
       12*G[0, 1, x]*Zeta[3] - (116*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*((11*Pi^4)/30 + 2*Pi^2*G[0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, x] - 12*G[0, 0, 1, 1, x] - (12*I)*Pi*Zeta[3]) + 
       RATIO[x^(-1)]*(((-2939*I)/54)*Pi*G[1, x] + (1795*Pi^2*G[1, x])/108 + 
         ((53*I)/18)*Pi^3*G[1, x] - (31*Pi^4*G[1, x])/45 - 
         ((175*I)/18)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/9 + 
         (I/6)*Pi^3*G[0, 1, x] - (2939*G[1, 1, x])/54 + 
         ((146*I)/9)*Pi*G[1, 1, x] - (8*Pi^2*G[1, 1, x])/9 + 
         ((3*I)/2)*Pi^3*G[1, 1, x] - (175*G[0, 1, 1, x])/18 - 
         I*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/6 - 
         (4*I)*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] + (281*G[1, 1, 1, x])/
          6 - I*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (10*G[0, 1, 1, 1, x])/3 + 
         (14*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 1, x] - 
         (14*I)*Pi*G[1, 0, 1, 1, x] - (14*I)*Pi*G[1, 1, 0, 1, x] - 
         (40*G[1, 1, 1, 1, x])/3 + (10*I)*Pi*G[1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] + 
         14*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 1, 1, x] - 
         14*G[1, 1, 0, 1, 1, x] - 18*G[1, 1, 1, 1, 1, x] + 
         (46*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         6*G[0, 1, x]*Zeta[3] + (58*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(((-629*I)/18)*Pi + (155*Pi^2)/18 + (I/3)*Pi^3 - 
         (629*G[1, x])/18 + ((314*I)/9)*Pi*G[1, x] - (101*Pi^2*G[1, x])/9 - 
         ((2*I)/3)*Pi^3*G[1, x] + ((38*I)/3)*Pi*G[0, 1, x] + 
         (404*G[1, 1, x])/9 - ((38*I)/3)*Pi*G[1, 1, x] - 
         (34*Pi^2*G[1, 1, x])/3 + (38*G[0, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (68*G[1, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, x] - 
         12*Zeta[3] + 24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
          (((-551*I)/18)*Pi*G[1, x] + (155*Pi^2*G[1, x])/18 + 
           (I/3)*Pi^3*G[1, x] - ((13*I)/3)*Pi*G[0, 1, x] - 
           (551*G[1, 1, x])/18 + (I/3)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/
            3 - (13*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (37*G[1, 1, 1, x])/3 + 
           (6*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 
           28*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-10511/216 - ((617*I)/18)*Pi + (37*Pi^2)/6 + 
           ((2*I)/9)*Pi^3 - (49*Pi^4)/180 - (968*G[1, x])/27 - 
           ((346*I)/9)*Pi*G[1, x] + (95*Pi^2*G[1, x])/6 + 
           ((2*I)/3)*Pi^3*G[1, x] - ((70*I)/3)*Pi*G[0, 1, x] + 
           (8*Pi^2*G[0, 1, x])/3 + ((70*I)/3)*Pi*G[1, 1, x] + 
           10*Pi^2*G[1, 1, x] - (70*G[0, 1, 1, x])/3 - 
           (16*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (70*G[1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, x] - 
           20*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, x] - 
           (214*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[x]*(-309479/2592 - ((50957*I)/648)*Pi + (31091*Pi^2)/1296 + 
         ((257*I)/54)*Pi^3 - (1423*Pi^4)/2160 - ((19*I)/45)*Pi^5 - 
         (2428*G[1, x])/81 - ((968*I)/27)*Pi*G[1, x] + (559*Pi^2*G[1, x])/
          27 + ((35*I)/6)*Pi^3*G[1, x] - (37*Pi^4*G[1, x])/60 - 
         ((98*I)/3)*Pi*G[0, 1, x] + (121*Pi^2*G[0, 1, x])/12 + 
         ((5*I)/3)*Pi^3*G[0, 1, x] + ((98*I)/3)*Pi*G[1, 1, x] - 
         (121*Pi^2*G[1, 1, x])/12 + (3*I)*Pi^3*G[1, 1, x] - 
         ((53*I)/6)*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 - 
         (98*G[0, 1, 1, x])/3 + ((125*I)/6)*Pi*G[0, 1, 1, x] + 
         (13*Pi^2*G[0, 1, 1, x])/3 + ((53*I)/6)*Pi*G[1, 0, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] + (98*G[1, 1, 1, x])/3 - 
         ((125*I)/6)*Pi*G[1, 1, 1, x] - (29*Pi^2*G[1, 1, 1, x])/3 - 
         (53*G[0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] + (265*G[0, 1, 1, 1, x])/6 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (53*G[1, 0, 1, 1, x])/6 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (265*G[1, 1, 1, 1, x])/6 - 4*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 1, x] - 
         8*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 1, 1, x] - (116*Zeta[3])/3 + 
         ((283*I)/18)*Pi*Zeta[3] + (59*Pi^2*Zeta[3])/6 + 66*G[1, x]*Zeta[3] - 
         ((4*I)/3)*Pi*G[1, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] + 
         28*G[1, 1, x]*Zeta[3] - 45*Zeta[5])) + 
     e^2*(((-19070*I)/81)*Pi + (6035*Pi^2)/81 + ((3091*I)/216)*Pi^3 - 
       (3157*Pi^4)/1080 - ((143*I)/240)*Pi^5 - (19070*G[1, x])/81 + 
       ((14917*I)/81)*Pi*G[1, x] - (33281*Pi^2*G[1, x])/648 - 
       ((383*I)/54)*Pi^3*G[1, x] + (3721*Pi^4*G[1, x])/2160 + 
       ((69*I)/40)*Pi^5*G[1, x] - ((565*I)/27)*Pi*G[0, 1, x] + 
       (427*Pi^2*G[0, 1, x])/108 - ((86*I)/9)*Pi^3*G[0, 1, x] + 
       (62*Pi^4*G[0, 1, x])/45 + (26362*G[1, 1, x])/81 - 
       ((4243*I)/54)*Pi*G[1, 1, x] + (709*Pi^2*G[1, 1, x])/108 - 
       ((10*I)/9)*Pi^3*G[1, 1, x] - (39*Pi^4*G[1, 1, x])/40 - 
       ((373*I)/18)*Pi*G[0, 0, 1, x] - (277*Pi^2*G[0, 0, 1, x])/9 - 
       (I/3)*Pi^3*G[0, 0, 1, x] - (565*G[0, 1, 1, x])/27 - 
       ((131*I)/18)*Pi*G[0, 1, 1, x] + (169*Pi^2*G[0, 1, 1, x])/9 - 
       (3*I)*Pi^3*G[0, 1, 1, x] + ((434*I)/9)*Pi*G[1, 0, 1, x] - 
       (104*Pi^2*G[1, 0, 1, x])/9 + ((4*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (2365*G[1, 1, 1, x])/9 + ((538*I)/9)*Pi*G[1, 1, 1, x] - 
       (61*Pi^2*G[1, 1, 1, x])/18 + (4*I)*Pi^3*G[1, 1, 1, x] + 
       (74*I)*Pi*G[0, 0, 0, 1, x] - (373*G[0, 0, 1, 1, x])/18 - 
       (66*I)*Pi*G[0, 0, 1, 1, x] - (11*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (52*I)*Pi*G[0, 1, 0, 1, x] - 2*Pi^2*G[0, 1, 0, 1, x] - 
       (61*G[0, 1, 1, 1, x])/6 + (44*I)*Pi*G[0, 1, 1, 1, x] + 
       9*Pi^2*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 1, x] + 
       22*Pi^2*G[1, 0, 0, 1, x] + (434*G[1, 0, 1, 1, x])/9 + 
       (42*I)*Pi*G[1, 0, 1, 1, x] - (32*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, 1, x] - (32*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (1693*G[1, 1, 1, 1, x])/9 - (80*I)*Pi*G[1, 1, 1, 1, x] - 
       (17*Pi^2*G[1, 1, 1, 1, x])/3 + 74*G[0, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, 1, x] - (380*G[0, 0, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[0, 1, 0, 0, 1, x] - 52*G[0, 1, 0, 1, 1, x] + 
       (28*I)*Pi*G[0, 1, 0, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (350*G[0, 1, 1, 1, 1, x])/3 - (20*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (76*I)*Pi*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 1, x] + 
       (76*I)*Pi*G[1, 0, 0, 1, 1, x] + (60*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (146*G[1, 0, 1, 1, 1, x])/3 - (64*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (136*I)*Pi*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 1, x] - 
       (132*I)*Pi*G[1, 1, 0, 1, 1, x] - (112*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (514*G[1, 1, 1, 1, 1, x])/3 + (104*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 1, 1, x] - 
       28*G[0, 1, 0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, 1, 1, x] + 
       28*G[0, 1, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 1, 1, 1, x] - 
       76*G[1, 0, 0, 0, 1, 1, x] + 128*G[1, 0, 0, 1, 1, 1, x] + 
       60*G[1, 0, 1, 0, 1, 1, x] - 108*G[1, 0, 1, 1, 1, 1, x] + 
       136*G[1, 1, 0, 0, 1, 1, x] - 180*G[1, 1, 0, 1, 1, 1, x] - 
       112*G[1, 1, 1, 0, 1, 1, x] - 28*G[1, 1, 1, 1, 1, 1, x] + 
       (127/180 + (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[x] - 
       (5*Log[mu2/s]^6*RATIO[x])/36 + Log[mu2/s]^4*(((11*I)/12)*Pi + 
         (11*G[1, x])/12 - ((11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6 + 
         (((11*I)/12)*Pi*G[1, x] + (11*G[1, 1, x])/12)*RATIO[x^(-1)] + 
         (80/27 + ((11*I)/18)*Pi + Pi^2/24 - (35*G[1, x])/12 + 
           ((11*I)/6)*Pi*G[1, x] - (7*G[1, 1, x])/3)*RATIO[x]) + 
       Log[mu2/s]^3*(((-55*I)/18)*Pi - (2*Pi^2)/3 - (55*G[1, x])/18 + 
         ((58*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 1, x] + (25*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - 
         (8*G[0, 1, 1, x])/3 + (58*G[1, 1, 1, x])/3 + 
         (((-79*I)/18)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 + 
           ((4*I)/3)*Pi*G[0, 1, x] - (79*G[1, 1, x])/18 - 
           (6*I)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - (29*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(118/81 - ((13*I)/9)*Pi - (29*Pi^2)/36 - 
           (359*G[1, x])/27 - ((35*I)/3)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 + 
           ((8*I)/3)*Pi*G[0, 1, x] - (12*I)*Pi*G[1, 1, x] + 
           (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 - (28*Zeta[3])/9)) + 
       (1363*Zeta[3])/18 + ((667*I)/9)*Pi*Zeta[3] - (86*Pi^2*Zeta[3])/3 - 
       (236*G[1, x]*Zeta[3])/3 - ((1070*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (28*Pi^2*G[1, x]*Zeta[3])/3 - (134*G[0, 1, x]*Zeta[3])/3 + 
       ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (40*G[1, 1, x]*Zeta[3])/9 - 
       (80*I)*Pi*G[1, 1, x]*Zeta[3] + 12*G[0, 0, 1, x]*Zeta[3] - 
       (116*G[0, 1, 1, x]*Zeta[3])/3 + 24*G[1, 0, 1, x]*Zeta[3] + 
       (52*G[1, 1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(((-1267*I)/36)*Pi + 
         (161*Pi^2)/18 + (I/12)*Pi^3 - (1267*G[1, x])/36 + 
         ((302*I)/9)*Pi*G[1, x] - (449*Pi^2*G[1, x])/36 - 
         (I/6)*Pi^3*G[1, x] + (16*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
         (769*G[1, 1, x])/18 - (14*I)*Pi*G[1, 1, x] - (85*Pi^2*G[1, 1, x])/
          6 - (2*I)*Pi*G[0, 0, 1, x] + 16*G[0, 1, 1, x] + 
         (14*I)*Pi*G[0, 1, 1, x] - (67*G[1, 1, 1, x])/3 - 
         (20*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 22*G[0, 1, 1, 1, x] - 
         78*G[1, 1, 1, 1, x] - 12*Zeta[3] + 24*G[1, x]*Zeta[3] + 
         RATIO[x]*(-10607/216 - ((310*I)/9)*Pi + (37*Pi^2)/6 + (I/18)*Pi^3 - 
           (149*Pi^4)/720 - (1048*G[1, x])/27 - ((359*I)/9)*Pi*G[1, x] + 
           (75*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - ((83*I)/3)*Pi*
            G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + ((83*I)/3)*Pi*G[1, 1, x] + 
           (40*Pi^2*G[1, 1, x])/3 + (2*I)*Pi*G[0, 0, 1, x] - 
           (83*G[0, 1, 1, x])/3 - (22*I)*Pi*G[0, 1, 1, x] - 
           (8*I)*Pi*G[1, 0, 1, x] + (83*G[1, 1, 1, x])/3 + 
           (28*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
           30*G[0, 1, 1, 1, x] - 8*G[1, 0, 1, 1, x] + 36*G[1, 1, 1, 1, x] - 
           (319*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - (44*G[1, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((-1087*I)/36)*Pi*G[1, x] + (85*Pi^2*G[1, x])/9 + 
           (I/12)*Pi^3*G[1, x] - (6*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
           (1087*G[1, 1, x])/36 + I*Pi*G[1, 1, x] + (85*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] - 6*G[0, 1, 1, x] - (7*I)*Pi*G[0, 1, 1, x] + 
           (85*G[1, 1, 1, x])/6 + (10*I)*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 11*G[0, 1, 1, 1, x] + 39*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3])) + Log[mu2/s]*(((-3815*I)/27)*Pi + 
         (4637*Pi^2)/108 + ((263*I)/36)*Pi^3 - (19*Pi^4)/9 - 
         (3815*G[1, x])/27 + ((3073*I)/27)*Pi*G[1, x] - (3823*Pi^2*G[1, x])/
          108 - ((76*I)/9)*Pi^3*G[1, x] + (124*Pi^4*G[1, x])/45 + 
         ((26*I)/9)*Pi*G[0, 1, x] - (161*Pi^2*G[0, 1, x])/9 - 
         ((2*I)/3)*Pi^3*G[0, 1, x] + (9947*G[1, 1, x])/54 - 
         ((386*I)/9)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/6 - 
         (8*I)*Pi^3*G[1, 1, x] + ((182*I)/3)*Pi*G[0, 0, 1, x] + 
         (26*G[0, 1, 1, x])/9 - ((122*I)/3)*Pi*G[0, 1, 1, x] - 
         (34*Pi^2*G[0, 1, 1, x])/3 - ((20*I)/3)*Pi*G[1, 0, 1, x] - 
         6*Pi^2*G[1, 0, 1, x] - (385*G[1, 1, 1, x])/3 + 
         ((140*I)/3)*Pi*G[1, 1, 1, x] + 23*Pi^2*G[1, 1, 1, x] + 
         (182*G[0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (218*G[0, 1, 1, 1, x])/3 - 
         (12*I)*Pi*G[0, 1, 1, 1, x] - (52*I)*Pi*G[1, 0, 0, 1, x] - 
         (20*G[1, 0, 1, 1, x])/3 + (44*I)*Pi*G[1, 0, 1, 1, x] + 
         (48*I)*Pi*G[1, 1, 0, 1, x] + (274*G[1, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 1, 1, x] - 
         52*G[1, 0, 0, 1, 1, x] + 44*G[1, 0, 1, 1, 1, x] + 
         48*G[1, 1, 0, 1, 1, x] + 132*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
         ((44*I)/3)*Pi*Zeta[3] - (224*G[1, x]*Zeta[3])/3 + 
         ((56*I)/3)*Pi*G[1, x]*Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 
         (232*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] - 
           24*G[0, 0, 1, 1, x] - (24*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*
          (((-6229*I)/54)*Pi*G[1, x] + (3707*Pi^2*G[1, x])/108 + 
           ((251*I)/36)*Pi^3*G[1, x] - (62*Pi^4*G[1, x])/45 - 
           ((389*I)/18)*Pi*G[0, 1, x] + (155*Pi^2*G[0, 1, x])/18 + 
           (I/3)*Pi^3*G[0, 1, x] - (6229*G[1, 1, x])/54 + 
           ((515*I)/18)*Pi*G[1, 1, x] - (31*Pi^2*G[1, 1, x])/12 + 
           (4*I)*Pi^3*G[1, 1, x] - ((13*I)/3)*Pi*G[0, 0, 1, x] - 
           (389*G[0, 1, 1, x])/18 + (I/3)*Pi*G[0, 1, 1, x] + 
           (17*Pi^2*G[0, 1, 1, x])/3 - ((14*I)/3)*Pi*G[1, 0, 1, x] + 
           3*Pi^2*G[1, 0, 1, x] + 89*G[1, 1, 1, x] - ((10*I)/3)*Pi*
            G[1, 1, 1, x] - (23*Pi^2*G[1, 1, 1, x])/2 - (13*G[0, 0, 1, 1, x])/
            3 - (4*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           (37*G[0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 1, 1, 1, x] + 
           (26*I)*Pi*G[1, 0, 0, 1, x] - (14*G[1, 0, 1, 1, x])/3 - 
           (22*I)*Pi*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] - 
           (95*G[1, 1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, 1, x] - 
           6*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] + 
           28*G[0, 1, 1, 1, 1, x] + 26*G[1, 0, 0, 1, 1, x] - 
           22*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 1, 1, x] - 
           66*G[1, 1, 1, 1, 1, x] + (92*G[1, x]*Zeta[3])/3 - 
           ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 12*G[0, 1, x]*Zeta[3] + 
           (116*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(-1029109/3888 - 
           ((55117*I)/324)*Pi + (33457*Pi^2)/648 + ((553*I)/54)*Pi^3 - 
           (3457*Pi^4)/2160 - ((38*I)/45)*Pi^5 - (5824*G[1, x])/81 - 
           ((2096*I)/27)*Pi*G[1, x] + (2327*Pi^2*G[1, x])/54 + 
           ((85*I)/6)*Pi^3*G[1, x] - (491*Pi^4*G[1, x])/360 - 
           ((196*I)/3)*Pi*G[0, 1, x] + (49*Pi^2*G[0, 1, x])/2 + 
           ((10*I)/3)*Pi^3*G[0, 1, x] + ((196*I)/3)*Pi*G[1, 1, x] - 
           (49*Pi^2*G[1, 1, x])/2 + (8*I)*Pi^3*G[1, 1, x] - 
           ((79*I)/3)*Pi*G[0, 0, 1, x] + (8*Pi^2*G[0, 0, 1, x])/3 - 
           (196*G[0, 1, 1, x])/3 + ((151*I)/3)*Pi*G[0, 1, 1, x] + 
           (38*Pi^2*G[0, 1, 1, x])/3 + ((79*I)/3)*Pi*G[1, 0, 1, x] + 
           10*Pi^2*G[1, 0, 1, x] + (196*G[1, 1, 1, x])/3 - 
           ((151*I)/3)*Pi*G[1, 1, 1, x] - (76*Pi^2*G[1, 1, 1, x])/3 - 
           (79*G[0, 0, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, 1, x] + 
           (12*I)*Pi*G[0, 1, 0, 1, x] + (317*G[0, 1, 1, 1, x])/3 + 
           (28*I)*Pi*G[0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
           (79*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (8*I)*Pi*G[1, 1, 0, 1, x] - (317*G[1, 1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, 1, x] - 20*G[0, 0, 1, 1, 1, x] + 
           12*G[0, 1, 0, 1, 1, x] + 88*G[0, 1, 1, 1, 1, x] - 
           4*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 1, 1, x] - 
           8*G[1, 1, 0, 1, 1, x] - 88*G[1, 1, 1, 1, 1, x] - 
           (1906*Zeta[3])/27 + ((283*I)/9)*Pi*Zeta[3] + (59*Pi^2*Zeta[3])/3 + 
           (466*G[1, x]*Zeta[3])/3 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 
           56*G[0, 1, x]*Zeta[3] + (224*G[1, 1, x]*Zeta[3])/3 - 
           90*Zeta[5])) + RATIO[(1 - x)^(-1)]*((77*Pi^4)/360 - 
         ((4*I)/15)*Pi^5 + (11*Pi^4*G[1, x])/30 + (7*Pi^2*G[0, 1, x])/6 + 
         (4*I)*Pi^3*G[0, 1, x] - (7*I)*Pi*G[0, 0, 1, x] + 
         14*Pi^2*G[0, 0, 1, x] - 6*Pi^2*G[0, 1, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] - (36*I)*Pi*G[0, 0, 0, 1, x] - 
         7*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (36*I)*Pi*G[0, 1, 0, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, x] - 
         36*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 1, 1, x] + 
         36*G[0, 1, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 1, x] - (7*I)*Pi*Zeta[3] + 
         24*Pi^2*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 1, x]*Zeta[3] - 24*Zeta[5]) - 34*Zeta[5] + 
       116*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-16142*I)/81)*Pi*G[1, x] + 
         (19169*Pi^2*G[1, x])/324 + ((2419*I)/216)*Pi^3*G[1, x] - 
         (1091*Pi^4*G[1, x])/540 - ((69*I)/80)*Pi^5*G[1, x] - 
         ((1913*I)/54)*Pi*G[0, 1, x] + (1309*Pi^2*G[0, 1, x])/108 + 
         ((53*I)/18)*Pi^3*G[0, 1, x] - (31*Pi^4*G[0, 1, x])/45 - 
         (16142*G[1, 1, x])/81 + ((1915*I)/27)*Pi*G[1, 1, x] - 
         (2473*Pi^2*G[1, 1, x])/216 + ((19*I)/18)*Pi^3*G[1, 1, x] + 
         (39*Pi^4*G[1, 1, x])/80 - ((13*I)/18)*Pi*G[0, 0, 1, x] + 
         (29*Pi^2*G[0, 0, 1, x])/9 + (I/6)*Pi^3*G[0, 0, 1, x] - 
         (1913*G[0, 1, 1, x])/54 + ((65*I)/9)*Pi*G[0, 1, 1, x] - 
         (8*Pi^2*G[0, 1, 1, x])/9 + ((3*I)/2)*Pi^3*G[0, 1, 1, x] - 
         ((221*I)/18)*Pi*G[1, 0, 1, x] + (55*Pi^2*G[1, 0, 1, x])/9 - 
         ((2*I)/3)*Pi^3*G[1, 0, 1, x] + (3353*G[1, 1, 1, x])/18 - 
         ((463*I)/18)*Pi*G[1, 1, 1, x] - (77*Pi^2*G[1, 1, 1, x])/36 - 
         (2*I)*Pi^3*G[1, 1, 1, x] - (13*G[0, 0, 1, 1, x])/18 - 
         I*Pi*G[0, 0, 1, 1, x] + (11*Pi^2*G[0, 0, 1, 1, x])/6 - 
         (4*I)*Pi*G[0, 1, 0, 1, x] + Pi^2*G[0, 1, 0, 1, x] + 
         (173*G[0, 1, 1, 1, x])/6 - I*Pi*G[0, 1, 1, 1, x] - 
         (9*Pi^2*G[0, 1, 1, 1, x])/2 - (10*I)*Pi*G[1, 0, 0, 1, x] - 
         11*Pi^2*G[1, 0, 0, 1, x] - (221*G[1, 0, 1, 1, x])/18 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] + (16*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 1, x] + (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (2065*G[1, 1, 1, 1, x])/18 + (18*I)*Pi*G[1, 1, 1, 1, x] + 
         (17*Pi^2*G[1, 1, 1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (10*G[0, 0, 1, 1, 1, x])/3 + (14*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 1, x] - (14*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (14*I)*Pi*G[0, 1, 1, 0, 1, x] - (40*G[0, 1, 1, 1, 1, x])/3 + 
         (10*I)*Pi*G[0, 1, 1, 1, 1, x] + (38*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         10*G[1, 0, 0, 1, 1, x] - (38*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (30*I)*Pi*G[1, 0, 1, 0, 1, x] + (2*G[1, 0, 1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, 1, 1, x] - (68*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 1, x] + (66*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (56*I)*Pi*G[1, 1, 1, 0, 1, x] + (149*G[1, 1, 1, 1, 1, x])/3 - 
         (52*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 1, 1, x] + 
         6*G[0, 0, 1, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 1, 1, 1, x] - 14*G[0, 1, 1, 0, 1, 1, x] - 
         18*G[0, 1, 1, 1, 1, 1, x] + 38*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 1, 1, x] - 30*G[1, 0, 1, 0, 1, 1, x] + 
         54*G[1, 0, 1, 1, 1, 1, x] - 68*G[1, 1, 0, 0, 1, 1, x] + 
         90*G[1, 1, 0, 1, 1, 1, x] + 56*G[1, 1, 1, 0, 1, 1, x] + 
         14*G[1, 1, 1, 1, 1, 1, x] + (1195*G[1, x]*Zeta[3])/18 + 
         ((646*I)/9)*Pi*G[1, x]*Zeta[3] - (14*Pi^2*G[1, x]*Zeta[3])/3 + 
         (46*G[0, 1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (250*G[1, 1, x]*Zeta[3])/9 + (40*I)*Pi*G[1, 1, x]*Zeta[3] - 
         6*G[0, 0, 1, x]*Zeta[3] + (58*G[0, 1, 1, x]*Zeta[3])/3 - 
         12*G[1, 0, 1, x]*Zeta[3] - (26*G[1, 1, 1, x]*Zeta[3])/3 - 
         58*G[1, x]*Zeta[5]) + RATIO[x]*(-23550685/46656 - 
         ((420775*I)/1296)*Pi + (33325*Pi^2)/288 + ((2137*I)/72)*Pi^3 - 
         (17887*Pi^4)/3240 + ((97*I)/540)*Pi^5 + (2125*Pi^6)/6048 - 
         (14576*G[1, x])/243 - ((5824*I)/81)*Pi*G[1, x] + 
         (3386*Pi^2*G[1, x])/81 + ((33*I)/2)*Pi^3*G[1, x] - 
         (583*Pi^4*G[1, x])/180 - ((293*I)/360)*Pi^5*G[1, x] - 
         ((592*I)/9)*Pi*G[0, 1, x] + (1003*Pi^2*G[0, 1, x])/36 + 
         ((43*I)/6)*Pi^3*G[0, 1, x] - (143*Pi^4*G[0, 1, x])/45 + 
         ((592*I)/9)*Pi*G[1, 1, x] - (1003*Pi^2*G[1, 1, x])/36 - 
         ((43*I)/6)*Pi^3*G[1, 1, x] - (11*Pi^4*G[1, 1, x])/60 - 
         ((277*I)/6)*Pi*G[0, 0, 1, x] + (139*Pi^2*G[0, 0, 1, x])/12 + 
         ((5*I)/3)*Pi^3*G[0, 0, 1, x] - (592*G[0, 1, 1, x])/9 + 
         ((421*I)/6)*Pi*G[0, 1, 1, x] - (301*Pi^2*G[0, 1, 1, x])/18 + 
         ((7*I)/3)*Pi^3*G[0, 1, 1, x] + ((277*I)/6)*Pi*G[1, 0, 1, x] - 
         (65*Pi^2*G[1, 0, 1, x])/6 + ((10*I)/3)*Pi^3*G[1, 0, 1, x] + 
         (592*G[1, 1, 1, x])/9 - ((421*I)/6)*Pi*G[1, 1, 1, x] + 
         (575*Pi^2*G[1, 1, 1, x])/36 - ((22*I)/3)*Pi^3*G[1, 1, 1, x] - 
         ((71*I)/6)*Pi*G[0, 0, 0, 1, x] + (4*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (277*G[0, 0, 1, 1, x])/6 + ((143*I)/6)*Pi*G[0, 0, 1, 1, x] + 
         (13*Pi^2*G[0, 0, 1, 1, x])/3 - ((5*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         4*Pi^2*G[0, 1, 0, 1, x] + (271*G[0, 1, 1, 1, x])/2 - 
         ((139*I)/3)*Pi*G[0, 1, 1, 1, x] - (29*Pi^2*G[0, 1, 1, 1, x])/3 + 
         ((49*I)/3)*Pi*G[1, 0, 0, 1, x] + 4*Pi^2*G[1, 0, 0, 1, x] + 
         (277*G[1, 0, 1, 1, x])/6 - ((85*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (28*Pi^2*G[1, 0, 1, 1, x])/3 - ((17*I)/6)*Pi*G[1, 1, 0, 1, x] - 
         (4*Pi^2*G[1, 1, 0, 1, x])/3 - (271*G[1, 1, 1, 1, x])/2 + 
         ((305*I)/6)*Pi*G[1, 1, 1, 1, x] + (44*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (71*G[0, 0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, 1, x] + (301*G[0, 0, 1, 1, 1, x])/6 + 
         (8*I)*Pi*G[0, 0, 1, 1, 1, x] + (56*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (5*G[0, 1, 0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (52*I)*Pi*G[0, 1, 1, 0, 1, x] - 152*G[0, 1, 1, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, 1, x] + (49*G[1, 0, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] - (164*G[1, 0, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (56*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (17*G[1, 1, 0, 1, 1, x])/6 + (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (44*I)*Pi*G[1, 1, 1, 0, 1, x] + (313*G[1, 1, 1, 1, 1, x])/2 - 
         (36*I)*Pi*G[1, 1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         8*G[0, 0, 1, 0, 1, 1, x] + 28*G[0, 0, 1, 1, 1, 1, x] + 
         56*G[0, 1, 0, 0, 1, 1, x] - 52*G[0, 1, 0, 1, 1, 1, x] - 
         52*G[0, 1, 1, 0, 1, 1, x] - 76*G[0, 1, 1, 1, 1, 1, x] - 
         4*G[1, 0, 1, 1, 1, 1, x] - 56*G[1, 1, 0, 0, 1, 1, x] + 
         56*G[1, 1, 0, 1, 1, 1, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
         52*G[1, 1, 1, 1, 1, 1, x] + (6469*Zeta[3])/324 + 
         ((1111*I)/18)*Pi*Zeta[3] - (175*Pi^2*Zeta[3])/6 + 
         ((44*I)/3)*Pi^3*Zeta[3] + (4738*G[1, x]*Zeta[3])/27 + 
         ((905*I)/6)*Pi*G[1, x]*Zeta[3] - 5*Pi^2*G[1, x]*Zeta[3] + 
         67*G[0, 1, x]*Zeta[3] - ((76*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         67*G[1, 1, x]*Zeta[3] + (44*I)*Pi*G[1, 1, x]*Zeta[3] - 
         28*G[0, 0, 1, x]*Zeta[3] + (236*G[0, 1, 1, x]*Zeta[3])/3 - 
         (152*G[1, 1, 1, x]*Zeta[3])/3 + (403*Zeta[3]^2)/9 - 
         (709*Zeta[5])/15 - (304*I)*Pi*Zeta[5] - 58*G[1, x]*Zeta[5]))) + 
   ((24*I)*Pi - (32*Pi^2)/3 - ((8*I)/3)*Pi^3 + (24*I)*Pi*G[0, x] - 
     2*Pi^2*G[0, x] + 24*G[1, x] - (42*I)*Pi*G[1, x] + (34*Pi^2*G[1, x])/3 + 
     ((16*I)/3)*Pi^3*G[1, x] + 12*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + 
     12*G[0, 1, x] - (10*I)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] + 
     12*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 4*Pi^2*G[1, 0, x] - 
     60*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 - 
     6*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
     (12*I)*Pi*G[0, 1, 0, x] - 10*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] + 
     6*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 
     12*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
     24*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
     8*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 40*G[1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-3 - (2*I)*Pi - 4*G[0, x] + 4*G[1, x])*Log[mu2/s]^3*RATIO[x] - 
     (Log[mu2/s]^4*RATIO[x])/2 + Log[mu2/s]^2*((2*I)*Pi + 2*G[1, x] - 
       (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
        RATIO[x^(-1)] + (-25/2 - (9*I)*Pi + (19*Pi^2)/6 - 12*G[0, x] - 
         (12*I)*Pi*G[0, x] + 12*G[1, x] + (12*I)*Pi*G[1, x] - 12*G[0, 0, x] + 
         12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x]) + 
     24*Zeta[3] - 48*G[1, x]*Zeta[3] + RATIO[x]*(-511/16 - ((93*I)/4)*Pi + 
       (137*Pi^2)/12 + ((5*I)/2)*Pi^3 - (41*Pi^4)/360 - (32*I)*Pi*G[0, x] + 
       12*Pi^2*G[0, x] + ((14*I)/3)*Pi^3*G[0, x] + (32*I)*Pi*G[1, x] - 
       12*Pi^2*G[1, x] - ((14*I)/3)*Pi^3*G[1, x] + (28*Pi^2*G[0, 0, x])/3 - 
       (44*Pi^2*G[0, 1, x])/3 - (28*Pi^2*G[1, 0, x])/3 + 
       (44*Pi^2*G[1, 1, x])/3 + (32*I)*Pi*G[0, 0, 0, x] - 
       (16*I)*Pi*G[0, 1, 1, x] - (32*I)*Pi*G[1, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 16*G[0, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, x] + 16*G[1, 1, 1, 1, x] + 15*Zeta[3] + 
       (28*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*((36*I)*Pi*G[1, x] - 
       (20*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 1, x] - 
       6*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 0, x] + 36*G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
       (6*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - 6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
       6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 1, x] - 
       6*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
       20*G[1, 1, 1, 1, x] + 24*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*((6*I)*Pi - 4*Pi^2 + (6*I)*Pi*G[0, x] + 6*G[1, x] - 
       (14*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] + 6*G[0, 1, x] - 
       (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
       24*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] - 12*G[0, 1, 1, x] - 
       12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 36*G[1, 1, 1, x] + 
       ((6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] + 6*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-93/4 - (25*I)*Pi + 
         (17*Pi^2)/2 + ((7*I)/3)*Pi^3 - 32*G[0, x] - (24*I)*Pi*G[0, x] + 
         (38*Pi^2*G[0, x])/3 + 32*G[1, x] + (24*I)*Pi*G[1, x] - 
         (38*Pi^2*G[1, x])/3 - (24*I)*Pi*G[0, 0, x] + (24*I)*Pi*G[0, 1, x] + 
         (24*I)*Pi*G[1, 0, x] - (24*I)*Pi*G[1, 1, x] + 12*Zeta[3])) + 
     e*((96*I)*Pi - (419*Pi^2)/6 - ((265*I)/12)*Pi^3 + (5*Pi^4)/18 - 
       12*G[0, x] + (103*I)*Pi*G[0, x] - (147*Pi^2*G[0, x])/4 - 
       (I/2)*Pi^3*G[0, x] + 108*G[1, x] - (133*I)*Pi*G[1, x] + 
       (797*Pi^2*G[1, x])/12 + ((95*I)/6)*Pi^3*G[1, x] - 
       (103*Pi^4*G[1, x])/45 + 28*G[0, 0, x] - ((43*I)/2)*Pi*G[0, 0, x] - 
       (17*Pi^2*G[0, 0, x])/3 + 78*G[0, 1, x] - ((189*I)/2)*Pi*G[0, 1, x] + 
       (215*Pi^2*G[0, 1, x])/6 + ((91*I)/3)*Pi^3*G[0, 1, x] + 78*G[1, 0, x] + 
       ((159*I)/2)*Pi*G[1, 0, x] + (115*Pi^2*G[1, 0, x])/6 + 
       I*Pi^3*G[1, 0, x] - 268*G[1, 1, x] + ((45*I)/2)*Pi*G[1, 1, x] - 
       11*Pi^2*G[1, 1, x] - ((100*I)/3)*Pi^3*G[1, 1, x] - 
       (25*G[0, 0, 0, x])/2 + (8*I)*Pi*G[0, 0, 0, x] - 33*G[0, 0, 1, x] - 
       (22*I)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 33*G[0, 1, 0, x] - 
       (28*I)*Pi*G[0, 1, 0, x] - 14*Pi^2*G[0, 1, 0, x] - 
       (195*G[0, 1, 1, x])/2 + (2*I)*Pi*G[0, 1, 1, x] - 
       (125*Pi^2*G[0, 1, 1, x])/3 + (69*G[1, 0, 0, x])/2 - 
       (12*I)*Pi*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] + 9*G[1, 0, 1, x] + 
       (34*I)*Pi*G[1, 0, 1, x] - (113*Pi^2*G[1, 0, 1, x])/3 + 
       9*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] - 3*Pi^2*G[1, 1, 0, x] + 
       (327*G[1, 1, 1, x])/2 + (46*I)*Pi*G[1, 1, 1, x] + 
       (73*Pi^2*G[1, 1, 1, x])/3 - 28*G[0, 0, 0, 0, x] + 
       18*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] + 
       18*G[0, 0, 1, 0, x] - (12*I)*Pi*G[0, 0, 1, 0, x] - 
       22*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, x] - 
       10*G[0, 1, 0, 0, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 1, 0, x] + 
       46*G[0, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, x] + 
       30*G[1, 0, 0, 0, x] - (36*I)*Pi*G[1, 0, 0, 0, x] - 
       24*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, x] - 
       24*G[1, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 0, x] + 
       58*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
       38*G[1, 1, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, 0, x] - 
       30*G[1, 1, 0, 1, x] - (28*I)*Pi*G[1, 1, 0, 1, x] - 
       30*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       (32*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 1, 1, x] - 
       12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
       72*G[0, 1, 0, 0, 1, x] + 72*G[0, 1, 0, 1, 0, x] - 
       40*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] + 
       48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] - 
       148*G[0, 1, 1, 1, 1, x] - 36*G[1, 0, 0, 0, 1, x] - 
       36*G[1, 0, 0, 1, 0, x] + 44*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] - 
       36*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - 28*G[1, 1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 0, 1, x] + 
       12*G[1, 1, 1, 1, 0, x] + 132*G[1, 1, 1, 1, 1, x] + 
       (-5/2 - ((5*I)/3)*Pi - (10*G[0, x])/3 + (10*G[1, x])/3)*Log[mu2/s]^4*
        RATIO[x] - (Log[mu2/s]^5*RATIO[x])/3 + Log[mu2/s]^3*
        (((8*I)/3)*Pi + (8*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] - 
         (16*G[1, 1, x])/3 + (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (-91/6 - (10*I)*Pi + (32*Pi^2)/9 - 12*G[0, x] - 
           ((40*I)/3)*Pi*G[0, x] + 12*G[1, x] + ((40*I)/3)*Pi*G[1, x] - 
           12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x])*
          RATIO[x]) + (259*Zeta[3])/2 - ((106*I)/3)*Pi*Zeta[3] - 
       28*G[0, x]*Zeta[3] - (406*G[1, x]*Zeta[3])/3 + ((116*I)/3)*Pi*G[1, x]*
        Zeta[3] - 48*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] + 
       (428*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((2*I)*Pi^3 + (13*Pi^4)/15 - ((73*I)/2)*Pi*G[0, x] + 
         (68*Pi^2*G[0, x])/3 + (2*I)*Pi^3*G[1, x] - (73*G[0, 0, x])/2 - 
         (2*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 2*Pi^2*G[0, 1, x] - 
         (12*I)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] + 28*G[0, 0, 0, x] + 
         (10*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 
         (6*I)*Pi*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
         12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
         6*G[1, 1, 0, 0, x] - 12*Zeta[3] + (16*I)*Pi*Zeta[3] + 
         4*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((295*I)/2)*Pi*G[1, x] - (152*Pi^2*G[1, x])/3 - 
         ((49*I)/6)*Pi^3*G[1, x] + (103*Pi^4*G[1, x])/90 + 
         ((215*I)/2)*Pi*G[0, 1, x] - (83*Pi^2*G[0, 1, x])/3 - 
         ((91*I)/6)*Pi^3*G[0, 1, x] - ((21*I)/2)*Pi*G[1, 0, x] - 
         (65*Pi^2*G[1, 0, x])/3 - (I/2)*Pi^3*G[1, 0, x] + 
         (295*G[1, 1, x])/2 - (36*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/2 + 
         ((50*I)/3)*Pi^3*G[1, 1, x] + (9*I)*Pi*G[0, 0, 1, x] - 
         3*Pi^2*G[0, 0, 1, x] + (15*I)*Pi*G[0, 1, 0, x] + 
         7*Pi^2*G[0, 1, 0, x] + (215*G[0, 1, 1, x])/2 - 
         (10*I)*Pi*G[0, 1, 1, x] + (125*Pi^2*G[0, 1, 1, x])/6 + 
         (21*I)*Pi*G[1, 0, 0, x] - Pi^2*G[1, 0, 0, x] - (21*G[1, 0, 1, x])/
          2 - (28*I)*Pi*G[1, 0, 1, x] + (113*Pi^2*G[1, 0, 1, x])/6 - 
         (21*G[1, 1, 0, x])/2 + (4*I)*Pi*G[1, 1, 0, x] + 
         (3*Pi^2*G[1, 1, 0, x])/2 - (201*G[1, 1, 1, x])/2 - 
         (5*I)*Pi*G[1, 1, 1, x] - (73*Pi^2*G[1, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
         9*G[0, 0, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 1, x] - 
         (36*I)*Pi*G[0, 1, 0, 0, x] + 15*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 15*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] - 58*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, x] + 
         21*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         21*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         52*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] - 
         11*G[1, 1, 0, 0, x] + (18*I)*Pi*G[1, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
         6*G[0, 0, 1, 1, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, x] + 
         18*G[1, 0, 0, 0, 1, x] + 18*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
         6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
         34*G[1, 0, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
         14*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
         6*G[1, 1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, 0, x] - 
         66*G[1, 1, 1, 1, 1, x] + 90*G[1, x]*Zeta[3] - ((58*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] - 
         (214*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*((11*I)*Pi - 7*Pi^2 - 
         G[0, x] + (11*I)*Pi*G[0, x] + 12*G[1, x] - (23*I)*Pi*G[1, x] + 
         14*Pi^2*G[1, x] + 2*G[0, 0, x] + 9*G[0, 1, x] - 
         (22*I)*Pi*G[0, 1, x] + 9*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 
         40*G[1, 1, x] + (28*I)*Pi*G[1, 1, x] - 22*G[0, 1, 1, x] - 
         18*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
         ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         ((10*I)*Pi*G[1, x] - 7*Pi^2*G[1, x] + (11*I)*Pi*G[0, 1, x] + 
           (9*I)*Pi*G[1, 0, x] + 10*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] + 
           11*G[0, 1, 1, x] + 9*G[1, 0, 1, x] + 9*G[1, 1, 0, x] - 
           31*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*
          (-205/4 - ((91*I)/2)*Pi + 15*Pi^2 + ((14*I)/3)*Pi^3 - 48*G[0, x] - 
           (36*I)*Pi*G[0, x] + (64*Pi^2*G[0, x])/3 + 48*G[1, x] + 
           (36*I)*Pi*G[1, x] - (64*Pi^2*G[1, x])/3 - (32*I)*Pi*G[0, 0, x] + 
           (40*I)*Pi*G[0, 1, x] + (32*I)*Pi*G[1, 0, x] - 
           (40*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 4*G[0, 1, 1, x] - 
           4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + (38*Zeta[3])/3)) + 
       Log[mu2/s]*((54*I)*Pi - (85*Pi^2)/3 - ((22*I)/3)*Pi^3 - 3*G[0, x] + 
         (58*I)*Pi*G[0, x] - 11*Pi^2*G[0, x] + 57*G[1, x] - 
         (90*I)*Pi*G[1, x] + (107*Pi^2*G[1, x])/3 + ((44*I)/3)*Pi^3*G[1, x] + 
         24*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] + 36*G[0, 1, x] - 
         (44*I)*Pi*G[0, 1, x] + 38*Pi^2*G[0, 1, x] + 36*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] - 150*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 
         (124*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
         18*G[0, 1, 0, x] - (36*I)*Pi*G[0, 1, 0, x] - 44*G[0, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] + (40*I)*Pi*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 76*G[1, 1, 1, x] - 
         (28*I)*Pi*G[1, 1, 1, x] - 36*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] + 108*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, x] + 52*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, x] + 
         ((-30*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 30*G[0, 0, x] - 
           (16*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
           18*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
           6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 48*Zeta[3] - 
         96*G[1, x]*Zeta[3] + RATIO[x]*(-895/8 - ((205*I)/2)*Pi + 
           (529*Pi^2)/12 + (12*I)*Pi^3 - (461*Pi^4)/180 - 64*G[0, x] - 
           (96*I)*Pi*G[0, x] + 38*Pi^2*G[0, x] + (18*I)*Pi^3*G[0, x] + 
           64*G[1, x] + (96*I)*Pi*G[1, x] - 38*Pi^2*G[1, x] - 
           (18*I)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 0, x] + (74*Pi^2*G[0, 0, x])/
            3 + (12*I)*Pi*G[0, 1, x] - (154*Pi^2*G[0, 1, x])/3 - 
           (12*I)*Pi*G[1, 0, x] - (74*Pi^2*G[1, 0, x])/3 - 
           (12*I)*Pi*G[1, 1, x] + (154*Pi^2*G[1, 1, x])/3 + 
           12*G[0, 0, 0, x] + (108*I)*Pi*G[0, 0, 0, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] - (60*I)*Pi*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - 
           (108*I)*Pi*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 1, x] + 
           (12*I)*Pi*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
           (60*I)*Pi*G[1, 1, 1, x] + 112*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
           80*G[0, 1, 1, 1, x] - 112*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 
           32*Zeta[3] + ((172*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (20*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*((75*I)*Pi*G[1, x] - 
           (55*Pi^2*G[1, x])/3 - ((22*I)/3)*Pi^3*G[1, x] + 
           (33*I)*Pi*G[0, 1, x] - 19*Pi^2*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - 
           7*Pi^2*G[1, 0, x] + 75*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + 
           (62*Pi^2*G[1, 1, x])/3 + (18*I)*Pi*G[0, 1, 0, x] + 
           33*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, x] + 3*G[1, 0, 1, x] - 
           (20*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] - 29*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] + 18*G[0, 1, 0, 1, x] + 
           18*G[0, 1, 1, 0, x] - 54*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] + 
           48*G[1, x]*Zeta[3])) + RATIO[x]*(-4205/32 - ((895*I)/8)*Pi + 
         (989*Pi^2)/16 + ((229*I)/12)*Pi^3 - (399*Pi^4)/80 + 
         ((187*I)/60)*Pi^5 - (64*I)*Pi*G[0, x] + (146*Pi^2*G[0, x])/3 + 
         ((59*I)/4)*Pi^3*G[0, x] - (136*Pi^4*G[0, x])/15 + 
         (64*I)*Pi*G[1, x] - (146*Pi^2*G[1, x])/3 - ((59*I)/4)*Pi^3*G[1, x] + 
         (136*Pi^4*G[1, x])/15 + 30*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] - 
         (67*Pi^2*G[0, 0, x])/4 + ((38*I)/3)*Pi^3*G[0, 0, x] - 
         30*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - (67*Pi^2*G[0, 1, x])/4 - 
         (34*I)*Pi^3*G[0, 1, x] - 30*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + 
         (67*Pi^2*G[1, 0, x])/4 - ((38*I)/3)*Pi^3*G[1, 0, x] + 
         30*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] + (67*Pi^2*G[1, 1, x])/4 + 
         (34*I)*Pi^3*G[1, 1, x] + 20*G[0, 0, 0, x] + ((57*I)/2)*Pi*
          G[0, 0, 0, x] - 34*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
         ((9*I)/2)*Pi*G[0, 0, 1, x] - (86*Pi^2*G[0, 0, 1, x])/3 + 
         12*G[0, 1, 0, x] - ((9*I)/2)*Pi*G[0, 1, 0, x] + 
         (70*Pi^2*G[0, 1, 0, x])/3 + 20*G[0, 1, 1, x] + 
         ((57*I)/2)*Pi*G[0, 1, 1, x] + 38*Pi^2*G[0, 1, 1, x] - 
         20*G[1, 0, 0, x] - ((57*I)/2)*Pi*G[1, 0, 0, x] + 
         34*Pi^2*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + ((9*I)/2)*Pi*
          G[1, 0, 1, x] + (86*Pi^2*G[1, 0, 1, x])/3 - 12*G[1, 1, 0, x] + 
         ((9*I)/2)*Pi*G[1, 1, 0, x] - (70*Pi^2*G[1, 1, 0, x])/3 - 
         20*G[1, 1, 1, x] - ((57*I)/2)*Pi*G[1, 1, 1, x] - 
         38*Pi^2*G[1, 1, 1, x] + (33*G[0, 0, 0, 0, x])/2 - 
         (92*I)*Pi*G[0, 0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (44*I)*Pi*G[0, 0, 1, 0, x] - (9*G[0, 0, 1, 1, x])/2 + 
         (20*I)*Pi*G[0, 0, 1, 1, x] - (9*G[0, 1, 0, 0, x])/2 - 
         (4*I)*Pi*G[0, 1, 0, 0, x] - (76*I)*Pi*G[0, 1, 0, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (33*G[0, 1, 1, 1, x])/2 + 
         (28*I)*Pi*G[0, 1, 1, 1, x] - (33*G[1, 0, 0, 0, x])/2 + 
         (92*I)*Pi*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 1, x] - 
         (44*I)*Pi*G[1, 0, 1, 0, x] + (9*G[1, 0, 1, 1, x])/2 - 
         (20*I)*Pi*G[1, 0, 1, 1, x] + (9*G[1, 1, 0, 0, x])/2 + 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (76*I)*Pi*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - (33*G[1, 1, 1, 1, x])/2 - 
         (28*I)*Pi*G[1, 1, 1, 1, x] - 192*G[0, 0, 0, 0, 0, x] - 
         12*G[0, 0, 0, 0, 1, x] - 12*G[0, 0, 0, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
         60*G[0, 0, 1, 0, 1, x] + 60*G[0, 0, 1, 1, 0, x] - 
         64*G[0, 0, 1, 1, 1, x] + 80*G[0, 1, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 1, x] - 60*G[0, 1, 0, 1, 0, x] - 
         28*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, 1, x] + 192*G[1, 0, 0, 0, 0, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         60*G[1, 0, 1, 0, 1, x] - 60*G[1, 0, 1, 1, 0, x] + 
         64*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] + 
         60*G[1, 1, 0, 0, 1, x] + 60*G[1, 1, 0, 1, 0, x] + 
         28*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] - 
         96*G[1, 1, 1, 1, 1, x] + (292*Zeta[3])/3 + (20*I)*Pi*Zeta[3] + 
         (206*Pi^2*Zeta[3])/9 - (9*G[0, x]*Zeta[3])/2 - 
         ((256*I)/3)*Pi*G[0, x]*Zeta[3] + (9*G[1, x]*Zeta[3])/2 + 
         ((256*I)/3)*Pi*G[1, x]*Zeta[3] + 172*G[0, 0, x]*Zeta[3] - 
         4*G[0, 1, x]*Zeta[3] - 172*G[1, 0, x]*Zeta[3] + 
         4*G[1, 1, x]*Zeta[3] - 114*Zeta[5])) + 
     e^2*((336*I)*Pi - (7423*Pi^2)/24 - ((567*I)/8)*Pi^3 + (10387*Pi^4)/720 - 
       ((179*I)/72)*Pi^5 - 60*G[0, x] + (426*I)*Pi*G[0, x] - 
       (581*Pi^2*G[0, x])/4 - ((127*I)/12)*Pi^3*G[0, x] + 
       (521*Pi^4*G[0, x])/60 + 396*G[1, x] - (454*I)*Pi*G[1, x] + 
       (2807*Pi^2*G[1, x])/12 + (7*I)*Pi^3*G[1, x] - (2083*Pi^4*G[1, x])/
        120 + ((11*I)/180)*Pi^5*G[1, x] + (267*G[0, 0, x])/4 - 
       ((97*I)/4)*Pi*G[0, 0, x] + (287*Pi^2*G[0, 0, x])/12 - 
       ((59*I)/3)*Pi^3*G[0, 0, x] + (1557*G[0, 1, x])/4 - 
       ((1771*I)/4)*Pi*G[0, 1, x] + (541*Pi^2*G[0, 1, x])/4 + 
       (58*I)*Pi^3*G[0, 1, x] - (1061*Pi^4*G[0, 1, x])/90 + 
       (1557*G[1, 0, x])/4 + ((1157*I)/4)*Pi*G[1, 0, x] - 
       (61*Pi^2*G[1, 0, x])/2 + ((19*I)/3)*Pi^3*G[1, 0, x] - 
       (97*Pi^4*G[1, 0, x])/10 - (4309*G[1, 1, x])/4 + 
       ((543*I)/4)*Pi*G[1, 1, x] - (161*Pi^2*G[1, 1, x])/3 - 
       ((101*I)/3)*Pi^3*G[1, 1, x] + (149*Pi^4*G[1, 1, x])/12 + 
       (117*G[0, 0, 0, x])/2 + ((47*I)/2)*Pi*G[0, 0, 0, x] + 
       (131*Pi^2*G[0, 0, 0, x])/6 - (567*G[0, 0, 1, x])/4 - 
       ((273*I)/2)*Pi*G[0, 0, 1, x] + (461*Pi^2*G[0, 0, 1, x])/6 + 
       ((82*I)/3)*Pi^3*G[0, 0, 1, x] - (567*G[0, 1, 0, x])/4 - 
       ((513*I)/2)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/2 - 
       (31*I)*Pi^3*G[0, 1, 0, x] - 481*G[0, 1, 1, x] + 
       ((219*I)/2)*Pi*G[0, 1, 1, x] - (199*Pi^2*G[0, 1, 1, x])/3 - 
       ((103*I)/3)*Pi^3*G[0, 1, 1, x] + 104*G[1, 0, 0, x] - 
       (181*I)*Pi*G[1, 0, 0, x] - (235*Pi^2*G[1, 0, 0, x])/6 + 
       (12*I)*Pi^3*G[1, 0, 0, x] + (21*G[1, 0, 1, x])/4 + 
       (234*I)*Pi*G[1, 0, 1, x] - (460*Pi^2*G[1, 0, 1, x])/3 - 
       ((190*I)/3)*Pi^3*G[1, 0, 1, x] + (21*G[1, 1, 0, x])/4 + 
       (332*I)*Pi*G[1, 1, 0, x] - (214*Pi^2*G[1, 1, 0, x])/3 + 
       (31*I)*Pi^3*G[1, 1, 0, x] + (1447*G[1, 1, 1, x])/2 + 
       (17*I)*Pi*G[1, 1, 1, x] - (17*Pi^2*G[1, 1, 1, x])/3 + 
       (47*I)*Pi^3*G[1, 1, 1, x] - (161*G[0, 0, 0, 0, x])/2 - 
       (50*I)*Pi*G[0, 0, 0, 0, x] + 96*G[0, 0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + 96*G[0, 0, 1, 0, x] + 
       (74*I)*Pi*G[0, 0, 1, 0, x] - 14*Pi^2*G[0, 0, 1, 0, x] - 
       (303*G[0, 0, 1, 1, x])/2 - (28*I)*Pi*G[0, 0, 1, 1, x] - 
       (110*Pi^2*G[0, 0, 1, 1, x])/3 - (351*G[0, 1, 0, 0, x])/2 + 
       (92*I)*Pi*G[0, 1, 0, 0, x] + 20*Pi^2*G[0, 1, 0, 0, x] + 
       (96*I)*Pi*G[0, 1, 0, 1, x] + (121*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (116*I)*Pi*G[0, 1, 1, 0, x] + 141*Pi^2*G[0, 1, 1, 0, x] + 
       (663*G[0, 1, 1, 1, x])/2 + (12*I)*Pi*G[0, 1, 1, 1, x] + 
       (277*Pi^2*G[0, 1, 1, 1, x])/3 - 142*G[1, 0, 0, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, 0, x] - 30*Pi^2*G[1, 0, 0, 0, x] - 
       99*G[1, 0, 0, 1, x] + (88*I)*Pi*G[1, 0, 0, 1, x] - 
       (380*Pi^2*G[1, 0, 0, 1, x])/3 - 99*G[1, 0, 1, 0, x] + 
       (44*I)*Pi*G[1, 0, 1, 0, x] - 26*Pi^2*G[1, 0, 1, 0, x] + 
       336*G[1, 0, 1, 1, x] + (40*I)*Pi*G[1, 0, 1, 1, x] + 
       101*Pi^2*G[1, 0, 1, 1, x] + 452*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] + 4*Pi^2*G[1, 1, 0, 0, x] - 
       117*G[1, 1, 0, 1, x] - (124*I)*Pi*G[1, 1, 0, 1, x] + 
       (376*Pi^2*G[1, 1, 0, 1, x])/3 - 117*G[1, 1, 1, 0, x] - 
       (30*I)*Pi*G[1, 1, 1, 0, x] + 42*Pi^2*G[1, 1, 1, 0, x] - 
       274*G[1, 1, 1, 1, x] - (152*I)*Pi*G[1, 1, 1, 1, x] - 
       6*Pi^2*G[1, 1, 1, 1, x] + 114*G[0, 0, 0, 0, 0, x] - 
       60*G[0, 0, 0, 0, 1, x] + (36*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       60*G[0, 0, 0, 1, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       20*G[0, 0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       92*G[0, 0, 1, 0, 0, x] + (72*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       66*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       66*G[0, 0, 1, 1, 0, x] - (60*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       106*G[0, 0, 1, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       64*G[0, 1, 0, 0, 0, x] - (192*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       30*G[0, 1, 0, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       30*G[0, 1, 0, 1, 0, x] + (228*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       72*G[0, 1, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       140*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       30*G[0, 1, 1, 0, 1, x] + (56*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       30*G[0, 1, 1, 1, 0, x] - (84*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       170*G[0, 1, 1, 1, 1, x] - (92*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       148*G[1, 0, 0, 0, 0, x] + (132*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       66*G[1, 0, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       66*G[1, 0, 0, 1, 0, x] - (96*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       76*G[1, 0, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       40*G[1, 0, 1, 0, 0, x] - (156*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       138*G[1, 0, 1, 0, 1, x] - (92*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       138*G[1, 0, 1, 1, 0, x] + (120*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       250*G[1, 0, 1, 1, 1, x] - 176*G[1, 1, 0, 0, 0, x] + 
       (132*I)*Pi*G[1, 1, 0, 0, 0, x] + 114*G[1, 1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 114*G[1, 1, 0, 1, 0, x] - 
       (192*I)*Pi*G[1, 1, 0, 1, 0, x] - 196*G[1, 1, 0, 1, 1, x] - 
       (52*I)*Pi*G[1, 1, 0, 1, 1, x] - 96*G[1, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 0, x] + 108*G[1, 1, 1, 0, 1, x] - 
       (32*I)*Pi*G[1, 1, 1, 0, 1, x] + 108*G[1, 1, 1, 1, 0, x] + 
       (96*I)*Pi*G[1, 1, 1, 1, 0, x] - 152*G[1, 1, 1, 1, 1, x] + 
       (196*I)*Pi*G[1, 1, 1, 1, 1, x] + 36*G[0, 0, 0, 0, 1, 1, x] - 
       12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] - 
       24*G[0, 0, 0, 1, 1, 1, x] + 72*G[0, 0, 1, 0, 0, 1, x] + 
       72*G[0, 0, 1, 0, 1, 0, x] - 52*G[0, 0, 1, 0, 1, 1, x] - 
       72*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
       48*G[0, 0, 1, 1, 1, 0, x] - 112*G[0, 0, 1, 1, 1, 1, x] - 
       192*G[0, 1, 0, 0, 0, 1, x] - 192*G[0, 1, 0, 0, 1, 0, x] + 
       68*G[0, 1, 0, 0, 1, 1, x] + 216*G[0, 1, 0, 1, 0, 0, x] - 
       132*G[0, 1, 0, 1, 0, 1, x] - 132*G[0, 1, 0, 1, 1, 0, x] + 
       148*G[0, 1, 0, 1, 1, 1, x] + 384*G[0, 1, 1, 0, 0, 0, x] - 
       192*G[0, 1, 1, 0, 0, 1, x] - 192*G[0, 1, 1, 0, 1, 0, x] + 
       128*G[0, 1, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 1, 0, 0, x] - 
       132*G[0, 1, 1, 1, 0, 1, x] - 132*G[0, 1, 1, 1, 1, 0, x] + 
       468*G[0, 1, 1, 1, 1, 1, x] + 132*G[1, 0, 0, 0, 0, 1, x] + 
       132*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] - 
       132*G[1, 0, 0, 1, 0, 0, x] + 108*G[1, 0, 0, 1, 0, 1, x] + 
       108*G[1, 0, 0, 1, 1, 0, x] - 224*G[1, 0, 0, 1, 1, 1, x] - 
       132*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] - 80*G[1, 0, 1, 0, 1, 1, x] + 
       180*G[1, 0, 1, 1, 0, 0, x] - 96*G[1, 0, 1, 1, 0, 1, x] - 
       96*G[1, 0, 1, 1, 1, 0, x] + 328*G[1, 0, 1, 1, 1, 1, x] + 
       132*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
       72*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] - 
       84*G[1, 1, 0, 1, 0, 0, x] - 60*G[1, 1, 0, 1, 0, 1, x] - 
       60*G[1, 1, 0, 1, 1, 0, x] + 124*G[1, 1, 0, 1, 1, 1, x] + 
       60*G[1, 1, 1, 0, 0, 0, x] - 72*G[1, 1, 1, 0, 0, 1, x] - 
       72*G[1, 1, 1, 0, 1, 0, x] + 52*G[1, 1, 1, 0, 1, 1, x] + 
       180*G[1, 1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 1, 0, 1, x] - 
       72*G[1, 1, 1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, 1, 1, x] + 
       (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/3 + (5*G[1, x])/3)*Log[mu2/s]^5*
        RATIO[x] - (5*Log[mu2/s]^6*RATIO[x])/36 + 
       Log[mu2/s]^4*(((11*I)/6)*Pi + (11*G[1, x])/6 - ((11*I)/3)*Pi*G[1, x] - 
         (11*G[1, 1, x])/3 + (((11*I)/6)*Pi*G[1, x] + (11*G[1, 1, x])/6)*
          RATIO[x^(-1)] + (-239/24 - ((25*I)/4)*Pi + (161*Pi^2)/72 - 
           7*G[0, x] - ((25*I)/3)*Pi*G[0, x] + 7*G[1, x] + 
           ((25*I)/3)*Pi*G[1, x] - 7*G[0, 0, x] + 7*G[0, 1, x] + 
           7*G[1, 0, x] - 7*G[1, 1, x])*RATIO[x]) + (1821*Zeta[3])/4 + 
       ((577*I)/6)*Pi*Zeta[3] - (76*Pi^2*Zeta[3])/3 - (743*G[0, x]*Zeta[3])/
        6 + ((140*I)/3)*Pi*G[0, x]*Zeta[3] - 154*G[1, x]*Zeta[3] - 
       (62*I)*Pi*G[1, x]*Zeta[3] - 12*Pi^2*G[1, x]*Zeta[3] + 
       (44*G[0, 0, x]*Zeta[3])/3 - 320*G[0, 1, x]*Zeta[3] + 
       ((1136*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 166*G[1, 0, x]*Zeta[3] + 
       (100*I)*Pi*G[1, 0, x]*Zeta[3] + (1436*G[1, 1, x]*Zeta[3])/3 - 
       (472*I)*Pi*G[1, 1, x]*Zeta[3] - 48*G[0, 0, 1, x]*Zeta[3] + 
       48*G[0, 1, 0, x]*Zeta[3] - (280*G[0, 1, 1, x]*Zeta[3])/3 - 
       24*G[1, 0, 0, x]*Zeta[3] + 408*G[1, 0, 1, x]*Zeta[3] - 
       260*G[1, 1, 0, x]*Zeta[3] - (1360*G[1, 1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^3*(((29*I)/3)*Pi - 6*Pi^2 - (4*G[0, x])/3 + 
         ((29*I)/3)*Pi*G[0, x] + 11*G[1, x] - (19*I)*Pi*G[1, x] + 
         12*Pi^2*G[1, x] + (8*G[0, 0, x])/3 + 7*G[0, 1, x] - 
         ((58*I)/3)*Pi*G[0, 1, x] + 7*G[1, 0, x] - (14*I)*Pi*G[1, 0, x] - 
         (100*G[1, 1, x])/3 + (24*I)*Pi*G[1, 1, x] - (58*G[0, 1, 1, x])/3 - 
         14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + (158*G[1, 1, 1, x])/3 + 
         (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((25*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + ((29*I)/3)*Pi*G[0, 1, x] + 
           (7*I)*Pi*G[1, 0, x] + (25*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 
           (29*G[0, 1, 1, x])/3 + 7*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - 
           (79*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-293/6 - ((239*I)/6)*Pi + (51*Pi^2)/4 + ((77*I)/18)*Pi^3 - 
           (112*G[0, x])/3 - (28*I)*Pi*G[0, x] + (161*Pi^2*G[0, x])/9 + 
           (112*G[1, x])/3 + (28*I)*Pi*G[1, x] - (161*Pi^2*G[1, x])/9 - 
           ((68*I)/3)*Pi*G[0, 0, x] + ((100*I)/3)*Pi*G[0, 1, x] + 
           ((68*I)/3)*Pi*G[1, 0, x] - ((100*I)/3)*Pi*G[1, 1, x] + 
           (16*G[0, 0, 0, x])/3 + (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/
            3 - (16*G[1, 1, 1, x])/3 + (80*Zeta[3])/9)) + 
       Log[mu2/s]^2*((61*I)*Pi - (197*Pi^2)/6 - ((55*I)/6)*Pi^3 - 
         (13*G[0, x])/2 + (67*I)*Pi*G[0, x] - (31*Pi^2*G[0, x])/2 + 
         (135*G[1, x])/2 - (97*I)*Pi*G[1, x] + 43*Pi^2*G[1, x] + 
         ((53*I)/3)*Pi^3*G[1, x] + 29*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + 
         42*G[0, 1, x] - (58*I)*Pi*G[0, 1, x] + 47*Pi^2*G[0, 1, x] + 
         42*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + 17*Pi^2*G[1, 0, x] - 
         172*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 53*Pi^2*G[1, 1, x] + 
         23*G[0, 0, 0, x] - 21*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 
         21*G[0, 1, 0, x] - (42*I)*Pi*G[0, 1, 0, x] - 58*G[0, 1, 1, x] + 
         (46*I)*Pi*G[0, 1, 1, x] - 19*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
         (56*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (18*I)*Pi*G[1, 1, 0, x] + 112*G[1, 1, 1, x] - 
         (42*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 1, 1, x] - 
         42*G[0, 1, 0, 1, x] - 42*G[0, 1, 1, 0, x] + 146*G[0, 1, 1, 1, x] + 
         24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] + 74*G[1, 0, 1, 1, x] + 
         24*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 
         236*G[1, 1, 1, 1, x] + RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - 
           (36*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] - 36*G[0, 0, x] - 
           (22*I)*Pi*G[0, 0, x] + (9*I)*Pi*G[0, 1, x] + (7*I)*Pi*G[1, 0, x] - 
           23*G[0, 0, 0, x] + 9*G[0, 0, 1, x] + 9*G[0, 1, 0, x] + 
           7*G[1, 0, 0, x] - 2*Zeta[3]) + 50*Zeta[3] - 96*G[1, x]*Zeta[3] + 
         RATIO[x]*(-1343/8 - ((293*I)/2)*Pi + (475*Pi^2)/8 + 
           ((65*I)/4)*Pi^3 - (991*Pi^4)/240 - 96*G[0, x] - 
           (112*I)*Pi*G[0, x] + 45*Pi^2*G[0, x] + ((68*I)/3)*Pi^3*G[0, x] + 
           96*G[1, x] + (112*I)*Pi*G[1, x] - 45*Pi^2*G[1, x] - 
           ((68*I)/3)*Pi^3*G[1, x] + (18*I)*Pi*G[0, 0, x] + 
           (77*Pi^2*G[0, 0, x])/3 + (18*I)*Pi*G[0, 1, x] - 
           (193*Pi^2*G[0, 1, x])/3 - (18*I)*Pi*G[1, 0, x] - 
           (77*Pi^2*G[1, 0, x])/3 - (18*I)*Pi*G[1, 1, x] + 
           (193*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] + 
           (126*I)*Pi*G[0, 0, 0, x] + (22*I)*Pi*G[0, 0, 1, x] - 
           (14*I)*Pi*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
           (78*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] - 
           (126*I)*Pi*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 1, x] + 
           (14*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
           (78*I)*Pi*G[1, 1, 1, x] + 128*G[0, 0, 0, 0, x] - 
           18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] + 40*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] - 
           112*G[0, 1, 1, 1, x] - 128*G[1, 0, 0, 0, x] + 
           18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] + 
           32*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] + 
           112*G[1, 1, 1, 1, x] + 40*Zeta[3] + ((188*I)/3)*Pi*Zeta[3] + 
           (70*G[0, x]*Zeta[3])/3 - (70*G[1, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((159*I)/2)*Pi*G[1, x] - (64*Pi^2*G[1, x])/3 - 
           ((53*I)/6)*Pi^3*G[1, x] + ((77*I)/2)*Pi*G[0, 1, x] - 
           (47*Pi^2*G[0, 1, x])/2 + ((9*I)/2)*Pi*G[1, 0, x] - 
           (17*Pi^2*G[1, 0, x])/2 + (159*G[1, 1, x])/2 - 
           (12*I)*Pi*G[1, 1, x] + (53*Pi^2*G[1, 1, x])/2 + 
           (8*I)*Pi*G[0, 0, 1, x] + (21*I)*Pi*G[0, 1, 0, x] + 
           (77*G[0, 1, 1, x])/2 - (23*I)*Pi*G[0, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, x] + (9*G[1, 0, 1, x])/2 - 
           (28*I)*Pi*G[1, 0, 1, x] + (9*G[1, 1, 0, x])/2 - 
           (9*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/2 + 
           (21*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] + 
           21*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] - 73*G[0, 1, 1, 1, x] - 
           12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 37*G[1, 0, 1, 1, x] - 
           12*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] + 
           118*G[1, 1, 1, 1, x] + 48*G[1, x]*Zeta[3])) + 
       Log[mu2/s]*((204*I)*Pi - (452*Pi^2)/3 - ((146*I)/3)*Pi^3 + 
         (20*Pi^4)/9 - 30*G[0, x] + (226*I)*Pi*G[0, x] - 
         (175*Pi^2*G[0, x])/2 - ((11*I)/2)*Pi^3*G[0, x] + 234*G[1, x] - 
         (278*I)*Pi*G[1, x] + (439*Pi^2*G[1, x])/3 + ((233*I)/6)*Pi^3*
          G[1, x] - (296*Pi^4*G[1, x])/45 + 59*G[0, 0, x] - 
         (15*I)*Pi*G[0, 0, x] - (40*Pi^2*G[0, 0, x])/3 + 180*G[0, 1, x] - 
         (219*I)*Pi*G[0, 1, x] + (523*Pi^2*G[0, 1, x])/6 + 
         ((203*I)/3)*Pi^3*G[0, 1, x] + 180*G[1, 0, x] + 
         (141*I)*Pi*G[1, 0, x] + (239*Pi^2*G[1, 0, x])/6 + 
         (5*I)*Pi^3*G[1, 0, x] - 593*G[1, 1, x] + (61*I)*Pi*G[1, 1, x] - 
         36*Pi^2*G[1, 1, x] - (76*I)*Pi^3*G[1, 1, x] + 8*G[0, 0, 0, x] - 
         (10*I)*Pi*G[0, 0, 0, x] - 81*G[0, 0, 1, x] - 
         (62*I)*Pi*G[0, 0, 1, x] + 32*Pi^2*G[0, 0, 1, x] - 81*G[0, 1, 0, x] - 
         (50*I)*Pi*G[0, 1, 0, x] - 22*Pi^2*G[0, 1, 0, x] - 
         222*G[0, 1, 1, x] + (30*I)*Pi*G[0, 1, 1, x] - 
         (325*Pi^2*G[0, 1, 1, x])/3 + 60*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + 4*Pi^2*G[1, 0, 0, x] - 3*G[1, 0, 1, x] + 
         (86*I)*Pi*G[1, 0, 1, x] - (283*Pi^2*G[1, 0, 1, x])/3 - 
         3*G[1, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, x] - 11*Pi^2*G[1, 1, 0, x] + 
         408*G[1, 1, 1, x] + (74*I)*Pi*G[1, 1, 1, x] + 
         (215*Pi^2*G[1, 1, 1, x])/3 - 104*G[0, 0, 0, 0, x] + 
         48*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         48*G[0, 0, 1, 0, x] - (36*I)*Pi*G[0, 0, 1, 0, x] - 
         68*G[0, 0, 1, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] + (144*I)*Pi*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] + (28*I)*Pi*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] - (108*I)*Pi*G[0, 1, 1, 0, x] + 
         152*G[0, 1, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, x] + 
         90*G[1, 0, 0, 0, x] - (72*I)*Pi*G[1, 0, 0, 0, x] - 
         54*G[1, 0, 0, 1, x] + (100*I)*Pi*G[1, 0, 0, 1, x] - 
         54*G[1, 0, 1, 0, x] + (108*I)*Pi*G[1, 0, 1, 0, x] + 
         152*G[1, 0, 1, 1, x] - (48*I)*Pi*G[1, 0, 1, 1, x] + 
         64*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] - 
         42*G[1, 1, 0, 1, x] - (92*I)*Pi*G[1, 1, 0, 1, x] - 
         42*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] - 
         108*G[1, 1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 0, x] + 84*G[0, 0, 1, 1, 1, x] + 
         144*G[0, 1, 0, 0, 1, x] + 144*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] - 144*G[0, 1, 1, 0, 0, x] + 
         120*G[0, 1, 1, 0, 1, x] + 120*G[0, 1, 1, 1, 0, x] - 
         428*G[0, 1, 1, 1, 1, x] - 72*G[1, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 1, 0, x] + 124*G[1, 0, 0, 1, 1, x] + 
         24*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 0, x] - 232*G[1, 0, 1, 1, 1, x] - 
         72*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 0, 1, 0, x] - 116*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 1, 0, x] + 444*G[1, 1, 1, 1, 1, x] + 265*Zeta[3] - 
         ((200*I)/3)*Pi*Zeta[3] - 50*G[0, x]*Zeta[3] - (830*G[1, x]*Zeta[3])/
          3 + ((232*I)/3)*Pi*G[1, x]*Zeta[3] - 96*G[0, 1, x]*Zeta[3] + 
         96*G[1, 0, x]*Zeta[3] + (856*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((5*I)*Pi^3 + (16*Pi^4)/15 - (82*I)*Pi*G[0, x] + 
           (163*Pi^2*G[0, x])/3 + (3*I)*Pi^3*G[0, x] + (3*I)*Pi^3*G[1, x] - 
           82*G[0, 0, x] - (22*I)*Pi*G[0, 0, x] + (34*Pi^2*G[0, 0, x])/3 + 
           (9*I)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] - (21*I)*Pi*G[1, 0, x] - 
           11*Pi^2*G[1, 0, x] + 41*G[0, 0, 0, x] + (46*I)*Pi*G[0, 0, 0, x] + 
           9*G[0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, x] + 9*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] - 
           21*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 0, x] + 
           (18*I)*Pi*G[1, 0, 1, x] + 104*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
           54*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
           30*Zeta[3] + (28*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           18*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((304*I)*Pi*G[1, x] - 
           (653*Pi^2*G[1, x])/6 - ((113*I)/6)*Pi^3*G[1, x] + 
           (148*Pi^4*G[1, x])/45 + (227*I)*Pi*G[0, 1, x] - 
           (371*Pi^2*G[0, 1, x])/6 - ((203*I)/6)*Pi^3*G[0, 1, x] - 
           (12*I)*Pi*G[1, 0, x] - (269*Pi^2*G[1, 0, x])/6 - 
           ((5*I)/2)*Pi^3*G[1, 0, x] + 304*G[1, 1, x] - 
           (87*I)*Pi*G[1, 1, x] + (49*Pi^2*G[1, 1, x])/2 + 
           (38*I)*Pi^3*G[1, 1, x] + (30*I)*Pi*G[0, 0, 1, x] - 
           16*Pi^2*G[0, 0, 1, x] + (33*I)*Pi*G[0, 1, 0, x] + 
           11*Pi^2*G[0, 1, 0, x] + 227*G[0, 1, 1, x] - 
           (33*I)*Pi*G[0, 1, 1, x] + (325*Pi^2*G[0, 1, 1, x])/6 + 
           (42*I)*Pi*G[1, 0, 0, x] - 2*Pi^2*G[1, 0, 0, x] - 
           12*G[1, 0, 1, x] - (68*I)*Pi*G[1, 0, 1, x] + 
           (283*Pi^2*G[1, 0, 1, x])/6 - 12*G[1, 1, 0, x] + 
           (5*I)*Pi*G[1, 1, 0, x] + (11*Pi^2*G[1, 1, 0, x])/2 - 
           234*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] - (215*Pi^2*G[1, 1, 1, x])/
            6 - (6*I)*Pi*G[0, 0, 0, 1, x] + (18*I)*Pi*G[0, 0, 1, 0, x] + 
           30*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] - 
           (72*I)*Pi*G[0, 1, 0, 0, x] + 33*G[0, 1, 0, 1, x] - 
           (14*I)*Pi*G[0, 1, 0, 1, x] + 33*G[0, 1, 1, 0, x] + 
           (54*I)*Pi*G[0, 1, 1, 0, x] - 143*G[0, 1, 1, 1, x] + 
           (8*I)*Pi*G[0, 1, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 0, x] + 
           42*G[1, 0, 0, 1, x] - (50*I)*Pi*G[1, 0, 0, 1, x] + 
           42*G[1, 0, 1, 0, x] - (54*I)*Pi*G[1, 0, 1, 0, x] - 
           119*G[1, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
           22*G[1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, x] + 
           18*G[1, 1, 0, 1, x] + (46*I)*Pi*G[1, 1, 0, 1, x] + 
           18*G[1, 1, 1, 0, x] - (18*I)*Pi*G[1, 1, 1, 0, x] + 
           66*G[1, 1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, 1, x] - 
           6*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 1, x] + 
           18*G[0, 0, 1, 1, 0, x] - 42*G[0, 0, 1, 1, 1, x] - 
           72*G[0, 1, 0, 0, 1, x] - 72*G[0, 1, 0, 1, 0, x] + 
           16*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] - 
           60*G[0, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 0, x] + 
           214*G[0, 1, 1, 1, 1, x] + 36*G[1, 0, 0, 0, 1, x] + 
           36*G[1, 0, 0, 1, 0, x] - 62*G[1, 0, 0, 1, 1, x] - 
           12*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
           18*G[1, 0, 1, 1, 0, x] + 116*G[1, 0, 1, 1, 1, x] + 
           36*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
           24*G[1, 1, 0, 1, 0, x] + 58*G[1, 1, 0, 1, 1, x] + 
           12*G[1, 1, 1, 0, 0, x] + 6*G[1, 1, 1, 0, 1, x] + 
           6*G[1, 1, 1, 1, 0, x] - 222*G[1, 1, 1, 1, 1, x] + 
           180*G[1, x]*Zeta[3] - ((116*I)/3)*Pi*G[1, x]*Zeta[3] + 
           48*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] - 
           (428*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(-5741/16 - 
           ((1343*I)/4)*Pi + (1357*Pi^2)/8 + ((199*I)/4)*Pi^3 - 
           (3043*Pi^4)/240 + ((391*I)/72)*Pi^5 - 128*G[0, x] - 
           (192*I)*Pi*G[0, x] + 116*Pi^2*G[0, x] + ((67*I)/2)*Pi^3*G[0, x] - 
           (3619*Pi^4*G[0, x])/180 + 128*G[1, x] + (192*I)*Pi*G[1, x] - 
           116*Pi^2*G[1, x] - ((67*I)/2)*Pi^3*G[1, x] + (3619*Pi^4*G[1, x])/
            180 + 60*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] - (79*Pi^2*G[0, 0, x])/
            2 + ((70*I)/3)*Pi^3*G[0, 0, x] - 60*G[0, 1, x] + 
           (64*I)*Pi*G[0, 1, x] - (79*Pi^2*G[0, 1, x])/2 - 
           (74*I)*Pi^3*G[0, 1, x] - 60*G[1, 0, x] - (64*I)*Pi*G[1, 0, x] + 
           (79*Pi^2*G[1, 0, x])/2 - ((70*I)/3)*Pi^3*G[1, 0, x] + 
           60*G[1, 1, x] - (64*I)*Pi*G[1, 1, x] + (79*Pi^2*G[1, 1, x])/2 + 
           (74*I)*Pi^3*G[1, 1, x] + 40*G[0, 0, 0, x] + 
           (45*I)*Pi*G[0, 0, 0, x] - 78*Pi^2*G[0, 0, 0, x] + 
           24*G[0, 0, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
           (214*Pi^2*G[0, 0, 1, x])/3 + 24*G[0, 1, 0, x] + 
           (3*I)*Pi*G[0, 1, 0, x] + (134*Pi^2*G[0, 1, 0, x])/3 + 
           40*G[0, 1, 1, x] + (45*I)*Pi*G[0, 1, 1, x] + 
           102*Pi^2*G[0, 1, 1, x] - 40*G[1, 0, 0, x] - 
           (45*I)*Pi*G[1, 0, 0, x] + 78*Pi^2*G[1, 0, 0, x] - 
           24*G[1, 0, 1, x] - (3*I)*Pi*G[1, 0, 1, x] + 
           (214*Pi^2*G[1, 0, 1, x])/3 - 24*G[1, 1, 0, x] - 
           (3*I)*Pi*G[1, 1, 0, x] - (134*Pi^2*G[1, 1, 0, x])/3 - 
           40*G[1, 1, 1, x] - (45*I)*Pi*G[1, 1, 1, x] - 
           102*Pi^2*G[1, 1, 1, x] + 9*G[0, 0, 0, 0, x] - 
           (248*I)*Pi*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 1, x] + 
           (136*I)*Pi*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] + 
           3*G[0, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, x] - 
           (200*I)*Pi*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 1, 0, x] + 
           9*G[0, 1, 1, 1, x] + (88*I)*Pi*G[0, 1, 1, 1, x] - 
           9*G[1, 0, 0, 0, x] + (248*I)*Pi*G[1, 0, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, 1, x] - (136*I)*Pi*G[1, 0, 1, 0, x] - 
           3*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - (48*I)*Pi*
            G[1, 1, 0, 0, x] + (200*I)*Pi*G[1, 1, 0, 1, x] + 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] - 
           (88*I)*Pi*G[1, 1, 1, 1, x] - 504*G[0, 0, 0, 0, 0, x] + 
           60*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
           132*G[0, 0, 1, 0, 1, x] + 132*G[0, 0, 1, 1, 0, x] - 
           212*G[0, 0, 1, 1, 1, x] + 244*G[0, 1, 0, 0, 0, x] - 
           132*G[0, 1, 0, 0, 1, x] - 132*G[0, 1, 0, 1, 0, x] - 
           104*G[0, 1, 0, 1, 1, x] - 60*G[0, 1, 1, 0, 0, x] + 
           312*G[0, 1, 1, 1, 1, x] + 504*G[1, 0, 0, 0, 0, x] - 
           60*G[1, 0, 0, 1, 1, x] - 40*G[1, 0, 1, 0, 0, x] - 
           132*G[1, 0, 1, 0, 1, x] - 132*G[1, 0, 1, 1, 0, x] + 
           212*G[1, 0, 1, 1, 1, x] - 244*G[1, 1, 0, 0, 0, x] + 
           132*G[1, 1, 0, 0, 1, x] + 132*G[1, 1, 0, 1, 0, x] + 
           104*G[1, 1, 0, 1, 1, x] + 60*G[1, 1, 1, 0, 0, x] - 
           312*G[1, 1, 1, 1, 1, x] + (647*Zeta[3])/3 + (68*I)*Pi*Zeta[3] + 
           (328*Pi^2*Zeta[3])/9 + 59*G[0, x]*Zeta[3] - ((376*I)/3)*Pi*G[0, x]*
            Zeta[3] - 59*G[1, x]*Zeta[3] + ((376*I)/3)*Pi*G[1, x]*Zeta[3] + 
           424*G[0, 0, x]*Zeta[3] - 88*G[0, 1, x]*Zeta[3] - 
           424*G[1, 0, x]*Zeta[3] + 88*G[1, 1, x]*Zeta[3] - 228*Zeta[5])) + 
       48*Zeta[5] - 148*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-79*I)/24)*Pi^3 - 3*Pi^4 + ((221*I)/90)*Pi^5 - 
         ((303*I)/4)*Pi*G[0, x] + (1991*Pi^2*G[0, x])/24 + 
         ((95*I)/6)*Pi^3*G[0, x] - (23*Pi^4*G[0, x])/6 + 
         (11*I)*Pi^3*G[1, x] + (83*Pi^4*G[1, x])/30 - (303*G[0, 0, x])/4 - 
         ((277*I)/4)*Pi*G[0, 0, x] - (125*Pi^2*G[0, 0, x])/6 + 
         ((41*I)/3)*Pi^3*G[0, 0, x] - ((51*I)/4)*Pi*G[0, 1, x] - 
         (31*Pi^2*G[0, 1, x])/3 - ((67*I)/6)*Pi^3*G[0, 1, x] + 
         (7*I)*Pi*G[1, 0, x] + (23*Pi^2*G[1, 0, x])/3 - 
         ((17*I)/2)*Pi^3*G[1, 0, x] + (3*I)*Pi^3*G[1, 1, x] + 
         (51*G[0, 0, 0, x])/2 + (45*I)*Pi*G[0, 0, 0, x] - 
         (41*Pi^2*G[0, 0, 0, x])/6 - (51*G[0, 0, 1, x])/4 - 
         (76*I)*Pi*G[0, 0, 1, x] + (3*Pi^2*G[0, 0, 1, x])/2 - 
         (51*G[0, 1, 0, x])/4 + (32*I)*Pi*G[0, 1, 0, x] + 
         (25*Pi^2*G[0, 1, 0, x])/6 + (15*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + 7*G[1, 0, 0, x] + (10*I)*Pi*G[1, 0, 0, x] + 
         (121*Pi^2*G[1, 0, 0, x])/6 + (21*I)*Pi*G[1, 0, 1, x] + 
         7*Pi^2*G[1, 0, 1, x] - (45*I)*Pi*G[1, 1, 0, x] - 
         3*Pi^2*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
         (26*I)*Pi*G[0, 0, 1, 0, x] - 97*G[0, 0, 1, 1, x] + 
         (18*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
         (14*I)*Pi*G[0, 1, 0, 0, x] + 15*G[0, 1, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 0, 1, x] + 15*G[0, 1, 1, 0, x] + 
         (40*I)*Pi*G[0, 1, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, 1, x] + 
         10*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] + 
         21*G[1, 0, 0, 1, x] + (30*I)*Pi*G[1, 0, 0, 1, x] + 
         21*G[1, 0, 1, 0, x] + (10*I)*Pi*G[1, 0, 1, 0, x] - 
         (36*I)*Pi*G[1, 0, 1, 1, x] - 45*G[1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 114*G[0, 0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 0, 1, x] - 6*G[0, 0, 0, 1, 0, x] + 
         6*G[0, 0, 0, 1, 1, x] - 26*G[0, 0, 1, 0, 0, x] + 
         12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] + 
         18*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
         6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] - 
         6*G[0, 1, 0, 1, 1, x] + 34*G[0, 1, 1, 0, 0, x] + 
         18*G[0, 1, 1, 0, 1, x] + 18*G[0, 1, 1, 1, 0, x] + 
         82*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 1, 1, x] + 
         28*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
         36*G[1, 0, 1, 1, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         6*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] + (79*Zeta[3])/4 - 
         (58*I)*Pi*Zeta[3] + (94*Pi^2*Zeta[3])/3 + 78*G[0, x]*Zeta[3] - 
         ((290*I)/3)*Pi*G[0, x]*Zeta[3] - 66*G[1, x]*Zeta[3] + 
         (76*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 + 
         40*G[0, 1, x]*Zeta[3] - 20*G[1, 0, x]*Zeta[3] - 
         18*G[1, 1, x]*Zeta[3] + 26*Zeta[5]) + RATIO[x^(-1)]*
        (((2321*I)/4)*Pi*G[1, x] - (4637*Pi^2*G[1, x])/24 - 
         ((25*I)/2)*Pi^3*G[1, x] + (397*Pi^4*G[1, x])/36 - 
         ((11*I)/360)*Pi^5*G[1, x] + ((1963*I)/4)*Pi*G[0, 1, x] - 
         (3823*Pi^2*G[0, 1, x])/24 - ((509*I)/12)*Pi^3*G[0, 1, x] + 
         (1061*Pi^4*G[0, 1, x])/180 - (60*I)*Pi*G[1, 0, x] - 
         (1795*Pi^2*G[1, 0, x])/24 - ((139*I)/12)*Pi^3*G[1, 0, x] + 
         (97*Pi^4*G[1, 0, x])/20 + (2321*G[1, 1, x])/4 - 
         ((735*I)/4)*Pi*G[1, 1, x] + (263*Pi^2*G[1, 1, x])/6 + 
         ((89*I)/6)*Pi^3*G[1, 1, x] - (149*Pi^4*G[1, 1, x])/24 + 
         (129*I)*Pi*G[0, 0, 1, x] - (157*Pi^2*G[0, 0, 1, x])/6 - 
         ((41*I)/3)*Pi^3*G[0, 0, 1, x] + ((219*I)/4)*Pi*G[0, 1, 0, x] + 
         (5*Pi^2*G[0, 1, 0, x])/6 + ((31*I)/2)*Pi^3*G[0, 1, 0, x] + 
         (1963*G[0, 1, 1, x])/4 - ((491*I)/4)*Pi*G[0, 1, 1, x] + 
         (209*Pi^2*G[0, 1, 1, x])/4 + ((103*I)/6)*Pi^3*G[0, 1, 1, x] + 
         (135*I)*Pi*G[1, 0, 0, x] + (55*Pi^2*G[1, 0, 0, x])/2 - 
         (6*I)*Pi^3*G[1, 0, 0, x] - 60*G[1, 0, 1, x] - 
         (218*I)*Pi*G[1, 0, 1, x] + (367*Pi^2*G[1, 0, 1, x])/4 + 
         ((95*I)/3)*Pi^3*G[1, 0, 1, x] - 60*G[1, 1, 0, x] - 
         ((695*I)/4)*Pi*G[1, 1, 0, x] + (361*Pi^2*G[1, 1, 0, x])/12 - 
         ((31*I)/2)*Pi^3*G[1, 1, 0, x] - (1711*G[1, 1, 1, x])/4 + 
         ((315*I)/4)*Pi*G[1, 1, 1, x] - (11*Pi^2*G[1, 1, 1, x])/4 - 
         ((47*I)/2)*Pi^3*G[1, 1, 1, x] + (6*I)*Pi*G[0, 0, 0, 1, x] + 
         (15*I)*Pi*G[0, 0, 1, 0, x] + 7*Pi^2*G[0, 0, 1, 0, x] + 
         129*G[0, 0, 1, 1, x] - (7*I)*Pi*G[0, 0, 1, 1, x] + 
         (55*Pi^2*G[0, 0, 1, 1, x])/3 - (54*I)*Pi*G[0, 1, 0, 0, x] - 
         10*Pi^2*G[0, 1, 0, 0, x] + (219*G[0, 1, 0, 1, x])/4 - 
         (25*I)*Pi*G[0, 1, 0, 1, x] - (121*Pi^2*G[0, 1, 0, 1, x])/6 + 
         (219*G[0, 1, 1, 0, x])/4 + (79*I)*Pi*G[0, 1, 1, 0, x] - 
         (141*Pi^2*G[0, 1, 1, 0, x])/2 - (809*G[0, 1, 1, 1, x])/2 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] - (277*Pi^2*G[0, 1, 1, 1, x])/6 - 
         (51*I)*Pi*G[1, 0, 0, 0, x] + 15*Pi^2*G[1, 0, 0, 0, x] + 
         135*G[1, 0, 0, 1, x] - (94*I)*Pi*G[1, 0, 0, 1, x] + 
         (190*Pi^2*G[1, 0, 0, 1, x])/3 + 135*G[1, 0, 1, 0, x] - 
         (72*I)*Pi*G[1, 0, 1, 0, x] + 13*Pi^2*G[1, 0, 1, 0, x] - 
         341*G[1, 0, 1, 1, x] + (27*I)*Pi*G[1, 0, 1, 1, x] - 
         (101*Pi^2*G[1, 0, 1, 1, x])/2 - (499*G[1, 1, 0, 0, x])/2 - 
         (11*I)*Pi*G[1, 1, 0, 0, x] - 2*Pi^2*G[1, 1, 0, 0, x] + 
         (351*G[1, 1, 0, 1, x])/4 + (113*I)*Pi*G[1, 1, 0, 1, x] - 
         (188*Pi^2*G[1, 1, 0, 1, x])/3 + (351*G[1, 1, 1, 0, x])/4 + 
         (54*I)*Pi*G[1, 1, 1, 0, x] - 21*Pi^2*G[1, 1, 1, 0, x] + 
         225*G[1, 1, 1, 1, x] + (22*I)*Pi*G[1, 1, 1, 1, x] + 
         3*Pi^2*G[1, 1, 1, 1, x] - (18*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, 1, x] - (36*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         15*G[0, 0, 1, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         15*G[0, 0, 1, 1, 0, x] + (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         52*G[0, 0, 1, 1, 1, x] - (10*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] - 54*G[0, 1, 0, 0, 1, x] - 
         (10*I)*Pi*G[0, 1, 0, 0, 1, x] - 54*G[0, 1, 0, 1, 0, x] - 
         (114*I)*Pi*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 94*G[0, 1, 1, 0, 0, x] - 
         (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         (42*I)*Pi*G[0, 1, 1, 1, 0, x] + 183*G[0, 1, 1, 1, 1, x] + 
         (46*I)*Pi*G[0, 1, 1, 1, 1, x] - (66*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         51*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         51*G[1, 0, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         85*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         27*G[1, 0, 1, 0, 0, x] + (78*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         87*G[1, 0, 1, 0, 1, x] + (46*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         87*G[1, 0, 1, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         233*G[1, 0, 1, 1, 1, x] + 77*G[1, 1, 0, 0, 0, x] - 
         (66*I)*Pi*G[1, 1, 0, 0, 0, x] - 66*G[1, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 66*G[1, 1, 0, 1, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, 1, 0, x] + 161*G[1, 1, 0, 1, 1, x] + 
         (26*I)*Pi*G[1, 1, 0, 1, 1, x] + 99*G[1, 1, 1, 0, 0, x] + 
         (18*I)*Pi*G[1, 1, 1, 0, 0, x] - 63*G[1, 1, 1, 0, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, 0, 1, x] - 63*G[1, 1, 1, 1, 0, x] - 
         (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 19*G[1, 1, 1, 1, 1, x] - 
         (98*I)*Pi*G[1, 1, 1, 1, 1, x] - 18*G[0, 0, 0, 0, 1, 1, x] + 
         6*G[0, 0, 0, 1, 0, 1, x] + 6*G[0, 0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 0, 1, x] - 
         36*G[0, 0, 1, 0, 1, 0, x] + 26*G[0, 0, 1, 0, 1, 1, x] + 
         36*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
         24*G[0, 0, 1, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, 1, x] + 
         96*G[0, 1, 0, 0, 0, 1, x] + 96*G[0, 1, 0, 0, 1, 0, x] - 
         34*G[0, 1, 0, 0, 1, 1, x] - 108*G[0, 1, 0, 1, 0, 0, x] + 
         66*G[0, 1, 0, 1, 0, 1, x] + 66*G[0, 1, 0, 1, 1, 0, x] - 
         74*G[0, 1, 0, 1, 1, 1, x] - 192*G[0, 1, 1, 0, 0, 0, x] + 
         96*G[0, 1, 1, 0, 0, 1, x] + 96*G[0, 1, 1, 0, 1, 0, x] - 
         64*G[0, 1, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 1, 0, 0, x] + 
         66*G[0, 1, 1, 1, 0, 1, x] + 66*G[0, 1, 1, 1, 1, 0, x] - 
         234*G[0, 1, 1, 1, 1, 1, x] - 66*G[1, 0, 0, 0, 0, 1, x] - 
         66*G[1, 0, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 0, 1, 1, x] + 
         66*G[1, 0, 0, 1, 0, 0, x] - 54*G[1, 0, 0, 1, 0, 1, x] - 
         54*G[1, 0, 0, 1, 1, 0, x] + 112*G[1, 0, 0, 1, 1, 1, x] + 
         66*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, 1, 0, x] + 40*G[1, 0, 1, 0, 1, 1, x] - 
         90*G[1, 0, 1, 1, 0, 0, x] + 48*G[1, 0, 1, 1, 0, 1, x] + 
         48*G[1, 0, 1, 1, 1, 0, x] - 164*G[1, 0, 1, 1, 1, 1, x] - 
         66*G[1, 1, 0, 0, 0, 0, x] - 36*G[1, 1, 0, 0, 0, 1, x] - 
         36*G[1, 1, 0, 0, 1, 0, x] + 8*G[1, 1, 0, 0, 1, 1, x] + 
         42*G[1, 1, 0, 1, 0, 0, x] + 30*G[1, 1, 0, 1, 0, 1, x] + 
         30*G[1, 1, 0, 1, 1, 0, x] - 62*G[1, 1, 0, 1, 1, 1, x] - 
         30*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 1, 0, 1, 0, x] - 26*G[1, 1, 1, 0, 1, 1, x] - 
         90*G[1, 1, 1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, 0, 1, x] + 
         36*G[1, 1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, 1, x] + 
         255*G[1, x]*Zeta[3] + ((421*I)/3)*Pi*G[1, x]*Zeta[3] + 
         6*Pi^2*G[1, x]*Zeta[3] + 90*G[0, 1, x]*Zeta[3] - 
         ((568*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 76*G[1, 0, x]*Zeta[3] - 
         (50*I)*Pi*G[1, 0, x]*Zeta[3] - (593*G[1, 1, x]*Zeta[3])/3 + 
         (236*I)*Pi*G[1, 1, x]*Zeta[3] + 24*G[0, 0, 1, x]*Zeta[3] - 
         24*G[0, 1, 0, x]*Zeta[3] + (140*G[0, 1, 1, x]*Zeta[3])/3 + 
         12*G[1, 0, 0, x]*Zeta[3] - 204*G[1, 0, 1, x]*Zeta[3] + 
         130*G[1, 1, 0, x]*Zeta[3] + (680*G[1, 1, 1, x]*Zeta[3])/3 + 
         74*G[1, x]*Zeta[5]) + RATIO[x]*(-25863/64 - ((5741*I)/16)*Pi + 
         (25189*Pi^2)/96 + ((421*I)/8)*Pi^3 - (21551*Pi^4)/1440 - 
         ((263*I)/120)*Pi^5 + (150679*Pi^6)/90720 - (128*I)*Pi*G[0, x] + 
         (1463*Pi^2*G[0, x])/24 + ((353*I)/8)*Pi^3*G[0, x] - 
         (633*Pi^4*G[0, x])/80 - ((2767*I)/180)*Pi^5*G[0, x] + 
         (128*I)*Pi*G[1, x] - (2903*Pi^2*G[1, x])/24 - ((353*I)/8)*Pi^3*
          G[1, x] + (171*Pi^4*G[1, x])/20 + ((2767*I)/180)*Pi^5*G[1, x] + 
         222*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] - (563*Pi^2*G[0, 0, x])/12 - 
         ((59*I)/4)*Pi^3*G[0, 0, x] + (1063*Pi^4*G[0, 0, x])/180 - 
         222*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] - (635*Pi^2*G[0, 1, x])/12 - 
         ((21*I)/2)*Pi^3*G[0, 1, x] + (47*Pi^4*G[0, 1, x])/180 - 
         222*G[1, 0, x] - (64*I)*Pi*G[1, 0, x] + (635*Pi^2*G[1, 0, x])/12 + 
         ((25*I)/2)*Pi^3*G[1, 0, x] - (1063*Pi^4*G[1, 0, x])/180 + 
         222*G[1, 1, x] - (64*I)*Pi*G[1, 1, x] + (563*Pi^2*G[1, 1, x])/12 + 
         ((51*I)/4)*Pi^3*G[1, 1, x] - (47*Pi^4*G[1, 1, x])/180 - 
         (473*G[0, 0, 0, x])/4 + ((227*I)/4)*Pi*G[0, 0, 0, x] + 
         (57*Pi^2*G[0, 0, 0, x])/4 - (57*I)*Pi^3*G[0, 0, 0, x] + 
         (489*G[0, 0, 1, x])/4 + ((29*I)/4)*Pi*G[0, 0, 1, x] - 
         (49*Pi^2*G[0, 0, 1, x])/4 - ((91*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (489*G[0, 1, 0, x])/4 + ((29*I)/4)*Pi*G[0, 1, 0, x] - 
         (29*Pi^2*G[0, 1, 0, x])/2 + ((131*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (7*G[0, 1, 1, x])/4 + ((227*I)/4)*Pi*G[0, 1, 1, x] + 
         12*Pi^2*G[0, 1, 1, x] + ((175*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (7*G[1, 0, 0, x])/4 - ((227*I)/4)*Pi*G[1, 0, 0, x] - 
         12*Pi^2*G[1, 0, 0, x] + (57*I)*Pi^3*G[1, 0, 0, x] - 
         (9*G[1, 0, 1, x])/4 - ((29*I)/4)*Pi*G[1, 0, 1, x] + 
         (29*Pi^2*G[1, 0, 1, x])/2 + ((91*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (9*G[1, 1, 0, x])/4 - ((29*I)/4)*Pi*G[1, 1, 0, x] + 
         (49*Pi^2*G[1, 1, 0, x])/4 - ((131*I)/3)*Pi^3*G[1, 1, 0, x] - 
         (487*G[1, 1, 1, x])/4 - ((227*I)/4)*Pi*G[1, 1, 1, x] - 
         (57*Pi^2*G[1, 1, 1, x])/4 - ((175*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (137*G[0, 0, 0, 0, x])/2 - ((189*I)/2)*Pi*G[0, 0, 0, 0, x] + 
         38*Pi^2*G[0, 0, 0, 0, x] - (207*G[0, 0, 0, 1, x])/4 - 
         ((27*I)/2)*Pi*G[0, 0, 0, 1, x] - (125*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (207*G[0, 0, 1, 0, x])/4 - ((3*I)/2)*Pi*G[0, 0, 1, 0, x] - 
         17*Pi^2*G[0, 0, 1, 0, x] + 35*G[0, 0, 1, 1, x] + 
         ((75*I)/2)*Pi*G[0, 0, 1, 1, x] + 106*Pi^2*G[0, 0, 1, 1, x] - 
         G[0, 1, 0, 0, x] + (51*I)*Pi*G[0, 1, 0, 0, x] - 
         102*Pi^2*G[0, 1, 0, 0, x] - (63*G[0, 1, 0, 1, x])/4 - 
         (15*I)*Pi*G[0, 1, 0, 1, x] + 81*Pi^2*G[0, 1, 0, 1, x] - 
         (63*G[0, 1, 1, 0, x])/4 - (27*I)*Pi*G[0, 1, 1, 0, x] + 
         (109*Pi^2*G[0, 1, 1, 0, x])/3 + (65*G[0, 1, 1, 1, x])/2 - 
         (81*I)*Pi*G[0, 1, 1, 1, x] - 54*Pi^2*G[0, 1, 1, 1, x] - 
         (65*G[1, 0, 0, 0, x])/2 + (81*I)*Pi*G[1, 0, 0, 0, x] - 
         38*Pi^2*G[1, 0, 0, 0, x] + (63*G[1, 0, 0, 1, x])/4 + 
         (27*I)*Pi*G[1, 0, 0, 1, x] + (125*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (63*G[1, 0, 1, 0, x])/4 + (15*I)*Pi*G[1, 0, 1, 0, x] + 
         17*Pi^2*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
         (51*I)*Pi*G[1, 0, 1, 1, x] - 106*Pi^2*G[1, 0, 1, 1, x] - 
         35*G[1, 1, 0, 0, x] - ((75*I)/2)*Pi*G[1, 1, 0, 0, x] + 
         102*Pi^2*G[1, 1, 0, 0, x] + (207*G[1, 1, 0, 1, x])/4 + 
         ((3*I)/2)*Pi*G[1, 1, 0, 1, x] - 81*Pi^2*G[1, 1, 0, 1, x] + 
         (207*G[1, 1, 1, 0, x])/4 + ((27*I)/2)*Pi*G[1, 1, 1, 0, x] - 
         (109*Pi^2*G[1, 1, 1, 0, x])/3 - (137*G[1, 1, 1, 1, x])/2 + 
         ((189*I)/2)*Pi*G[1, 1, 1, 1, x] + 54*Pi^2*G[1, 1, 1, 1, x] - 
         (207*G[0, 0, 0, 0, 0, x])/2 + (184*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (56*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (27*G[0, 0, 0, 1, 1, x])/2 - (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (3*G[0, 0, 1, 0, 0, x])/2 - (168*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (128*I)*Pi*G[0, 0, 1, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (69*G[0, 0, 1, 1, 1, x])/2 - (104*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         48*G[0, 1, 0, 0, 0, x] + (40*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (232*I)*Pi*G[0, 1, 0, 0, 1, x] - (160*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         15*G[0, 1, 0, 1, 1, x] + (216*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         27*G[0, 1, 1, 0, 0, x] + (32*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (104*I)*Pi*G[0, 1, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         90*G[0, 1, 1, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         90*G[1, 0, 0, 0, 0, x] - (184*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (48*I)*Pi*G[1, 0, 0, 0, 1, x] - (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         27*G[1, 0, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         15*G[1, 0, 1, 0, 0, x] + (168*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (128*I)*Pi*G[1, 0, 1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         48*G[1, 0, 1, 1, 1, x] + (104*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (69*G[1, 1, 0, 0, 0, x])/2 - (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (232*I)*Pi*G[1, 1, 0, 0, 1, x] + (160*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (3*G[1, 1, 0, 1, 1, x])/2 - (216*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (27*G[1, 1, 1, 0, 0, x])/2 - (32*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (104*I)*Pi*G[1, 1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (207*G[1, 1, 1, 1, 1, x])/2 + (8*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         616*G[0, 0, 0, 0, 0, 0, x] + 72*G[0, 0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 0, 1, 0, x] - 120*G[0, 0, 0, 0, 1, 1, x] + 
         44*G[0, 0, 0, 1, 0, 0, x] + 12*G[0, 0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 0, 1, 1, 0, x] - 88*G[0, 0, 0, 1, 1, 1, x] - 
         124*G[0, 0, 1, 0, 0, 0, x] - 84*G[0, 0, 1, 0, 0, 1, x] - 
         84*G[0, 0, 1, 0, 1, 0, x] + 80*G[0, 0, 1, 0, 1, 1, x] + 
         92*G[0, 0, 1, 1, 0, 0, x] - 216*G[0, 0, 1, 1, 0, 1, x] - 
         216*G[0, 0, 1, 1, 1, 0, x] + 324*G[0, 0, 1, 1, 1, 1, x] - 
         420*G[0, 1, 0, 0, 0, 0, x] + 216*G[0, 1, 0, 0, 0, 1, x] + 
         216*G[0, 1, 0, 0, 1, 0, x] - 316*G[0, 1, 0, 0, 1, 1, x] - 
         112*G[0, 1, 0, 1, 0, 0, x] + 84*G[0, 1, 0, 1, 0, 1, x] + 
         84*G[0, 1, 0, 1, 1, 0, x] + 236*G[0, 1, 0, 1, 1, 1, x] + 
         104*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
         12*G[0, 1, 1, 0, 1, 0, x] + 116*G[0, 1, 1, 0, 1, 1, x] + 
         120*G[0, 1, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 1, 0, x] - 248*G[0, 1, 1, 1, 1, 1, x] - 
         616*G[1, 0, 0, 0, 0, 0, x] - 72*G[1, 0, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 0, 1, 0, x] + 120*G[1, 0, 0, 0, 1, 1, x] - 
         44*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
         12*G[1, 0, 0, 1, 1, 0, x] + 88*G[1, 0, 0, 1, 1, 1, x] + 
         124*G[1, 0, 1, 0, 0, 0, x] + 84*G[1, 0, 1, 0, 0, 1, x] + 
         84*G[1, 0, 1, 0, 1, 0, x] - 80*G[1, 0, 1, 0, 1, 1, x] - 
         92*G[1, 0, 1, 1, 0, 0, x] + 216*G[1, 0, 1, 1, 0, 1, x] + 
         216*G[1, 0, 1, 1, 1, 0, x] - 324*G[1, 0, 1, 1, 1, 1, x] + 
         420*G[1, 1, 0, 0, 0, 0, x] - 216*G[1, 1, 0, 0, 0, 1, x] - 
         216*G[1, 1, 0, 0, 1, 0, x] + 316*G[1, 1, 0, 0, 1, 1, x] + 
         112*G[1, 1, 0, 1, 0, 0, x] - 84*G[1, 1, 0, 1, 0, 1, x] - 
         84*G[1, 1, 0, 1, 1, 0, x] - 236*G[1, 1, 0, 1, 1, 1, x] - 
         104*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
         12*G[1, 1, 1, 0, 1, 0, x] - 116*G[1, 1, 1, 0, 1, 1, x] - 
         120*G[1, 1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 1, 0, 1, x] + 
         72*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
         (6941*Zeta[3])/12 + ((647*I)/3)*Pi*Zeta[3] - (231*Pi^2*Zeta[3])/4 + 
         ((418*I)/9)*Pi^3*Zeta[3] + (1883*G[0, x]*Zeta[3])/12 + 
         ((301*I)/2)*Pi*G[0, x]*Zeta[3] - (1303*Pi^2*G[0, x]*Zeta[3])/9 - 
         (1883*G[1, x]*Zeta[3])/12 - ((301*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (1303*Pi^2*G[1, x]*Zeta[3])/9 + (183*G[0, 0, x]*Zeta[3])/2 + 
         ((2008*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 66*G[0, 1, x]*Zeta[3] - 
         ((1592*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 78*G[1, 0, x]*Zeta[3] - 
         ((2008*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (159*G[1, 1, x]*Zeta[3])/2 + 
         ((1592*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (452*G[0, 0, 0, x]*Zeta[3])/3 + 
         40*G[0, 0, 1, x]*Zeta[3] - 80*G[0, 1, 0, x]*Zeta[3] + 
         (28*G[0, 1, 1, x]*Zeta[3])/3 + (452*G[1, 0, 0, x]*Zeta[3])/3 - 
         40*G[1, 0, 1, x]*Zeta[3] + 80*G[1, 1, 0, x]*Zeta[3] - 
         (28*G[1, 1, 1, x]*Zeta[3])/3 - (2630*Zeta[3]^2)/9 + 63*Zeta[5] + 
         (1908*I)*Pi*Zeta[5] - 120*G[0, x]*Zeta[5] + 120*G[1, x]*Zeta[5])))/
    Nc^2 + Nf*((((-64*I)/9)*Pi + (16*Pi^2)/9 - (64*G[1, x])/9 + 
       ((80*I)/9)*Pi*G[1, x] - (32*Pi^2*G[1, x])/9 + (104*G[1, 1, x])/9 - 
       (16*G[1, 1, 1, x])/3 + (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - 
         (64*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       (47/9 + ((8*I)/3)*Pi + 4*G[0, x] - 4*G[1, x])*Log[mu2/s]^2*RATIO[x] + 
       (8*Log[mu2/s]^3*RATIO[x])/9 + Log[mu2/s]*(((-8*I)/3)*Pi - 
         (8*G[1, x])/3 + ((16*I)/3)*Pi*G[1, x] + (16*G[1, 1, x])/3 + 
         (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (416/27 + ((94*I)/9)*Pi - (23*Pi^2)/9 + (80*G[0, x])/9 + 
           (8*I)*Pi*G[0, x] - (80*G[1, x])/9 - (8*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[x]*(1370/81 + ((416*I)/27)*Pi - (269*Pi^2)/54 - 
         ((11*I)/9)*Pi^3 + (112*G[0, x])/27 + ((80*I)/9)*Pi*G[0, x] - 
         4*Pi^2*G[0, x] - (112*G[1, x])/27 - ((80*I)/9)*Pi*G[1, x] + 
         4*Pi^2*G[1, x] - ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] - 
         (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, x])/3 + (62*Zeta[3])/9) + 
       e*(((-752*I)/27)*Pi + (272*Pi^2)/27 + ((14*I)/9)*Pi^3 + 
         (32*G[0, x])/9 - ((64*I)/9)*Pi*G[0, x] + (16*Pi^2*G[0, x])/9 - 
         (848*G[1, x])/27 + ((640*I)/27)*Pi*G[1, x] - (346*Pi^2*G[1, x])/27 - 
         ((28*I)/9)*Pi^3*G[1, x] - (76*G[0, 0, x])/9 + 
         ((80*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 + 
         (1132*G[1, 1, x])/27 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (44*Pi^2*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 + (80*G[0, 1, 1, x])/
          9 - (112*G[1, 1, 1, x])/3 - (16*G[0, 1, 1, 1, x])/3 + 
         (64*G[1, 1, 1, 1, x])/3 + (((64*I)/9)*Pi*G[0, x] - 
           (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (47/9 + ((26*I)/9)*Pi + 4*G[0, x] - 
           4*G[1, x])*Log[mu2/s]^3*RATIO[x] + (13*Log[mu2/s]^4*RATIO[x])/18 + 
         Log[mu2/s]^2*((-4*I)*Pi - 4*G[1, x] + (8*I)*Pi*G[1, x] + 
           8*G[1, 1, x] + ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
           (661/27 + ((47*I)/3)*Pi - (79*Pi^2)/18 + (100*G[0, x])/9 + 
             (12*I)*Pi*G[0, x] - (100*G[1, x])/9 - (12*I)*Pi*G[1, x])*
            RATIO[x]) + (8*Zeta[3])/3 - (16*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(((-656*I)/27)*Pi*G[1, x] + (248*Pi^2*G[1, x])/27 + 
           ((14*I)/9)*Pi^3*G[1, x] - ((64*I)/9)*Pi*G[0, 1, x] + 
           (16*Pi^2*G[0, 1, x])/9 - (656*G[1, 1, x])/27 + 
           ((64*I)/9)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/9 - 
           (64*G[0, 1, 1, x])/9 + (68*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/
            3 - (32*G[1, 1, 1, 1, x])/3 + (8*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*(16159/243 + ((4972*I)/81)*Pi - (3877*Pi^2)/162 - 
           ((403*I)/54)*Pi^3 + (55*Pi^4)/27 + (656*G[0, x])/81 + 
           ((448*I)/27)*Pi*G[0, x] - (320*Pi^2*G[0, x])/27 - 
           ((38*I)/9)*Pi^3*G[0, x] - (656*G[1, x])/81 - ((448*I)/27)*Pi*
            G[1, x] + (320*Pi^2*G[1, x])/27 + ((38*I)/9)*Pi^3*G[1, x] - 
           ((40*I)/3)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/3 - 
           ((40*I)/3)*Pi*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 - 
           (40*G[0, 0, 0, x])/3 + ((8*I)/3)*Pi*G[0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           (40*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
           (40*G[1, 0, 0, x])/3 - ((8*I)/3)*Pi*G[1, 0, 0, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
           (40*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] + 
           (40*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 1, x])/3 - 
           (8*G[0, 1, 0, 0, x])/3 + (40*G[0, 1, 1, 1, x])/3 - 
           (40*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           (8*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 + 12*Zeta[3] + 
           ((20*I)/9)*Pi*Zeta[3] - (80*G[0, x]*Zeta[3])/3 + 
           (80*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(((-152*I)/9)*Pi + 
           (44*Pi^2)/9 + (4*G[0, x])/3 - ((8*I)/3)*Pi*G[0, x] - 
           (164*G[1, x])/9 + ((184*I)/9)*Pi*G[1, x] - (88*Pi^2*G[1, x])/9 - 
           (8*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 1, x] + (256*G[1, 1, x])/9 - 
           ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 1, 1, x])/3 - 
           (64*G[1, 1, 1, x])/3 + (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*
            RATIO[(1 - x)^(-1)] + (((-140*I)/9)*Pi*G[1, x] + 
             (44*Pi^2*G[1, x])/9 - ((8*I)/3)*Pi*G[0, 1, x] - 
             (140*G[1, 1, x])/9 + ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/
              3 + (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(4972/81 + ((1322*I)/27)*Pi - (847*Pi^2)/54 - 
             ((43*I)/9)*Pi^3 + (448*G[0, x])/27 + ((200*I)/9)*Pi*G[0, x] - 
             (38*Pi^2*G[0, x])/3 - (448*G[1, x])/27 - ((200*I)/9)*Pi*
              G[1, x] + (38*Pi^2*G[1, x])/3 - ((32*I)/3)*Pi*G[0, 0, x] - 
             ((32*I)/3)*Pi*G[0, 1, x] + ((32*I)/3)*Pi*G[1, 0, x] + 
             ((32*I)/3)*Pi*G[1, 1, x] - (32*G[0, 0, 0, x])/3 - 
             (32*G[0, 1, 1, x])/3 + (32*G[1, 0, 0, x])/3 + (32*G[1, 1, 1, x])/
              3 + (116*Zeta[3])/9))) + e^2*(((-7840*I)/81)*Pi + 
         (2920*Pi^2)/81 + ((26*I)/3)*Pi^3 - (62*Pi^4)/45 + (472*G[0, x])/27 - 
         ((944*I)/27)*Pi*G[0, x] + (329*Pi^2*G[0, x])/27 + 
         ((14*I)/9)*Pi^3*G[0, x] - (9256*G[1, x])/81 + ((5456*I)/81)*Pi*
          G[1, x] - (2705*Pi^2*G[1, x])/81 - ((242*I)/27)*Pi^3*G[1, x] + 
         (284*Pi^4*G[1, x])/135 - (1208*G[0, 0, x])/27 + 
         ((64*I)/9)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/9 + 
         ((640*I)/27)*Pi*G[0, 1, x] - (328*Pi^2*G[0, 1, x])/27 - 
         ((28*I)/9)*Pi^3*G[0, 1, x] - ((64*I)/9)*Pi*G[1, 0, x] + 
         (16*Pi^2*G[1, 0, x])/9 + (11192*G[1, 1, x])/81 - 
         ((640*I)/27)*Pi*G[1, 1, x] + (416*Pi^2*G[1, 1, x])/27 + 
         ((28*I)/9)*Pi^3*G[1, 1, x] + (92*G[0, 0, 0, x])/3 + 
         ((80*I)/9)*Pi*G[0, 0, 1, x] - (32*Pi^2*G[0, 0, 1, x])/9 + 
         (640*G[0, 1, 1, x])/27 - ((80*I)/9)*Pi*G[0, 1, 1, x] + 
         (44*Pi^2*G[0, 1, 1, x])/9 - (64*G[1, 0, 0, x])/9 - 
         ((80*I)/9)*Pi*G[1, 0, 1, x] + (32*Pi^2*G[1, 0, 1, x])/9 - 
         (1052*G[1, 1, 1, x])/9 + ((80*I)/9)*Pi*G[1, 1, 1, x] - 
         (64*Pi^2*G[1, 1, 1, x])/9 - (32*G[0, 0, 0, 0, x])/3 + 
         (80*G[0, 0, 1, 1, x])/9 - (88*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 1, 1, x])/9 + 
         (824*G[1, 1, 1, 1, x])/9 - (16*G[0, 0, 1, 1, 1, x])/3 + 
         (64*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
         (176*G[1, 1, 1, 1, 1, x])/3 + (113/36 + ((16*I)/9)*Pi + 
           (7*G[0, x])/3 - (7*G[1, x])/3)*Log[mu2/s]^4*RATIO[x] + 
         (16*Log[mu2/s]^5*RATIO[x])/45 + Log[mu2/s]^3*(((-28*I)/9)*Pi - 
           (28*G[1, x])/9 + ((56*I)/9)*Pi*G[1, x] + (56*G[1, 1, x])/9 + 
           (((-28*I)/9)*Pi*G[1, x] - (28*G[1, 1, x])/9)*RATIO[x^(-1)] + 
           (541/27 + ((113*I)/9)*Pi - (11*Pi^2)/3 + (220*G[0, x])/27 + 
             ((28*I)/3)*Pi*G[0, x] - (220*G[1, x])/27 - ((28*I)/3)*Pi*
              G[1, x])*RATIO[x]) + (8*Zeta[3])/3 + ((200*I)/9)*Pi*Zeta[3] + 
         (8*G[0, x]*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3 - 
         ((400*I)/9)*Pi*G[1, x]*Zeta[3] - (16*G[0, 1, x]*Zeta[3])/3 - 
         (256*G[1, 1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          (((-32*I)/27)*Pi^3 + (44*Pi^4)/135 + ((848*I)/27)*Pi*G[0, x] - 
           (296*Pi^2*G[0, x])/27 - ((14*I)/9)*Pi^3*G[0, x] + 
           (848*G[0, 0, x])/27 - ((64*I)/9)*Pi*G[0, 0, x] + 
           (22*Pi^2*G[0, 0, x])/9 + ((64*I)/9)*Pi*G[1, 0, x] - 
           (16*Pi^2*G[1, 0, x])/9 - (76*G[0, 0, 0, x])/3 + 
           (64*G[1, 0, 0, x])/9 + (32*G[0, 0, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (64*Zeta[3])/9 - (8*G[0, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((-6712*I)/81)*Pi*G[1, x] + (2512*Pi^2*G[1, x])/81 + 
           ((181*I)/27)*Pi^3*G[1, x] - (142*Pi^4*G[1, x])/135 - 
           ((656*I)/27)*Pi*G[0, 1, x] + (248*Pi^2*G[0, 1, x])/27 + 
           ((14*I)/9)*Pi^3*G[0, 1, x] - (6712*G[1, 1, x])/81 + 
           ((656*I)/27)*Pi*G[1, 1, x] - (289*Pi^2*G[1, 1, x])/27 - 
           ((14*I)/9)*Pi^3*G[1, 1, x] - ((64*I)/9)*Pi*G[0, 0, 1, x] + 
           (16*Pi^2*G[0, 0, 1, x])/9 - (656*G[0, 1, 1, x])/27 + 
           ((64*I)/9)*Pi*G[0, 1, 1, x] - (22*Pi^2*G[0, 1, 1, x])/9 + 
           ((64*I)/9)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/9 + 
           (692*G[1, 1, 1, x])/9 - ((64*I)/9)*Pi*G[1, 1, 1, x] + 
           (32*Pi^2*G[1, 1, 1, x])/9 - (64*G[0, 0, 1, 1, x])/9 + 
           (68*G[0, 1, 1, 1, x])/3 + (64*G[1, 0, 1, 1, x])/9 - 
           (496*G[1, 1, 1, 1, x])/9 + (8*G[0, 0, 1, 1, 1, x])/3 - 
           (32*G[0, 1, 1, 1, 1, x])/3 - (8*G[1, 0, 1, 1, 1, x])/3 + 
           (88*G[1, 1, 1, 1, 1, x])/3 + (76*G[1, x]*Zeta[3])/9 + 
           ((200*I)/9)*Pi*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 + 
           (128*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]^2*(((-164*I)/9)*Pi + 
           (50*Pi^2)/9 + 2*G[0, x] - (4*I)*Pi*G[0, x] - (182*G[1, x])/9 + 
           ((196*I)/9)*Pi*G[1, x] - (100*Pi^2*G[1, x])/9 - 4*G[0, 0, x] + 
           (8*I)*Pi*G[0, 1, x] + (280*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
           8*G[0, 1, 1, x] - (80*G[1, 1, 1, x])/3 + 
           ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           (((-146*I)/9)*Pi*G[1, x] + (50*Pi^2*G[1, x])/9 - 
             (4*I)*Pi*G[0, 1, x] - (146*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             4*G[0, 1, 1, x] + (40*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(6416/81 + ((541*I)/9)*Pi - (691*Pi^2)/36 - 
             ((55*I)/9)*Pi^3 + (560*G[0, x])/27 + ((220*I)/9)*Pi*G[0, x] - 
             15*Pi^2*G[0, x] - (560*G[1, x])/27 - ((220*I)/9)*Pi*G[1, x] + 
             15*Pi^2*G[1, x] - ((40*I)/3)*Pi*G[0, 0, x] - ((40*I)/3)*Pi*
              G[0, 1, x] + ((40*I)/3)*Pi*G[1, 0, x] + ((40*I)/3)*Pi*
              G[1, 1, x] - (40*G[0, 0, 0, x])/3 - (40*G[0, 1, 1, x])/3 + 
             (40*G[1, 0, 0, x])/3 + (40*G[1, 1, 1, x])/3 + (98*Zeta[3])/9)) + 
         Log[mu2/s]*(((-1648*I)/27)*Pi + (580*Pi^2)/27 + ((38*I)/9)*Pi^3 + 
           (88*G[0, x])/9 - ((176*I)/9)*Pi*G[0, x] + (44*Pi^2*G[0, x])/9 - 
           (1912*G[1, x])/27 + ((1424*I)/27)*Pi*G[1, x] - (722*Pi^2*G[1, x])/
            27 - ((68*I)/9)*Pi^3*G[1, x] - (212*G[0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[0, 0, x] + ((184*I)/9)*Pi*G[0, 1, x] - 
           (88*Pi^2*G[0, 1, x])/9 - ((8*I)/3)*Pi*G[1, 0, x] + 
           (2516*G[1, 1, x])/27 - ((184*I)/9)*Pi*G[1, 1, x] + 
           12*Pi^2*G[1, 1, x] + (32*G[0, 0, 0, x])/3 + ((16*I)/3)*Pi*
            G[0, 0, 1, x] + (184*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*
            G[0, 1, 1, x] - (8*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*
            G[1, 0, 1, x] - (248*G[1, 1, 1, x])/3 + ((16*I)/3)*Pi*
            G[1, 1, 1, x] + (16*G[0, 0, 1, 1, x])/3 - (64*G[0, 1, 1, 1, x])/
            3 - (16*G[1, 0, 1, 1, x])/3 + (176*G[1, 1, 1, 1, x])/3 + 
           (8*Zeta[3])/3 - (32*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
            (((-4*I)/9)*Pi^3 + ((164*I)/9)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 + 
             (164*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] + 
             ((8*I)/3)*Pi*G[1, 0, x] - (32*G[0, 0, 0, x])/3 + 
             (8*G[1, 0, 0, x])/3 + (8*Zeta[3])/3) + RATIO[x^(-1)]*
            (((-1420*I)/27)*Pi*G[1, x] + (514*Pi^2*G[1, x])/27 + 
             ((34*I)/9)*Pi^3*G[1, x] - ((140*I)/9)*Pi*G[0, 1, x] + 
             (44*Pi^2*G[0, 1, x])/9 - (1420*G[1, 1, x])/27 + 
             ((140*I)/9)*Pi*G[1, 1, x] - 6*Pi^2*G[1, 1, x] - 
             ((8*I)/3)*Pi*G[0, 0, 1, x] - (140*G[0, 1, 1, x])/9 + 
             ((8*I)/3)*Pi*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] + 
             48*G[1, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 1, x] - 
             (8*G[0, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 1, x])/3 + 
             (8*G[1, 0, 1, 1, x])/3 - (88*G[1, 1, 1, 1, x])/3 + 
             (16*G[1, x]*Zeta[3])/3) + RATIO[x]*(45638/243 + 
             ((12832*I)/81)*Pi - (9749*Pi^2)/162 - ((319*I)/18)*Pi^3 + 
             (2669*Pi^4)/540 + (2624*G[0, x])/81 + ((1120*I)/27)*Pi*G[0, x] - 
             (710*Pi^2*G[0, x])/27 - ((86*I)/9)*Pi^3*G[0, x] - 
             (2624*G[1, x])/81 - ((1120*I)/27)*Pi*G[1, x] + 
             (710*Pi^2*G[1, x])/27 + ((86*I)/9)*Pi^3*G[1, x] - 
             ((80*I)/3)*Pi*G[0, 0, x] + 16*Pi^2*G[0, 0, x] - 
             ((80*I)/3)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] + 
             ((80*I)/3)*Pi*G[1, 0, x] - 16*Pi^2*G[1, 0, x] + 
             ((80*I)/3)*Pi*G[1, 1, x] - 16*Pi^2*G[1, 1, x] - 
             (80*G[0, 0, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, x] - 
             ((32*I)/3)*Pi*G[0, 0, 1, x] - ((32*I)/3)*Pi*G[0, 1, 0, x] - 
             (80*G[0, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, x] + 
             (80*G[1, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 0, x] + 
             ((32*I)/3)*Pi*G[1, 0, 1, x] + ((32*I)/3)*Pi*G[1, 1, 0, x] + 
             (80*G[1, 1, 1, x])/3 - ((32*I)/3)*Pi*G[1, 1, 1, x] + 
             (112*G[0, 0, 0, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 - 
             (32*G[0, 1, 0, 0, x])/3 + (112*G[0, 1, 1, 1, x])/3 - 
             (112*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 1, 1, x])/3 + 
             (32*G[1, 1, 0, 0, x])/3 - (112*G[1, 1, 1, 1, x])/3 + 
             10*Zeta[3] - ((44*I)/9)*Pi*Zeta[3] - (232*G[0, x]*Zeta[3])/3 + 
             (232*G[1, x]*Zeta[3])/3)) + RATIO[x]*(300751/1458 + 
           ((45638*I)/243)*Pi - (75079*Pi^2)/972 - ((3929*I)/162)*Pi^3 + 
           (13361*Pi^4)/2160 + ((149*I)/108)*Pi^5 + (3904*G[0, x])/243 + 
           ((2624*I)/81)*Pi*G[0, x] - (1792*Pi^2*G[0, x])/81 - 
           ((70*I)/9)*Pi^3*G[0, x] + (107*Pi^4*G[0, x])/60 - 
           (3904*G[1, x])/243 - ((2624*I)/81)*Pi*G[1, x] + 
           (1792*Pi^2*G[1, x])/81 + ((70*I)/9)*Pi^3*G[1, x] - 
           (107*Pi^4*G[1, x])/60 - ((224*I)/9)*Pi*G[0, 0, x] + 
           (140*Pi^2*G[0, 0, x])/9 + ((44*I)/9)*Pi^3*G[0, 0, x] - 
           ((224*I)/9)*Pi*G[0, 1, x] + (140*Pi^2*G[0, 1, x])/9 + 
           ((52*I)/9)*Pi^3*G[0, 1, x] + ((224*I)/9)*Pi*G[1, 0, x] - 
           (140*Pi^2*G[1, 0, x])/9 - ((44*I)/9)*Pi^3*G[1, 0, x] + 
           ((224*I)/9)*Pi*G[1, 1, x] - (140*Pi^2*G[1, 1, x])/9 - 
           ((52*I)/9)*Pi^3*G[1, 1, x] - (224*G[0, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[0, 0, 0, x] - (76*Pi^2*G[0, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 - 
           ((40*I)/3)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/3 - 
           (224*G[0, 1, 1, x])/9 + ((40*I)/3)*Pi*G[0, 1, 1, x] - 
           (76*Pi^2*G[0, 1, 1, x])/9 + (224*G[1, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[1, 0, 0, x] + (76*Pi^2*G[1, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, 0, x] - (20*Pi^2*G[1, 1, 0, x])/3 + 
           (224*G[1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 1, x] + 
           (76*Pi^2*G[1, 1, 1, x])/9 + 40*G[0, 0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (40*G[0, 0, 1, 1, x])/3 + 
           ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 40*G[0, 1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 40*G[1, 0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[1, 0, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + (40*G[1, 0, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + (40*G[1, 1, 0, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
           (8*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 0, x])/3 + 
           (40*G[0, 0, 1, 1, 1, x])/3 + (40*G[0, 1, 0, 0, 0, x])/3 + 
           (8*G[0, 1, 0, 1, 1, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 - 
           40*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] + 
           (8*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 - 
           (40*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 0, 0, x])/3 - 
           (8*G[1, 1, 0, 1, 1, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
           40*G[1, 1, 1, 1, 1, x] - (49*Zeta[3])/9 - ((50*I)/3)*Pi*Zeta[3] + 
           (10*Pi^2*Zeta[3])/3 - (2000*G[0, x]*Zeta[3])/27 - 
           ((200*I)/3)*Pi*G[0, x]*Zeta[3] + (2000*G[1, x]*Zeta[3])/27 + 
           ((200*I)/3)*Pi*G[1, x]*Zeta[3] + (32*G[0, 0, x]*Zeta[3])/3 + 
           (16*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 - 
           (16*G[1, 1, x]*Zeta[3])/3 + (194*Zeta[5])/5)))/Nc + 
     Nc*(((32*I)/9)*Pi - (8*Pi^2)/9 + (32*G[1, x])/9 - 
       ((40*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - (52*G[1, 1, x])/9 + 
       (8*G[1, 1, 1, x])/3 + (((32*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + 
         (32*G[1, 1, x])/9 - (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       (-1/3 - ((2*I)/3)*Pi + 2*G[1, x])*Log[mu2/s]^2*RATIO[x] - 
       (8*Log[mu2/s]^3*RATIO[x])/9 + Log[mu2/s]*(((4*I)/3)*Pi + 
         (4*G[1, x])/3 - ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (26/3 + ((34*I)/9)*Pi - Pi^2/9 + (40*G[1, x])/9 + (4*I)*Pi*G[1, x])*
          RATIO[x]) + RATIO[x]*(455/27 + ((290*I)/27)*Pi - (115*Pi^2)/54 - 
         (I/9)*Pi^3 + (56*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] - 
         2*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
         (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 + (34*Zeta[3])/9) + 
       e*(((424*I)/27)*Pi - (148*Pi^2)/27 - ((7*I)/9)*Pi^3 + 
         (424*G[1, x])/27 - ((320*I)/27)*Pi*G[1, x] + (173*Pi^2*G[1, x])/27 + 
         ((14*I)/9)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 1, x] + 
         (16*Pi^2*G[0, 1, x])/9 - (566*G[1, 1, x])/27 + 
         ((40*I)/9)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/9 - 
         (40*G[0, 1, 1, x])/9 + (56*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/
          3 - (32*G[1, 1, 1, 1, x])/3 + (-1/3 - ((8*I)/9)*Pi + 2*G[1, x])*
          Log[mu2/s]^3*RATIO[x] - (13*Log[mu2/s]^4*RATIO[x])/18 + 
         Log[mu2/s]^2*((2*I)*Pi + 2*G[1, x] - (4*I)*Pi*G[1, x] - 
           4*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           (269/27 + ((41*I)/9)*Pi + (7*Pi^2)/18 + (50*G[1, x])/9 + 
             (6*I)*Pi*G[1, x])*RATIO[x]) - (4*Zeta[3])/3 + 
         (8*G[1, x]*Zeta[3])/3 + RATIO[x]*(37559/486 + ((4106*I)/81)*Pi - 
           (149*Pi^2)/9 - ((55*I)/18)*Pi^3 + (49*Pi^4)/135 + 
           (328*G[1, x])/81 + ((224*I)/27)*Pi*G[1, x] - (160*Pi^2*G[1, x])/
            27 - ((7*I)/3)*Pi^3*G[1, x] + ((20*I)/3)*Pi*G[0, 1, x] - 
           (10*Pi^2*G[0, 1, x])/3 - ((20*I)/3)*Pi*G[1, 1, x] + 
           (10*Pi^2*G[1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 1, x] + 
           (20*G[0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - (20*G[1, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[1, 1, 1, x] + (4*G[0, 0, 1, 1, x])/3 - 
           (20*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 1, 1, x])/3 + 
           (20*G[1, 1, 1, 1, x])/3 + (10*Zeta[3])/3 + ((52*I)/9)*Pi*Zeta[3] - 
           12*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((328*I)/27)*Pi*G[1, x] - 
           (124*Pi^2*G[1, x])/27 - ((7*I)/9)*Pi^3*G[1, x] + 
           ((32*I)/9)*Pi*G[0, 1, x] - (8*Pi^2*G[0, 1, x])/9 + 
           (328*G[1, 1, x])/27 - ((32*I)/9)*Pi*G[1, 1, x] + 
           (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (34*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]*(((82*I)/9)*Pi - (22*Pi^2)/9 + (82*G[1, x])/9 - 
           ((92*I)/9)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 1, x] - (128*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (32*G[1, 1, 1, x])/3 + (((70*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/
              9 + ((4*I)/3)*Pi*G[0, 1, x] + (70*G[1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
             (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + RATIO[x]*
            (3778/81 + ((254*I)/9)*Pi - (349*Pi^2)/54 - ((2*I)/9)*Pi^3 + 
             (224*G[1, x])/27 + ((100*I)/9)*Pi*G[1, x] - (19*Pi^2*G[1, x])/
              3 + ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 1, x] + 
             (16*G[0, 1, 1, x])/3 - (16*G[1, 1, 1, x])/3 + (124*Zeta[3])/
              9))) + e^2*(((4628*I)/81)*Pi - (1700*Pi^2)/81 - 
         ((223*I)/54)*Pi^3 + (71*Pi^4)/135 + (4628*G[1, x])/81 - 
         ((2728*I)/81)*Pi*G[1, x] + (2705*Pi^2*G[1, x])/162 + 
         ((121*I)/27)*Pi^3*G[1, x] - (142*Pi^4*G[1, x])/135 - 
         ((320*I)/27)*Pi*G[0, 1, x] + (164*Pi^2*G[0, 1, x])/27 + 
         ((14*I)/9)*Pi^3*G[0, 1, x] - (5596*G[1, 1, x])/81 + 
         ((320*I)/27)*Pi*G[1, 1, x] - (208*Pi^2*G[1, 1, x])/27 - 
         ((14*I)/9)*Pi^3*G[1, 1, x] - ((40*I)/9)*Pi*G[0, 0, 1, x] + 
         (16*Pi^2*G[0, 0, 1, x])/9 - (320*G[0, 1, 1, x])/27 + 
         ((40*I)/9)*Pi*G[0, 1, 1, x] - (22*Pi^2*G[0, 1, 1, x])/9 + 
         ((40*I)/9)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/9 + 
         (526*G[1, 1, 1, x])/9 - ((40*I)/9)*Pi*G[1, 1, 1, x] + 
         (32*Pi^2*G[1, 1, 1, x])/9 - (40*G[0, 0, 1, 1, x])/9 + 
         (44*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 1, 1, x])/9 - 
         (412*G[1, 1, 1, 1, x])/9 + (8*G[0, 0, 1, 1, 1, x])/3 - 
         (32*G[0, 1, 1, 1, 1, x])/3 - (8*G[1, 0, 1, 1, 1, x])/3 + 
         (88*G[1, 1, 1, 1, 1, x])/3 + (-31/108 - ((11*I)/18)*Pi + 
           (7*G[1, x])/6)*Log[mu2/s]^4*RATIO[x] - (16*Log[mu2/s]^5*RATIO[x])/
          45 + Log[mu2/s]^3*(((14*I)/9)*Pi + (14*G[1, x])/9 - 
           ((28*I)/9)*Pi*G[1, x] - (28*G[1, 1, x])/9 + 
           (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*RATIO[x^(-1)] + 
           (517/81 + ((79*I)/27)*Pi + (5*Pi^2)/9 + (110*G[1, x])/27 + 
             ((14*I)/3)*Pi*G[1, x])*RATIO[x]) - (50*Zeta[3])/9 - 
         ((100*I)/9)*Pi*Zeta[3] - (8*G[1, x]*Zeta[3])/3 + 
         ((200*I)/9)*Pi*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 + 
         (128*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*
          (((3356*I)/81)*Pi*G[1, x] - (1256*Pi^2*G[1, x])/81 - 
           ((181*I)/54)*Pi^3*G[1, x] + (71*Pi^4*G[1, x])/135 + 
           ((328*I)/27)*Pi*G[0, 1, x] - (124*Pi^2*G[0, 1, x])/27 - 
           ((7*I)/9)*Pi^3*G[0, 1, x] + (3356*G[1, 1, x])/81 - 
           ((328*I)/27)*Pi*G[1, 1, x] + (289*Pi^2*G[1, 1, x])/54 + 
           ((7*I)/9)*Pi^3*G[1, 1, x] + ((32*I)/9)*Pi*G[0, 0, 1, x] - 
           (8*Pi^2*G[0, 0, 1, x])/9 + (328*G[0, 1, 1, x])/27 - 
           ((32*I)/9)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/9 - 
           ((32*I)/9)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
           (346*G[1, 1, 1, x])/9 + ((32*I)/9)*Pi*G[1, 1, 1, x] - 
           (16*Pi^2*G[1, 1, 1, x])/9 + (32*G[0, 0, 1, 1, x])/9 - 
           (34*G[0, 1, 1, 1, x])/3 - (32*G[1, 0, 1, 1, x])/9 + 
           (248*G[1, 1, 1, 1, x])/9 - (4*G[0, 0, 1, 1, 1, x])/3 + 
           (16*G[0, 1, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, 1, x])/3 - 
           (44*G[1, 1, 1, 1, 1, x])/3 - (38*G[1, x]*Zeta[3])/9 - 
           ((100*I)/9)*Pi*G[1, x]*Zeta[3] - (4*G[0, 1, x]*Zeta[3])/3 - 
           (64*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]^2*(((91*I)/9)*Pi - 
           (25*Pi^2)/9 + (91*G[1, x])/9 - ((98*I)/9)*Pi*G[1, x] + 
           (50*Pi^2*G[1, x])/9 - (4*I)*Pi*G[0, 1, x] - (140*G[1, 1, x])/9 + 
           (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + (40*G[1, 1, 1, x])/3 + 
           (((73*I)/9)*Pi*G[1, x] - (25*Pi^2*G[1, x])/9 + 
             (2*I)*Pi*G[0, 1, x] + (73*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] + 
             2*G[0, 1, 1, x] - (20*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(3974/81 + ((797*I)/27)*Pi - (83*Pi^2)/12 - (I/18)*Pi^3 + 
             (280*G[1, x])/27 + ((110*I)/9)*Pi*G[1, x] - (15*Pi^2*G[1, x])/
              2 + ((20*I)/3)*Pi*G[0, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] + 
             (20*G[0, 1, 1, x])/3 - (20*G[1, 1, 1, x])/3 + (166*Zeta[3])/
              9)) + Log[mu2/s]*(((956*I)/27)*Pi - (323*Pi^2)/27 - 
           ((17*I)/9)*Pi^3 + (956*G[1, x])/27 - ((712*I)/27)*Pi*G[1, x] + 
           (361*Pi^2*G[1, x])/27 + ((34*I)/9)*Pi^3*G[1, x] - 
           ((92*I)/9)*Pi*G[0, 1, x] + (44*Pi^2*G[0, 1, x])/9 - 
           (1258*G[1, 1, x])/27 + ((92*I)/9)*Pi*G[1, 1, x] - 
           6*Pi^2*G[1, 1, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
           (92*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + (124*G[1, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 1, x] - (8*G[0, 0, 1, 1, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 1, 1, x])/3 - 
           (88*G[1, 1, 1, 1, x])/3 - (8*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3 + 
           RATIO[x]*(43759/243 + ((9260*I)/81)*Pi - (6001*Pi^2)/162 - 
             ((127*I)/18)*Pi^3 + (439*Pi^4)/540 + (1312*G[1, x])/81 + 
             ((560*I)/27)*Pi*G[1, x] - (355*Pi^2*G[1, x])/27 - 
             ((17*I)/3)*Pi^3*G[1, x] + ((40*I)/3)*Pi*G[0, 1, x] - 
             8*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi*G[1, 1, x] + 
             8*Pi^2*G[1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, x] + 
             (40*G[0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
             ((16*I)/3)*Pi*G[1, 0, 1, x] - (40*G[1, 1, 1, x])/3 + 
             ((16*I)/3)*Pi*G[1, 1, 1, x] + (16*G[0, 0, 1, 1, x])/3 - 
             (56*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 1, 1, x])/3 + 
             (56*G[1, 1, 1, 1, x])/3 - (58*Zeta[3])/27 + ((104*I)/9)*Pi*
              Zeta[3] - (100*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*
            (((710*I)/27)*Pi*G[1, x] - (257*Pi^2*G[1, x])/27 - 
             ((17*I)/9)*Pi^3*G[1, x] + ((70*I)/9)*Pi*G[0, 1, x] - 
             (22*Pi^2*G[0, 1, x])/9 + (710*G[1, 1, x])/27 - 
             ((70*I)/9)*Pi*G[1, 1, x] + 3*Pi^2*G[1, 1, x] + 
             ((4*I)/3)*Pi*G[0, 0, 1, x] + (70*G[0, 1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[0, 1, 1, x] - ((4*I)/3)*Pi*G[1, 0, 1, x] - 
             24*G[1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, x] + 
             (4*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 1, 1, x])/3 - 
             (4*G[1, 0, 1, 1, x])/3 + (44*G[1, 1, 1, 1, x])/3 - 
             (8*G[1, x]*Zeta[3])/3)) + RATIO[x]*(833023/2916 + 
           ((1693*I)/9)*Pi - (65827*Pi^2)/972 - ((2701*I)/162)*Pi^3 + 
           (17953*Pi^4)/6480 + ((373*I)/1080)*Pi^5 + (1952*G[1, x])/243 + 
           ((1312*I)/81)*Pi*G[1, x] - (896*Pi^2*G[1, x])/81 - 
           (5*I)*Pi^3*G[1, x] + (533*Pi^4*G[1, x])/360 + ((112*I)/9)*Pi*
            G[0, 1, x] - (70*Pi^2*G[0, 1, x])/9 - ((8*I)/3)*Pi^3*G[0, 1, x] - 
           ((112*I)/9)*Pi*G[1, 1, x] + (70*Pi^2*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi^3*G[1, 1, x] + ((20*I)/3)*Pi*G[0, 0, 1, x] - 
           (10*Pi^2*G[0, 0, 1, x])/3 + (112*G[0, 1, 1, x])/9 - 
           ((20*I)/3)*Pi*G[0, 1, 1, x] + (38*Pi^2*G[0, 1, 1, x])/9 - 
           ((20*I)/3)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 - 
           (112*G[1, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 1, 1, x] - 
           (38*Pi^2*G[1, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           (20*G[0, 0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, 1, x] - 
           ((4*I)/3)*Pi*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - ((4*I)/3)*Pi*G[1, 0, 0, 1, x] - 
           (20*G[1, 0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[1, 0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, x] - 
           ((4*I)/3)*Pi*G[1, 1, 1, 1, x] + (4*G[0, 0, 0, 1, 1, x])/3 - 
           (20*G[0, 0, 1, 1, 1, x])/3 - (4*G[0, 1, 0, 1, 1, x])/3 + 
           20*G[0, 1, 1, 1, 1, x] - (4*G[1, 0, 0, 1, 1, x])/3 + 
           (20*G[1, 0, 1, 1, 1, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] - (4595*Zeta[3])/81 - ((698*I)/27)*Pi*
            Zeta[3] - 2*Pi^2*Zeta[3] - (820*G[1, x]*Zeta[3])/27 - 
           ((100*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] + 
           4*G[1, 1, x]*Zeta[3] + (778*Zeta[5])/15))))) + 
 DD[i1, i2]*DD[i3, i4]*
  ((Nf^2*((100/81 + ((40*I)/27)*Pi - (4*Pi^2)/9)*RATIO[x] + 
      (40/27 + ((8*I)/9)*Pi)*Log[mu2/s]*RATIO[x] + (4*Log[mu2/s]^2*RATIO[x])/
       9 + e*((1120/243 + ((424*I)/81)*Pi - (190*Pi^2)/81 - ((14*I)/27)*Pi^3)*
         RATIO[x] + (424/81 + ((40*I)/9)*Pi - (38*Pi^2)/27)*Log[mu2/s]*
         RATIO[x] + (20/9 + ((4*I)/3)*Pi)*Log[mu2/s]^2*RATIO[x] + 
        (4*Log[mu2/s]^3*RATIO[x])/9) + 
      e^2*((536/81 + ((140*I)/27)*Pi - (5*Pi^2)/3)*Log[mu2/s]^2*RATIO[x] + 
        (140/81 + ((28*I)/27)*Pi)*Log[mu2/s]^3*RATIO[x] + 
        (7*Log[mu2/s]^4*RATIO[x])/27 + Log[mu2/s]*RATIO[x]*
         (1184/81 + ((1072*I)/81)*Pi - (50*Pi^2)/9 - ((34*I)/27)*Pi^3 - 
          (56*Zeta[3])/27) + RATIO[x]*(3232/243 + ((1184*I)/81)*Pi - 
          (1714*Pi^2)/243 - ((170*I)/81)*Pi^3 + (121*Pi^4)/324 - 
          (280*Zeta[3])/81 - ((56*I)/27)*Pi*Zeta[3]))))/Nc + 
   Nf*((-26/3 - ((34*I)/9)*Pi + Pi^2/9 - (40*G[0, x])/9 - (4*I)*Pi*G[0, x])*
      Log[mu2/s]*RATIO[x] + (1/3 + ((2*I)/3)*Pi - 2*G[0, x])*Log[mu2/s]^2*
      RATIO[x] + (8*Log[mu2/s]^3*RATIO[x])/9 + 
     RATIO[x]*(-455/27 - ((290*I)/27)*Pi + (115*Pi^2)/54 + (I/3)*Pi^3 - 
       (56*G[0, x])/27 - ((40*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
       ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 
       (4*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 - (46*Zeta[3])/9) + 
     e*(((-16*I)/9)*Pi + (4*Pi^2)/9 - (16*G[0, x])/9 + 
       ((32*I)/9)*Pi*G[0, x] - (8*Pi^2*G[0, x])/9 + (38*G[0, 0, x])/9 - 
       (4*G[0, 0, 0, x])/3 + (((-32*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - 
         (32*G[0, 0, x])/9 + (4*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-269/27 - ((41*I)/9)*Pi - (7*Pi^2)/18 - (50*G[0, x])/9 - 
         (6*I)*Pi*G[0, x])*Log[mu2/s]^2*RATIO[x] + 
       (1/3 + ((8*I)/9)*Pi - 2*G[0, x])*Log[mu2/s]^3*RATIO[x] + 
       (13*Log[mu2/s]^4*RATIO[x])/18 + Log[mu2/s]*(((-2*I)/3)*Pi - 
         (2*G[0, x])/3 + ((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3 + 
         (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         RATIO[x]*(-3778/81 - ((254*I)/9)*Pi + (349*Pi^2)/54 + 
           ((10*I)/9)*Pi^3 - (224*G[0, x])/27 - ((100*I)/9)*Pi*G[0, x] + 
           (19*Pi^2*G[0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 - 
           (16*G[1, 0, 0, x])/3 - (172*Zeta[3])/9)) + 
       RATIO[x]*(-37559/486 - ((4106*I)/81)*Pi + (149*Pi^2)/9 + 
         ((25*I)/6)*Pi^3 - (257*Pi^4)/270 - (328*G[0, x])/81 - 
         ((224*I)/27)*Pi*G[0, x] + (160*Pi^2*G[0, x])/27 + 
         ((19*I)/9)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] + 
         ((20*I)/3)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 - 
         ((20*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 + 
         (20*G[0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 1, 0, x] - (20*G[1, 0, 0, x])/3 + 
         ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
         (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
         (20*G[1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 - 10*Zeta[3] - 
         ((52*I)/9)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
         (4*G[1, x]*Zeta[3])/3)) + (((32*I)/9)*Pi - (8*Pi^2)/9 + 
       (32*G[1, x])/9 - ((40*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - 
       (52*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3 + 
       (((32*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - 
         (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       (-47/9 - ((8*I)/3)*Pi - 2*G[0, x] + 2*G[1, x])*Log[mu2/s]^2*RATIO[x] - 
       (8*Log[mu2/s]^3*RATIO[x])/9 + Log[mu2/s]*(((4*I)/3)*Pi + 
         (4*G[1, x])/3 - ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (-416/27 - ((94*I)/9)*Pi + (23*Pi^2)/9 - (40*G[0, x])/9 - 
           (4*I)*Pi*G[0, x] + (40*G[1, x])/9 + (4*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[x]*(-1370/81 - ((416*I)/27)*Pi + (269*Pi^2)/54 + I*Pi^3 - 
         (56*G[0, x])/27 - ((40*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
         (56*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 
         ((4*I)/3)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
         ((4*I)/3)*Pi*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
         (4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3 - (50*Zeta[3])/9) + 
       e*(((376*I)/27)*Pi - (136*Pi^2)/27 - ((7*I)/9)*Pi^3 - (16*G[0, x])/9 + 
         ((32*I)/9)*Pi*G[0, x] - (8*Pi^2*G[0, x])/9 + (424*G[1, x])/27 - 
         ((320*I)/27)*Pi*G[1, x] + (173*Pi^2*G[1, x])/27 + 
         ((14*I)/9)*Pi^3*G[1, x] + (38*G[0, 0, x])/9 - 
         ((40*I)/9)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 - 
         (566*G[1, 1, x])/27 + ((40*I)/9)*Pi*G[1, 1, x] - 
         (22*Pi^2*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 - (40*G[0, 1, 1, x])/
          9 + (56*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (32*G[1, 1, 1, 1, x])/3 + (((-32*I)/9)*Pi*G[0, x] + 
           (8*Pi^2*G[0, x])/9 - (32*G[0, 0, x])/9 + (4*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (-47/9 - ((26*I)/9)*Pi - 2*G[0, x] + 
           2*G[1, x])*Log[mu2/s]^3*RATIO[x] - (13*Log[mu2/s]^4*RATIO[x])/18 + 
         Log[mu2/s]^2*((2*I)*Pi + 2*G[1, x] - (4*I)*Pi*G[1, x] - 
           4*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           (-661/27 - ((47*I)/3)*Pi + (79*Pi^2)/18 - (50*G[0, x])/9 - 
             (6*I)*Pi*G[0, x] + (50*G[1, x])/9 + (6*I)*Pi*G[1, x])*
            RATIO[x]) + Log[mu2/s]*(((76*I)/9)*Pi - (22*Pi^2)/9 - 
           (2*G[0, x])/3 + ((4*I)/3)*Pi*G[0, x] + (82*G[1, x])/9 - 
           ((92*I)/9)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 + (4*G[0, 0, x])/3 - 
           ((8*I)/3)*Pi*G[0, 1, x] - (128*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (32*G[1, 1, 1, x])/3 + (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*
            RATIO[(1 - x)^(-1)] + (((70*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/
              9 + ((4*I)/3)*Pi*G[0, 1, x] + (70*G[1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
             (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + RATIO[x]*
            (-4972/81 - ((1322*I)/27)*Pi + (847*Pi^2)/54 + ((35*I)/9)*Pi^3 - 
             (224*G[0, x])/27 - ((100*I)/9)*Pi*G[0, x] + (19*Pi^2*G[0, x])/
              3 + (224*G[1, x])/27 + ((100*I)/9)*Pi*G[1, x] - 
             (19*Pi^2*G[1, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] + 
             ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 0, x] - 
             ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
             (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/
              3 - (68*Zeta[3])/9)) - (4*Zeta[3])/3 + (8*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*(-16159/243 - ((4972*I)/81)*Pi + (3877*Pi^2)/162 + 
           ((343*I)/54)*Pi^3 - (391*Pi^4)/270 - (328*G[0, x])/81 - 
           ((224*I)/27)*Pi*G[0, x] + (160*Pi^2*G[0, x])/27 + 
           ((19*I)/9)*Pi^3*G[0, x] + (328*G[1, x])/81 + ((224*I)/27)*Pi*
            G[1, x] - (160*Pi^2*G[1, x])/27 - ((19*I)/9)*Pi^3*G[1, x] + 
           ((20*I)/3)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + 
           ((20*I)/3)*Pi*G[0, 1, x] - (10*Pi^2*G[0, 1, x])/3 - 
           ((20*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 - 
           ((20*I)/3)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 + 
           (20*G[0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[0, 0, 0, x] + 
           ((4*I)/3)*Pi*G[0, 0, 1, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] + 
           (20*G[0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
           (20*G[1, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
           (20*G[1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[1, 1, 1, x] - 
           (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 0, x])/3 - (20*G[0, 1, 1, 1, x])/3 + 
           (20*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 1, 1, x])/3 - 
           (4*G[1, 1, 0, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 - 
           (16*Zeta[3])/3 - ((20*I)/9)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
           (40*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((328*I)/27)*Pi*G[1, x] - 
           (124*Pi^2*G[1, x])/27 - ((7*I)/9)*Pi^3*G[1, x] + 
           ((32*I)/9)*Pi*G[0, 1, x] - (8*Pi^2*G[0, 1, x])/9 + 
           (328*G[1, 1, x])/27 - ((32*I)/9)*Pi*G[1, 1, x] + 
           (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (34*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3)) + 
       e^2*(((3920*I)/81)*Pi - (1460*Pi^2)/81 - ((13*I)/3)*Pi^3 + 
         (31*Pi^4)/45 - (236*G[0, x])/27 + ((472*I)/27)*Pi*G[0, x] - 
         (329*Pi^2*G[0, x])/54 - ((7*I)/9)*Pi^3*G[0, x] + (4628*G[1, x])/81 - 
         ((2728*I)/81)*Pi*G[1, x] + (2705*Pi^2*G[1, x])/162 + 
         ((121*I)/27)*Pi^3*G[1, x] - (142*Pi^4*G[1, x])/135 + 
         (604*G[0, 0, x])/27 - ((32*I)/9)*Pi*G[0, 0, x] + 
         (11*Pi^2*G[0, 0, x])/9 - ((320*I)/27)*Pi*G[0, 1, x] + 
         (164*Pi^2*G[0, 1, x])/27 + ((14*I)/9)*Pi^3*G[0, 1, x] + 
         ((32*I)/9)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/9 - 
         (5596*G[1, 1, x])/81 + ((320*I)/27)*Pi*G[1, 1, x] - 
         (208*Pi^2*G[1, 1, x])/27 - ((14*I)/9)*Pi^3*G[1, 1, x] - 
         (46*G[0, 0, 0, x])/3 - ((40*I)/9)*Pi*G[0, 0, 1, x] + 
         (16*Pi^2*G[0, 0, 1, x])/9 - (320*G[0, 1, 1, x])/27 + 
         ((40*I)/9)*Pi*G[0, 1, 1, x] - (22*Pi^2*G[0, 1, 1, x])/9 + 
         (32*G[1, 0, 0, x])/9 + ((40*I)/9)*Pi*G[1, 0, 1, x] - 
         (16*Pi^2*G[1, 0, 1, x])/9 + (526*G[1, 1, 1, x])/9 - 
         ((40*I)/9)*Pi*G[1, 1, 1, x] + (32*Pi^2*G[1, 1, 1, x])/9 + 
         (16*G[0, 0, 0, 0, x])/3 - (40*G[0, 0, 1, 1, x])/9 + 
         (44*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 + 
         (40*G[1, 0, 1, 1, x])/9 - (412*G[1, 1, 1, 1, x])/9 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (32*G[0, 1, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 1, x])/3 + (88*G[1, 1, 1, 1, 1, x])/3 + 
         (-113/36 - ((16*I)/9)*Pi - (7*G[0, x])/6 + (7*G[1, x])/6)*
          Log[mu2/s]^4*RATIO[x] - (16*Log[mu2/s]^5*RATIO[x])/45 + 
         Log[mu2/s]^3*(((14*I)/9)*Pi + (14*G[1, x])/9 - ((28*I)/9)*Pi*
            G[1, x] - (28*G[1, 1, x])/9 + (((14*I)/9)*Pi*G[1, x] + 
             (14*G[1, 1, x])/9)*RATIO[x^(-1)] + (-541/27 - ((113*I)/9)*Pi + 
             (11*Pi^2)/3 - (110*G[0, x])/27 - ((14*I)/3)*Pi*G[0, x] + 
             (110*G[1, x])/27 + ((14*I)/3)*Pi*G[1, x])*RATIO[x]) + 
         Log[mu2/s]^2*(((82*I)/9)*Pi - (25*Pi^2)/9 - G[0, x] + 
           (2*I)*Pi*G[0, x] + (91*G[1, x])/9 - ((98*I)/9)*Pi*G[1, x] + 
           (50*Pi^2*G[1, x])/9 + 2*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] - 
           (140*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + 
           (40*G[1, 1, 1, x])/3 + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
            RATIO[(1 - x)^(-1)] + (((73*I)/9)*Pi*G[1, x] - (25*Pi^2*G[1, x])/
              9 + (2*I)*Pi*G[0, 1, x] + (73*G[1, 1, x])/9 - 
             (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - (20*G[1, 1, 1, x])/3)*
            RATIO[x^(-1)] + RATIO[x]*(-6416/81 - ((541*I)/9)*Pi + 
             (691*Pi^2)/36 + (5*I)*Pi^3 - (280*G[0, x])/27 - 
             ((110*I)/9)*Pi*G[0, x] + (15*Pi^2*G[0, x])/2 + 
             (280*G[1, x])/27 + ((110*I)/9)*Pi*G[1, x] - (15*Pi^2*G[1, x])/
              2 + ((20*I)/3)*Pi*G[0, 0, x] + ((20*I)/3)*Pi*G[0, 1, x] - 
             ((20*I)/3)*Pi*G[1, 0, x] - ((20*I)/3)*Pi*G[1, 1, x] + 
             (20*G[0, 0, 0, x])/3 + (20*G[0, 1, 1, x])/3 - (20*G[1, 0, 0, x])/
              3 - (20*G[1, 1, 1, x])/3 - (38*Zeta[3])/9)) - (4*Zeta[3])/3 - 
         ((100*I)/9)*Pi*Zeta[3] - (4*G[0, x]*Zeta[3])/3 - 
         (8*G[1, x]*Zeta[3])/3 + ((200*I)/9)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 1, x]*Zeta[3])/3 + (128*G[1, 1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(((16*I)/27)*Pi^3 - (22*Pi^4)/135 - 
           ((424*I)/27)*Pi*G[0, x] + (148*Pi^2*G[0, x])/27 + 
           ((7*I)/9)*Pi^3*G[0, x] - (424*G[0, 0, x])/27 + 
           ((32*I)/9)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/9 - 
           ((32*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
           (38*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/9 - 
           (16*G[0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
           (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (((3356*I)/81)*Pi*G[1, x] - (1256*Pi^2*G[1, x])/81 - 
           ((181*I)/54)*Pi^3*G[1, x] + (71*Pi^4*G[1, x])/135 + 
           ((328*I)/27)*Pi*G[0, 1, x] - (124*Pi^2*G[0, 1, x])/27 - 
           ((7*I)/9)*Pi^3*G[0, 1, x] + (3356*G[1, 1, x])/81 - 
           ((328*I)/27)*Pi*G[1, 1, x] + (289*Pi^2*G[1, 1, x])/54 + 
           ((7*I)/9)*Pi^3*G[1, 1, x] + ((32*I)/9)*Pi*G[0, 0, 1, x] - 
           (8*Pi^2*G[0, 0, 1, x])/9 + (328*G[0, 1, 1, x])/27 - 
           ((32*I)/9)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/9 - 
           ((32*I)/9)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
           (346*G[1, 1, 1, x])/9 + ((32*I)/9)*Pi*G[1, 1, 1, x] - 
           (16*Pi^2*G[1, 1, 1, x])/9 + (32*G[0, 0, 1, 1, x])/9 - 
           (34*G[0, 1, 1, 1, x])/3 - (32*G[1, 0, 1, 1, x])/9 + 
           (248*G[1, 1, 1, 1, x])/9 - (4*G[0, 0, 1, 1, 1, x])/3 + 
           (16*G[0, 1, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, 1, x])/3 - 
           (44*G[1, 1, 1, 1, 1, x])/3 - (38*G[1, x]*Zeta[3])/9 - 
           ((100*I)/9)*Pi*G[1, x]*Zeta[3] - (4*G[0, 1, x]*Zeta[3])/3 - 
           (64*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]*(((824*I)/27)*Pi - 
           (290*Pi^2)/27 - ((19*I)/9)*Pi^3 - (44*G[0, x])/9 + 
           ((88*I)/9)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 + (956*G[1, x])/27 - 
           ((712*I)/27)*Pi*G[1, x] + (361*Pi^2*G[1, x])/27 + 
           ((34*I)/9)*Pi^3*G[1, x] + (106*G[0, 0, x])/9 - 
           ((4*I)/3)*Pi*G[0, 0, x] - ((92*I)/9)*Pi*G[0, 1, x] + 
           (44*Pi^2*G[0, 1, x])/9 + ((4*I)/3)*Pi*G[1, 0, x] - 
           (1258*G[1, 1, x])/27 + ((92*I)/9)*Pi*G[1, 1, x] - 
           6*Pi^2*G[1, 1, x] - (16*G[0, 0, 0, x])/3 - ((8*I)/3)*Pi*
            G[0, 0, 1, x] - (92*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*
            G[0, 1, 1, x] + (4*G[1, 0, 0, x])/3 + ((8*I)/3)*Pi*
            G[1, 0, 1, x] + (124*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*
            G[1, 1, 1, x] - (8*G[0, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 1, x])/
            3 + (8*G[1, 0, 1, 1, x])/3 - (88*G[1, 1, 1, 1, x])/3 + 
           RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - ((82*I)/9)*Pi*G[0, x] + 
             (22*Pi^2*G[0, x])/9 - (82*G[0, 0, x])/9 + ((4*I)/3)*Pi*
              G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 - 
             (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) - (4*Zeta[3])/3 + 
           (16*G[1, x]*Zeta[3])/3 + RATIO[x]*(-45638/243 - ((12832*I)/81)*
              Pi + (9749*Pi^2)/162 + ((31*I)/2)*Pi^3 - (385*Pi^4)/108 - 
             (1312*G[0, x])/81 - ((560*I)/27)*Pi*G[0, x] + (355*Pi^2*G[0, x])/
              27 + ((43*I)/9)*Pi^3*G[0, x] + (1312*G[1, x])/81 + 
             ((560*I)/27)*Pi*G[1, x] - (355*Pi^2*G[1, x])/27 - 
             ((43*I)/9)*Pi^3*G[1, x] + ((40*I)/3)*Pi*G[0, 0, x] - 
             8*Pi^2*G[0, 0, x] + ((40*I)/3)*Pi*G[0, 1, x] - 
             8*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi*G[1, 0, x] + 
             8*Pi^2*G[1, 0, x] - ((40*I)/3)*Pi*G[1, 1, x] + 
             8*Pi^2*G[1, 1, x] + (40*G[0, 0, 0, x])/3 - ((16*I)/3)*Pi*
              G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 1, x] + 
             ((16*I)/3)*Pi*G[0, 1, 0, x] + (40*G[0, 1, 1, x])/3 - 
             ((16*I)/3)*Pi*G[0, 1, 1, x] - (40*G[1, 0, 0, x])/3 + 
             ((16*I)/3)*Pi*G[1, 0, 0, x] - ((16*I)/3)*Pi*G[1, 0, 1, x] - 
             ((16*I)/3)*Pi*G[1, 1, 0, x] - (40*G[1, 1, 1, x])/3 + 
             ((16*I)/3)*Pi*G[1, 1, 1, x] - (56*G[0, 0, 0, 0, x])/3 + 
             (16*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 0, x])/3 - 
             (56*G[0, 1, 1, 1, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
             (16*G[1, 0, 1, 1, x])/3 - (16*G[1, 1, 0, 0, x])/3 + 
             (56*G[1, 1, 1, 1, x])/3 + (10*Zeta[3])/3 + ((44*I)/9)*Pi*
              Zeta[3] + (116*G[0, x]*Zeta[3])/3 - (116*G[1, x]*Zeta[3])/3) + 
           RATIO[x^(-1)]*(((710*I)/27)*Pi*G[1, x] - (257*Pi^2*G[1, x])/27 - 
             ((17*I)/9)*Pi^3*G[1, x] + ((70*I)/9)*Pi*G[0, 1, x] - 
             (22*Pi^2*G[0, 1, x])/9 + (710*G[1, 1, x])/27 - 
             ((70*I)/9)*Pi*G[1, 1, x] + 3*Pi^2*G[1, 1, x] + 
             ((4*I)/3)*Pi*G[0, 0, 1, x] + (70*G[0, 1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[0, 1, 1, x] - ((4*I)/3)*Pi*G[1, 0, 1, x] - 
             24*G[1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, x] + 
             (4*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 1, 1, x])/3 - 
             (4*G[1, 0, 1, 1, x])/3 + (44*G[1, 1, 1, 1, x])/3 - 
             (8*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-300751/1458 - 
           ((45638*I)/243)*Pi + (75079*Pi^2)/972 + ((3593*I)/162)*Pi^3 - 
           (1169*Pi^4)/240 - ((173*I)/180)*Pi^5 - (1952*G[0, x])/243 - 
           ((1312*I)/81)*Pi*G[0, x] + (896*Pi^2*G[0, x])/81 + 
           ((35*I)/9)*Pi^3*G[0, x] - (107*Pi^4*G[0, x])/120 + 
           (1952*G[1, x])/243 + ((1312*I)/81)*Pi*G[1, x] - 
           (896*Pi^2*G[1, x])/81 - ((35*I)/9)*Pi^3*G[1, x] + 
           (107*Pi^4*G[1, x])/120 + ((112*I)/9)*Pi*G[0, 0, x] - 
           (70*Pi^2*G[0, 0, x])/9 - ((22*I)/9)*Pi^3*G[0, 0, x] + 
           ((112*I)/9)*Pi*G[0, 1, x] - (70*Pi^2*G[0, 1, x])/9 - 
           ((26*I)/9)*Pi^3*G[0, 1, x] - ((112*I)/9)*Pi*G[1, 0, x] + 
           (70*Pi^2*G[1, 0, x])/9 + ((22*I)/9)*Pi^3*G[1, 0, x] - 
           ((112*I)/9)*Pi*G[1, 1, x] + (70*Pi^2*G[1, 1, x])/9 + 
           ((26*I)/9)*Pi^3*G[1, 1, x] + (112*G[0, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[0, 0, 0, x] + (38*Pi^2*G[0, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 + 
           ((20*I)/3)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 + 
           (112*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi*G[0, 1, 1, x] + 
           (38*Pi^2*G[0, 1, 1, x])/9 - (112*G[1, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[1, 0, 0, x] - (38*Pi^2*G[1, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 - 
           ((20*I)/3)*Pi*G[1, 1, 0, x] + (10*Pi^2*G[1, 1, 0, x])/3 - 
           (112*G[1, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 1, 1, x] - 
           (38*Pi^2*G[1, 1, 1, x])/9 - 20*G[0, 0, 0, 0, x] + 
           ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + (20*G[0, 0, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + (20*G[0, 1, 0, 0, x])/3 - 
           ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 20*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - (20*G[1, 0, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[1, 0, 1, 1, x] - (20*G[1, 1, 0, 0, x])/3 + 
           ((4*I)/3)*Pi*G[1, 1, 0, 0, x] + ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] - 
           ((4*I)/3)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 0, 0, 0, x] + 
           (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 0, x])/3 - 
           (20*G[0, 0, 1, 1, 1, x])/3 - (20*G[0, 1, 0, 0, 0, x])/3 - 
           (4*G[0, 1, 0, 1, 1, x])/3 + (4*G[0, 1, 1, 0, 0, x])/3 + 
           20*G[0, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, x] - 
           (4*G[1, 0, 0, 1, 1, x])/3 + (4*G[1, 0, 1, 0, 0, x])/3 + 
           (20*G[1, 0, 1, 1, 1, x])/3 + (20*G[1, 1, 0, 0, 0, x])/3 + 
           (4*G[1, 1, 0, 1, 1, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] + (161*Zeta[3])/9 + ((50*I)/3)*Pi*Zeta[3] - 
           (22*Pi^2*Zeta[3])/9 + (1000*G[0, x]*Zeta[3])/27 + 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (1000*G[1, x]*Zeta[3])/27 - 
           ((100*I)/3)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
           (8*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 + 
           (8*G[1, 1, x]*Zeta[3])/3 - (442*Zeta[5])/15)))/Nc^2 + 
     e^2*(((-236*I)/27)*Pi + (80*Pi^2)/27 - ((11*I)/54)*Pi^3 + 
       (22*Pi^4)/135 - (236*G[0, x])/27 + ((472*I)/27)*Pi*G[0, x] - 
       (329*Pi^2*G[0, x])/54 - ((7*I)/9)*Pi^3*G[0, x] + (604*G[0, 0, x])/27 - 
       ((32*I)/9)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/9 + 
       ((32*I)/9)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/9 - 
       (46*G[0, 0, 0, x])/3 + (32*G[1, 0, 0, x])/9 + (16*G[0, 0, 0, 0, x])/
        3 - (4*G[1, 0, 0, 0, x])/3 + (-517/81 - ((79*I)/27)*Pi - (5*Pi^2)/9 - 
         (110*G[0, x])/27 - ((14*I)/3)*Pi*G[0, x])*Log[mu2/s]^3*RATIO[x] + 
       (31/108 + ((11*I)/18)*Pi - (7*G[0, x])/6)*Log[mu2/s]^4*RATIO[x] + 
       (16*Log[mu2/s]^5*RATIO[x])/45 + Log[mu2/s]^2*((-I)*Pi - G[0, x] + 
         (2*I)*Pi*G[0, x] + 2*G[0, 0, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + RATIO[x]*(-3974/81 - ((797*I)/27)*Pi + 
           (83*Pi^2)/12 + ((7*I)/6)*Pi^3 - (280*G[0, x])/27 - 
           ((110*I)/9)*Pi*G[0, x] + (15*Pi^2*G[0, x])/2 + 
           ((20*I)/3)*Pi*G[0, 0, x] - ((20*I)/3)*Pi*G[1, 0, x] + 
           (20*G[0, 0, 0, x])/3 - (20*G[1, 0, 0, x])/3 - (226*Zeta[3])/9)) + 
       (38*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (((16*I)/27)*Pi^3 - (22*Pi^4)/135 - ((424*I)/27)*Pi*G[0, x] + 
         (148*Pi^2*G[0, x])/27 + ((7*I)/9)*Pi^3*G[0, x] - 
         (424*G[0, 0, x])/27 + ((32*I)/9)*Pi*G[0, 0, x] - 
         (11*Pi^2*G[0, 0, x])/9 - ((32*I)/9)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/9 + (38*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/
          9 - (16*G[0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
         (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + 
       Log[mu2/s]*(((-44*I)/9)*Pi + (11*Pi^2)/9 - ((2*I)/9)*Pi^3 - 
         (44*G[0, x])/9 + ((88*I)/9)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 + 
         (106*G[0, 0, x])/9 - ((4*I)/3)*Pi*G[0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 + 
         (4*G[1, 0, 0, x])/3 + RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - 
           ((82*I)/9)*Pi*G[0, x] + (22*Pi^2*G[0, x])/9 - (82*G[0, 0, x])/9 + 
           ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 
           (16*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) + 
         (4*Zeta[3])/3 + RATIO[x]*(-43759/243 - ((9260*I)/81)*Pi + 
           (6001*Pi^2)/162 + ((167*I)/18)*Pi^3 - (1183*Pi^4)/540 - 
           (1312*G[0, x])/81 - ((560*I)/27)*Pi*G[0, x] + (355*Pi^2*G[0, x])/
            27 + ((43*I)/9)*Pi^3*G[0, x] + ((8*I)/9)*Pi^3*G[1, x] + 
           ((40*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] - 
           ((40*I)/3)*Pi*G[1, 0, x] + 8*Pi^2*G[1, 0, x] + (40*G[0, 0, 0, x])/
            3 - ((16*I)/3)*Pi*G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, x] - 
           (40*G[1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 1, 0, x] - (56*G[0, 0, 0, 0, x])/3 + 
           (16*G[0, 1, 0, 0, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 - (302*Zeta[3])/27 - ((104*I)/9)*Pi*
            Zeta[3] + (116*G[0, x]*Zeta[3])/3 - (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[x]*(-833023/2916 - ((1693*I)/9)*Pi + (65827*Pi^2)/972 + 
         ((3037*I)/162)*Pi^3 - (26473*Pi^4)/6480 - ((55*I)/72)*Pi^5 - 
         (1952*G[0, x])/243 - ((1312*I)/81)*Pi*G[0, x] + 
         (896*Pi^2*G[0, x])/81 + ((35*I)/9)*Pi^3*G[0, x] - 
         (107*Pi^4*G[0, x])/120 + ((10*I)/9)*Pi^3*G[1, x] - 
         (53*Pi^4*G[1, x])/90 + ((112*I)/9)*Pi*G[0, 0, x] - 
         (70*Pi^2*G[0, 0, x])/9 - ((22*I)/9)*Pi^3*G[0, 0, x] - 
         ((2*I)/9)*Pi^3*G[0, 1, x] - ((112*I)/9)*Pi*G[1, 0, x] + 
         (70*Pi^2*G[1, 0, x])/9 + ((22*I)/9)*Pi^3*G[1, 0, x] + 
         ((2*I)/9)*Pi^3*G[1, 1, x] + (112*G[0, 0, 0, x])/9 - 
         ((20*I)/3)*Pi*G[0, 0, 0, x] + (38*Pi^2*G[0, 0, 0, x])/9 + 
         ((20*I)/3)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 - 
         (112*G[1, 0, 0, x])/9 + ((20*I)/3)*Pi*G[1, 0, 0, x] - 
         (38*Pi^2*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 1, 0, x] + 
         (10*Pi^2*G[1, 1, 0, x])/3 - 20*G[0, 0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (20*G[0, 1, 0, 0, x])/3 - ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + 20*G[1, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 0, 0, 0, x] + ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (20*G[1, 1, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 20*G[0, 0, 0, 0, 0, x] - 
         (4*G[0, 0, 1, 0, 0, x])/3 - (20*G[0, 1, 0, 0, 0, x])/3 + 
         (4*G[0, 1, 1, 0, 0, x])/3 - 20*G[1, 0, 0, 0, 0, x] + 
         (4*G[1, 0, 1, 0, 0, x])/3 + (20*G[1, 1, 0, 0, 0, x])/3 - 
         (4*G[1, 1, 1, 0, 0, x])/3 + (3587*Zeta[3])/81 + 
         ((698*I)/27)*Pi*Zeta[3] + (10*Pi^2*Zeta[3])/9 + 
         (1000*G[0, x]*Zeta[3])/27 + ((100*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (20*G[1, x]*Zeta[3])/3 - (16*G[0, 0, x]*Zeta[3])/3 + 
         (4*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 - 
         (4*G[1, 1, x]*Zeta[3])/3 - (306*Zeta[5])/5))) + 
   Nc*((-13*Pi^2)/3 - ((14*I)/3)*Pi^3 - (2*I)*Pi*G[0, x] - 
     (10*Pi^2*G[0, x])/3 - (2*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 + 
     ((16*I)/3)*Pi^3*G[1, x] - 12*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 
     10*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] + 
     10*G[1, 0, x] + (10*I)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 - 
     12*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] - 
     2*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
     (4*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 22*G[1, 0, 0, x] + 
     (4*I)*Pi*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] - 
     (16*I)*Pi*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 
     4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
     4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] + 
     8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] + 
     ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-67/9 - ((2*I)/3)*Pi + Pi^2/6 + 5*G[0, x] - (4*I)*Pi*G[0, x] + 
       (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*Log[mu2/s]^2*
      RATIO[x] + (-17/9 - 2*G[0, x])*Log[mu2/s]^3*RATIO[x] + 
     (Log[mu2/s]^4*RATIO[x])/2 + 20*Zeta[3] - 16*G[1, x]*Zeta[3] + 
     RATIO[x]*(23213/1296 + ((1513*I)/108)*Pi - (67*Pi^2)/54 - 
       ((7*I)/3)*Pi^3 - (151*Pi^4)/360 + (404*G[0, x])/27 + 
       ((160*I)/9)*Pi*G[0, x] + ((7*I)/3)*Pi^3*G[0, x] - 5*Pi^2*G[1, x] - 
       (2*I)*Pi^3*G[1, x] + 2*G[0, 0, x] - ((40*I)/3)*Pi*G[0, 0, x] - 
       (8*Pi^2*G[0, 0, x])/3 - 2*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] - 
       6*Pi^2*G[0, 1, x] - 2*G[1, 0, x] + ((40*I)/3)*Pi*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
       4*Pi^2*G[1, 1, x] - (22*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
       6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
       (22*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] + 
       4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       (136*Zeta[3])/9 + (16*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((10*I)*Pi*G[1, x] - 
       (17*Pi^2*G[1, x])/3 - ((14*I)/3)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] - 
       2*Pi^2*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 + 
       10*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
       (20*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] - 
       2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
       22*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       20*G[1, x]*Zeta[3]) + Log[mu2/s]*(-2*Pi^2 + (2*I)*Pi*G[0, x] + 
       (2*I)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 2*G[0, 1, x] - 
       (4*I)*Pi*G[0, 1, x] + 2*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] - 
       (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 
       4*G[1, 1, 0, x] + (-2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-103/108 + ((26*I)/9)*Pi - Pi^2/9 + (160*G[0, x])/9 + 
         (10*I)*Pi*G[0, x] + (11*Pi^2*G[0, x])/3 - 4*Pi^2*G[1, x] + 
         (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 14*Zeta[3])) + 
     e*(((64*I)/9)*Pi - (2603*Pi^2)/72 - ((181*I)/12)*Pi^3 + (193*Pi^4)/45 + 
       (64*G[0, x])/9 + ((55*I)/36)*Pi*G[0, x] - (127*Pi^2*G[0, x])/36 + 
       ((10*I)/3)*Pi^3*G[0, x] - ((161*I)/4)*Pi*G[1, x] + 51*Pi^2*G[1, x] + 
       (I/6)*Pi^3*G[1, x] - (226*Pi^4*G[1, x])/45 - (1429*G[0, 0, x])/18 + 
       (7*I)*Pi*G[0, 0, x] + (25*Pi^2*G[0, 0, x])/2 + (315*G[0, 1, x])/4 - 
       (13*I)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/6 + 
       ((41*I)/3)*Pi^3*G[0, 1, x] + (315*G[1, 0, x])/4 + 
       (50*I)*Pi*G[1, 0, x] - (73*Pi^2*G[1, 0, x])/2 - 
       (5*I)*Pi^3*G[1, 0, x] - 119*G[1, 1, x] - (43*I)*Pi*G[1, 1, x] - 
       (80*Pi^2*G[1, 1, x])/3 + ((17*I)/3)*Pi^3*G[1, 1, x] + 
       (169*G[0, 0, 0, x])/3 - 21*G[0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, x] + 
       2*Pi^2*G[0, 0, 1, x] - 21*G[0, 1, 0, x] - (90*I)*Pi*G[0, 1, 0, x] - 
       (10*Pi^2*G[0, 1, 0, x])/3 - 15*G[0, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/3 + 
       94*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - (26*Pi^2*G[1, 0, 0, x])/
        3 - 67*G[1, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, x] - 
       (19*Pi^2*G[1, 0, 1, x])/3 - 67*G[1, 1, 0, x] + 
       (90*I)*Pi*G[1, 1, 0, x] + (85*Pi^2*G[1, 1, 0, x])/3 + 
       48*G[1, 1, 1, x] + (58*I)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] - 
       2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 90*G[1, 0, 0, 0, x] - 
       (12*I)*Pi*G[1, 0, 0, 0, x] + 34*G[1, 0, 0, 1, x] + 
       34*G[1, 0, 1, 0, x] + (88*I)*Pi*G[1, 0, 1, 0, x] + 
       10*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       64*G[1, 1, 0, 0, x] + (28*I)*Pi*G[1, 1, 0, 0, x] + 
       58*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
       58*G[1, 1, 1, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
       24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
       12*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
       76*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       84*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] - 
       60*G[1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 0, 1, x] - 
       36*G[1, 1, 1, 1, 0, x] + (-49/9 - ((8*I)/9)*Pi + 5*G[0, x] - 
         ((14*I)/3)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
         2*G[1, 0, x])*Log[mu2/s]^3*RATIO[x] + (-53/36 - (5*G[0, x])/3)*
        Log[mu2/s]^4*RATIO[x] + (Log[mu2/s]^5*RATIO[x])/3 + 4*Zeta[3] + 
       (22*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 62*G[1, x]*Zeta[3] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 16*G[0, 1, x]*Zeta[3] + 
       8*G[1, 0, x]*Zeta[3] - 76*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-5*I)*Pi^3 - Pi^4/90 + ((1327*I)/18)*Pi*
          G[0, x] - (80*Pi^2*G[0, x])/9 + ((7*I)/6)*Pi^3*G[0, x] + 
         (1327*G[0, 0, x])/18 - (33*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/
          6 - (6*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 + 
         (24*I)*Pi*G[1, 0, x] - (166*G[0, 0, 0, x])/3 + 
         (6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
         2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         12*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 30*Zeta[3] - 
         (4*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*
        (((313*I)/4)*Pi*G[1, x] - (273*Pi^2*G[1, x])/8 - (8*I)*Pi^3*G[1, x] + 
         (77*Pi^4*G[1, x])/18 + ((67*I)/2)*Pi*G[0, 1, x] - 
         (38*Pi^2*G[0, 1, x])/3 - ((53*I)/6)*Pi^3*G[0, 1, x] + 
         ((105*I)/4)*Pi*G[1, 0, x] - (2*Pi^2*G[1, 0, x])/3 + 
         ((9*I)/2)*Pi^3*G[1, 0, x] + (313*G[1, 1, x])/4 + 
         ((25*I)/4)*Pi*G[1, 1, x] + (38*Pi^2*G[1, 1, x])/3 - 
         ((53*I)/6)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + (11*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/
          3 + (67*G[0, 1, 1, x])/2 + (2*I)*Pi*G[0, 1, 1, x] + 
         (43*Pi^2*G[0, 1, 1, x])/6 - (11*I)*Pi*G[1, 0, 0, x] + 
         (31*Pi^2*G[1, 0, 0, x])/3 + (105*G[1, 0, 1, x])/4 - 
         (4*I)*Pi*G[1, 0, 1, x] + (19*Pi^2*G[1, 0, 1, x])/6 + 
         (105*G[1, 1, 0, x])/4 - (2*I)*Pi*G[1, 1, 0, x] - 
         (169*Pi^2*G[1, 1, 0, x])/6 - 40*G[1, 1, 1, x] - 
         (26*I)*Pi*G[1, 1, 1, x] - 6*Pi^2*G[1, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
         3*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, x] + 11*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 11*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] - 18*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         11*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] - 
         (80*I)*Pi*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] - 
         (38*I)*Pi*G[1, 1, 0, 0, x] - 26*G[1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] + 
         (72*I)*Pi*G[1, 1, 1, 0, x] + (18*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         12*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 18*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - 74*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, x] - 90*G[1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, 1, x] + 66*G[1, 1, 1, 0, 0, x] + 
         18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] + 
         (18*I)*Pi*G[1, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 
         16*G[1, 0, x]*Zeta[3] + 74*G[1, 1, x]*Zeta[3]) + 
       Log[mu2/s]^2*((-I/2)*Pi - 3*Pi^2 - G[0, x]/2 + (4*I)*Pi*G[0, x] + 
         (3*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] + G[0, 0, x] + 3*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] + 3*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
         (6*I)*Pi*G[1, 1, x] - 6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 
         6*G[1, 1, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (-3*Pi^2*G[1, x] + (3*I)*Pi*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] + (3*I)*Pi*G[1, 1, x] + 3*G[0, 1, 1, x] + 
           3*G[1, 0, 1, x] + 3*G[1, 1, 0, x])*RATIO[x^(-1)] + 
         RATIO[x]*(-85/108 + ((26*I)/9)*Pi + (23*Pi^2)/36 + (I/3)*Pi^3 + 
           (173*G[0, x])/9 + (15*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] - 
           6*Pi^2*G[1, x] + (2*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + 
           (4*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
           (22*Zeta[3])/3)) + Log[mu2/s]*(((13*I)/6)*Pi - (32*Pi^2)/3 - 
         ((31*I)/3)*Pi^3 + (13*G[0, x])/6 - ((19*I)/3)*Pi*G[0, x] - 
         (29*Pi^2*G[0, x])/3 - I*Pi*G[1, x] + (70*Pi^2*G[1, x])/3 + 
         ((38*I)/3)*Pi^3*G[1, x] - (85*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + 
         23*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] + 
         23*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] + (22*Pi^2*G[1, 0, x])/3 - 
         24*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] - 12*Pi^2*G[1, 1, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 0, x] - 
         8*G[0, 1, 1, x] + 44*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
         32*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 32*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
         40*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] + 
         (((85*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (85*G[0, 0, x])/3 - 
           (2*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 40*Zeta[3] - 
         32*G[1, x]*Zeta[3] + RATIO[x]*(10511/216 + ((617*I)/18)*Pi - 
           (25*Pi^2)/6 - ((55*I)/9)*Pi^3 - (271*Pi^4)/180 + 
           (968*G[0, x])/27 + ((346*I)/9)*Pi*G[0, x] - (35*Pi^2*G[0, x])/6 + 
           (7*I)*Pi^3*G[0, x] - 10*Pi^2*G[1, x] - ((19*I)/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - ((106*I)/3)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/
            3 - 4*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - (55*Pi^2*G[0, 1, x])/
            3 - 4*G[1, 0, x] + ((106*I)/3)*Pi*G[1, 0, x] + 
           3*Pi^2*G[1, 0, x] + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           12*Pi^2*G[1, 1, x] - (70*G[0, 0, 0, x])/3 + 
           (20*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 0, x] + (70*G[1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] + 
           8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
           12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 
           12*G[1, 1, 1, 0, x] + (532*Zeta[3])/9 + (28*I)*Pi*Zeta[3] + 
           (16*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((20*I)*Pi*G[1, x] - (37*Pi^2*G[1, x])/3 - 
           ((31*I)/3)*Pi^3*G[1, x] + (9*I)*Pi*G[0, 1, x] - 
           7*Pi^2*G[0, 1, x] + (13*I)*Pi*G[1, 0, x] - (23*Pi^2*G[1, 0, x])/
            3 + 20*G[1, 1, x] + (13*I)*Pi*G[1, 1, x] + 6*Pi^2*G[1, 1, x] + 
           (6*I)*Pi*G[0, 1, 0, x] + 9*G[0, 1, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, x] + 13*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] + 13*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] + 
           6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
           44*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
           40*G[1, x]*Zeta[3])) + RATIO[x]*(309479/2592 + 
         ((50957*I)/648)*Pi - (4685*Pi^2)/1296 - ((2303*I)/216)*Pi^3 + 
         (317*Pi^4)/1080 - (I/90)*Pi^5 + (2428*G[0, x])/81 + 
         ((968*I)/27)*Pi*G[0, x] - (3077*Pi^2*G[0, x])/216 + 
         ((7*I)/18)*Pi^3*G[0, x] - (31*Pi^4*G[0, x])/180 - 
         (389*Pi^2*G[1, x])/24 - ((56*I)/9)*Pi^3*G[1, x] + 
         (32*Pi^4*G[1, x])/45 + (163*G[0, 0, x])/4 - ((515*I)/12)*Pi*
          G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 - ((19*I)/3)*Pi^3*G[0, 0, x] - 
         (163*G[0, 1, x])/4 - ((71*I)/4)*Pi*G[0, 1, x] - 13*Pi^2*G[0, 1, x] - 
         ((19*I)/3)*Pi^3*G[0, 1, x] - (163*G[1, 0, x])/4 + 
         ((515*I)/12)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 + 
         ((10*I)/3)*Pi^3*G[1, 0, x] + (163*G[1, 1, x])/4 + 
         ((71*I)/4)*Pi*G[1, 1, x] + 13*Pi^2*G[1, 1, x] + 
         ((14*I)/3)*Pi^3*G[1, 1, x] - (134*G[0, 0, 0, x])/3 + 
         ((130*I)/3)*Pi*G[0, 0, 0, x] + (29*Pi^2*G[0, 0, 0, x])/3 - 
         (9*G[0, 0, 1, x])/4 + (18*I)*Pi*G[0, 0, 1, x] - 
         (16*Pi^2*G[0, 0, 1, x])/3 - (9*G[0, 1, 0, x])/4 + 
         ((32*I)/3)*Pi*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 0, x] - 
         (23*G[0, 1, 1, x])/2 + (24*I)*Pi*G[0, 1, 1, x] + 
         (50*Pi^2*G[0, 1, 1, x])/3 + (151*G[1, 0, 0, x])/6 - 
         ((130*I)/3)*Pi*G[1, 0, 0, x] - 9*Pi^2*G[1, 0, 0, x] + 
         (87*G[1, 0, 1, x])/4 - (18*I)*Pi*G[1, 0, 1, x] + 
         (2*Pi^2*G[1, 0, 1, x])/3 + (87*G[1, 1, 0, x])/4 - 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - (14*Pi^2*G[1, 1, 0, x])/3 - 
         8*G[1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, x] - 12*Pi^2*G[1, 1, 1, x] + 
         (128*G[0, 0, 0, 0, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         24*G[0, 0, 1, 0, x] + (32*I)*Pi*G[0, 0, 1, 0, x] + 
         6*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*G[0, 1, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (128*G[1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, 0, x] - 
         24*G[1, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (4*G[1, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
         16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
         4*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] - 
         24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         28*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
         16*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] + 
         24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
         (1255*Zeta[3])/12 - ((614*I)/9)*Pi*Zeta[3] - (101*Pi^2*Zeta[3])/6 - 
         (274*G[0, x]*Zeta[3])/3 + ((52*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (76*G[1, x]*Zeta[3])/3 + 24*G[0, 0, x]*Zeta[3] - 
         56*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
         16*G[1, 1, x]*Zeta[3] - 35*Zeta[5])) + 
     e^2*(((962*I)/27)*Pi - (23897*Pi^2)/108 - ((13441*I)/216)*Pi^3 + 
       (6203*Pi^4)/540 + ((106*I)/45)*Pi^5 + (962*G[0, x])/27 + 
       ((15335*I)/108)*Pi*G[0, x] + (3113*Pi^2*G[0, x])/216 + 
       ((643*I)/36)*Pi^3*G[0, x] - (61*Pi^4*G[0, x])/30 - 
       ((1265*I)/4)*Pi*G[1, x] + (6073*Pi^2*G[1, x])/24 - 
       ((143*I)/12)*Pi^3*G[1, x] + (23*Pi^4*G[1, x])/10 - 
       ((23*I)/10)*Pi^5*G[1, x] - (36403*G[0, 0, x])/108 - 
       ((25*I)/9)*Pi*G[0, 0, x] + (497*Pi^2*G[0, 0, x])/18 - 
       ((25*I)/3)*Pi^3*G[0, 0, x] + (921*G[0, 1, x])/2 - 
       ((461*I)/4)*Pi*G[0, 1, x] + (517*Pi^2*G[0, 1, x])/12 + 
       ((379*I)/6)*Pi^3*G[0, 1, x] - (737*Pi^4*G[0, 1, x])/90 + 
       (921*G[1, 0, x])/2 + ((9127*I)/36)*Pi*G[1, 0, x] - 
       (5869*Pi^2*G[1, 0, x])/36 - ((25*I)/3)*Pi^3*G[1, 0, x] + 
       (29*Pi^4*G[1, 0, x])/30 - (3107*G[1, 1, x])/4 - (77*I)*Pi*G[1, 1, x] - 
       111*Pi^2*G[1, 1, x] - ((161*I)/3)*Pi^3*G[1, 1, x] - 
       (157*Pi^4*G[1, 1, x])/45 + (1979*G[0, 0, 0, x])/6 - 
       (23*I)*Pi*G[0, 0, 0, x] - (103*Pi^2*G[0, 0, 0, x])/3 - 
       163*G[0, 0, 1, x] + (7*I)*Pi*G[0, 0, 1, x] + 11*Pi^2*G[0, 0, 1, x] + 
       ((38*I)/3)*Pi^3*G[0, 0, 1, x] - 163*G[0, 1, 0, x] - 
       (380*I)*Pi*G[0, 1, 0, x] + (224*Pi^2*G[0, 1, 0, x])/3 - 
       ((47*I)/3)*Pi^3*G[0, 1, 0, x] - (463*G[0, 1, 1, x])/4 - 
       (40*I)*Pi*G[0, 1, 1, x] - (103*Pi^2*G[0, 1, 1, x])/3 + 
       ((16*I)/3)*Pi^3*G[0, 1, 1, x] + (14581*G[1, 0, 0, x])/36 - 
       (84*I)*Pi*G[1, 0, 0, x] + (467*Pi^2*G[1, 0, 0, x])/6 + 
       ((44*I)/3)*Pi^3*G[1, 0, 0, x] - 315*G[1, 0, 1, x] + 
       (30*I)*Pi*G[1, 0, 1, x] - (35*Pi^2*G[1, 0, 1, x])/3 - 
       (69*I)*Pi^3*G[1, 0, 1, x] - 315*G[1, 1, 0, x] + 
       (408*I)*Pi*G[1, 1, 0, x] - 39*Pi^2*G[1, 1, 0, x] - 
       (I/3)*Pi^3*G[1, 1, 0, x] + 476*G[1, 1, 1, x] + 
       (185*I)*Pi*G[1, 1, 1, x] + 62*Pi^2*G[1, 1, 1, x] + 
       (30*I)*Pi^3*G[1, 1, 1, x] - (556*G[0, 0, 0, 0, x])/3 + 
       (6*I)*Pi*G[0, 0, 0, 0, x] + 41*G[0, 0, 0, 1, x] + 
       (20*I)*Pi*G[0, 0, 0, 1, x] + 41*G[0, 0, 1, 0, x] + 
       (186*I)*Pi*G[0, 0, 1, 0, x] - (10*Pi^2*G[0, 0, 1, 0, x])/3 + 
       8*G[0, 0, 1, 1, x] - (26*I)*Pi*G[0, 0, 1, 1, x] - 
       (38*Pi^2*G[0, 0, 1, 1, x])/3 - 310*G[0, 1, 0, 0, x] + 
       (202*I)*Pi*G[0, 1, 0, 0, x] - (8*Pi^2*G[0, 1, 0, 0, x])/3 - 
       28*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
       (59*Pi^2*G[0, 1, 0, 1, x])/3 - 28*G[0, 1, 1, 0, x] - 
       (250*I)*Pi*G[0, 1, 1, 0, x] + (229*Pi^2*G[0, 1, 1, 0, x])/3 + 
       25*G[0, 1, 1, 1, x] + (62*I)*Pi*G[0, 1, 1, 1, x] + 
       (104*Pi^2*G[0, 1, 1, 1, x])/3 - (1235*G[1, 0, 0, 0, x])/3 - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 22*Pi^2*G[1, 0, 0, 0, x] + 
       144*G[1, 0, 0, 1, x] + (74*I)*Pi*G[1, 0, 0, 1, x] - 
       28*Pi^2*G[1, 0, 0, 1, x] + 144*G[1, 0, 1, 0, x] - 
       (104*I)*Pi*G[1, 0, 1, 0, x] - (250*Pi^2*G[1, 0, 1, 0, x])/3 + 
       27*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
       (74*Pi^2*G[1, 0, 1, 1, x])/3 + 316*G[1, 1, 0, 0, x] - 
       (184*I)*Pi*G[1, 1, 0, 0, x] - (160*Pi^2*G[1, 1, 0, 0, x])/3 + 
       233*G[1, 1, 0, 1, x] - (14*I)*Pi*G[1, 1, 0, 1, x] + 
       (14*Pi^2*G[1, 1, 0, 1, x])/3 + 233*G[1, 1, 1, 0, x] + 
       (158*I)*Pi*G[1, 1, 1, 0, x] + (142*Pi^2*G[1, 1, 1, 0, x])/3 - 
       144*G[1, 1, 1, 1, x] - (176*I)*Pi*G[1, 1, 1, 1, x] - 
       28*Pi^2*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       18*G[0, 0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       204*G[0, 0, 1, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       22*G[0, 0, 1, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       22*G[0, 0, 1, 1, 0, x] - (36*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 1, 1, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       290*G[0, 1, 0, 0, 0, x] - (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       56*G[0, 1, 0, 1, 0, x] + (148*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       34*G[0, 1, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       288*G[0, 1, 1, 0, 0, x] + (56*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       68*G[0, 1, 1, 0, 1, x] + (32*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       68*G[0, 1, 1, 1, 0, x] - (108*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       32*G[0, 1, 1, 1, 1, x] - (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       264*G[1, 0, 0, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       86*G[1, 0, 0, 0, 1, x] + (36*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       86*G[1, 0, 0, 1, 0, x] - (232*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       92*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       134*G[1, 0, 1, 0, 0, x] - (220*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       38*G[1, 0, 1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       38*G[1, 0, 1, 1, 0, x] + (296*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, x] - (44*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       208*G[1, 1, 0, 0, 0, x] - (52*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       104*G[1, 1, 0, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       104*G[1, 1, 0, 1, 0, x] + (104*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       32*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       212*G[1, 1, 1, 0, 0, x] + (140*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       176*G[1, 1, 1, 0, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       176*G[1, 1, 1, 1, 0, x] - (112*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (112*I)*Pi*G[1, 1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 0, 1, 1, 1, x] + 24*G[0, 0, 1, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
       48*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, 1, x] - 
       64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] + 144*G[0, 1, 0, 1, 0, 0, x] - 
       44*G[0, 1, 0, 1, 0, 1, x] - 44*G[0, 1, 0, 1, 1, 0, x] + 
       68*G[0, 1, 0, 1, 1, 1, x] + 224*G[0, 1, 1, 0, 0, 0, x] - 
       72*G[0, 1, 1, 0, 0, 1, x] - 72*G[0, 1, 1, 0, 1, 0, x] + 
       48*G[0, 1, 1, 0, 1, 1, x] - 80*G[0, 1, 1, 1, 0, 0, x] - 
       84*G[0, 1, 1, 1, 0, 1, x] - 84*G[0, 1, 1, 1, 1, 0, x] + 
       112*G[0, 1, 1, 1, 1, 1, x] + 44*G[1, 0, 0, 0, 0, 1, x] + 
       44*G[1, 0, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 0, 1, 1, x] - 
       236*G[1, 0, 0, 1, 0, 0, x] + 28*G[1, 0, 0, 1, 0, 1, x] + 
       28*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] - 
       332*G[1, 0, 1, 0, 0, 0, x] - 40*G[1, 0, 1, 0, 0, 1, x] - 
       40*G[1, 0, 1, 0, 1, 0, x] + 324*G[1, 0, 1, 1, 0, 0, x] - 
       40*G[1, 0, 1, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, 1, x] - 244*G[1, 1, 0, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] + 
       12*G[1, 1, 0, 0, 1, 1, x] + 132*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       16*G[1, 1, 0, 1, 1, 1, x] + 212*G[1, 1, 1, 0, 0, 0, x] + 
       48*G[1, 1, 1, 0, 0, 1, x] + 48*G[1, 1, 1, 0, 1, 0, x] + 
       16*G[1, 1, 1, 0, 1, 1, x] - 140*G[1, 1, 1, 1, 0, 0, x] + 
       112*G[1, 1, 1, 1, 0, 1, x] + 112*G[1, 1, 1, 1, 1, 0, x] + 
       (-80/27 - ((11*I)/18)*Pi - Pi^2/24 + (35*G[0, x])/12 - 
         (3*I)*Pi*G[0, x] + ((7*I)/6)*Pi*G[1, x] + (7*G[0, 1, x])/6 + 
         (7*G[1, 0, x])/6)*Log[mu2/s]^4*RATIO[x] + (-127/180 - (5*G[0, x])/6)*
        Log[mu2/s]^5*RATIO[x] + (5*Log[mu2/s]^6*RATIO[x])/36 + 
       Log[mu2/s]^3*(((-2*I)/3)*Pi - (7*Pi^2)/3 - (2*G[0, x])/3 + 
         ((11*I)/3)*Pi*G[0, x] + ((7*I)/3)*Pi*G[1, x] + (14*Pi^2*G[1, x])/3 + 
         (4*G[0, 0, x])/3 + (7*G[0, 1, x])/3 - ((14*I)/3)*Pi*G[0, 1, x] + 
         (7*G[1, 0, x])/3 - ((14*I)/3)*Pi*G[1, 0, x] - 
         ((14*I)/3)*Pi*G[1, 1, x] - (14*G[0, 1, 1, x])/3 - 
         (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 + 
         (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((-7*Pi^2*G[1, x])/3 + ((7*I)/3)*Pi*G[0, 1, x] + 
           ((7*I)/3)*Pi*G[1, 0, x] + ((7*I)/3)*Pi*G[1, 1, x] + 
           (7*G[0, 1, 1, x])/3 + (7*G[1, 0, 1, x])/3 + (7*G[1, 1, 0, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(-118/81 + ((13*I)/9)*Pi + (29*Pi^2)/36 + 
           ((4*I)/9)*Pi^3 + (359*G[0, x])/27 + ((35*I)/3)*Pi*G[0, x] + 
           (37*Pi^2*G[0, x])/6 - (14*Pi^2*G[1, x])/3 + ((8*I)/3)*Pi*
            G[0, 0, x] + ((14*I)/3)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           (8*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (4*Zeta[3])/9)) - 
       (3713*Zeta[3])/36 - ((155*I)/3)*Pi*Zeta[3] - (215*Pi^2*Zeta[3])/6 - 
       (232*G[0, x]*Zeta[3])/3 + ((194*I)/3)*Pi*G[0, x]*Zeta[3] + 
       396*G[1, x]*Zeta[3] + ((274*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (32*Pi^2*G[1, x]*Zeta[3])/3 + (388*G[0, 0, x]*Zeta[3])/3 - 
       (770*G[0, 1, x]*Zeta[3])/3 + ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (494*G[1, 0, x]*Zeta[3])/3 - ((188*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       144*G[1, 1, x]*Zeta[3] - ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       16*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] - 
       (464*G[0, 1, 1, x]*Zeta[3])/3 - 112*G[1, 0, 0, x]*Zeta[3] + 
       (1048*G[1, 0, 1, x]*Zeta[3])/3 + (316*G[1, 1, 0, x]*Zeta[3])/3 - 
       92*G[1, 1, 1, x]*Zeta[3] + Log[mu2/s]^2*(((9*I)/4)*Pi - 
         (137*Pi^2)/12 - (11*I)*Pi^3 + (9*G[0, x])/4 - 
         ((11*I)/2)*Pi*G[0, x] - (35*Pi^2*G[0, x])/3 + (I/2)*Pi*G[1, x] + 
         (73*Pi^2*G[1, x])/3 + ((41*I)/3)*Pi^3*G[1, x] - 28*G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] + (49*G[0, 1, x])/2 - (7*I)*Pi*G[0, 1, x] + 
         17*Pi^2*G[0, 1, x] + (49*G[1, 0, x])/2 + (18*I)*Pi*G[1, 0, x] + 
         (25*Pi^2*G[1, 0, x])/3 - 24*G[1, 1, x] - (34*I)*Pi*G[1, 1, x] - 
         14*Pi^2*G[1, 1, x] - 2*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - (14*I)*Pi*G[0, 1, 0, x] - 
         10*G[0, 1, 1, x] + 45*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
         34*G[1, 0, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 34*G[1, 1, 0, x] - 
         (26*I)*Pi*G[1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         28*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] - 40*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 0, x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 + 
           (29*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/2 + 29*G[0, 0, x] - 
           (2*I)*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
           G[1, 0, 0, x] - Zeta[3]) + 41*Zeta[3] - 32*G[1, x]*Zeta[3] + 
         RATIO[x]*(10607/216 + ((310*I)/9)*Pi - (25*Pi^2)/6 - 
           ((20*I)/3)*Pi^3 - (493*Pi^4)/240 + (1048*G[0, x])/27 + 
           ((359*I)/9)*Pi*G[0, x] - (35*Pi^2*G[0, x])/4 + 
           ((25*I)/3)*Pi^3*G[0, x] - 10*Pi^2*G[1, x] - ((43*I)/6)*Pi^3*
            G[1, x] + 4*G[0, 0, x] - ((119*I)/3)*Pi*G[0, 0, x] - 
           (37*Pi^2*G[0, 0, x])/3 - 4*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 
           (43*Pi^2*G[0, 1, x])/2 - 4*G[1, 0, x] + ((119*I)/3)*Pi*
            G[1, 0, x] + (29*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] + 14*Pi^2*G[1, 1, x] - (83*G[0, 0, 0, x])/3 + 
           (20*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (20*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           (8*I)*Pi*G[0, 1, 0, x] + (83*G[1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (6*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (16*I)*Pi*G[1, 1, 0, x] - (14*I)*Pi*G[1, 1, 1, x] + 
           4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
           14*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
           2*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 
           (676*Zeta[3])/9 + (26*I)*Pi*Zeta[3] + (50*G[0, x]*Zeta[3])/3 - 
           10*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((20*I)*Pi*G[1, x] - 
           (77*Pi^2*G[1, x])/6 - ((65*I)/6)*Pi^3*G[1, x] + 
           ((19*I)/2)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/2 + 
           ((27*I)/2)*Pi*G[1, 0, x] - (49*Pi^2*G[1, 0, x])/6 + 
           20*G[1, 1, x] + ((27*I)/2)*Pi*G[1, 1, x] + 7*Pi^2*G[1, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, x] + (7*I)*Pi*G[0, 1, 0, x] + 
           (19*G[0, 1, 1, x])/2 - (4*I)*Pi*G[1, 0, 0, x] + 
           (27*G[1, 0, 1, x])/2 - (3*I)*Pi*G[1, 0, 1, x] + 
           (27*G[1, 1, 0, x])/2 + (37*I)*Pi*G[1, 1, 0, x] - 
           (14*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] + 
           7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
           44*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 
           40*G[1, x]*Zeta[3])) + Log[mu2/s]*(((167*I)/9)*Pi - 
         (1393*Pi^2)/18 - ((274*I)/9)*Pi^3 + (847*Pi^4)/90 + 
         (167*G[0, x])/9 - ((29*I)/18)*Pi*G[0, x] - (187*Pi^2*G[0, x])/18 + 
         ((31*I)/6)*Pi^3*G[0, x] - ((149*I)/2)*Pi*G[1, x] + 
         106*Pi^2*G[1, x] + ((7*I)/6)*Pi^3*G[1, x] - (497*Pi^4*G[1, x])/45 - 
         (3053*G[0, 0, x])/18 + ((70*I)/3)*Pi*G[0, 0, x] + 
         27*Pi^2*G[0, 0, x] + (327*G[0, 1, x])/2 - (30*I)*Pi*G[0, 1, x] + 
         (187*Pi^2*G[0, 1, x])/6 + ((91*I)/3)*Pi^3*G[0, 1, x] + 
         (327*G[1, 0, x])/2 + ((275*I)/3)*Pi*G[1, 0, x] - 
         (445*Pi^2*G[1, 0, x])/6 - (9*I)*Pi^3*G[1, 0, x] - 238*G[1, 1, x] - 
         (93*I)*Pi*G[1, 1, x] - (166*Pi^2*G[1, 1, x])/3 + 
         ((29*I)/3)*Pi^3*G[1, 1, x] + (364*G[0, 0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, x] - 42*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 
         12*Pi^2*G[0, 0, 1, x] - 42*G[0, 1, 0, x] - 
         (182*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 - 
         37*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] - 
         (103*Pi^2*G[0, 1, 1, x])/3 + (551*G[1, 0, 0, x])/3 - 
         (22*I)*Pi*G[1, 0, 0, x] - (52*Pi^2*G[1, 0, 0, x])/3 - 
         141*G[1, 0, 1, x] + (26*I)*Pi*G[1, 0, 1, x] - 
         (55*Pi^2*G[1, 0, 1, x])/3 - 141*G[1, 1, 0, x] + 
         (182*I)*Pi*G[1, 1, 0, x] + 55*Pi^2*G[1, 1, 0, x] + 
         96*G[1, 1, 1, x] + (122*I)*Pi*G[1, 1, 1, x] + 
         28*Pi^2*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] - 144*G[0, 1, 0, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, x] - 
         30*G[0, 1, 1, 0, x] - (68*I)*Pi*G[0, 1, 1, 0, x] + 
         26*G[0, 1, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, 1, x] - 
         180*G[1, 0, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
         68*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         68*G[1, 0, 1, 0, x] + (180*I)*Pi*G[1, 0, 1, 0, x] + 
         26*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
         128*G[1, 1, 0, 0, x] + (56*I)*Pi*G[1, 1, 0, 0, x] + 
         122*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
         122*G[1, 1, 1, 0, x] - (148*I)*Pi*G[1, 1, 1, 0, x] - 
         (84*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
         12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] - 20*G[0, 1, 0, 1, 1, x] - 
         96*G[0, 1, 1, 0, 0, x] + 56*G[0, 1, 1, 0, 1, x] + 
         56*G[0, 1, 1, 1, 0, x] - 84*G[0, 1, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 0, 1, 1, x] + 152*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] + 168*G[1, 1, 0, 0, 0, x] - 
         32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, x] - 120*G[1, 1, 1, 0, 0, x] - 
         84*G[1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 0, x] + (11*Zeta[3])/3 + 
         (46*I)*Pi*Zeta[3] - 48*G[0, x]*Zeta[3] + 124*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - 32*G[0, 1, x]*Zeta[3] + 
         16*G[1, 0, x]*Zeta[3] - 152*G[1, 1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(((-193*I)/18)*Pi^3 - (16*Pi^4)/45 + 
           ((2771*I)/18)*Pi*G[0, x] - (305*Pi^2*G[0, x])/18 + 
           ((10*I)/3)*Pi^3*G[0, x] + (2771*G[0, 0, x])/18 - 
           ((220*I)/3)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/3 - 
           (12*I)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
           ((157*I)/3)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - 
           (358*G[0, 0, 0, x])/3 + (16*I)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + (157*G[1, 0, 0, x])/3 - 
           (2*I)*Pi*G[1, 0, 0, x] + 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
           8*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
           (193*Zeta[3])/3 - (10*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(((313*I)/2)*Pi*G[1, x] - (285*Pi^2*G[1, x])/4 - 
           ((33*I)/2)*Pi^3*G[1, x] + (163*Pi^4*G[1, x])/18 + 
           (70*I)*Pi*G[0, 1, x] - (161*Pi^2*G[0, 1, x])/6 - 
           ((115*I)/6)*Pi^3*G[0, 1, x] + ((111*I)/2)*Pi*G[1, 0, x] - 
           (11*Pi^2*G[1, 0, x])/6 + ((17*I)/2)*Pi^3*G[1, 0, x] + 
           (313*G[1, 1, x])/2 + ((31*I)/2)*Pi*G[1, 1, x] + 
           (79*Pi^2*G[1, 1, x])/3 - ((101*I)/6)*Pi^3*G[1, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] - 6*Pi^2*G[0, 0, 1, x] + 
           (23*I)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/3 + 
           70*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
           (103*Pi^2*G[0, 1, 1, x])/6 - (22*I)*Pi*G[1, 0, 0, x] + 
           (62*Pi^2*G[1, 0, 0, x])/3 + (111*G[1, 0, 1, x])/2 - 
           (9*I)*Pi*G[1, 0, 1, x] + (55*Pi^2*G[1, 0, 1, x])/6 + 
           (111*G[1, 1, 0, x])/2 - (5*I)*Pi*G[1, 1, 0, x] - 
           (111*Pi^2*G[1, 1, 0, x])/2 - 80*G[1, 1, 1, x] - 
           (54*I)*Pi*G[1, 1, 1, x] - 14*Pi^2*G[1, 1, 1, x] - 
           (2*I)*Pi*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
           8*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (24*I)*Pi*G[0, 1, 0, 0, x] + 23*G[0, 1, 0, 1, x] + 
           23*G[0, 1, 1, 0, x] + (58*I)*Pi*G[0, 1, 1, 0, x] - 
           38*G[0, 1, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, 1, x] + 
           (12*I)*Pi*G[1, 0, 0, 0, x] - 22*G[1, 0, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, x] - 
           (162*I)*Pi*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] - 
           (8*I)*Pi*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
           (76*I)*Pi*G[1, 1, 0, 0, x] - 54*G[1, 1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, 1, x] - 54*G[1, 1, 1, 0, x] + 
           (146*I)*Pi*G[1, 1, 1, 0, x] + (42*I)*Pi*G[1, 1, 1, 1, x] - 
           2*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
           6*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
           24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
           10*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] - 
           28*G[0, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 0, x] + 
           42*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 1, x] + 
           12*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
           148*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
           6*G[1, 0, 1, 1, 0, x] + 10*G[1, 0, 1, 1, 1, x] - 
           180*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
           16*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] + 
           132*G[1, 1, 1, 0, 0, x] + 42*G[1, 1, 1, 0, 1, x] + 
           42*G[1, 1, 1, 1, 0, x] + (36*I)*Pi*G[1, x]*Zeta[3] + 
           40*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
           148*G[1, 1, x]*Zeta[3]) + RATIO[x]*(1029109/3888 + 
           ((55117*I)/324)*Pi - (7051*Pi^2)/648 - ((2381*I)/108)*Pi^3 + 
           (3283*Pi^4)/2160 - ((29*I)/90)*Pi^5 + (5824*G[0, x])/81 + 
           ((2096*I)/27)*Pi*G[0, x] - (3259*Pi^2*G[0, x])/108 - 
           ((5*I)/18)*Pi^3*G[0, x] - (197*Pi^4*G[0, x])/360 - 
           (389*Pi^2*G[1, x])/12 - ((125*I)/9)*Pi^3*G[1, x] + 
           (79*Pi^4*G[1, x])/45 + (163*G[0, 0, x])/2 - ((515*I)/6)*Pi*
            G[0, 0, x] - Pi^2*G[0, 0, x] - ((44*I)/3)*Pi^3*G[0, 0, x] - 
           (163*G[0, 1, x])/2 - ((71*I)/2)*Pi*G[0, 1, x] - 
           26*Pi^2*G[0, 1, x] - ((47*I)/3)*Pi^3*G[0, 1, x] - 
           (163*G[1, 0, x])/2 + ((515*I)/6)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
           ((23*I)/3)*Pi^3*G[1, 0, x] + (163*G[1, 1, x])/2 + 
           ((71*I)/2)*Pi*G[1, 1, x] + 26*Pi^2*G[1, 1, x] + 
           ((34*I)/3)*Pi^3*G[1, 1, x] - (268*G[0, 0, 0, x])/3 + 
           ((286*I)/3)*Pi*G[0, 0, 0, x] + (70*Pi^2*G[0, 0, 0, x])/3 - 
           (9*G[0, 0, 1, x])/2 + (36*I)*Pi*G[0, 0, 1, x] - 
           (56*Pi^2*G[0, 0, 1, x])/3 - (9*G[0, 1, 0, x])/2 + 
           ((38*I)/3)*Pi*G[0, 1, 0, x] + 2*Pi^2*G[0, 1, 0, x] - 
           23*G[0, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, x] + 
           (118*Pi^2*G[0, 1, 1, x])/3 + (151*G[1, 0, 0, x])/3 - 
           ((286*I)/3)*Pi*G[1, 0, 0, x] - 22*Pi^2*G[1, 0, 0, x] + 
           (87*G[1, 0, 1, x])/2 - (36*I)*Pi*G[1, 0, 1, x] + 
           (22*Pi^2*G[1, 0, 1, x])/3 + (87*G[1, 1, 0, x])/2 - 
           ((38*I)/3)*Pi*G[1, 1, 0, x] - (10*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 
           28*Pi^2*G[1, 1, 1, x] + (308*G[0, 0, 0, 0, x])/3 - 
           (96*I)*Pi*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] - 
           (20*I)*Pi*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] + 
           (68*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
           (12*I)*Pi*G[0, 0, 1, 1, x] - (34*G[0, 1, 0, 0, x])/3 + 
           (20*I)*Pi*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] - 
           (8*I)*Pi*G[0, 1, 0, 1, x] + 48*G[0, 1, 1, 0, x] - 
           (36*I)*Pi*G[0, 1, 1, 0, x] - (28*I)*Pi*G[0, 1, 1, 1, x] - 
           (308*G[1, 0, 0, 0, x])/3 + (56*I)*Pi*G[1, 0, 0, 0, x] - 
           48*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, x] - 
           48*G[1, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, x] - 
           12*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] + 
           (34*G[1, 1, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 0, 0, x] - 
           48*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
           48*G[1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 0, x] + 
           (56*I)*Pi*G[1, 1, 1, 1, x] - 48*G[0, 0, 0, 0, 0, x] - 
           56*G[0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 1, 0, x] + 
           20*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
           12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
           48*G[0, 0, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, x] - 
           32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] - 
           4*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] - 
           56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
           56*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
           56*G[1, 0, 0, 0, 1, x] + 56*G[1, 0, 0, 1, 0, x] - 
           8*G[1, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, x] - 
           12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
           8*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, x] + 
           32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] - 
           8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 1, x] + 
           56*G[1, 1, 1, 1, 0, x] + (10931*Zeta[3])/54 - ((1228*I)/9)*Pi*
            Zeta[3] - (101*Pi^2*Zeta[3])/3 - (644*G[0, x]*Zeta[3])/3 + 
           (48*I)*Pi*G[0, x]*Zeta[3] + (178*G[1, x]*Zeta[3])/3 - 
           ((40*I)/3)*Pi*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] - 
           (364*G[0, 1, x]*Zeta[3])/3 + (68*G[1, 0, x]*Zeta[3])/3 + 
           32*G[1, 1, x]*Zeta[3] - 70*Zeta[5])) + RATIO[(1 - x)^(-1)]*
        (((-6029*I)/216)*Pi^3 + (2081*Pi^4)/1080 - ((67*I)/180)*Pi^5 + 
         ((31687*I)/108)*Pi*G[0, x] - (9839*Pi^2*G[0, x])/216 + 
         ((91*I)/18)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/60 - 
         (9*I)*Pi^3*G[1, x] - (Pi^4*G[1, x])/90 + (31687*G[0, 0, x])/108 - 
         ((6605*I)/36)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/9 - 
         (3*I)*Pi^3*G[0, 0, x] - ((143*I)/4)*Pi*G[0, 1, x] - 
         (17*Pi^2*G[0, 1, x])/6 + (5*I)*Pi^3*G[0, 1, x] + 
         ((2371*I)/18)*Pi*G[1, 0, x] - (188*Pi^2*G[1, 0, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, 0, x] - (905*G[0, 0, 0, x])/3 + 
         (94*I)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/3 - 
         (143*G[0, 0, 1, x])/4 - (23*I)*Pi*G[0, 0, 1, x] + 
         (44*Pi^2*G[0, 0, 1, x])/3 - (143*G[0, 1, 0, x])/4 - 
         (50*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/3 + 
         (18*I)*Pi*G[0, 1, 1, x] - (14*Pi^2*G[0, 1, 1, x])/3 + 
         (2371*G[1, 0, 0, x])/18 - (57*I)*Pi*G[1, 0, 0, x] - 
         (13*Pi^2*G[1, 0, 0, x])/6 - (6*I)*Pi*G[1, 0, 1, x] + 
         (2*Pi^2*G[1, 0, 1, x])/3 + (48*I)*Pi*G[1, 1, 0, x] + 
         (538*G[0, 0, 0, 0, x])/3 - (28*I)*Pi*G[0, 0, 0, 0, x] + 
         34*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] + 
         34*G[0, 0, 1, 0, x] + (14*I)*Pi*G[0, 0, 1, 0, x] - 
         45*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
         56*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         (310*G[1, 0, 0, 0, x])/3 + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         48*G[1, 1, 0, 0, x] - 12*G[0, 0, 0, 0, 0, x] - 
         20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] - 
         28*G[0, 0, 0, 1, 1, x] + 10*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         48*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 1, 1, x] - 10*G[0, 1, 1, 0, 0, x] + 
         2*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, x] + (6029*Zeta[3])/36 - (58*I)*Pi*Zeta[3] + 
         (115*Pi^2*Zeta[3])/6 - (106*G[0, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[0, x]*Zeta[3] + 54*G[1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, x]*Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - 
         50*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 44*Zeta[5]) + 
       214*Zeta[5] - 184*G[1, x]*Zeta[5] + RATIO[x]*(23550685/46656 + 
         ((420775*I)/1296)*Pi + (13223*Pi^2)/288 - ((3395*I)/108)*Pi^3 + 
         (96481*Pi^4)/12960 - ((619*I)/360)*Pi^5 - (40223*Pi^6)/90720 + 
         (14576*G[0, x])/243 + ((5824*I)/81)*Pi*G[0, x] - 
         (51847*Pi^2*G[0, x])/648 - ((487*I)/72)*Pi^3*G[0, x] + 
         (121*Pi^4*G[0, x])/80 + ((13*I)/90)*Pi^5*G[0, x] - 
         (977*Pi^2*G[1, x])/12 - ((391*I)/36)*Pi^3*G[1, x] + 
         (143*Pi^4*G[1, x])/90 + ((11*I)/24)*Pi^5*G[1, x] + 
         (1293*G[0, 0, x])/4 - ((2377*I)/36)*Pi*G[0, 0, x] + 
         (887*Pi^2*G[0, 0, x])/72 - ((19*I)/18)*Pi^3*G[0, 0, x] + 
         (59*Pi^4*G[0, 0, x])/90 - (1293*G[0, 1, x])/4 - 
         ((223*I)/4)*Pi*G[0, 1, x] - (169*Pi^2*G[0, 1, x])/12 - 
         ((169*I)/9)*Pi^3*G[0, 1, x] + (217*Pi^4*G[0, 1, x])/40 - 
         (1293*G[1, 0, x])/4 + ((2377*I)/36)*Pi*G[1, 0, x] + 
         (443*Pi^2*G[1, 0, x])/36 + ((19*I)/18)*Pi^3*G[1, 0, x] + 
         (161*Pi^4*G[1, 0, x])/72 + (1293*G[1, 1, x])/4 + 
         ((223*I)/4)*Pi*G[1, 1, x] + (881*Pi^2*G[1, 1, x])/24 + 
         ((169*I)/9)*Pi^3*G[1, 1, x] - (223*Pi^4*G[1, 1, x])/45 - 
         (8983*G[0, 0, 0, x])/36 + ((1109*I)/12)*Pi*G[0, 0, 0, x] + 
         (293*Pi^2*G[0, 0, 0, x])/18 + ((38*I)/3)*Pi^3*G[0, 0, 0, x] + 
         102*G[0, 0, 1, x] + ((15*I)/2)*Pi*G[0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, x] - ((104*I)/3)*Pi^3*G[0, 0, 1, x] + 
         102*G[0, 1, 0, x] + ((154*I)/3)*Pi*G[0, 1, 0, x] + 
         (37*Pi^2*G[0, 1, 0, x])/3 - (2*I)*Pi^3*G[0, 1, 0, x] - 
         (305*G[0, 1, 1, x])/4 + ((275*I)/4)*Pi*G[0, 1, 1, x] + 
         32*Pi^2*G[0, 1, 1, x] + ((34*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (185*G[1, 0, 0, x])/18 - ((284*I)/3)*Pi*G[1, 0, 0, x] - 
         (293*Pi^2*G[1, 0, 0, x])/18 - ((38*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (549*G[1, 0, 1, x])/4 - ((21*I)/4)*Pi*G[1, 0, 1, x] - 
         2*Pi^2*G[1, 0, 1, x] + (31*I)*Pi^3*G[1, 0, 1, x] + 
         (549*G[1, 1, 0, x])/4 - ((589*I)/12)*Pi*G[1, 1, 0, x] - 
         (37*Pi^2*G[1, 1, 0, x])/3 + (2*I)*Pi^3*G[1, 1, 0, x] - 
         163*G[1, 1, 1, x] - (71*I)*Pi*G[1, 1, 1, x] - 
         32*Pi^2*G[1, 1, 1, x] - ((23*I)/3)*Pi^3*G[1, 1, 1, x] + 
         166*G[0, 0, 0, 0, x] - ((346*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (82*Pi^2*G[0, 0, 0, 0, x])/3 + (63*G[0, 0, 0, 1, x])/4 + 
         (42*I)*Pi*G[0, 0, 0, 1, x] - (88*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (63*G[0, 0, 1, 0, x])/4 - ((86*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (34*Pi^2*G[0, 0, 1, 0, x])/3 - (15*G[0, 0, 1, 1, x])/4 - 
         (36*I)*Pi*G[0, 0, 1, 1, x] + (70*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (217*G[0, 1, 0, 0, x])/12 - ((50*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (29*Pi^2*G[0, 1, 0, 0, x])/3 + (151*G[0, 1, 0, 1, x])/4 - 
         (24*I)*Pi*G[0, 1, 0, 1, x] + (25*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (151*G[0, 1, 1, 0, x])/4 + ((104*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (47*Pi^2*G[0, 1, 1, 0, x])/3 + 54*G[0, 1, 1, 1, x] - 
         (72*I)*Pi*G[0, 1, 1, 1, x] - (107*Pi^2*G[0, 1, 1, 1, x])/3 - 
         76*G[1, 0, 0, 0, x] + ((346*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         30*Pi^2*G[1, 0, 0, 0, x] - 69*G[1, 0, 0, 1, x] - 
         (42*I)*Pi*G[1, 0, 0, 1, x] + (74*Pi^2*G[1, 0, 0, 1, x])/3 - 
         69*G[1, 0, 1, 0, x] + ((86*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         12*Pi^2*G[1, 0, 1, 0, x] + (81*G[1, 0, 1, 1, x])/4 + 
         (36*I)*Pi*G[1, 0, 1, 1, x] - (47*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (163*G[1, 1, 0, 0, x])/12 + ((50*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         7*Pi^2*G[1, 1, 0, 0, x] - 79*G[1, 1, 0, 1, x] + 
         (24*I)*Pi*G[1, 1, 0, 1, x] - (11*Pi^2*G[1, 1, 0, 1, x])/3 - 
         79*G[1, 1, 1, 0, x] - ((104*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, 1, x] + 28*Pi^2*G[1, 1, 1, 1, x] - 
         146*G[0, 0, 0, 0, 0, x] + (152*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         72*G[0, 0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         72*G[0, 0, 0, 1, 0, x] - (72*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         66*G[0, 0, 0, 1, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (86*G[0, 0, 1, 0, 0, x])/3 - (144*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] + (104*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 0, 1, 1, 1, x] + (128*G[0, 1, 0, 0, 0, x])/3 - 
         (36*I)*Pi*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] - 
         (20*I)*Pi*G[0, 1, 0, 1, 1, x] + (176*G[0, 1, 1, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, 0, 1, x] - 72*G[0, 1, 1, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, 0, x] + (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         146*G[1, 0, 0, 0, 0, x] - (100*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         72*G[1, 0, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 1, 0, x] + (84*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         66*G[1, 0, 0, 1, 1, x] - (28*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (86*G[1, 0, 1, 0, 0, x])/3 + (124*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         48*G[1, 0, 1, 0, 1, x] + 48*G[1, 0, 1, 1, 0, x] - 
         (100*I)*Pi*G[1, 0, 1, 1, 0, x] + (44*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (128*G[1, 1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 0, 1, 0, x] + (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] + (32*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (176*G[1, 1, 1, 0, 0, x])/3 - (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] + (20*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         72*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 92*G[0, 0, 0, 0, 0, 0, x] + 
         108*G[0, 0, 0, 0, 0, 1, x] + 108*G[0, 0, 0, 0, 1, 0, x] - 
         40*G[0, 0, 0, 0, 1, 1, x] - 68*G[0, 0, 0, 1, 0, 0, x] + 
         52*G[0, 0, 0, 1, 0, 1, x] + 52*G[0, 0, 0, 1, 1, 0, x] - 
         56*G[0, 0, 0, 1, 1, 1, x] - 160*G[0, 0, 1, 0, 0, 0, x] - 
         24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] + 
         16*G[0, 0, 1, 0, 1, 1, x] + 132*G[0, 0, 1, 1, 0, 0, x] - 
         40*G[0, 0, 1, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 1, 0, x] + 
         72*G[0, 0, 1, 1, 1, 1, x] - 132*G[0, 1, 0, 0, 0, 0, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 0, 1, 1, x] - 20*G[0, 1, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
         20*G[0, 1, 0, 1, 1, 1, x] + 48*G[0, 1, 1, 0, 0, 1, x] + 
         48*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 1, 0, 1, x] + 
         84*G[0, 1, 1, 1, 1, 0, x] - 84*G[0, 1, 1, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, 0, x] - 108*G[1, 0, 0, 0, 0, 1, x] - 
         108*G[1, 0, 0, 0, 1, 0, x] + 44*G[1, 0, 0, 0, 1, 1, x] + 
         80*G[1, 0, 0, 1, 0, 0, x] - 52*G[1, 0, 0, 1, 0, 1, x] - 
         52*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
         132*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] - 
         128*G[1, 0, 1, 1, 0, 0, x] + 40*G[1, 0, 1, 1, 0, 1, x] + 
         40*G[1, 0, 1, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 0, 1, x] - 
         32*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
         8*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
         4*G[1, 1, 0, 1, 1, 0, x] + 44*G[1, 1, 0, 1, 1, 1, x] + 
         28*G[1, 1, 1, 0, 0, 0, x] - 48*G[1, 1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 1, 1, x] - 
         84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] + 
         (84017*Zeta[3])/324 - ((1255*I)/18)*Pi*Zeta[3] + 
         (5*Pi^2*Zeta[3])/9 - ((107*I)/9)*Pi^3*Zeta[3] - 
         (12185*G[0, x]*Zeta[3])/54 - ((160*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (98*Pi^2*G[0, x]*Zeta[3])/3 - (91*G[1, x]*Zeta[3])/12 - 
         (102*I)*Pi*G[1, x]*Zeta[3] + (103*Pi^2*G[1, x]*Zeta[3])/3 + 
         (124*G[0, 0, x]*Zeta[3])/3 + ((56*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         (122*G[0, 1, x]*Zeta[3])/3 - ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (124*G[1, 0, x]*Zeta[3])/3 - (4*I)*Pi*G[1, 0, x]*Zeta[3] - 
         (122*G[1, 1, x]*Zeta[3])/3 + (68*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (88*G[0, 0, 0, x]*Zeta[3])/3 + 140*G[0, 0, 1, x]*Zeta[3] + 
         36*G[0, 1, 0, x]*Zeta[3] + 84*G[0, 1, 1, x]*Zeta[3] - 
         (80*G[1, 0, 0, x]*Zeta[3])/3 - 176*G[1, 0, 1, x]*Zeta[3] + 
         20*G[1, 1, 0, x]*Zeta[3] - 48*G[1, 1, 1, x]*Zeta[3] - 
         (1453*Zeta[3]^2)/9 + (673*Zeta[5])/5 + (36*I)*Pi*Zeta[5] - 
         6*G[0, x]*Zeta[5] + 12*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((907*I)/2)*Pi*G[1, x] - (1345*Pi^2*G[1, x])/8 - 
         ((263*I)/8)*Pi^3*G[1, x] + (103*Pi^4*G[1, x])/18 + 
         ((119*I)/60)*Pi^5*G[1, x] + (192*I)*Pi*G[0, 1, x] - 
         70*Pi^2*G[0, 1, x] - ((233*I)/12)*Pi^3*G[0, 1, x] + 
         (211*Pi^4*G[0, 1, x])/36 + ((403*I)/4)*Pi*G[1, 0, x] + 
         (77*Pi^2*G[1, 0, x])/24 + ((55*I)/12)*Pi^3*G[1, 0, x] - 
         (37*Pi^4*G[1, 0, x])/20 + (907*G[1, 1, x])/2 - 
         ((223*I)/4)*Pi*G[1, 1, x] + (549*Pi^2*G[1, 1, x])/8 + 
         ((25*I)/4)*Pi^3*G[1, 1, x] + (64*Pi^4*G[1, 1, x])/9 + 
         (40*I)*Pi*G[0, 0, 1, x] - (73*Pi^2*G[0, 0, 1, x])/6 - 
         ((25*I)/3)*Pi^3*G[0, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, x] + 
         (41*Pi^2*G[0, 1, 0, x])/6 + ((59*I)/6)*Pi^3*G[0, 1, 0, x] + 
         192*G[0, 1, 1, x] - (22*I)*Pi*G[0, 1, 1, x] + 
         (109*Pi^2*G[0, 1, 1, x])/4 - ((26*I)/3)*Pi^3*G[0, 1, 1, x] - 
         ((177*I)/4)*Pi*G[1, 0, 0, x] - (3*Pi^2*G[1, 0, 0, x])/2 - 
         ((34*I)/3)*Pi^3*G[1, 0, 0, x] + (403*G[1, 0, 1, x])/4 - 
         (35*I)*Pi*G[1, 0, 1, x] + (41*Pi^2*G[1, 0, 1, x])/4 + 
         ((109*I)/2)*Pi^3*G[1, 0, 1, x] + (403*G[1, 1, 0, x])/4 - 
         ((227*I)/4)*Pi*G[1, 1, 0, x] - (265*Pi^2*G[1, 1, 0, x])/12 + 
         (I/6)*Pi^3*G[1, 1, 0, x] - 313*G[1, 1, 1, x] - 
         (71*I)*Pi*G[1, 1, 1, x] - 27*Pi^2*G[1, 1, 1, x] - 
         (29*I)*Pi^3*G[1, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (11*I)*Pi*G[0, 0, 1, 0, x] - (Pi^2*G[0, 0, 1, 0, x])/3 + 
         40*G[0, 0, 1, 1, x] + (3*I)*Pi*G[0, 0, 1, 1, x] + 
         (19*Pi^2*G[0, 0, 1, 1, x])/3 - (36*I)*Pi*G[0, 1, 0, 0, x] + 
         (22*Pi^2*G[0, 1, 0, 0, x])/3 + 48*G[0, 1, 0, 1, x] - 
         (3*I)*Pi*G[0, 1, 0, 1, x] - (59*Pi^2*G[0, 1, 0, 1, x])/6 + 
         48*G[0, 1, 1, 0, x] + (23*I)*Pi*G[0, 1, 1, 0, x] - 
         (313*Pi^2*G[0, 1, 1, 0, x])/6 - 140*G[0, 1, 1, 1, x] - 
         (27*I)*Pi*G[0, 1, 1, 1, x] - (52*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (31*I)*Pi*G[1, 0, 0, 0, x] - 27*Pi^2*G[1, 0, 0, 0, x] - 
         (177*G[1, 0, 0, 1, x])/4 - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         14*Pi^2*G[1, 0, 0, 1, x] - (177*G[1, 0, 1, 0, x])/4 - 
         (74*I)*Pi*G[1, 0, 1, 0, x] + (257*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (185*G[1, 0, 1, 1, x])/4 - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         (37*Pi^2*G[1, 0, 1, 1, x])/3 - (5*G[1, 1, 0, 0, x])/4 + 
         (3*I)*Pi*G[1, 1, 0, 0, x] + (164*Pi^2*G[1, 1, 0, 0, x])/3 - 
         111*G[1, 1, 0, 1, x] - (7*I)*Pi*G[1, 1, 0, 1, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/3 - 111*G[1, 1, 1, 0, x] + 
         (44*I)*Pi*G[1, 1, 1, 0, x] - (185*Pi^2*G[1, 1, 1, 0, x])/3 + 
         120*G[1, 1, 1, 1, x] + (81*I)*Pi*G[1, 1, 1, 1, x] + 
         14*Pi^2*G[1, 1, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         11*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         11*G[0, 0, 1, 1, 0, x] + (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 36*G[0, 1, 0, 1, 0, x] - 
         (110*I)*Pi*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 46*G[0, 1, 1, 0, 0, x] - 
         (52*I)*Pi*G[0, 1, 1, 0, 0, x] - 46*G[0, 1, 1, 0, 1, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, 1, x] - 46*G[0, 1, 1, 1, 0, x] + 
         (90*I)*Pi*G[0, 1, 1, 1, 0, x] + 57*G[0, 1, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         31*G[1, 0, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         31*G[1, 0, 0, 1, 0, x] + (212*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         21*G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         53*G[1, 0, 1, 0, 0, x] + (182*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         G[1, 0, 1, 0, 1, x] + (14*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         G[1, 0, 1, 1, 0, x] - (268*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         G[1, 0, 1, 1, 1, x] + (22*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         57*G[1, 1, 0, 0, 0, x] + (74*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         38*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         38*G[1, 1, 0, 1, 0, x] - (136*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         9*G[1, 1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         17*G[1, 1, 1, 0, 0, x] - (142*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         81*G[1, 1, 1, 0, 1, x] + (10*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         81*G[1, 1, 1, 1, 0, x] + (140*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, 1, 0, x] + 10*G[0, 0, 1, 0, 1, 1, x] + 
         36*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, 1, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
         6*G[0, 1, 0, 0, 1, 1, x] - 108*G[0, 1, 0, 1, 0, 0, x] + 
         22*G[0, 1, 0, 1, 0, 1, x] + 22*G[0, 1, 0, 1, 1, 0, x] - 
         34*G[0, 1, 0, 1, 1, 1, x] - 160*G[0, 1, 1, 0, 0, 0, x] + 
         36*G[0, 1, 1, 0, 0, 1, x] + 36*G[0, 1, 1, 0, 1, 0, x] - 
         24*G[0, 1, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 1, 0, 0, x] + 
         42*G[0, 1, 1, 1, 0, 1, x] + 42*G[0, 1, 1, 1, 1, 0, x] - 
         56*G[0, 1, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, 1, x] - 
         22*G[1, 0, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 0, 1, 1, x] + 
         214*G[1, 0, 0, 1, 0, 0, x] - 14*G[1, 0, 0, 1, 0, 1, x] - 
         14*G[1, 0, 0, 1, 1, 0, x] + 24*G[1, 0, 0, 1, 1, 1, x] + 
         310*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
         20*G[1, 0, 1, 0, 1, 0, x] - 282*G[1, 0, 1, 1, 0, 0, x] + 
         20*G[1, 0, 1, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 1, 0, x] - 
         8*G[1, 0, 1, 1, 1, 1, x] + 266*G[1, 1, 0, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 0, 1, x] - 12*G[1, 1, 0, 0, 1, 0, x] - 
         6*G[1, 1, 0, 0, 1, 1, x] - 150*G[1, 1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, 1, x] - 250*G[1, 1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 1, 0, 0, 1, x] - 24*G[1, 1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 1, 0, 1, 1, x] + 154*G[1, 1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 1, 0, x] - 
         80*G[1, x]*Zeta[3] - (25*I)*Pi*G[1, x]*Zeta[3] - 
         (50*Pi^2*G[1, x]*Zeta[3])/3 - ((116*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         14*G[1, 0, x]*Zeta[3] + ((202*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         61*G[1, 1, x]*Zeta[3] + ((124*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         20*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] + 
         (340*G[0, 1, 1, x]*Zeta[3])/3 + 116*G[1, 0, 0, x]*Zeta[3] - 
         (884*G[1, 0, 1, x]*Zeta[3])/3 - (338*G[1, 1, 0, x]*Zeta[3])/3 + 
         130*G[1, 1, 1, x]*Zeta[3] + 170*G[1, x]*Zeta[5]))) + 
   ((-12*I)*Pi + 5*Pi^2 + ((7*I)/6)*Pi^3 - (8*I)*Pi*G[0, x] + 
     (2*Pi^2*G[0, x])/3 - 12*G[1, x] + (17*I)*Pi*G[1, x] - 
     (35*Pi^2*G[1, x])/6 - ((7*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
     (2*I)*Pi*G[0, 0, x] - 4*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 
     4*Pi^2*G[0, 1, x] - 4*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 
     (4*Pi^2*G[1, 0, x])/3 + 24*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
     (11*Pi^2*G[1, 1, x])/3 + 2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
     2*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
     (4*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
     4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
     8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, x] + 
     ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x])*Log[mu2/s]^3*RATIO[x] + 
     (Log[mu2/s]^4*RATIO[x])/2 + Log[mu2/s]^2*((-I)*Pi - G[1, x] + 
       (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)] + (25/2 + (9*I)*Pi - (19*Pi^2)/6 + 6*G[0, x] + 
         (6*I)*Pi*G[0, x] - 6*G[1, x] - (6*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x]) + 
     Log[mu2/s]*((-3*I)*Pi + 2*Pi^2 - (2*I)*Pi*G[0, x] - 3*G[1, x] + 
       (6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 2*G[0, 1, x] + 
       (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + 
       10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
       ((-3*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(93/4 + (25*I)*Pi - 
         (17*Pi^2)/2 - ((7*I)/3)*Pi^3 + 16*G[0, x] + (12*I)*Pi*G[0, x] - 
         (19*Pi^2*G[0, x])/3 - 16*G[1, x] - (12*I)*Pi*G[1, x] + 
         (19*Pi^2*G[1, x])/3 + (8*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - 
         (8*I)*Pi*G[1, 0, x] + (8*I)*Pi*G[1, 1, x] - 12*Zeta[3])) - 
     10*Zeta[3] + 20*G[1, x]*Zeta[3] + RATIO[x]*(511/16 + ((93*I)/4)*Pi - 
       (137*Pi^2)/12 - ((5*I)/2)*Pi^3 + (169*Pi^4)/360 + (16*I)*Pi*G[0, x] - 
       6*Pi^2*G[0, x] - ((7*I)/3)*Pi^3*G[0, x] - (16*I)*Pi*G[1, x] + 
       6*Pi^2*G[1, x] + ((7*I)/3)*Pi^3*G[1, x] - (8*Pi^2*G[0, 0, x])/3 + 
       (16*Pi^2*G[0, 1, x])/3 + (8*Pi^2*G[1, 0, x])/3 - 
       (16*Pi^2*G[1, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] + 4*G[0, 1, 1, 1, x] + 
       12*G[1, 0, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 15*Zeta[3] - 
       (16*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*((-16*I)*Pi*G[1, x] + 
       (11*Pi^2*G[1, x])/3 + ((7*I)/6)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] + 
       2*Pi^2*G[0, 1, x] + (2*Pi^2*G[1, 0, x])/3 - 16*G[1, 1, x] - 
       (3*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/6 + 
       (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] + 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 
       2*G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] - 10*G[1, x]*Zeta[3]) + 
     e*((-48*I)*Pi + (187*Pi^2)/6 + ((61*I)/6)*Pi^3 - (7*Pi^4)/15 + 
       6*G[0, x] - ((63*I)/2)*Pi*G[0, x] + (89*Pi^2*G[0, x])/6 + 
       (I/3)*Pi^3*G[0, x] - 54*G[1, x] + ((93*I)/2)*Pi*G[1, x] - 
       (123*Pi^2*G[1, x])/4 - (8*I)*Pi^3*G[1, x] + (14*Pi^4*G[1, x])/9 - 
       7*G[0, 0, x] + ((9*I)/2)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/6 - 
       26*G[0, 1, x] + ((71*I)/2)*Pi*G[0, 1, x] - (91*Pi^2*G[0, 1, x])/6 - 
       ((32*I)/3)*Pi^3*G[0, 1, x] - 26*G[1, 0, x] - 
       ((67*I)/2)*Pi*G[1, 0, x] - (41*Pi^2*G[1, 0, x])/6 - 
       (I/3)*Pi^3*G[1, 0, x] + 101*G[1, 1, x] + (I/2)*Pi*G[1, 1, x] + 
       (13*Pi^2*G[1, 1, x])/2 + (12*I)*Pi^3*G[1, 1, x] + 
       (5*G[0, 0, 0, x])/2 - (2*I)*Pi*G[0, 0, 0, x] + 11*G[0, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] + 11*G[0, 1, 0, x] + 
       (10*I)*Pi*G[0, 1, 0, x] + (14*Pi^2*G[0, 1, 0, x])/3 + 
       (73*G[0, 1, 1, x])/2 + 14*Pi^2*G[0, 1, 1, x] - (37*G[1, 0, 0, x])/2 + 
       (4*I)*Pi*G[1, 0, 0, x] - (2*Pi^2*G[1, 0, 0, x])/3 - 3*G[1, 0, 1, x] - 
       (18*I)*Pi*G[1, 0, 1, x] + 15*Pi^2*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
       Pi^2*G[1, 1, 0, x] - (113*G[1, 1, 1, x])/2 - (24*I)*Pi*G[1, 1, 1, x] - 
       9*Pi^2*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
       (8*I)*Pi*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, x] - 
       18*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] - 
       10*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       (16*I)*Pi*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
       16*G[0, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 0, x] + 
       48*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 1, x] + 
       12*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 28*G[1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
       4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, 1, x] + 
       (5/2 + ((5*I)/3)*Pi + (5*G[0, x])/3 - (5*G[1, x])/3)*Log[mu2/s]^4*
        RATIO[x] + (Log[mu2/s]^5*RATIO[x])/3 + Log[mu2/s]^3*
        (((-4*I)/3)*Pi - (4*G[1, x])/3 + ((8*I)/3)*Pi*G[1, x] + 
         (8*G[1, 1, x])/3 + (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (91/6 + (10*I)*Pi - (32*Pi^2)/9 + 6*G[0, x] + 
           ((20*I)/3)*Pi*G[0, x] - 6*G[1, x] - ((20*I)/3)*Pi*G[1, x] + 
           4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
          RATIO[x]) + Log[mu2/s]^2*(((-11*I)/2)*Pi + (7*Pi^2)/2 + G[0, x]/2 - 
         (4*I)*Pi*G[0, x] - 6*G[1, x] + (10*I)*Pi*G[1, x] - 7*Pi^2*G[1, x] - 
         G[0, 0, x] - 3*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] + 
         (6*I)*Pi*G[1, 0, x] + 17*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         8*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         22*G[1, 1, 1, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         ((-5*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 - (4*I)*Pi*G[0, 1, x] - 
           (3*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
           4*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*
          (205/4 + ((91*I)/2)*Pi - 15*Pi^2 - ((13*I)/3)*Pi^3 + 24*G[0, x] + 
           (18*I)*Pi*G[0, x] - (32*Pi^2*G[0, x])/3 - 24*G[1, x] - 
           (18*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 + (10*I)*Pi*G[0, 0, x] - 
           (14*I)*Pi*G[0, 1, x] - (10*I)*Pi*G[1, 0, x] + 
           (14*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 0, 0, x] + 2*G[1, 1, 1, x] - (44*Zeta[3])/3)) - 
       (109*Zeta[3])/2 + ((32*I)/3)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] + 
       (194*G[1, x]*Zeta[3])/3 - ((40*I)/3)*Pi*G[1, x]*Zeta[3] + 
       20*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] - 
       (184*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (((-2*I)/3)*Pi^3 - (14*Pi^4)/45 + ((21*I)/2)*Pi*G[0, x] - 
         9*Pi^2*G[0, x] - (I/6)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 
         (21*G[0, 0, x])/2 + (3*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + 
         (2*Pi^2*G[0, 1, x])/3 + (4*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - 
         8*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] - 10*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
         4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 0, x] + 4*Zeta[3] - (4*I)*Pi*Zeta[3] + 
         4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-123*I)/2)*Pi*G[1, x] + 
         25*Pi^2*G[1, x] + ((16*I)/3)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/9 - 
         ((83*I)/2)*Pi*G[0, 1, x] + (32*Pi^2*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi^3*G[0, 1, x] + ((7*I)/2)*Pi*G[1, 0, x] + 
         (25*Pi^2*G[1, 0, x])/3 + (I/6)*Pi^3*G[1, 0, x] - 
         (123*G[1, 1, x])/2 + ((15*I)/2)*Pi*G[1, 1, x] - 
         (23*Pi^2*G[1, 1, x])/6 - (6*I)*Pi^3*G[1, 1, x] - 
         (3*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
         (5*I)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/3 - 
         (83*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] - 7*Pi^2*G[0, 1, 1, x] - 
         (7*I)*Pi*G[1, 0, 0, x] + (Pi^2*G[1, 0, 0, x])/3 + 
         (7*G[1, 0, 1, x])/2 + (10*I)*Pi*G[1, 0, 1, x] - 
         (15*Pi^2*G[1, 0, 1, x])/2 + (7*G[1, 1, 0, x])/2 - 
         (8*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
         (75*G[1, 1, 1, x])/2 + (9*I)*Pi*G[1, 1, 1, x] + 
         (9*Pi^2*G[1, 1, 1, x])/2 + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
         5*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] - 
         (10*I)*Pi*G[0, 1, 1, 0, x] + 18*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] - 
         7*G[1, 0, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] - 
         7*G[1, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] + 
         18*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         3*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         4*G[1, 1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         4*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         14*G[1, 0, 1, 1, 1, x] - 6*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] + 
         18*G[1, 1, 1, 1, 1, x] - 40*G[1, x]*Zeta[3] + ((20*I)/3)*Pi*G[1, x]*
          Zeta[3] - 10*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         (92*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*((-27*I)*Pi + (27*Pi^2)/2 + 
         ((10*I)/3)*Pi^3 + (3*G[0, x])/2 - (20*I)*Pi*G[0, x] + 
         (13*Pi^2*G[0, x])/3 - (57*G[1, x])/2 + (36*I)*Pi*G[1, x] - 
         (53*Pi^2*G[1, x])/3 - ((20*I)/3)*Pi^3*G[1, x] - 9*G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] + (18*I)*Pi*G[0, 1, x] - 
         14*Pi^2*G[0, 1, x] - 12*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/3 + 
         60*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + (46*Pi^2*G[1, 1, x])/3 - 
         6*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         28*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, x] + 
         ((11*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 11*G[0, 0, x] + 
           (6*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
           6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 20*Zeta[3] + 
         40*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-67*I)/2)*Pi*G[1, x] + 
           (59*Pi^2*G[1, x])/6 + ((10*I)/3)*Pi^3*G[1, x] - 
           (12*I)*Pi*G[0, 1, x] + 7*Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
           (7*Pi^2*G[1, 0, x])/3 - (67*G[1, 1, x])/2 - (2*I)*Pi*G[1, 1, x] - 
           (23*Pi^2*G[1, 1, x])/3 - (6*I)*Pi*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, x] - G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           10*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
         RATIO[x]*(895/8 + ((205*I)/2)*Pi - (529*Pi^2)/12 - (11*I)*Pi^3 + 
           (469*Pi^4)/180 + 32*G[0, x] + (48*I)*Pi*G[0, x] - 
           19*Pi^2*G[0, x] - ((26*I)/3)*Pi^3*G[0, x] - 32*G[1, x] - 
           (48*I)*Pi*G[1, x] + 19*Pi^2*G[1, x] + ((26*I)/3)*Pi^3*G[1, x] - 
           (6*I)*Pi*G[0, 0, x] - 6*Pi^2*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] + 
           (58*Pi^2*G[0, 1, x])/3 + (6*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] + 
           (6*I)*Pi*G[1, 1, x] - (58*Pi^2*G[1, 1, x])/3 - 6*G[0, 0, 0, x] - 
           (40*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
           (16*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 
           (40*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
           (16*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           24*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
           4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 
           38*Zeta[3] - ((112*I)/3)*Pi*Zeta[3] - (16*G[0, x]*Zeta[3])/3 + 
           (16*G[1, x]*Zeta[3])/3)) + RATIO[x]*(4205/32 + ((895*I)/8)*Pi - 
         (829*Pi^2)/16 - ((197*I)/12)*Pi^3 + (859*Pi^4)/240 - 
         ((133*I)/180)*Pi^5 + (32*I)*Pi*G[0, x] - (74*Pi^2*G[0, x])/3 - 
         ((29*I)/4)*Pi^3*G[0, x] + (691*Pi^4*G[0, x])/180 - 
         (32*I)*Pi*G[1, x] + (74*Pi^2*G[1, x])/3 + ((29*I)/4)*Pi^3*G[1, x] - 
         (691*Pi^4*G[1, x])/180 - 10*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] + 
         (33*Pi^2*G[0, 0, x])/4 - ((11*I)/3)*Pi^3*G[0, 0, x] + 
         10*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] + (33*Pi^2*G[0, 1, x])/4 + 
         ((37*I)/3)*Pi^3*G[0, 1, x] + 10*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] - 
         (33*Pi^2*G[1, 0, x])/4 + ((11*I)/3)*Pi^3*G[1, 0, x] - 
         10*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] - (33*Pi^2*G[1, 1, x])/4 - 
         ((37*I)/3)*Pi^3*G[1, 1, x] - 12*G[0, 0, 0, x] - 
         ((27*I)/2)*Pi*G[0, 0, 0, x] + 11*Pi^2*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[0, 0, 1, x] + 
         10*Pi^2*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + ((3*I)/2)*Pi*
          G[0, 1, 0, x] - (22*Pi^2*G[0, 1, 0, x])/3 - 12*G[0, 1, 1, x] - 
         ((27*I)/2)*Pi*G[0, 1, 1, x] - 13*Pi^2*G[0, 1, 1, x] + 
         12*G[1, 0, 0, x] + ((27*I)/2)*Pi*G[1, 0, 0, x] - 
         11*Pi^2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] - ((3*I)/2)*Pi*
          G[1, 0, 1, x] - 10*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 + 
         12*G[1, 1, 1, x] + ((27*I)/2)*Pi*G[1, 1, 1, x] + 
         13*Pi^2*G[1, 1, 1, x] - (15*G[0, 0, 0, 0, x])/2 + 
         (36*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + (3*G[0, 0, 1, 1, x])/2 - 
         (8*I)*Pi*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 + 
         (28*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 0, x] - 
         (15*G[0, 1, 1, 1, x])/2 - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (15*G[1, 0, 0, 0, x])/2 - (36*I)*Pi*G[1, 0, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, 0, x] - 
         (3*G[1, 0, 1, 1, x])/2 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (3*G[1, 1, 0, 0, x])/2 - (28*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + (15*G[1, 1, 1, 1, x])/2 + 
         (4*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
         20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] + 
         20*G[0, 0, 1, 1, 1, x] - 28*G[0, 1, 0, 0, 0, x] + 
         20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] - 72*G[1, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         20*G[1, 0, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, x] - 
         20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, 1, x] - (340*Zeta[3])/3 - (32*I)*Pi*Zeta[3] + 
         (49*Pi^2*Zeta[3])/9 + (3*G[0, x]*Zeta[3])/2 + ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] - (3*G[1, x]*Zeta[3])/2 - ((56*I)/3)*Pi*G[1, x]*Zeta[3] - 
         64*G[0, 0, x]*Zeta[3] - 8*G[0, 1, x]*Zeta[3] + 
         64*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 30*Zeta[5])) + 
     e^2*((-168*I)*Pi + (3157*Pi^2)/24 + ((269*I)/8)*Pi^3 - (5411*Pi^4)/720 + 
       ((397*I)/720)*Pi^5 + 30*G[0, x] - (125*I)*Pi*G[0, x] + 
       (1375*Pi^2*G[0, x])/24 + ((47*I)/12)*Pi^3*G[0, x] - 
       (142*Pi^4*G[0, x])/45 - 198*G[1, x] + (139*I)*Pi*G[1, x] - 
       (803*Pi^2*G[1, x])/8 - ((9*I)/2)*Pi^3*G[1, x] + 
       (6317*Pi^4*G[1, x])/720 + ((53*I)/120)*Pi^5*G[1, x] - 
       (41*G[0, 0, x])/4 - ((57*I)/4)*Pi*G[0, 0, x] - (151*Pi^2*G[0, 0, x])/
        12 + ((20*I)/3)*Pi^3*G[0, 0, x] - (519*G[0, 1, x])/4 + 
       ((655*I)/4)*Pi*G[0, 1, x] - (215*Pi^2*G[0, 1, x])/4 - 
       ((73*I)/3)*Pi^3*G[0, 1, x] + (85*Pi^4*G[0, 1, x])/18 - 
       (519*G[1, 0, x])/4 - ((473*I)/4)*Pi*G[1, 0, x] + 
       (64*Pi^2*G[1, 0, x])/3 - ((3*I)/2)*Pi^3*G[1, 0, x] + 
       (97*Pi^4*G[1, 0, x])/30 + (1543*G[1, 1, x])/4 - 
       ((41*I)/4)*Pi*G[1, 1, x] + (323*Pi^2*G[1, 1, x])/12 + 
       ((41*I)/3)*Pi^3*G[1, 1, x] - (683*Pi^4*G[1, 1, x])/120 - 
       44*G[0, 0, 0, x] + ((3*I)/2)*Pi*G[0, 0, 0, x] - 
       (41*Pi^2*G[0, 0, 0, x])/6 + (189*G[0, 0, 1, x])/4 + 
       ((103*I)/2)*Pi*G[0, 0, 1, x] - (197*Pi^2*G[0, 0, 1, x])/6 - 
       ((29*I)/3)*Pi^3*G[0, 0, 1, x] + (189*G[0, 1, 0, x])/4 + 
       ((217*I)/2)*Pi*G[0, 1, 0, x] - (11*Pi^2*G[0, 1, 0, x])/2 + 
       ((31*I)/3)*Pi^3*G[0, 1, 0, x] + (353*G[0, 1, 1, x])/2 - 
       ((63*I)/2)*Pi*G[0, 1, 1, x] + (82*Pi^2*G[0, 1, 1, x])/3 + 
       ((37*I)/3)*Pi^3*G[0, 1, 1, x] - (113*G[1, 0, 0, x])/2 + 
       (72*I)*Pi*G[1, 0, 0, x] + (43*Pi^2*G[1, 0, 0, x])/3 - 
       (4*I)*Pi^3*G[1, 0, 0, x] - (7*G[1, 0, 1, x])/4 - 
       (95*I)*Pi*G[1, 0, 1, x] + (190*Pi^2*G[1, 0, 1, x])/3 + 
       (25*I)*Pi^3*G[1, 0, 1, x] - (7*G[1, 1, 0, x])/4 - 
       (141*I)*Pi*G[1, 1, 0, x] + (62*Pi^2*G[1, 1, 0, x])/3 - 
       ((31*I)/3)*Pi^3*G[1, 1, 0, x] - 233*G[1, 1, 1, x] - 
       (37*I)*Pi*G[1, 1, 1, x] - (25*Pi^2*G[1, 1, 1, x])/6 - 
       (18*I)*Pi^3*G[1, 1, 1, x] + (75*G[0, 0, 0, 0, x])/2 + 
       (14*I)*Pi*G[0, 0, 0, 0, x] - 32*G[0, 0, 0, 1, x] + 
       (10*I)*Pi*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] - 
       (28*I)*Pi*G[0, 0, 1, 0, x] + (14*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (113*G[0, 0, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (37*Pi^2*G[0, 0, 1, 1, x])/3 + (163*G[0, 1, 0, 0, x])/2 - 
       (32*I)*Pi*G[0, 1, 0, 0, x] - (20*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (48*I)*Pi*G[0, 1, 0, 1, x] - 11*Pi^2*G[0, 1, 0, 1, x] + 
       (46*I)*Pi*G[0, 1, 1, 0, x] - 47*Pi^2*G[0, 1, 1, 0, x] - 
       (229*G[0, 1, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, 1, x] - 
       (95*Pi^2*G[0, 1, 1, 1, x])/3 + 74*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 10*Pi^2*G[1, 0, 0, 0, x] + 
       33*G[1, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 1, x] + 
       (158*Pi^2*G[1, 0, 0, 1, x])/3 + 33*G[1, 0, 1, 0, x] - 
       (22*I)*Pi*G[1, 0, 1, 0, x] + (26*Pi^2*G[1, 0, 1, 0, x])/3 - 
       129*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
       (118*Pi^2*G[1, 0, 1, 1, x])/3 - 181*G[1, 1, 0, 0, x] - 
       (6*I)*Pi*G[1, 1, 0, 0, x] - (4*Pi^2*G[1, 1, 0, 0, x])/3 + 
       39*G[1, 1, 0, 1, x] + (68*I)*Pi*G[1, 1, 0, 1, x] - 
       (154*Pi^2*G[1, 1, 0, 1, x])/3 + 39*G[1, 1, 1, 0, x] + 
       (18*I)*Pi*G[1, 1, 1, 0, x] - 14*Pi^2*G[1, 1, 1, 0, x] + 
       67*G[1, 1, 1, 1, x] + (72*I)*Pi*G[1, 1, 1, 1, x] + 
       (17*Pi^2*G[1, 1, 1, 1, x])/3 - 42*G[0, 0, 0, 0, 0, x] + 
       20*G[0, 0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       20*G[0, 0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       6*G[0, 0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       34*G[0, 0, 1, 0, 0, x] - (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       22*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       22*G[0, 0, 1, 1, 0, x] + (20*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       54*G[0, 0, 1, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 0, 0, x] + (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       10*G[0, 1, 0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       10*G[0, 1, 0, 1, 0, x] - (76*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       40*G[0, 1, 0, 1, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       54*G[0, 1, 1, 0, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       10*G[0, 1, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       10*G[0, 1, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       62*G[0, 1, 1, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       50*G[1, 0, 0, 0, 0, x] - (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 1, 0, x] + (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       60*G[1, 0, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       6*G[1, 0, 1, 0, 0, x] + (52*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       46*G[1, 0, 1, 0, 1, x] + (56*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       46*G[1, 0, 1, 1, 0, x] - (40*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       110*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       48*G[1, 1, 0, 0, 0, x] - (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       38*G[1, 1, 0, 0, 1, x] + (28*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       38*G[1, 1, 0, 1, 0, x] + (64*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       92*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       40*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       36*G[1, 1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       36*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       78*G[1, 1, 1, 1, 1, x] - (80*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       12*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 0, 1, x] + 
       4*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] - 
       24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] + 
       16*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] - 
       16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
       36*G[0, 0, 1, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, 1, x] + 
       64*G[0, 1, 0, 0, 1, 0, x] - 32*G[0, 1, 0, 0, 1, 1, x] - 
       72*G[0, 1, 0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, 0, 1, x] + 
       44*G[0, 1, 0, 1, 1, 0, x] - 44*G[0, 1, 0, 1, 1, 1, x] - 
       128*G[0, 1, 1, 0, 0, 0, x] + 64*G[0, 1, 1, 0, 0, 1, x] + 
       64*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] + 
       24*G[0, 1, 1, 1, 0, 0, x] + 44*G[0, 1, 1, 1, 0, 1, x] + 
       44*G[0, 1, 1, 1, 1, 0, x] - 148*G[0, 1, 1, 1, 1, 1, x] - 
       44*G[1, 0, 0, 0, 0, 1, x] - 44*G[1, 0, 0, 0, 1, 0, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] + 44*G[1, 0, 0, 1, 0, 0, x] - 
       36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
       112*G[1, 0, 0, 1, 1, 1, x] + 44*G[1, 0, 1, 0, 0, 0, x] + 
       16*G[1, 0, 1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, 1, 0, x] + 
       52*G[1, 0, 1, 0, 1, 1, x] - 60*G[1, 0, 1, 1, 0, 0, x] + 
       32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] - 
       124*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 0, 1, x] - 24*G[1, 1, 0, 0, 1, 0, x] + 
       36*G[1, 1, 0, 0, 1, 1, x] + 28*G[1, 1, 0, 1, 0, 0, x] + 
       20*G[1, 1, 0, 1, 0, 1, x] + 20*G[1, 1, 0, 1, 1, 0, x] - 
       68*G[1, 1, 0, 1, 1, 1, x] - 20*G[1, 1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 1, 0, 0, 1, x] + 24*G[1, 1, 1, 0, 1, 0, x] - 
       40*G[1, 1, 1, 0, 1, 1, x] - 60*G[1, 1, 1, 1, 0, 0, x] + 
       24*G[1, 1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 1, 0, x] + 
       28*G[1, 1, 1, 1, 1, 1, x] + (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/6 - 
         (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[x] + (5*Log[mu2/s]^6*RATIO[x])/
        36 + Log[mu2/s]^4*(((-11*I)/12)*Pi - (11*G[1, x])/12 + 
         ((11*I)/6)*Pi*G[1, x] + (11*G[1, 1, x])/6 + 
         (((-11*I)/12)*Pi*G[1, x] - (11*G[1, 1, x])/12)*RATIO[x^(-1)] + 
         (239/24 + ((25*I)/4)*Pi - (161*Pi^2)/72 + (7*G[0, x])/2 + 
           ((25*I)/6)*Pi*G[0, x] - (7*G[1, x])/2 - ((25*I)/6)*Pi*G[1, x] + 
           (7*G[0, 0, x])/3 - (7*G[0, 1, x])/3 - (7*G[1, 0, x])/3 + 
           (7*G[1, 1, x])/3)*RATIO[x]) + Log[mu2/s]^3*(((-29*I)/6)*Pi + 
         3*Pi^2 + (2*G[0, x])/3 - ((11*I)/3)*Pi*G[0, x] - (11*G[1, x])/2 + 
         ((25*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] - (4*G[0, 0, x])/3 - 
         (7*G[0, 1, x])/3 + ((22*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 + 
         ((14*I)/3)*Pi*G[1, 0, x] + (43*G[1, 1, x])/3 - 
         ((22*I)/3)*Pi*G[1, 1, x] + (22*G[0, 1, 1, x])/3 + 
         (14*G[1, 0, 1, x])/3 + (14*G[1, 1, 0, x])/3 - (58*G[1, 1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((-25*I)/6)*Pi*G[1, x] + 3*Pi^2*G[1, x] - ((11*I)/3)*Pi*
            G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] - (25*G[1, 1, x])/6 + 
           ((11*I)/3)*Pi*G[1, 1, x] - (11*G[0, 1, 1, x])/3 - 
           (7*G[1, 0, 1, x])/3 - (7*G[1, 1, 0, x])/3 + (29*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(293/6 + ((239*I)/6)*Pi - (51*Pi^2)/4 - 
           ((23*I)/6)*Pi^3 + (56*G[0, x])/3 + (14*I)*Pi*G[0, x] - 
           (161*Pi^2*G[0, x])/18 - (56*G[1, x])/3 - (14*I)*Pi*G[1, x] + 
           (161*Pi^2*G[1, x])/18 + ((20*I)/3)*Pi*G[0, 0, x] - 
           (12*I)*Pi*G[0, 1, x] - ((20*I)/3)*Pi*G[1, 0, x] + 
           (12*I)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
           (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 - (104*Zeta[3])/9)) - 
       (693*Zeta[3])/4 - ((305*I)/6)*Pi*Zeta[3] + (15*Pi^2*Zeta[3])/2 + 
       (253*G[0, x]*Zeta[3])/6 - ((44*I)/3)*Pi*G[0, x]*Zeta[3] + 
       66*G[1, x]*Zeta[3] + ((112*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (32*Pi^2*G[1, x]*Zeta[3])/3 - (4*G[0, 0, x]*Zeta[3])/3 + 
       (392*G[0, 1, x]*Zeta[3])/3 - ((380*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (178*G[1, 0, x]*Zeta[3])/3 - ((100*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (566*G[1, 1, x]*Zeta[3])/3 + ((416*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       20*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] + 
       (52*G[0, 1, 1, x]*Zeta[3])/3 + 8*G[1, 0, 0, x]*Zeta[3] - 
       (448*G[1, 0, 1, x]*Zeta[3])/3 + (260*G[1, 1, 0, x]*Zeta[3])/3 + 
       (512*G[1, 1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(((-61*I)/2)*Pi + 
         (63*Pi^2)/4 + ((17*I)/4)*Pi^3 + (13*G[0, x])/4 - (24*I)*Pi*G[0, x] + 
         (19*Pi^2*G[0, x])/3 - (135*G[1, x])/4 + (39*I)*Pi*G[1, x] - 
         (253*Pi^2*G[1, x])/12 - ((49*I)/6)*Pi^3*G[1, x] - 12*G[0, 0, x] - 
         (4*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] + (24*I)*Pi*G[0, 1, x] - 
         18*Pi^2*G[0, 1, x] - 14*G[1, 0, x] + I*Pi*G[1, 0, x] - 
         (17*Pi^2*G[1, 0, x])/3 + (139*G[1, 1, x])/2 + (2*I)*Pi*G[1, 1, x] + 
         (121*Pi^2*G[1, 1, x])/6 - 7*G[0, 0, 0, x] + 7*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, x] + 7*G[0, 1, 0, x] + (14*I)*Pi*G[0, 1, 0, x] + 
         24*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, x] - 43*G[1, 1, 1, x] + 
         (8*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 78*G[1, 1, 1, 1, x] - 
         21*Zeta[3] + 40*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (14*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/2 + 
           14*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - 
           (2*I)*Pi*G[1, 0, x] + 7*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 
           3*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(((-143*I)/4)*Pi*G[1, x] + (34*Pi^2*G[1, x])/3 + 
           ((49*I)/12)*Pi^3*G[1, x] - ((29*I)/2)*Pi*G[0, 1, x] + 
           9*Pi^2*G[0, 1, x] - ((3*I)/2)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/
            6 - (143*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - 
           (121*Pi^2*G[1, 1, x])/12 - (3*I)*Pi*G[0, 0, 1, x] - 
           (7*I)*Pi*G[0, 1, 0, x] - (29*G[0, 1, 1, x])/2 + 
           (7*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           (3*G[1, 0, 1, x])/2 + (11*I)*Pi*G[1, 0, 1, x] - 
           (3*G[1, 1, 0, x])/2 + (3*I)*Pi*G[1, 1, 0, x] + (29*G[1, 1, 1, x])/
            2 - (4*I)*Pi*G[1, 1, 1, x] - 3*G[0, 0, 1, 1, x] - 
           7*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 25*G[0, 1, 1, 1, x] + 
           4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 
           4*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
           39*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
         RATIO[x]*(1343/8 + ((293*I)/2)*Pi - (475*Pi^2)/8 - ((59*I)/4)*Pi^3 + 
           (2657*Pi^4)/720 + 48*G[0, x] + (56*I)*Pi*G[0, x] - 
           (45*Pi^2*G[0, x])/2 - ((65*I)/6)*Pi^3*G[0, x] - 48*G[1, x] - 
           (56*I)*Pi*G[1, x] + (45*Pi^2*G[1, x])/2 + ((65*I)/6)*Pi^3*
            G[1, x] - (9*I)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 - 
           (9*I)*Pi*G[0, 1, x] + (74*Pi^2*G[0, 1, x])/3 + 
           (9*I)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 + 
           (9*I)*Pi*G[1, 1, x] - (74*Pi^2*G[1, 1, x])/3 - 9*G[0, 0, 0, x] - 
           (46*I)*Pi*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           (22*I)*Pi*G[0, 1, 1, x] + 9*G[1, 0, 0, x] + 
           (46*I)*Pi*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (22*I)*Pi*G[1, 1, 1, x] - 44*G[0, 0, 0, 0, x] + 
           6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] + 
           10*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           36*G[0, 1, 1, 1, x] + 44*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 
           6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] - 
           49*Zeta[3] - ((134*I)/3)*Pi*Zeta[3] - (44*G[0, x]*Zeta[3])/3 + 
           (44*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (((49*I)/24)*Pi^3 + (44*Pi^4)/45 - ((139*I)/180)*Pi^5 + 
         ((49*I)/4)*Pi*G[0, x] - (757*Pi^2*G[0, x])/24 - 
         ((41*I)/6)*Pi^3*G[0, x] + (277*Pi^4*G[0, x])/180 - 
         ((11*I)/3)*Pi^3*G[1, x] - (17*Pi^4*G[1, x])/18 + (49*G[0, 0, x])/4 + 
         ((165*I)/4)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
         ((14*I)/3)*Pi^3*G[0, 0, x] + ((17*I)/4)*Pi*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 + ((9*I)/2)*Pi^3*G[0, 1, x] - 
         (8*I)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] + ((8*I)/3)*Pi^3*
          G[1, 0, x] - I*Pi^3*G[1, 1, x] + (23*G[0, 0, 0, x])/2 - 
         (23*I)*Pi*G[0, 0, 0, x] + (11*Pi^2*G[0, 0, 0, x])/6 + 
         (17*G[0, 0, 1, x])/4 + (32*I)*Pi*G[0, 0, 1, x] - 
         (Pi^2*G[0, 0, 1, x])/2 + (17*G[0, 1, 0, x])/4 - 
         (12*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/6 - 
         (5*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] - 
         I*Pi*G[1, 0, 0, x] - (20*Pi^2*G[1, 0, 0, x])/3 - 
         (7*I)*Pi*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/3 + 
         (15*I)*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 
         (8*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 39*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, x] - 5*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] - 
         (18*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] - 
         7*G[1, 0, 0, 1, x] - (10*I)*Pi*G[1, 0, 0, 1, x] - 
         7*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 15*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 42*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
         6*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] - 
         6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] - 
         28*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
         10*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] - (49*Zeta[3])/4 + 
         (31*I)*Pi*Zeta[3] - (77*Pi^2*Zeta[3])/6 - 22*G[0, x]*Zeta[3] + 
         ((94*I)/3)*Pi*G[0, x]*Zeta[3] + 22*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         18*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         6*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) - 38*Zeta[5] + 
       88*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-911*I)/4)*Pi*G[1, x] + 
         (2203*Pi^2*G[1, x])/24 + ((289*I)/24)*Pi^3*G[1, x] - 
         (221*Pi^4*G[1, x])/36 - ((53*I)/240)*Pi^5*G[1, x] - 
         ((745*I)/4)*Pi*G[0, 1, x] + (503*Pi^2*G[0, 1, x])/8 + 
         ((67*I)/4)*Pi^3*G[0, 1, x] - (85*Pi^4*G[0, 1, x])/36 + 
         (20*I)*Pi*G[1, 0, x] + (203*Pi^2*G[1, 0, x])/8 + 
         ((11*I)/4)*Pi^3*G[1, 0, x] - (97*Pi^4*G[1, 0, x])/60 - 
         (911*G[1, 1, x])/4 + ((171*I)/4)*Pi*G[1, 1, x] - 
         (511*Pi^2*G[1, 1, x])/24 - ((35*I)/12)*Pi^3*G[1, 1, x] + 
         (683*Pi^4*G[1, 1, x])/240 - (52*I)*Pi*G[0, 0, 1, x] + 
         (61*Pi^2*G[0, 0, 1, x])/6 + ((29*I)/6)*Pi^3*G[0, 0, 1, x] - 
         ((73*I)/4)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/6 - 
         ((31*I)/6)*Pi^3*G[0, 1, 0, x] - (745*G[0, 1, 1, x])/4 + 
         ((159*I)/4)*Pi*G[0, 1, 1, x] - (221*Pi^2*G[0, 1, 1, x])/12 - 
         ((37*I)/6)*Pi^3*G[0, 1, 1, x] - (45*I)*Pi*G[1, 0, 0, x] - 
         (25*Pi^2*G[1, 0, 0, x])/2 + (2*I)*Pi^3*G[1, 0, 0, x] + 
         20*G[1, 0, 1, x] + ((165*I)/2)*Pi*G[1, 0, 1, x] - 
         (137*Pi^2*G[1, 0, 1, x])/4 - ((25*I)/2)*Pi^3*G[1, 0, 1, x] + 
         20*G[1, 1, 0, x] + ((221*I)/4)*Pi*G[1, 1, 0, x] - 
         (9*Pi^2*G[1, 1, 0, x])/4 + ((31*I)/6)*Pi^3*G[1, 1, 0, x] + 
         (601*G[1, 1, 1, x])/4 - ((15*I)/4)*Pi*G[1, 1, 1, x] + 
         (23*Pi^2*G[1, 1, 1, x])/12 + (9*I)*Pi^3*G[1, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (5*I)*Pi*G[0, 0, 1, 0, x] - 
         (7*Pi^2*G[0, 0, 1, 0, x])/3 - 52*G[0, 0, 1, 1, x] - 
         (37*Pi^2*G[0, 0, 1, 1, x])/6 + (18*I)*Pi*G[0, 1, 0, 0, x] + 
         (10*Pi^2*G[0, 1, 0, 0, x])/3 - (73*G[0, 1, 0, 1, x])/4 + 
         (9*I)*Pi*G[0, 1, 0, 1, x] + (11*Pi^2*G[0, 1, 0, 1, x])/2 - 
         (73*G[0, 1, 1, 0, x])/4 - (33*I)*Pi*G[0, 1, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 1, 0, x])/2 + (291*G[0, 1, 1, 1, x])/2 + 
         (10*I)*Pi*G[0, 1, 1, 1, x] + (95*Pi^2*G[0, 1, 1, 1, x])/6 + 
         (17*I)*Pi*G[1, 0, 0, 0, x] - 5*Pi^2*G[1, 0, 0, 0, x] - 
         45*G[1, 0, 0, 1, x] + (42*I)*Pi*G[1, 0, 0, 1, x] - 
         (79*Pi^2*G[1, 0, 0, 1, x])/3 - 45*G[1, 0, 1, 0, x] + 
         (44*I)*Pi*G[1, 0, 1, 0, x] - (13*Pi^2*G[1, 0, 1, 0, x])/3 + 
         (247*G[1, 0, 1, 1, x])/2 - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (59*Pi^2*G[1, 0, 1, 1, x])/3 + (161*G[1, 1, 0, 0, x])/2 + 
         (17*I)*Pi*G[1, 1, 0, 0, x] + (2*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (117*G[1, 1, 0, 1, x])/4 - (43*I)*Pi*G[1, 1, 0, 1, x] + 
         (77*Pi^2*G[1, 1, 0, 1, x])/3 - (117*G[1, 1, 1, 0, x])/4 - 
         (38*I)*Pi*G[1, 1, 1, 0, x] + 7*Pi^2*G[1, 1, 1, 0, x] - 
         (123*G[1, 1, 1, 1, x])/2 - (25*I)*Pi*G[1, 1, 1, 1, x] - 
         (17*Pi^2*G[1, 1, 1, 1, x])/6 + (6*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         5*G[0, 0, 1, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         5*G[0, 0, 1, 1, 0, x] - (10*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 0, 1, x] + 18*G[0, 1, 0, 1, 0, x] + 
         (38*I)*Pi*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 38*G[0, 1, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 53*G[0, 1, 1, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, 1, 1, x] + (22*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         17*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         17*G[1, 0, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         39*G[1, 0, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         29*G[1, 0, 1, 0, 0, x] - (26*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         29*G[1, 0, 1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         29*G[1, 0, 1, 1, 0, x] + (20*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         79*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] + (22*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         22*G[1, 1, 0, 0, 1, x] - (14*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         22*G[1, 1, 0, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         59*G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         53*G[1, 1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         21*G[1, 1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         21*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         37*G[1, 1, 1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         6*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] - 
         8*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] + 
         8*G[0, 0, 1, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, 1, x] - 
         32*G[0, 1, 0, 0, 1, 0, x] + 16*G[0, 1, 0, 0, 1, 1, x] + 
         36*G[0, 1, 0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, 0, 1, x] - 
         22*G[0, 1, 0, 1, 1, 0, x] + 22*G[0, 1, 0, 1, 1, 1, x] + 
         64*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
         32*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
         22*G[0, 1, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, 1, x] + 
         22*G[1, 0, 0, 0, 0, 1, x] + 22*G[1, 0, 0, 0, 1, 0, x] + 
         2*G[1, 0, 0, 0, 1, 1, x] - 22*G[1, 0, 0, 1, 0, 0, x] + 
         18*G[1, 0, 0, 1, 0, 1, x] + 18*G[1, 0, 0, 1, 1, 0, x] - 
         56*G[1, 0, 0, 1, 1, 1, x] - 22*G[1, 0, 1, 0, 0, 0, x] - 
         8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] - 
         26*G[1, 0, 1, 0, 1, 1, x] + 30*G[1, 0, 1, 1, 0, 0, x] - 
         16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
         62*G[1, 0, 1, 1, 1, 1, x] + 22*G[1, 1, 0, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 0, 1, x] + 12*G[1, 1, 0, 0, 1, 0, x] - 
         18*G[1, 1, 0, 0, 1, 1, x] - 14*G[1, 1, 0, 1, 0, 0, x] - 
         10*G[1, 1, 0, 1, 0, 1, x] - 10*G[1, 1, 0, 1, 1, 0, x] + 
         34*G[1, 1, 0, 1, 1, 1, x] + 10*G[1, 1, 1, 0, 0, 0, x] - 
         12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
         20*G[1, 1, 1, 0, 1, 1, x] + 30*G[1, 1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 1, 0, x] - 
         14*G[1, 1, 1, 1, 1, 1, x] - (195*G[1, x]*Zeta[3])/2 - 
         ((161*I)/3)*Pi*G[1, x]*Zeta[3] - (16*Pi^2*G[1, x]*Zeta[3])/3 - 
         40*G[0, 1, x]*Zeta[3] + ((190*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         32*G[1, 0, x]*Zeta[3] + ((50*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (169*G[1, 1, x]*Zeta[3])/3 - ((208*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         10*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] - 
         (26*G[0, 1, 1, x]*Zeta[3])/3 - 4*G[1, 0, 0, x]*Zeta[3] + 
         (224*G[1, 0, 1, x]*Zeta[3])/3 - (130*G[1, 1, 0, x]*Zeta[3])/3 - 
         (256*G[1, 1, 1, x]*Zeta[3])/3 - 44*G[1, x]*Zeta[5]) + 
       RATIO[x]*(25863/64 + ((5741*I)/16)*Pi - (18085*Pi^2)/96 - 
         ((1135*I)/24)*Pi^3 + (16523*Pi^4)/1440 + ((91*I)/60)*Pi^5 - 
         (15017*Pi^6)/30240 + (64*I)*Pi*G[0, x] - (893*Pi^2*G[0, x])/24 - 
         ((171*I)/8)*Pi^3*G[0, x] + (967*Pi^4*G[0, x])/240 + 
         ((217*I)/40)*Pi^5*G[0, x] - (64*I)*Pi*G[1, x] + 
         (1373*Pi^2*G[1, x])/24 + ((171*I)/8)*Pi^3*G[1, x] - 
         (509*Pi^4*G[1, x])/120 - ((217*I)/40)*Pi^5*G[1, x] - 74*G[0, 0, x] - 
         (32*I)*Pi*G[0, 0, x] + (305*Pi^2*G[0, 0, x])/12 + 
         ((27*I)/4)*Pi^3*G[0, 0, x] - (497*Pi^4*G[0, 0, x])/180 + 
         74*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + (329*Pi^2*G[0, 1, x])/12 + 
         (6*I)*Pi^3*G[0, 1, x] - (29*Pi^4*G[0, 1, x])/20 + 74*G[1, 0, x] + 
         (32*I)*Pi*G[1, 0, x] - (329*Pi^2*G[1, 0, x])/12 - 
         (6*I)*Pi^3*G[1, 0, x] + (497*Pi^4*G[1, 0, x])/180 - 74*G[1, 1, x] + 
         (32*I)*Pi*G[1, 1, x] - (305*Pi^2*G[1, 1, x])/12 - 
         ((27*I)/4)*Pi^3*G[1, 1, x] + (29*Pi^4*G[1, 1, x])/20 + 
         (115*G[0, 0, 0, x])/4 - ((97*I)/4)*Pi*G[0, 0, 0, x] - 
         (29*Pi^2*G[0, 0, 0, x])/4 + ((59*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (163*G[0, 0, 1, x])/4 - ((31*I)/4)*Pi*G[0, 0, 1, x] + 
         (27*Pi^2*G[0, 0, 1, x])/4 + (8*I)*Pi^3*G[0, 0, 1, x] - 
         (163*G[0, 1, 0, x])/4 - ((31*I)/4)*Pi*G[0, 1, 0, x] + 
         (15*Pi^2*G[0, 1, 0, x])/2 - (14*I)*Pi^3*G[0, 1, 0, x] - 
         (45*G[0, 1, 1, x])/4 - ((97*I)/4)*Pi*G[0, 1, 1, x] - 
         (13*Pi^2*G[0, 1, 1, x])/2 - (21*I)*Pi^3*G[0, 1, 1, x] + 
         (45*G[1, 0, 0, x])/4 + ((97*I)/4)*Pi*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 0, x])/2 - ((59*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (3*G[1, 0, 1, x])/4 + ((31*I)/4)*Pi*G[1, 0, 1, x] - 
         (15*Pi^2*G[1, 0, 1, x])/2 - (8*I)*Pi^3*G[1, 0, 1, x] + 
         (3*G[1, 1, 0, x])/4 + ((31*I)/4)*Pi*G[1, 1, 0, x] - 
         (27*Pi^2*G[1, 1, 0, x])/4 + (14*I)*Pi^3*G[1, 1, 0, x] + 
         (205*G[1, 1, 1, x])/4 + ((97*I)/4)*Pi*G[1, 1, 1, x] + 
         (29*Pi^2*G[1, 1, 1, x])/4 + (21*I)*Pi^3*G[1, 1, 1, x] - 
         (35*G[0, 0, 0, 0, x])/2 + ((87*I)/2)*Pi*G[0, 0, 0, 0, x] - 
         (34*Pi^2*G[0, 0, 0, 0, x])/3 + (69*G[0, 0, 0, 1, x])/4 + 
         ((9*I)/2)*Pi*G[0, 0, 0, 1, x] + (43*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (69*G[0, 0, 1, 0, x])/4 + ((9*I)/2)*Pi*G[0, 0, 1, 0, x] + 
         (Pi^2*G[0, 0, 1, 0, x])/3 - 17*G[0, 0, 1, 1, x] - 
         ((33*I)/2)*Pi*G[0, 0, 1, 1, x] - (107*Pi^2*G[0, 0, 1, 1, x])/3 - 
         5*G[0, 1, 0, 0, x] - (21*I)*Pi*G[0, 1, 0, 0, x] + 
         (101*Pi^2*G[0, 1, 0, 0, x])/3 + (21*G[0, 1, 0, 1, x])/4 + 
         (9*I)*Pi*G[0, 1, 0, 1, x] - (97*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (21*G[0, 1, 1, 0, x])/4 + (9*I)*Pi*G[0, 1, 1, 0, x] - 
         (35*Pi^2*G[0, 1, 1, 0, x])/3 - (11*G[0, 1, 1, 1, x])/2 + 
         (39*I)*Pi*G[0, 1, 1, 1, x] + (58*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (11*G[1, 0, 0, 0, x])/2 - (39*I)*Pi*G[1, 0, 0, 0, x] + 
         (34*Pi^2*G[1, 0, 0, 0, x])/3 - (21*G[1, 0, 0, 1, x])/4 - 
         (9*I)*Pi*G[1, 0, 0, 1, x] - (43*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (21*G[1, 0, 1, 0, x])/4 - (9*I)*Pi*G[1, 0, 1, 0, x] - 
         (Pi^2*G[1, 0, 1, 0, x])/3 + 5*G[1, 0, 1, 1, x] + 
         (21*I)*Pi*G[1, 0, 1, 1, x] + (107*Pi^2*G[1, 0, 1, 1, x])/3 + 
         17*G[1, 1, 0, 0, x] + ((33*I)/2)*Pi*G[1, 1, 0, 0, x] - 
         (101*Pi^2*G[1, 1, 0, 0, x])/3 - (69*G[1, 1, 0, 1, x])/4 - 
         ((9*I)/2)*Pi*G[1, 1, 0, 1, x] + (97*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (69*G[1, 1, 1, 0, x])/4 - ((9*I)/2)*Pi*G[1, 1, 1, 0, x] + 
         (35*Pi^2*G[1, 1, 1, 0, x])/3 + (35*G[1, 1, 1, 1, x])/2 - 
         ((87*I)/2)*Pi*G[1, 1, 1, 1, x] - (58*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (93*G[0, 0, 0, 0, 0, x])/2 - (76*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (9*G[0, 0, 0, 1, 1, x])/2 + (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (9*G[0, 0, 1, 0, 0, x])/2 + (52*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 0, 1, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (27*G[0, 0, 1, 1, 1, x])/2 + (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         18*G[0, 1, 0, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (96*I)*Pi*G[0, 1, 0, 0, 1, x] + (56*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         9*G[0, 1, 0, 1, 1, x] - (76*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         9*G[0, 1, 1, 0, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (48*I)*Pi*G[0, 1, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         42*G[0, 1, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         42*G[1, 0, 0, 0, 0, x] + (76*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         9*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         9*G[1, 0, 1, 0, 0, x] - (52*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (40*I)*Pi*G[1, 0, 1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         18*G[1, 0, 1, 1, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (27*G[1, 1, 0, 0, 0, x])/2 + (8*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (96*I)*Pi*G[1, 1, 0, 0, 1, x] - (56*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (9*G[1, 1, 0, 1, 1, x])/2 + (76*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (9*G[1, 1, 1, 0, 0, x])/2 + (12*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (93*G[1, 1, 1, 1, 1, x])/2 + (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         236*G[0, 0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 0, 1, x] - 
         24*G[0, 0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 1, 1, x] - 
         28*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 0, 1, 1, 0, x] + 28*G[0, 0, 0, 1, 1, 1, x] + 
         32*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
         28*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] - 
         12*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 0, 1, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 1, 0, x] - 100*G[0, 0, 1, 1, 1, 1, x] + 
         148*G[0, 1, 0, 0, 0, 0, x] - 72*G[0, 1, 0, 0, 0, 1, x] - 
         72*G[0, 1, 0, 0, 1, 0, x] + 124*G[0, 1, 0, 0, 1, 1, x] + 
         40*G[0, 1, 0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, 0, 1, x] - 
         28*G[0, 1, 0, 1, 1, 0, x] - 88*G[0, 1, 0, 1, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
         4*G[0, 1, 1, 0, 1, 0, x] - 52*G[0, 1, 1, 0, 1, 1, x] - 
         40*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 1, 0, x] + 52*G[0, 1, 1, 1, 1, 1, x] + 
         236*G[1, 0, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 0, 1, 1, x] + 
         28*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
         4*G[1, 0, 0, 1, 1, 0, x] - 28*G[1, 0, 0, 1, 1, 1, x] - 
         32*G[1, 0, 1, 0, 0, 0, x] - 28*G[1, 0, 1, 0, 0, 1, x] - 
         28*G[1, 0, 1, 0, 1, 0, x] + 24*G[1, 0, 1, 0, 1, 1, x] + 
         12*G[1, 0, 1, 1, 0, 0, x] - 72*G[1, 0, 1, 1, 0, 1, x] - 
         72*G[1, 0, 1, 1, 1, 0, x] + 100*G[1, 0, 1, 1, 1, 1, x] - 
         148*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
         72*G[1, 1, 0, 0, 1, 0, x] - 124*G[1, 1, 0, 0, 1, 1, x] - 
         40*G[1, 1, 0, 1, 0, 0, x] + 28*G[1, 1, 0, 1, 0, 1, x] + 
         28*G[1, 1, 0, 1, 1, 0, x] + 88*G[1, 1, 0, 1, 1, 1, x] + 
         36*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 1, 0, 1, 0, x] + 52*G[1, 1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] - 
         (6845*Zeta[3])/12 - ((743*I)/3)*Pi*Zeta[3] + (243*Pi^2*Zeta[3])/4 + 
         I*Pi^3*Zeta[3] - (841*G[0, x]*Zeta[3])/12 - ((143*I)/2)*Pi*G[0, x]*
          Zeta[3] + (584*Pi^2*G[0, x]*Zeta[3])/9 + (841*G[1, x]*Zeta[3])/12 + 
         ((143*I)/2)*Pi*G[1, x]*Zeta[3] - (584*Pi^2*G[1, x]*Zeta[3])/9 - 
         (81*G[0, 0, x]*Zeta[3])/2 - ((688*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         36*G[0, 1, x]*Zeta[3] + (160*I)*Pi*G[0, 1, x]*Zeta[3] + 
         36*G[1, 0, x]*Zeta[3] + ((688*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (81*G[1, 1, x]*Zeta[3])/2 - (160*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (172*G[0, 0, 0, x]*Zeta[3])/3 - 4*G[0, 0, 1, x]*Zeta[3] + 
         20*G[0, 1, 0, x]*Zeta[3] + (52*G[0, 1, 1, x]*Zeta[3])/3 - 
         (172*G[1, 0, 0, x]*Zeta[3])/3 + 4*G[1, 0, 1, x]*Zeta[3] - 
         20*G[1, 1, 0, x]*Zeta[3] - (52*G[1, 1, 1, x]*Zeta[3])/3 + 
         (1634*Zeta[3]^2)/9 - 33*Zeta[5] - (712*I)*Pi*Zeta[5] + 
         32*G[0, x]*Zeta[5] - 32*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((-102*I)*Pi + (407*Pi^2)/6 + ((271*I)/12)*Pi^3 - 
         (53*Pi^4)/30 + 15*G[0, x] - (71*I)*Pi*G[0, x] + 
         (217*Pi^2*G[0, x])/6 + ((5*I)/2)*Pi^3*G[0, x] - 117*G[1, x] + 
         (97*I)*Pi*G[1, x] - (271*Pi^2*G[1, x])/4 - ((115*I)/6)*Pi^3*
          G[1, x] + (37*Pi^4*G[1, x])/9 - (35*G[0, 0, x])/2 - 
         I*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/3 - 60*G[0, 1, x] + 
         (82*I)*Pi*G[0, 1, x] - (223*Pi^2*G[0, 1, x])/6 - 
         ((73*I)/3)*Pi^3*G[0, 1, x] - 60*G[1, 0, x] - (62*I)*Pi*G[1, 0, x] - 
         (27*Pi^2*G[1, 0, x])/2 - ((5*I)/3)*Pi^3*G[1, 0, x] + 
         (449*G[1, 1, x])/2 - (3*I)*Pi*G[1, 1, x] + (115*Pi^2*G[1, 1, x])/6 + 
         ((83*I)/3)*Pi^3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
         (6*I)*Pi*G[0, 0, 0, x] + 27*G[0, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 27*G[0, 1, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, x] + (22*Pi^2*G[0, 1, 0, x])/3 + 
         83*G[0, 1, 1, x] - (10*I)*Pi*G[0, 1, 1, x] + 
         (113*Pi^2*G[0, 1, 1, x])/3 - 35*G[1, 0, 0, x] - 
         (4*Pi^2*G[1, 0, 0, x])/3 + G[1, 0, 1, x] - (44*I)*Pi*G[1, 0, 1, x] + 
         (113*Pi^2*G[1, 0, 1, x])/3 + G[1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + (11*Pi^2*G[1, 1, 0, x])/3 - 
         143*G[1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, x] - 
         27*Pi^2*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 0, x] - 60*G[0, 1, 1, 1, x] - 
         30*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 0, x] + 
         18*G[1, 0, 0, 1, x] - (52*I)*Pi*G[1, 0, 0, 1, x] + 
         18*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 0, x] - 
         66*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] - 
         16*G[1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         14*G[1, 1, 0, 1, x] + (44*I)*Pi*G[1, 1, 0, 1, x] + 
         14*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         30*G[1, 1, 1, 1, x] + (28*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 0, 0, x] - 
         40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
         140*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] - 60*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 88*G[1, 0, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] + 52*G[1, 1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 0, x] - 132*G[1, 1, 1, 1, 1, x] - 112*Zeta[3] + 
         ((58*I)/3)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] + (394*G[1, x]*Zeta[3])/
          3 - ((80*I)/3)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] - 
         32*G[1, 0, x]*Zeta[3] - (368*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((-11*I)/6)*Pi^3 - (13*Pi^4)/45 + 
           ((51*I)/2)*Pi*G[0, x] - (45*Pi^2*G[0, x])/2 - ((5*I)/3)*Pi^3*
            G[0, x] - I*Pi^3*G[1, x] + (51*G[0, 0, x])/2 + 
           (12*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] + 
           (7*Pi^2*G[0, 1, x])/3 + (8*I)*Pi*G[1, 0, x] + 3*Pi^2*G[1, 0, x] - 
           13*G[0, 0, 0, x] - (18*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + 8*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] - 
           36*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] + 18*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + 11*Zeta[3] - (6*I)*Pi*Zeta[3] + 
           2*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (((-255*I)/2)*Pi*G[1, x] + (215*Pi^2*G[1, x])/4 + 
           ((143*I)/12)*Pi^3*G[1, x] - (37*Pi^4*G[1, x])/18 - 
           ((175*I)/2)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/3 + 
           ((73*I)/6)*Pi^3*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
           (103*Pi^2*G[1, 0, x])/6 + ((5*I)/6)*Pi^3*G[1, 0, x] - 
           (255*G[1, 1, x])/2 + ((39*I)/2)*Pi*G[1, 1, x] - 
           (131*Pi^2*G[1, 1, x])/12 - ((83*I)/6)*Pi^3*G[1, 1, x] - 
           (11*I)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 
           (11*I)*Pi*G[0, 1, 0, x] - (11*Pi^2*G[0, 1, 0, x])/3 - 
           (175*G[0, 1, 1, x])/2 + (7*I)*Pi*G[0, 1, 1, x] - 
           (113*Pi^2*G[0, 1, 1, x])/6 - (14*I)*Pi*G[1, 0, 0, x] + 
           (2*Pi^2*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 
           (25*I)*Pi*G[1, 0, 1, x] - (113*Pi^2*G[1, 0, 1, x])/6 + 
           4*G[1, 1, 0, x] - (15*I)*Pi*G[1, 1, 0, x] - 
           (11*Pi^2*G[1, 1, 0, x])/6 + 87*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] + (27*Pi^2*G[1, 1, 1, x])/2 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, x] - 
           11*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 0, 0, x] - 11*G[0, 1, 0, 1, x] + 
           (6*I)*Pi*G[0, 1, 0, 1, x] - 11*G[0, 1, 1, 0, x] - 
           (18*I)*Pi*G[0, 1, 1, 0, x] + 47*G[0, 1, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] + 
           (26*I)*Pi*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] + 
           (18*I)*Pi*G[1, 0, 1, 0, x] + 42*G[1, 0, 1, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
           (22*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
           (6*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] - 
           (14*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
           6*G[0, 0, 1, 0, 1, x] - 6*G[0, 0, 1, 1, 0, x] + 
           14*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 1, x] + 
           24*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
           24*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
           20*G[0, 1, 1, 1, 0, x] - 70*G[0, 1, 1, 1, 1, x] - 
           12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
           30*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] + 
           6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 
           44*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] - 
           8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
           26*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           66*G[1, 1, 1, 1, 1, x] - 80*G[1, x]*Zeta[3] + ((40*I)/3)*Pi*
            G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
           (184*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(5741/16 + 
           ((1343*I)/4)*Pi - (1197*Pi^2)/8 - ((533*I)/12)*Pi^3 + 
           (753*Pi^4)/80 - ((39*I)/40)*Pi^5 + 64*G[0, x] + 
           (96*I)*Pi*G[0, x] - (176*Pi^2*G[0, x])/3 - ((33*I)/2)*Pi^3*
            G[0, x] + (613*Pi^4*G[0, x])/72 - 64*G[1, x] - 
           (96*I)*Pi*G[1, x] + (176*Pi^2*G[1, x])/3 + ((33*I)/2)*Pi^3*
            G[1, x] - (613*Pi^4*G[1, x])/72 - 20*G[0, 0, x] - 
           (32*I)*Pi*G[0, 0, x] + (39*Pi^2*G[0, 0, x])/2 - 
           (6*I)*Pi^3*G[0, 0, x] + 20*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + 
           (39*Pi^2*G[0, 1, x])/2 + ((82*I)/3)*Pi^3*G[0, 1, x] + 
           20*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - (39*Pi^2*G[1, 0, x])/2 + 
           (6*I)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] - 
           (39*Pi^2*G[1, 1, x])/2 - ((82*I)/3)*Pi^3*G[1, 1, x] - 
           24*G[0, 0, 0, x] - (21*I)*Pi*G[0, 0, 0, x] + 
           24*Pi^2*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (3*I)*Pi*G[0, 0, 1, x] + 
           26*Pi^2*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - (3*I)*Pi*G[0, 1, 0, x] - 
           (38*Pi^2*G[0, 1, 0, x])/3 - 24*G[0, 1, 1, x] - 
           (21*I)*Pi*G[0, 1, 1, x] - 36*Pi^2*G[0, 1, 1, x] + 
           24*G[1, 0, 0, x] + (21*I)*Pi*G[1, 0, 0, x] - 
           24*Pi^2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + (3*I)*Pi*G[1, 0, 1, x] - 
           26*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, x] + 
           (38*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] + 
           (21*I)*Pi*G[1, 1, 1, x] + 36*Pi^2*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + (96*I)*Pi*G[0, 0, 0, 0, x] - 
           (8*I)*Pi*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 1, 0, x] - 
           3*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
           3*G[0, 1, 0, 0, x] - (20*I)*Pi*G[0, 1, 0, 0, x] + 
           (72*I)*Pi*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 1, 0, x] - 
           3*G[0, 1, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, x] + 
           3*G[1, 0, 0, 0, x] - (96*I)*Pi*G[1, 0, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 1, 0, x] + 
           3*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
           3*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] - 
           (72*I)*Pi*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
           3*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] + 
           184*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, 1, x] - 
           8*G[0, 0, 1, 0, 0, x] - 44*G[0, 0, 1, 0, 1, x] - 
           44*G[0, 0, 1, 1, 0, x] + 68*G[0, 0, 1, 1, 1, x] - 
           84*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
           44*G[0, 1, 0, 1, 0, x] + 40*G[0, 1, 0, 1, 1, x] + 
           20*G[0, 1, 1, 0, 0, x] - 88*G[0, 1, 1, 1, 1, x] - 
           184*G[1, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 1, 1, x] + 
           8*G[1, 0, 1, 0, 0, x] + 44*G[1, 0, 1, 0, 1, x] + 
           44*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] + 
           84*G[1, 1, 0, 0, 0, x] - 44*G[1, 1, 0, 0, 1, x] - 
           44*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] - 
           20*G[1, 1, 1, 0, 0, x] + 88*G[1, 1, 1, 1, 1, x] - 
           (743*Zeta[3])/3 - (92*I)*Pi*Zeta[3] + (182*Pi^2*Zeta[3])/9 - 
           31*G[0, x]*Zeta[3] + ((44*I)/3)*Pi*G[0, x]*Zeta[3] + 
           31*G[1, x]*Zeta[3] - ((44*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (464*G[0, 0, x]*Zeta[3])/3 + (32*G[0, 1, x]*Zeta[3])/3 + 
           (464*G[1, 0, x]*Zeta[3])/3 - (32*G[1, 1, x]*Zeta[3])/3 + 
           60*Zeta[5]))))/Nc^3 + (((-128*I)/9)*Pi + (110*Pi^2)/9 + 
     ((7*I)/6)*Pi^3 - (30*I)*Pi*G[0, x] - (128*G[1, x])/9 + 
     ((241*I)/9)*Pi*G[1, x] - (257*Pi^2*G[1, x])/18 - 
     ((7*I)/3)*Pi^3*G[1, x] - 16*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 
     14*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 8*Pi^2*G[0, 1, x] - 
     14*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + (406*G[1, 1, x])/9 + 
     (8*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/3 + 4*G[0, 0, 1, x] - 
     (8*I)*Pi*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 
     6*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
     12*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, x] - (38*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
     8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
     16*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
     8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
     ((16*I)*Pi*G[0, x] + 16*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-10/9 - (2*I)*Pi + 2*G[1, x])*Log[mu2/s]^3*RATIO[x] - 
     Log[mu2/s]^4*RATIO[x] + Log[mu2/s]^2*(I*Pi + G[1, x] - 
       (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
        RATIO[x^(-1)] + (151/18 + ((8*I)/3)*Pi + Pi^2 + 11*G[0, x] + 
         (6*I)*Pi*G[0, x] - 5*G[1, x] + 12*G[0, 0, x] - 6*G[0, 1, x] - 
         6*G[1, 0, x])*RATIO[x]) + Log[mu2/s]*(((-13*I)/3)*Pi + 2*Pi^2 - 
       (4*I)*Pi*G[0, x] - (13*G[1, x])/3 + ((20*I)/3)*Pi*G[1, x] - 
       4*Pi^2*G[1, x] - 4*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] - 4*G[1, 0, x] + 
       (8*I)*Pi*G[1, 0, x] + (26*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 
       8*G[0, 1, 1, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + 
       (((-13*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (4*I)*Pi*G[0, 1, x] - 
         (4*I)*Pi*G[1, 0, x] - (13*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 
         4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x])*RATIO[x^(-1)] + 
       RATIO[x]*(1574/27 + ((295*I)/9)*Pi - (109*Pi^2)/18 - (I/3)*Pi^3 + 
         (304*G[0, x])/9 + (22*I)*Pi*G[0, x] - (32*Pi^2*G[0, x])/3 - 
         (160*G[1, x])/9 - (10*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 + 
         (24*I)*Pi*G[0, 0, x] - (12*I)*Pi*G[0, 1, x] - (12*I)*Pi*G[1, 0, x] - 
         2*Zeta[3])) - 6*Zeta[3] + 12*G[1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((-254*I)/9)*Pi*G[1, x] + (74*Pi^2*G[1, x])/9 + 
       ((7*I)/6)*Pi^3*G[1, x] - (8*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 
       (6*I)*Pi*G[1, 0, x] - (254*G[1, 1, x])/9 - (3*I)*Pi*G[1, 1, x] - 
       (11*Pi^2*G[1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
       6*G[1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + RATIO[x]*(30659/324 + ((1574*I)/27)*Pi - 
       (1909*Pi^2)/108 - ((5*I)/2)*Pi^3 + (199*Pi^4)/180 + (404*G[0, x])/27 + 
       ((304*I)/9)*Pi*G[0, x] - 16*Pi^2*G[0, x] - ((16*I)/3)*Pi^3*G[0, x] - 
       (404*G[1, x])/27 - ((160*I)/9)*Pi*G[1, x] + 10*Pi^2*G[1, x] + 
       ((7*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] - ((4*I)/3)*Pi*G[0, 0, x] - 
       (16*Pi^2*G[0, 0, x])/3 + 2*G[0, 1, x] - ((4*I)/3)*Pi*G[0, 1, x] + 
       (34*Pi^2*G[0, 1, x])/3 + 2*G[1, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
       (2*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
       (16*Pi^2*G[1, 1, x])/3 - (22*G[0, 0, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
       6*G[0, 1, 0, x] - (22*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + 
       (22*G[1, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - 
       24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (193*Zeta[3])/9 - 
       (10*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + 
     e*(((-1378*I)/27)*Pi + (15935*Pi^2)/216 + ((877*I)/36)*Pi^3 - 
       (43*Pi^4)/45 + (118*G[0, x])/9 - ((5993*I)/36)*Pi*G[0, x] + 
       (1241*Pi^2*G[0, x])/36 + ((2*I)/3)*Pi^3*G[0, x] - (1732*G[1, x])/27 + 
       ((14669*I)/108)*Pi*G[1, x] - (3967*Pi^2*G[1, x])/54 - 
       ((385*I)/18)*Pi^3*G[1, x] + (92*Pi^4*G[1, x])/45 - 
       (1177*G[0, 0, x])/18 + ((81*I)/2)*Pi*G[0, 0, x] + 5*Pi^2*G[0, 0, x] - 
       (419*G[0, 1, x])/4 + ((322*I)/9)*Pi*G[0, 1, x] - 
       (238*Pi^2*G[0, 1, x])/9 - (19*I)*Pi^3*G[0, 1, x] - 
       (419*G[1, 0, x])/4 - ((89*I)/2)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] + 
       ((2*I)/3)*Pi^3*G[1, 0, x] + (7439*G[1, 1, x])/27 - 
       ((34*I)/9)*Pi*G[1, 1, x] + (497*Pi^2*G[1, 1, x])/18 + 
       ((38*I)/3)*Pi^3*G[1, 1, x] + (251*G[0, 0, 0, x])/6 - 
       (2*I)*Pi*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + (18*I)*Pi*G[0, 0, 1, x] - 
       4*Pi^2*G[0, 0, 1, x] + 32*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, x] + 
       12*Pi^2*G[0, 1, 0, x] + (349*G[0, 1, 1, x])/9 - 
       (8*I)*Pi*G[0, 1, 1, x] + (73*Pi^2*G[0, 1, 1, x])/3 - 
       (147*G[1, 0, 0, x])/2 - (32*I)*Pi*G[1, 0, 0, x] - 
       4*Pi^2*G[1, 0, 0, x] + 64*G[1, 0, 1, x] - (10*I)*Pi*G[1, 0, 1, x] + 
       12*Pi^2*G[1, 0, 1, x] + 64*G[1, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, x] + 
       (2*Pi^2*G[1, 1, 0, x])/3 - (500*G[1, 1, 1, x])/3 - 
       (34*I)*Pi*G[1, 1, 1, x] - (28*Pi^2*G[1, 1, 1, x])/3 + 
       24*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (152*G[0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] - 26*G[1, 0, 0, 1, x] - 
       (20*I)*Pi*G[1, 0, 0, 1, x] - 26*G[1, 0, 1, 0, x] - 
       (32*I)*Pi*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, 1, x] + 26*G[1, 1, 0, 0, x] + 
       (32*I)*Pi*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] + (170*G[1, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 1, 1, x] - 16*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
       48*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] + 
       28*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       76*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
       24*G[1, 1, 0, 1, 0, x] + 28*G[1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 0, 0, x] + 32*G[1, 1, 1, 0, 1, x] + 
       32*G[1, 1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, 1, x] + 
       (-37/36 - ((5*I)/3)*Pi + (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[x] - 
       (2*Log[mu2/s]^5*RATIO[x])/3 + Log[mu2/s]^3*(((4*I)/3)*Pi + 
         (4*G[1, x])/3 - ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (67/18 + ((17*I)/9)*Pi + (14*Pi^2)/9 + 11*G[0, x] + 
           (6*I)*Pi*G[0, x] - 5*G[1, x] + ((2*I)/3)*Pi*G[1, x] + 
           12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x])*RATIO[x]) - 
       (217*Zeta[3])/6 + ((34*I)/3)*Pi*Zeta[3] + (44*G[1, x]*Zeta[3])/3 - 
       ((44*I)/3)*Pi*G[1, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] - 
       (164*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (((-11*I)/3)*Pi^3 - Pi^4/15 + ((596*I)/9)*Pi*G[0, x] - 
         (275*Pi^2*G[0, x])/9 - I*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 
         (596*G[0, 0, x])/9 - (10*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] + 
         (6*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + (28*I)*Pi*G[1, 0, x] + 
         2*Pi^2*G[1, 0, x] - (166*G[0, 0, 0, x])/3 - 
         (10*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         28*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
         24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 22*Zeta[3] - 
         (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
        (((-16975*I)/108)*Pi*G[1, x] + (11105*Pi^2*G[1, x])/216 + 
         ((121*I)/9)*Pi^3*G[1, x] - (46*Pi^4*G[1, x])/45 - 
         ((1219*I)/18)*Pi*G[0, 1, x] + (200*Pi^2*G[0, 1, x])/9 + 
         ((19*I)/2)*Pi^3*G[0, 1, x] - ((91*I)/4)*Pi*G[1, 0, x] + 
         (32*Pi^2*G[1, 0, x])/3 - (I/3)*Pi^3*G[1, 0, x] - 
         (16975*G[1, 1, x])/108 + ((1115*I)/36)*Pi*G[1, 1, x] - 
         (259*Pi^2*G[1, 1, x])/18 - ((19*I)/3)*Pi^3*G[1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, x] + 2*Pi^2*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 0, x] - 
         (1219*G[0, 1, 1, x])/18 + (5*I)*Pi*G[0, 1, 1, x] - 
         (73*Pi^2*G[0, 1, 1, x])/6 + (4*I)*Pi*G[1, 0, 0, x] + 
         2*Pi^2*G[1, 0, 0, x] - (91*G[1, 0, 1, x])/4 + 
         (8*I)*Pi*G[1, 0, 1, x] - 6*Pi^2*G[1, 0, 1, x] - 
         (91*G[1, 1, 0, x])/4 - (16*I)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/3 + (337*G[1, 1, 1, x])/3 + 
         (12*I)*Pi*G[1, 1, 1, x] + (14*Pi^2*G[1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (130*G[0, 1, 1, 1, x])/3 + 
         (6*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] + 
         18*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, x] + 
         22*G[1, 1, 0, 1, x] - (10*I)*Pi*G[1, 1, 0, 1, x] + 
         22*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         (100*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] - 
         24*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, 0, x] - 38*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         14*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         24*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] - 
         14*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, 1, x] - (74*G[1, x]*Zeta[3])/3 + 
         ((22*I)/3)*Pi*G[1, x]*Zeta[3] - 6*G[0, 1, x]*Zeta[3] + 
         (82*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*((-5*I)*Pi + (5*Pi^2)/2 - 
         (6*I)*Pi*G[0, x] - 5*G[1, x] + (9*I)*Pi*G[1, x] - 5*Pi^2*G[1, x] - 
         6*G[0, 1, x] + (10*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + 
         (12*I)*Pi*G[1, 0, x] + 11*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] + 
         10*G[0, 1, 1, x] + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] + ((-6*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/2 - 
           (5*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] - 
           (4*I)*Pi*G[1, 1, x] - 5*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 
           6*G[1, 1, 0, x] - 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(3497/54 + ((211*I)/6)*Pi - (275*Pi^2)/36 + (I/3)*Pi^3 + 
           (389*G[0, x])/9 + (33*I)*Pi*G[0, x] - (47*Pi^2*G[0, x])/3 - 
           (173*G[1, x])/9 - (15*I)*Pi*G[1, x] + 5*Pi^2*G[1, x] + 
           (36*I)*Pi*G[0, 0, x] - (16*I)*Pi*G[0, 1, x] - 
           (18*I)*Pi*G[1, 0, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
           2*G[1, 1, 1, x] + (22*Zeta[3])/3)) + 
       Log[mu2/s]*(((-563*I)/18)*Pi + (497*Pi^2)/18 + ((10*I)/3)*Pi^3 + 
         (11*G[0, x])/3 - ((205*I)/3)*Pi*G[0, x] + 6*Pi^2*G[0, x] - 
         (629*G[1, x])/18 + ((485*I)/9)*Pi*G[1, x] - (314*Pi^2*G[1, x])/9 - 
         ((20*I)/3)*Pi^3*G[1, x] - (100*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 
         35*G[0, 1, x] + ((80*I)/3)*Pi*G[0, 1, x] - 24*Pi^2*G[0, 1, x] - 
         35*G[1, 0, x] + (30*I)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] + 
         (890*G[1, 1, x])/9 + ((34*I)/3)*Pi*G[1, 1, x] + 
         (34*Pi^2*G[1, 1, x])/3 - 18*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
         10*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + (86*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, x] + 32*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 0, x] - (128*G[1, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, x] + 24*G[0, 1, 0, 1, x] + 
         24*G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] - 
         32*G[1, 1, 0, 1, x] - 32*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
         (((118*I)/3)*Pi*G[0, x] - 4*Pi^2*G[0, x] + (118*G[0, 0, x])/3 + 
           (16*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
           18*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
         24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-1055*I)/18)*Pi*G[1, x] + 
           (353*Pi^2*G[1, x])/18 + ((10*I)/3)*Pi^3*G[1, x] - 
           ((67*I)/3)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - 
           (14*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - (1055*G[1, 1, x])/18 - 
           ((8*I)/3)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 0, x] - (67*G[0, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           14*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 + 
           (8*I)*Pi*G[1, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[x]*(43331/162 + ((4361*I)/27)*Pi - 
           (5075*Pi^2)/108 - ((187*I)/18)*Pi^3 + (319*Pi^4)/90 + 
           (1832*G[0, x])/27 + ((778*I)/9)*Pi*G[0, x] - (269*Pi^2*G[0, x])/
            6 - ((55*I)/3)*Pi^3*G[0, x] - (968*G[1, x])/27 - 
           ((346*I)/9)*Pi*G[1, x] + (155*Pi^2*G[1, x])/6 + 
           ((23*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - ((52*I)/3)*Pi*
            G[0, 0, x] - (50*Pi^2*G[0, 0, x])/3 + 4*G[0, 1, x] - 
           ((34*I)/3)*Pi*G[0, 1, x] + (101*Pi^2*G[0, 1, x])/3 + 
           4*G[1, 0, x] + ((52*I)/3)*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/3 - 
           4*G[1, 1, x] + ((34*I)/3)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/3 - 
           (88*G[0, 0, 0, x])/3 - (100*I)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (8*I)*Pi*G[0, 1, 0, x] - (70*G[0, 1, 1, x])/3 + 
           (12*I)*Pi*G[0, 1, 1, x] + (88*G[1, 0, 0, x])/3 + 
           (84*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 + 
           (4*I)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 16*G[0, 0, 1, 1, x] + 
           24*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 
           24*G[0, 1, 1, 1, x] + 80*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] - 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - (310*Zeta[3])/9 - 
           ((8*I)/3)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/
            3)) + RATIO[x]*(792047/1944 + ((43331*I)/162)*Pi - 
         (70411*Pi^2)/648 - ((5443*I)/216)*Pi^3 + (1118*Pi^4)/135 + 
         ((31*I)/180)*Pi^5 + (2428*G[0, x])/81 + ((1832*I)/27)*Pi*G[0, x] - 
         (11195*Pi^2*G[0, x])/216 - ((625*I)/36)*Pi^3*G[0, x] + 
         (64*Pi^4*G[0, x])/9 - (2428*G[1, x])/81 - ((968*I)/27)*Pi*G[1, x] + 
         (7829*Pi^2*G[1, x])/216 + ((373*I)/36)*Pi^3*G[1, x] - 
         (179*Pi^4*G[1, x])/60 - (203*G[0, 0, x])/4 - ((461*I)/12)*Pi*
          G[0, 0, x] + (385*Pi^2*G[0, 0, x])/12 - (6*I)*Pi^3*G[0, 0, x] + 
         (203*G[0, 1, x])/4 - ((179*I)/12)*Pi*G[0, 1, x] + 
         (70*Pi^2*G[0, 1, x])/3 + ((52*I)/3)*Pi^3*G[0, 1, x] + 
         (203*G[1, 0, x])/4 + ((461*I)/12)*Pi*G[1, 0, x] - 
         (385*Pi^2*G[1, 0, x])/12 - (I/3)*Pi^3*G[1, 0, x] - 
         (203*G[1, 1, x])/4 + ((179*I)/12)*Pi*G[1, 1, x] - 
         (70*Pi^2*G[1, 1, x])/3 - (11*I)*Pi^3*G[1, 1, x] - 
         (98*G[0, 0, 0, x])/3 - ((127*I)/6)*Pi*G[0, 0, 0, x] + 
         (62*Pi^2*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/4 - 
         ((76*I)/3)*Pi*G[0, 0, 1, x] + (46*Pi^2*G[0, 0, 1, x])/3 - 
         (7*G[0, 1, 0, x])/4 - ((125*I)/6)*Pi*G[0, 1, 0, x] - 
         (58*Pi^2*G[0, 1, 0, x])/3 - (103*G[0, 1, 1, x])/6 - 
         ((14*I)/3)*Pi*G[0, 1, 1, x] - (73*Pi^2*G[0, 1, 1, x])/3 + 
         (313*G[1, 0, 0, x])/6 + ((127*I)/6)*Pi*G[1, 0, 0, x] - 
         (32*Pi^2*G[1, 0, 0, x])/3 - (71*G[1, 0, 1, x])/4 + 
         ((76*I)/3)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/3 - 
         (71*G[1, 1, 0, x])/4 + ((125*I)/6)*Pi*G[1, 1, 0, x] + 
         (28*Pi^2*G[1, 1, 0, x])/3 + (110*G[1, 1, 1, x])/3 + 
         ((14*I)/3)*Pi*G[1, 1, 1, x] + (43*Pi^2*G[1, 1, 1, x])/3 + 
         (193*G[0, 0, 0, 0, x])/6 + (80*I)*Pi*G[0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 1, x] + (20*I)*Pi*G[0, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, x] - (28*I)*Pi*G[0, 0, 1, 0, x] - 
         (40*G[0, 0, 1, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (53*G[0, 1, 0, 0, x])/6 - 24*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (128*G[0, 1, 1, 1, x])/3 - 
         (193*G[1, 0, 0, 0, x])/6 - (76*I)*Pi*G[1, 0, 0, 0, x] + 
         24*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 0, x] + 
         (40*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (53*G[1, 1, 0, 0, x])/6 - (4*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (128*G[1, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, 1, x] + 
         144*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
         32*G[0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 1, 1, x] - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
         36*G[0, 0, 1, 1, 1, x] - 60*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
         20*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] - 
         44*G[0, 1, 1, 1, 1, x] - 124*G[1, 0, 0, 0, 0, x] - 
         32*G[1, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] - 
         16*G[1, 0, 1, 1, 1, x] + 40*G[1, 1, 0, 0, 0, x] - 
         36*G[1, 1, 0, 0, 1, x] - 36*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
         20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, 1, x] - (725*Zeta[3])/4 - ((203*I)/18)*Pi*Zeta[3] + 
         (97*Pi^2*Zeta[3])/18 - (305*G[0, x]*Zeta[3])/6 - 
         (20*I)*Pi*G[0, x]*Zeta[3] + (305*G[1, x]*Zeta[3])/6 + 
         ((32*I)/3)*Pi*G[1, x]*Zeta[3] - 128*G[0, 0, x]*Zeta[3] + 
         48*G[0, 1, x]*Zeta[3] + 88*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] + 149*Zeta[5])) + 
     e^2*(((-13754*I)/81)*Pi + (233137*Pi^2)/648 + ((1225*I)/12)*Pi^3 - 
       (4933*Pi^4)/240 - ((65*I)/144)*Pi^5 + (1772*G[0, x])/27 - 
       ((87211*I)/108)*Pi*G[0, x] + (3781*Pi^2*G[0, x])/27 + 
       ((76*I)/9)*Pi^3*G[0, x] - (91*Pi^4*G[0, x])/15 - (19070*G[1, x])/81 + 
       ((219157*I)/324)*Pi*G[1, x] - (27343*Pi^2*G[1, x])/81 - 
       ((1693*I)/108)*Pi^3*G[1, x] + (33409*Pi^4*G[1, x])/2160 + 
       ((509*I)/360)*Pi^5*G[1, x] - (6772*G[0, 0, x])/27 + 
       ((7991*I)/36)*Pi*G[0, 0, x] - (1493*Pi^2*G[0, 0, x])/36 + 
       ((44*I)/3)*Pi^3*G[0, 0, x] - (2361*G[0, 1, x])/4 + 
       ((11317*I)/54)*Pi*G[0, 1, x] - (7223*Pi^2*G[0, 1, x])/108 - 
       ((991*I)/18)*Pi^3*G[0, 1, x] + (377*Pi^4*G[0, 1, x])/45 - 
       (2361*G[1, 0, x])/4 - ((2666*I)/9)*Pi*G[1, 0, x] + 
       (4673*Pi^2*G[1, 0, x])/36 + ((67*I)/6)*Pi^3*G[1, 0, x] + 
       5*Pi^4*G[1, 0, x] + (228089*G[1, 1, x])/162 - ((12617*I)/108)*Pi*
        G[1, 1, x] + (12679*Pi^2*G[1, 1, x])/108 + ((116*I)/9)*Pi^3*
        G[1, 1, x] - (3331*Pi^4*G[1, 1, x])/360 + (893*G[0, 0, 0, x])/6 - 
       ((121*I)/2)*Pi*G[0, 0, 0, x] - (27*Pi^2*G[0, 0, 0, x])/2 + 
       (841*G[0, 0, 1, x])/4 + ((52*I)/9)*Pi*G[0, 0, 1, x] - 
       (953*Pi^2*G[0, 0, 1, x])/18 - (17*I)*Pi^3*G[0, 0, 1, x] + 
       (841*G[0, 1, 0, x])/4 + ((675*I)/2)*Pi*G[0, 1, 0, x] + 
       (31*Pi^2*G[0, 1, 0, x])/6 + (22*I)*Pi^3*G[0, 1, 0, x] + 
       (24065*G[0, 1, 1, x])/108 - ((124*I)/9)*Pi*G[0, 1, 1, x] + 
       (583*Pi^2*G[0, 1, 1, x])/9 + ((40*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (13895*G[1, 0, 0, x])/36 + (68*I)*Pi*G[1, 0, 0, x] + 
       (61*Pi^2*G[1, 0, 0, x])/6 - ((32*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (1253*G[1, 0, 1, x])/4 - ((232*I)/9)*Pi*G[1, 0, 1, x] + 
       (241*Pi^2*G[1, 0, 1, x])/9 + ((131*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (1253*G[1, 1, 0, x])/4 - (323*I)*Pi*G[1, 1, 0, x] - 
       49*Pi^2*G[1, 1, 0, x] - (10*I)*Pi^3*G[1, 1, 0, x] - 
       (17933*G[1, 1, 1, x])/18 - ((614*I)/9)*Pi*G[1, 1, 1, x] - 
       (925*Pi^2*G[1, 1, 1, x])/18 - (9*I)*Pi^3*G[1, 1, 1, x] - 
       (245*G[0, 0, 0, 0, x])/6 + (28*I)*Pi*G[0, 0, 0, 0, x] - 
       73*G[0, 0, 0, 1, x] + (26*I)*Pi*G[0, 0, 0, 1, x] - 
       73*G[0, 0, 1, 0, x] - (50*I)*Pi*G[0, 0, 1, 0, x] + 
       12*Pi^2*G[0, 0, 1, 0, x] + (88*G[0, 0, 1, 1, x])/9 - 
       (16*I)*Pi*G[0, 0, 1, 1, x] + 21*Pi^2*G[0, 0, 1, 1, x] + 
       (481*G[0, 1, 0, 0, x])/2 - (118*I)*Pi*G[0, 1, 0, 0, x] - 
       16*Pi^2*G[0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, x] - 
       (44*I)*Pi*G[0, 1, 0, 1, x] - 40*Pi^2*G[0, 1, 0, 1, x] + 
       28*G[0, 1, 1, 0, x] + (112*I)*Pi*G[0, 1, 1, 0, x] - 
       (286*Pi^2*G[0, 1, 1, 0, x])/3 - (413*G[0, 1, 1, 1, x])/3 - 
       (14*I)*Pi*G[0, 1, 1, 1, x] - (164*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (985*G[1, 0, 0, 0, x])/3 + (96*I)*Pi*G[1, 0, 0, 0, x] + 
       20*Pi^2*G[1, 0, 0, 0, x] - 111*G[1, 0, 0, 1, x] - 
       (22*I)*Pi*G[1, 0, 0, 1, x] + (214*Pi^2*G[1, 0, 0, 1, x])/3 - 
       111*G[1, 0, 1, 0, x] - (166*I)*Pi*G[1, 0, 1, 0, x] + 
       4*Pi^2*G[1, 0, 1, 0, x] - (511*G[1, 0, 1, 1, x])/9 + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - (173*Pi^2*G[1, 0, 1, 1, x])/3 - 
       271*G[1, 1, 0, 0, x] - (22*I)*Pi*G[1, 1, 0, 0, x] - 
       4*Pi^2*G[1, 1, 0, 0, x] - 194*G[1, 1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] - 38*Pi^2*G[1, 1, 0, 1, x] - 
       194*G[1, 1, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, 0, x] + 
       (44*Pi^2*G[1, 1, 1, 0, x])/3 + (4249*G[1, 1, 1, 1, x])/9 + 
       (104*I)*Pi*G[1, 1, 1, 1, x] + 17*Pi^2*G[1, 1, 1, 1, x] - 
       90*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 0, 1, x] + 22*G[0, 0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
       (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 74*G[0, 0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 44*G[0, 0, 1, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, 0, 1, x] + 44*G[0, 0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 0, 1, 1, 0, x] - (326*G[0, 0, 1, 1, 1, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, 1, x] - 58*G[0, 1, 0, 0, 0, x] + 
       (128*I)*Pi*G[0, 1, 0, 0, 0, x] - 66*G[0, 1, 0, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, 1, x] - 66*G[0, 1, 0, 1, 0, x] - 
       (152*I)*Pi*G[0, 1, 0, 1, 0, x] - 10*G[0, 1, 0, 1, 1, x] + 
       (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 158*G[0, 1, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 78*G[0, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, 1, x] - 78*G[0, 1, 1, 1, 0, x] + 
       (64*I)*Pi*G[0, 1, 1, 1, 0, x] + (584*G[0, 1, 1, 1, 1, x])/3 + 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 86*G[1, 0, 0, 0, 0, x] - 
       (88*I)*Pi*G[1, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 1, x] - 
       (60*I)*Pi*G[1, 0, 0, 0, 1, x] + 64*G[1, 0, 0, 1, 0, x] + 
       (72*I)*Pi*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] + 
       (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 108*G[1, 0, 1, 0, 0, x] + 
       (128*I)*Pi*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] + 
       (68*I)*Pi*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
       (96*I)*Pi*G[1, 0, 1, 1, 0, x] + (188*G[1, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 144*G[1, 1, 0, 0, 0, x] - 
       (88*I)*Pi*G[1, 1, 0, 0, 0, x] + 66*G[1, 1, 0, 0, 1, x] + 
       (68*I)*Pi*G[1, 1, 0, 0, 1, x] + 66*G[1, 1, 0, 1, 0, x] + 
       (128*I)*Pi*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] - 
       (56*I)*Pi*G[1, 1, 0, 1, 1, x] + 80*G[1, 1, 1, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, 0, 0, x] + 140*G[1, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 1, x] + 140*G[1, 1, 1, 1, 0, x] - 
       (88*I)*Pi*G[1, 1, 1, 1, 0, x] - (526*G[1, 1, 1, 1, 1, x])/3 - 
       (44*I)*Pi*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 0, 1, 0, 1, x] + 8*G[0, 0, 0, 1, 1, 0, x] + 
       16*G[0, 0, 0, 1, 1, 1, x] - 48*G[0, 0, 1, 0, 0, 1, x] - 
       48*G[0, 0, 1, 0, 1, 0, x] + 36*G[0, 0, 1, 0, 1, 1, x] + 
       48*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 1, 0, x] + 52*G[0, 0, 1, 1, 1, 1, x] + 
       128*G[0, 1, 0, 0, 0, 1, x] + 128*G[0, 1, 0, 0, 1, 0, x] - 
       44*G[0, 1, 0, 0, 1, 1, x] - 144*G[0, 1, 0, 1, 0, 0, x] + 
       88*G[0, 1, 0, 1, 0, 1, x] + 88*G[0, 1, 0, 1, 1, 0, x] - 
       96*G[0, 1, 0, 1, 1, 1, x] - 256*G[0, 1, 1, 0, 0, 0, x] + 
       136*G[0, 1, 1, 0, 0, 1, x] + 136*G[0, 1, 1, 0, 1, 0, x] - 
       76*G[0, 1, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 1, 0, 0, x] + 
       128*G[0, 1, 1, 1, 0, 1, x] + 128*G[0, 1, 1, 1, 1, 0, x] - 
       248*G[0, 1, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, 1, x] - 
       88*G[1, 0, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 0, 1, 1, x] + 
       88*G[1, 0, 0, 1, 0, 0, x] - 64*G[1, 0, 0, 1, 0, 1, x] - 
       64*G[1, 0, 0, 1, 1, 0, x] + 176*G[1, 0, 0, 1, 1, 1, x] + 
       88*G[1, 0, 1, 0, 0, 0, x] + 56*G[1, 0, 1, 0, 0, 1, x] + 
       56*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
       144*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
       72*G[1, 0, 1, 1, 1, 0, x] - 204*G[1, 0, 1, 1, 1, 1, x] - 
       88*G[1, 1, 0, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 1, x] - 
       48*G[1, 1, 0, 0, 1, 0, x] + 68*G[1, 1, 0, 0, 1, 1, x] + 
       64*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
       16*G[1, 1, 0, 1, 1, 0, x] - 152*G[1, 1, 0, 1, 1, 1, x] + 
       56*G[1, 1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 1, 0, 1, 0, x] - 100*G[1, 1, 1, 0, 1, 1, x] - 
       88*G[1, 1, 1, 1, 0, 0, x] - 88*G[1, 1, 1, 1, 0, 1, x] - 
       88*G[1, 1, 1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, 1, 1, x] + 
       (-49/90 - ((5*I)/6)*Pi + (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[x] - 
       (5*Log[mu2/s]^6*RATIO[x])/18 + Log[mu2/s]^4*(((11*I)/12)*Pi + 
         (11*G[1, x])/12 - ((11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6 + 
         (((11*I)/12)*Pi*G[1, x] + (11*G[1, 1, x])/12)*RATIO[x^(-1)] + 
         (61/72 + ((7*I)/9)*Pi + (10*Pi^2)/9 + (77*G[0, x])/12 + 
           ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + ((2*I)/3)*Pi*G[1, x] + 
           7*G[0, 0, x] - (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2)*RATIO[x]) - 
       (71*Zeta[3])/3 + ((551*I)/18)*Pi*Zeta[3] - (59*Pi^2*Zeta[3])/3 + 
       (419*G[0, x]*Zeta[3])/6 - ((50*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (953*G[1, x]*Zeta[3])/3 - ((1574*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (164*Pi^2*G[1, x]*Zeta[3])/3 + (326*G[0, 1, x]*Zeta[3])/3 - 
       ((724*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (152*G[1, 0, x]*Zeta[3])/3 - 
       ((128*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (316*G[1, 1, x]*Zeta[3])/9 + 
       ((448*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 12*G[0, 0, 1, x]*Zeta[3] + 
       (308*G[0, 1, 1, x]*Zeta[3])/3 - (584*G[1, 0, 1, x]*Zeta[3])/3 + 
       (304*G[1, 1, 0, x]*Zeta[3])/3 + (160*G[1, 1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^3*(((-55*I)/18)*Pi + (5*Pi^2)/3 - ((14*I)/3)*Pi*G[0, x] - 
         (55*G[1, x])/18 + ((58*I)/9)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
         (14*G[0, 1, x])/3 + ((20*I)/3)*Pi*G[0, 1, x] - (14*G[1, 0, x])/3 + 
         ((28*I)/3)*Pi*G[1, 0, x] + (67*G[1, 1, x])/9 + 
         ((22*I)/3)*Pi*G[1, 1, x] + (20*G[0, 1, 1, x])/3 + 
         (28*G[1, 0, 1, x])/3 + (28*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3 + 
         (((-79*I)/18)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 - ((10*I)/3)*Pi*
            G[0, 1, x] - ((14*I)/3)*Pi*G[1, 0, x] - (79*G[1, 1, x])/18 - 
           ((11*I)/3)*Pi*G[1, 1, x] - (10*G[0, 1, 1, x])/3 - 
           (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(2213/54 + ((397*I)/18)*Pi - (31*Pi^2)/6 + 
           ((11*I)/18)*Pi^3 + (863*G[0, x])/27 + ((77*I)/3)*Pi*G[0, x] - 
           (109*Pi^2*G[0, x])/9 - (359*G[1, x])/27 - ((35*I)/3)*Pi*G[1, x] + 
           (19*Pi^2*G[1, x])/6 + (28*I)*Pi*G[0, 0, x] - ((34*I)/3)*Pi*
            G[0, 1, x] - (14*I)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] + 
           (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 + (100*Zeta[3])/9)) + 
       Log[mu2/s]^2*(((-1069*I)/36)*Pi + (256*Pi^2)/9 + ((43*I)/12)*Pi^3 + 
         (11*G[0, x])/2 - ((145*I)/2)*Pi*G[0, x] + 9*Pi^2*G[0, x] - 
         (1267*G[1, x])/36 + ((937*I)/18)*Pi*G[1, x] - (1355*Pi^2*G[1, x])/
          36 - ((43*I)/6)*Pi^3*G[1, x] - 34*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] - (77*G[0, 1, x])/2 + (33*I)*Pi*G[0, 1, x] - 
         27*Pi^2*G[0, 1, x] - (77*G[1, 0, x])/2 + (33*I)*Pi*G[1, 0, x] - 
         6*Pi^2*G[1, 0, x] + (1795*G[1, 1, x])/18 + (10*I)*Pi*G[1, 1, x] + 
         (25*Pi^2*G[1, 1, x])/2 - 27*G[0, 0, 0, x] + 11*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, x] + 11*G[0, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 0, x] + 36*G[0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + 11*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, x] + 36*G[1, 0, 1, x] - 
         (18*I)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (145*G[1, 1, 1, x])/3 - 
         (22*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 1, x] + 
         28*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] - 30*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] - 
         40*G[1, 1, 0, 1, x] - 40*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 
         ((43*I)*Pi*G[0, x] - 6*Pi^2*G[0, x] + 43*G[0, 0, x] + 
           (24*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + 
           27*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 
           3*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
         24*G[1, x]*Zeta[3] + RATIO[x]*(45451/162 + ((3077*I)/18)*Pi - 
           (3527*Pi^2)/72 - ((25*I)/2)*Pi^3 + (167*Pi^4)/40 + 
           (2344*G[0, x])/27 + ((863*I)/9)*Pi*G[0, x] - (205*Pi^2*G[0, x])/
            4 - ((133*I)/6)*Pi^3*G[0, x] - (1048*G[1, x])/27 - 
           ((359*I)/9)*Pi*G[1, x] + (115*Pi^2*G[1, x])/4 + 
           ((26*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - ((74*I)/3)*Pi*
            G[0, 0, x] - (59*Pi^2*G[0, 0, x])/3 + 4*G[0, 1, x] - 
           ((47*I)/3)*Pi*G[0, 1, x] + (229*Pi^2*G[0, 1, x])/6 + 
           4*G[1, 0, x] + ((74*I)/3)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/6 - 
           4*G[1, 1, x] + ((47*I)/3)*Pi*G[1, 1, x] - (47*Pi^2*G[1, 1, x])/3 - 
           (110*G[0, 0, 0, x])/3 - (122*I)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 0, x] - (83*G[0, 1, 1, x])/3 + 
           (12*I)*Pi*G[0, 1, 1, x] + (110*G[1, 0, 0, x])/3 + 
           (102*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] + (83*G[1, 1, 1, x])/3 + 
           (8*I)*Pi*G[1, 1, 1, x] - 120*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
           24*G[0, 1, 1, 1, x] + 100*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
           2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 
           20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (223*Zeta[3])/9 + ((32*I)/3)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] - 
           (38*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (((-2095*I)/36)*Pi*G[1, x] + (377*Pi^2*G[1, x])/18 + 
           ((43*I)/12)*Pi^3*G[1, x] - (25*I)*Pi*G[0, 1, x] + 
           (27*Pi^2*G[0, 1, x])/2 - (15*I)*Pi*G[1, 0, x] + 
           3*Pi^2*G[1, 0, x] - (2095*G[1, 1, x])/36 - ((3*I)/2)*Pi*
            G[1, 1, x] - (25*Pi^2*G[1, 1, x])/4 - (3*I)*Pi*G[0, 0, 1, x] - 
           (14*I)*Pi*G[0, 1, 0, x] - 25*G[0, 1, 1, x] + 
           (2*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           15*G[1, 0, 1, x] + (9*I)*Pi*G[1, 0, 1, x] - 15*G[1, 1, 0, x] + 
           (14*I)*Pi*G[1, 1, 0, x] + (80*G[1, 1, 1, x])/3 + 
           (11*I)*Pi*G[1, 1, 1, x] - 3*G[0, 0, 1, 1, x] - 
           14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 26*G[0, 1, 1, 1, x] + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 15*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 
           G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3])) - 64*Zeta[5] + 
       116*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*(((-751*I)/108)*Pi^3 + 
         (4513*Pi^4)/540 - ((23*I)/90)*Pi^5 + ((5917*I)/27)*Pi*G[0, x] - 
         (13681*Pi^2*G[0, x])/108 - ((205*I)/9)*Pi^3*G[0, x] + 
         (107*Pi^4*G[0, x])/30 - ((32*I)/3)*Pi^3*G[1, x] - 
         (7*Pi^4*G[1, x])/10 + (5917*G[0, 0, x])/27 - ((139*I)/18)*Pi*
          G[0, 0, x] + (371*Pi^2*G[0, 0, x])/9 - ((28*I)/3)*Pi^3*G[0, 0, x] + 
         (40*I)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 + 
         ((49*I)/6)*Pi^3*G[0, 1, x] + ((1471*I)/18)*Pi*G[1, 0, x] - 
         (338*Pi^2*G[1, 0, x])/9 + ((11*I)/6)*Pi^3*G[1, 0, x] - 
         I*Pi^3*G[1, 1, x] - (1147*G[0, 0, 0, x])/6 - 
         (19*I)*Pi*G[0, 0, 0, x] + (7*Pi^2*G[0, 0, 0, x])/2 + 
         40*G[0, 0, 1, x] + (28*I)*Pi*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
          6 + 40*G[0, 1, 0, x] - (54*I)*Pi*G[0, 1, 0, x] - 
         (11*Pi^2*G[0, 1, 0, x])/6 - (23*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + (1471*G[1, 0, 0, x])/18 - 
         (38*I)*Pi*G[1, 0, 0, x] - (49*Pi^2*G[1, 0, 0, x])/6 - 
         I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + (63*I)*Pi*G[1, 1, 0, x] + 
         Pi^2*G[1, 1, 0, x] + (352*G[0, 0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 0, x] - 38*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 38*G[0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 1, 0, x] + 57*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - 40*G[0, 1, 0, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, 0, x] - 23*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 23*G[0, 1, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         (292*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         (6*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] + 
         63*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         90*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] + 
         22*G[0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 1, 1, x] + 
         30*G[0, 0, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
         6*G[0, 1, 1, 1, 0, x] - 42*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, x] + (751*Zeta[3])/18 + (56*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/3 - (292*G[0, x]*Zeta[3])/3 + 
         (38*I)*Pi*G[0, x]*Zeta[3] + 64*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 
         8*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 6*Zeta[5]) + 
       RATIO[x]*(16939079/11664 + ((944255*I)/972)*Pi - (254693*Pi^2)/486 - 
         ((64013*I)/648)*Pi^3 + (9227*Pi^4)/360 + ((4979*I)/720)*Pi^5 - 
         (7471*Pi^6)/6480 + (14576*G[0, x])/243 + ((11008*I)/81)*Pi*G[0, x] - 
         (3305*Pi^2*G[0, x])/81 - ((371*I)/9)*Pi^3*G[0, x] + 
         (221*Pi^4*G[0, x])/60 + ((263*I)/40)*Pi^5*G[0, x] - 
         (14576*G[1, x])/243 - ((5824*I)/81)*Pi*G[1, x] + 
         (84085*Pi^2*G[1, x])/648 + ((1417*I)/72)*Pi^3*G[1, x] + 
         (37*Pi^4*G[1, x])/120 - ((79*I)/20)*Pi^5*G[1, x] - 
         (1589*G[0, 0, x])/4 - ((3511*I)/36)*Pi*G[0, 0, x] + 
         (5603*Pi^2*G[0, 0, x])/72 + ((943*I)/36)*Pi^3*G[0, 0, x] - 
         (877*Pi^4*G[0, 0, x])/180 + (1589*G[0, 1, x])/4 - 
         ((361*I)/36)*Pi*G[0, 1, x] + (1441*Pi^2*G[0, 1, x])/36 + 
         ((215*I)/9)*Pi^3*G[0, 1, x] - (109*Pi^4*G[0, 1, x])/24 + 
         (1589*G[1, 0, x])/4 + ((3511*I)/36)*Pi*G[1, 0, x] - 
         (940*Pi^2*G[1, 0, x])/9 - ((431*I)/18)*Pi^3*G[1, 0, x] + 
         (2717*Pi^4*G[1, 0, x])/360 - (1589*G[1, 1, x])/4 + 
         ((361*I)/36)*Pi*G[1, 1, x] - (4367*Pi^2*G[1, 1, x])/72 - 
         ((941*I)/36)*Pi^3*G[1, 1, x] + (28*Pi^4*G[1, 1, x])/15 + 
         (2641*G[0, 0, 0, x])/18 - ((91*I)/3)*Pi*G[0, 0, 0, x] - 
         (1961*Pi^2*G[0, 0, 0, x])/36 + ((109*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (571*G[0, 0, 1, x])/4 - ((545*I)/12)*Pi*G[0, 0, 1, x] + 
         (25*Pi^2*G[0, 0, 1, x])/3 + ((68*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (571*G[0, 1, 0, x])/4 - ((1169*I)/12)*Pi*G[0, 1, 0, x] + 
         (89*Pi^2*G[0, 1, 0, x])/6 - ((56*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (281*G[0, 1, 1, x])/9 - ((41*I)/6)*Pi*G[0, 1, 1, x] - 
         (859*Pi^2*G[0, 1, 1, x])/18 - ((76*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (4771*G[1, 0, 0, x])/36 + ((391*I)/12)*Pi*G[1, 0, 0, x] + 
         (470*Pi^2*G[1, 0, 0, x])/9 - (29*I)*Pi^3*G[1, 0, 0, x] - 
         (273*G[1, 0, 1, x])/2 + ((259*I)/6)*Pi*G[1, 0, 1, x] - 
         (25*Pi^2*G[1, 0, 1, x])/3 - (14*I)*Pi^3*G[1, 0, 1, x] - 
         (273*G[1, 1, 0, x])/2 + ((571*I)/6)*Pi*G[1, 1, 0, x] - 
         (151*Pi^2*G[1, 1, 0, x])/12 + ((34*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (8929*G[1, 1, 1, x])/36 + ((109*I)/12)*Pi*G[1, 1, 1, x] + 
         (859*Pi^2*G[1, 1, 1, x])/18 + ((50*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (67*G[0, 0, 0, 0, x])/2 + ((523*I)/6)*Pi*G[0, 0, 0, 0, x] - 
         (40*Pi^2*G[0, 0, 0, 0, x])/3 + (3*G[0, 0, 0, 1, x])/2 - 
         ((148*I)/3)*Pi*G[0, 0, 0, 1, x] + (131*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (3*G[0, 0, 1, 0, x])/2 + ((53*I)/6)*Pi*G[0, 0, 1, 0, x] + 
         (43*Pi^2*G[0, 0, 1, 0, x])/3 - (521*G[0, 0, 1, 1, x])/12 + 
         ((166*I)/3)*Pi*G[0, 0, 1, 1, x] - (161*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (737*G[0, 1, 0, 0, x])/12 + ((49*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         62*Pi^2*G[0, 1, 0, 0, x] - (65*G[0, 1, 0, 1, x])/2 + 
         ((58*I)/3)*Pi*G[0, 1, 0, 1, x] - (86*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (65*G[0, 1, 1, 0, x])/2 - ((67*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         4*Pi^2*G[0, 1, 1, 0, x] + 60*G[0, 1, 1, 1, x] + 
         ((86*I)/3)*Pi*G[0, 1, 1, 1, x] + (124*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (271*G[1, 0, 0, 0, x])/2 - ((221*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 + (255*G[1, 0, 0, 1, x])/4 + 
         ((148*I)/3)*Pi*G[1, 0, 0, 1, x] - (101*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (255*G[1, 0, 1, 0, x])/4 - ((67*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (13*Pi^2*G[1, 0, 1, 0, x])/3 + (179*G[1, 0, 1, 1, x])/12 - 
         ((166*I)/3)*Pi*G[1, 0, 1, 1, x] + 41*Pi^2*G[1, 0, 1, 1, x] + 
         (827*G[1, 1, 0, 0, x])/12 - ((179*I)/6)*Pi*G[1, 1, 0, 0, x] - 
         (148*Pi^2*G[1, 1, 0, 0, x])/3 + (247*G[1, 1, 0, 1, x])/4 - 
         ((58*I)/3)*Pi*G[1, 1, 0, 1, x] + (56*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (247*G[1, 1, 1, 0, x])/4 + ((215*I)/6)*Pi*G[1, 1, 1, 0, x] - 
         6*Pi^2*G[1, 1, 1, 0, x] - 126*G[1, 1, 1, 1, x] - 
         ((86*I)/3)*Pi*G[1, 1, 1, 1, x] - (86*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (157*G[0, 0, 0, 0, 0, x])/2 - (156*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         72*G[0, 0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 1, 0, x] - (48*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (220*G[0, 0, 0, 1, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (53*G[0, 0, 1, 0, 0, x])/6 + (100*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (128*G[0, 0, 1, 1, 1, x])/3 + (48*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*G[0, 1, 0, 0, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         48*G[0, 1, 0, 0, 1, x] + (92*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] + (104*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (58*G[0, 1, 0, 1, 1, x])/3 - (84*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (139*G[0, 1, 1, 0, 0, x])/3 - (44*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         72*G[0, 1, 1, 0, 1, x] - (36*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         72*G[0, 1, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         146*G[0, 1, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         92*G[1, 0, 0, 0, 0, x] + (152*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         72*G[1, 0, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 1, 0, x] + (52*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (220*G[1, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (67*G[1, 0, 1, 0, 0, x])/3 - (96*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 1, x] + (48*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         48*G[1, 0, 1, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (128*G[1, 0, 1, 1, 1, x])/3 - (52*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (85*G[1, 1, 0, 0, 0, x])/6 + (8*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         48*G[1, 1, 0, 0, 1, x] - (88*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 0, 1, 0, x] - (108*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (58*G[1, 1, 0, 1, 1, x])/3 + (80*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (359*G[1, 1, 1, 0, 0, x])/6 + (40*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         72*G[1, 1, 1, 0, 1, x] + (32*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         146*G[1, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         432*G[0, 0, 0, 0, 0, 0, x] - 132*G[0, 0, 0, 0, 0, 1, x] - 
         132*G[0, 0, 0, 0, 1, 0, x] + 80*G[0, 0, 0, 0, 1, 1, x] - 
         48*G[0, 0, 0, 1, 0, 0, x] - 56*G[0, 0, 0, 1, 0, 1, x] - 
         56*G[0, 0, 0, 1, 1, 0, x] + 84*G[0, 0, 0, 1, 1, 1, x] + 
         80*G[0, 0, 1, 0, 0, 0, x] + 52*G[0, 0, 1, 0, 0, 1, x] + 
         52*G[0, 0, 1, 0, 1, 0, x] - 40*G[0, 0, 1, 0, 1, 1, x] - 
         32*G[0, 0, 1, 1, 0, 0, x] + 112*G[0, 0, 1, 1, 0, 1, x] + 
         112*G[0, 0, 1, 1, 1, 0, x] - 168*G[0, 0, 1, 1, 1, 1, x] + 
         288*G[0, 1, 0, 0, 0, 0, x] - 104*G[0, 1, 0, 0, 0, 1, x] - 
         104*G[0, 1, 0, 0, 1, 0, x] + 120*G[0, 1, 0, 0, 1, 1, x] + 
         60*G[0, 1, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 1, x] - 
         32*G[0, 1, 0, 1, 1, 0, x] - 92*G[0, 1, 0, 1, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, 0, x] - 44*G[0, 1, 1, 0, 0, 1, x] - 
         44*G[0, 1, 1, 0, 1, 0, x] - 48*G[0, 1, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 1, 0, 0, x] - 60*G[0, 1, 1, 1, 0, 1, x] - 
         60*G[0, 1, 1, 1, 1, 0, x] + 152*G[0, 1, 1, 1, 1, 1, x] + 
         372*G[1, 0, 0, 0, 0, 0, x] + 132*G[1, 0, 0, 0, 0, 1, x] + 
         132*G[1, 0, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 0, 1, 1, x] + 
         52*G[1, 0, 0, 1, 0, 0, x] + 56*G[1, 0, 0, 1, 0, 1, x] + 
         56*G[1, 0, 0, 1, 1, 0, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
         60*G[1, 0, 1, 0, 0, 0, x] - 52*G[1, 0, 1, 0, 0, 1, x] - 
         52*G[1, 0, 1, 0, 1, 0, x] + 44*G[1, 0, 1, 0, 1, 1, x] + 
         28*G[1, 0, 1, 1, 0, 0, x] - 112*G[1, 0, 1, 1, 0, 1, x] - 
         112*G[1, 0, 1, 1, 1, 0, x] + 108*G[1, 0, 1, 1, 1, 1, x] - 
         228*G[1, 1, 0, 0, 0, 0, x] + 104*G[1, 1, 0, 0, 0, 1, x] + 
         104*G[1, 1, 0, 0, 1, 0, x] - 116*G[1, 1, 0, 0, 1, 1, x] - 
         64*G[1, 1, 0, 1, 0, 0, x] + 32*G[1, 1, 0, 1, 0, 1, x] + 
         32*G[1, 1, 0, 1, 1, 0, x] + 72*G[1, 1, 0, 1, 1, 1, x] + 
         16*G[1, 1, 1, 0, 0, 0, x] + 44*G[1, 1, 1, 0, 0, 1, x] + 
         44*G[1, 1, 1, 0, 1, 0, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 1, 0, 0, x] + 60*G[1, 1, 1, 1, 0, 1, x] + 
         60*G[1, 1, 1, 1, 1, 0, x] - 92*G[1, 1, 1, 1, 1, 1, x] - 
         (7127*Zeta[3])/6 - ((1307*I)/3)*Pi*Zeta[3] + (4405*Pi^2*Zeta[3])/
          36 - ((161*I)/9)*Pi^3*Zeta[3] - (25243*G[0, x]*Zeta[3])/108 - 
         ((1631*I)/6)*Pi*G[0, x]*Zeta[3] + (1160*Pi^2*G[0, x]*Zeta[3])/9 + 
         (6862*G[1, x]*Zeta[3])/27 + ((691*I)/3)*Pi*G[1, x]*Zeta[3] - 
         106*Pi^2*G[1, x]*Zeta[3] + (95*G[0, 0, x]*Zeta[3])/6 - 
         (368*I)*Pi*G[0, 0, x]*Zeta[3] + (107*G[0, 1, x]*Zeta[3])/3 + 
         ((824*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (88*G[1, 0, x]*Zeta[3])/3 + 
         (268*I)*Pi*G[1, 0, x]*Zeta[3] - (133*G[1, 1, x]*Zeta[3])/6 - 
         ((524*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 100*G[0, 0, 0, x]*Zeta[3] - 
         32*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] - 
         (148*G[0, 1, 1, x]*Zeta[3])/3 - 84*G[1, 0, 0, x]*Zeta[3] + 
         40*G[1, 0, 1, x]*Zeta[3] + (124*G[1, 1, 1, x]*Zeta[3])/3 + 
         (1835*Zeta[3]^2)/9 + (301*Zeta[5])/15 - (538*I)*Pi*Zeta[5] + 
         138*G[0, x]*Zeta[5] - 110*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((-251921*I)/324)*Pi*G[1, x] + (19190*Pi^2*G[1, x])/
          81 + ((3833*I)/108)*Pi^3*G[1, x] - (5891*Pi^4*G[1, x])/540 - 
         ((509*I)/720)*Pi^5*G[1, x] - ((37333*I)/108)*Pi*G[0, 1, x] + 
         (24983*Pi^2*G[0, 1, x])/216 + ((653*I)/18)*Pi^3*G[0, 1, x] - 
         (377*Pi^4*G[0, 1, x])/90 - ((323*I)/4)*Pi*G[1, 0, x] + 
         (143*Pi^2*G[1, 0, x])/6 - ((7*I)/2)*Pi^3*G[1, 0, x] - 
         (5*Pi^4*G[1, 0, x])/2 - (251921*G[1, 1, x])/324 + 
         ((6073*I)/27)*Pi*G[1, 1, x] - (8783*Pi^2*G[1, 1, x])/108 + 
         ((29*I)/36)*Pi^3*G[1, 1, x] + (3331*Pi^4*G[1, 1, x])/720 - 
         ((1183*I)/18)*Pi*G[0, 0, 1, x] + (191*Pi^2*G[0, 0, 1, x])/9 + 
         ((17*I)/2)*Pi^3*G[0, 0, 1, x] - ((265*I)/4)*Pi*G[0, 1, 0, x] - 
         (13*Pi^2*G[0, 1, 0, x])/3 - (11*I)*Pi^3*G[0, 1, 0, x] - 
         (37333*G[0, 1, 1, x])/108 + ((2609*I)/36)*Pi*G[0, 1, 1, x] - 
         (392*Pi^2*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi^3*G[0, 1, 1, x] - 
         ((3*I)/4)*Pi*G[1, 0, 0, x] - 16*Pi^2*G[1, 0, 0, x] + 
         ((16*I)/3)*Pi^3*G[1, 0, 0, x] - (323*G[1, 0, 1, x])/4 + 
         ((1363*I)/18)*Pi*G[1, 0, 1, x] - (493*Pi^2*G[1, 0, 1, x])/18 - 
         ((131*I)/6)*Pi^3*G[1, 0, 1, x] - (323*G[1, 1, 0, x])/4 + 
         (102*I)*Pi*G[1, 1, 0, x] + (63*Pi^2*G[1, 1, 0, x])/2 + 
         (5*I)*Pi^3*G[1, 1, 0, x] + (22555*G[1, 1, 1, x])/36 - 
         ((935*I)/36)*Pi*G[1, 1, 1, x] + (214*Pi^2*G[1, 1, 1, x])/9 + 
         ((9*I)/2)*Pi^3*G[1, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, 0, x] - 6*Pi^2*G[0, 0, 1, 0, x] - 
         (1183*G[0, 0, 1, 1, x])/18 + (3*I)*Pi*G[0, 0, 1, 1, x] - 
         (21*Pi^2*G[0, 0, 1, 1, x])/2 + (54*I)*Pi*G[0, 1, 0, 0, x] + 
         8*Pi^2*G[0, 1, 0, 0, x] - (265*G[0, 1, 0, 1, x])/4 + 
         (6*I)*Pi*G[0, 1, 0, 1, x] + 20*Pi^2*G[0, 1, 0, 1, x] - 
         (265*G[0, 1, 1, 0, x])/4 - (66*I)*Pi*G[0, 1, 1, 0, x] + 
         (143*Pi^2*G[0, 1, 1, 0, x])/3 + (847*G[0, 1, 1, 1, x])/3 + 
         (14*I)*Pi*G[0, 1, 1, 1, x] + (82*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (14*I)*Pi*G[1, 0, 0, 0, x] - 10*Pi^2*G[1, 0, 0, 0, x] - 
         (3*G[1, 0, 0, 1, x])/4 + (12*I)*Pi*G[1, 0, 0, 1, x] - 
         (107*Pi^2*G[1, 0, 0, 1, x])/3 - (3*G[1, 0, 1, 0, x])/4 + 
         (148*I)*Pi*G[1, 0, 1, 0, x] - 2*Pi^2*G[1, 0, 1, 0, x] + 
         (4607*G[1, 0, 1, 1, x])/36 - (3*I)*Pi*G[1, 0, 1, 1, x] + 
         (173*Pi^2*G[1, 0, 1, 1, x])/6 + (287*G[1, 1, 0, 0, x])/4 + 
         (34*I)*Pi*G[1, 1, 0, 0, x] + 2*Pi^2*G[1, 1, 0, 0, x] + 
         (327*G[1, 1, 0, 1, x])/4 - (12*I)*Pi*G[1, 1, 0, 1, x] + 
         19*Pi^2*G[1, 1, 0, 1, x] + (327*G[1, 1, 1, 0, x])/4 - 
         (112*I)*Pi*G[1, 1, 1, 0, x] - (22*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (6061*G[1, 1, 1, 1, x])/18 - (35*I)*Pi*G[1, 1, 1, 1, x] - 
         (17*Pi^2*G[1, 1, 1, 1, x])/2 + (12*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         16*G[0, 0, 1, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 0, x] - (16*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (118*G[0, 0, 1, 1, 1, x])/3 + (10*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 54*G[0, 1, 0, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, 1, x] + 54*G[0, 1, 0, 1, 0, x] + 
         (76*I)*Pi*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] - 94*G[0, 1, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 62*G[0, 1, 1, 0, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, 0, 1, x] + 62*G[0, 1, 1, 1, 0, x] - 
         (32*I)*Pi*G[0, 1, 1, 1, 0, x] - (442*G[0, 1, 1, 1, 1, x])/3 - 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         14*G[1, 0, 0, 0, 1, x] + (30*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         14*G[1, 0, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         18*G[1, 0, 0, 1, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         112*G[1, 0, 1, 0, 0, x] - (64*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         28*G[1, 0, 1, 0, 1, x] - (34*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         28*G[1, 0, 1, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (226*G[1, 0, 1, 1, 1, x])/3 + (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         98*G[1, 1, 0, 0, 0, x] + (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - (34*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         16*G[1, 1, 0, 1, 0, x] - (64*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         44*G[1, 1, 0, 1, 1, x] + (28*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         100*G[1, 1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         60*G[1, 1, 1, 0, 1, x] + (18*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         60*G[1, 1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (314*G[1, 1, 1, 1, 1, x])/3 + (22*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 0, 1, 1, 0, x] - 8*G[0, 0, 0, 1, 1, 1, x] + 
         24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
         18*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
         20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
         26*G[0, 0, 1, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, 1, x] - 
         64*G[0, 1, 0, 0, 1, 0, x] + 22*G[0, 1, 0, 0, 1, 1, x] + 
         72*G[0, 1, 0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, 0, 1, x] - 
         44*G[0, 1, 0, 1, 1, 0, x] + 48*G[0, 1, 0, 1, 1, 1, x] + 
         128*G[0, 1, 1, 0, 0, 0, x] - 68*G[0, 1, 1, 0, 0, 1, x] - 
         68*G[0, 1, 1, 0, 1, 0, x] + 38*G[0, 1, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 1, 0, 0, x] - 64*G[0, 1, 1, 1, 0, 1, x] - 
         64*G[0, 1, 1, 1, 1, 0, x] + 124*G[0, 1, 1, 1, 1, 1, x] + 
         44*G[1, 0, 0, 0, 0, 1, x] + 44*G[1, 0, 0, 0, 1, 0, x] + 
         10*G[1, 0, 0, 0, 1, 1, x] - 44*G[1, 0, 0, 1, 0, 0, x] + 
         32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
         88*G[1, 0, 0, 1, 1, 1, x] - 44*G[1, 0, 1, 0, 0, 0, x] - 
         28*G[1, 0, 1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, 1, 0, x] - 
         18*G[1, 0, 1, 0, 1, 1, x] + 72*G[1, 0, 1, 1, 0, 0, x] - 
         36*G[1, 0, 1, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 1, 0, x] + 
         102*G[1, 0, 1, 1, 1, 1, x] + 44*G[1, 1, 0, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] - 
         34*G[1, 1, 0, 0, 1, 1, x] - 32*G[1, 1, 0, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, 0, 1, x] - 8*G[1, 1, 0, 1, 1, 0, x] + 
         76*G[1, 1, 0, 1, 1, 1, x] - 28*G[1, 1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 1, 0, 0, 1, x] + 12*G[1, 1, 1, 0, 1, 0, x] + 
         50*G[1, 1, 1, 0, 1, 1, x] + 44*G[1, 1, 1, 1, 0, 0, x] + 
         44*G[1, 1, 1, 1, 0, 1, x] + 44*G[1, 1, 1, 1, 1, 0, x] - 
         46*G[1, 1, 1, 1, 1, 1, x] + (1231*G[1, x]*Zeta[3])/18 + 
         ((304*I)/9)*Pi*G[1, x]*Zeta[3] - (82*Pi^2*G[1, x]*Zeta[3])/3 - 
         (74*G[0, 1, x]*Zeta[3])/3 + ((362*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         28*G[1, 0, x]*Zeta[3] + ((64*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         (344*G[1, 1, x]*Zeta[3])/9 - ((224*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         6*G[0, 0, 1, x]*Zeta[3] - (154*G[0, 1, 1, x]*Zeta[3])/3 + 
         (292*G[1, 0, 1, x]*Zeta[3])/3 - (152*G[1, 1, 0, x]*Zeta[3])/3 - 
         (80*G[1, 1, 1, x]*Zeta[3])/3 - 58*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(((-2909*I)/27)*Pi + (4076*Pi^2)/27 + ((1855*I)/36)*Pi^3 - 
         (277*Pi^4)/90 + (302*G[0, x])/9 - ((6293*I)/18)*Pi*G[0, x] + 
         (739*Pi^2*G[0, x])/9 + ((16*I)/3)*Pi^3*G[0, x] - (3815*G[1, x])/27 + 
         ((14705*I)/54)*Pi*G[1, x] - (16441*Pi^2*G[1, x])/108 - 
         ((415*I)/9)*Pi^3*G[1, x] + (229*Pi^4*G[1, x])/45 - 
         (1234*G[0, 0, x])/9 + ((163*I)/3)*Pi*G[0, 0, x] + 
         12*Pi^2*G[0, 0, x] - (447*G[0, 1, x])/2 + ((791*I)/9)*Pi*
          G[0, 1, x] - (557*Pi^2*G[0, 1, x])/9 - (42*I)*Pi^3*G[0, 1, x] - 
         (447*G[1, 0, x])/2 - ((253*I)/3)*Pi*G[1, 0, x] - 
         (14*Pi^2*G[1, 0, x])/3 - ((2*I)/3)*Pi^3*G[1, 0, x] + 
         (30575*G[1, 1, x])/54 - ((44*I)/9)*Pi*G[1, 1, x] + 
         (365*Pi^2*G[1, 1, x])/6 + (27*I)*Pi^3*G[1, 1, x] + 
         (160*G[0, 0, 0, x])/3 + (22*I)*Pi*G[0, 0, 0, x] + 69*G[0, 0, 1, x] + 
         ((152*I)/3)*Pi*G[0, 0, 1, x] - 20*Pi^2*G[0, 0, 1, x] + 
         69*G[0, 1, 0, x] + (60*I)*Pi*G[0, 1, 0, x] + 20*Pi^2*G[0, 1, 0, x] + 
         (863*G[0, 1, 1, x])/9 - ((80*I)/3)*Pi*G[0, 1, 1, x] + 
         56*Pi^2*G[0, 1, 1, x] - (448*G[1, 0, 0, x])/3 - 
         (82*I)*Pi*G[1, 0, 0, x] - 8*Pi^2*G[1, 0, 0, x] + 142*G[1, 0, 1, x] - 
         ((92*I)/3)*Pi*G[1, 0, 1, x] + (94*Pi^2*G[1, 0, 1, x])/3 + 
         142*G[1, 1, 0, x] + (20*I)*Pi*G[1, 1, 0, x] + 
         (14*Pi^2*G[1, 1, 0, x])/3 - (1039*G[1, 1, 1, x])/3 - 
         ((196*I)/3)*Pi*G[1, 1, 1, x] - (68*Pi^2*G[1, 1, 1, x])/3 + 
         96*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, 0, x] + (146*G[0, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] + 
         (56*I)*Pi*G[0, 1, 1, 0, x] - (392*G[0, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 54*G[1, 0, 0, 0, x] + 
         (48*I)*Pi*G[1, 0, 0, 0, x] - 50*G[1, 0, 0, 1, x] - 
         (56*I)*Pi*G[1, 0, 0, 1, x] - 50*G[1, 0, 1, 0, x] - 
         (72*I)*Pi*G[1, 0, 1, 0, x] - (158*G[1, 0, 1, 1, x])/3 + 
         (36*I)*Pi*G[1, 0, 1, 1, x] + 56*G[1, 1, 0, 0, x] + 
         (64*I)*Pi*G[1, 1, 0, 0, x] - 108*G[1, 1, 0, 1, x] + 
         (48*I)*Pi*G[1, 1, 0, 1, x] - 108*G[1, 1, 1, 0, x] - 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (418*G[1, 1, 1, 1, x])/3 + 
         (44*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] - 96*G[0, 1, 0, 0, 1, x] - 
         96*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] + 
         96*G[0, 1, 1, 0, 0, x] - 96*G[0, 1, 1, 0, 1, x] - 
         96*G[0, 1, 1, 1, 0, x] + 176*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 1, x] + 48*G[1, 0, 0, 1, 0, x] - 
         72*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] + 
         120*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] + 
         80*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         88*G[1, 1, 1, 0, 1, x] + 88*G[1, 1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, 1, x] - (239*Zeta[3])/3 + ((56*I)/3)*Pi*Zeta[3] - 
         6*G[0, x]*Zeta[3] + (94*G[1, x]*Zeta[3])/3 - ((88*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - (328*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((-77*I)/9)*Pi^3 + (8*Pi^4)/15 + 
           ((1291*I)/9)*Pi*G[0, x] - (637*Pi^2*G[0, x])/9 - 
           (5*I)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + (1291*G[0, 0, x])/9 - 
           ((10*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] + 
           (9*I)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] + ((181*I)/3)*Pi*
            G[1, 0, x] + Pi^2*G[1, 0, x] - (295*G[0, 0, 0, x])/3 - 
           (46*I)*Pi*G[0, 0, 0, x] + 9*G[0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 1, x] + 9*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (181*G[1, 0, 0, x])/3 + 
           (18*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] - 
           96*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] + 30*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + (154*Zeta[3])/3 - (4*I)*Pi*Zeta[3] + 
           6*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (((-8663*I)/27)*Pi*G[1, x] + (5773*Pi^2*G[1, x])/54 + 
           ((1025*I)/36)*Pi^3*G[1, x] - (229*Pi^4*G[1, x])/90 - 
           ((2585*I)/18)*Pi*G[0, 1, x] + (875*Pi^2*G[0, 1, x])/18 + 
           (21*I)*Pi^3*G[0, 1, x] - ((103*I)/2)*Pi*G[1, 0, x] + 
           (67*Pi^2*G[1, 0, x])/3 + (I/3)*Pi^3*G[1, 0, x] - 
           (8663*G[1, 1, x])/27 + ((550*I)/9)*Pi*G[1, 1, x] - 
           (379*Pi^2*G[1, 1, x])/12 - ((27*I)/2)*Pi^3*G[1, 1, x] - 
           ((61*I)/3)*Pi*G[0, 0, 1, x] + 10*Pi^2*G[0, 0, 1, x] - 
           (34*I)*Pi*G[0, 1, 0, x] - 10*Pi^2*G[0, 1, 0, x] - 
           (2585*G[0, 1, 1, x])/18 + ((46*I)/3)*Pi*G[0, 1, 1, x] - 
           28*Pi^2*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] + 
           4*Pi^2*G[1, 0, 0, x] - (103*G[1, 0, 1, x])/2 + 
           ((67*I)/3)*Pi*G[1, 0, 1, x] - (47*Pi^2*G[1, 0, 1, x])/3 - 
           (103*G[1, 1, 0, x])/2 - (30*I)*Pi*G[1, 1, 0, x] - 
           (7*Pi^2*G[1, 1, 0, x])/3 + 229*G[1, 1, 1, x] + 
           ((65*I)/3)*Pi*G[1, 1, 1, x] + (34*Pi^2*G[1, 1, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, x] - 
           (61*G[0, 0, 1, 1, x])/3 - (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (48*I)*Pi*G[0, 1, 0, 0, x] - 34*G[0, 1, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, 1, x] - 34*G[0, 1, 1, 0, x] - 
           (28*I)*Pi*G[0, 1, 1, 0, x] + (298*G[0, 1, 1, 1, x])/3 + 
           (12*I)*Pi*G[0, 1, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
           8*G[1, 0, 0, 1, x] + (28*I)*Pi*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] + (36*I)*Pi*G[1, 0, 1, 0, x] + 
           (133*G[1, 0, 1, 1, x])/3 - (18*I)*Pi*G[1, 0, 1, 1, x] - 
           48*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] + 
           48*G[1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] + 
           48*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
           (239*G[1, 1, 1, 1, x])/3 - (22*I)*Pi*G[1, 1, 1, 1, x] + 
           4*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 1, x] - 
           12*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
           48*G[0, 1, 0, 0, 1, x] + 48*G[0, 1, 0, 1, 0, x] - 
           16*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
           48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] - 
           88*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 1, x] - 
           24*G[1, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 1, 1, x] + 
           8*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
           12*G[1, 0, 1, 1, 0, x] - 60*G[1, 0, 1, 1, 1, x] - 
           24*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
           24*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] + 
           8*G[1, 1, 1, 0, 0, x] - 44*G[1, 1, 1, 0, 1, x] - 
           44*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] - 
           (148*G[1, x]*Zeta[3])/3 + ((44*I)/3)*Pi*G[1, x]*Zeta[3] - 
           12*G[0, 1, x]*Zeta[3] + (164*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[x]*(944255/972 + ((50635*I)/81)*Pi - (39851*Pi^2)/162 - 
           ((335*I)/6)*Pi^3 + (10061*Pi^4)/540 + ((43*I)/40)*Pi^5 + 
           (11008*G[0, x])/81 + ((4688*I)/27)*Pi*G[0, x] - 
           (12385*Pi^2*G[0, x])/108 - ((340*I)/9)*Pi^3*G[0, x] + 
           (1451*Pi^4*G[0, x])/90 - (5824*G[1, x])/81 - ((2096*I)/27)*Pi*
            G[1, x] + (8011*Pi^2*G[1, x])/108 + ((187*I)/9)*Pi^3*G[1, x] - 
           (2183*Pi^4*G[1, x])/360 - (203*G[0, 0, x])/2 - 
           ((461*I)/6)*Pi*G[0, 0, x] + (143*Pi^2*G[0, 0, x])/2 - 
           (10*I)*Pi^3*G[0, 0, x] + (203*G[0, 1, x])/2 - ((179*I)/6)*Pi*
            G[0, 1, x] + 51*Pi^2*G[0, 1, x] + (37*I)*Pi^3*G[0, 1, x] + 
           (203*G[1, 0, x])/2 + ((461*I)/6)*Pi*G[1, 0, x] - 
           (143*Pi^2*G[1, 0, x])/2 - ((13*I)/3)*Pi^3*G[1, 0, x] - 
           (203*G[1, 1, x])/2 + ((179*I)/6)*Pi*G[1, 1, x] - 
           51*Pi^2*G[1, 1, x] - ((68*I)/3)*Pi^3*G[1, 1, x] - 
           (196*G[0, 0, 0, x])/3 - ((83*I)/3)*Pi*G[0, 0, 0, x] + 
           (154*Pi^2*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/2 - 
           ((178*I)/3)*Pi*G[0, 0, 1, x] + (122*Pi^2*G[0, 0, 1, x])/3 - 
           (7*G[0, 1, 0, x])/2 - ((169*I)/3)*Pi*G[0, 1, 0, x] - 
           (104*Pi^2*G[0, 1, 0, x])/3 - (103*G[0, 1, 1, x])/3 - 
           ((2*I)/3)*Pi*G[0, 1, 1, x] - (170*Pi^2*G[0, 1, 1, x])/3 + 
           (313*G[1, 0, 0, x])/3 + ((83*I)/3)*Pi*G[1, 0, 0, x] - 
           (82*Pi^2*G[1, 0, 0, x])/3 - (71*G[1, 0, 1, x])/2 + 
           ((178*I)/3)*Pi*G[1, 0, 1, x] - (50*Pi^2*G[1, 0, 1, x])/3 - 
           (71*G[1, 1, 0, x])/2 + ((169*I)/3)*Pi*G[1, 1, 0, x] + 
           (32*Pi^2*G[1, 1, 0, x])/3 + (220*G[1, 1, 1, x])/3 + 
           ((2*I)/3)*Pi*G[1, 1, 1, x] + (98*Pi^2*G[1, 1, 1, x])/3 + 
           (281*G[0, 0, 0, 0, x])/3 + (224*I)*Pi*G[0, 0, 0, 0, x] - 
           48*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
           48*G[0, 0, 1, 0, x] - (92*I)*Pi*G[0, 0, 1, 0, x] - 
           (106*G[0, 0, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, x] - 
           (97*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, x] - 
           48*G[0, 1, 0, 1, x] + (76*I)*Pi*G[0, 1, 0, 1, x] - 
           48*G[0, 1, 1, 0, x] + (52*I)*Pi*G[0, 1, 1, 0, x] + 
           (308*G[0, 1, 1, 1, x])/3 - (281*G[1, 0, 0, 0, x])/3 - 
           (208*I)*Pi*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] - 
           (28*I)*Pi*G[1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, x] + 
           (76*I)*Pi*G[1, 0, 1, 0, x] + (106*G[1, 0, 1, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, 1, 1, x] + (97*G[1, 1, 0, 0, x])/3 + 
           (32*I)*Pi*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] - 
           (60*I)*Pi*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 
           (36*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, 1, x] + 408*G[0, 0, 0, 0, 0, x] + 
           56*G[0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 1, 0, x] - 
           40*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 0, 0, x] - 
           56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
           104*G[0, 0, 1, 1, 1, x] - 188*G[0, 1, 0, 0, 0, x] + 
           76*G[0, 1, 0, 0, 1, x] + 76*G[0, 1, 0, 1, 0, x] + 
           40*G[0, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 0, 0, x] + 
           56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
           104*G[0, 1, 1, 1, 1, x] - 352*G[1, 0, 0, 0, 0, x] - 
           56*G[1, 0, 0, 0, 1, x] - 56*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] + 16*G[1, 0, 1, 0, 0, x] + 
           56*G[1, 0, 1, 0, 1, x] + 56*G[1, 0, 1, 1, 0, x] - 
           48*G[1, 0, 1, 1, 1, x] + 132*G[1, 1, 0, 0, 0, x] - 
           76*G[1, 1, 0, 0, 1, x] - 76*G[1, 1, 0, 1, 0, x] - 
           24*G[1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 0, 0, x] - 
           56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
           48*G[1, 1, 1, 1, 1, x] - (795*Zeta[3])/2 - ((413*I)/9)*Pi*
            Zeta[3] + (97*Pi^2*Zeta[3])/9 - (503*G[0, x]*Zeta[3])/3 - 
           (76*I)*Pi*G[0, x]*Zeta[3] + (419*G[1, x]*Zeta[3])/3 + 
           ((116*I)/3)*Pi*G[1, x]*Zeta[3] - 336*G[0, 0, x]*Zeta[3] + 
           140*G[0, 1, x]*Zeta[3] + 220*G[1, 0, x]*Zeta[3] - 
           24*G[1, 1, x]*Zeta[3] + 298*Zeta[5]))))/Nc)


==> anc/H_process1_qqb_QbQ_+-+-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*
  (Nf^3*((1000/729 + ((200*I)/81)*Pi - (40*Pi^2)/27 - ((8*I)/27)*Pi^3)*
      RATIO[x] + (200/81 + ((80*I)/27)*Pi - (8*Pi^2)/9)*Log[mu2/s]*RATIO[x] + 
     (40/27 + ((8*I)/9)*Pi)*Log[mu2/s]^2*RATIO[x] + 
     (8*Log[mu2/s]^3*RATIO[x])/27) + 
   Nf^2*((((584*I)/27)*Pi - (256*Pi^2)/27 - ((28*I)/27)*Pi^3 + 
       (584*G[1, x])/27 - ((400*I)/27)*Pi*G[1, x] + (344*Pi^2*G[1, x])/27 + 
       ((56*I)/27)*Pi^3*G[1, x] + ((8*I)/9)*Pi*G[0, 1, x] - 
       (784*G[1, 1, x])/27 - ((8*I)/9)*Pi*G[1, 1, x] - 
       (16*Pi^2*G[1, 1, x])/9 + (8*G[0, 1, 1, x])/9 - 
       ((16*I)/9)*Pi*G[1, 0, 1, x] + (200*G[1, 1, 1, x])/9 + 
       ((16*I)/9)*Pi*G[1, 1, 1, x] - (16*G[1, 0, 1, 1, x])/9 - 
       (80*G[1, 1, 1, 1, x])/9 + (-146/27 - ((8*I)/3)*Pi - (88*G[0, x])/27 + 
         (88*G[1, x])/27)*Log[mu2/s]^3*RATIO[x] - (2*Log[mu2/s]^4*RATIO[x])/
        3 + Log[mu2/s]^2*(((8*I)/3)*Pi + (8*G[1, x])/3 - 
         ((16*I)/3)*Pi*G[1, x] - (16*G[1, 1, x])/3 + 
         (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (-1627/81 - ((146*I)/9)*Pi + (34*Pi^2)/9 - (40*G[0, x])/3 - 
           ((88*I)/9)*Pi*G[0, x] + (40*G[1, x])/3 + ((88*I)/9)*Pi*G[1, x])*
          RATIO[x]) + Log[mu2/s]*(((128*I)/9)*Pi - (32*Pi^2)/9 + 
         (128*G[1, x])/9 - ((160*I)/9)*Pi*G[1, x] + (64*Pi^2*G[1, x])/9 - 
         (208*G[1, 1, x])/9 + (32*G[1, 1, 1, x])/3 + 
         (((128*I)/9)*Pi*G[1, x] - (32*Pi^2*G[1, x])/9 + (128*G[1, 1, x])/9 - 
           (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-49655/1458 - ((3254*I)/81)*Pi + 15*Pi^2 + 
           ((28*I)/9)*Pi^3 - (1424*G[0, x])/81 - ((80*I)/3)*Pi*G[0, x] + 
           (88*Pi^2*G[0, x])/9 + (1424*G[1, x])/81 + ((80*I)/3)*Pi*G[1, x] - 
           (88*Pi^2*G[1, x])/9 + ((16*I)/3)*Pi*G[0, 0, x] + 
           ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 0, x] - 
           ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
           (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/
            3 - (380*Zeta[3])/27)) - (8*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*(-441631/26244 - ((49655*I)/1458)*Pi + (1468*Pi^2)/81 + 
         ((17*I)/3)*Pi^3 - (1379*Pi^4)/1215 - (5216*G[0, x])/729 - 
         ((1424*I)/81)*Pi*G[0, x] + (40*Pi^2*G[0, x])/3 + 
         ((88*I)/27)*Pi^3*G[0, x] + (5216*G[1, x])/729 + 
         ((1424*I)/81)*Pi*G[1, x] - (40*Pi^2*G[1, x])/3 - 
         ((88*I)/27)*Pi^3*G[1, x] + ((80*I)/9)*Pi*G[0, 0, x] - 
         (32*Pi^2*G[0, 0, x])/9 + ((80*I)/9)*Pi*G[0, 1, x] - 
         (32*Pi^2*G[0, 1, x])/9 - ((80*I)/9)*Pi*G[1, 0, x] + 
         (32*Pi^2*G[1, 0, x])/9 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (32*Pi^2*G[1, 1, x])/9 + (80*G[0, 0, 0, x])/9 + 
         (80*G[0, 1, 1, x])/9 - (80*G[1, 0, 0, x])/9 - (80*G[1, 1, 1, x])/9 - 
         (16*G[0, 0, 0, 0, x])/3 - (16*G[0, 1, 1, 1, x])/3 + 
         (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 - 
         (6848*Zeta[3])/243 - ((236*I)/27)*Pi*Zeta[3] + (256*G[0, x]*Zeta[3])/
          27 - (256*G[1, x]*Zeta[3])/27) + RATIO[x^(-1)]*
        (((584*I)/27)*Pi*G[1, x] - (256*Pi^2*G[1, x])/27 - 
         ((28*I)/27)*Pi^3*G[1, x] + (584*G[1, 1, x])/27 + 
         (8*Pi^2*G[1, 1, x])/9 + ((8*I)/9)*Pi*G[1, 0, 1, x] - 
         (128*G[1, 1, 1, x])/9 - ((8*I)/9)*Pi*G[1, 1, 1, x] + 
         (8*G[1, 0, 1, 1, x])/9 + (40*G[1, 1, 1, 1, x])/9 - 
         (8*G[1, x]*Zeta[3])/3))/Nc + Nc*(((-292*I)/27)*Pi + (128*Pi^2)/27 + 
       ((14*I)/27)*Pi^3 - (292*G[1, x])/27 + ((200*I)/27)*Pi*G[1, x] - 
       (172*Pi^2*G[1, x])/27 - ((28*I)/27)*Pi^3*G[1, x] - 
       ((4*I)/9)*Pi*G[0, 1, x] + (392*G[1, 1, x])/27 + 
       ((4*I)/9)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/9 - 
       (4*G[0, 1, 1, x])/9 + ((8*I)/9)*Pi*G[1, 0, 1, x] - 
       (100*G[1, 1, 1, x])/9 - ((8*I)/9)*Pi*G[1, 1, 1, x] + 
       (8*G[1, 0, 1, 1, x])/9 + (40*G[1, 1, 1, 1, x])/9 + 
       (14/27 + ((28*I)/27)*Pi - (44*G[1, x])/27)*Log[mu2/s]^3*RATIO[x] + 
       (2*Log[mu2/s]^4*RATIO[x])/3 + Log[mu2/s]^2*(((-4*I)/3)*Pi - 
         (4*G[1, x])/3 + ((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3 + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (-1163/81 - ((46*I)/9)*Pi - (2*Pi^2)/9 - (20*G[1, x])/3 - 
           ((44*I)/9)*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]*
        (((-64*I)/9)*Pi + (16*Pi^2)/9 - (64*G[1, x])/9 + 
         ((80*I)/9)*Pi*G[1, x] - (32*Pi^2*G[1, x])/9 + (104*G[1, 1, x])/9 - 
         (16*G[1, 1, 1, x])/3 + (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/
            9 - (64*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-40769/729 - ((3038*I)/81)*Pi + (77*Pi^2)/9 + 
           ((4*I)/9)*Pi^3 - (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + 
           (44*Pi^2*G[1, x])/9 - ((8*I)/3)*Pi*G[0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (8*G[1, 1, 1, x])/3 - (196*Zeta[3])/27)) + (4*Zeta[3])/3 - 
       (8*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-292*I)/27)*Pi*G[1, x] + 
         (128*Pi^2*G[1, x])/27 + ((14*I)/27)*Pi^3*G[1, x] - 
         (292*G[1, 1, x])/27 - (4*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/9)*Pi*G[1, 0, 1, x] + (64*G[1, 1, 1, x])/9 + 
         ((4*I)/9)*Pi*G[1, 1, 1, x] - (4*G[1, 0, 1, 1, x])/9 - 
         (20*G[1, 1, 1, 1, x])/9 + (4*G[1, x]*Zeta[3])/3) + 
       RATIO[x]*(-469964/6561 - ((14459*I)/243)*Pi + (574*Pi^2)/27 + 
         ((11*I)/3)*Pi^3 - (71*Pi^4)/243 - (2608*G[1, x])/729 - 
         ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
         ((44*I)/27)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 1, x] + 
         (16*Pi^2*G[0, 1, x])/9 + ((40*I)/9)*Pi*G[1, 1, x] - 
         (16*Pi^2*G[1, 1, x])/9 - (40*G[0, 1, 1, x])/9 + 
         (40*G[1, 1, 1, x])/9 + (8*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 1, 1, 1, x])/3 - (2332*Zeta[3])/243 - ((140*I)/27)*Pi*
          Zeta[3] + (128*G[1, x]*Zeta[3])/27))) + 
   Nc*(((16783*I)/72)*Pi - (1352*Pi^2)/27 + ((5621*I)/108)*Pi^3 - 
     (1039*Pi^4)/90 + ((73*I)/15)*Pi^5 + ((12097*I)/27)*Pi*G[0, x] + 
     (866*Pi^2*G[0, x])/9 + ((77*I)/9)*Pi^3*G[0, x] + (326*Pi^4*G[0, x])/45 + 
     (16783*G[1, x])/72 - ((15695*I)/108)*Pi*G[1, x] - 
     (22301*Pi^2*G[1, x])/108 + ((5*I)/27)*Pi^3*G[1, x] - 
     (611*Pi^4*G[1, x])/60 - ((76*I)/15)*Pi^5*G[1, x] + (2078*G[0, 0, x])/3 - 
     ((326*I)/3)*Pi*G[0, 0, x] - (638*Pi^2*G[0, 0, x])/9 - 
     (19*I)*Pi^3*G[0, 0, x] - (6605*G[0, 1, x])/27 + 
     ((11506*I)/27)*Pi*G[0, 1, x] - (544*Pi^2*G[0, 1, x])/9 - 
     ((521*I)/9)*Pi^3*G[0, 1, x] + (106*Pi^4*G[0, 1, x])/9 - 
     (6605*G[1, 0, x])/27 - ((13151*I)/27)*Pi*G[1, 0, x] + 
     8*Pi^2*G[1, 0, x] + ((56*I)/9)*Pi^3*G[1, 0, x] - 
     (416*Pi^4*G[1, 0, x])/45 + (773*G[1, 1, x])/36 + 
     ((2317*I)/27)*Pi*G[1, 1, x] + (1699*Pi^2*G[1, 1, x])/6 + 
     ((64*I)/9)*Pi^3*G[1, 1, x] + (29*Pi^4*G[1, 1, x])/2 - 
     (706*G[0, 0, 0, x])/3 + (92*I)*Pi*G[0, 0, 0, x] - 
     (8*Pi^2*G[0, 0, 0, x])/3 - (100*G[0, 0, 1, x])/3 - 
     (396*I)*Pi*G[0, 0, 1, x] + (86*Pi^2*G[0, 0, 1, x])/9 - 
     ((34*I)/3)*Pi^3*G[0, 0, 1, x] - (100*G[0, 1, 0, x])/3 + 
     ((656*I)/3)*Pi*G[0, 1, 0, x] - (767*Pi^2*G[0, 1, 0, x])/9 - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x] + (14440*G[0, 1, 1, x])/27 + 
     ((454*I)/3)*Pi*G[0, 1, 1, x] + 43*Pi^2*G[0, 1, 1, x] - 
     632*G[1, 0, 0, x] + ((422*I)/3)*Pi*G[1, 0, 0, x] + 
     (421*Pi^2*G[1, 0, 0, x])/9 + ((62*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (5947*G[1, 0, 1, x])/27 - ((1699*I)/9)*Pi*G[1, 0, 1, x] + 
     (124*Pi^2*G[1, 0, 1, x])/3 - ((100*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (5947*G[1, 1, 0, x])/27 + ((58*I)/3)*Pi*G[1, 1, 0, x] + 
     (175*Pi^2*G[1, 1, 0, x])/9 + (6*I)*Pi^3*G[1, 1, 0, x] - 
     (2575*G[1, 1, 1, x])/9 - ((2510*I)/9)*Pi*G[1, 1, 1, x] - 
     (442*Pi^2*G[1, 1, 1, x])/3 + ((128*I)/3)*Pi^3*G[1, 1, 1, x] + 
     40*G[0, 0, 0, 0, x] - (36*I)*Pi*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
     ((52*I)/3)*Pi*G[0, 0, 0, 1, x] + 32*Pi^2*G[0, 0, 0, 1, x] - 
     20*G[0, 0, 1, 0, x] + ((622*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     (8*Pi^2*G[0, 0, 1, 0, x])/3 - 368*G[0, 0, 1, 1, x] - 
     (70*I)*Pi*G[0, 0, 1, 1, x] - (14*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (550*G[0, 1, 0, 0, x])/3 + ((596*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     16*Pi^2*G[0, 1, 0, 0, x] + (130*G[0, 1, 0, 1, x])/3 + 
     ((256*I)/3)*Pi*G[0, 1, 0, 1, x] - (2*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (130*G[0, 1, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 1, 0, x] - 
     (122*Pi^2*G[0, 1, 1, 0, x])/3 - 18*G[0, 1, 1, 1, x] - 
     (48*I)*Pi*G[0, 1, 1, 1, x] + (16*Pi^2*G[0, 1, 1, 1, x])/3 + 
     238*G[1, 0, 0, 0, x] - (76*I)*Pi*G[1, 0, 0, 0, x] - 
     16*Pi^2*G[1, 0, 0, 0, x] + (308*G[1, 0, 0, 1, x])/3 + 
     ((1394*I)/3)*Pi*G[1, 0, 0, 1, x] + 32*Pi^2*G[1, 0, 0, 1, x] + 
     (308*G[1, 0, 1, 0, x])/3 - (372*I)*Pi*G[1, 0, 1, 0, x] + 
     94*Pi^2*G[1, 0, 1, 0, x] - (3559*G[1, 0, 1, 1, x])/9 - 
     ((962*I)/3)*Pi*G[1, 0, 1, 1, x] - (100*Pi^2*G[1, 0, 1, 1, x])/3 + 
     (344*G[1, 1, 0, 0, x])/3 - ((1196*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     (82*Pi^2*G[1, 1, 0, 0, x])/3 - (598*G[1, 1, 0, 1, x])/3 - 
     ((866*I)/3)*Pi*G[1, 1, 0, 1, x] - 14*Pi^2*G[1, 1, 0, 1, x] - 
     (598*G[1, 1, 1, 0, x])/3 + ((776*I)/3)*Pi*G[1, 1, 1, 0, x] - 
     108*Pi^2*G[1, 1, 1, 0, x] + (3598*G[1, 1, 1, 1, x])/9 + 
     ((1024*I)/3)*Pi*G[1, 1, 1, 1, x] + 4*Pi^2*G[1, 1, 1, 1, x] - 
     36*G[0, 0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     36*G[0, 0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (20*G[0, 0, 0, 1, 1, x])/3 - (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     160*G[0, 0, 1, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (106*G[0, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (106*G[0, 0, 1, 1, 0, x])/3 + (24*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (268*G[0, 0, 1, 1, 1, x])/3 - (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     212*G[0, 1, 0, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (68*G[0, 1, 0, 0, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (68*G[0, 1, 0, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (16*G[0, 1, 0, 1, 1, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (374*G[0, 1, 1, 0, 0, x])/3 + (64*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (584*G[0, 1, 1, 0, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (584*G[0, 1, 1, 1, 0, x])/3 + 252*G[0, 1, 1, 1, 1, x] - 
     (64*I)*Pi*G[0, 1, 1, 1, 1, x] - 116*G[1, 0, 0, 0, 0, x] + 
     (72*I)*Pi*G[1, 0, 0, 0, 0, x] + 172*G[1, 0, 0, 0, 1, x] - 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 172*G[1, 0, 0, 1, 0, x] - 
     (284*I)*Pi*G[1, 0, 0, 1, 0, x] + (806*G[1, 0, 0, 1, 1, x])/3 + 
     (140*I)*Pi*G[1, 0, 0, 1, 1, x] - (950*G[1, 0, 1, 0, 0, x])/3 - 
     (312*I)*Pi*G[1, 0, 1, 0, 0, x] - (238*G[1, 0, 1, 0, 1, x])/3 - 
     (238*G[1, 0, 1, 1, 0, x])/3 + (220*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     172*G[1, 0, 1, 1, 1, x] - (120*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     516*G[1, 1, 0, 0, 0, x] + (64*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (296*G[1, 1, 0, 0, 1, x])/3 - (204*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (296*G[1, 1, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     (230*G[1, 1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (368*G[1, 1, 1, 0, 0, x])/3 + (152*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     (748*G[1, 1, 1, 0, 1, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     (748*G[1, 1, 1, 1, 0, x])/3 - (72*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     352*G[1, 1, 1, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     24*G[0, 0, 0, 0, 1, 1, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
     24*G[0, 0, 0, 1, 1, 0, x] + 24*G[0, 0, 0, 1, 1, 1, x] - 
     8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] + 
     32*G[0, 0, 1, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 0, 0, x] + 
     8*G[0, 0, 1, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 1, 0, x] - 
     24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] - 
     16*G[0, 1, 0, 0, 1, 1, x] - 40*G[0, 1, 0, 1, 0, 0, x] + 
     72*G[0, 1, 0, 1, 1, 1, x] + 40*G[0, 1, 1, 0, 0, 0, x] - 
     32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
     72*G[0, 1, 1, 0, 1, 1, x] - 64*G[0, 1, 1, 1, 0, 0, x] + 
     96*G[0, 1, 1, 1, 0, 1, x] + 96*G[0, 1, 1, 1, 1, 0, x] - 
     136*G[0, 1, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, 1, x] + 
     72*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] - 
     144*G[1, 0, 0, 1, 0, 0, x] - 116*G[1, 0, 0, 1, 0, 1, x] - 
     116*G[1, 0, 0, 1, 1, 0, x] + 272*G[1, 0, 0, 1, 1, 1, x] - 
     240*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
     96*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] + 
     76*G[1, 0, 1, 1, 0, 0, x] + 168*G[1, 0, 1, 1, 0, 1, x] + 
     168*G[1, 0, 1, 1, 1, 0, x] - 312*G[1, 0, 1, 1, 1, 1, x] + 
     88*G[1, 1, 0, 0, 0, 0, x] - 144*G[1, 1, 0, 0, 0, 1, x] - 
     144*G[1, 1, 0, 0, 1, 0, x] - 28*G[1, 1, 0, 0, 1, 1, x] - 
     52*G[1, 1, 0, 1, 0, 0, x] + 100*G[1, 1, 0, 1, 0, 1, x] + 
     100*G[1, 1, 0, 1, 1, 0, x] - 144*G[1, 1, 0, 1, 1, 1, x] + 
     56*G[1, 1, 1, 0, 0, 0, x] + 128*G[1, 1, 1, 0, 0, 1, x] + 
     128*G[1, 1, 1, 0, 1, 0, x] - 144*G[1, 1, 1, 0, 1, 1, x] + 
     40*G[1, 1, 1, 1, 0, 0, x] - 152*G[1, 1, 1, 1, 0, 1, x] - 
     152*G[1, 1, 1, 1, 1, 0, x] - 280*G[1, 1, 1, 1, 1, 1, x] + 
     ((137*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - (409*Pi^4*RATIO[(1 - x)^(-1)])/
      45 - ((2*I)/3)*Pi^5*RATIO[(1 - x)^(-1)] - ((2078*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (1285*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (7*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/9 - (12*I)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] - (2078*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((88*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (13*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((5*I)/3)*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (46*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (52*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((412*I)/3)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (106*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (706*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (24*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (5*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     46*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + (256*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 46*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (14*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (412*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (46*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (32*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (40*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 88*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 88*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (10*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     184*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 62*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (10*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 32*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 32*G[1, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 40*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     10*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 10*G[0, 1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + ((9031*I)/72)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (2770*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + ((2741*I)/108)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - (227*Pi^4*G[1, x]*RATIO[x^(-1)])/90 + 
     ((13*I)/3)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((8360*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (1079*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + 
     ((415*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - 
     (493*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - ((5255*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (434*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     ((208*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (322*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + (9031*G[1, 1, x]*RATIO[x^(-1)])/
      72 + ((2555*I)/54)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (7331*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + ((4*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (851*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/60 + 
     (62*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (10*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + ((5*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (124*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + ((13*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (8360*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     (32*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (83*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - (40*I)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (641*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - 
     ((61*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (5255*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((962*I)/9)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] - (67*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((8*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (5255*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((1037*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (583*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (17*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (1765*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((286*I)/9)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (199*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((70*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((50*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     16*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + ((10*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     62*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (7*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((110*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     8*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 112*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 112*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - (132*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (157*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (526*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (40*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 4*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 40*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     ((286*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     18*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 40*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (386*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     63*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (1892*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + ((358*I)/3)*Pi*
      G[1, 0, 1, 1, x]*RATIO[x^(-1)] + (14*Pi^2*G[1, 0, 1, 1, x]*
       RATIO[x^(-1)])/3 - (1046*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     ((904*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (125*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (199*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((298*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 19*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (199*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((688*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 68*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (3107*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/9 - ((602*I)/3)*Pi*
      G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 2*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (50*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (4*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (10*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (10*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (40*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (12*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (110*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (110*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (10*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (24*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (526*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (80*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (238*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (4*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (238*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     78*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (32*I)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (36*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     20*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (238*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (322*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (70*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (1180*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (240*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (2*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (60*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (2*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (146*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     98*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (36*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 488*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (32*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (40*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (294*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (130*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (46*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (430*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (148*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (386*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (386*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (60*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 134*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 4*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 4*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 20*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 4*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     4*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 12*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     8*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 20*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     44*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     36*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 32*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     48*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 68*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 36*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     36*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 8*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 168*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     58*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 58*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 136*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     204*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 72*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 72*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 50*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 108*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     108*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 156*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 116*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     216*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 216*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     98*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 98*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 98*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 112*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 52*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     52*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 72*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     76*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 76*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 140*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + (Pi^4*G[0, x])/
      (45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/(-1 + RATIO[x])^2 + 
     (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - (2*Pi^2*G[0, 1, 0, x])/
      (3*(-1 + RATIO[x])^2) - ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (152592883*RATIO[x])/104976 - 
     ((12686893*I)/11664)*Pi*RATIO[x] + (24866231*Pi^2*RATIO[x])/69984 + 
     ((297727*I)/1944)*Pi^3*RATIO[x] - (9379*Pi^4*RATIO[x])/405 - 
     ((9559*I)/1080)*Pi^5*RATIO[x] + (253081*Pi^6*RATIO[x])/58320 - 
     (330728*G[0, x]*RATIO[x])/729 - ((55879*I)/108)*Pi*G[0, x]*RATIO[x] + 
     (112103*Pi^2*G[0, x]*RATIO[x])/486 + ((1751*I)/54)*Pi^3*G[0, x]*
      RATIO[x] - (3727*Pi^4*G[0, x]*RATIO[x])/270 - 
     ((259*I)/90)*Pi^5*G[0, x]*RATIO[x] + (243464*G[1, x]*RATIO[x])/729 + 
     ((53183*I)/324)*Pi*G[1, x]*RATIO[x] - (10991*Pi^2*G[1, x]*RATIO[x])/
      486 + ((503*I)/27)*Pi^3*G[1, x]*RATIO[x] - (29*Pi^4*G[1, x]*RATIO[x])/
      9 - ((242*I)/135)*Pi^5*G[1, x]*RATIO[x] - (79*G[0, 0, x]*RATIO[x])/3 + 
     ((7210*I)/27)*Pi*G[0, 0, x]*RATIO[x] - (487*Pi^2*G[0, 0, x]*RATIO[x])/
      9 + ((64*I)/9)*Pi^3*G[0, 0, x]*RATIO[x] - (73*Pi^4*G[0, 0, x]*RATIO[x])/
      45 + (79*G[0, 1, x]*RATIO[x])/3 + ((2845*I)/27)*Pi*G[0, 1, x]*
      RATIO[x] + 63*Pi^2*G[0, 1, x]*RATIO[x] + ((127*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x] - (158*Pi^4*G[0, 1, x]*RATIO[x])/45 + 
     (79*G[1, 0, x]*RATIO[x])/3 - ((10442*I)/27)*Pi*G[1, 0, x]*RATIO[x] + 
     (1711*Pi^2*G[1, 0, x]*RATIO[x])/9 + ((248*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x] - (5*Pi^4*G[1, 0, x]*RATIO[x])/3 - (79*G[1, 1, x]*RATIO[x])/
      3 + ((43*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 163*Pi^2*G[1, 1, x]*RATIO[x] - 
     (65*I)*Pi^3*G[1, 1, x]*RATIO[x] - (28*Pi^4*G[1, 1, x]*RATIO[x])/15 + 
     (2708*G[0, 0, 0, x]*RATIO[x])/9 - (62*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (28*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] + 26*G[0, 0, 1, x]*RATIO[x] + (14*I)*Pi*G[0, 0, 1, x]*
      RATIO[x] + (34*Pi^2*G[0, 0, 1, x]*RATIO[x])/3 + 
     (8*I)*Pi^3*G[0, 0, 1, x]*RATIO[x] + 26*G[0, 1, 0, x]*RATIO[x] + 
     (65*I)*Pi*G[0, 1, 0, x]*RATIO[x] + (250*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + 
     ((20*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] + (1253*G[0, 1, 1, x]*RATIO[x])/
      9 - (31*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (856*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - ((26*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] - (2708*G[1, 0, 0, x]*RATIO[x])/9 + (30*I)*Pi*G[1, 0, 0, x]*
      RATIO[x] - (380*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - 
     ((200*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[x] - 26*G[1, 0, 1, x]*RATIO[x] + 
     (18*I)*Pi*G[1, 0, 1, x]*RATIO[x] - (454*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 + 
     ((164*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x] - 26*G[1, 1, 0, x]*RATIO[x] - 
     (33*I)*Pi*G[1, 1, 0, x]*RATIO[x] + (34*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 + 
     ((172*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[x] - (1253*G[1, 1, 1, x]*RATIO[x])/
      9 - I*Pi*G[1, 1, 1, x]*RATIO[x] + (1208*Pi^2*G[1, 1, 1, x]*RATIO[x])/
      9 - ((190*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x] - 
     (670*G[0, 0, 0, 0, x]*RATIO[x])/3 - ((32*I)/3)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x] - (80*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + 
     56*G[0, 0, 0, 1, x]*RATIO[x] - ((2*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
     (100*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/9 + 56*G[0, 0, 1, 0, x]*RATIO[x] - 
     (150*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     (76*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/9 - 54*G[0, 0, 1, 1, x]*RATIO[x] + 
     ((20*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 
     (52*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/9 + 132*G[0, 1, 0, 0, x]*RATIO[x] - 
     ((250*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 
     (40*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 79*G[0, 1, 0, 1, x]*RATIO[x] + 
     (12*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (74*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/9 - 79*G[0, 1, 1, 0, x]*RATIO[x] + 
     ((2*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] - 
     (14*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/9 - (106*G[0, 1, 1, 1, x]*RATIO[x])/
      3 + ((20*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] - 
     (188*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 + (646*G[1, 0, 0, 0, x]*RATIO[x])/
      3 + ((208*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 
     (64*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/9 - 80*G[1, 0, 0, 1, x]*RATIO[x] + 
     ((2*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (28*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 - 80*G[1, 0, 1, 0, x]*RATIO[x] + 
     (150*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     (188*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 + 110*G[1, 0, 1, 1, x]*RATIO[x] + 
     (52*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 12*Pi^2*G[1, 0, 1, 1, x]*
      RATIO[x] - 116*G[1, 1, 0, 0, x]*RATIO[x] + 
     ((74*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (40*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/9 + 95*G[1, 1, 0, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
     (38*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 + 95*G[1, 1, 1, 0, x]*RATIO[x] - 
     ((2*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
     (142*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 - (38*G[1, 1, 1, 1, x]*RATIO[x])/
      3 - ((196*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
     (76*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + (112*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (208*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (40*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     (208*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - ((224*I)/3)*Pi*
      G[0, 0, 0, 1, 0, x]*RATIO[x] + 18*G[0, 0, 0, 1, 1, x]*RATIO[x] + 
     ((32*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 172*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - ((200*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
     (86*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - ((88*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] - (86*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     ((112*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     (266*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] - 148*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     (8*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (122*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - (112*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (122*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     ((52*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 22*G[0, 1, 0, 1, 1, x]*
      RATIO[x] + ((260*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     18*G[0, 1, 1, 0, 0, x]*RATIO[x] + ((28*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] + (208*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     ((284*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     (208*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - ((80*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - (880*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 - 
     ((400*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (88*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 - ((376*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (208*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (208*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + ((344*I)/3)*Pi*
      G[1, 0, 0, 1, 0, x]*RATIO[x] - 18*G[1, 0, 0, 1, 1, x]*RATIO[x] + 
     ((16*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] + 172*G[1, 0, 1, 0, 0, x]*
      RATIO[x] + ((344*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (86*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 + ((64*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + (86*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (96*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     (178*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + (16*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x] + (356*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     (122*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + ((160*I)/3)*Pi*
      G[1, 1, 0, 0, 1, x]*RATIO[x] - (122*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     ((76*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 22*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - ((116*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     18*G[1, 1, 1, 0, 0, x]*RATIO[x] + ((20*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (208*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     ((164*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (208*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + (32*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] + 264*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     (96*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 56*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 96*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     96*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 32*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x] - (152*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (152*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (136*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 - 72*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - (8*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (128*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 + 16*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + (16*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (16*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (16*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 + 16*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] - 56*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 
     56*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 64*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x] + (28*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (28*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (304*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 - 24*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] + (196*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (196*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (88*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 + 40*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x] - (200*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (200*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (704*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 - 
     (392*G[1, 0, 0, 0, 0, 0, x]*RATIO[x])/3 - 
     (200*G[1, 0, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (200*G[1, 0, 0, 0, 1, 0, x]*RATIO[x])/3 + 32*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + (160*G[1, 0, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (184*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (184*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 24*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + (376*G[1, 0, 1, 0, 0, 0, x]*RATIO[x])/3 + 
     (40*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (40*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 48*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 56*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     56*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 16*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x] + (16*G[1, 1, 0, 0, 0, 0, x]*RATIO[x])/3 + 
     (16*G[1, 1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (16*G[1, 1, 0, 0, 1, 0, x]*RATIO[x])/3 + 32*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x] - (128*G[1, 1, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (4*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (4*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 48*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] + (136*G[1, 1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (164*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (164*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 + 24*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] - 40*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
     96*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 96*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] + 160*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (29/18 - I*Pi - 2*G[0, x] + 4*G[1, x])*Log[mu2/s]^5*RATIO[x] - 
     (Log[mu2/s]^6*RATIO[x])/2 + Log[mu2/s]^4*((2*I)*Pi + 2*G[1, x] - 
       (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
        RATIO[x^(-1)] + (19 + ((119*I)/18)*Pi + Pi^2/12 + (134*G[0, x])/9 - 
         (2*I)*Pi*G[0, x] - (49*G[1, x])/3 + (8*I)*Pi*G[1, x] + 
         4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 16*G[1, 1, x])*
        RATIO[x]) + 3*Pi^2*RATIO[x^2] + 6*G[0, 0, x]*RATIO[x^2] - 
     6*G[0, 1, x]*RATIO[x^2] - 6*G[1, 0, x]*RATIO[x^2] + 
     6*G[1, 1, x]*RATIO[x^2] + Log[mu2/s]^3*(((-41*I)/3)*Pi - 2*Pi^2 + 
       (2*I)*Pi*G[0, x] - (41*G[1, x])/3 + ((64*I)/3)*Pi*G[1, x] + 
       4*Pi^2*G[1, x] + 2*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] + 2*G[1, 0, x] - 
       (4*I)*Pi*G[1, 0, x] + (34*G[1, 1, x])/3 + (28*I)*Pi*G[1, 1, x] - 
       4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
       48*G[1, 1, 1, x] + (((-41*I)/3)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - (41*G[1, 1, x])/3 - 
         (14*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 24*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(4451/108 + ((100*I)/3)*Pi - (407*Pi^2)/54 - I*Pi^3 + 
         (992*G[0, x])/27 + ((224*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 
         (2144*G[1, x])/27 - ((128*I)/3)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
         (52*G[0, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, x] - (52*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, x] - (52*G[1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] - ((112*I)/3)*Pi*
          G[1, 1, x] - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 0, 1, x])/3 - 
         (16*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] - 16*Zeta[3])) - 
     (1828*Zeta[3])/3 - ((1169*I)/3)*Pi*Zeta[3] - 85*Pi^2*Zeta[3] - 
     10*G[0, x]*Zeta[3] + (108*I)*Pi*G[0, x]*Zeta[3] + 948*G[1, x]*Zeta[3] + 
     ((334*I)/3)*Pi*G[1, x]*Zeta[3] + (230*Pi^2*G[1, x]*Zeta[3])/3 + 
     60*G[0, 0, x]*Zeta[3] - (658*G[0, 1, x]*Zeta[3])/3 + 
     (44*I)*Pi*G[0, 1, x]*Zeta[3] - 148*G[1, 0, x]*Zeta[3] - 
     (144*I)*Pi*G[1, 0, x]*Zeta[3] + (1424*G[1, 1, x]*Zeta[3])/3 + 
     (108*I)*Pi*G[1, 1, x]*Zeta[3] - 104*G[0, 0, 1, x]*Zeta[3] + 
     104*G[0, 1, 0, x]*Zeta[3] - 52*G[0, 1, 1, x]*Zeta[3] - 
     24*G[1, 0, 0, x]*Zeta[3] + 172*G[1, 0, 1, x]*Zeta[3] + 
     120*G[1, 1, 0, x]*Zeta[3] + 76*G[1, 1, 1, x]*Zeta[3] - 
     (274*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + (98*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (20*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     118*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (30*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 72*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     30*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (2632*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((269*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] - (271*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (310*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (70*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (132*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (835*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (66*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 76*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     76*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 26*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 84*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     266*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 96*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 26*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (325507*RATIO[x]*Zeta[3])/486 + ((1991*I)/9)*Pi*RATIO[x]*Zeta[3] - 
     (421*Pi^2*RATIO[x]*Zeta[3])/18 - ((707*I)/9)*Pi^3*RATIO[x]*Zeta[3] + 
     (14294*G[0, x]*RATIO[x]*Zeta[3])/27 + ((2168*I)/9)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - (58*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/9 - 
     (14942*G[1, x]*RATIO[x]*Zeta[3])/27 - (248*I)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] - (295*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/9 + 
     48*G[0, 0, x]*RATIO[x]*Zeta[3] - ((152*I)/3)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] + (632*G[0, 1, x]*RATIO[x]*Zeta[3])/3 + 
     ((460*I)/3)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - 48*G[1, 0, x]*RATIO[x]*
      Zeta[3] + ((280*I)/3)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     (632*G[1, 1, x]*RATIO[x]*Zeta[3])/3 - ((428*I)/3)*Pi*G[1, 1, x]*RATIO[x]*
      Zeta[3] - 40*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 
     (352*G[0, 0, 1, x]*RATIO[x]*Zeta[3])/3 + 136*G[0, 1, 0, x]*RATIO[x]*
      Zeta[3] - (428*G[0, 1, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (232*G[1, 0, 0, x]*RATIO[x]*Zeta[3])/3 + 
     (8*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 + 
     (104*G[1, 1, 0, x]*RATIO[x]*Zeta[3])/3 - 
     (28*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 - (1256*RATIO[x]*Zeta[3]^2)/9 + 
     Log[mu2/s]^2*(((-221*I)/6)*Pi + 21*Pi^2 - ((11*I)/3)*Pi^3 - 
       ((85*I)/3)*Pi*G[0, x] - (8*Pi^2*G[0, x])/3 - (221*G[1, x])/6 + 
       ((193*I)/3)*Pi*G[1, x] - (83*Pi^2*G[1, x])/3 + 
       ((10*I)/3)*Pi^3*G[1, x] - 20*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
       (25*G[0, 1, x])/3 + ((68*I)/3)*Pi*G[0, 1, x] - (25*G[1, 0, x])/3 + 
       ((140*I)/3)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
       (341*G[1, 1, x])/3 - ((316*I)/3)*Pi*G[1, 1, x] - 
       (74*Pi^2*G[1, 1, x])/3 - 6*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 
       6*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + (68*G[0, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 1, 1, x] + 18*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] + 
       (68*G[1, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, x] + (68*G[1, 1, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, x] - 162*G[1, 1, 1, x] - 
       (84*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
       12*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, x] + 
       ((20*I)*Pi*G[0, x] + 20*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 16*Zeta[3] - 
       8*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-197*I)/6)*Pi*G[1, x] + 
         (55*Pi^2*G[1, x])/3 - ((11*I)/3)*Pi^3*G[1, x] - 
         ((25*I)/3)*Pi*G[0, 1, x] - ((37*I)/3)*Pi*G[1, 0, x] - 
         (8*Pi^2*G[1, 0, x])/3 - (197*G[1, 1, x])/6 + ((149*I)/3)*Pi*
          G[1, 1, x] + (37*Pi^2*G[1, 1, x])/3 - (6*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (25*G[0, 1, 1, x])/3 - 
         (6*I)*Pi*G[0, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, x] - 
         (37*G[1, 0, 1, x])/3 - (2*I)*Pi*G[1, 0, 1, x] - 
         (37*G[1, 1, 0, x])/3 + (18*I)*Pi*G[1, 1, 0, x] + 103*G[1, 1, 1, x] + 
         (42*I)*Pi*G[1, 1, 1, x] - 6*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, x] + 
         16*G[1, x]*Zeta[3]) + RATIO[x]*(-68983/432 - ((983*I)/12)*Pi + 
         7*Pi^2 - ((26*I)/9)*Pi^3 + (349*Pi^4)/360 - (1157*G[0, x])/9 - 
         ((184*I)/9)*Pi*G[0, x] - 5*Pi^2*G[0, x] - (2*I)*Pi^3*G[0, x] - 
         77*G[1, x] - ((1256*I)/9)*Pi*G[1, x] + (847*Pi^2*G[1, x])/18 + 
         ((8*I)/3)*Pi^3*G[1, x] - (196*G[0, 0, x])/3 - 
         ((200*I)/3)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/3 - 
         (196*G[0, 1, x])/3 - (74*I)*Pi*G[0, 1, x] + (26*Pi^2*G[0, 1, x])/3 - 
         (196*G[1, 0, x])/3 - ((112*I)/3)*Pi*G[1, 0, x] + 
         (10*Pi^2*G[1, 0, x])/3 + 164*G[1, 1, x] + (142*I)*Pi*G[1, 1, x] + 
         20*Pi^2*G[1, 1, x] - (44*G[0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         22*G[0, 1, 1, x] - (32*I)*Pi*G[0, 1, 1, x] + (44*G[1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, x] - (16*I)*Pi*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + 
         (112*I)*Pi*G[1, 1, 1, x] - 16*G[0, 1, 1, 1, x] + 
         16*G[1, 1, 1, 1, x] - (455*Zeta[3])/9 - (26*I)*Pi*Zeta[3] - 
         60*G[0, x]*Zeta[3] + 66*G[1, x]*Zeta[3])) + 
     Log[mu2/s]*(((467*I)/6)*Pi + (85*Pi^2)/9 + ((397*I)/9)*Pi^3 - Pi^4 + 
       ((254*I)/3)*Pi*G[0, x] + (472*Pi^2*G[0, x])/9 + 
       ((31*I)/3)*Pi^3*G[0, x] + (467*G[1, x])/6 + ((8*I)/3)*Pi*G[1, x] - 
       (776*Pi^2*G[1, x])/9 - ((473*I)/9)*Pi^3*G[1, x] + 2*Pi^4*G[1, x] + 
       160*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] + (40*Pi^2*G[0, 0, x])/3 - 
       (226*G[0, 1, x])/3 + ((304*I)/3)*Pi*G[0, 1, x] - 
       (557*Pi^2*G[0, 1, x])/9 - ((38*I)/3)*Pi^3*G[0, 1, x] - 
       (226*G[1, 0, x])/3 - ((338*I)/3)*Pi*G[1, 0, x] - 
       (617*Pi^2*G[1, 0, x])/9 - ((38*I)/3)*Pi^3*G[1, 0, x] + 
       (455*G[1, 1, x])/3 - (148*I)*Pi*G[1, 1, x] + (452*Pi^2*G[1, 1, x])/3 - 
       ((2*I)/3)*Pi^3*G[1, 1, x] + 72*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 
       16*Pi^2*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + (20*I)*Pi*G[0, 1, 0, x] - 
       (40*Pi^2*G[0, 1, 0, x])/3 + 126*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] - (2*Pi^2*G[0, 1, 1, x])/3 - 
       200*G[1, 0, 0, x] - (72*I)*Pi*G[1, 0, 0, x] - (32*Pi^2*G[1, 0, 0, x])/
        3 + 104*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] + 104*G[1, 1, 0, x] + 
       (148*I)*Pi*G[1, 1, 0, x] - (34*Pi^2*G[1, 1, 0, x])/3 - 
       (1438*G[1, 1, 1, x])/3 + ((20*I)/3)*Pi*G[1, 1, 1, x] + 
       76*Pi^2*G[1, 1, 1, x] + 12*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 1, 0, x] - 16*G[0, 0, 1, 1, x] - 
       36*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] + 
       68*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
       68*G[0, 1, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, 0, x] - 
       (316*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] - 
       132*G[1, 0, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
       24*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 0, x] - 
       (208*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       216*G[1, 1, 0, 0, x] + (64*I)*Pi*G[1, 1, 0, 0, x] - 
       (340*G[1, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, x] - 
       (340*G[1, 1, 1, 0, x])/3 + (32*I)*Pi*G[1, 1, 1, 0, x] + 
       444*G[1, 1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] + 
       8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] + 56*G[0, 1, 1, 0, 0, x] - 
       32*G[0, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 0, x] - 
       24*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] + 
       120*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
       32*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] - 
       32*G[1, 1, 1, 0, 0, x] + 40*G[1, 1, 1, 0, 1, x] + 
       40*G[1, 1, 1, 1, 0, x] + 480*G[1, 1, 1, 1, 1, x] + 
       ((-160*I)*Pi*G[0, x] - 160*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] - 
         (16*I)*Pi*G[0, 1, x] - (16*I)*Pi*G[1, 0, x] - 72*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 16*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 194*Zeta[3] + (18*I)*Pi*Zeta[3] - 
       52*G[0, x]*Zeta[3] + 234*G[1, x]*Zeta[3] - (36*I)*Pi*G[1, x]*Zeta[3] + 
       56*G[0, 1, x]*Zeta[3] + 56*G[1, 0, x]*Zeta[3] - 
       92*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((275*I)/6)*Pi*G[1, x] + 
         (277*Pi^2*G[1, x])/9 + ((397*I)/9)*Pi^3*G[1, x] - Pi^4*G[1, x] - 
         ((286*I)/3)*Pi*G[0, 1, x] + (304*Pi^2*G[0, 1, x])/9 + 
         ((31*I)/3)*Pi^3*G[0, 1, x] - ((190*I)/3)*Pi*G[1, 0, x] + 
         (496*Pi^2*G[1, 0, x])/9 + ((31*I)/3)*Pi^3*G[1, 0, x] + 
         (275*G[1, 1, x])/6 + ((545*I)/3)*Pi*G[1, 1, x] - 
         (254*Pi^2*G[1, 1, x])/3 + (I/3)*Pi^3*G[1, 1, x] + 
         8*Pi^2*G[0, 0, 1, x] - (36*I)*Pi*G[0, 1, 0, x] + 
         (32*Pi^2*G[0, 1, 0, x])/3 - (286*G[0, 1, 1, x])/3 - 
         (14*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 0, x] + (40*Pi^2*G[1, 0, 0, x])/3 - 
         (190*G[1, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 1, x] - 
         Pi^2*G[1, 0, 1, x] - (190*G[1, 1, 0, x])/3 - 
         (182*I)*Pi*G[1, 1, 0, x] + (17*Pi^2*G[1, 1, 0, x])/3 + 
         (932*G[1, 1, 1, x])/3 + ((128*I)/3)*Pi*G[1, 1, 1, x] - 
         38*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 0, x] + 
         (116*G[0, 1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
         (36*I)*Pi*G[1, 0, 1, 0, x] + (62*G[1, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 200*G[1, 1, 0, 0, x] - 
         (80*I)*Pi*G[1, 1, 0, 0, x] + (128*G[1, 1, 0, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 1, x] + (128*G[1, 1, 1, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, 0, x] - 206*G[1, 1, 1, 1, x] - 
         (20*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         52*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] + 12*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
         8*G[1, 0, 0, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, x] - 132*G[1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] - 
         240*G[1, 1, 1, 1, 1, x] - 194*G[1, x]*Zeta[3] + 
         (18*I)*Pi*G[1, x]*Zeta[3] - 52*G[0, 1, x]*Zeta[3] - 
         52*G[1, 0, x]*Zeta[3] + 46*G[1, 1, x]*Zeta[3]) + 
       RATIO[x]*(-11290669/11664 - ((435857*I)/648)*Pi + (373951*Pi^2)/1944 + 
         ((965*I)/18)*Pi^3 - (10321*Pi^4)/1080 - ((469*I)/180)*Pi^5 - 
         (55879*G[0, x])/108 - ((10174*I)/27)*Pi*G[0, x] + 
         (934*Pi^2*G[0, x])/9 + ((130*I)/9)*Pi^3*G[0, x] - 
         (17*Pi^4*G[0, x])/90 + (53183*G[1, x])/324 - ((926*I)/27)*Pi*
          G[1, x] + (1451*Pi^2*G[1, x])/18 + (27*I)*Pi^3*G[1, x] - 
         (22*Pi^4*G[1, x])/5 - (1616*G[0, 0, x])/27 - ((40*I)/3)*Pi*
          G[0, 0, x] + (32*Pi^2*G[0, 0, x])/3 - ((20*I)/3)*Pi^3*G[0, 0, x] - 
         (1616*G[0, 1, x])/27 - ((106*I)/3)*Pi*G[0, 1, x] + 
         80*Pi^2*G[0, 1, x] + (24*I)*Pi^3*G[0, 1, x] - (1616*G[1, 0, x])/27 - 
         (248*I)*Pi*G[1, 0, x] + (280*Pi^2*G[1, 0, x])/3 + 
         ((56*I)/3)*Pi^3*G[1, 0, x] + (1616*G[1, 1, x])/9 + 
         ((698*I)/3)*Pi*G[1, 1, x] - 148*Pi^2*G[1, 1, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + (316*G[0, 0, 0, x])/3 + 
         (80*I)*Pi*G[0, 0, 0, x] + 16*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] - ((80*I)/3)*Pi*G[0, 1, 0, x] + 
         8*Pi^2*G[0, 1, 0, x] + (250*G[0, 1, 1, x])/3 + 
         (136*I)*Pi*G[0, 1, 1, x] - 8*Pi^2*G[0, 1, 1, x] - 
         (316*G[1, 0, 0, x])/3 - ((152*I)/3)*Pi*G[1, 0, 0, x] - 
         12*G[1, 0, 1, x] + (32*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + 24*Pi^2*G[1, 1, 0, x] - 
         (250*G[1, 1, 1, x])/3 - ((496*I)/3)*Pi*G[1, 1, 1, x] - 
         64*Pi^2*G[1, 1, 1, x] + (176*G[0, 0, 0, 0, x])/3 - 
         (64*I)*Pi*G[0, 0, 0, 0, x] + (152*G[0, 0, 0, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 0, 1, x] + (152*G[0, 0, 1, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 1, 0, x] - (160*G[0, 0, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 
         (40*I)*Pi*G[0, 1, 0, 0, x] - (152*G[0, 1, 0, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 1, x] - (152*G[0, 1, 1, 0, x])/3 - 
         (32*I)*Pi*G[0, 1, 1, 0, x] + (692*G[0, 1, 1, 1, x])/3 + 
         (136*I)*Pi*G[0, 1, 1, 1, x] - (88*G[1, 0, 0, 0, x])/3 + 
         (72*I)*Pi*G[1, 0, 0, 0, x] - (152*G[1, 0, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 0, 1, x] - (152*G[1, 0, 1, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, 0, x] + (248*G[1, 0, 1, 1, x])/3 + 
         (64*I)*Pi*G[1, 0, 1, 1, x] - (160*G[1, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 0, x] + (152*G[1, 1, 0, 1, x])/3 + 
         (24*I)*Pi*G[1, 1, 0, 1, x] + (152*G[1, 1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, x] - 
         (152*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 0, x] + 
         16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
         168*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, x] - 
         32*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         56*G[1, 0, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] - 
         160*G[1, 1, 1, 1, 1, x] + (89*Zeta[3])/9 - ((1466*I)/9)*Pi*Zeta[3] + 
         (262*Pi^2*Zeta[3])/9 - (280*G[0, x]*Zeta[3])/9 - 
         (88*I)*Pi*G[0, x]*Zeta[3] + (160*G[1, x]*Zeta[3])/3 + 
         (108*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] + 
         32*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] - 
         56*G[1, 1, x]*Zeta[3] - 76*Zeta[5])) - 307*Zeta[5] + 
     70*G[1, x]*Zeta[5] + 100*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     227*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (20*Zeta[5])/(-1 + RATIO[x])^2 - 
     (1021*RATIO[x]*Zeta[5])/9 + ((766*I)/3)*Pi*RATIO[x]*Zeta[5] + 
     36*G[0, x]*RATIO[x]*Zeta[5] + (152*G[1, x]*RATIO[x]*Zeta[5])/3) + 
   (((768325*I)/1296)*Pi - (55891*Pi^2)/108 - ((943*I)/72)*Pi^3 - 
     (1477*Pi^4)/270 - ((89*I)/18)*Pi^5 + ((9071*I)/9)*Pi*G[0, x] - 
     (967*Pi^2*G[0, x])/3 - ((44*I)/9)*Pi^3*G[0, x] - (346*Pi^4*G[0, x])/45 + 
     (768325*G[1, x])/1296 - ((614131*I)/648)*Pi*G[1, x] + 
     (13193*Pi^2*G[1, x])/27 - ((785*I)/36)*Pi^3*G[1, x] + 
     (16163*Pi^4*G[1, x])/1080 + ((38*I)/9)*Pi^5*G[1, x] + 
     (1298*G[0, 0, x])/3 + ((956*I)/3)*Pi*G[0, 0, x] - 
     (104*Pi^2*G[0, 0, x])/3 - ((10*I)/3)*Pi^3*G[0, 0, x] + 
     (5177*G[0, 1, x])/9 - ((9205*I)/36)*Pi*G[0, 1, x] + 
     (2296*Pi^2*G[0, 1, x])/9 + ((475*I)/6)*Pi^3*G[0, 1, x] + 
     (446*Pi^4*G[0, 1, x])/45 + (5177*G[1, 0, x])/9 - 
     ((3475*I)/9)*Pi*G[1, 0, x] + (500*Pi^2*G[1, 0, x])/3 + 
     ((427*I)/9)*Pi^3*G[1, 0, x] + (319*Pi^4*G[1, 0, x])/45 - 
     (1168753*G[1, 1, x])/648 + ((47*I)/54)*Pi*G[1, 1, x] - 
     (412*Pi^2*G[1, 1, x])/3 - ((131*I)/9)*Pi^3*G[1, 1, x] - 
     (6209*Pi^4*G[1, 1, x])/180 + (884*G[0, 0, 0, x])/3 - 
     ((694*I)/3)*Pi*G[0, 0, 0, x] - (178*Pi^2*G[0, 0, 0, x])/3 - 
     132*G[0, 0, 1, x] + (98*I)*Pi*G[0, 0, 1, x] + (91*Pi^2*G[0, 0, 1, x])/
      3 + ((56*I)/3)*Pi^3*G[0, 0, 1, x] - 132*G[0, 1, 0, x] - 
     (262*I)*Pi*G[0, 1, 0, x] + (208*Pi^2*G[0, 1, 0, x])/3 - 
     ((80*I)/3)*Pi^3*G[0, 1, 0, x] - (11293*G[0, 1, 1, x])/36 - 
     ((266*I)/3)*Pi*G[0, 1, 1, x] - (1094*Pi^2*G[0, 1, 1, x])/9 + 
     ((92*I)/3)*Pi^3*G[0, 1, 1, x] - (1376*G[1, 0, 0, x])/3 - 
     (162*I)*Pi*G[1, 0, 0, x] + 180*Pi^2*G[1, 0, 0, x] + 
     ((16*I)/3)*Pi^3*G[1, 0, 0, x] - (1057*G[1, 0, 1, x])/9 + 
     ((1817*I)/6)*Pi*G[1, 0, 1, x] - (1763*Pi^2*G[1, 0, 1, x])/9 + 
     (87*I)*Pi^3*G[1, 0, 1, x] - (1057*G[1, 1, 0, x])/9 + 
     (596*I)*Pi*G[1, 1, 0, x] - (1970*Pi^2*G[1, 1, 0, x])/9 - 
     (6*I)*Pi^3*G[1, 1, 0, x] + (2543*G[1, 1, 1, x])/3 + 
     (88*I)*Pi*G[1, 1, 1, x] + (1261*Pi^2*G[1, 1, 1, x])/9 - 
     (114*I)*Pi^3*G[1, 1, 1, x] - 632*G[0, 0, 0, 0, x] + 
     (20*I)*Pi*G[0, 0, 0, 0, x] + (554*G[0, 0, 0, 1, x])/3 + 
     (52*I)*Pi*G[0, 0, 0, 1, x] - 32*Pi^2*G[0, 0, 0, 1, x] + 
     (554*G[0, 0, 1, 0, x])/3 + (42*I)*Pi*G[0, 0, 1, 0, x] + 
     (128*Pi^2*G[0, 0, 1, 0, x])/3 - (110*G[0, 0, 1, 1, x])/3 - 
     (26*I)*Pi*G[0, 0, 1, 1, x] - (28*Pi^2*G[0, 0, 1, 1, x])/3 - 
     (250*G[0, 1, 0, 0, x])/3 + ((892*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (44*Pi^2*G[0, 1, 0, 0, x])/3 - (386*G[0, 1, 0, 1, x])/3 - 
     (177*I)*Pi*G[0, 1, 0, 1, x] + (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
     (386*G[0, 1, 1, 0, x])/3 - ((614*I)/3)*Pi*G[0, 1, 1, 0, x] - 
     (244*Pi^2*G[0, 1, 1, 0, x])/3 + 328*G[0, 1, 1, 1, x] + 
     ((202*I)/3)*Pi*G[0, 1, 1, 1, x] - (92*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (254*G[1, 0, 0, 0, x])/3 + ((788*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (220*Pi^2*G[1, 0, 0, 0, x])/3 + (134*G[1, 0, 0, 1, x])/3 - 
     (226*I)*Pi*G[1, 0, 0, 1, x] - (506*Pi^2*G[1, 0, 0, 1, x])/3 + 
     (134*G[1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 0, 1, 0, x] - 
     (488*Pi^2*G[1, 0, 1, 0, x])/3 + (2545*G[1, 0, 1, 1, x])/6 + 
     ((658*I)/3)*Pi*G[1, 0, 1, 1, x] + 64*Pi^2*G[1, 0, 1, 1, x] + 
     (2486*G[1, 1, 0, 0, x])/3 - ((712*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (416*Pi^2*G[1, 1, 0, 0, x])/3 - (200*G[1, 1, 0, 1, x])/3 + 
     ((914*I)/3)*Pi*G[1, 1, 0, 1, x] + (326*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (200*G[1, 1, 1, 0, x])/3 - (40*I)*Pi*G[1, 1, 1, 0, x] + 
     (656*Pi^2*G[1, 1, 1, 0, x])/3 - (730*G[1, 1, 1, 1, x])/3 - 
     (130*I)*Pi*G[1, 1, 1, 1, x] - (14*Pi^2*G[1, 1, 1, 1, x])/3 + 
     20*G[0, 0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     20*G[0, 0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     44*G[0, 0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     128*G[0, 0, 1, 0, 0, x] - (40*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     74*G[0, 0, 1, 0, 1, x] - (48*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     74*G[0, 0, 1, 1, 0, x] - (72*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     4*G[0, 0, 1, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     368*G[0, 1, 0, 0, 0, x] - (32*G[0, 1, 0, 0, 1, x])/3 + 
     (64*I)*Pi*G[0, 1, 0, 0, 1, x] - (32*G[0, 1, 0, 1, 0, x])/3 + 
     (88*I)*Pi*G[0, 1, 0, 1, 0, x] - (79*G[0, 1, 0, 1, 1, x])/3 - 
     (112*I)*Pi*G[0, 1, 0, 1, 1, x] - 390*G[0, 1, 1, 0, 0, x] + 
     (232*I)*Pi*G[0, 1, 1, 0, 0, x] + (976*G[0, 1, 1, 0, 1, x])/3 - 
     (96*I)*Pi*G[0, 1, 1, 0, 1, x] + (976*G[0, 1, 1, 1, 0, x])/3 - 
     (104*I)*Pi*G[0, 1, 1, 1, 0, x] - 458*G[0, 1, 1, 1, 1, x] + 
     (160*I)*Pi*G[0, 1, 1, 1, 1, x] + 820*G[1, 0, 0, 0, 0, x] - 
     (40*I)*Pi*G[1, 0, 0, 0, 0, x] - (1204*G[1, 0, 0, 0, 1, x])/3 - 
     (40*I)*Pi*G[1, 0, 0, 0, 1, x] - (1204*G[1, 0, 0, 1, 0, x])/3 + 
     (76*I)*Pi*G[1, 0, 0, 1, 0, x] + (346*G[1, 0, 0, 1, 1, x])/3 - 
     (28*I)*Pi*G[1, 0, 0, 1, 1, x] - (514*G[1, 0, 1, 0, 0, x])/3 + 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] + (322*G[1, 0, 1, 0, 1, x])/3 + 
     (50*I)*Pi*G[1, 0, 1, 0, 1, x] + (322*G[1, 0, 1, 1, 0, x])/3 - 
     (148*I)*Pi*G[1, 0, 1, 1, 0, x] - 92*G[1, 0, 1, 1, 1, x] + 
     (164*I)*Pi*G[1, 0, 1, 1, 1, x] - (1856*G[1, 1, 0, 0, 0, x])/3 - 
     (328*I)*Pi*G[1, 1, 0, 0, 0, x] + (604*G[1, 1, 0, 0, 1, x])/3 + 
     (156*I)*Pi*G[1, 1, 0, 0, 1, x] + (604*G[1, 1, 0, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] - (218*G[1, 1, 0, 1, 1, x])/3 - 
     (44*I)*Pi*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x] - 208*G[1, 1, 1, 0, 1, x] - 
     (224*I)*Pi*G[1, 1, 1, 0, 1, x] - 208*G[1, 1, 1, 1, 0, x] + 
     (168*I)*Pi*G[1, 1, 1, 1, 0, x] + 450*G[1, 1, 1, 1, 1, x] - 
     (164*I)*Pi*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] + 
     24*G[0, 0, 0, 1, 0, 1, x] + 24*G[0, 0, 0, 1, 1, 0, x] - 
     24*G[0, 0, 0, 1, 1, 1, x] - 40*G[0, 0, 1, 0, 0, 1, x] - 
     40*G[0, 0, 1, 0, 1, 0, x] - 56*G[0, 0, 1, 1, 0, 0, x] - 
     8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] - 
     24*G[0, 0, 1, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 1, 1, x] + 
     80*G[0, 1, 0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, 0, 1, x] + 
     16*G[0, 1, 0, 1, 1, 0, x] - 144*G[0, 1, 0, 1, 1, 1, x] + 
     192*G[0, 1, 1, 0, 0, 0, x] - 80*G[0, 1, 1, 0, 1, 1, x] - 
     64*G[0, 1, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 0, 1, x] - 
     24*G[0, 1, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, 1, x] - 
     40*G[1, 0, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 0, 1, 0, x] - 
     24*G[1, 0, 0, 0, 1, 1, x] - 176*G[1, 0, 0, 1, 0, 0, x] + 
     228*G[1, 0, 0, 1, 0, 1, x] + 228*G[1, 0, 0, 1, 1, 0, x] - 
     336*G[1, 0, 0, 1, 1, 1, x] - 336*G[1, 0, 1, 0, 0, 0, x] + 
     280*G[1, 0, 1, 0, 0, 1, x] + 280*G[1, 0, 1, 0, 1, 0, x] - 
     278*G[1, 0, 1, 0, 1, 1, x] + 52*G[1, 0, 1, 1, 0, 0, x] - 
     248*G[1, 0, 1, 1, 0, 1, x] - 248*G[1, 0, 1, 1, 1, 0, x] + 
     316*G[1, 0, 1, 1, 1, 1, x] - 680*G[1, 1, 0, 0, 0, 0, x] + 
     184*G[1, 1, 0, 0, 0, 1, x] + 184*G[1, 1, 0, 0, 1, 0, x] - 
     60*G[1, 1, 0, 0, 1, 1, x] + 100*G[1, 1, 0, 1, 0, 0, x] - 
     164*G[1, 1, 0, 1, 0, 1, x] - 164*G[1, 1, 0, 1, 1, 0, x] + 
     88*G[1, 1, 0, 1, 1, 1, x] + 384*G[1, 1, 1, 0, 0, 0, x] - 
     288*G[1, 1, 1, 0, 0, 1, x] - 288*G[1, 1, 1, 0, 1, 0, x] + 
     64*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 0, 0, x] + 
     152*G[1, 1, 1, 1, 0, 1, x] + 152*G[1, 1, 1, 1, 1, 0, x] + 
     404*G[1, 1, 1, 1, 1, 1, x] + ((26*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (134*Pi^4*RATIO[(1 - x)^(-1)])/45 + ((4*I)/3)*Pi^5*RATIO[(1 - x)^(-1)] - 
     ((1298*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (1870*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + ((106*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] + (2*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (1298*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((1204*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (322*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((10*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((148*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     52*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] + (32*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (44*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (884*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (220*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (10*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (148*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (20*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (148*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (28*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (48*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (188*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (96*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 632*G[0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 196*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     196*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - (20*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 128*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     124*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (20*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 48*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 332*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 96*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 20*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     20*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((1444405*I)/1296)*Pi*
      G[1, x]*RATIO[x^(-1)] - (48643*Pi^2*G[1, x]*RATIO[x^(-1)])/108 + 
     ((1955*I)/24)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (1603*Pi^4*G[1, x]*RATIO[x^(-1)])/270 - ((349*I)/90)*Pi^5*G[1, x]*
      RATIO[x^(-1)] + ((3896*I)/9)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (697*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - ((97*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (451*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + 
     ((2105*I)/9)*Pi*G[1, 0, x]*RATIO[x^(-1)] - 
     (473*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 + ((112*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (338*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + 
     (1444405*G[1, 1, x]*RATIO[x^(-1)])/1296 + ((5893*I)/108)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + (1565*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 + 
     ((118*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (9749*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 - (178*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + 20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     ((40*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + (216*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (130*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((52*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (3896*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + (42*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (331*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((46*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - ((4*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (26*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((2*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (2105*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((1855*I)/12)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (613*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((63*I)/2)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (2105*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - (585*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (745*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     (31*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 544*G[1, 1, 1, x]*
      RATIO[x^(-1)] + ((220*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (500*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + (77*I)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (2*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     16*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - (18*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (76*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     178*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + (20*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (14*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((338*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (22*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 216*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (8*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 216*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (218*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 384*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((86*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (46*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((26*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (170*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (4*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (24*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (295*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (4*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (86*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (352*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (1117*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/4 - ((152*I)/3)*Pi*
      G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 24*Pi^2*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (2312*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((94*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (502*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (179*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((157*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (229*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (179*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (86*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (532*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (683*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (98*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (7*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 2*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 18*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     18*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + (60*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 64*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (338*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (338*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (44*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (140*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (56*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 50*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (164*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (320*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (48*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (320*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (52*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 142*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (80*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (26*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (80*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (26*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (26*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (44*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (2*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (166*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (38*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (121*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (38*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (26*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 36*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (58*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (262*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (308*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (86*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (210*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (86*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (121*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (106*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     52*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - (40*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 98*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (184*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     98*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - (132*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 186*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (82*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 20*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 52*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 4*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     4*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 12*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     40*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 120*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 40*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     32*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 12*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     4*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 112*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 126*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     126*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 168*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 384*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     236*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 236*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 139*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     98*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 148*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 148*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     158*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 820*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 356*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     356*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 138*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 206*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     166*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 166*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 44*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     360*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 216*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 216*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     32*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 56*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 76*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     76*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 202*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (((4*I)/15)*Pi^5)/(-1 + RATIO[x])^2 - 
     (2*Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) - (((2*I)/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (2*Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) + 
     (4*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) + 
     ((4*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 - 
     ((4*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (4*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (4*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (832741*RATIO[x])/1296 - 
     ((7955*I)/12)*Pi*RATIO[x] + (3041765*Pi^2*RATIO[x])/7776 + 
     ((60641*I)/648)*Pi^3*RATIO[x] - (238793*Pi^4*RATIO[x])/9720 + 
     ((665*I)/108)*Pi^5*RATIO[x] - (493019*Pi^6*RATIO[x])/136080 - 
     (6221*G[0, x]*RATIO[x])/27 - ((57227*I)/81)*Pi*G[0, x]*RATIO[x] + 
     (58327*Pi^2*G[0, x]*RATIO[x])/162 + ((2369*I)/18)*Pi^3*G[0, x]*
      RATIO[x] - (512*Pi^4*G[0, x]*RATIO[x])/15 - ((257*I)/45)*Pi^5*G[0, x]*
      RATIO[x] + (6221*G[1, x]*RATIO[x])/27 + ((416425*I)/648)*Pi*G[1, x]*
      RATIO[x] - (27827*Pi^2*G[1, x]*RATIO[x])/81 - 
     ((763*I)/9)*Pi^3*G[1, x]*RATIO[x] + (482*Pi^4*G[1, x]*RATIO[x])/15 + 
     ((817*I)/108)*Pi^5*G[1, x]*RATIO[x] + 141*G[0, 0, x]*RATIO[x] - 
     ((788*I)/9)*Pi*G[0, 0, x]*RATIO[x] + (1303*Pi^2*G[0, 0, x]*RATIO[x])/9 + 
     ((536*I)/9)*Pi^3*G[0, 0, x]*RATIO[x] - (110*Pi^4*G[0, 0, x]*RATIO[x])/
      9 - 141*G[0, 1, x]*RATIO[x] + ((3413*I)/9)*Pi*G[0, 1, x]*RATIO[x] - 
     (2528*Pi^2*G[0, 1, x]*RATIO[x])/9 - ((1108*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x] - Pi^4*G[0, 1, x]*RATIO[x] - 141*G[1, 0, x]*RATIO[x] + 
     ((788*I)/9)*Pi*G[1, 0, x]*RATIO[x] - (727*Pi^2*G[1, 0, x]*RATIO[x])/9 - 
     ((320*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + (98*Pi^4*G[1, 0, x]*RATIO[x])/
      45 + 141*G[1, 1, x]*RATIO[x] - ((3413*I)/9)*Pi*G[1, 1, x]*RATIO[x] + 
     (1988*Pi^2*G[1, 1, x]*RATIO[x])/9 + ((892*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x] + (677*Pi^4*G[1, 1, x]*RATIO[x])/45 - 
     (94*G[0, 0, 0, x]*RATIO[x])/3 + ((1430*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - 
     (1444*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] + (370*G[0, 0, 1, x]*RATIO[x])/3 - (96*I)*Pi*G[0, 0, 1, x]*
      RATIO[x] - 90*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     ((20*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] + (370*G[0, 1, 0, x]*RATIO[x])/
      3 + (63*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 72*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     (16*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] + (229*G[0, 1, 1, x]*RATIO[x])/3 + 
     ((14*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] + 
     (1235*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - ((86*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] - (86*G[1, 0, 0, x]*RATIO[x])/3 - 
     ((1286*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] + 
     (1552*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 + ((392*I)/9)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (190*G[1, 0, 1, x]*RATIO[x])/3 + (48*I)*Pi*G[1, 0, 1, x]*
      RATIO[x] + 78*Pi^2*G[1, 0, 1, x]*RATIO[x] - 
     ((392*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (190*G[1, 1, 0, x]*RATIO[x])/
      3 - (111*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 84*Pi^2*G[1, 1, 0, x]*
      RATIO[x] - ((424*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[x] - 
     (409*G[1, 1, 1, x]*RATIO[x])/3 + ((130*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (1127*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + ((598*I)/9)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] + (1244*G[0, 0, 0, 0, x]*RATIO[x])/3 - 
     (256*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 72*Pi^2*G[0, 0, 0, 0, x]*
      RATIO[x] + 6*G[0, 0, 0, 1, x]*RATIO[x] - (22*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] - (172*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/9 + 
     6*G[0, 0, 1, 0, x]*RATIO[x] + (122*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     (68*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/9 - 90*G[0, 0, 1, 1, x]*RATIO[x] + 
     (52*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - 
     (40*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/9 + 84*G[0, 1, 0, 0, x]*RATIO[x] + 
     (26*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 
     (28*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 9*G[0, 1, 0, 1, x]*RATIO[x] - 
     (256*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 
     (158*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/9 - 9*G[0, 1, 1, 0, x]*RATIO[x] + 
     (10*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (290*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/9 - (127*G[0, 1, 1, 1, x]*RATIO[x])/
      3 + (68*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (530*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 - 
     (1124*G[1, 0, 0, 0, x]*RATIO[x])/3 + (256*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] + (248*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/9 + 
     2*G[1, 0, 0, 1, x]*RATIO[x] + (22*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (44*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 + 2*G[1, 0, 1, 0, x]*RATIO[x] - 
     (122*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] + 
     (44*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 + 34*G[1, 0, 1, 1, x]*RATIO[x] - 
     (52*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
     (56*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 - 116*G[1, 1, 0, 0, x]*RATIO[x] - 
     (26*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (332*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/9 - 7*G[1, 1, 0, 1, x]*RATIO[x] + 
     (256*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
     (46*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 - 7*G[1, 1, 1, 0, x]*RATIO[x] - 
     (10*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 
     (418*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 + (319*G[1, 1, 1, 1, x]*RATIO[x])/
      3 - (68*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
     (214*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 - 704*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (32*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
     16*G[0, 0, 0, 0, 1, x]*RATIO[x] - (64*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] + 16*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     ((136*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 42*G[0, 0, 0, 1, 1, x]*
      RATIO[x] - ((152*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     4*G[0, 0, 1, 0, 0, x]*RATIO[x] - ((280*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] + 206*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     ((232*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 206*G[0, 0, 1, 1, 0, x]*
      RATIO[x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     266*G[0, 0, 1, 1, 1, x]*RATIO[x] + ((112*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] + 308*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     (104*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] - 170*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (144*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     170*G[0, 1, 0, 1, 0, x]*RATIO[x] - ((28*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] - 166*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     ((380*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 18*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - ((76*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] - 
     88*G[0, 1, 1, 0, 1, x]*RATIO[x] - ((512*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] - 88*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
     ((200*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 424*G[0, 1, 1, 1, 1, x]*
      RATIO[x] + ((376*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     776*G[1, 0, 0, 0, 0, x]*RATIO[x] + ((328*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - 88*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     ((176*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] - 88*G[1, 0, 0, 1, 0, x]*
      RATIO[x] + ((16*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
     30*G[1, 0, 0, 1, 1, x]*RATIO[x] + ((104*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - 68*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     ((136*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 134*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - ((208*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     134*G[1, 0, 1, 1, 0, x]*RATIO[x] + (64*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + 194*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (40*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 380*G[1, 1, 0, 0, 0, x]*
      RATIO[x] + ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     242*G[1, 1, 0, 0, 1, x]*RATIO[x] - ((256*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + 242*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
     ((52*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 94*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + ((236*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     54*G[1, 1, 1, 0, 0, x]*RATIO[x] + ((28*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] + 16*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     ((392*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 16*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (72*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
     352*G[1, 1, 1, 1, 1, x]*RATIO[x] - (80*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 208*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     64*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 64*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] - 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     96*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + (8*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/
      3 + (8*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (112*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 - 112*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] + (8*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (272*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 + 16*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] - (16*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (16*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (16*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 - 176*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 120*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     120*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 32*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x] + 16*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     (52*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (52*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (424*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 + 80*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - (412*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (412*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (124*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 - 8*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x] + (200*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (200*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (896*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 + 
     (848*G[1, 0, 0, 0, 0, 0, x]*RATIO[x])/3 + 
     (104*G[1, 0, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (104*G[1, 0, 0, 0, 1, 0, x]*RATIO[x])/3 + 48*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + (128*G[1, 0, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     (40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 16*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + (176*G[1, 0, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (40*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (40*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 48*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 16*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     56*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 56*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     (464*G[1, 1, 0, 0, 0, 0, x]*RATIO[x])/3 - 
     (208*G[1, 1, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (208*G[1, 1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (80*G[1, 1, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (20*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (20*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 88*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] - (304*G[1, 1, 1, 0, 0, 0, x]*RATIO[x])/3 + 
     (380*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (380*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 12*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 8*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     96*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 96*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 224*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (13/9 + (2*I)*Pi + 4*G[0, x] - 5*G[1, x])*Log[mu2/s]^5*RATIO[x] + 
     (Log[mu2/s]^6*RATIO[x])/2 + Log[mu2/s]^4*(((-5*I)/2)*Pi - 
       (5*G[1, x])/2 + (5*I)*Pi*G[1, x] + 5*G[1, 1, x] + 
       (((-5*I)/2)*Pi*G[1, x] - (5*G[1, 1, x])/2)*RATIO[x^(-1)] + 
       (-41/6 + ((11*I)/9)*Pi - (35*Pi^2)/12 - (26*G[0, x])/9 + 
         (12*I)*Pi*G[0, x] - (28*G[1, x])/9 - (17*I)*Pi*G[1, x] + 
         8*G[0, 0, x] - 16*G[0, 1, x] - 16*G[1, 0, x] + 24*G[1, 1, x])*
        RATIO[x]) - 9*Pi^2*RATIO[x^2] - 18*G[0, 0, x]*RATIO[x^2] + 
     18*G[0, 1, x]*RATIO[x^2] + 18*G[1, 0, x]*RATIO[x^2] - 
     18*G[1, 1, x]*RATIO[x^2] + Log[mu2/s]^3*(((19*I)/9)*Pi + 6*Pi^2 - 
       (8*I)*Pi*G[0, x] + (19*G[1, x])/9 + ((16*I)/9)*Pi*G[1, x] - 
       12*Pi^2*G[1, x] - 8*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 8*G[1, 0, x] + 
       (16*I)*Pi*G[1, 0, x] + (178*G[1, 1, x])/9 - (36*I)*Pi*G[1, 1, x] + 
       16*G[0, 1, 1, x] + 16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] - 
       72*G[1, 1, 1, x] + (((19*I)/9)*Pi*G[1, x] + 6*Pi^2*G[1, x] - 
         (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + (19*G[1, 1, x])/9 + 
         (18*I)*Pi*G[1, 1, x] - 8*G[0, 1, 1, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + 36*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-9359/108 - ((157*I)/3)*Pi + (467*Pi^2)/54 - 
         ((4*I)/3)*Pi^3 - (256*G[0, x])/3 - ((320*I)/9)*Pi*G[0, x] - 
         (32*Pi^2*G[0, x])/3 + (181*G[1, x])/3 + ((104*I)/9)*Pi*G[1, x] + 
         21*Pi^2*G[1, x] - 64*G[0, 0, x] + ((16*I)/3)*Pi*G[0, 0, x] + 
         40*G[0, 1, x] - ((112*I)/3)*Pi*G[0, 1, x] + 40*G[1, 0, x] - 
         ((112*I)/3)*Pi*G[1, 0, x] - 16*G[1, 1, x] + ((208*I)/3)*Pi*
          G[1, 1, x] - 32*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 + 
         (16*G[0, 1, 0, x])/3 + (64*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + 
         (64*G[1, 0, 1, x])/3 + (64*G[1, 1, 0, x])/3 - 48*G[1, 1, 1, x] - 
         10*Zeta[3])) + (6821*Zeta[3])/12 - ((2975*I)/9)*Pi*Zeta[3] + 
     (163*Pi^2*Zeta[3])/3 - 100*G[0, x]*Zeta[3] - (120*I)*Pi*G[0, x]*
      Zeta[3] - (16483*G[1, x]*Zeta[3])/18 + ((5680*I)/9)*Pi*G[1, x]*
      Zeta[3] - 42*Pi^2*G[1, x]*Zeta[3] + 36*G[0, 0, x]*Zeta[3] + 
     49*G[0, 1, x]*Zeta[3] + (148*I)*Pi*G[0, 1, x]*Zeta[3] + 
     268*G[1, 0, x]*Zeta[3] + (144*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (20*G[1, 1, x]*Zeta[3])/9 - (416*I)*Pi*G[1, 1, x]*Zeta[3] + 
     56*G[0, 0, 1, x]*Zeta[3] - 64*G[0, 1, 0, x]*Zeta[3] + 
     140*G[0, 1, 1, x]*Zeta[3] - 96*G[1, 0, 0, x]*Zeta[3] + 
     198*G[1, 0, 1, x]*Zeta[3] + 104*G[1, 1, 0, x]*Zeta[3] + 
     244*G[1, 1, 1, x]*Zeta[3] - (52*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (32*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (40*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 96*G[0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (60*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     112*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     60*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (4981*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 - ((3101*I)/9)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + 65*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     48*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - (122*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 216*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (168*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (404*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (256*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 4*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     8*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 70*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 12*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     27*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 64*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 242*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (8*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + ((12*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 + (12*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (36137*RATIO[x]*Zeta[3])/54 + ((1847*I)/3)*Pi*RATIO[x]*Zeta[3] + 
     (82*Pi^2*RATIO[x]*Zeta[3])/3 + ((311*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 
     176*G[0, x]*RATIO[x]*Zeta[3] - ((1124*I)/9)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - 54*Pi^2*G[0, x]*RATIO[x]*Zeta[3] - 136*G[1, x]*RATIO[x]*
      Zeta[3] + ((1394*I)/9)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 
     (494*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/9 + 572*G[0, 0, x]*RATIO[x]*
      Zeta[3] + ((944*I)/3)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 
     16*G[0, 1, x]*RATIO[x]*Zeta[3] - ((796*I)/3)*Pi*G[0, 1, x]*RATIO[x]*
      Zeta[3] - 572*G[1, 0, x]*RATIO[x]*Zeta[3] - ((1024*I)/3)*Pi*G[1, 0, x]*
      RATIO[x]*Zeta[3] - 16*G[1, 1, x]*RATIO[x]*Zeta[3] + 
     ((716*I)/3)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 112*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - (232*G[0, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 
     128*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
     (680*G[0, 1, 1, x]*RATIO[x]*Zeta[3])/3 + 
     (16*G[1, 0, 0, x]*RATIO[x]*Zeta[3])/3 - 
     (128*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (128*G[1, 1, 0, x]*RATIO[x]*Zeta[3])/3 - 
     (224*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 - (166*RATIO[x]*Zeta[3]^2)/3 + 
     Log[mu2/s]^2*(((239*I)/6)*Pi - (121*Pi^2)/9 + ((53*I)/6)*Pi^3 + 
       (23*I)*Pi*G[0, x] + (26*Pi^2*G[0, x])/3 + (239*G[1, x])/6 - 
       ((209*I)/3)*Pi*G[1, x] + (349*Pi^2*G[1, x])/18 - 
       ((41*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
       15*G[0, 1, x] - (44*I)*Pi*G[0, 1, x] - 20*Pi^2*G[0, 1, x] + 
       15*G[1, 0, x] - (86*I)*Pi*G[1, 0, x] - (40*Pi^2*G[1, 0, x])/3 - 
       91*G[1, 1, x] + ((176*I)/3)*Pi*G[1, 1, x] + 59*Pi^2*G[1, 1, x] + 
       12*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
       (8*I)*Pi*G[0, 1, 0, x] - 32*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] - 
       12*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] - 50*G[1, 0, 1, x] - 
       (40*I)*Pi*G[1, 0, 1, x] - 50*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] + 
       (148*G[1, 1, 1, x])/3 + (88*I)*Pi*G[1, 1, 1, x] - 
       24*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
       92*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 
       64*G[1, 0, 1, 1, x] - 60*G[1, 1, 0, 1, x] - 60*G[1, 1, 1, 0, x] + 
       364*G[1, 1, 1, 1, x] + ((-8*I)*Pi*G[0, x] - 8*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] - 46*Zeta[3] + 68*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((143*I)/6)*Pi*G[1, x] - (133*Pi^2*G[1, x])/9 + 
         ((53*I)/6)*Pi^3*G[1, x] + (15*I)*Pi*G[0, 1, x] + 
         10*Pi^2*G[0, 1, x] + (31*I)*Pi*G[1, 0, x] + (26*Pi^2*G[1, 0, x])/3 + 
         (143*G[1, 1, x])/6 - ((67*I)/3)*Pi*G[1, 1, x] - 
         (59*Pi^2*G[1, 1, x])/2 + (12*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] + 15*G[0, 1, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] + 
         31*G[1, 0, 1, x] + (20*I)*Pi*G[1, 0, 1, x] + 31*G[1, 1, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, x] - (179*G[1, 1, 1, x])/3 - 
         (44*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 46*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
         12*G[1, 0, 1, 0, x] + 32*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 
         30*G[1, 1, 0, 1, x] + 30*G[1, 1, 1, 0, x] - 182*G[1, 1, 1, 1, x] - 
         46*G[1, x]*Zeta[3]) + RATIO[x]*(-429473/1296 - ((11033*I)/36)*Pi + 
         (1931*Pi^2)/18 + ((365*I)/18)*Pi^3 - (157*Pi^4)/72 - 
         (3700*G[0, x])/9 - (320*I)*Pi*G[0, x] + (757*Pi^2*G[0, x])/9 + 
         ((4*I)/3)*Pi^3*G[0, x] + (6563*G[1, x])/18 + (245*I)*Pi*G[1, x] - 
         (442*Pi^2*G[1, x])/9 + ((29*I)/3)*Pi^3*G[1, x] - 228*G[0, 0, x] - 
         ((532*I)/3)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 + 
         164*G[0, 1, x] + ((404*I)/3)*Pi*G[0, 1, x] + 24*Pi^2*G[0, 1, x] + 
         164*G[1, 0, x] + ((316*I)/3)*Pi*G[1, 0, x] + (68*Pi^2*G[1, 0, x])/
          3 - 100*G[1, 1, x] - ((188*I)/3)*Pi*G[1, 1, x] - 
         (220*Pi^2*G[1, 1, x])/3 + (44*G[0, 0, 0, x])/3 - 
         (128*I)*Pi*G[0, 0, 0, x] + (16*I)*Pi*G[0, 0, 1, x] + 
         (16*I)*Pi*G[0, 1, 0, x] + (44*G[0, 1, 1, x])/3 + 
         (92*I)*Pi*G[0, 1, 1, x] - (44*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] + (64*I)*Pi*G[1, 0, 1, x] + 
         (64*I)*Pi*G[1, 1, 0, x] - (44*G[1, 1, 1, x])/3 - 
         (172*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 
         28*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 28*G[1, 1, 1, 1, x] + 
         (460*Zeta[3])/9 - (34*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] + 
         12*G[1, x]*Zeta[3])) + Log[mu2/s]*(((30313*I)/108)*Pi - 
       (493*Pi^2)/3 - ((343*I)/18)*Pi^3 - (25*Pi^4)/3 + (346*I)*Pi*G[0, x] - 
       (208*Pi^2*G[0, x])/3 + ((44*I)/3)*Pi^3*G[0, x] + (30313*G[1, x])/108 - 
       ((24823*I)/54)*Pi*G[1, x] + (1213*Pi^2*G[1, x])/6 + 
       ((184*I)/9)*Pi^3*G[1, x] + (26*Pi^4*G[1, x])/3 + 156*G[0, 0, x] + 
       (182*I)*Pi*G[0, 0, x] + (44*Pi^2*G[0, 0, x])/3 + 190*G[0, 1, x] - 
       (308*I)*Pi*G[0, 1, x] + (304*Pi^2*G[0, 1, x])/3 - 
       ((32*I)/3)*Pi^3*G[0, 1, x] + 190*G[1, 0, x] - (258*I)*Pi*G[1, 0, x] + 
       (256*Pi^2*G[1, 0, x])/3 - ((40*I)/3)*Pi^3*G[1, 0, x] - 
       (39385*G[1, 1, x])/54 + (50*I)*Pi*G[1, 1, x] - (281*Pi^2*G[1, 1, x])/
        3 + ((154*I)/3)*Pi^3*G[1, 1, x] + 216*G[0, 0, 0, x] - 
       (12*I)*Pi*G[0, 0, 0, x] - 50*G[0, 0, 1, x] + (56*I)*Pi*G[0, 0, 1, x] + 
       24*Pi^2*G[0, 0, 1, x] - 50*G[0, 1, 0, x] - (176*I)*Pi*G[0, 1, 0, x] - 
       (32*Pi^2*G[0, 1, 0, x])/3 - 288*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] + (152*Pi^2*G[0, 1, 1, x])/3 - 
       122*G[1, 0, 0, x] - (120*I)*Pi*G[1, 0, 0, x] - (40*Pi^2*G[1, 0, 0, x])/
        3 - 166*G[1, 0, 1, x] + (164*I)*Pi*G[1, 0, 1, x] + 
       (136*Pi^2*G[1, 0, 1, x])/3 - 166*G[1, 1, 0, x] + 
       (256*I)*Pi*G[1, 1, 0, x] + 8*Pi^2*G[1, 1, 0, x] + 398*G[1, 1, 1, x] - 
       ((292*I)/3)*Pi*G[1, 1, 1, x] - 120*Pi^2*G[1, 1, 1, x] - 
       12*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, x] + 
       44*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] - 
       60*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] - 
       140*G[0, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, x] - 
       140*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
       200*G[0, 1, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, 1, x] - 
       156*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 0, x] + 
       60*G[1, 0, 0, 1, x] + (56*I)*Pi*G[1, 0, 0, 1, x] + 
       60*G[1, 0, 1, 0, x] + (72*I)*Pi*G[1, 0, 1, 0, x] + 
       204*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
       180*G[1, 1, 0, 0, x] + (200*I)*Pi*G[1, 1, 0, 0, x] + 
       176*G[1, 1, 0, 1, x] - (56*I)*Pi*G[1, 1, 0, 1, x] + 
       176*G[1, 1, 1, 0, x] - (184*I)*Pi*G[1, 1, 1, 0, x] - 
       372*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] + 
       24*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 1, x] - 
       8*G[0, 0, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
       16*G[0, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 0, 0, x] - 
       16*G[0, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 0, x] + 
       192*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] + 80*G[1, 0, 0, 1, 1, x] + 
       72*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
       48*G[1, 0, 1, 1, 0, x] + 96*G[1, 0, 1, 1, 1, x] + 
       168*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
       32*G[1, 1, 0, 1, 0, x] + 32*G[1, 1, 0, 1, 1, x] - 
       64*G[1, 1, 1, 0, 0, x] - 720*G[1, 1, 1, 1, 1, x] + 
       ((-156*I)*Pi*G[0, x] + 40*Pi^2*G[0, x] - 156*G[0, 0, x] - 
         (184*I)*Pi*G[0, 0, x] + (48*I)*Pi*G[0, 1, x] + 
         (48*I)*Pi*G[1, 0, x] - 216*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
         48*G[0, 1, 0, x] + 48*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       126*Zeta[3] - (36*I)*Pi*Zeta[3] - 32*G[0, x]*Zeta[3] - 
       236*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
       16*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 
       240*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((39385*I)/108)*Pi*G[1, x] - 
         (349*Pi^2*G[1, x])/3 - ((247*I)/18)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/3 + (210*I)*Pi*G[0, 1, x] - 56*Pi^2*G[0, 1, x] + 
         ((28*I)/3)*Pi^3*G[0, 1, x] + (126*I)*Pi*G[1, 0, x] - 
         24*Pi^2*G[1, 0, x] + ((44*I)/3)*Pi^3*G[1, 0, x] + 
         (39385*G[1, 1, x])/108 - ((121*I)/3)*Pi*G[1, 1, x] + 
         (265*Pi^2*G[1, 1, x])/6 - ((101*I)/3)*Pi^3*G[1, 1, x] - 
         (26*I)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 
         (62*I)*Pi*G[0, 1, 0, x] + (28*Pi^2*G[0, 1, 0, x])/3 + 
         210*G[0, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, x] - 
         (76*Pi^2*G[0, 1, 1, x])/3 - (18*I)*Pi*G[1, 0, 0, x] + 
         (44*Pi^2*G[1, 0, 0, x])/3 + 126*G[1, 0, 1, x] - 
         (30*I)*Pi*G[1, 0, 1, x] - (80*Pi^2*G[1, 0, 1, x])/3 + 
         126*G[1, 1, 0, x] - (92*I)*Pi*G[1, 1, 0, x] + 
         12*Pi^2*G[1, 1, 0, x] - 214*G[1, 1, 1, x] + ((8*I)/3)*Pi*
          G[1, 1, 1, x] + 60*Pi^2*G[1, 1, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, x] - 
         26*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 62*G[0, 1, 0, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, x] + 62*G[0, 1, 1, 0, x] - 
         (44*I)*Pi*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] - 
         18*G[1, 0, 0, 1, x] - (28*I)*Pi*G[1, 0, 0, 1, x] - 
         18*G[1, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, x] - 
         74*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         90*G[1, 1, 0, 0, x] - (172*I)*Pi*G[1, 1, 0, 0, x] - 
         64*G[1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 0, 1, x] - 
         64*G[1, 1, 1, 0, x] + (164*I)*Pi*G[1, 1, 1, 0, x] + 
         186*G[1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] - 40*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 44*G[0, 1, 1, 0, 0, x] + 
         8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
         96*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
         60*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
         24*G[1, 0, 1, 1, 0, x] - 48*G[1, 0, 1, 1, 1, x] - 
         156*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
         104*G[1, 1, 1, 0, 0, x] + 360*G[1, 1, 1, 1, 1, x] + 
         126*G[1, x]*Zeta[3] - (36*I)*Pi*G[1, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
         168*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-7955/12 - ((58858*I)/81)*Pi + 
         (204773*Pi^2)/648 + ((1621*I)/18)*Pi^3 - (409*Pi^4)/27 - 
         ((19*I)/30)*Pi^5 - (57227*G[0, x])/81 - ((7400*I)/9)*Pi*G[0, x] + 
         (3337*Pi^2*G[0, x])/9 + ((706*I)/9)*Pi^3*G[0, x] - 
         (431*Pi^4*G[0, x])/45 + (416425*G[1, x])/648 + 
         ((6563*I)/9)*Pi*G[1, x] - (5363*Pi^2*G[1, x])/18 - 
         ((508*I)/9)*Pi^3*G[1, x] + (281*Pi^4*G[1, x])/60 - 
         (1616*G[0, 0, x])/9 - (412*I)*Pi*G[0, 0, x] + (460*Pi^2*G[0, 0, x])/
          3 + ((104*I)/3)*Pi^3*G[0, 0, x] + (1616*G[0, 1, x])/9 + 
         (372*I)*Pi*G[0, 1, x] - (584*Pi^2*G[0, 1, x])/3 - 
         ((44*I)/3)*Pi^3*G[0, 1, x] + (1616*G[1, 0, x])/9 + 
         (284*I)*Pi*G[1, 0, x] - (244*Pi^2*G[1, 0, x])/3 - 
         (4*I)*Pi^3*G[1, 0, x] - (1616*G[1, 1, x])/9 - 
         (244*I)*Pi*G[1, 1, x] + (368*Pi^2*G[1, 1, x])/3 - 
         (32*I)*Pi^3*G[1, 1, x] + 56*G[0, 0, 0, x] + ((1144*I)/3)*Pi*
          G[0, 0, 0, x] + 40*Pi^2*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, x] - (80*Pi^2*G[0, 0, 1, x])/3 - 
         12*G[0, 1, 0, x] - (32*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/
          3 + 56*G[0, 1, 1, x] - ((476*I)/3)*Pi*G[0, 1, 1, x] - 
         64*Pi^2*G[0, 1, 1, x] - 56*G[1, 0, 0, x] - ((1144*I)/3)*Pi*
          G[1, 0, 0, x] + (88*Pi^2*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, x] - (160*Pi^2*G[1, 0, 1, x])/3 + 
         12*G[1, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, x] - 
         (224*Pi^2*G[1, 1, 0, x])/3 - 56*G[1, 1, 1, x] + 
         ((476*I)/3)*Pi*G[1, 1, 1, x] + 144*Pi^2*G[1, 1, 1, x] + 
         432*G[0, 0, 0, 0, x] + (224*I)*Pi*G[0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 1, x] + (32*I)*Pi*G[0, 0, 0, 1, x] - 
         80*G[0, 0, 1, 0, x] + 112*G[0, 0, 1, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 1, x] - 112*G[0, 1, 0, 0, x] - 
         (56*I)*Pi*G[0, 1, 0, 0, x] + 80*G[0, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 1, x] + 80*G[0, 1, 1, 0, x] + 
         (40*I)*Pi*G[0, 1, 1, 0, x] - 268*G[0, 1, 1, 1, x] - 
         (176*I)*Pi*G[0, 1, 1, 1, x] - 432*G[1, 0, 0, 0, x] - 
         (168*I)*Pi*G[1, 0, 0, 0, x] + 80*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] + 80*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 112*G[1, 0, 1, 1, x] - 
         (88*I)*Pi*G[1, 0, 1, 1, x] + 112*G[1, 1, 0, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, 0, x] - 80*G[1, 1, 0, 1, x] - 
         (32*I)*Pi*G[1, 1, 0, 1, x] - 80*G[1, 1, 1, 0, x] + 
         268*G[1, 1, 1, 1, x] + (200*I)*Pi*G[1, 1, 1, 1, x] + 
         240*G[0, 0, 0, 0, 0, x] + 48*G[0, 0, 0, 0, 1, x] + 
         48*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
         16*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 1, x] - 
         8*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] + 
         32*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 240*G[0, 1, 1, 1, 1, x] - 
         208*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
         80*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] - 
         16*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
         240*G[1, 1, 1, 1, 1, x] + (1108*Zeta[3])/3 + ((2018*I)/9)*Pi*
          Zeta[3] + 25*Pi^2*Zeta[3] + (640*G[0, x]*Zeta[3])/9 - 
         (370*G[1, x]*Zeta[3])/9 + (48*I)*Pi*G[1, x]*Zeta[3] + 
         24*G[0, 0, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 
         64*G[1, 0, x]*Zeta[3] + 56*G[1, 1, x]*Zeta[3] - 96*Zeta[5])) - 
     (215*Zeta[5])/2 + 655*G[1, x]*Zeta[5] - 200*RATIO[(1 - x)^(-1)]*
      Zeta[5] - (535*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 
     (40*Zeta[5])/(-1 + RATIO[x])^2 - (2933*RATIO[x]*Zeta[5])/9 - 
     ((1144*I)/3)*Pi*RATIO[x]*Zeta[5] - 140*G[0, x]*RATIO[x]*Zeta[5] + 
     (160*G[1, x]*RATIO[x]*Zeta[5])/3)/Nc + 
   (((1315*I)/8)*Pi - (1055*Pi^2)/6 - ((2477*I)/36)*Pi^3 + (422*Pi^4)/45 + 
     ((5*I)/2)*Pi^5 + ((844*I)/3)*Pi*G[0, x] - (1267*Pi^2*G[0, x])/9 - 
     ((503*I)/9)*Pi^3*G[0, x] + (43*Pi^4*G[0, x])/45 + (1315*G[1, x])/8 - 
     ((2647*I)/12)*Pi*G[1, x] + (1894*Pi^2*G[1, x])/9 + 
     ((979*I)/18)*Pi^3*G[1, x] - (1109*Pi^4*G[1, x])/180 - 
     ((23*I)/15)*Pi^5*G[1, x] + 32*G[0, 0, x] + ((686*I)/3)*Pi*G[0, 0, x] - 
     48*Pi^2*G[0, 0, x] + (15*I)*Pi^3*G[0, 0, x] + (748*G[0, 1, x])/3 - 
     ((809*I)/6)*Pi*G[0, 1, x] + (1585*Pi^2*G[0, 1, x])/9 + 
     (86*I)*Pi^3*G[0, 1, x] - (604*Pi^4*G[0, 1, x])/45 + (748*G[1, 0, x])/3 - 
     ((278*I)/3)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/9 + 
     ((253*I)/9)*Pi^3*G[1, 0, x] - (128*Pi^4*G[1, 0, x])/45 - 
     (6485*G[1, 1, x])/12 - ((359*I)/3)*Pi*G[1, 1, x] - 
     (1553*Pi^2*G[1, 1, x])/9 - ((451*I)/9)*Pi^3*G[1, 1, x] + 
     (1193*Pi^4*G[1, 1, x])/90 + (890*G[0, 0, 0, x])/3 - 
     ((754*I)/3)*Pi*G[0, 0, 0, x] - (4*Pi^2*G[0, 0, 0, x])/3 - 
     104*G[0, 0, 1, x] + (116*I)*Pi*G[0, 0, 1, x] - 15*Pi^2*G[0, 0, 1, x] + 
     ((202*I)/3)*Pi^3*G[0, 0, 1, x] - 104*G[0, 1, 0, x] + 
     (22*I)*Pi*G[0, 1, 0, x] + 55*Pi^2*G[0, 1, 0, x] + 
     (6*I)*Pi^3*G[0, 1, 0, x] - (833*G[0, 1, 1, x])/6 - 
     ((182*I)/3)*Pi*G[0, 1, 1, x] - (23*Pi^2*G[0, 1, 1, x])/9 - 
     ((364*I)/3)*Pi^3*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + 
     (264*I)*Pi*G[1, 0, 0, x] + (103*Pi^2*G[1, 0, 0, x])/3 - 
     (18*I)*Pi^3*G[1, 0, 0, x] - (566*G[1, 0, 1, x])/3 + 
     ((391*I)/3)*Pi*G[1, 0, 1, x] + (25*Pi^2*G[1, 0, 1, x])/9 - 
     ((326*I)/3)*Pi^3*G[1, 0, 1, x] - (566*G[1, 1, 0, x])/3 - 
     ((230*I)/3)*Pi*G[1, 1, 0, x] - (233*Pi^2*G[1, 1, 0, x])/9 - 
     ((128*I)/3)*Pi^3*G[1, 1, 0, x] + 390*G[1, 1, 1, x] + 
     ((130*I)/3)*Pi*G[1, 1, 1, x] - (28*Pi^2*G[1, 1, 1, x])/3 + 
     ((346*I)/3)*Pi^3*G[1, 1, 1, x] - 424*G[0, 0, 0, 0, x] + 
     (80*I)*Pi*G[0, 0, 0, 0, x] + (230*G[0, 0, 0, 1, x])/3 - 
     (28*I)*Pi*G[0, 0, 0, 1, x] - 96*Pi^2*G[0, 0, 0, 1, x] + 
     (230*G[0, 0, 1, 0, x])/3 - (132*I)*Pi*G[0, 0, 1, 0, x] - 
     (200*Pi^2*G[0, 0, 1, 0, x])/3 + (76*G[0, 0, 1, 1, x])/3 + 
     (168*I)*Pi*G[0, 0, 1, 1, x] - (70*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (332*G[0, 1, 0, 0, x])/3 + ((52*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (212*Pi^2*G[0, 1, 0, 0, x])/3 - (308*G[0, 1, 0, 1, x])/3 - 
     (2*I)*Pi*G[0, 1, 0, 1, x] + 22*Pi^2*G[0, 1, 0, 1, x] - 
     (308*G[0, 1, 1, 0, x])/3 - ((68*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (142*Pi^2*G[0, 1, 1, 0, x])/3 + 304*G[0, 1, 1, 1, x] + 
     ((136*I)/3)*Pi*G[0, 1, 1, 1, x] + (172*Pi^2*G[0, 1, 1, 1, x])/3 + 
     (40*G[1, 0, 0, 0, x])/3 - ((28*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (20*Pi^2*G[1, 0, 0, 0, x])/3 + (710*G[1, 0, 0, 1, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, x] + 54*Pi^2*G[1, 0, 0, 1, x] + 
     (710*G[1, 0, 1, 0, x])/3 + (84*I)*Pi*G[1, 0, 1, 0, x] - 
     (2*Pi^2*G[1, 0, 1, 0, x])/3 + (323*G[1, 0, 1, 1, x])/3 - 
     ((68*I)/3)*Pi*G[1, 0, 1, 1, x] + 24*Pi^2*G[1, 0, 1, 1, x] + 
     94*G[1, 1, 0, 0, x] + ((740*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (38*Pi^2*G[1, 1, 0, 0, x])/3 + (130*G[1, 1, 0, 1, x])/3 - 
     ((584*I)/3)*Pi*G[1, 1, 0, 1, x] - (44*Pi^2*G[1, 1, 0, 1, x])/3 + 
     (130*G[1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 0, x] - 
     (40*Pi^2*G[1, 1, 1, 0, x])/3 - 528*G[1, 1, 1, 1, x] - 
     (92*I)*Pi*G[1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 1, x] - 
     (96*I)*Pi*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] + 
     (96*I)*Pi*G[0, 0, 0, 1, 0, x] - 60*G[0, 0, 0, 1, 1, x] - 
     28*G[0, 0, 1, 0, 0, x] + (144*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     56*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     56*G[0, 0, 1, 1, 0, x] - (240*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     212*G[0, 0, 1, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     112*G[0, 1, 0, 0, 0, x] + (152*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (140*G[0, 1, 0, 0, 1, x])/3 + (64*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (140*G[0, 1, 0, 1, 0, x])/3 - (88*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (182*G[0, 1, 0, 1, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     24*G[0, 1, 1, 0, 0, x] - (328*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (52*G[0, 1, 1, 0, 1, x])/3 + (104*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (52*G[0, 1, 1, 1, 0, x])/3 + (312*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     148*G[0, 1, 1, 1, 1, x] - (208*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     368*G[1, 0, 0, 0, 0, x] - (160*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (988*G[1, 0, 0, 0, 1, x])/3 + (200*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (988*G[1, 0, 0, 1, 0, x])/3 + (96*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (796*G[1, 0, 0, 1, 1, x])/3 - (264*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (256*G[1, 0, 1, 0, 0, x])/3 - (80*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (208*G[1, 0, 1, 0, 1, x])/3 - (76*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (208*G[1, 0, 1, 1, 0, x])/3 + (136*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     132*G[1, 0, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (808*G[1, 1, 0, 0, 0, x])/3 - (184*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (368*G[1, 1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (368*G[1, 1, 0, 1, 0, x])/3 + (80*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     44*G[1, 1, 0, 1, 1, x] + (104*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     144*G[1, 1, 1, 0, 0, x] + (232*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     148*G[1, 1, 1, 0, 1, x] + (64*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     148*G[1, 1, 1, 1, 0, x] - (224*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     40*G[1, 1, 1, 1, 1, x] + (152*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     96*G[0, 0, 0, 0, 1, 1, x] + 96*G[0, 0, 0, 1, 0, 1, x] + 
     96*G[0, 0, 0, 1, 1, 0, x] - 192*G[0, 0, 0, 1, 1, 1, x] + 
     144*G[0, 0, 1, 0, 0, 1, x] + 144*G[0, 0, 1, 0, 1, 0, x] - 
     128*G[0, 0, 1, 0, 1, 1, x] - 336*G[0, 0, 1, 1, 0, 0, x] + 
     128*G[0, 0, 1, 1, 0, 1, x] + 128*G[0, 0, 1, 1, 1, 0, x] - 
     120*G[0, 0, 1, 1, 1, 1, x] + 152*G[0, 1, 0, 0, 0, 1, x] + 
     152*G[0, 1, 0, 0, 1, 0, x] - 56*G[0, 1, 0, 0, 1, 1, x] + 
     88*G[0, 1, 0, 1, 0, 0, x] - 144*G[0, 1, 0, 1, 0, 1, x] - 
     144*G[0, 1, 0, 1, 1, 0, x] - 8*G[0, 1, 0, 1, 1, 1, x] - 
     264*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
     32*G[0, 1, 1, 0, 1, 0, x] - 24*G[0, 1, 1, 0, 1, 1, x] + 
     384*G[0, 1, 1, 1, 0, 0, x] - 232*G[0, 1, 1, 1, 0, 1, x] - 
     232*G[0, 1, 1, 1, 1, 0, x] + 384*G[0, 1, 1, 1, 1, 1, x] - 
     160*G[1, 0, 0, 0, 0, 1, x] - 160*G[1, 0, 0, 0, 1, 0, x] + 
     264*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 0, x] + 
     16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] - 
     232*G[1, 0, 0, 1, 1, 1, x] - 104*G[1, 0, 1, 0, 0, 0, x] - 
     72*G[1, 0, 1, 0, 0, 1, x] - 72*G[1, 0, 1, 0, 1, 0, x] + 
     4*G[1, 0, 1, 0, 1, 1, x] + 160*G[1, 0, 1, 1, 0, 0, x] - 
     16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
     272*G[1, 0, 1, 1, 1, 1, x] - 544*G[1, 1, 0, 0, 0, 0, x] + 
     264*G[1, 1, 0, 0, 0, 1, x] + 264*G[1, 1, 0, 0, 1, 0, x] - 
     224*G[1, 1, 0, 0, 1, 1, x] + 128*G[1, 1, 0, 1, 0, 0, x] + 
     48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] + 
     208*G[1, 1, 0, 1, 1, 1, x] + 256*G[1, 1, 1, 0, 0, 0, x] + 
     72*G[1, 1, 1, 0, 0, 1, x] + 72*G[1, 1, 1, 0, 1, 0, x] + 
     96*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] - 
     64*G[1, 1, 1, 1, 0, 1, x] - 64*G[1, 1, 1, 1, 1, 0, x] - 
     304*G[1, 1, 1, 1, 1, 1, x] + ((95*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (221*Pi^4*RATIO[(1 - x)^(-1)])/45 - ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (487*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + ((47*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] - (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 + 
     ((44*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((724*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (199*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     I*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + ((274*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (20*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (28*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 18*Pi^2*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (890*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (152*I)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (274*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (274*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (34*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 2*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 28*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (94*I)*Pi*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (64*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     424*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 176*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 176*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (6*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     136*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 66*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     190*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 64*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 6*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((7993*I)/24)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (803*Pi^2*G[1, x]*RATIO[x^(-1)])/6 - ((73*I)/4)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (42*Pi^4*G[1, x]*RATIO[x^(-1)])/5 + 
     ((17*I)/10)*Pi^5*G[1, x]*RATIO[x^(-1)] + (310*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - 158*Pi^2*G[0, 1, x]*RATIO[x^(-1)] - 
     (46*I)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (302*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + (50*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] - (31*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     ((218*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (37*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + (7993*G[1, 1, x]*RATIO[x^(-1)])/
      24 - ((83*I)/2)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (1403*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 + ((257*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (377*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/180 + 
     (16*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (130*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 - ((101*I)/3)*Pi^3*
      G[0, 0, 1, x]*RATIO[x^(-1)] + (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     56*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)] - (3*I)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + 310*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (18*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (358*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + ((182*I)/3)*Pi^3*
      G[0, 1, 1, x]*RATIO[x^(-1)] - ((376*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (61*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (13*I)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 50*G[1, 0, 1, x]*
      RATIO[x^(-1)] - ((131*I)/2)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (385*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + ((151*I)/3)*Pi^3*
      G[1, 0, 1, x]*RATIO[x^(-1)] + 50*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     ((166*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (292*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + ((64*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] - 198*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     ((130*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (59*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - ((173*I)/3)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (96*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     48*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + (64*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] + (100*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     16*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (35*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((28*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (106*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 112*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (52*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     11*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 112*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + ((28*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (71*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 234*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((266*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (86*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((170*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (10*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (376*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 27*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (376*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (49*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (265*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/6 - ((32*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 4*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     146*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - ((454*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (115*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (40*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((430*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (70*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (40*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (10*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (20*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     294*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + (20*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (48*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 96*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (72*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     64*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 64*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (120*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     120*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (20*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (76*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (28*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (28*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (44*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (22*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (164*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (74*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (52*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (74*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (156*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     76*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (104*I)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (80*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (170*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (76*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (170*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (72*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (56*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (132*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (218*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (212*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (14*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (212*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (44*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 112*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (626*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (92*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (226*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (28*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (226*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 76*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (52*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     46*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - (116*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 48*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (32*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 48*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (112*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (76*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 48*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 96*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     72*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 72*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 64*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     168*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 64*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 64*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     60*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 76*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 76*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 44*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 72*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     72*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 4*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 132*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     192*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 116*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 116*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     192*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 80*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 80*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     108*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 16*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 8*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 116*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 100*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 22*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     56*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     136*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 368*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 228*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     228*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 208*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 64*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 104*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     128*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 36*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 36*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     48*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 28*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 152*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (((2*I)/5)*Pi^5)/(-1 + RATIO[x])^2 - 
     (Pi^4*G[0, x])/(15*(-1 + RATIO[x])^2) - (I*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (Pi^2*G[0, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (2*Pi^2*G[0, 1, 0, x])/(-1 + RATIO[x])^2 + ((6*I)*Pi*G[0, 0, 1, 0, x])/
      (-1 + RATIO[x])^2 - ((6*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (6*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (6*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (5599*RATIO[x])/48 - ((1495*I)/16)*Pi*RATIO[x] + 
     (16651*Pi^2*RATIO[x])/288 + ((799*I)/24)*Pi^3*RATIO[x] - 
     (31*Pi^4*RATIO[x])/30 + ((33*I)/40)*Pi^5*RATIO[x] - 
     (86909*Pi^6*RATIO[x])/136080 + 12*G[0, x]*RATIO[x] - 
     ((511*I)/4)*Pi*G[0, x]*RATIO[x] + (517*Pi^2*G[0, x]*RATIO[x])/9 + 
     ((94*I)/3)*Pi^3*G[0, x]*RATIO[x] - (148*Pi^4*G[0, x]*RATIO[x])/15 + 
     ((11*I)/30)*Pi^5*G[0, x]*RATIO[x] - 12*G[1, x]*RATIO[x] + 
     ((511*I)/4)*Pi*G[1, x]*RATIO[x] - (715*Pi^2*G[1, x]*RATIO[x])/9 - 
     ((94*I)/3)*Pi^3*G[1, x]*RATIO[x] + (148*Pi^4*G[1, x]*RATIO[x])/15 - 
     ((11*I)/30)*Pi^5*G[1, x]*RATIO[x] + 18*G[0, 0, x]*RATIO[x] + 
     ((182*I)/3)*Pi*G[0, 0, x]*RATIO[x] + (230*Pi^2*G[0, 0, x]*RATIO[x])/3 + 
     (30*I)*Pi^3*G[0, 0, x]*RATIO[x] - (1093*Pi^4*G[0, 0, x]*RATIO[x])/45 - 
     18*G[0, 1, x]*RATIO[x] + ((46*I)/3)*Pi*G[0, 1, x]*RATIO[x] - 
     114*Pi^2*G[0, 1, x]*RATIO[x] - (52*I)*Pi^3*G[0, 1, x]*RATIO[x] + 
     (1279*Pi^4*G[0, 1, x]*RATIO[x])/45 - 18*G[1, 0, x]*RATIO[x] - 
     ((182*I)/3)*Pi*G[1, 0, x]*RATIO[x] - 74*Pi^2*G[1, 0, x]*RATIO[x] - 
     (30*I)*Pi^3*G[1, 0, x]*RATIO[x] + (1093*Pi^4*G[1, 0, x]*RATIO[x])/45 + 
     18*G[1, 1, x]*RATIO[x] - ((46*I)/3)*Pi*G[1, 1, x]*RATIO[x] + 
     (334*Pi^2*G[1, 1, x]*RATIO[x])/3 + (52*I)*Pi^3*G[1, 1, x]*RATIO[x] - 
     (1279*Pi^4*G[1, 1, x]*RATIO[x])/45 + (286*G[0, 0, 0, x]*RATIO[x])/3 + 
     (176*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 94*Pi^2*G[0, 0, 0, x]*RATIO[x] + 
     ((128*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] - (104*G[0, 0, 1, x]*RATIO[x])/
      3 + (54*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 12*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     ((236*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] - (104*G[0, 1, 0, x]*RATIO[x])/
      3 + (86*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 12*Pi^2*G[0, 1, 0, x]*RATIO[x] - 
     ((148*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] + 50*G[0, 1, 1, x]*RATIO[x] - 
     (200*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 50*Pi^2*G[0, 1, 1, x]*RATIO[x] + 
     ((328*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] - (418*G[1, 0, 0, x]*RATIO[x])/
      3 - (176*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 94*Pi^2*G[1, 0, 0, x]*
      RATIO[x] - ((128*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] + 
     (236*G[1, 0, 1, x]*RATIO[x])/3 - (54*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     12*Pi^2*G[1, 0, 1, x]*RATIO[x] + ((236*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (236*G[1, 1, 0, x]*RATIO[x])/3 - (86*I)*Pi*G[1, 1, 0, x]*
      RATIO[x] - 12*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
     ((148*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] - 94*G[1, 1, 1, x]*RATIO[x] + 
     (200*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 50*Pi^2*G[1, 1, 1, x]*RATIO[x] - 
     ((328*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] + 146*G[0, 0, 0, 0, x]*
      RATIO[x] + (96*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     (184*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + 30*G[0, 0, 0, 1, x]*RATIO[x] + 
     (24*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + (8*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/
      3 + 30*G[0, 0, 1, 0, x]*RATIO[x] - (36*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] + 32*Pi^2*G[0, 0, 1, 0, x]*RATIO[x] + 
     24*G[0, 0, 1, 1, x]*RATIO[x] - (12*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 
     28*Pi^2*G[0, 0, 1, 1, x]*RATIO[x] + 72*G[0, 1, 0, 0, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 116*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] + 14*G[0, 1, 0, 1, x]*RATIO[x] - (36*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] + 56*Pi^2*G[0, 1, 0, 1, x]*RATIO[x] + 
     14*G[0, 1, 1, 0, x]*RATIO[x] + (24*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] - 
     (112*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 - 214*G[0, 1, 1, 1, x]*RATIO[x] - 
     (48*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] - 
     (256*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 - 130*G[1, 0, 0, 0, x]*RATIO[x] - 
     (96*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 
     (184*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 - 46*G[1, 0, 0, 1, x]*RATIO[x] - 
     (24*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] - (8*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/
      3 - 46*G[1, 0, 1, 0, x]*RATIO[x] + (36*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] - 32*Pi^2*G[1, 0, 1, 0, x]*RATIO[x] - 
     8*G[1, 0, 1, 1, x]*RATIO[x] + (12*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 
     28*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] - 88*G[1, 1, 0, 0, x]*RATIO[x] + 
     (12*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] - 116*Pi^2*G[1, 1, 0, 0, x]*
      RATIO[x] + 2*G[1, 1, 0, 1, x]*RATIO[x] + (36*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] - 56*Pi^2*G[1, 1, 0, 1, x]*RATIO[x] + 
     2*G[1, 1, 1, 0, x]*RATIO[x] - (24*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
     (112*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 + 198*G[1, 1, 1, 1, x]*RATIO[x] + 
     (48*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
     (256*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 - (368*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (104*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] + 
     (56*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 24*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + (40*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     12*G[0, 0, 1, 0, 0, x]*RATIO[x] - (16*I)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - 24*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     (64*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 24*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + (64*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     12*G[0, 0, 1, 1, 1, x]*RATIO[x] + (112*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] + 12*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] - 24*G[0, 1, 0, 0, 1, x]*
      RATIO[x] - (128*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     24*G[0, 1, 0, 1, 0, x]*RATIO[x] - (112*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] - 12*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (128*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 24*G[0, 1, 1, 0, 0, x]*
      RATIO[x] + (136*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
     (200*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - (56*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - (80*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (368*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] + (104*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] - (56*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
     24*G[1, 0, 0, 1, 1, x]*RATIO[x] - (40*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] + 12*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 24*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + (64*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     24*G[1, 0, 1, 1, 0, x]*RATIO[x] - (64*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - 12*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (112*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 12*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (16*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     24*G[1, 1, 0, 0, 1, x]*RATIO[x] + (128*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + 24*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
     (112*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 12*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - (128*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     24*G[1, 1, 1, 0, 0, x]*RATIO[x] - (136*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (200*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     (56*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + (80*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 744*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     64*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 64*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     96*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 240*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] + 240*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] - 
     200*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] - 40*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] + 112*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] + 
     112*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] - 176*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 192*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 
     128*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] - 128*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] + 320*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     320*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] - 128*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 128*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 32*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 32*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     200*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] - 56*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] + 192*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] + 
     192*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 48*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 48*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     64*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 64*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 216*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     744*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] + 64*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x] + 64*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 
     48*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] + 96*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x] - 240*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] - 
     240*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] + 200*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + 40*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 
     112*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] - 112*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x] + 176*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] - 
     192*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 128*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x] + 128*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 
     320*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 320*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 128*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     128*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 80*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x] + 32*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 
     32*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] - 200*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 56*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     192*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 192*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 48*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     48*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 64*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 64*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     216*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (-3/2 - I*Pi - 2*G[0, x] + 2*G[1, x])*Log[mu2/s]^5*RATIO[x] - 
     (Log[mu2/s]^6*RATIO[x])/6 + Log[mu2/s]^4*(I*Pi + G[1, x] - 
       (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
        RATIO[x^(-1)] + (-17/2 - ((15*I)/2)*Pi + (31*Pi^2)/12 - 12*G[0, x] - 
         (10*I)*Pi*G[0, x] + 12*G[1, x] + (10*I)*Pi*G[1, x] - 12*G[0, 0, x] + 
         12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x]) - 
     12*Pi^2*RATIO[x^2] - 24*G[0, 0, x]*RATIO[x^2] + 
     24*G[0, 1, x]*RATIO[x^2] + 24*G[1, 0, x]*RATIO[x^2] - 
     24*G[1, 1, x]*RATIO[x^2] - (469*Zeta[3])/6 + (198*I)*Pi*Zeta[3] + 
     (236*Pi^2*Zeta[3])/3 + 274*G[0, x]*Zeta[3] - (184*I)*Pi*G[0, x]*
      Zeta[3] - (2071*G[1, x]*Zeta[3])/3 - (284*I)*Pi*G[1, x]*Zeta[3] - 
     (280*Pi^2*G[1, x]*Zeta[3])/3 - 212*G[0, 0, x]*Zeta[3] + 
     42*G[0, 1, x]*Zeta[3] + (136*I)*Pi*G[0, 1, x]*Zeta[3] - 
     52*G[1, 0, x]*Zeta[3] + (152*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (824*G[1, 1, x]*Zeta[3])/3 + (112*I)*Pi*G[1, 1, x]*Zeta[3] + 
     112*G[0, 0, 1, x]*Zeta[3] - 168*G[0, 1, 0, x]*Zeta[3] + 
     256*G[0, 1, 1, x]*Zeta[3] + 208*G[1, 0, 0, x]*Zeta[3] - 
     124*G[1, 0, 1, x]*Zeta[3] + 32*G[1, 1, 0, x]*Zeta[3] - 
     328*G[1, 1, 1, x]*Zeta[3] - (190*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (154*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 4*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] - 46*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (18*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     88*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 18*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (369*G[1, x]*RATIO[x^(-1)]*Zeta[3])/2 + 
     (272*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (212*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 42*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - (68*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - (148*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - (622*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (56*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     56*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 84*G[0, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 128*G[0, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     176*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 86*G[1, 0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 112*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     164*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - (4*Pi^2*Zeta[3])/
      (-1 + RATIO[x])^2 + ((18*I)*Pi*G[0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (18*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - (173*RATIO[x]*Zeta[3])/6 + 
     (302*I)*Pi*RATIO[x]*Zeta[3] - (623*Pi^2*RATIO[x]*Zeta[3])/6 - 
     ((10*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 2*G[0, x]*RATIO[x]*Zeta[3] + 
     (96*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + (196*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/
      3 - 2*G[1, x]*RATIO[x]*Zeta[3] - (96*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
     (196*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 12*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     (120*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 72*G[0, 1, x]*RATIO[x]*
      Zeta[3] + (248*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     12*G[1, 0, x]*RATIO[x]*Zeta[3] + (120*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] - 72*G[1, 1, x]*RATIO[x]*Zeta[3] - (248*I)*Pi*G[1, 1, x]*
      RATIO[x]*Zeta[3] + 568*G[0, 0, 0, x]*RATIO[x]*Zeta[3] - 
     216*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 104*G[0, 1, 0, x]*RATIO[x]*
      Zeta[3] - 120*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 
     568*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 216*G[1, 0, 1, x]*RATIO[x]*
      Zeta[3] + 104*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 
     120*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 292*RATIO[x]*Zeta[3]^2 + 
     Log[mu2/s]^3*((6*I)*Pi - 4*Pi^2 + (6*I)*Pi*G[0, x] + 6*G[1, x] - 
       (14*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] + 6*G[0, 1, x] - 
       (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
       24*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] - 12*G[0, 1, 1, x] - 
       12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 36*G[1, 1, 1, x] + 
       ((6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] + 6*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-111/4 - (34*I)*Pi + 
         (29*Pi^2)/2 + ((11*I)/3)*Pi^3 - 50*G[0, x] - (48*I)*Pi*G[0, x] + 
         (62*Pi^2*G[0, x])/3 + 50*G[1, x] + (48*I)*Pi*G[1, x] - 
         (62*Pi^2*G[1, x])/3 - 36*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] + 
         36*G[0, 1, x] + (48*I)*Pi*G[0, 1, x] + 36*G[1, 0, x] + 
         (48*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] - (48*I)*Pi*G[1, 1, x] - 
         32*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - 
         32*G[0, 1, 1, x] + 32*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 
         32*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 12*Zeta[3])) + 
     Log[mu2/s]^2*((33*I)*Pi - (68*Pi^2)/3 - ((20*I)/3)*Pi^3 + 
       (42*I)*Pi*G[0, x] - 14*Pi^2*G[0, x] + 33*G[1, x] - (66*I)*Pi*G[1, x] + 
       (130*Pi^2*G[1, x])/3 + ((40*I)/3)*Pi^3*G[1, x] + 12*G[0, 0, x] + 
       (10*I)*Pi*G[0, 0, x] + 30*G[0, 1, x] - (50*I)*Pi*G[0, 1, x] + 
       36*Pi^2*G[0, 1, x] + 30*G[1, 0, x] - (34*I)*Pi*G[1, 0, x] + 
       28*Pi^2*G[1, 0, x] - 114*G[1, 1, x] + (30*I)*Pi*G[1, 1, x] - 
       (152*Pi^2*G[1, 1, x])/3 + 10*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] + 
       10*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] - 78*G[0, 1, 1, x] + 
       (40*I)*Pi*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] - 
       62*G[1, 0, 1, x] + (48*I)*Pi*G[1, 0, 1, x] - 62*G[1, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 0, x] + 164*G[1, 1, 1, x] - 
       (28*I)*Pi*G[1, 1, 1, x] - 20*G[0, 0, 1, 1, x] - 44*G[0, 1, 0, 1, x] - 
       44*G[0, 1, 1, 0, x] + 120*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 1, x] - 
       20*G[1, 0, 1, 0, x] + 104*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] + 
       96*G[1, 1, 0, 1, x] + 96*G[1, 1, 1, 0, x] - 232*G[1, 1, 1, 1, x] + 
       ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       24*Zeta[3] - 48*G[1, x]*Zeta[3] + RATIO[x]*(-1051/16 - 
         ((333*I)/4)*Pi + (143*Pi^2)/3 + ((27*I)/2)*Pi^3 - (881*Pi^4)/360 - 
         93*G[0, x] - (150*I)*Pi*G[0, x] + 70*Pi^2*G[0, x] + 
         (22*I)*Pi^3*G[0, x] + 93*G[1, x] + (150*I)*Pi*G[1, x] - 
         70*Pi^2*G[1, x] - (22*I)*Pi^3*G[1, x] - 96*G[0, 0, x] - 
         (108*I)*Pi*G[0, 0, x] + (214*Pi^2*G[0, 0, x])/3 + 96*G[0, 1, x] + 
         (108*I)*Pi*G[0, 1, x] - (230*Pi^2*G[0, 1, x])/3 + 96*G[1, 0, x] + 
         (108*I)*Pi*G[1, 0, x] - (214*Pi^2*G[1, 0, x])/3 - 96*G[1, 1, x] - 
         (108*I)*Pi*G[1, 1, x] + (230*Pi^2*G[1, 1, x])/3 - 
         (64*I)*Pi*G[0, 0, 0, x] + (96*I)*Pi*G[0, 0, 1, x] + 
         (96*I)*Pi*G[0, 1, 0, x] - (112*I)*Pi*G[0, 1, 1, x] + 
         (64*I)*Pi*G[1, 0, 0, x] - (96*I)*Pi*G[1, 0, 1, x] - 
         (96*I)*Pi*G[1, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, x] + 
         32*G[0, 0, 0, 0, x] - 16*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 
         16*G[1, 1, 1, 1, x] + 51*Zeta[3] + (52*I)*Pi*Zeta[3] + 
         48*G[0, x]*Zeta[3] - 48*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*((45*I)*Pi*G[1, x] - (56*Pi^2*G[1, x])/3 - 
         ((20*I)/3)*Pi^3*G[1, x] + (30*I)*Pi*G[0, 1, x] - 
         18*Pi^2*G[0, 1, x] + (18*I)*Pi*G[1, 0, x] - 14*Pi^2*G[1, 0, x] + 
         45*G[1, 1, x] - (22*I)*Pi*G[1, 1, x] + (76*Pi^2*G[1, 1, x])/3 + 
         (10*I)*Pi*G[0, 0, 1, x] + (22*I)*Pi*G[0, 1, 0, x] + 
         30*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, x] + 18*G[1, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - 
         (20*I)*Pi*G[1, 1, 0, x] - 58*G[1, 1, 1, x] + 
         (14*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 1, 1, x] + 
         22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 60*G[0, 1, 1, 1, x] + 
         10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] - 52*G[1, 0, 1, 1, x] + 
         10*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 
         116*G[1, 1, 1, 1, x] + 24*G[1, x]*Zeta[3])) + 225*Zeta[5] - 
     690*G[1, x]*Zeta[5] + 60*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     345*G[1, x]*RATIO[x^(-1)]*Zeta[5] + (60*Zeta[5])/(-1 + RATIO[x])^2 + 
     112*RATIO[x]*Zeta[5] - (132*I)*Pi*RATIO[x]*Zeta[5] - 
     352*G[0, x]*RATIO[x]*Zeta[5] + 352*G[1, x]*RATIO[x]*Zeta[5] + 
     Log[mu2/s]*(((141*I)/2)*Pi - 80*Pi^2 - ((82*I)/3)*Pi^3 + (16*Pi^4)/3 + 
       (144*I)*Pi*G[0, x] - (256*Pi^2*G[0, x])/3 - ((35*I)/3)*Pi^3*G[0, x] + 
       (141*G[1, x])/2 - (147*I)*Pi*G[1, x] + (454*Pi^2*G[1, x])/3 + 
       ((127*I)/3)*Pi^3*G[1, x] - (32*Pi^4*G[1, x])/3 + 36*G[0, 0, x] + 
       (134*I)*Pi*G[0, 0, x] + (4*Pi^2*G[0, 0, x])/3 + 108*G[0, 1, x] - 
       (188*I)*Pi*G[0, 1, x] + (287*Pi^2*G[0, 1, x])/3 + 
       ((118*I)/3)*Pi^3*G[0, 1, x] + 108*G[1, 0, x] - (140*I)*Pi*G[1, 0, x] + 
       (119*Pi^2*G[1, 0, x])/3 + ((70*I)/3)*Pi^3*G[1, 0, x] - 
       321*G[1, 1, x] + (86*I)*Pi*G[1, 1, x] - (254*Pi^2*G[1, 1, x])/3 - 
       (52*I)*Pi^3*G[1, 1, x] + 96*G[0, 0, 0, x] - (48*I)*Pi*G[0, 0, 0, x] + 
       14*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] + 40*Pi^2*G[0, 0, 1, x] + 
       14*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] + (200*Pi^2*G[0, 1, 0, x])/
        3 - 262*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - 
       (278*Pi^2*G[0, 1, 1, x])/3 + 14*G[1, 0, 0, x] + 
       (72*I)*Pi*G[1, 0, 0, x] - (8*Pi^2*G[1, 0, 0, x])/3 - 
       214*G[1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, x] - (262*Pi^2*G[1, 0, 1, x])/
        3 - 214*G[1, 1, 0, x] - (52*I)*Pi*G[1, 1, 0, x] - 
       50*Pi^2*G[1, 1, 0, x] + 528*G[1, 1, 1, x] + (100*I)*Pi*G[1, 1, 1, x] + 
       94*Pi^2*G[1, 1, 1, x] - 48*G[0, 0, 0, 1, x] + 
       (96*I)*Pi*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
       (40*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
       (32*I)*Pi*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 
       16*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
       176*G[0, 1, 1, 1, x] + (40*I)*Pi*G[0, 1, 1, 1, x] - 
       48*G[1, 0, 0, 0, x] + (96*I)*Pi*G[1, 0, 0, 0, x] + 
       100*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
       100*G[1, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 0, x] + 
       40*G[1, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] + 
       100*G[1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 0, 0, x] - 
       28*G[1, 1, 0, 1, x] - (56*I)*Pi*G[1, 1, 0, 1, x] - 
       28*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
       200*G[1, 1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, x] + 
       96*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] + 
       120*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
       160*G[0, 1, 1, 0, 1, x] + 160*G[0, 1, 1, 1, 0, x] - 
       360*G[0, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 1, x] + 
       96*G[1, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 1, 1, x] + 
       96*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 0, x] - 240*G[1, 0, 1, 1, 1, x] + 
       96*G[1, 1, 0, 0, 0, x] - 96*G[1, 1, 0, 0, 1, x] - 
       96*G[1, 1, 0, 1, 0, x] - 152*G[1, 1, 0, 1, 1, x] - 
       96*G[1, 1, 1, 0, 0, x] - 104*G[1, 1, 1, 0, 1, x] - 
       104*G[1, 1, 1, 1, 0, x] + 520*G[1, 1, 1, 1, 1, x] + 
       ((-36*I)*Pi*G[0, x] + 24*Pi^2*G[0, x] - 36*G[0, 0, x] - 
         (88*I)*Pi*G[0, 0, x] + (32*I)*Pi*G[0, 1, x] + (32*I)*Pi*G[1, 0, x] - 
         96*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] + 
         32*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 72*Zeta[3] + 
       (24*I)*Pi*Zeta[3] + 68*G[0, x]*Zeta[3] - 236*G[1, x]*Zeta[3] - 
       (48*I)*Pi*G[1, x]*Zeta[3] - 136*G[0, 1, x]*Zeta[3] - 
       136*G[1, 0, x]*Zeta[3] + 320*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((213*I)/2)*Pi*G[1, x] - 92*Pi^2*G[1, x] - 
         ((58*I)/3)*Pi^3*G[1, x] + (16*Pi^4*G[1, x])/3 + 
         (140*I)*Pi*G[0, 1, x] - (188*Pi^2*G[0, 1, x])/3 - 
         ((59*I)/3)*Pi^3*G[0, 1, x] + (104*I)*Pi*G[1, 0, x] - 
         (80*Pi^2*G[1, 0, x])/3 - ((35*I)/3)*Pi^3*G[1, 0, x] + 
         (213*G[1, 1, x])/2 - (130*I)*Pi*G[1, 1, x] + (166*Pi^2*G[1, 1, x])/
          3 + (26*I)*Pi^3*G[1, 1, x] + (46*I)*Pi*G[0, 0, 1, x] - 
         20*Pi^2*G[0, 0, 1, x] + (50*I)*Pi*G[0, 1, 0, x] - 
         (100*Pi^2*G[0, 1, 0, x])/3 + 140*G[0, 1, 1, x] - 
         (30*I)*Pi*G[0, 1, 1, x] + (139*Pi^2*G[0, 1, 1, x])/3 - 
         (18*I)*Pi*G[1, 0, 0, x] + (4*Pi^2*G[1, 0, 0, x])/3 + 
         104*G[1, 0, 1, x] - (34*I)*Pi*G[1, 0, 1, x] + 
         (131*Pi^2*G[1, 0, 1, x])/3 + 104*G[1, 1, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, x] + 25*Pi^2*G[1, 1, 0, x] - 
         324*G[1, 1, 1, x] - (32*I)*Pi*G[1, 1, 1, x] - 
         47*Pi^2*G[1, 1, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, 0, x] + 46*G[0, 0, 1, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, 1, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         50*G[0, 1, 0, 1, x] + 50*G[0, 1, 1, 0, x] - 
         (20*I)*Pi*G[0, 1, 1, 0, x] - 140*G[0, 1, 1, 1, x] - 
         (20*I)*Pi*G[0, 1, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, 0, x] - 
         18*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         18*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         52*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] - 
         18*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] + (28*I)*Pi*G[1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         92*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] - 
         48*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
         60*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
         80*G[0, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 0, x] + 
         180*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 1, x] - 
         48*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] - 
         48*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + 120*G[1, 0, 1, 1, 1, x] - 
         48*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 0, 1, 0, x] + 76*G[1, 1, 0, 1, 1, x] + 
         48*G[1, 1, 1, 0, 0, x] + 52*G[1, 1, 1, 0, 1, x] + 
         52*G[1, 1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, 1, x] + 
         72*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
         68*G[0, 1, x]*Zeta[3] + 68*G[1, 0, x]*Zeta[3] - 
         160*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-1495/16 - ((1051*I)/8)*Pi + 
         (569*Pi^2)/8 + ((82*I)/3)*Pi^3 - (183*Pi^4)/40 - ((41*I)/180)*Pi^5 - 
         (511*G[0, x])/4 - (186*I)*Pi*G[0, x] + (437*Pi^2*G[0, x])/3 + 
         (44*I)*Pi^3*G[0, x] - (21*Pi^4*G[0, x])/2 + (511*G[1, x])/4 + 
         (186*I)*Pi*G[1, x] - (437*Pi^2*G[1, x])/3 - (44*I)*Pi^3*G[1, x] + 
         (21*Pi^4*G[1, x])/2 - (192*I)*Pi*G[0, 0, x] + 100*Pi^2*G[0, 0, x] + 
         ((140*I)/3)*Pi^3*G[0, 0, x] + (192*I)*Pi*G[0, 1, x] - 
         116*Pi^2*G[0, 1, x] - ((172*I)/3)*Pi^3*G[0, 1, x] + 
         (192*I)*Pi*G[1, 0, x] - 100*Pi^2*G[1, 0, x] - ((140*I)/3)*Pi^3*
          G[1, 0, x] - (192*I)*Pi*G[1, 1, x] + 116*Pi^2*G[1, 1, x] + 
         ((172*I)/3)*Pi^3*G[1, 1, x] + (96*I)*Pi*G[0, 0, 0, x] + 
         8*Pi^2*G[0, 0, 0, x] - 104*Pi^2*G[0, 0, 1, x] - 
         88*Pi^2*G[0, 1, 0, x] - (48*I)*Pi*G[0, 1, 1, x] + 
         152*Pi^2*G[0, 1, 1, x] - (96*I)*Pi*G[1, 0, 0, x] - 
         8*Pi^2*G[1, 0, 0, x] + 104*Pi^2*G[1, 0, 1, x] + 
         88*Pi^2*G[1, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, x] - 
         152*Pi^2*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] + 
         (416*I)*Pi*G[0, 0, 0, 0, x] - (88*I)*Pi*G[0, 0, 0, 1, x] - 
         (88*I)*Pi*G[0, 0, 1, 0, x] - (80*I)*Pi*G[0, 0, 1, 1, x] - 
         (176*I)*Pi*G[0, 1, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 1, x] - 
         (40*I)*Pi*G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] + 
         (128*I)*Pi*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] - 
         (416*I)*Pi*G[1, 0, 0, 0, x] + (88*I)*Pi*G[1, 0, 0, 1, x] + 
         (88*I)*Pi*G[1, 0, 1, 0, x] + (80*I)*Pi*G[1, 0, 1, 1, x] + 
         (176*I)*Pi*G[1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, x] + 
         (40*I)*Pi*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] - 
         (128*I)*Pi*G[1, 1, 1, 1, x] + 440*G[0, 0, 0, 0, 0, x] - 
         88*G[0, 0, 0, 0, 1, x] - 88*G[0, 0, 0, 1, 0, x] - 
         88*G[0, 0, 1, 0, 0, x] - 80*G[0, 0, 1, 1, 1, x] - 
         176*G[0, 1, 0, 0, 0, x] - 40*G[0, 1, 0, 1, 1, x] - 
         40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
         200*G[0, 1, 1, 1, 1, x] - 440*G[1, 0, 0, 0, 0, x] + 
         88*G[1, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 1, 0, x] + 
         88*G[1, 0, 1, 0, 0, x] + 80*G[1, 0, 1, 1, 1, x] + 
         176*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] - 
         200*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] + (150*I)*Pi*Zeta[3] - 
         (206*Pi^2*Zeta[3])/3 + 60*G[0, x]*Zeta[3] + (136*I)*Pi*G[0, x]*
          Zeta[3] - 60*G[1, x]*Zeta[3] - (136*I)*Pi*G[1, x]*Zeta[3] + 
         60*Zeta[5])))/Nc^3 + Nc^3*(((-366841*I)/1296)*Pi + 
     (10337*Pi^2)/108 + ((4297*I)/216)*Pi^3 - (221*Pi^4)/30 - I*Pi^5 - 
     (366841*G[1, x])/1296 + ((155527*I)/648)*Pi*G[1, x] - 
     (5659*Pi^2*G[1, x])/108 - ((1987*I)/108)*Pi^3*G[1, x] + 
     (2731*Pi^4*G[1, x])/360 + ((13*I)/10)*Pi^5*G[1, x] - 
     ((5317*I)/36)*Pi*G[0, 1, x] - (227*Pi^2*G[0, 1, x])/9 + 
     ((29*I)/6)*Pi^3*G[0, 1, x] + (231925*G[1, 1, x])/648 + 
     ((349*I)/54)*Pi*G[1, 1, x] - (1291*Pi^2*G[1, 1, x])/18 - 
     ((181*I)/18)*Pi^3*G[1, 1, x] + (61*Pi^4*G[1, 1, x])/180 + 
     ((590*I)/3)*Pi*G[0, 0, 1, x] - (22*Pi^2*G[0, 0, 1, x])/3 - 
     (5317*G[0, 1, 1, x])/36 - ((164*I)/3)*Pi*G[0, 1, 1, x] + 
     (34*Pi^2*G[0, 1, 1, x])/3 - ((59*I)/18)*Pi*G[1, 0, 1, x] + 
     (160*Pi^2*G[1, 0, 1, x])/9 - ((11*I)/3)*Pi^3*G[1, 0, 1, x] - 
     84*G[1, 1, 1, x] + ((574*I)/9)*Pi*G[1, 1, 1, x] + 
     20*Pi^2*G[1, 1, 1, x] - (3*I)*Pi^3*G[1, 1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 1, x] + (590*G[0, 0, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 0, 1, 1, x] - (21*I)*Pi*G[0, 1, 0, 1, x] - 
     (212*G[0, 1, 1, 1, x])/3 - (21*I)*Pi*G[0, 1, 1, 1, x] - 
     ((616*I)/3)*Pi*G[1, 0, 0, 1, x] + (44*Pi^2*G[1, 0, 0, 1, x])/3 - 
     (59*G[1, 0, 1, 1, x])/18 + ((316*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (32*Pi^2*G[1, 0, 1, 1, x])/3 + ((383*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     16*Pi^2*G[1, 1, 0, 1, x] - (746*G[1, 1, 1, 1, x])/9 - 
     ((205*I)/3)*Pi*G[1, 1, 1, 1, x] + 16*Pi^2*G[1, 1, 1, 1, x] - 
     4*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 1, x] - 
     21*G[0, 1, 0, 1, 1, x] - 33*G[0, 1, 1, 1, 1, x] + 
     (8*I)*Pi*G[1, 0, 0, 0, 1, x] - (616*G[1, 0, 0, 1, 1, x])/3 - 
     (48*I)*Pi*G[1, 0, 0, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (400*G[1, 0, 1, 1, 1, x])/3 + (42*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (48*I)*Pi*G[1, 1, 0, 0, 1, x] + (383*G[1, 1, 0, 1, 1, x])/3 + 
     (56*I)*Pi*G[1, 1, 0, 1, 1, x] + (46*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     97*G[1, 1, 1, 1, 1, x] - (50*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     8*G[1, 0, 0, 0, 1, 1, x] - 48*G[1, 0, 0, 1, 1, 1, x] + 
     6*G[1, 0, 1, 0, 1, 1, x] + 66*G[1, 0, 1, 1, 1, 1, x] + 
     48*G[1, 1, 0, 0, 1, 1, x] + 72*G[1, 1, 0, 1, 1, 1, x] + 
     46*G[1, 1, 1, 0, 1, 1, x] + 70*G[1, 1, 1, 1, 1, 1, x] + 
     (-14/9 - G[1, x])*Log[mu2/s]^5*RATIO[x] + (Log[mu2/s]^6*RATIO[x])/6 + 
     Log[mu2/s]^4*((-I/2)*Pi - G[1, x]/2 + I*Pi*G[1, x] + G[1, 1, x] + 
       ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] + 
       (-11/3 - (I/3)*Pi + Pi^2/4 + (67*G[1, x])/9 - I*Pi*G[1, x] + 
         4*G[1, 1, x])*RATIO[x]) + (829*Zeta[3])/12 + 
     ((968*I)/9)*Pi*Zeta[3] + (94*Pi^2*Zeta[3])/3 - 
     (1835*G[1, x]*Zeta[3])/18 - ((550*I)/9)*Pi*G[1, x]*Zeta[3] - 
     (80*Pi^2*G[1, x]*Zeta[3])/3 + 91*G[0, 1, x]*Zeta[3] - 
     (1579*G[1, 1, x]*Zeta[3])/9 + (80*I)*Pi*G[1, 1, x]*Zeta[3] - 
     74*G[1, 0, 1, x]*Zeta[3] - 110*G[1, 1, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*((22*Pi^4)/5 + 24*Pi^2*G[0, 1, x] - 
       (144*I)*Pi*G[0, 0, 1, x] - 144*G[0, 0, 1, 1, x] - 
       (144*I)*Pi*Zeta[3]) + Log[mu2/s]^3*(((50*I)/9)*Pi + (50*G[1, x])/9 - 
       ((82*I)/9)*Pi*G[1, x] - (64*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 
       12*G[1, 1, 1, x] + (((50*I)/9)*Pi*G[1, x] + (50*G[1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(2581/108 + ((100*I)/27)*Pi - (17*Pi^2)/18 + 
         (496*G[1, x])/27 + ((112*I)/9)*Pi*G[1, x] - Pi^2*G[1, x] - 
         (52*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] - 8*G[1, 1, 1, x] + 
         14*Zeta[3])) + Log[mu2/s]^2*(((13*I)/3)*Pi - (29*Pi^2)/9 - 
       (I/2)*Pi^3 + (13*G[1, x])/3 - ((28*I)/3)*Pi*G[1, x] + 
       (65*Pi^2*G[1, x])/18 + I*Pi^3*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
       26*G[1, 1, x] + ((148*I)/3)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/3 - 
       2*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + (212*G[1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 1, 1, x] + 4*G[1, 0, 1, 1, x] + 60*G[1, 1, 1, 1, x] + 
       6*Zeta[3] - 12*G[1, x]*Zeta[3] + RATIO[x]*(93233/1296 + 
         ((89*I)/12)*Pi - (103*Pi^2)/18 - (I/3)*Pi^3 + (13*Pi^4)/40 - 
         (1157*G[1, x])/18 - ((92*I)/9)*Pi*G[1, x] - (5*Pi^2*G[1, x])/2 - 
         I*Pi^3*G[1, x] + ((22*I)/3)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - 
         (196*G[1, 1, x])/3 - ((178*I)/3)*Pi*G[1, 1, x] - 
         (2*Pi^2*G[1, 1, x])/3 + (22*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] - (22*G[1, 1, 1, x])/3 - 
         (28*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 1, 1, 1, x] - 
         (464*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - 30*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((13*I)/3)*Pi*G[1, x] - (29*Pi^2*G[1, x])/9 - 
         (I/2)*Pi^3*G[1, x] + (13*G[1, 1, x])/3 - ((71*I)/3)*Pi*G[1, 1, x] - 
         (13*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[1, 0, 1, x] - 
         (121*G[1, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, x] - 
         2*G[1, 0, 1, 1, x] - 30*G[1, 1, 1, 1, x] + 6*G[1, x]*Zeta[3])) + 
     (545*Zeta[5])/2 - 275*G[1, x]*Zeta[5] + 
     RATIO[x]*(-59208167/104976 - ((173599*I)/486)*Pi + 
       (6978091*Pi^2)/69984 + ((4087*I)/216)*Pi^3 - (49231*Pi^4)/9720 - 
       ((821*I)/540)*Pi^5 + (102857*Pi^6)/408240 - (328541*G[1, x])/1458 - 
       ((55879*I)/216)*Pi*G[1, x] + (55039*Pi^2*G[1, x])/486 + 
       ((656*I)/27)*Pi^3*G[1, x] - (43*Pi^4*G[1, x])/15 - 
       ((13*I)/20)*Pi^5*G[1, x] - ((1282*I)/9)*Pi*G[0, 1, x] + 
       (431*Pi^2*G[0, 1, x])/9 + (7*I)*Pi^3*G[0, 1, x] - 
       (34*Pi^4*G[0, 1, x])/45 + ((2230*I)/27)*Pi*G[1, 1, x] + 
       (157*Pi^2*G[1, 1, x])/9 + ((31*I)/3)*Pi^3*G[1, 1, x] - 
       (56*Pi^4*G[1, 1, x])/45 - (1282*G[0, 1, 1, x])/9 - 
       ((79*I)/3)*Pi*G[0, 1, 1, x] + (145*Pi^2*G[0, 1, 1, x])/9 + 
       (4*I)*Pi^3*G[0, 1, 1, x] + (176*Pi^2*G[1, 0, 1, x])/9 + 
       ((8*I)/3)*Pi^3*G[1, 0, 1, x] + (1282*G[1, 1, 1, x])/9 + 
       ((79*I)/3)*Pi*G[1, 1, 1, x] - (107*Pi^2*G[1, 1, 1, x])/3 + 
       ((4*I)/3)*Pi^3*G[1, 1, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] - 
       (16*Pi^2*G[0, 1, 0, 1, x])/3 + (97*G[0, 1, 1, 1, x])/3 + 
       ((80*I)/3)*Pi*G[0, 1, 1, 1, x] + (22*Pi^2*G[0, 1, 1, 1, x])/3 - 
       ((88*I)/3)*Pi*G[1, 0, 1, 1, x] + 8*Pi^2*G[1, 0, 1, 1, x] - 
       (44*I)*Pi*G[1, 1, 0, 1, x] + (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (97*G[1, 1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (46*Pi^2*G[1, 1, 1, 1, x])/3 + 44*G[0, 1, 0, 1, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (308*G[0, 1, 1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (44*G[1, 0, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       44*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 88*G[1, 1, 1, 1, 1, x] + 
       16*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
       40*G[0, 1, 1, 1, 1, 1, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 1, 1, x] - 
       (159043*Zeta[3])/486 - ((1382*I)/27)*Pi*Zeta[3] + 
       (107*Pi^2*Zeta[3])/3 + ((2*I)/3)*Pi^3*Zeta[3] + 
       (6742*G[1, x]*Zeta[3])/27 + ((112*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (127*Pi^2*G[1, x]*Zeta[3])/9 - 132*G[0, 1, x]*Zeta[3] - 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] + 132*G[1, 1, x]*Zeta[3] + 
       (24*I)*Pi*G[1, 1, x]*Zeta[3] - 36*G[0, 1, 1, x]*Zeta[3] + 
       36*G[1, 1, 1, x]*Zeta[3] + (422*Zeta[3]^2)/9 - 108*Zeta[5] + 
       (86*I)*Pi*Zeta[5] - 16*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(((-435961*I)/1296)*Pi*G[1, x] + (10337*Pi^2*G[1, x])/
        108 + ((4297*I)/216)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/30 - 
       I*Pi^5*G[1, x] + ((160*I)/3)*Pi*G[0, 1, x] - (435961*G[1, 1, x])/
        1296 - ((8425*I)/108)*Pi*G[1, 1, x] + (2201*Pi^2*G[1, 1, x])/36 + 
       ((70*I)/9)*Pi^3*G[1, 1, x] + (731*Pi^4*G[1, 1, x])/360 + 
       (160*G[0, 1, 1, x])/3 - ((829*I)/36)*Pi*G[1, 0, 1, x] - 
       (11*Pi^2*G[1, 0, 1, x])/9 + ((29*I)/6)*Pi^3*G[1, 0, 1, x] + 
       (359*G[1, 1, 1, x])/9 - ((80*I)/9)*Pi*G[1, 1, 1, x] - 
       (19*Pi^2*G[1, 1, 1, x])/3 + ((3*I)/2)*Pi^3*G[1, 1, 1, x] + 
       ((158*I)/3)*Pi*G[1, 0, 0, 1, x] - (22*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (829*G[1, 0, 1, 1, x])/36 - ((164*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (34*Pi^2*G[1, 0, 1, 1, x])/3 - ((193*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       20*Pi^2*G[1, 1, 0, 1, x] + (850*G[1, 1, 1, 1, x])/9 + 
       ((146*I)/3)*Pi*G[1, 1, 1, 1, x] - 8*Pi^2*G[1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (158*G[1, 0, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 1, 1, x] - (21*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (212*G[1, 0, 1, 1, 1, x])/3 - (21*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (96*I)*Pi*G[1, 1, 0, 0, 1, x] - (193*G[1, 1, 0, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 0, 1, 1, x] - (23*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       26*G[1, 1, 1, 1, 1, x] + (25*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 1, 1, x] - 
       21*G[1, 0, 1, 0, 1, 1, x] - 33*G[1, 0, 1, 1, 1, 1, x] - 
       96*G[1, 1, 0, 0, 1, 1, x] - 36*G[1, 1, 0, 1, 1, 1, x] - 
       23*G[1, 1, 1, 0, 1, 1, x] - 35*G[1, 1, 1, 1, 1, 1, x] + 
       (829*G[1, x]*Zeta[3])/12 - ((328*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (94*Pi^2*G[1, x]*Zeta[3])/3 + (731*G[1, 1, x]*Zeta[3])/9 - 
       (112*I)*Pi*G[1, 1, x]*Zeta[3] + 91*G[1, 0, 1, x]*Zeta[3] + 
       55*G[1, 1, 1, x]*Zeta[3] + (545*G[1, x]*Zeta[5])/2) + 
     Log[mu2/s]*(((-12733*I)/108)*Pi + (232*Pi^2)/9 + ((13*I)/6)*Pi^3 - 
       (12733*G[1, x])/108 + ((5353*I)/54)*Pi*G[1, x] - 
       (437*Pi^2*G[1, x])/18 - ((10*I)/3)*Pi^3*G[1, x] + 
       (16*I)*Pi*G[0, 1, x] + (4885*G[1, 1, x])/54 + 
       ((284*I)/3)*Pi*G[1, 1, x] - (409*Pi^2*G[1, 1, x])/9 - 
       (4*I)*Pi^3*G[1, 1, x] + 16*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] - 
       (28*I)*Pi*G[1, 0, 1, x] + (440*G[1, 1, 1, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, x] - 26*Pi^2*G[1, 1, 1, x] + 
       12*G[0, 1, 1, 1, x] - 28*G[1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, x] - 
       (496*G[1, 1, 1, 1, x])/3 - 24*G[1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 0, 1, 1, x] - 120*G[1, 1, 1, 1, 1, x] - 48*Zeta[3] - 
       (14*I)*Pi*Zeta[3] + 70*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
       76*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-12733*I)/108)*Pi*G[1, x] + 
         (232*Pi^2*G[1, x])/9 + ((13*I)/6)*Pi^3*G[1, x] - 
         (12733*G[1, 1, x])/108 - ((284*I)/3)*Pi*G[1, 1, x] + 
         (511*Pi^2*G[1, 1, x])/18 + (2*I)*Pi^3*G[1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] - (310*G[1, 1, 1, x])/3 - 
         (6*I)*Pi*G[1, 1, 1, x] + 13*Pi^2*G[1, 1, 1, x] + 
         16*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 1, 0, 1, x] + (224*G[1, 1, 1, 1, x])/3 + 
         12*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 1, 1, x] + 
         60*G[1, 1, 1, 1, 1, x] - 48*G[1, x]*Zeta[3] - (14*I)*Pi*G[1, x]*
          Zeta[3] - 38*G[1, 1, x]*Zeta[3]) + 
       RATIO[x]*(-96128/729 - ((18601*I)/162)*Pi + (43823*Pi^2)/1944 + 
         ((13*I)/9)*Pi^3 - (293*Pi^4)/540 - (55879*G[1, x])/216 - 
         ((5087*I)/27)*Pi*G[1, x] + (476*Pi^2*G[1, x])/9 + 
         (5*I)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/20 - ((176*I)/3)*Pi*
          G[0, 1, x] + (32*Pi^2*G[0, 1, x])/3 - (1616*G[1, 1, x])/27 - 
         (72*I)*Pi*G[1, 1, x] + (124*Pi^2*G[1, 1, x])/3 + 
         (4*I)*Pi^3*G[1, 1, x] - (176*G[0, 1, 1, x])/3 - 
         ((184*I)/3)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/3 - 
         ((44*I)/3)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
         (176*G[1, 1, 1, x])/3 + (76*I)*Pi*G[1, 1, 1, x] + 
         16*Pi^2*G[1, 1, 1, x] - 76*G[0, 1, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, 1, x] - (44*G[1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 1, x] + (272*G[1, 1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 1, 1, x] - 32*G[0, 1, 1, 1, 1, x] - 
         8*G[1, 0, 1, 1, 1, x] + 40*G[1, 1, 1, 1, 1, x] - (2417*Zeta[3])/9 - 
         ((220*I)/3)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - (20*G[1, x]*Zeta[3])/
          9 - (44*I)*Pi*G[1, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
         136*Zeta[5]))) + Nf*(((-22157*I)/108)*Pi + (233*Pi^2)/3 - 
     ((269*I)/54)*Pi^3 - (11*Pi^4)/3 - ((28*I)/45)*Pi^5 - 
     ((3670*I)/27)*Pi*G[0, x] - (106*Pi^2*G[0, x])/9 + 
     ((58*I)/9)*Pi^3*G[0, x] - (22157*G[1, x])/108 + 
     ((3485*I)/18)*Pi*G[1, x] - (209*Pi^2*G[1, x])/6 - 
     ((361*I)/27)*Pi^3*G[1, x] + (13*Pi^4*G[1, x])/5 + 
     ((14*I)/45)*Pi^5*G[1, x] - (482*G[0, 0, x])/3 + 
     ((20*I)/3)*Pi*G[0, 0, x] + (128*Pi^2*G[0, 0, x])/9 + 
     (668*G[0, 1, x])/27 - ((5452*I)/27)*Pi*G[0, 1, x] - 
     (50*Pi^2*G[0, 1, x])/9 + ((116*I)/9)*Pi^3*G[0, 1, x] + 
     (668*G[1, 0, x])/27 + ((4352*I)/27)*Pi*G[1, 0, x] - 
     (124*Pi^2*G[1, 0, x])/9 - ((56*I)/9)*Pi^3*G[1, 0, x] + 
     (14045*G[1, 1, x])/54 - ((292*I)/27)*Pi*G[1, 1, x] - 
     (145*Pi^2*G[1, 1, x])/3 - ((52*I)/9)*Pi^3*G[1, 1, x] - 
     (88*Pi^4*G[1, 1, x])/45 + (160*G[0, 0, 0, x])/3 + 
     (4*I)*Pi*G[0, 0, 0, x] - (20*G[0, 0, 1, x])/3 + 
     (224*I)*Pi*G[0, 0, 1, x] - (56*Pi^2*G[0, 0, 1, x])/9 - 
     (20*G[0, 1, 0, x])/3 - ((344*I)/3)*Pi*G[0, 1, 0, x] - 
     (16*Pi^2*G[0, 1, 0, x])/9 - (5740*G[0, 1, 1, x])/27 - 
     ((88*I)/3)*Pi*G[0, 1, 1, x] + 4*Pi^2*G[0, 1, 1, x] + 
     (376*G[1, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 0, 0, x] - 
     (136*Pi^2*G[1, 0, 0, x])/9 + (500*G[1, 0, 1, x])/27 + 
     ((560*I)/9)*Pi*G[1, 0, 1, x] + (32*Pi^2*G[1, 0, 1, x])/3 - 
     ((8*I)/3)*Pi^3*G[1, 0, 1, x] + (500*G[1, 1, 0, x])/27 + 
     ((76*I)/3)*Pi*G[1, 1, 0, x] + (188*Pi^2*G[1, 1, 0, x])/9 - 
     (982*G[1, 1, 1, x])/9 + ((316*I)/9)*Pi*G[1, 1, 1, x] + 
     16*Pi^2*G[1, 1, 1, x] + 4*G[0, 0, 0, 1, x] - 
     ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
     ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + 224*G[0, 0, 1, 1, x] - 
     (268*G[0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (64*G[0, 1, 0, 1, x])/3 - ((112*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (64*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
     8*G[0, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, x] - 60*G[1, 0, 0, 0, x] - 
     (8*I)*Pi*G[1, 0, 0, 0, x] - (8*G[1, 0, 0, 1, x])/3 - 
     ((512*I)/3)*Pi*G[1, 0, 0, 1, x] - (8*G[1, 0, 1, 0, x])/3 + 
     (104*I)*Pi*G[1, 0, 1, 0, x] + (692*G[1, 0, 1, 1, x])/9 + 
     ((152*I)/3)*Pi*G[1, 0, 1, 1, x] - (16*Pi^2*G[1, 0, 1, 1, x])/3 + 
     44*G[1, 1, 0, 0, x] + ((80*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (20*G[1, 1, 0, 1, x])/3 + ((200*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (32*Pi^2*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 - 
     ((128*I)/3)*Pi*G[1, 1, 1, 0, x] - (332*G[1, 1, 1, 1, x])/9 - 
     ((184*I)/3)*Pi*G[1, 1, 1, 1, x] - (8*G[0, 0, 0, 1, 1, x])/3 + 
     (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
     (32*G[0, 0, 1, 1, 1, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
     (40*G[0, 1, 0, 1, 0, x])/3 - (128*G[0, 1, 0, 1, 1, x])/3 - 
     (56*G[0, 1, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 1, x])/3 + 
     (32*G[0, 1, 1, 1, 0, x])/3 - 24*G[0, 1, 1, 1, 1, x] - 
     8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
     (512*G[1, 0, 0, 1, 1, x])/3 + (272*G[1, 0, 1, 0, 0, x])/3 + 
     (16*G[1, 0, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (16*G[1, 0, 1, 1, 0, x])/3 + 48*G[1, 0, 1, 1, 1, x] + 
     56*G[1, 1, 0, 0, 0, x] + (32*G[1, 1, 0, 0, 1, x])/3 + 
     (64*I)*Pi*G[1, 1, 0, 0, 1, x] + (32*G[1, 1, 0, 1, 0, x])/3 + 
     (152*G[1, 1, 0, 1, 1, x])/3 - (152*G[1, 1, 1, 0, 0, x])/3 + 
     (8*G[1, 1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 1, 0, x])/3 + 
     72*G[1, 1, 1, 1, 1, x] + 16*G[1, 0, 1, 0, 1, 1, x] + 
     64*G[1, 1, 0, 0, 1, 1, x] + (-10/3 - ((28*I)/9)*Pi - (44*G[0, x])/9 + 
       (22*G[1, x])/3)*Log[mu2/s]^4*RATIO[x] - (10*Log[mu2/s]^5*RATIO[x])/9 + 
     Log[mu2/s]^3*(((14*I)/3)*Pi + (14*G[1, x])/3 - ((28*I)/3)*Pi*G[1, x] - 
       (28*G[1, 1, x])/3 + (((14*I)/3)*Pi*G[1, x] + (14*G[1, 1, x])/3)*
        RATIO[x^(-1)] + (164/9 + ((4*I)/3)*Pi + (64*Pi^2)/27 + 
         (176*G[0, x])/27 - ((80*I)/9)*Pi*G[0, x] + (220*G[1, x])/27 + 
         ((56*I)/3)*Pi*G[1, x] + (16*G[0, 0, x])/3 + (16*G[0, 1, x])/3 + 
         (16*G[1, 0, x])/3 - 16*G[1, 1, x])*RATIO[x]) + 
     (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
      RATIO[x^2] + Log[mu2/s]^2*((-I/3)*Pi - 6*Pi^2 + ((10*I)/3)*Pi*G[0, x] - 
       G[1, x]/3 + (2*I)*Pi*G[1, x] + 12*Pi^2*G[1, x] + (10*G[0, 1, x])/3 - 
       ((20*I)/3)*Pi*G[0, 1, x] + (10*G[1, 0, x])/3 - 
       ((20*I)/3)*Pi*G[1, 0, x] - (46*G[1, 1, x])/3 + 
       ((100*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 - 
       (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + 68*G[1, 1, 1, x] + 
       ((-I/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
         ((10*I)/3)*Pi*G[1, 0, x] - G[1, 1, x]/3 - ((50*I)/3)*Pi*G[1, 1, x] + 
         (10*G[0, 1, 1, x])/3 + (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - 
         34*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(13504/81 + ((887*I)/9)*Pi - (157*Pi^2)/9 - (I/9)*Pi^3 + 
         (974*G[0, x])/9 + ((416*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (193*G[1, x])/3 - ((20*I)/9)*Pi*G[1, x] - (149*Pi^2*G[1, x])/9 + 
         (40*G[0, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, x] + (40*G[0, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, x] + (40*G[1, 0, x])/3 + ((40*I)/3)*Pi*
          G[1, 0, x] - 40*G[1, 1, x] - (52*I)*Pi*G[1, 1, x] + 
         (8*G[0, 0, 0, x])/3 + 4*G[0, 1, 1, x] - (8*G[1, 0, 0, x])/3 - 
         4*G[1, 1, 1, x] - (40*Zeta[3])/9)) + (640*Zeta[3])/3 + 
     ((770*I)/3)*Pi*Zeta[3] + 32*Pi^2*Zeta[3] + 32*G[0, x]*Zeta[3] - 
     (818*G[1, x]*Zeta[3])/3 - ((532*I)/3)*Pi*G[1, x]*Zeta[3] - 
     16*Pi^2*G[1, x]*Zeta[3] + (304*G[0, 1, x]*Zeta[3])/3 - 
     24*G[1, 0, x]*Zeta[3] - (308*G[1, 1, x]*Zeta[3])/3 + 
     (64*I)*Pi*G[1, 1, x]*Zeta[3] - 48*G[1, 0, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((-74*I)/9)*Pi^3 + (253*Pi^4)/45 + 
       ((482*I)/3)*Pi*G[0, x] - (202*Pi^2*G[0, x])/9 + (482*G[0, 0, x])/3 - 
       ((64*I)/3)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] + 
       (92*Pi^2*G[0, 1, x])/3 + ((124*I)/3)*Pi*G[1, 0, x] - 
       (160*G[0, 0, 0, x])/3 - 8*G[0, 0, 1, x] - (184*I)*Pi*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + (124*G[1, 0, 0, x])/3 - 184*G[0, 0, 1, 1, x] + 
       (148*Zeta[3])/3 - (184*I)*Pi*Zeta[3]) + 
     Log[mu2/s]*(((-821*I)/9)*Pi + (118*Pi^2)/9 - ((94*I)/9)*Pi^3 - 
       ((68*I)/3)*Pi*G[0, x] - (100*Pi^2*G[0, x])/9 - (821*G[1, x])/9 + 
       ((868*I)/9)*Pi*G[1, x] - (68*Pi^2*G[1, x])/9 + 
       ((116*I)/9)*Pi^3*G[1, x] - 40*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
       (52*G[0, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, x] + (104*Pi^2*G[0, 1, x])/
        9 + (52*G[1, 0, x])/3 + ((116*I)/3)*Pi*G[1, 0, x] + 
       (128*Pi^2*G[1, 0, x])/9 + (718*G[1, 1, x])/9 + (36*I)*Pi*G[1, 1, x] - 
       (136*Pi^2*G[1, 1, x])/3 - 4*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + 
       44*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
       (8*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - (48*I)*Pi*G[1, 1, 0, x] + 
       (236*G[1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, x] + 
       8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
       (64*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       (8*G[1, 0, 1, 1, x])/3 - 40*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/
        3 + (16*G[1, 1, 1, 0, x])/3 - 136*G[1, 1, 1, 1, x] + 
       ((40*I)*Pi*G[0, x] + 40*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 44*Zeta[3] - 
       40*G[1, x]*Zeta[3] + RATIO[x]*(1413773/2916 + ((20633*I)/54)*Pi - 
         (28721*Pi^2)/243 - ((239*I)/9)*Pi^3 + (143*Pi^4)/54 + 
         (20189*G[0, x])/81 + ((6292*I)/27)*Pi*G[0, x] - 
         (578*Pi^2*G[0, x])/9 - ((40*I)/9)*Pi^3*G[0, x] - 
         (32495*G[1, x])/162 - ((3922*I)/27)*Pi*G[1, x] + 
         (61*Pi^2*G[1, x])/3 - (6*I)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 - 
         (24*I)*Pi*G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 + 
         (224*G[0, 1, x])/27 - (20*I)*Pi*G[0, 1, x] - 16*Pi^2*G[0, 1, x] + 
         (224*G[1, 0, x])/27 + ((232*I)/3)*Pi*G[1, 0, x] - 
         (64*Pi^2*G[1, 0, x])/3 - (224*G[1, 1, x])/9 - 
         ((100*I)/3)*Pi*G[1, 1, x] + 48*Pi^2*G[1, 1, x] - 
         (152*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
         (140*G[0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, x] + 
         (152*G[1, 0, 0, x])/3 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
         (140*G[1, 1, 1, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, x] - 
         (32*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (152*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 - 
         (32*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 0, x])/3 - 
         (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
         56*G[1, 1, 1, 1, x] + (1100*Zeta[3])/27 + ((332*I)/9)*Pi*Zeta[3] + 
         (280*G[0, x]*Zeta[3])/9 - (28*G[1, x]*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-749*I)/9)*Pi*G[1, x] + (70*Pi^2*G[1, x])/9 - 
         ((94*I)/9)*Pi^3*G[1, x] + ((52*I)/3)*Pi*G[0, 1, x] - 
         (52*Pi^2*G[0, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, x] - 
         (100*Pi^2*G[1, 0, x])/9 - (749*G[1, 1, x])/9 - 
         ((134*I)/3)*Pi*G[1, 1, x] + (68*Pi^2*G[1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (52*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
         (28*G[1, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, x] + 
         (28*G[1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 0, x] - 
         (160*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         (32*G[0, 1, 1, 1, x])/3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
         (4*G[1, 0, 1, 1, x])/3 + 44*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/
          3 - (8*G[1, 1, 1, 0, x])/3 + 68*G[1, 1, 1, 1, x] + 
         44*G[1, x]*Zeta[3])) + RATIO[x]*(28767799/52488 + 
       ((353990*I)/729)*Pi - (399481*Pi^2)/2187 - ((13919*I)/243)*Pi^3 + 
       (32683*Pi^4)/2430 + ((491*I)/270)*Pi^5 + (217973*G[0, x])/1458 + 
       ((19757*I)/81)*Pi*G[0, x] - (30430*Pi^2*G[0, x])/243 - 
       ((716*I)/27)*Pi^3*G[0, x] + (404*Pi^4*G[0, x])/135 - 
       (433759*G[1, x])/2916 - ((31631*I)/162)*Pi*G[1, x] + 
       (19681*Pi^2*G[1, x])/243 + ((323*I)/27)*Pi^3*G[1, x] + 
       (67*Pi^4*G[1, x])/135 - 6*G[0, 0, x] - ((2632*I)/27)*Pi*G[0, 0, x] + 
       (68*Pi^2*G[0, 0, x])/3 - ((28*I)/9)*Pi^3*G[0, 0, x] + 
       (2*G[0, 1, x])/3 - ((2398*I)/27)*Pi*G[0, 1, x] + 
       (116*Pi^2*G[0, 1, x])/9 - ((74*I)/9)*Pi^3*G[0, 1, x] + 
       (2*G[1, 0, x])/3 + ((3080*I)/27)*Pi*G[1, 0, x] - 
       (148*Pi^2*G[1, 0, x])/3 - ((20*I)/3)*Pi^3*G[1, 0, x] + 
       (14*G[1, 1, x])/3 + ((650*I)/9)*Pi*G[1, 1, x] + 
       (124*Pi^2*G[1, 1, x])/9 + (18*I)*Pi^3*G[1, 1, x] - 
       (988*G[0, 0, 0, x])/9 + (16*I)*Pi*G[0, 0, 0, x] + 
       (44*Pi^2*G[0, 0, 0, x])/9 + 4*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
       (16*Pi^2*G[0, 0, 1, x])/3 + 4*G[0, 1, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/3 - 
       (910*G[0, 1, 1, x])/9 - (16*I)*Pi*G[0, 1, 1, x] + 
       (182*Pi^2*G[0, 1, 1, x])/9 + (988*G[1, 0, 0, x])/9 - 
       (16*I)*Pi*G[1, 0, 0, x] + (28*Pi^2*G[1, 0, 0, x])/9 - 
       4*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + (40*Pi^2*G[1, 0, 1, x])/3 - 
       4*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/
        3 + (910*G[1, 1, 1, x])/9 + (16*I)*Pi*G[1, 1, 1, x] - 
       (254*Pi^2*G[1, 1, 1, x])/9 + (200*G[0, 0, 0, 0, x])/3 - 
       ((40*I)/3)*Pi*G[0, 0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       ((32*I)/3)*Pi*G[0, 1, 1, 0, x] + (92*G[0, 1, 1, 1, x])/3 + 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, x] - (200*G[1, 0, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - ((88*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] - 
       12*G[1, 1, 0, 0, x] + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 1, 1, x] - (8*G[0, 0, 0, 0, 1, x])/3 - 
       (8*G[0, 0, 0, 1, 0, x])/3 + 16*G[0, 0, 1, 0, 0, x] + 
       (32*G[0, 0, 1, 0, 1, x])/3 + (32*G[0, 0, 1, 1, 0, x])/3 - 
       (32*G[0, 0, 1, 1, 1, x])/3 + 16*G[0, 1, 0, 0, 0, x] - 
       (32*G[0, 1, 0, 0, 1, x])/3 - (32*G[0, 1, 0, 1, 0, x])/3 + 
       (40*G[0, 1, 0, 1, 1, x])/3 + (16*G[0, 1, 1, 0, 0, x])/3 + 
       (8*G[0, 1, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 1, 0, x])/3 + 
       (160*G[0, 1, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
       (8*G[1, 0, 0, 0, 1, x])/3 + (8*G[1, 0, 0, 1, 0, x])/3 - 
       (16*G[1, 0, 0, 1, 1, x])/3 - (64*G[1, 0, 1, 0, 0, x])/3 - 
       (32*G[1, 0, 1, 0, 1, x])/3 - (32*G[1, 0, 1, 1, 0, x])/3 + 
       (16*G[1, 0, 1, 1, 1, x])/3 - (32*G[1, 1, 0, 0, 0, x])/3 + 
       (32*G[1, 1, 0, 0, 1, x])/3 + (32*G[1, 1, 0, 1, 0, x])/3 - 
       8*G[1, 1, 0, 1, 1, x] - (8*G[1, 1, 1, 0, 1, x])/3 - 
       (8*G[1, 1, 1, 1, 0, x])/3 - 48*G[1, 1, 1, 1, 1, x] + 
       (2198*Zeta[3])/27 + ((608*I)/27)*Pi*Zeta[3] + (86*Pi^2*Zeta[3])/9 - 
       (1340*G[0, x]*Zeta[3])/9 - ((224*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (472*G[1, x]*Zeta[3])/3 + ((172*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (160*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
       (128*G[1, 1, x]*Zeta[3])/3 - (1520*Zeta[5])/9) + 240*Zeta[5] - 
     120*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-24461*I)/108)*Pi*G[1, x] + 
       (511*Pi^2*G[1, x])/9 - ((161*I)/54)*Pi^3*G[1, x] + 
       (88*Pi^4*G[1, x])/45 - ((28*I)/45)*Pi^5*G[1, x] + 
       ((1964*I)/27)*Pi*G[0, 1, x] - (140*Pi^2*G[0, 1, x])/9 - 
       ((34*I)/9)*Pi^3*G[0, 1, x] - ((196*I)/27)*Pi*G[1, 0, x] - 
       (188*Pi^2*G[1, 0, x])/9 + ((58*I)/9)*Pi^3*G[1, 0, x] - 
       (24461*G[1, 1, x])/108 - ((793*I)/27)*Pi*G[1, 1, x] + 
       (773*Pi^2*G[1, 1, x])/18 - ((22*I)/9)*Pi^3*G[1, 1, x] + 
       (176*Pi^4*G[1, 1, x])/45 - (12*I)*Pi*G[0, 0, 1, x] + 
       (28*Pi^2*G[0, 0, 1, x])/9 + (12*I)*Pi*G[0, 1, 0, x] + 
       (8*Pi^2*G[0, 1, 0, x])/9 + (1964*G[0, 1, 1, x])/27 + 
       (10*Pi^2*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
       (128*Pi^2*G[1, 0, 0, x])/9 - (196*G[1, 0, 1, x])/27 - 
       ((580*I)/9)*Pi*G[1, 0, 1, x] + (26*Pi^2*G[1, 0, 1, x])/3 + 
       ((16*I)/3)*Pi^3*G[1, 0, 1, x] - (196*G[1, 1, 0, x])/27 + 
       (80*I)*Pi*G[1, 1, 0, x] - (190*Pi^2*G[1, 1, 0, x])/9 + 
       (550*G[1, 1, 1, x])/9 - ((26*I)/9)*Pi*G[1, 1, 1, x] - 
       8*Pi^2*G[1, 1, 1, x] + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
       ((20*I)/3)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
       ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
       (8*I)*Pi*G[0, 1, 1, 0, x] - (88*G[0, 1, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] + ((76*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 0, x] - 
       (628*G[1, 0, 1, 1, x])/9 - ((88*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (32*Pi^2*G[1, 0, 1, 1, x])/3 + 68*G[1, 1, 0, 0, x] - 
       ((88*I)/3)*Pi*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 - 
       ((124*I)/3)*Pi*G[1, 1, 0, 1, x] + (64*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 0, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (430*G[1, 1, 1, 1, x])/9 + ((92*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
       (4*G[0, 0, 1, 1, 0, x])/3 + (16*G[0, 0, 1, 1, 1, x])/3 - 
       (20*G[0, 1, 0, 0, 1, x])/3 - (20*G[0, 1, 0, 1, 0, x])/3 + 
       (16*G[0, 1, 0, 1, 1, x])/3 + (28*G[0, 1, 1, 0, 0, x])/3 - 
       (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 + 
       12*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] + (76*G[1, 0, 0, 1, 1, x])/3 - 
       (268*G[1, 0, 1, 0, 0, x])/3 - (20*G[1, 0, 1, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 0, 1, 0, 1, x] - (20*G[1, 0, 1, 1, 0, x])/3 - 
       24*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] - 
       (40*G[1, 1, 0, 0, 1, x])/3 - (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (40*G[1, 1, 0, 1, 0, x])/3 - (76*G[1, 1, 0, 1, 1, x])/3 + 
       (148*G[1, 1, 1, 0, 0, x])/3 - (4*G[1, 1, 1, 0, 1, x])/3 - 
       (4*G[1, 1, 1, 1, 0, x])/3 - 36*G[1, 1, 1, 1, 1, x] - 
       32*G[1, 0, 1, 0, 1, 1, x] - 128*G[1, 1, 0, 0, 1, 1, x] + 
       (892*G[1, x]*Zeta[3])/3 + ((218*I)/3)*Pi*G[1, x]*Zeta[3] + 
       32*Pi^2*G[1, x]*Zeta[3] - (8*G[0, 1, x]*Zeta[3])/3 + 
       32*G[1, 0, x]*Zeta[3] + (250*G[1, 1, x]*Zeta[3])/3 - 
       (128*I)*Pi*G[1, 1, x]*Zeta[3] + 96*G[1, 0, 1, x]*Zeta[3] + 
       240*G[1, x]*Zeta[5]) + (((-14219*I)/162)*Pi + (1924*Pi^2)/27 - 
       (I/9)*Pi^3 + (403*Pi^4)/27 + ((56*I)/45)*Pi^5 - 
       ((656*I)/9)*Pi*G[0, x] + (460*Pi^2*G[0, x])/9 - 
       ((46*I)/3)*Pi^3*G[0, x] - (14219*G[1, x])/162 + 
       ((8285*I)/81)*Pi*G[1, x] - (3107*Pi^2*G[1, x])/27 + 
       ((248*I)/9)*Pi^3*G[1, x] - (1426*Pi^4*G[1, x])/135 - 
       ((28*I)/45)*Pi^5*G[1, x] - (32*G[0, 0, x])/3 + (20*I)*Pi*G[0, 0, x] - 
       (40*Pi^2*G[0, 0, x])/3 - (560*G[0, 1, x])/9 + 
       ((3316*I)/9)*Pi*G[0, 1, x] - 26*Pi^2*G[0, 1, x] - 
       ((100*I)/3)*Pi^3*G[0, 1, x] - (560*G[1, 0, x])/9 - 
       ((740*I)/9)*Pi*G[1, 0, x] - (238*Pi^2*G[1, 0, x])/9 + 
       ((44*I)/3)*Pi^3*G[1, 0, x] + (19007*G[1, 1, x])/81 - 
       ((916*I)/27)*Pi*G[1, 1, x] + (722*Pi^2*G[1, 1, x])/9 + 
       ((40*I)/9)*Pi^3*G[1, 1, x] + (176*Pi^4*G[1, 1, x])/45 + 
       32*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
       (424*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/3 + 
       12*G[0, 1, 0, x] + (184*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/
        3 + (3676*G[0, 1, 1, x])/9 + (36*I)*Pi*G[0, 1, 1, x] - 
       (4*Pi^2*G[0, 1, 1, x])/3 + (124*G[1, 0, 0, x])/3 + 
       (20*I)*Pi*G[1, 0, 0, x] + 16*Pi^2*G[1, 0, 0, x] - 
       (644*G[1, 0, 1, x])/9 - ((392*I)/3)*Pi*G[1, 0, 1, x] + 
       (4*Pi^2*G[1, 0, 1, x])/3 + ((16*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (644*G[1, 1, 0, x])/9 - ((640*I)/3)*Pi*G[1, 1, 0, x] + 
       44*Pi^2*G[1, 1, 0, x] - (524*G[1, 1, 1, x])/3 - 
       ((68*I)/3)*Pi*G[1, 1, 1, x] - (148*Pi^2*G[1, 1, 1, x])/9 - 
       12*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, x] - 
       424*G[0, 0, 1, 1, x] + 100*G[0, 1, 0, 0, x] - 
       (40*I)*Pi*G[0, 1, 0, 0, x] + 72*G[0, 1, 0, 1, x] + 
       (80*I)*Pi*G[0, 1, 0, 1, x] + 72*G[0, 1, 1, 0, x] + 
       (48*I)*Pi*G[0, 1, 1, 0, x] - 104*G[0, 1, 1, 1, x] - 
       (24*I)*Pi*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
       (280*I)*Pi*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 
       (152*I)*Pi*G[1, 0, 1, 0, x] - (560*G[1, 0, 1, 1, x])/3 - 
       (40*I)*Pi*G[1, 0, 1, 1, x] + (32*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (808*G[1, 1, 0, 0, x])/3 - (48*I)*Pi*G[1, 1, 0, 0, x] + 
       20*G[1, 1, 0, 1, x] - ((208*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (64*Pi^2*G[1, 1, 0, 1, x])/3 + 20*G[1, 1, 1, 0, x] + 
       (48*I)*Pi*G[1, 1, 1, 0, x] + (400*G[1, 1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
       32*G[0, 0, 1, 1, 1, x] - 40*G[0, 1, 0, 0, 1, x] - 
       40*G[0, 1, 0, 1, 0, x] + 96*G[0, 1, 0, 1, 1, x] + 
       56*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
       32*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
       280*G[1, 0, 0, 1, 1, x] - 104*G[1, 0, 1, 0, 0, x] - 
       24*G[1, 0, 1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
       (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 48*G[1, 1, 0, 1, 0, x] - 
       (16*G[1, 1, 0, 1, 1, x])/3 + 72*G[1, 1, 1, 0, 0, x] - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
       88*G[1, 1, 1, 1, 1, x] - 32*G[1, 0, 1, 0, 1, 1, x] - 
       128*G[1, 1, 0, 0, 1, 1, x] + (16/3 + ((25*I)/9)*Pi + (44*G[0, x])/9 - 
         (44*G[1, x])/9)*Log[mu2/s]^4*RATIO[x] + (5*Log[mu2/s]^5*RATIO[x])/
        9 + Log[mu2/s]^3*(((-28*I)/9)*Pi - (28*G[1, x])/9 + 
         ((56*I)/9)*Pi*G[1, x] + (56*G[1, 1, x])/9 + 
         (((-28*I)/9)*Pi*G[1, x] - (28*G[1, 1, x])/9)*RATIO[x^(-1)] + 
         (707/27 + ((64*I)/3)*Pi - (148*Pi^2)/27 + (88*G[0, x])/3 + 
           ((176*I)/9)*Pi*G[0, x] - (88*G[1, x])/3 - ((176*I)/9)*Pi*G[1, x] + 
           16*G[0, 0, x] - 16*G[0, 1, x] - 16*G[1, 0, x] + 16*G[1, 1, x])*
          RATIO[x]) + (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] - 
         8*G[1, 1, x])*RATIO[x^2] + Log[mu2/s]^2*(((-58*I)/3)*Pi + 
         (76*Pi^2)/9 - (10*I)*Pi*G[0, x] - (58*G[1, x])/3 + 
         ((110*I)/3)*Pi*G[1, x] - (152*Pi^2*G[1, x])/9 - 10*G[0, 1, x] + 
         (20*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + (20*I)*Pi*G[1, 0, x] + 
         56*G[1, 1, x] - ((80*I)/3)*Pi*G[1, 1, x] + 20*G[0, 1, 1, x] + 
         20*G[1, 0, 1, x] + 20*G[1, 1, 0, x] - (196*G[1, 1, 1, x])/3 + 
         (((-58*I)/3)*Pi*G[1, x] + (76*Pi^2*G[1, x])/9 - 
           (10*I)*Pi*G[0, 1, x] - (10*I)*Pi*G[1, 0, x] - (58*G[1, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, x] - 10*G[0, 1, 1, x] - 10*G[1, 0, 1, x] - 
           10*G[1, 1, 0, x] + (98*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(22013/324 + ((707*I)/9)*Pi - (274*Pi^2)/9 - 
           ((52*I)/9)*Pi^3 + (790*G[0, x])/9 + (88*I)*Pi*G[0, x] - 
           (262*Pi^2*G[0, x])/9 - (790*G[1, x])/9 - (88*I)*Pi*G[1, x] + 
           (262*Pi^2*G[1, x])/9 + 40*G[0, 0, x] + ((136*I)/3)*Pi*G[0, 0, x] - 
           40*G[0, 1, x] - ((152*I)/3)*Pi*G[0, 1, x] - 40*G[1, 0, x] - 
           ((136*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] + ((152*I)/3)*Pi*
            G[1, 1, x] - (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
           (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 - (46*Zeta[3])/9)) - 
       (968*Zeta[3])/3 - ((3784*I)/9)*Pi*Zeta[3] - 64*Pi^2*Zeta[3] - 
       8*G[0, x]*Zeta[3] + (3512*G[1, x]*Zeta[3])/9 + ((2960*I)/9)*Pi*G[1, x]*
        Zeta[3] + 32*Pi^2*G[1, x]*Zeta[3] - 208*G[0, 1, x]*Zeta[3] - 
       16*G[1, 0, x]*Zeta[3] + (944*G[1, 1, x]*Zeta[3])/9 - 
       (128*I)*Pi*G[1, 1, x]*Zeta[3] + 96*G[1, 0, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((12*I)*Pi^3 - (484*Pi^4)/45 + 
         ((32*I)/3)*Pi*G[0, x] - (100*Pi^2*G[0, x])/3 + (32*G[0, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, x] + (32*I)*Pi*G[0, 1, x] - (176*Pi^2*G[0, 1, x])/
          3 - (40*I)*Pi*G[1, 0, x] - 32*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         (352*I)*Pi*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - 40*G[1, 0, 0, x] + 
         352*G[0, 0, 1, 1, x] - 72*Zeta[3] + (352*I)*Pi*Zeta[3]) + 
       Log[mu2/s]*(((-1894*I)/27)*Pi + (136*Pi^2)/3 + ((74*I)/9)*Pi^3 - 
         (76*I)*Pi*G[0, x] + (28*Pi^2*G[0, x])/3 - (1894*G[1, x])/27 + 
         ((3284*I)/27)*Pi*G[1, x] - 66*Pi^2*G[1, x] - ((148*I)/9)*Pi^3*
          G[1, x] - 24*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - 52*G[0, 1, x] + 
         (60*I)*Pi*G[0, 1, x] - (104*Pi^2*G[0, 1, x])/3 - 52*G[1, 0, x] + 
         (28*I)*Pi*G[1, 0, x] - (56*Pi^2*G[1, 0, x])/3 + 
         (5732*G[1, 1, x])/27 - (28*I)*Pi*G[1, 1, x] + 44*Pi^2*G[1, 1, x] + 
         12*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] + 68*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 
         (24*I)*Pi*G[1, 0, 0, x] + 36*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 176*G[1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 1, 1, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] - 
         24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 
         144*G[1, 1, 1, 1, x] + ((24*I)*Pi*G[0, x] + 24*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] - 48*Zeta[3] + 96*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(((-2542*I)/27)*Pi*G[1, x] + (112*Pi^2*G[1, x])/3 + 
           ((74*I)/9)*Pi^3*G[1, x] - (52*I)*Pi*G[0, 1, x] + 
           (52*Pi^2*G[0, 1, x])/3 - (28*I)*Pi*G[1, 0, x] + 
           (28*Pi^2*G[1, 0, x])/3 - (2542*G[1, 1, x])/27 + 
           ((100*I)/3)*Pi*G[1, 1, x] - 22*Pi^2*G[1, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, x] - 
           52*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 28*G[1, 0, 1, x] + 
           (8*I)*Pi*G[1, 0, 1, x] - 28*G[1, 1, 0, x] + 100*G[1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 
           12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
           12*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
           72*G[1, 1, 1, 1, x] - 48*G[1, x]*Zeta[3]) + 
         RATIO[x]*(19321/216 + ((22013*I)/162)*Pi - (5770*Pi^2)/81 - 
           ((176*I)/9)*Pi^3 + (1373*Pi^4)/540 + (7883*G[0, x])/81 + 
           ((1580*I)/9)*Pi*G[0, x] - (790*Pi^2*G[0, x])/9 - 
           ((184*I)/9)*Pi^3*G[0, x] - (7883*G[1, x])/81 - 
           ((1580*I)/9)*Pi*G[1, x] + (790*Pi^2*G[1, x])/9 + 
           ((184*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/9 + 
           (72*I)*Pi*G[0, 0, x] - (112*Pi^2*G[0, 0, x])/3 - 
           (224*G[0, 1, x])/9 - (88*I)*Pi*G[0, 1, x] + (176*Pi^2*G[0, 1, x])/
            3 - (224*G[1, 0, x])/9 - (72*I)*Pi*G[1, 0, x] + 
           (112*Pi^2*G[1, 0, x])/3 + (224*G[1, 1, x])/9 + 
           (88*I)*Pi*G[1, 1, x] - (176*Pi^2*G[1, 1, x])/3 - 8*G[0, 0, 0, x] - 
           ((280*I)/3)*Pi*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + ((152*I)/3)*Pi*
            G[0, 1, 1, x] + 8*G[1, 0, 0, x] + ((280*I)/3)*Pi*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, x] + 
           8*G[1, 1, 1, x] - ((152*I)/3)*Pi*G[1, 1, 1, x] - 
           96*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
           16*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
           8*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] + 96*G[1, 0, 0, 0, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 
           16*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
           64*G[1, 1, 1, 1, x] - (332*Zeta[3])/9 - ((380*I)/9)*Pi*Zeta[3] + 
           (368*G[0, x]*Zeta[3])/9 - (368*G[1, x]*Zeta[3])/9)) - 
       480*Zeta[5] + 240*G[1, x]*Zeta[5] + 
       RATIO[x]*(145/972 + ((19321*I)/216)*Pi - (122783*Pi^2)/1944 - 
         ((1978*I)/81)*Pi^3 + (7397*Pi^4)/2430 - ((41*I)/36)*Pi^5 + 
         (185*G[0, x])/6 + ((9611*I)/81)*Pi*G[0, x] - (6014*Pi^2*G[0, x])/
          81 - ((190*I)/9)*Pi^3*G[0, x] + (358*Pi^4*G[0, x])/45 - 
         (185*G[1, x])/6 - ((9611*I)/81)*Pi*G[1, x] + (6014*Pi^2*G[1, x])/
          81 + ((190*I)/9)*Pi^3*G[1, x] - (1066*Pi^4*G[1, x])/135 + 
         (88*G[0, 0, x])/3 - ((76*I)/9)*Pi*G[0, 0, x] - (136*Pi^2*G[0, 0, x])/
          9 - ((140*I)/9)*Pi^3*G[0, 0, x] - 8*G[0, 1, x] - 
         ((524*I)/9)*Pi*G[0, 1, x] + (584*Pi^2*G[0, 1, x])/9 + 
         ((104*I)/3)*Pi^3*G[0, 1, x] - 8*G[1, 0, x] + ((76*I)/9)*Pi*
          G[1, 0, x] + (136*Pi^2*G[1, 0, x])/9 + (12*I)*Pi^3*G[1, 0, x] - 
         (40*G[1, 1, x])/3 + ((524*I)/9)*Pi*G[1, 1, x] - 
         (584*Pi^2*G[1, 1, x])/9 - ((280*I)/9)*Pi^3*G[1, 1, x] - 
         (52*G[0, 0, 0, x])/3 - ((368*I)/3)*Pi*G[0, 0, 0, x] + 
         (364*Pi^2*G[0, 0, 0, x])/9 - 16*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] + 16*Pi^2*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, x] - (112*Pi^2*G[0, 1, 0, x])/9 - 
         (52*G[0, 1, 1, x])/3 + ((112*I)/3)*Pi*G[0, 1, 1, x] - 
         (92*Pi^2*G[0, 1, 1, x])/3 + (52*G[1, 0, 0, x])/3 + 
         ((368*I)/3)*Pi*G[1, 0, 0, x] - 44*Pi^2*G[1, 0, 0, x] + 
         16*G[1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, x] - 
         (176*Pi^2*G[1, 0, 1, x])/9 + 16*G[1, 1, 0, x] + 
         (48*I)*Pi*G[1, 1, 0, x] + 16*Pi^2*G[1, 1, 0, x] + 
         (52*G[1, 1, 1, x])/3 - ((112*I)/3)*Pi*G[1, 1, 1, x] + 
         (308*Pi^2*G[1, 1, 1, x])/9 - (344*G[0, 0, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 0, x] - 16*G[0, 0, 1, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, x] + ((56*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         ((112*I)/3)*Pi*G[0, 1, 1, 0, x] + (136*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (344*G[1, 0, 0, 0, x])/3 - 
         (40*I)*Pi*G[1, 0, 0, 0, x] + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
         ((88*I)/3)*Pi*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 0, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, 0, x] - (136*G[1, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 1, x] + 128*G[0, 0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 1, 0, 0, x] - 32*G[0, 0, 1, 0, 1, x] - 
         32*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
         32*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 0, 1, 1, x])/3 - 
         (64*G[0, 1, 1, 0, 0, x])/3 - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] - 64*G[0, 1, 1, 1, 1, x] - 
         128*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 1, 0, x] + (64*G[1, 0, 0, 1, 1, x])/3 + 
         (16*G[1, 0, 1, 0, 0, x])/3 + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
         64*G[1, 1, 1, 1, 1, x] - (5845*Zeta[3])/81 - ((884*I)/9)*Pi*
          Zeta[3] - 17*Pi^2*Zeta[3] + (296*G[0, x]*Zeta[3])/9 + 
         ((728*I)/9)*Pi*G[0, x]*Zeta[3] - (296*G[1, x]*Zeta[3])/9 - 
         ((920*I)/9)*Pi*G[1, x]*Zeta[3] - 128*G[0, 0, x]*Zeta[3] + 
         (152*G[0, 1, x]*Zeta[3])/3 + (256*G[1, 0, x]*Zeta[3])/3 - 
         8*G[1, 1, x]*Zeta[3] + (3400*Zeta[5])/9) + 
       RATIO[x^(-1)]*(((-14867*I)/162)*Pi*G[1, x] + (1324*Pi^2*G[1, x])/27 - 
         ((133*I)/9)*Pi^3*G[1, x] + (563*Pi^4*G[1, x])/135 + 
         ((56*I)/45)*Pi^5*G[1, x] - ((1244*I)/9)*Pi*G[0, 1, x] + 
         (140*Pi^2*G[0, 1, x])/3 + ((34*I)/3)*Pi^3*G[0, 1, x] + 
         ((304*I)/9)*Pi*G[1, 0, x] + (64*Pi^2*G[1, 0, x])/9 - 
         ((46*I)/3)*Pi^3*G[1, 0, x] - (14867*G[1, 1, x])/162 + 
         ((1610*I)/27)*Pi*G[1, 1, x] - 65*Pi^2*G[1, 1, x] + 
         ((76*I)/9)*Pi^3*G[1, 1, x] - (352*Pi^4*G[1, 1, x])/45 + 
         (36*I)*Pi*G[0, 0, 1, x] - (28*Pi^2*G[0, 0, 1, x])/3 - 
         (36*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/3 - 
         (1244*G[0, 1, 1, x])/9 - 10*Pi^2*G[0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, x] - (40*Pi^2*G[1, 0, 0, x])/3 + 
         (304*G[1, 0, 1, x])/9 + (144*I)*Pi*G[1, 0, 1, x] - 
         (106*Pi^2*G[1, 0, 1, x])/3 - ((32*I)/3)*Pi^3*G[1, 0, 1, x] + 
         (304*G[1, 1, 0, x])/9 + ((280*I)/3)*Pi*G[1, 1, 0, x] - 
         (130*Pi^2*G[1, 1, 0, x])/3 + 120*G[1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] + (74*Pi^2*G[1, 1, 1, x])/9 - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, x] + 
         88*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
         (140*I)*Pi*G[1, 0, 1, 0, x] + 160*G[1, 0, 1, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, 1, x] - (64*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (388*G[1, 1, 0, 0, x])/3 + (56*I)*Pi*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] + ((200*I)/3)*Pi*G[1, 1, 0, 1, x] - 
         (128*Pi^2*G[1, 1, 0, 1, x])/3 - 8*G[1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 0, x] - (284*G[1, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 36*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         28*G[1, 0, 0, 1, 1, x] + 100*G[1, 0, 1, 0, 0, x] + 
         28*G[1, 0, 1, 0, 1, x] + (64*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         28*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         12*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
         (256*I)*Pi*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] + 
         (8*G[1, 1, 0, 1, 1, x])/3 - 68*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
         44*G[1, 1, 1, 1, 1, x] + 64*G[1, 0, 1, 0, 1, 1, x] + 
         256*G[1, 1, 0, 0, 1, 1, x] - (1232*G[1, x]*Zeta[3])/3 - 
         ((616*I)/9)*Pi*G[1, x]*Zeta[3] - 64*Pi^2*G[1, x]*Zeta[3] + 
         8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] - 
         (1048*G[1, 1, x]*Zeta[3])/9 + (256*I)*Pi*G[1, 1, x]*Zeta[3] - 
         192*G[1, 0, 1, x]*Zeta[3] - 480*G[1, x]*Zeta[5]))/Nc^2 + 
     Nc^2*(((41533*I)/324)*Pi - (1198*Pi^2)/27 - ((199*I)/27)*Pi^3 + 
       (98*Pi^4)/45 + ((7*I)/45)*Pi^5 + (41533*G[1, x])/324 - 
       ((18823*I)/162)*Pi*G[1, x] + (2305*Pi^2*G[1, x])/54 + 
       ((487*I)/54)*Pi^3*G[1, x] - (12*Pi^4*G[1, x])/5 - 
       ((7*I)/90)*Pi^5*G[1, x] + ((449*I)/9)*Pi*G[0, 1, x] + 
       (80*Pi^2*G[0, 1, x])/9 - ((4*I)/3)*Pi^3*G[0, 1, x] - 
       (29053*G[1, 1, x])/162 + ((4*I)/27)*Pi*G[1, 1, x] + 
       12*Pi^2*G[1, 1, x] + ((32*I)/9)*Pi^3*G[1, 1, x] + 
       (22*Pi^4*G[1, 1, x])/45 - ((176*I)/3)*Pi*G[0, 0, 1, x] + 
       (449*G[0, 1, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, 1, x] - 
       (8*Pi^2*G[0, 1, 1, x])/3 - ((73*I)/9)*Pi*G[1, 0, 1, x] - 
       (64*Pi^2*G[1, 0, 1, x])/9 + ((2*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (742*G[1, 1, 1, x])/9 - ((80*I)/9)*Pi*G[1, 1, 1, x] - 
       (16*Pi^2*G[1, 1, 1, x])/3 - (176*G[0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, 1, x] + (44*G[0, 1, 1, 1, x])/3 + 
       ((160*I)/3)*Pi*G[1, 0, 0, 1, x] - (73*G[1, 0, 1, 1, x])/9 - 
       ((64*I)/3)*Pi*G[1, 0, 1, 1, x] + (4*Pi^2*G[1, 0, 1, 1, x])/3 - 
       ((80*I)/3)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (4*G[1, 1, 1, 1, x])/9 + ((64*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       8*G[0, 1, 0, 1, 1, x] + (160*G[1, 0, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] - (88*G[1, 0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] - (80*G[1, 1, 0, 1, 1, x])/3 - 
       24*G[1, 1, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 1, 1, x] - 
       16*G[1, 1, 0, 0, 1, 1, x] + (-2 + (I/3)*Pi - (22*G[1, x])/9)*
        Log[mu2/s]^4*RATIO[x] + (5*Log[mu2/s]^5*RATIO[x])/9 + 
       Log[mu2/s]^3*(((-14*I)/9)*Pi - (14*G[1, x])/9 + 
         ((28*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9 + 
         (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)] + 
         (-473/27 - ((128*I)/27)*Pi + (4*Pi^2)/9 + (88*G[1, x])/27 - 
           ((40*I)/9)*Pi*G[1, x] + (16*G[1, 1, x])/3)*RATIO[x]) - 
       (101*Zeta[3])/3 - ((302*I)/9)*Pi*Zeta[3] - 8*Pi^2*Zeta[3] + 
       (469*G[1, x]*Zeta[3])/9 + ((28*I)/9)*Pi*G[1, x]*Zeta[3] + 
       4*Pi^2*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] + 
       (220*G[1, 1, x]*Zeta[3])/9 - (16*I)*Pi*G[1, 1, x]*Zeta[3] + 
       12*G[1, 0, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-22*Pi^4)/15 - 
         8*Pi^2*G[0, 1, x] + (48*I)*Pi*G[0, 0, 1, x] + 48*G[0, 0, 1, 1, x] + 
         (48*I)*Pi*Zeta[3]) + Log[mu2/s]^2*((5*I)*Pi + (8*Pi^2)/9 + 
         5*G[1, x] - ((28*I)/3)*Pi*G[1, x] - (16*Pi^2*G[1, x])/9 - 
         (14*G[1, 1, x])/3 - ((40*I)/3)*Pi*G[1, 1, x] - (68*G[1, 1, 1, x])/
          3 + ((5*I)*Pi*G[1, x] + (8*Pi^2*G[1, x])/9 + 5*G[1, 1, x] + 
           ((20*I)/3)*Pi*G[1, 1, x] + (34*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-203/108 + ((14*I)/9)*Pi + (19*Pi^2)/9 + (I/3)*Pi^3 + 
           (487*G[1, x])/9 + ((208*I)/9)*Pi*G[1, x] + Pi^2*G[1, x] - 
           ((4*I)/3)*Pi*G[0, 1, x] + (40*G[1, 1, x])/3 + ((52*I)/3)*Pi*
            G[1, 1, x] - (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + 
           (86*Zeta[3])/9)) + Log[mu2/s]*(((1705*I)/27)*Pi - (122*Pi^2)/9 - 
         ((2*I)/3)*Pi^3 + (1705*G[1, x])/27 - ((1952*I)/27)*Pi*G[1, x] + 
         20*Pi^2*G[1, x] + ((4*I)/3)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] - 
         (2222*G[1, 1, x])/27 - ((56*I)/3)*Pi*G[1, 1, x] + 
         (136*Pi^2*G[1, 1, x])/9 - 4*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         (28*G[1, 1, 1, x])/3 + 8*G[1, 0, 1, 1, x] + (136*G[1, 1, 1, 1, x])/
          3 + 12*Zeta[3] - 24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
          (((1705*I)/27)*Pi*G[1, x] - (122*Pi^2*G[1, x])/9 - 
           ((2*I)/3)*Pi^3*G[1, x] + (1705*G[1, 1, x])/27 + 
           ((62*I)/3)*Pi*G[1, 1, x] - (68*Pi^2*G[1, 1, x])/9 - 
           (4*I)*Pi*G[1, 0, 1, x] + (32*G[1, 1, 1, x])/3 - 
           4*G[1, 0, 1, 1, x] - (68*G[1, 1, 1, 1, x])/3 + 
           12*G[1, x]*Zeta[3]) + RATIO[x]*(1168967/5832 + ((9790*I)/81)*Pi - 
           (6439*Pi^2)/243 - ((17*I)/9)*Pi^3 + (25*Pi^4)/108 + 
           (20189*G[1, x])/162 + ((3146*I)/27)*Pi*G[1, x] - 
           (289*Pi^2*G[1, x])/9 - (2*I)*Pi^3*G[1, x] + ((76*I)/3)*Pi*
            G[0, 1, x] - (8*Pi^2*G[0, 1, x])/3 + (224*G[1, 1, x])/27 + 
           ((4*I)/3)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 + 
           (76*G[0, 1, 1, x])/3 + ((40*I)/3)*Pi*G[0, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, x] - (76*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] + 16*G[0, 1, 1, 1, x] + 
           (8*G[1, 0, 1, 1, x])/3 - (56*G[1, 1, 1, 1, x])/3 + 
           (1912*Zeta[3])/27 + ((76*I)/3)*Pi*Zeta[3] + (128*G[1, x]*Zeta[3])/
            9)) + RATIO[x]*(22674005/52488 + ((542099*I)/1944)*Pi - 
         (1477105*Pi^2)/17496 - (15*I)*Pi^3 + (1801*Pi^4)/810 + 
         ((49*I)/108)*Pi^5 + (228665*G[1, x])/2916 + ((20189*I)/162)*Pi*
          G[1, x] - (14783*Pi^2*G[1, x])/243 - ((331*I)/27)*Pi^3*G[1, x] + 
         (10*Pi^4*G[1, x])/9 + ((494*I)/9)*Pi*G[0, 1, x] - 
         (56*Pi^2*G[0, 1, x])/3 - (2*I)*Pi^3*G[0, 1, x] - 
         ((1258*I)/27)*Pi*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 
         ((10*I)/3)*Pi^3*G[1, 1, x] + (494*G[0, 1, 1, x])/9 + 
         ((16*I)/3)*Pi*G[0, 1, 1, x] - (46*Pi^2*G[0, 1, 1, x])/9 - 
         (32*Pi^2*G[1, 0, 1, x])/9 - (494*G[1, 1, 1, x])/9 - 
         ((16*I)/3)*Pi*G[1, 1, 1, x] + (26*Pi^2*G[1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 1, x] - 
         (56*G[0, 1, 1, 1, 1, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 + 
         8*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, x] + (8125*Zeta[3])/81 + 
         ((496*I)/27)*Pi*Zeta[3] - (31*Pi^2*Zeta[3])/3 - 
         (652*G[1, x]*Zeta[3])/9 + ((104*I)/9)*Pi*G[1, x]*Zeta[3] + 
         24*G[0, 1, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] - (200*Zeta[5])/9) - 
       60*Zeta[5] + 30*G[1, x]*Zeta[5] + RATIO[x^(-1)]*
        (((46501*I)/324)*Pi*G[1, x] - (1198*Pi^2*G[1, x])/27 - 
         ((199*I)/27)*Pi^3*G[1, x] + (32*Pi^4*G[1, x])/45 + 
         ((7*I)/45)*Pi^5*G[1, x] - ((46*I)/3)*Pi*G[0, 1, x] + 
         (46501*G[1, 1, x])/324 + ((391*I)/27)*Pi*G[1, 1, x] - 
         (221*Pi^2*G[1, 1, x])/18 - ((16*I)/9)*Pi^3*G[1, 1, x] - 
         (44*Pi^4*G[1, 1, x])/45 - (46*G[0, 1, 1, x])/3 + 
         ((101*I)/9)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
         ((4*I)/3)*Pi^3*G[1, 0, 1, x] - (146*G[1, 1, 1, x])/3 - 
         ((14*I)/9)*Pi*G[1, 1, 1, x] + (8*Pi^2*G[1, 1, 1, x])/3 - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (101*G[1, 0, 1, 1, x])/9 + 
         ((32*I)/3)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (110*G[1, 1, 1, 1, x])/9 - ((32*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         (32*G[1, 0, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (44*G[1, 0, 1, 1, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (40*G[1, 1, 0, 1, 1, x])/3 + 12*G[1, 1, 1, 1, 1, x] + 
         8*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, 1, 1, x] - 
         (101*G[1, x]*Zeta[3])/3 + ((130*I)/9)*Pi*G[1, x]*Zeta[3] - 
         8*Pi^2*G[1, x]*Zeta[3] - (110*G[1, 1, x]*Zeta[3])/9 + 
         (32*I)*Pi*G[1, 1, x]*Zeta[3] - 24*G[1, 0, 1, x]*Zeta[3] - 
         60*G[1, x]*Zeta[5])))) + DD[i1, i2]*DD[i3, i4]*
  (((-356041*I)/1296)*Pi + (35647*Pi^2)/108 - ((27707*I)/216)*Pi^3 + 
   (1201*Pi^4)/30 + ((1699*I)/180)*Pi^5 - ((25873*I)/27)*Pi*G[0, x] + 
   61*Pi^2*G[0, x] - ((613*I)/9)*Pi^3*G[0, x] + (323*Pi^4*G[0, x])/60 - 
   (356041*G[1, x])/1296 + ((371311*I)/648)*Pi*G[1, x] - 
   (15845*Pi^2*G[1, x])/108 + ((25673*I)/108)*Pi^3*G[1, x] - 
   (8393*Pi^4*G[1, x])/360 - ((811*I)/90)*Pi^5*G[1, x] - 
   (1813*G[0, 0, x])/3 - ((136*I)/3)*Pi*G[0, 0, x] + 
   (301*Pi^2*G[0, 0, x])/9 + ((104*I)/3)*Pi^3*G[0, 0, x] - 
   (9556*G[0, 1, x])/27 + ((39005*I)/108)*Pi*G[0, 1, x] - 
   (635*Pi^2*G[0, 1, x])/3 - ((293*I)/18)*Pi^3*G[0, 1, x] - 
   (1682*Pi^4*G[0, 1, x])/45 - (9556*G[1, 0, x])/27 + 
   ((16493*I)/27)*Pi*G[1, 0, x] - (571*Pi^2*G[1, 0, x])/9 - 
   ((403*I)/9)*Pi^3*G[1, 0, x] - (437*Pi^4*G[1, 0, x])/90 + 
   (677053*G[1, 1, x])/648 - ((22471*I)/54)*Pi*G[1, 1, x] + 
   (1565*Pi^2*G[1, 1, x])/6 - ((680*I)/9)*Pi^3*G[1, 1, x] + 
   (7153*Pi^4*G[1, 1, x])/180 - (380*G[0, 0, 0, x])/3 + 
   ((14*I)/3)*Pi*G[0, 0, 0, x] + (232*Pi^2*G[0, 0, 0, x])/3 + 
   (736*G[0, 0, 1, x])/3 - ((760*I)/3)*Pi*G[0, 0, 1, x] + 
   (151*Pi^2*G[0, 0, 1, x])/9 + (10*I)*Pi^3*G[0, 0, 1, x] + 
   (736*G[0, 1, 0, x])/3 + ((1651*I)/3)*Pi*G[0, 1, 0, x] + 
   (899*Pi^2*G[0, 1, 0, x])/9 + ((94*I)/3)*Pi^3*G[0, 1, 0, x] + 
   (28133*G[0, 1, 1, x])/108 + ((458*I)/3)*Pi*G[0, 1, 1, x] + 
   (649*Pi^2*G[0, 1, 1, x])/9 - (60*I)*Pi^3*G[0, 1, 1, x] + 
   (2458*G[1, 0, 0, x])/3 + ((992*I)/3)*Pi*G[1, 0, 0, x] - 
   (1865*Pi^2*G[1, 0, 0, x])/9 - ((116*I)/3)*Pi^3*G[1, 0, 0, x] - 
   (1723*G[1, 0, 1, x])/27 - ((7883*I)/18)*Pi*G[1, 0, 1, x] + 
   (749*Pi^2*G[1, 0, 1, x])/9 - ((211*I)/3)*Pi^3*G[1, 0, 1, x] - 
   (1723*G[1, 1, 0, x])/27 - ((3880*I)/3)*Pi*G[1, 1, 0, x] - 
   (77*Pi^2*G[1, 1, 0, x])/9 + ((56*I)/3)*Pi^3*G[1, 1, 0, x] - 
   (6169*G[1, 1, 1, x])/9 - ((128*I)/9)*Pi*G[1, 1, 1, x] - 
   (1315*Pi^2*G[1, 1, 1, x])/9 + ((212*I)/3)*Pi^3*G[1, 1, 1, x] + 
   408*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 0, x] - 
   (634*G[0, 0, 0, 1, x])/3 - ((206*I)/3)*Pi*G[0, 0, 0, 1, x] - 
   32*Pi^2*G[0, 0, 0, 1, x] - (634*G[0, 0, 1, 0, x])/3 - 
   ((934*I)/3)*Pi*G[0, 0, 1, 0, x] - 72*Pi^2*G[0, 0, 1, 0, x] - 
   148*G[0, 0, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, x] - 
   (82*Pi^2*G[0, 0, 1, 1, x])/3 + (715*G[0, 1, 0, 0, x])/3 - 
   ((1732*I)/3)*Pi*G[0, 1, 0, 0, x] - (124*Pi^2*G[0, 1, 0, 0, x])/3 + 
   206*G[0, 1, 0, 1, x] + ((533*I)/3)*Pi*G[0, 1, 0, 1, x] - 
   (26*Pi^2*G[0, 1, 0, 1, x])/3 + 206*G[0, 1, 1, 0, x] + 
   ((706*I)/3)*Pi*G[0, 1, 1, 0, x] + (506*Pi^2*G[0, 1, 1, 0, x])/3 - 
   (382*G[0, 1, 1, 1, x])/3 + ((148*I)/3)*Pi*G[0, 1, 1, 1, x] + 
   (68*Pi^2*G[0, 1, 1, 1, x])/3 + (712*G[1, 0, 0, 0, x])/3 - 
   ((616*I)/3)*Pi*G[1, 0, 0, 0, x] - 76*Pi^2*G[1, 0, 0, 0, x] - 
   (254*G[1, 0, 0, 1, x])/3 + (388*I)*Pi*G[1, 0, 0, 1, x] + 
   (206*Pi^2*G[1, 0, 0, 1, x])/3 - (254*G[1, 0, 1, 0, x])/3 + 
   (82*I)*Pi*G[1, 0, 1, 0, x] + (158*Pi^2*G[1, 0, 1, 0, x])/3 - 
   (7907*G[1, 0, 1, 1, x])/18 - ((208*I)/3)*Pi*G[1, 0, 1, 1, x] - 
   44*Pi^2*G[1, 0, 1, 1, x] - 1228*G[1, 1, 0, 0, x] + 
   ((1940*I)/3)*Pi*G[1, 1, 0, 0, x] + (362*Pi^2*G[1, 1, 0, 0, x])/3 - 
   (454*G[1, 1, 0, 1, x])/3 - ((410*I)/3)*Pi*G[1, 1, 0, 1, x] - 
   96*Pi^2*G[1, 1, 0, 1, x] - (454*G[1, 1, 1, 0, x])/3 + 
   ((580*I)/3)*Pi*G[1, 1, 1, 0, x] - 120*Pi^2*G[1, 1, 1, 0, x] + 
   (1498*G[1, 1, 1, 1, x])/9 + ((124*I)/3)*Pi*G[1, 1, 1, 1, x] + 
   (266*Pi^2*G[1, 1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, 1, x] - 
   (48*I)*Pi*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] + 
   (48*I)*Pi*G[0, 0, 0, 1, 0, x] - (206*G[0, 0, 0, 1, 1, x])/3 - 
   (48*I)*Pi*G[0, 0, 0, 1, 1, x] - 306*G[0, 0, 1, 0, 0, x] + 
   (96*I)*Pi*G[0, 0, 1, 0, 0, x] + (56*G[0, 0, 1, 0, 1, x])/3 + 
   (32*I)*Pi*G[0, 0, 1, 0, 1, x] + (56*G[0, 0, 1, 1, 0, x])/3 - 
   (16*I)*Pi*G[0, 0, 1, 1, 0, x] + (220*G[0, 0, 1, 1, 1, x])/3 - 
   (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 564*G[0, 1, 0, 0, 0, x] + 
   (88*I)*Pi*G[0, 1, 0, 0, 0, x] - (256*G[0, 1, 0, 0, 1, x])/3 - 
   (16*I)*Pi*G[0, 1, 0, 0, 1, x] - (256*G[0, 1, 0, 1, 0, x])/3 - 
   (56*I)*Pi*G[0, 1, 0, 1, 0, x] + 231*G[0, 1, 0, 1, 1, x] + 
   (80*I)*Pi*G[0, 1, 0, 1, 1, x] + (946*G[0, 1, 1, 0, 0, x])/3 - 
   (440*I)*Pi*G[0, 1, 1, 0, 0, x] - 112*G[0, 1, 1, 0, 1, x] + 
   (160*I)*Pi*G[0, 1, 1, 0, 1, x] - 112*G[0, 1, 1, 1, 0, x] + 
   (128*I)*Pi*G[0, 1, 1, 1, 0, x] + 284*G[0, 1, 1, 1, 1, x] - 
   (328*I)*Pi*G[0, 1, 1, 1, 1, x] - 832*G[1, 0, 0, 0, 0, x] - 
   (48*I)*Pi*G[1, 0, 0, 0, 0, x] + (1088*G[1, 0, 0, 0, 1, x])/3 + 
   (84*I)*Pi*G[1, 0, 0, 0, 1, x] + (1088*G[1, 0, 0, 1, 0, x])/3 + 
   (228*I)*Pi*G[1, 0, 0, 1, 0, x] + (496*G[1, 0, 0, 1, 1, x])/3 + 
   (16*I)*Pi*G[1, 0, 0, 1, 1, x] + (862*G[1, 0, 1, 0, 0, x])/3 + 
   (288*I)*Pi*G[1, 0, 1, 0, 0, x] - (196*G[1, 0, 1, 0, 1, x])/3 - 
   (70*I)*Pi*G[1, 0, 1, 0, 1, x] - (196*G[1, 0, 1, 1, 0, x])/3 - 
   (44*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*G[1, 0, 1, 1, 1, x])/3 - 
   (80*I)*Pi*G[1, 0, 1, 1, 1, x] + (3064*G[1, 1, 0, 0, 0, x])/3 + 
   (272*I)*Pi*G[1, 1, 0, 0, 0, x] - (344*G[1, 1, 0, 0, 1, x])/3 - 
   (96*I)*Pi*G[1, 1, 0, 0, 1, x] - (344*G[1, 1, 0, 1, 0, x])/3 - 
   (106*G[1, 1, 0, 1, 1, x])/3 + (64*I)*Pi*G[1, 1, 0, 1, 1, x] + 
   (428*G[1, 1, 1, 0, 0, x])/3 - (80*I)*Pi*G[1, 1, 1, 0, 0, x] + 
   (112*G[1, 1, 1, 0, 1, x])/3 + (124*I)*Pi*G[1, 1, 1, 0, 1, x] + 
   (112*G[1, 1, 1, 1, 0, x])/3 - (152*I)*Pi*G[1, 1, 1, 1, 0, x] - 
   28*G[1, 1, 1, 1, 1, x] + (72*I)*Pi*G[1, 1, 1, 1, 1, x] - 
   48*G[0, 0, 0, 0, 1, 1, x] + 48*G[0, 0, 0, 1, 0, 1, x] + 
   48*G[0, 0, 0, 1, 1, 0, x] - 144*G[0, 0, 0, 1, 1, 1, x] + 
   96*G[0, 0, 1, 0, 0, 1, x] + 96*G[0, 0, 1, 0, 1, 0, x] - 
   48*G[0, 0, 1, 0, 1, 1, x] - 96*G[0, 0, 1, 1, 0, 0, x] + 
   96*G[0, 0, 1, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 1, 0, x] - 
   176*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 1, x] + 
   88*G[0, 1, 0, 0, 1, 0, x] - 88*G[0, 1, 0, 0, 1, 1, x] - 
   8*G[0, 1, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 1, x] - 
   32*G[0, 1, 0, 1, 1, 0, x] + 80*G[0, 1, 0, 1, 1, 1, x] - 
   328*G[0, 1, 1, 0, 0, 0, x] + 88*G[0, 1, 1, 0, 1, 1, x] + 
   64*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
   8*G[0, 1, 1, 1, 1, 0, x] - 184*G[0, 1, 1, 1, 1, 1, x] - 
   48*G[1, 0, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 0, 1, 0, x] + 
   84*G[1, 0, 0, 0, 1, 1, x] + 308*G[1, 0, 0, 1, 0, 0, x] - 
   128*G[1, 0, 0, 1, 0, 1, x] - 128*G[1, 0, 0, 1, 1, 0, x] + 
   184*G[1, 0, 0, 1, 1, 1, x] + 544*G[1, 0, 1, 0, 0, 0, x] - 
   208*G[1, 0, 1, 0, 0, 1, x] - 208*G[1, 0, 1, 0, 1, 0, x] + 
   138*G[1, 0, 1, 0, 1, 1, x] - 108*G[1, 0, 1, 1, 0, 0, x] + 
   64*G[1, 0, 1, 1, 0, 1, x] + 64*G[1, 0, 1, 1, 1, 0, x] - 
   56*G[1, 0, 1, 1, 1, 1, x] + 656*G[1, 1, 0, 0, 0, 0, x] - 
   144*G[1, 1, 0, 0, 0, 1, x] - 144*G[1, 1, 0, 0, 1, 0, x] - 
   8*G[1, 1, 0, 0, 1, 1, x] - 112*G[1, 1, 0, 1, 0, 0, x] + 
   56*G[1, 1, 0, 1, 0, 1, x] + 56*G[1, 1, 0, 1, 1, 0, x] + 
   112*G[1, 1, 0, 1, 1, 1, x] - 400*G[1, 1, 1, 0, 0, 0, x] + 
   168*G[1, 1, 1, 0, 0, 1, x] + 168*G[1, 1, 1, 0, 1, 0, x] + 
   92*G[1, 1, 1, 0, 1, 1, x] - 72*G[1, 1, 1, 1, 0, 0, x] + 
   56*G[1, 1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 1, 0, x] + 
   16*G[1, 1, 1, 1, 1, 1, x] + ((85*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
   (122*Pi^4*RATIO[(1 - x)^(-1)])/45 - ((22*I)/15)*Pi^5*RATIO[(1 - x)^(-1)] + 
   ((1813*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
   (2449*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - ((113*I)/3)*Pi^3*G[0, x]*
    RATIO[(1 - x)^(-1)] - (11*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - 
   ((20*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
   (1813*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (366*I)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)] - 75*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((11*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
   ((226*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (20*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + ((56*I)/3)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)] - (38*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (380*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (148*I)*Pi*G[0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (11*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (226*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (252*I)*Pi*G[0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + (226*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (54*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (22*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (48*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (56*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (162*I)*Pi*G[1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (48*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (8*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   408*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 68*G[0, 0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + 68*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (22*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   208*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 126*G[0, 1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (22*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   48*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 48*G[0, 1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + 234*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   48*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 48*G[1, 0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - 8*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   22*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 22*G[0, 1, 0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - ((839881*I)/1296)*Pi*G[1, x]*RATIO[x^(-1)] + 
   (6421*Pi^2*G[1, x]*RATIO[x^(-1)])/108 - ((41027*I)/216)*Pi^3*G[1, x]*
    RATIO[x^(-1)] + (229*Pi^4*G[1, x]*RATIO[x^(-1)])/12 + 
   ((1459*I)/180)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((3499*I)/27)*Pi*G[0, 1, x]*
    RATIO[x^(-1)] + (815*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - 
   ((520*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
   (1297*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + ((641*I)/27)*Pi*G[1, 0, x]*
    RATIO[x^(-1)] - (1670*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - 
   ((457*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
   (929*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/180 - 
   (839881*G[1, 1, x]*RATIO[x^(-1)])/1296 + ((27067*I)/108)*Pi*G[1, 1, x]*
    RATIO[x^(-1)] - (403*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/4 + 
   ((673*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
   (9589*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 + (136*I)*Pi*G[0, 0, 1, x]*
    RATIO[x^(-1)] - (224*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + 
   (3*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - (45*I)*Pi*G[0, 1, 0, x]*
    RATIO[x^(-1)] - (814*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
   ((71*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
   (3499*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + (37*I)*Pi*G[0, 1, 1, x]*
    RATIO[x^(-1)] - (164*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
   (30*I)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + ((320*I)/3)*Pi*G[1, 0, 0, x]*
    RATIO[x^(-1)] + (106*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
   ((94*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
   (641*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((13367*I)/36)*Pi*G[1, 0, 1, x]*
    RATIO[x^(-1)] - (868*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
   ((103*I)/6)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
   (641*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((3013*I)/3)*Pi*G[1, 1, 0, x]*
    RATIO[x^(-1)] - (875*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
   ((124*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
   (3841*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - ((785*I)/9)*Pi*G[1, 1, 1, x]*
    RATIO[x^(-1)] + (587*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
   ((166*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
   ((188*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
   16*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + ((104*I)/3)*Pi*G[0, 0, 1, 0, x]*
    RATIO[x^(-1)] + 44*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   136*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (62*I)*Pi*G[0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (41*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
   ((224*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (62*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   45*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + ((176*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (13*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   45*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((568*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x^(-1)] - (445*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (506*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((290*I)/3)*Pi*G[0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (34*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
   ((226*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   74*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (320*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (6*I)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x^(-1)] - (31*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
   (320*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (207*I)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x^(-1)] - (61*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (11855*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/36 + 
   ((158*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
   2*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
   (3055*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((178*I)/3)*Pi*G[1, 1, 0, 0, x]*
    RATIO[x^(-1)] - (295*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (152*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((445*I)/3)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 54*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
   (152*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((572*I)/3)*Pi*G[1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 104*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (1229*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/9 - ((92*I)/3)*Pi*G[1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (133*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
   (24*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
   (24*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (188*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (24*I)*Pi*G[0, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] - (48*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (104*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (104*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (40*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (464*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (44*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (224*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] + (224*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (28*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   18*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - (40*I)*Pi*G[0, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] + (532*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (316*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
   10*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - (80*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 10*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (64*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   148*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (164*I)*Pi*G[0, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] + (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
   (226*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (114*I)*Pi*G[1, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] - (226*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (270*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (94*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (223*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (372*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (248*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (143*I)*Pi*G[1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (248*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (154*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (82*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (40*I)*Pi*G[1, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (974*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (400*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (430*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (252*I)*Pi*G[1, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] + (430*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (72*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (23*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (68*I)*Pi*G[1, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] - (544*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (136*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (20*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (134*I)*Pi*G[1, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] - (20*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (124*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   8*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (36*I)*Pi*G[1, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] + 24*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
   24*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, 0, x]*
    RATIO[x^(-1)] + 72*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
   48*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 48*G[0, 0, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] + 24*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   48*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 48*G[0, 0, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 88*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
   44*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 44*G[0, 1, 0, 0, 1, 0, x]*
    RATIO[x^(-1)] + 44*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 16*G[0, 1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + 16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   40*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 212*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] - 44*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   32*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 4*G[0, 1, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 4*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   92*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 24*G[1, 0, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] + 24*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   114*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 286*G[1, 0, 0, 1, 0, 0, x]*
    RATIO[x^(-1)] + 40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
   40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 92*G[1, 0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - 584*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   140*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 140*G[1, 0, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] + 3*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
   186*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 32*G[1, 0, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] - 32*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   28*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 832*G[1, 1, 0, 0, 0, 0, x]*
    RATIO[x^(-1)] + 168*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
   168*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 136*G[1, 1, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] + 188*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   64*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 64*G[1, 1, 0, 1, 1, 0, x]*
    RATIO[x^(-1)] - 56*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
   440*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 156*G[1, 1, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] - 156*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   46*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 84*G[1, 1, 1, 1, 0, 0, x]*
    RATIO[x^(-1)] - 28*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
   28*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 8*G[1, 1, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] + (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + 
   (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/
    (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - 
   (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) - 
   ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
   ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
   (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
    (-1 + RATIO[x])^2 + (152592883*RATIO[x])/104976 + 
   ((12686893*I)/11664)*Pi*RATIO[x] - (28843655*Pi^2*RATIO[x])/69984 - 
   ((82555*I)/1944)*Pi^3*RATIO[x] + (28241*Pi^4*RATIO[x])/810 + 
   ((403*I)/120)*Pi^5*RATIO[x] + (547913*Pi^6*RATIO[x])/408240 + 
   (515219*G[0, x]*RATIO[x])/1458 + ((400001*I)/648)*Pi*G[0, x]*RATIO[x] - 
   (83795*Pi^2*G[0, x]*RATIO[x])/243 - ((5053*I)/54)*Pi^3*G[0, x]*RATIO[x] + 
   (955*Pi^4*G[0, x]*RATIO[x])/54 + ((71*I)/36)*Pi^5*G[0, x]*RATIO[x] - 
   (340691*G[1, x]*RATIO[x])/1458 - ((57031*I)/216)*Pi*G[1, x]*RATIO[x] + 
   (39719*Pi^2*G[1, x]*RATIO[x])/243 - ((406*I)/27)*Pi^3*G[1, x]*RATIO[x] - 
   (829*Pi^4*G[1, x]*RATIO[x])/135 + ((55*I)/36)*Pi^5*G[1, x]*RATIO[x] - 
   82*G[0, 0, x]*RATIO[x] + ((1279*I)/9)*Pi*G[0, 0, x]*RATIO[x] + 
   18*Pi^2*G[0, 0, x]*RATIO[x] - (41*I)*Pi^3*G[0, 0, x]*RATIO[x] + 
   (17*Pi^4*G[0, 0, x]*RATIO[x])/9 + (262*G[0, 1, x]*RATIO[x])/3 - 
   ((3062*I)/9)*Pi*G[0, 1, x]*RATIO[x] + (2579*Pi^2*G[0, 1, x]*RATIO[x])/9 + 
   ((493*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] + (937*Pi^4*G[0, 1, x]*RATIO[x])/45 + 
   (262*G[1, 0, x]*RATIO[x])/3 - ((157*I)/3)*Pi*G[1, 0, x]*RATIO[x] - 
   (416*Pi^2*G[1, 0, x]*RATIO[x])/3 - ((35*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + 
   (247*Pi^4*G[1, 0, x]*RATIO[x])/45 - (278*G[1, 1, x]*RATIO[x])/3 + 
   ((2254*I)/9)*Pi*G[1, 1, x]*RATIO[x] - (1817*Pi^2*G[1, 1, x]*RATIO[x])/9 - 
   ((197*I)/9)*Pi^3*G[1, 1, x]*RATIO[x] - (341*Pi^4*G[1, 1, x]*RATIO[x])/15 + 
   (491*G[0, 0, 0, x]*RATIO[x])/9 - ((1378*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - 
   (281*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + ((14*I)/3)*Pi^3*G[0, 0, 0, x]*
    RATIO[x] - 82*G[0, 0, 1, x]*RATIO[x] - ((439*I)/3)*Pi*G[0, 0, 1, x]*
    RATIO[x] - (122*Pi^2*G[0, 0, 1, x]*RATIO[x])/3 - 
   ((278*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[x] - 82*G[0, 1, 0, x]*RATIO[x] - 
   (312*I)*Pi*G[0, 1, 0, x]*RATIO[x] - (470*Pi^2*G[0, 1, 0, x]*RATIO[x])/3 - 
   ((16*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] - (1606*G[0, 1, 1, x]*RATIO[x])/9 - 
   ((269*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - (757*Pi^2*G[0, 1, 1, x]*RATIO[x])/
    9 + ((532*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[x] - 
   (11*G[1, 0, 0, x]*RATIO[x])/9 + (354*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 
   (209*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - (14*I)*Pi^3*G[1, 0, 0, x]*RATIO[x] + 
   (86*G[1, 0, 1, x]*RATIO[x])/3 + (185*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
   (98*Pi^2*G[1, 0, 1, x]*RATIO[x])/3 + ((266*I)/9)*Pi^3*G[1, 0, 1, x]*
    RATIO[x] + (86*G[1, 1, 0, x]*RATIO[x])/3 + ((1252*I)/3)*Pi*G[1, 1, 0, x]*
    RATIO[x] + (494*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 + 
   ((4*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] + (2086*G[1, 1, 1, x]*RATIO[x])/9 + 
   (51*I)*Pi*G[1, 1, 1, x]*RATIO[x] + (829*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 - 
   ((376*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x] - (883*G[0, 0, 0, 0, x]*RATIO[x])/
    3 + ((1264*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
   (406*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - (289*G[0, 0, 0, 1, x]*RATIO[x])/
    3 + (214*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
   (206*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - (289*G[0, 0, 1, 0, x]*RATIO[x])/
    3 + ((380*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
   6*Pi^2*G[0, 0, 1, 0, x]*RATIO[x] - 68*G[0, 0, 1, 1, x]*RATIO[x] + 
   (42*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + (296*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/
    9 - (500*G[0, 1, 0, 0, x]*RATIO[x])/3 + (172*I)*Pi*G[0, 1, 0, 0, x]*
    RATIO[x] + (52*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 
   (490*G[0, 1, 0, 1, x]*RATIO[x])/3 + ((322*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x] - 4*Pi^2*G[0, 1, 0, 1, x]*RATIO[x] - 
   (490*G[0, 1, 1, 0, x]*RATIO[x])/3 - ((34*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x] - (124*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + 
   (361*G[0, 1, 1, 1, x]*RATIO[x])/3 - ((200*I)/3)*Pi*G[0, 1, 1, 1, x]*
    RATIO[x] - (394*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 + 
   157*G[1, 0, 0, 0, x]*RATIO[x] - ((1120*I)/3)*Pi*G[1, 0, 0, 0, x]*
    RATIO[x] - 82*Pi^2*G[1, 0, 0, 0, x]*RATIO[x] + 
   (385*G[1, 0, 0, 1, x]*RATIO[x])/3 - ((410*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x] - (562*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 + 
   (385*G[1, 0, 1, 0, x]*RATIO[x])/3 - ((148*I)/3)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x] + (194*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 + 
   (224*G[1, 0, 1, 1, x]*RATIO[x])/3 + (6*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
   16*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] + 296*G[1, 1, 0, 0, x]*RATIO[x] - 
   (220*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] - 60*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] + 
   (418*G[1, 1, 0, 1, x]*RATIO[x])/3 - ((554*I)/3)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x] + (92*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 + 
   (418*G[1, 1, 1, 0, x]*RATIO[x])/3 - (66*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
   (20*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 - 135*G[1, 1, 1, 1, x]*RATIO[x] + 
   ((56*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
   (50*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + 528*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
   (352*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
   (748*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 - (144*I)*Pi*G[0, 0, 0, 0, 1, x]*
    RATIO[x] + (748*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - 
   ((32*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 6*G[0, 0, 0, 1, 1, x]*
    RATIO[x] + (4*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] + 
   (446*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 + ((196*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*
    RATIO[x] + (58*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
   (60*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + (58*G[0, 0, 1, 1, 0, x]*RATIO[x])/
    3 + ((80*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
   (172*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 + ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*
    RATIO[x] - 102*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
   (104*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
   (658*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - (96*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x] + (658*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
   ((104*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
   (296*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + (80*I)*Pi*G[0, 1, 0, 1, 1, x]*
    RATIO[x] - (34*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
   ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
   (40*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + (100*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x] + (40*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - 
   ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] - 
   (484*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 + ((208*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*
    RATIO[x] - (1364*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 + 
   (184*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
   (676*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + (96*I)*Pi*G[1, 0, 0, 0, 1, x]*
    RATIO[x] - (676*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
   ((64*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
   (142*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - ((20*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x] - (286*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - 
   ((212*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
   (14*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 + ((4*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*
    RATIO[x] + (14*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
   (48*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] + 16*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
   (8*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + (86*G[1, 1, 0, 0, 0, x]*RATIO[x])/
    3 + (24*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
   (730*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + (128*I)*Pi*G[1, 1, 0, 0, 1, x]*
    RATIO[x] - (730*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
   ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
   (136*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 - ((272*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*
    RATIO[x] - 42*G[1, 1, 1, 0, 0, x]*RATIO[x] - 
   ((32*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] - 
   (112*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - ((92*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*
    RATIO[x] - (112*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + 
   (24*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 88*G[1, 1, 1, 1, 1, x]*RATIO[x] - 
   (64*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] - 168*G[0, 0, 0, 0, 0, 0, x]*
    RATIO[x] - 224*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 
   224*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 56*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
   36*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + (4*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/
    3 + (4*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
   (56*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 + 128*G[0, 0, 1, 0, 0, 0, x]*
    RATIO[x] - (164*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
   (164*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
   (64*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 + 32*G[0, 0, 1, 1, 0, 0, x]*
    RATIO[x] - (64*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
   (64*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
   (368*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 + 208*G[0, 1, 0, 0, 0, 0, x]*
    RATIO[x] - 72*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 
   72*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 48*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] - 
   64*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + (16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/
    3 + (16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
   (392*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 - 72*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x] + (304*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
   (304*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
   (236*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 - 16*G[0, 1, 1, 1, 0, 0, x]*
    RATIO[x] + (248*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 + 
   (248*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 - 
   (304*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 + 8*G[1, 0, 0, 0, 0, 0, x]*
    RATIO[x] + 184*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
   184*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 56*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] + 
   36*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + (52*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/
    3 + (52*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 56*G[1, 0, 0, 1, 1, 1, x]*
    RATIO[x] - 64*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 
   (4*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
   (4*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 32*G[1, 0, 1, 1, 0, 0, x]*
    RATIO[x] - 16*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
   16*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 80*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 
   104*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 104*G[1, 1, 0, 0, 1, 0, x]*
    RATIO[x] + 32*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 
   64*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - (80*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/
    3 - (80*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 88*G[1, 1, 0, 1, 1, 1, x]*
    RATIO[x] + 40*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 
   (104*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
   (104*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 52*G[1, 1, 1, 0, 1, 1, x]*
    RATIO[x] + 16*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 
   48*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 48*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
   16*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + (-29/18 + I*Pi - G[0, x] - G[1, x])*
    Log[mu2/s]^5*RATIO[x] + (Log[mu2/s]^6*RATIO[x])/2 + 
   Log[mu2/s]^4*((-I/2)*Pi - G[1, x]/2 + I*Pi*G[1, x] + G[1, 1, x] + 
     ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] + 
     (-19 - ((119*I)/18)*Pi - Pi^2/12 - 6*G[0, x] - (9*I)*Pi*G[0, x] + 
       (67*G[1, x])/9 + (3*I)*Pi*G[1, x] - 12*G[0, 0, x] + 8*G[0, 1, x] + 
       8*G[1, 0, x])*RATIO[x]) + 
   (Nf^3*((-1000/729 - ((200*I)/81)*Pi + (40*Pi^2)/27 + ((8*I)/27)*Pi^3)*
       RATIO[x] + (-200/81 - ((80*I)/27)*Pi + (8*Pi^2)/9)*Log[mu2/s]*
       RATIO[x] + (-40/27 - ((8*I)/9)*Pi)*Log[mu2/s]^2*RATIO[x] - 
      (8*Log[mu2/s]^3*RATIO[x])/27))/Nc - 2*Pi^2*RATIO[x^2] - 
   4*G[0, 0, x]*RATIO[x^2] + 4*G[0, 1, x]*RATIO[x^2] + 
   4*G[1, 0, x]*RATIO[x^2] - 4*G[1, 1, x]*RATIO[x^2] - (4171*Zeta[3])/12 + 
   ((614*I)/9)*Pi*Zeta[3] + 20*Pi^2*Zeta[3] + (620*G[0, x]*Zeta[3])/3 - 
   (114*I)*Pi*G[0, x]*Zeta[3] + (4297*G[1, x]*Zeta[3])/18 - 
   ((922*I)/9)*Pi*G[1, x]*Zeta[3] - (196*Pi^2*G[1, x]*Zeta[3])/3 - 
   182*G[0, 0, x]*Zeta[3] - (803*G[0, 1, x]*Zeta[3])/3 - 
   (96*I)*Pi*G[0, 1, x]*Zeta[3] - (484*G[1, 0, x]*Zeta[3])/3 + 
   (60*I)*Pi*G[1, 0, x]*Zeta[3] + (2882*G[1, 1, x]*Zeta[3])/9 + 
   (212*I)*Pi*G[1, 1, x]*Zeta[3] + 48*G[0, 0, 1, x]*Zeta[3] - 
   40*G[0, 1, 0, x]*Zeta[3] - 96*G[0, 1, 1, x]*Zeta[3] + 
   100*G[1, 0, 0, x]*Zeta[3] - 102*G[1, 0, 1, x]*Zeta[3] + 
   40*G[1, 1, 0, x]*Zeta[3] - 260*G[1, 1, 1, x]*Zeta[3] - 
   (170*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + (254*I)*Pi*RATIO[(1 - x)^(-1)]*
    Zeta[3] - (44*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
   2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (66*I)*Pi*G[0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] + 40*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   66*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (1667*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 + ((1118*I)/9)*Pi*G[1, x]*
    RATIO[x^(-1)]*Zeta[3] + (20*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (238*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (144*I)*Pi*G[0, 1, x]*
    RATIO[x^(-1)]*Zeta[3] + (44*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
   (54*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
   (2701*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - (106*I)*Pi*G[1, 1, x]*
    RATIO[x^(-1)]*Zeta[3] - 72*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   68*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 48*G[0, 1, 1, x]*RATIO[x^(-1)]*
    Zeta[3] - 122*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
   81*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 104*G[1, 1, 0, x]*RATIO[x^(-1)]*
    Zeta[3] + 250*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
    (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
   (305149*RATIO[x]*Zeta[3])/486 - ((710*I)/9)*Pi*RATIO[x]*Zeta[3] - 
   (161*Pi^2*RATIO[x]*Zeta[3])/18 - ((619*I)/9)*Pi^3*RATIO[x]*Zeta[3] - 
   (5365*G[0, x]*RATIO[x]*Zeta[3])/27 - (226*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 
   (488*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/9 + (4105*G[1, x]*RATIO[x]*Zeta[3])/
    27 + ((442*I)/9)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
   (407*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/9 - 570*G[0, 0, x]*RATIO[x]*Zeta[3] - 
   (108*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 300*G[0, 1, x]*RATIO[x]*Zeta[3] - 
   (12*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + (862*G[1, 0, x]*RATIO[x]*Zeta[3])/
    3 + ((320*I)/3)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] - 
   (52*G[1, 1, x]*RATIO[x]*Zeta[3])/3 + ((176*I)/3)*Pi*G[1, 1, x]*RATIO[x]*
    Zeta[3] + 152*G[0, 0, 0, x]*RATIO[x]*Zeta[3] - 
   108*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 8*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 
   108*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 8*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 
   (188*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 64*G[1, 1, 0, x]*RATIO[x]*
    Zeta[3] + (212*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 + 
   (932*RATIO[x]*Zeta[3]^2)/9 + Log[mu2/s]^3*(((50*I)/9)*Pi - 4*Pi^2 + 
     (6*I)*Pi*G[0, x] + (50*G[1, x])/9 - ((64*I)/9)*Pi*G[1, x] + 
     8*Pi^2*G[1, x] + 6*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] - 
     (12*I)*Pi*G[1, 0, x] - (100*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 
     12*G[0, 1, 1, x] - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
     (((50*I)/9)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
       (6*I)*Pi*G[1, 0, x] + (50*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] + 
       6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x])*RATIO[x^(-1)] + 
     RATIO[x]*(-4451/108 - ((100*I)/3)*Pi + (407*Pi^2)/54 + I*Pi^3 + 
       (656*G[0, x])/27 + (8*I)*Pi*G[0, x] + (59*Pi^2*G[0, x])/3 + 
       (496*G[1, x])/27 + ((88*I)/9)*Pi*G[1, x] - (43*Pi^2*G[1, x])/3 + 
       52*G[0, 0, x] - (32*I)*Pi*G[0, 0, x] - 20*G[0, 1, x] + 
       ((88*I)/3)*Pi*G[0, 1, x] - 20*G[1, 0, x] + ((88*I)/3)*Pi*G[1, 0, x] - 
       ((32*I)/3)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
       8*G[0, 1, 0, x] - (32*G[0, 1, 1, x])/3 + 8*G[1, 0, 0, x] - 
       (32*G[1, 0, 1, x])/3 - (32*G[1, 1, 0, x])/3 + 16*Zeta[3])) + 
   Log[mu2/s]^2*(((13*I)/3)*Pi - (92*Pi^2)/9 - ((73*I)/6)*Pi^3 + 
     ((28*I)/3)*Pi*G[0, x] - (46*Pi^2*G[0, x])/3 + (13*G[1, x])/3 - 
     ((46*I)/3)*Pi*G[1, x] + (251*Pi^2*G[1, x])/18 + 
     ((61*I)/3)*Pi^3*G[1, x] + 4*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 
     (16*G[0, 1, x])/3 + ((100*I)/3)*Pi*G[0, 1, x] + 36*Pi^2*G[0, 1, x] + 
     (16*G[1, 0, x])/3 + ((118*I)/3)*Pi*G[1, 0, x] + (80*Pi^2*G[1, 0, x])/3 - 
     (112*G[1, 1, x])/3 - ((76*I)/3)*Pi*G[1, 1, x] - 27*Pi^2*G[1, 1, x] + 
     2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
     (28*I)*Pi*G[0, 1, 0, x] + (40*G[0, 1, 1, x])/3 + 
     (8*I)*Pi*G[0, 1, 1, x] + 26*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
     (14*G[1, 0, 1, x])/3 + (12*I)*Pi*G[1, 0, 1, x] - (14*G[1, 1, 0, x])/3 + 
     (38*G[1, 1, 1, x])/3 + (60*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] - 
     28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 72*G[0, 1, 1, 1, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 52*G[1, 0, 1, 1, x] - 
     28*G[1, 1, 0, 0, x] + 64*G[1, 1, 0, 1, x] + 64*G[1, 1, 1, 0, x] - 
     4*G[1, 1, 1, 1, x] + ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + 26*Zeta[3] - 28*G[1, x]*Zeta[3] + 
     RATIO[x]*(68983/432 + ((983*I)/12)*Pi - 5*Pi^2 - ((14*I)/9)*Pi^3 - 
       (69*Pi^4)/40 + (1619*G[0, x])/6 + ((1682*I)/9)*Pi*G[0, x] - 
       (338*Pi^2*G[0, x])/9 + (19*I)*Pi^3*G[0, x] - (1157*G[1, x])/18 - 
       ((242*I)/9)*Pi*G[1, x] - (9*Pi^2*G[1, x])/2 - 
       ((55*I)/3)*Pi^3*G[1, x] + 200*G[0, 0, x] + (144*I)*Pi*G[0, 0, x] + 
       (62*Pi^2*G[0, 0, x])/3 - 86*G[0, 1, x] - ((194*I)/3)*Pi*G[0, 1, x] - 
       (158*Pi^2*G[0, 1, x])/3 - 86*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] - 
       34*Pi^2*G[1, 0, x] + 4*G[1, 1, x] + ((14*I)/3)*Pi*G[1, 1, x] + 
       (124*Pi^2*G[1, 1, x])/3 + (60*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
       (32*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + 
       (22*G[0, 1, 1, x])/3 - (36*I)*Pi*G[0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, x] + 
       12*G[1, 1, 0, x] - (40*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 8*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
       8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
       (695*Zeta[3])/9 + (54*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
       38*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((85*I)/3)*Pi*G[1, x] - 
       (68*Pi^2*G[1, x])/9 - ((73*I)/6)*Pi^3*G[1, x] - 
       ((20*I)/3)*Pi*G[0, 1, x] - 18*Pi^2*G[0, 1, x] - 
       ((20*I)/3)*Pi*G[1, 0, x] - (46*Pi^2*G[1, 0, x])/3 + 
       (85*G[1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, x] + (27*Pi^2*G[1, 1, x])/2 + 
       (2*I)*Pi*G[0, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, x] - 
       (20*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, x] - (20*G[1, 0, 1, x])/3 - 
       (6*I)*Pi*G[1, 0, 1, x] - (20*G[1, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
       (30*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
       14*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 26*G[1, 1, 0, 0, x] - 
       32*G[1, 1, 0, 1, x] - 32*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 
       26*G[1, x]*Zeta[3])) + 
   Nf^2*((1163/81 + ((46*I)/9)*Pi + (2*Pi^2)/9 + (20*G[0, x])/3 + 
       ((44*I)/9)*Pi*G[0, x])*Log[mu2/s]^2*RATIO[x] + 
     (-14/27 - ((28*I)/27)*Pi + (44*G[0, x])/27)*Log[mu2/s]^3*RATIO[x] - 
     (2*Log[mu2/s]^4*RATIO[x])/3 + Log[mu2/s]*RATIO[x]*
      (40769/729 + ((3038*I)/81)*Pi - (77*Pi^2)/9 - ((8*I)/9)*Pi^3 + 
       (712*G[0, x])/81 + ((40*I)/3)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 - 
       ((8*I)/3)*Pi*G[0, 0, x] + ((8*I)/3)*Pi*G[1, 0, x] - 
       (8*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 + (268*Zeta[3])/27) + 
     RATIO[x]*(469964/6561 + ((14459*I)/243)*Pi - (574*Pi^2)/27 - 
       ((119*I)/27)*Pi^3 + (751*Pi^4)/1215 + (2608*G[0, x])/729 + 
       ((712*I)/81)*Pi*G[0, x] - (20*Pi^2*G[0, x])/3 - 
       ((44*I)/27)*Pi^3*G[0, x] - ((40*I)/9)*Pi*G[0, 0, x] + 
       (16*Pi^2*G[0, 0, x])/9 + ((40*I)/9)*Pi*G[1, 0, x] - 
       (16*Pi^2*G[1, 0, x])/9 - (40*G[0, 0, 0, x])/9 + (40*G[1, 0, 0, x])/9 + 
       (8*G[0, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/3 + (3412*Zeta[3])/243 + 
       ((140*I)/27)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/27) + 
     (((-292*I)/27)*Pi + (128*Pi^2)/27 + ((14*I)/27)*Pi^3 - 
       (292*G[1, x])/27 + ((200*I)/27)*Pi*G[1, x] - (172*Pi^2*G[1, x])/27 - 
       ((28*I)/27)*Pi^3*G[1, x] - ((4*I)/9)*Pi*G[0, 1, x] + 
       (392*G[1, 1, x])/27 + ((4*I)/9)*Pi*G[1, 1, x] + 
       (8*Pi^2*G[1, 1, x])/9 - (4*G[0, 1, 1, x])/9 + 
       ((8*I)/9)*Pi*G[1, 0, 1, x] - (100*G[1, 1, 1, x])/9 - 
       ((8*I)/9)*Pi*G[1, 1, 1, x] + (8*G[1, 0, 1, 1, x])/9 + 
       (40*G[1, 1, 1, 1, x])/9 + (146/27 + ((8*I)/3)*Pi + (44*G[0, x])/27 - 
         (44*G[1, x])/27)*Log[mu2/s]^3*RATIO[x] + (2*Log[mu2/s]^4*RATIO[x])/
        3 + Log[mu2/s]^2*(((-4*I)/3)*Pi - (4*G[1, x])/3 + 
         ((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3 + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (1627/81 + ((146*I)/9)*Pi - (34*Pi^2)/9 + (20*G[0, x])/3 + 
           ((44*I)/9)*Pi*G[0, x] - (20*G[1, x])/3 - ((44*I)/9)*Pi*G[1, x])*
          RATIO[x]) + (4*Zeta[3])/3 - (8*G[1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(((-292*I)/27)*Pi*G[1, x] + (128*Pi^2*G[1, x])/27 + 
         ((14*I)/27)*Pi^3*G[1, x] - (292*G[1, 1, x])/27 - 
         (4*Pi^2*G[1, 1, x])/9 - ((4*I)/9)*Pi*G[1, 0, 1, x] + 
         (64*G[1, 1, 1, x])/9 + ((4*I)/9)*Pi*G[1, 1, 1, x] - 
         (4*G[1, 0, 1, 1, x])/9 - (20*G[1, 1, 1, 1, x])/9 + 
         (4*G[1, x]*Zeta[3])/3) + RATIO[x]*(441631/26244 + 
         ((49655*I)/1458)*Pi - (1468*Pi^2)/81 - ((133*I)/27)*Pi^3 + 
         (983*Pi^4)/1215 + (2608*G[0, x])/729 + ((712*I)/81)*Pi*G[0, x] - 
         (20*Pi^2*G[0, x])/3 - ((44*I)/27)*Pi^3*G[0, x] - 
         (2608*G[1, x])/729 - ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
         ((44*I)/27)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/9 - ((40*I)/9)*Pi*G[0, 1, x] + 
         (16*Pi^2*G[0, 1, x])/9 + ((40*I)/9)*Pi*G[1, 0, x] - 
         (16*Pi^2*G[1, 0, x])/9 + ((40*I)/9)*Pi*G[1, 1, x] - 
         (16*Pi^2*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/9 - 
         (40*G[0, 1, 1, x])/9 + (40*G[1, 0, 0, x])/9 + (40*G[1, 1, 1, x])/9 + 
         (8*G[0, 0, 0, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 1, 1, 1, x])/3 + 
         (5768*Zeta[3])/243 + ((236*I)/27)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/
          27 + (128*G[1, x]*Zeta[3])/27) + Log[mu2/s]*(((-64*I)/9)*Pi + 
         (16*Pi^2)/9 - (64*G[1, x])/9 + ((80*I)/9)*Pi*G[1, x] - 
         (32*Pi^2*G[1, x])/9 + (104*G[1, 1, x])/9 - (16*G[1, 1, 1, x])/3 + 
         (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - (64*G[1, 1, x])/9 + 
           (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(49655/1458 + ((3254*I)/81)*Pi - 15*Pi^2 - ((8*I)/3)*Pi^3 + 
           (712*G[0, x])/81 + ((40*I)/3)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 - 
           (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] - 
           (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 + 
           (8*G[1, 1, 1, x])/3 + (308*Zeta[3])/27)))/Nc^2) - 
   (1127*Zeta[5])/2 + 103*G[1, x]*Zeta[5] + 220*RATIO[(1 - x)^(-1)]*Zeta[5] - 
   (727*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 - (20*Zeta[5])/(-1 + RATIO[x])^2 + 
   (9154*RATIO[x]*Zeta[5])/9 - (16*I)*Pi*RATIO[x]*Zeta[5] - 
   38*G[0, x]*RATIO[x]*Zeta[5] - 98*G[1, x]*RATIO[x]*Zeta[5] + 
   (((-1315*I)/16)*Pi + (899*Pi^2)/12 + ((1885*I)/72)*Pi^3 - (59*Pi^4)/20 - 
     ((29*I)/24)*Pi^5 - ((316*I)/3)*Pi*G[0, x] + (427*Pi^2*G[0, x])/9 + 
     ((146*I)/9)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/20 - (1315*G[1, x])/16 + 
     ((1799*I)/24)*Pi*G[1, x] - (670*Pi^2*G[1, x])/9 - 
     ((1085*I)/36)*Pi^3*G[1, x] + (119*Pi^4*G[1, x])/120 + 
     ((19*I)/20)*Pi^5*G[1, x] - 25*G[0, 0, x] - ((128*I)/3)*Pi*G[0, 0, x] + 
     (38*Pi^2*G[0, 0, x])/3 - ((16*I)/3)*Pi^3*G[0, 0, x] - 
     (241*G[0, 1, x])/3 + ((313*I)/12)*Pi*G[0, 1, x] - 
     (424*Pi^2*G[0, 1, x])/9 - ((73*I)/3)*Pi^3*G[0, 1, x] + 
     (14*Pi^4*G[0, 1, x])/3 - (241*G[1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, x] + 
     (89*Pi^2*G[1, 0, x])/9 - ((58*I)/9)*Pi^3*G[1, 0, x] + 
     (109*Pi^4*G[1, 0, x])/90 + (4573*G[1, 1, x])/24 + 
     ((463*I)/6)*Pi*G[1, 1, x] + (443*Pi^2*G[1, 1, x])/9 + 
     ((335*I)/18)*Pi^3*G[1, 1, x] - (769*Pi^4*G[1, 1, x])/180 - 
     (200*G[0, 0, 0, x])/3 + ((196*I)/3)*Pi*G[0, 0, 0, x] + 
     (2*Pi^2*G[0, 0, 0, x])/3 + 36*G[0, 0, 1, x] - (36*I)*Pi*G[0, 0, 1, x] + 
     (14*Pi^2*G[0, 0, 1, x])/3 - ((50*I)/3)*Pi^3*G[0, 0, 1, x] + 
     36*G[0, 1, 0, x] - (19*I)*Pi*G[0, 1, 0, x] - (67*Pi^2*G[0, 1, 0, x])/3 - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x] + (313*G[0, 1, 1, x])/12 + 
     ((62*I)/3)*Pi*G[0, 1, 1, x] - (10*Pi^2*G[0, 1, 1, x])/9 + 
     (32*I)*Pi^3*G[0, 1, 1, x] + 18*G[1, 0, 0, x] - (90*I)*Pi*G[1, 0, 0, x] - 
     13*Pi^2*G[1, 0, 0, x] + ((16*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (50*G[1, 0, 1, x])/3 - ((323*I)/6)*Pi*G[1, 0, 1, x] - 
     (28*Pi^2*G[1, 0, 1, x])/9 + ((88*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (50*G[1, 1, 0, x])/3 + ((164*I)/3)*Pi*G[1, 1, 0, x] + 
     (125*Pi^2*G[1, 1, 0, x])/9 + ((34*I)/3)*Pi^3*G[1, 1, 0, x] - 
     58*G[1, 1, 1, x] - ((106*I)/3)*Pi*G[1, 1, 1, x] + 
     (16*Pi^2*G[1, 1, 1, x])/3 - ((97*I)/3)*Pi^3*G[1, 1, 1, x] + 
     120*G[0, 0, 0, 0, x] - (20*I)*Pi*G[0, 0, 0, 0, x] - 
     (92*G[0, 0, 0, 1, x])/3 + (6*I)*Pi*G[0, 0, 0, 1, x] + 
     24*Pi^2*G[0, 0, 0, 1, x] - (92*G[0, 0, 1, 0, x])/3 + 
     (44*I)*Pi*G[0, 0, 1, 0, x] + (56*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (10*G[0, 0, 1, 1, x])/3 - (54*I)*Pi*G[0, 0, 1, 1, x] + 
     6*Pi^2*G[0, 0, 1, 1, x] - (125*G[0, 1, 0, 0, x])/3 - 
     ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (74*G[0, 1, 0, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 1, x] - 
     (14*Pi^2*G[0, 1, 0, 1, x])/3 + (74*G[0, 1, 1, 0, x])/3 - 
     ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 14*Pi^2*G[0, 1, 1, 0, x] - 
     80*G[0, 1, 1, 1, x] - ((31*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     12*Pi^2*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - (8*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (272*G[1, 0, 0, 1, x])/3 - (6*I)*Pi*G[1, 0, 0, 1, x] - 
     (28*Pi^2*G[1, 0, 0, 1, x])/3 - (272*G[1, 0, 1, 0, x])/3 - 
     (22*I)*Pi*G[1, 0, 1, 0, x] + (10*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (127*G[1, 0, 1, 1, x])/6 + ((14*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     6*Pi^2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
     ((236*I)/3)*Pi*G[1, 1, 0, 0, x] + (10*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (2*G[1, 1, 0, 1, x])/3 + ((161*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (14*Pi^2*G[1, 1, 0, 1, x])/3 + (2*G[1, 1, 1, 0, x])/3 - 
     (12*I)*Pi*G[1, 1, 1, 0, x] + (8*Pi^2*G[1, 1, 1, 0, x])/3 + 
     114*G[1, 1, 1, 1, x] + (25*I)*Pi*G[1, 1, 1, 1, x] - 
     4*Pi^2*G[1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 1, x] + 
     (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 14*G[0, 0, 0, 1, 1, x] + 
     14*G[0, 0, 1, 0, 0, x] - (40*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     18*G[0, 0, 1, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     18*G[0, 0, 1, 1, 0, x] + (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     68*G[0, 0, 1, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     44*G[0, 1, 0, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (80*G[0, 1, 0, 0, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (80*G[0, 1, 0, 1, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (92*G[0, 1, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (88*I)*Pi*G[0, 1, 1, 0, 0, x] - (28*G[0, 1, 1, 0, 1, x])/3 - 
     (24*I)*Pi*G[0, 1, 1, 0, 1, x] - (28*G[0, 1, 1, 1, 0, x])/3 - 
     (80*I)*Pi*G[0, 1, 1, 1, 0, x] + 51*G[0, 1, 1, 1, 1, x] + 
     (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 124*G[1, 0, 0, 0, 0, x] + 
     (40*I)*Pi*G[1, 0, 0, 0, 0, x] + (328*G[1, 0, 0, 0, 1, x])/3 - 
     (60*I)*Pi*G[1, 0, 0, 0, 1, x] + (328*G[1, 0, 0, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 0, 0, 1, 0, x] - (262*G[1, 0, 0, 1, 1, x])/3 + 
     (84*I)*Pi*G[1, 0, 0, 1, 1, x] + (52*G[1, 0, 1, 0, 0, x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x] - (34*G[1, 0, 1, 0, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 1, x] - (34*G[1, 0, 1, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, x] - 
     (14*I)*Pi*G[1, 0, 1, 1, 1, x] - (244*G[1, 1, 0, 0, 0, x])/3 + 
     (56*I)*Pi*G[1, 1, 0, 0, 0, x] + (92*G[1, 1, 0, 0, 1, x])/3 + 
     (20*I)*Pi*G[1, 1, 0, 0, 1, x] + (92*G[1, 1, 0, 1, 0, x])/3 - 
     (24*I)*Pi*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 0, 1, 1, x] - 
     (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
     (64*I)*Pi*G[1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 0, 1, x] - 
     (26*I)*Pi*G[1, 1, 1, 0, 1, x] - 36*G[1, 1, 1, 1, 0, x] + 
     (72*I)*Pi*G[1, 1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, 1, x] - 
     (34*I)*Pi*G[1, 1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 1, 1, x] - 
     24*G[0, 0, 0, 1, 0, 1, x] - 24*G[0, 0, 0, 1, 1, 0, x] + 
     48*G[0, 0, 0, 1, 1, 1, x] - 40*G[0, 0, 1, 0, 0, 1, x] - 
     40*G[0, 0, 1, 0, 1, 0, x] + 40*G[0, 0, 1, 0, 1, 1, x] + 
     88*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
     32*G[0, 0, 1, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, 1, x] - 
     40*G[0, 1, 0, 0, 0, 1, x] - 40*G[0, 1, 0, 0, 1, 0, x] + 
     8*G[0, 1, 0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
     32*G[0, 1, 0, 1, 0, 1, x] + 32*G[0, 1, 0, 1, 1, 0, x] + 
     16*G[0, 1, 0, 1, 1, 1, x] + 72*G[0, 1, 1, 0, 0, 0, x] + 
     8*G[0, 1, 1, 0, 0, 1, x] + 8*G[0, 1, 1, 0, 1, 0, x] + 
     8*G[0, 1, 1, 0, 1, 1, x] - 96*G[0, 1, 1, 1, 0, 0, x] + 
     56*G[0, 1, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 1, 0, x] - 
     88*G[0, 1, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, 1, x] + 
     40*G[1, 0, 0, 0, 1, 0, x] - 76*G[1, 0, 0, 0, 1, 1, x] + 
     4*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
     12*G[1, 0, 0, 1, 1, 0, x] + 88*G[1, 0, 0, 1, 1, 1, x] + 
     32*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] + 8*G[1, 0, 1, 0, 1, 1, x] - 
     40*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
     8*G[1, 0, 1, 1, 1, 0, x] - 86*G[1, 0, 1, 1, 1, 1, x] + 
     152*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
     72*G[1, 1, 0, 0, 1, 0, x] + 68*G[1, 1, 0, 0, 1, 1, x] - 
     36*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
     12*G[1, 1, 0, 1, 1, 0, x] - 64*G[1, 1, 0, 1, 1, 1, x] - 
     72*G[1, 1, 1, 0, 0, 0, x] - 16*G[1, 1, 1, 0, 0, 1, x] - 
     16*G[1, 1, 1, 0, 1, 0, x] - 34*G[1, 1, 1, 0, 1, 1, x] + 
     32*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
     16*G[1, 1, 1, 1, 1, 0, x] + 70*G[1, 1, 1, 1, 1, 1, x] - 
     ((23*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - (17*Pi^4*RATIO[(1 - x)^(-1)])/9 + 
     ((2*I)/15)*Pi^5*RATIO[(1 - x)^(-1)] + (25*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (193*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((13*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - (4*I)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + 25*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((190*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (61*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (I/3)*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - ((46*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (4*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (10*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (200*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (40*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (46*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (46*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (6*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (26*I)*Pi*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (16*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 56*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 56*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 14*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (2*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     50*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 16*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 2*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 2*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((6713*I)/48)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (749*Pi^2*G[1, x]*RATIO[x^(-1)])/12 + ((101*I)/8)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - (253*Pi^4*G[1, x]*RATIO[x^(-1)])/90 - 
     ((113*I)/120)*Pi^5*G[1, x]*RATIO[x^(-1)] - (93*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (305*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/6 + 
     (14*I)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - (7*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/
      3 - (6*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] + ((62*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (11*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/36 - 
     (6713*G[1, 1, x]*RATIO[x^(-1)])/48 - ((149*I)/4)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (401*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 - 
     ((122*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
     (47*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 + 
     (26*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 + ((25*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (33*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     17*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)] + (I/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - 93*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (15*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (79*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - (16*I)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] + ((148*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (13*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - ((14*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] - 6*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     ((75*I)/4)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (82*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((38*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x^(-1)] - 6*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     ((10*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (103*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - ((17*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] + 16*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((85*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (8*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + ((97*I)/6)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     12*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - (16*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (28*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (6*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 3*Pi^2*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - ((10*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (32*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 33*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (7*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 33*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     7*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 62*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + ((92*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     6*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - ((44*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] + (4*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (148*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (6*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (14*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (148*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (11*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (29*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (17*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/12 + ((8*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     43*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + ((112*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (53*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (23*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((109*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (31*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (23*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (34*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (4*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     60*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 2*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 24*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 16*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (32*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 32*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (4*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (10*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (10*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (8*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (4*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 6*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (44*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (8*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (28*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (44*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (18*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (44*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (28*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (8*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (42*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (89*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (38*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (38*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (4*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 24*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (7*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (146*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (28*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (52*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (10*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (52*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 19*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (18*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     22*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + (32*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (13*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 12*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (36*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (17*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 20*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     44*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 16*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 16*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 4*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 4*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     48*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 28*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 28*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     44*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     26*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 10*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 6*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     6*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 44*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 40*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 16*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     8*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 4*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 4*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     43*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 124*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 84*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     84*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 82*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 18*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     6*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 6*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     36*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 8*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     17*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 16*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 8*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 35*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + 
     (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - 
     (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) - 
     ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (5599*RATIO[x])/48 + ((1495*I)/16)*Pi*RATIO[x] - 
     (15643*Pi^2*RATIO[x])/288 - ((177*I)/8)*Pi^3*RATIO[x] + 
     (761*Pi^4*RATIO[x])/180 + ((53*I)/120)*Pi^5*RATIO[x] + 
     (8213*Pi^6*RATIO[x])/136080 - 6*G[0, x]*RATIO[x] + 
     ((511*I)/8)*Pi*G[0, x]*RATIO[x] - (431*Pi^2*G[0, x]*RATIO[x])/18 - 
     ((59*I)/3)*Pi^3*G[0, x]*RATIO[x] + (74*Pi^4*G[0, x]*RATIO[x])/15 + 
     ((133*I)/180)*Pi^5*G[0, x]*RATIO[x] + 6*G[1, x]*RATIO[x] - 
     ((511*I)/8)*Pi*G[1, x]*RATIO[x] + (611*Pi^2*G[1, x]*RATIO[x])/18 + 
     ((59*I)/3)*Pi^3*G[1, x]*RATIO[x] - (74*Pi^4*G[1, x]*RATIO[x])/15 - 
     ((133*I)/180)*Pi^5*G[1, x]*RATIO[x] - 11*G[0, 0, x]*RATIO[x] - 
     ((77*I)/3)*Pi*G[0, 0, x]*RATIO[x] - 23*Pi^2*G[0, 0, x]*RATIO[x] - 
     (9*I)*Pi^3*G[0, 0, x]*RATIO[x] + (349*Pi^4*G[0, 0, x]*RATIO[x])/45 + 
     11*G[0, 1, x]*RATIO[x] - ((37*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (121*Pi^2*G[0, 1, x]*RATIO[x])/3 + (20*I)*Pi^3*G[0, 1, x]*RATIO[x] - 
     (404*Pi^4*G[0, 1, x]*RATIO[x])/45 + 11*G[1, 0, x]*RATIO[x] + 
     ((77*I)/3)*Pi*G[1, 0, x]*RATIO[x] + (65*Pi^2*G[1, 0, x]*RATIO[x])/3 + 
     (9*I)*Pi^3*G[1, 0, x]*RATIO[x] - (349*Pi^4*G[1, 0, x]*RATIO[x])/45 - 
     11*G[1, 1, x]*RATIO[x] + ((37*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
     39*Pi^2*G[1, 1, x]*RATIO[x] - (20*I)*Pi^3*G[1, 1, x]*RATIO[x] + 
     (404*Pi^4*G[1, 1, x]*RATIO[x])/45 - (37*G[0, 0, 0, x]*RATIO[x])/3 - 
     (80*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 35*Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (10*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] - (40*G[0, 0, 1, x]*RATIO[x])/3 - 
     (11*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 6*Pi^2*G[0, 0, 1, x]*RATIO[x] + 
     (22*I)*Pi^3*G[0, 0, 1, x]*RATIO[x] - (40*G[0, 1, 0, x]*RATIO[x])/3 - 
     (19*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 6*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     (12*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] + G[0, 1, 1, x]*RATIO[x] + 
     (52*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 13*Pi^2*G[0, 1, 1, x]*RATIO[x] - 
     ((86*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] + (97*G[1, 0, 0, x]*RATIO[x])/3 + 
     (80*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 35*Pi^2*G[1, 0, 0, x]*RATIO[x] + 
     (10*I)*Pi^3*G[1, 0, 0, x]*RATIO[x] - (20*G[1, 0, 1, x]*RATIO[x])/3 + 
     (11*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 6*Pi^2*G[1, 0, 1, x]*RATIO[x] - 
     (22*I)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (20*G[1, 1, 0, x]*RATIO[x])/3 + 
     (19*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 6*Pi^2*G[1, 1, 0, x]*RATIO[x] - 
     (12*I)*Pi^3*G[1, 1, 0, x]*RATIO[x] + 19*G[1, 1, 1, x]*RATIO[x] - 
     (52*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 13*Pi^2*G[1, 1, 1, x]*RATIO[x] + 
     ((86*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] - 77*G[0, 0, 0, 0, x]*RATIO[x] - 
     (36*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
     (34*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - 3*G[0, 0, 0, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (14*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - 3*G[0, 0, 1, 0, x]*RATIO[x] + 
     (18*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (26*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 - 8*G[0, 0, 1, 1, x]*RATIO[x] + 
     (6*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - (8*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/
      3 - 16*G[0, 1, 0, 0, x]*RATIO[x] + (6*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 
     32*Pi^2*G[0, 1, 0, 0, x]*RATIO[x] - 3*G[0, 1, 0, 1, x]*RATIO[x] + 
     (18*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (50*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 - 3*G[0, 1, 1, 0, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (26*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + 55*G[0, 1, 1, 1, x]*RATIO[x] + 
     (12*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (58*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + 69*G[1, 0, 0, 0, x]*RATIO[x] + 
     (36*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - 
     (34*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 + 11*G[1, 0, 0, 1, x]*RATIO[x] + 
     (12*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (14*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + 11*G[1, 0, 1, 0, x]*RATIO[x] - 
     (18*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] + 
     (26*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 - (6*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] + (8*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 
     24*G[1, 1, 0, 0, x]*RATIO[x] - (6*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     32*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] - 5*G[1, 1, 0, 1, x]*RATIO[x] - 
     (18*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 
     (50*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 5*G[1, 1, 1, 0, x]*RATIO[x] + 
     (12*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 
     (26*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - 47*G[1, 1, 1, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
     (58*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + (112*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] + (32*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     12*G[0, 0, 0, 1, 1, x]*RATIO[x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + 6*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 12*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (12*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     12*G[0, 0, 1, 1, 0, x]*RATIO[x] - (32*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] - 6*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     (32*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 6*G[0, 1, 0, 0, 0, x]*
      RATIO[x] + 12*G[0, 1, 0, 0, 1, x]*RATIO[x] + 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] + 12*G[0, 1, 0, 1, 0, x]*
      RATIO[x] + (28*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x] - (28*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - 12*G[0, 1, 1, 0, 0, x]*RATIO[x] - 
     (36*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] - (48*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
     (16*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - (112*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - (32*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     12*G[1, 0, 0, 1, 1, x]*RATIO[x] + (4*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - 6*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     (20*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 12*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (12*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     12*G[1, 0, 1, 1, 0, x]*RATIO[x] + (32*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + 6*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     (32*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + 6*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - 12*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     (32*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] - 12*G[1, 1, 0, 1, 0, x]*
      RATIO[x] - (28*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x] + (28*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + 12*G[1, 1, 1, 0, 0, x]*RATIO[x] + 
     (36*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + (48*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x] - (16*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 216*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 16*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     16*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 8*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] + 
     36*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 60*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] - 60*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 
     56*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 32*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 36*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     36*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 48*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] - 64*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     32*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 32*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 80*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 
     80*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 32*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] + 32*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     16*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 12*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 12*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 
     48*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 8*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     44*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 44*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 12*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     8*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 16*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + 
     16*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 40*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x] - 216*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     16*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 16*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 8*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     36*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 60*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x] + 60*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] - 
     56*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] - 32*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x] + 36*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] + 
     36*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] - 48*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 64*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 
     32*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 32*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] + 80*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     80*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 32*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 32*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 
     16*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 12*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 12*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     48*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 8*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     44*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 44*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] + 12*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     8*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 16*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 
     16*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 40*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x] + (3/2 + I*Pi + G[0, x] - G[1, x])*Log[mu2/s]^5*RATIO[x] + 
     (Log[mu2/s]^6*RATIO[x])/6 + Log[mu2/s]^4*((-I/2)*Pi - G[1, x]/2 + 
       I*Pi*G[1, x] + G[1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
        RATIO[x^(-1)] + (17/2 + ((15*I)/2)*Pi - (31*Pi^2)/12 + 6*G[0, x] + 
         (5*I)*Pi*G[0, x] - 6*G[1, x] - (5*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x]) + 
     6*Pi^2*RATIO[x^2] + 12*G[0, 0, x]*RATIO[x^2] - 
     12*G[0, 1, x]*RATIO[x^2] - 12*G[1, 0, x]*RATIO[x^2] + 
     12*G[1, 1, x]*RATIO[x^2] + Log[mu2/s]^3*((-3*I)*Pi + 2*Pi^2 - 
       (2*I)*Pi*G[0, x] - 3*G[1, x] + (6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
       2*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + 
       (4*I)*Pi*G[1, 0, x] + 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
       4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
       12*G[1, 1, 1, x] + ((-3*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] + 
         (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(111/4 + (34*I)*Pi - (29*Pi^2)/2 - ((11*I)/3)*Pi^3 + 
         25*G[0, x] + (24*I)*Pi*G[0, x] - (31*Pi^2*G[0, x])/3 - 25*G[1, x] - 
         (24*I)*Pi*G[1, x] + (31*Pi^2*G[1, x])/3 + 12*G[0, 0, x] + 
         (16*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] - 
         12*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] + 
         (16*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 8*G[1, 1, 1, x] - 12*Zeta[3])) + 
     (353*Zeta[3])/12 - (87*I)*Pi*Zeta[3] - (98*Pi^2*Zeta[3])/3 - 
     112*G[0, x]*Zeta[3] + (76*I)*Pi*G[0, x]*Zeta[3] + 
     (1619*G[1, x]*Zeta[3])/6 + (90*I)*Pi*G[1, x]*Zeta[3] + 
     36*Pi^2*G[1, x]*Zeta[3] + 78*G[0, 0, x]*Zeta[3] - 8*G[0, 1, x]*Zeta[3] - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] + 38*G[1, 0, x]*Zeta[3] - 
     (56*I)*Pi*G[1, 0, x]*Zeta[3] - (317*G[1, 1, x]*Zeta[3])/3 - 
     (56*I)*Pi*G[1, 1, x]*Zeta[3] - 40*G[0, 0, 1, x]*Zeta[3] + 
     56*G[0, 1, 0, x]*Zeta[3] - 80*G[0, 1, 1, x]*Zeta[3] - 
     60*G[1, 0, 0, x]*Zeta[3] + 24*G[1, 0, 1, x]*Zeta[3] - 
     28*G[1, 1, 0, x]*Zeta[3] + 118*G[1, 1, 1, x]*Zeta[3] + 
     (46*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - (30*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (4*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     26*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (6*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 24*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     6*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (317*G[1, x]*RATIO[x^(-1)]*Zeta[3])/4 - (69*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - 30*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     10*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + (16*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 8*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (64*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (268*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (28*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 20*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 40*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 66*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     24*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 62*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 59*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (299*RATIO[x]*Zeta[3])/6 - (173*I)*Pi*RATIO[x]*Zeta[3] + 
     (365*Pi^2*RATIO[x]*Zeta[3])/6 + (8*I)*Pi^3*RATIO[x]*Zeta[3] - 
     9*G[0, x]*RATIO[x]*Zeta[3] - (48*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (34*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + 9*G[1, x]*RATIO[x]*Zeta[3] + 
     (48*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] + (34*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/
      3 - 6*G[0, 0, x]*RATIO[x]*Zeta[3] + (20*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] - 36*G[0, 1, x]*RATIO[x]*Zeta[3] - (60*I)*Pi*G[0, 1, x]*
      RATIO[x]*Zeta[3] + 6*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     (20*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 36*G[1, 1, x]*RATIO[x]*Zeta[3] + 
     (60*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 168*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] + 60*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 
     24*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 40*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     168*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 60*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
     24*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 40*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
     100*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^2*(((-33*I)/2)*Pi + 11*Pi^2 + 
       ((19*I)/6)*Pi^3 - (14*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 - 
       (33*G[1, x])/2 + (26*I)*Pi*G[1, x] - (119*Pi^2*G[1, x])/6 - 
       ((19*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - 
       10*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] - 
       10*G[1, 0, x] + (10*I)*Pi*G[1, 0, x] - (28*Pi^2*G[1, 0, x])/3 + 
       45*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/3 - 
       2*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] - 
       2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 18*G[1, 0, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 
       50*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
       12*G[0, 1, 1, 0, x] - 32*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] + 
       ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 10*Zeta[3] + 
       20*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-41*I)/2)*Pi*G[1, x] + 
         (29*Pi^2*G[1, x])/3 + ((19*I)/6)*Pi^3*G[1, x] - 
         (10*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] + 
         (14*Pi^2*G[1, 0, x])/3 - (41*G[1, 1, x])/2 + (3*I)*Pi*G[1, 1, x] - 
         (47*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 
         6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
         16*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - 30*G[1, 1, 1, 1, x] - 10*G[1, x]*Zeta[3]) + 
       RATIO[x]*(1051/16 + ((333*I)/4)*Pi - (143*Pi^2)/3 - ((27*I)/2)*Pi^3 + 
         (1009*Pi^4)/360 + (93*G[0, x])/2 + (75*I)*Pi*G[0, x] - 
         35*Pi^2*G[0, x] - (11*I)*Pi^3*G[0, x] - (93*G[1, x])/2 - 
         (75*I)*Pi*G[1, x] + 35*Pi^2*G[1, x] + (11*I)*Pi^3*G[1, x] + 
         32*G[0, 0, x] + (36*I)*Pi*G[0, 0, x] - (70*Pi^2*G[0, 0, x])/3 - 
         32*G[0, 1, x] - (36*I)*Pi*G[0, 1, x] + 26*Pi^2*G[0, 1, x] - 
         32*G[1, 0, x] - (36*I)*Pi*G[1, 0, x] + (70*Pi^2*G[1, 0, x])/3 + 
         32*G[1, 1, x] + (36*I)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, x] - (24*I)*Pi*G[0, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 1, x] + 
         (24*I)*Pi*G[1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] + 4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
         4*G[1, 1, 1, 1, x] - 51*Zeta[3] - (40*I)*Pi*Zeta[3] - 
         24*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3])) + 
     Log[mu2/s]*(((-141*I)/4)*Pi + 39*Pi^2 + ((25*I)/2)*Pi^3 - (7*Pi^4)/3 - 
       (48*I)*Pi*G[0, x] + 28*Pi^2*G[0, x] + ((11*I)/3)*Pi^3*G[0, x] - 
       (141*G[1, x])/4 + ((99*I)/2)*Pi*G[1, x] - (125*Pi^2*G[1, x])/2 - 
       (19*I)*Pi^3*G[1, x] + (14*Pi^4*G[1, x])/3 - 12*G[0, 0, x] - 
       (34*I)*Pi*G[0, 0, x] - (4*Pi^2*G[0, 0, x])/3 - 36*G[0, 1, x] + 
       (54*I)*Pi*G[0, 1, x] - 33*Pi^2*G[0, 1, x] - ((38*I)/3)*Pi^3*
        G[0, 1, x] - 36*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 
       13*Pi^2*G[1, 0, x] - ((22*I)/3)*Pi^3*G[1, 0, x] + (237*G[1, 1, x])/2 - 
       (2*I)*Pi*G[1, 1, x] + (73*Pi^2*G[1, 1, x])/3 + 
       ((50*I)/3)*Pi^3*G[1, 1, x] - 24*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
       8*Pi^2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] - 
       (56*Pi^2*G[0, 1, 0, x])/3 + 76*G[0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, x] + (70*Pi^2*G[0, 1, 1, x])/3 - 2*G[1, 0, 0, x] - 
       (20*I)*Pi*G[1, 0, 0, x] + (8*Pi^2*G[1, 0, 0, x])/3 + 
       58*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 26*Pi^2*G[1, 0, 1, x] + 
       58*G[1, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, x] + (38*Pi^2*G[1, 1, 0, x])/
        3 - 150*G[1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, x] - 
       22*Pi^2*G[1, 1, 1, x] + 12*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
       (8*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
       (8*I)*Pi*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] - 
       (8*I)*Pi*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] - 
       (16*I)*Pi*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
       (8*I)*Pi*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] + 
       52*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] + 
       8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
       32*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       88*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
       24*G[1, 0, 1, 0, 0, x] + 64*G[1, 0, 1, 1, 1, x] - 
       24*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
       24*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] + 
       ((12*I)*Pi*G[0, x] - 8*Pi^2*G[0, x] + 12*G[0, 0, x] + 
         (24*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
         24*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         8*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 30*Zeta[3] - 
       (8*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 92*G[1, x]*Zeta[3] + 
       (16*I)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] + 
       40*G[1, 0, x]*Zeta[3] - 104*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-189*I)/4)*Pi*G[1, x] + 43*Pi^2*G[1, x] + 
         ((59*I)/6)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/3 - 
         (44*I)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/3 + 
         ((19*I)/3)*Pi^3*G[0, 1, x] - (32*I)*Pi*G[1, 0, x] + 
         (28*Pi^2*G[1, 0, x])/3 + ((11*I)/3)*Pi^3*G[1, 0, x] - 
         (189*G[1, 1, x])/4 + (23*I)*Pi*G[1, 1, x] - (91*Pi^2*G[1, 1, x])/6 - 
         ((25*I)/3)*Pi^3*G[1, 1, x] - (10*I)*Pi*G[0, 0, 1, x] + 
         4*Pi^2*G[0, 0, 1, x] - (14*I)*Pi*G[0, 1, 0, x] + 
         (28*Pi^2*G[0, 1, 0, x])/3 - 44*G[0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, x] - (35*Pi^2*G[0, 1, 1, x])/3 + 
         (6*I)*Pi*G[1, 0, 0, x] - (4*Pi^2*G[1, 0, 0, x])/3 - 
         32*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 13*Pi^2*G[1, 0, 1, x] - 
         32*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, x] - (19*Pi^2*G[1, 1, 0, x])/
          3 + 96*G[1, 1, 1, x] + (18*I)*Pi*G[1, 1, 1, x] + 
         11*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + 36*G[0, 1, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] + 16*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, 0, x] - 44*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
         32*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] + 
         60*G[1, 1, 1, 1, 1, x] - 30*G[1, x]*Zeta[3] - (8*I)*Pi*G[1, x]*
          Zeta[3] - 20*G[0, 1, x]*Zeta[3] - 20*G[1, 0, x]*Zeta[3] + 
         52*G[1, 1, x]*Zeta[3]) + RATIO[x]*(1495/16 + ((1051*I)/8)*Pi - 
         (569*Pi^2)/8 - ((82*I)/3)*Pi^3 + (677*Pi^4)/120 + 
         ((169*I)/180)*Pi^5 + (511*G[0, x])/8 + (93*I)*Pi*G[0, x] - 
         (437*Pi^2*G[0, x])/6 - (22*I)*Pi^3*G[0, x] + (1009*Pi^4*G[0, x])/
          180 - (511*G[1, x])/8 - (93*I)*Pi*G[1, x] + (437*Pi^2*G[1, x])/6 + 
         (22*I)*Pi^3*G[1, x] - (1009*Pi^4*G[1, x])/180 + 
         (64*I)*Pi*G[0, 0, x] - 32*Pi^2*G[0, 0, x] - ((44*I)/3)*Pi^3*
          G[0, 0, x] - (64*I)*Pi*G[0, 1, x] + 40*Pi^2*G[0, 1, x] + 
         (20*I)*Pi^3*G[0, 1, x] - (64*I)*Pi*G[1, 0, x] + 32*Pi^2*G[1, 0, x] + 
         ((44*I)/3)*Pi^3*G[1, 0, x] + (64*I)*Pi*G[1, 1, x] - 
         40*Pi^2*G[1, 1, x] - (20*I)*Pi^3*G[1, 1, x] - 
         (36*I)*Pi*G[0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, x] + 
         (80*Pi^2*G[0, 0, 1, x])/3 + (64*Pi^2*G[0, 1, 0, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, x] - 40*Pi^2*G[0, 1, 1, x] + 
         (36*I)*Pi*G[1, 0, 0, x] - 8*Pi^2*G[1, 0, 0, x] - 
         (80*Pi^2*G[1, 0, 1, x])/3 - (64*Pi^2*G[1, 1, 0, x])/3 - 
         (12*I)*Pi*G[1, 1, 1, x] + 40*Pi^2*G[1, 1, 1, x] - 
         36*G[0, 0, 0, 0, x] - (120*I)*Pi*G[0, 0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, x] + 
         36*G[1, 0, 0, 0, x] + (120*I)*Pi*G[1, 0, 0, 0, x] - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - (48*I)*Pi*G[1, 1, 0, 0, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, x] + 
         120*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] - 
         (114*I)*Pi*Zeta[3] + (134*Pi^2*Zeta[3])/3 - 30*G[0, x]*Zeta[3] - 
         (56*I)*Pi*G[0, x]*Zeta[3] + 30*G[1, x]*Zeta[3] + 
         (56*I)*Pi*G[1, x]*Zeta[3] - 60*Zeta[5])) - 77*Zeta[5] + 
     234*G[1, x]*Zeta[5] - 20*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     117*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (20*Zeta[5])/(-1 + RATIO[x])^2 - 
     139*RATIO[x]*Zeta[5] + (22*I)*Pi*RATIO[x]*Zeta[5] + 
     98*G[0, x]*RATIO[x]*Zeta[5] - 98*G[1, x]*RATIO[x]*Zeta[5])/Nc^4 + 
   Nc^2*(((-22*I)/3)*Pi - (7909*Pi^2)/54 - (54*I)*Pi^3 - (1957*Pi^4)/540 - 
     ((1477*I)/360)*Pi^5 - ((1441*I)/27)*Pi*G[0, x] - (205*Pi^2*G[0, x])/18 + 
     ((97*I)/3)*Pi^3*G[0, x] - (49*Pi^4*G[0, x])/18 - (22*G[1, x])/3 - 
     ((1306*I)/27)*Pi*G[1, x] + (5284*Pi^2*G[1, x])/27 - 
     ((1079*I)/18)*Pi^3*G[1, x] + (703*Pi^4*G[1, x])/270 + 
     ((271*I)/180)*Pi^5*G[1, x] - (1127*G[0, 0, x])/3 - 
     ((13*I)/3)*Pi*G[0, 0, x] + (181*Pi^2*G[0, 0, x])/3 - 
     ((11*I)/3)*Pi^3*G[0, 0, x] + (8702*G[0, 1, x])/27 - 
     ((9565*I)/27)*Pi*G[0, 1, x] + (1652*Pi^2*G[0, 1, x])/9 + 
     ((919*I)/18)*Pi^3*G[0, 1, x] + (18*Pi^4*G[0, 1, x])/5 + 
     (8702*G[1, 0, x])/27 + ((6986*I)/27)*Pi*G[1, 0, x] - 
     (802*Pi^2*G[1, 0, x])/9 - ((35*I)/3)*Pi^3*G[1, 0, x] + 
     (31*Pi^4*G[1, 0, x])/15 - (1112*G[1, 1, x])/3 - 
     ((1105*I)/27)*Pi*G[1, 1, x] - (2900*Pi^2*G[1, 1, x])/9 + 
     ((592*I)/9)*Pi^3*G[1, 1, x] - (527*Pi^4*G[1, 1, x])/45 + 
     (646*G[0, 0, 0, x])/3 - ((194*I)/3)*Pi*G[0, 0, 0, x] - 
     (22*Pi^2*G[0, 0, 0, x])/3 - (371*G[0, 0, 1, x])/3 + 
     ((970*I)/3)*Pi*G[0, 0, 1, x] - (581*Pi^2*G[0, 0, 1, x])/9 + 
     ((10*I)/3)*Pi^3*G[0, 0, 1, x] - (371*G[0, 1, 0, x])/3 - 
     ((1721*I)/3)*Pi*G[0, 1, 0, x] - (517*Pi^2*G[0, 1, 0, x])/9 - 
     ((22*I)/3)*Pi^3*G[0, 1, 0, x] - (9556*G[0, 1, 1, x])/27 - 
     ((538*I)/3)*Pi*G[0, 1, 1, x] - (214*Pi^2*G[0, 1, 1, x])/9 + 
     ((28*I)/3)*Pi^3*G[0, 1, 1, x] + (1141*G[1, 0, 0, x])/3 - 
     (100*I)*Pi*G[1, 0, 0, x] - (121*Pi^2*G[1, 0, 0, x])/3 + 
     ((2*I)/3)*Pi^3*G[1, 0, 0, x] - (6613*G[1, 0, 1, x])/27 + 
     ((943*I)/3)*Pi*G[1, 0, 1, x] - (47*Pi^2*G[1, 0, 1, x])/9 + 
     (5*I)*Pi^3*G[1, 0, 1, x] - (6613*G[1, 1, 0, x])/27 + 
     (604*I)*Pi*G[1, 1, 0, x] + (323*Pi^2*G[1, 1, 0, x])/3 - 
     ((64*I)/3)*Pi^3*G[1, 1, 0, x] + 300*G[1, 1, 1, x] + 
     (352*I)*Pi*G[1, 1, 1, x] + (424*Pi^2*G[1, 1, 1, x])/3 - 
     ((76*I)/3)*Pi^3*G[1, 1, 1, x] - 104*G[0, 0, 0, 0, x] + 
     (118*G[0, 0, 0, 1, x])/3 + ((124*I)/3)*Pi*G[0, 0, 0, 1, x] - 
     8*Pi^2*G[0, 0, 0, 1, x] + (118*G[0, 0, 1, 0, x])/3 + 
     ((164*I)/3)*Pi*G[0, 0, 1, 0, x] + 16*Pi^2*G[0, 0, 1, 0, x] + 
     300*G[0, 0, 1, 1, x] + (60*I)*Pi*G[0, 0, 1, 1, x] + 
     (26*Pi^2*G[0, 0, 1, 1, x])/3 - 343*G[0, 1, 0, 0, x] + 
     (156*I)*Pi*G[0, 1, 0, 0, x] + (4*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (644*G[0, 1, 0, 1, x])/3 - ((289*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     2*Pi^2*G[0, 1, 0, 1, x] - (644*G[0, 1, 1, 0, x])/3 - 
     ((328*I)/3)*Pi*G[0, 1, 1, 0, x] - (50*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (370*G[0, 1, 1, 1, x])/3 + ((68*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     4*Pi^2*G[0, 1, 1, 1, x] - (1030*G[1, 0, 0, 0, x])/3 + 
     ((436*I)/3)*Pi*G[1, 0, 0, 0, x] + 4*Pi^2*G[1, 0, 0, 0, x] + 
     (202*G[1, 0, 0, 1, x])/3 - ((1036*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (62*Pi^2*G[1, 0, 0, 1, x])/3 + (202*G[1, 0, 1, 0, x])/3 + 
     (386*I)*Pi*G[1, 0, 1, 0, x] + 18*Pi^2*G[1, 0, 1, 0, x] + 
     431*G[1, 0, 1, 1, x] + ((224*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     18*Pi^2*G[1, 0, 1, 1, x] + 332*G[1, 1, 0, 0, x] + 
     ((140*I)/3)*Pi*G[1, 1, 0, 0, x] + (38*Pi^2*G[1, 1, 0, 0, x])/3 + 
     456*G[1, 1, 0, 1, x] + ((182*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (4*Pi^2*G[1, 1, 0, 1, x])/3 + 456*G[1, 1, 1, 0, x] - 
     ((1124*I)/3)*Pi*G[1, 1, 1, 0, x] - (16*Pi^2*G[1, 1, 1, 0, x])/3 - 
     104*G[1, 1, 1, 1, x] - (216*I)*Pi*G[1, 1, 1, 1, x] - 
     72*Pi^2*G[1, 1, 1, 1, x] + (124*G[0, 0, 0, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
     (16*I)*Pi*G[0, 0, 1, 0, 0, x] + (152*G[0, 0, 1, 0, 1, x])/3 - 
     (24*I)*Pi*G[0, 0, 1, 0, 1, x] + (152*G[0, 0, 1, 1, 0, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, 0, x] - (44*G[0, 0, 1, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 60*G[0, 1, 0, 0, 0, x] - 
     (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 96*G[0, 1, 0, 0, 1, x] + 
     (24*I)*Pi*G[0, 1, 0, 0, 1, x] + 96*G[0, 1, 0, 1, 0, x] + 
     (24*I)*Pi*G[0, 1, 0, 1, 0, x] - (469*G[0, 1, 0, 1, 1, x])/3 - 
     (40*I)*Pi*G[0, 1, 0, 1, 1, x] - (524*G[0, 1, 1, 0, 0, x])/3 + 
     (64*I)*Pi*G[0, 1, 1, 0, 0, x] + (304*G[0, 1, 1, 0, 1, x])/3 - 
     (56*I)*Pi*G[0, 1, 1, 0, 1, x] + (304*G[0, 1, 1, 1, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 160*G[0, 1, 1, 1, 1, x] + 
     (112*I)*Pi*G[0, 1, 1, 1, 1, x] + 256*G[1, 0, 0, 0, 0, x] - 
     (332*G[1, 0, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (332*G[1, 0, 0, 1, 0, x])/3 - (800*G[1, 0, 0, 1, 1, x])/3 - 
     (88*I)*Pi*G[1, 0, 0, 1, 1, x] + 322*G[1, 0, 1, 0, 0, x] - 
     (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
     (26*I)*Pi*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x] + (76*G[1, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 1, x] + (560*G[1, 1, 0, 0, 0, x])/3 - 
     (184*I)*Pi*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
     (112*I)*Pi*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] + 
     (16*I)*Pi*G[1, 1, 0, 1, 0, x] - (122*G[1, 1, 0, 1, 1, x])/3 - 
     (40*I)*Pi*G[1, 1, 0, 1, 1, x] - 240*G[1, 1, 1, 0, 0, x] - 
     (24*I)*Pi*G[1, 1, 1, 0, 0, x] - 216*G[1, 1, 1, 0, 1, x] + 
     (24*I)*Pi*G[1, 1, 1, 0, 1, x] - 216*G[1, 1, 1, 1, 0, x] + 
     (104*I)*Pi*G[1, 1, 1, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     24*G[0, 0, 0, 1, 1, 1, x] - 16*G[0, 0, 1, 0, 0, 1, x] - 
     16*G[0, 0, 1, 0, 1, 0, x] - 8*G[0, 0, 1, 0, 1, 1, x] + 
     16*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
     24*G[0, 0, 1, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, 1, x] - 
     8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] + 
     32*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 0, 0, x] - 
     48*G[0, 1, 0, 1, 1, 1, x] + 56*G[0, 1, 1, 0, 0, 0, x] + 
     8*G[0, 1, 1, 0, 0, 1, x] + 8*G[0, 1, 1, 0, 1, 0, x] - 
     64*G[0, 1, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 1, 0, 0, x] - 
     48*G[0, 1, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 1, 0, x] + 
     136*G[0, 1, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 1, 1, x] + 
     8*G[1, 0, 0, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 0, 1, x] - 
     8*G[1, 0, 0, 1, 1, 0, x] - 96*G[1, 0, 0, 1, 1, 1, x] - 
     64*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, 1, x] + 
     24*G[1, 0, 1, 1, 0, 0, x] - 64*G[1, 0, 1, 1, 0, 1, x] - 
     64*G[1, 0, 1, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, 1, x] - 
     224*G[1, 1, 0, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 0, 1, x] + 
     40*G[1, 1, 0, 0, 1, 0, x] + 72*G[1, 1, 0, 0, 1, 1, x] + 
     16*G[1, 1, 0, 1, 0, 0, x] - 64*G[1, 1, 0, 1, 1, 1, x] - 
     16*G[1, 1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, 1, x] - 
     8*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] + 
     32*G[1, 1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 1, 0, 1, x] + 
     48*G[1, 1, 1, 1, 1, 0, x] - ((239*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (103*Pi^4*RATIO[(1 - x)^(-1)])/45 + ((2*I)/3)*Pi^5*RATIO[(1 - x)^(-1)] + 
     ((1127*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (329*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + (23*I)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] + (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (4*I)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (1127*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((620*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - 9*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((5*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((262*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (100*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (72*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (38*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (646*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (96*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (5*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (262*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (256*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (262*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (54*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (26*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     104*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 8*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 8*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (10*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     248*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 70*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (10*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 16*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 26*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 10*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 10*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((868*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - (3139*Pi^2*G[1, x]*RATIO[x^(-1)])/
      54 - ((43*I)/3)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (1171*Pi^4*G[1, x]*RATIO[x^(-1)])/540 - ((257*I)/72)*Pi^5*G[1, x]*
      RATIO[x^(-1)] + ((4319*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (1285*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - ((58*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (9*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/5 + 
     ((746*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
     (1205*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/18 + ((148*I)/3)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (79*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/30 + 
     (868*G[1, 1, x]*RATIO[x^(-1)])/3 - ((2890*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + (3007*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - 
     ((602*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (881*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/90 - (66*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (52*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((5*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + (65*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (152*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + 
     ((11*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (4319*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - I*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (167*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((14*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     ((437*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 46*Pi^2*G[1, 0, 0, x]*
      RATIO[x^(-1)] - ((7*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (746*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - ((923*I)/3)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (661*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((25*I)/2)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (746*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((370*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     ((86*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (644*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - ((412*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - 64*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((44*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((22*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     4*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - ((22*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 8*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     66*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + (22*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (13*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (38*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (2*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 65*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - ((46*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 65*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + ((44*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (25*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (424*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((44*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 2*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     ((82*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     6*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (437*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + ((212*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (139*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (437*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (493*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 27*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (760*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - ((238*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 13*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (8*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((706*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (67*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (652*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((478*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (112*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (652*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((772*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (38*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     80*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + (102*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 36*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (22*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (22*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (22*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (4*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (136*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (4*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 38*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     38*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (20*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (106*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (28*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 90*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (56*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (82*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (52*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (82*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (178*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (80*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 405*G[1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (72*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     72*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - (79*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 72*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (2*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (4*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (820*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (212*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     138*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (248*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 138*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (56*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (52*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 194*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 102*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     102*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - (76*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 8*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     4*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 8*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 4*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     4*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 16*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     24*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 28*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 4*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 32*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     24*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 24*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 68*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     52*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 48*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 68*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     4*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 4*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 79*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 32*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 32*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 256*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 44*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     44*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 204*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 56*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 8*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 4*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 40*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 - 
     (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) - ((I/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) + 
     (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) + 
     ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 - 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (59208167*RATIO[x])/104976 + 
     ((173599*I)/486)*Pi*RATIO[x] - (4388683*Pi^2*RATIO[x])/69984 - 
     ((18011*I)/216)*Pi^3*RATIO[x] - (51259*Pi^4*RATIO[x])/4860 - 
     ((239*I)/135)*Pi^5*RATIO[x] - (442913*Pi^6*RATIO[x])/408240 + 
     (317849*G[0, x]*RATIO[x])/1458 + ((54727*I)/216)*Pi*G[0, x]*RATIO[x] - 
     (5681*Pi^2*G[0, x]*RATIO[x])/243 + ((1211*I)/54)*Pi^3*G[0, x]*RATIO[x] + 
     (725*Pi^4*G[0, x]*RATIO[x])/108 - ((163*I)/180)*Pi^5*G[0, x]*RATIO[x] + 
     (22*G[1, x]*RATIO[x])/3 + ((16*I)/3)*Pi*G[1, x]*RATIO[x] - 
     (5429*Pi^2*G[1, x]*RATIO[x])/54 - ((131*I)/6)*Pi^3*G[1, x]*RATIO[x] - 
     (197*Pi^4*G[1, x]*RATIO[x])/540 + ((71*I)/45)*Pi^5*G[1, x]*RATIO[x] + 
     (206*G[0, 0, x]*RATIO[x])/3 - ((2485*I)/9)*Pi*G[0, 0, x]*RATIO[x] - 
     (1757*Pi^2*G[0, 0, x]*RATIO[x])/18 - (16*I)*Pi^3*G[0, 0, x]*RATIO[x] - 
     (53*Pi^4*G[0, 0, x]*RATIO[x])/15 - 74*G[0, 1, x]*RATIO[x] + 
     ((187*I)/27)*Pi*G[0, 1, x]*RATIO[x] - (417*Pi^2*G[0, 1, x]*RATIO[x])/2 - 
     ((112*I)/3)*Pi^3*G[0, 1, x]*RATIO[x] - (4*Pi^4*G[0, 1, x]*RATIO[x])/5 - 
     74*G[1, 0, x]*RATIO[x] + ((8263*I)/27)*Pi*G[1, 0, x]*RATIO[x] + 
     (1157*Pi^2*G[1, 0, x]*RATIO[x])/18 + ((182*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x] - (32*Pi^4*G[1, 0, x]*RATIO[x])/45 + 
     (238*G[1, 1, x]*RATIO[x])/3 + (23*I)*Pi*G[1, 1, x]*RATIO[x] + 
     (353*Pi^2*G[1, 1, x]*RATIO[x])/2 + ((142*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x] + (281*Pi^4*G[1, 1, x]*RATIO[x])/45 - 
     (1990*G[0, 0, 0, x]*RATIO[x])/9 + ((881*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] + (671*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - 
     ((28*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] - 71*G[0, 0, 1, x]*RATIO[x] + 
     ((703*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] + 52*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     ((10*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[x] - 71*G[0, 1, 0, x]*RATIO[x] + 
     (201*I)*Pi*G[0, 1, 0, x]*RATIO[x] + (416*Pi^2*G[0, 1, 0, x]*RATIO[x])/
      9 - (4*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] + 64*G[0, 1, 1, x]*RATIO[x] + 
     (154*I)*Pi*G[0, 1, 1, x]*RATIO[x] + (610*Pi^2*G[0, 1, 1, x]*RATIO[x])/
      9 - ((124*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[x] + 
     (1798*G[1, 0, 0, x]*RATIO[x])/9 - ((601*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x] - (355*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 + 
     ((34*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] + (277*G[1, 0, 1, x]*RATIO[x])/
      3 - (197*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     (328*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 - ((80*I)/9)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (277*G[1, 1, 0, x]*RATIO[x])/3 - 
     ((883*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - 
     (244*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 - ((2*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] - (256*G[1, 1, 1, x]*RATIO[x])/3 - 
     ((574*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (250*Pi^2*G[1, 1, 1, x]*RATIO[x])/3 + ((142*I)/9)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] + 191*G[0, 0, 0, 0, x]*RATIO[x] - 
     ((584*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     (142*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + (484*G[0, 0, 0, 1, x]*RATIO[x])/
      3 - ((374*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (86*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 + (484*G[0, 0, 1, 0, x]*RATIO[x])/
      3 + ((64*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     2*Pi^2*G[0, 0, 1, 0, x]*RATIO[x] + 121*G[0, 0, 1, 1, x]*RATIO[x] - 
     ((268*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - 
     (164*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/9 + (113*G[0, 1, 0, 0, x]*RATIO[x])/
      3 - (24*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 2*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] + (634*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     ((32*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 22*Pi^2*G[0, 1, 0, 1, x]*
      RATIO[x] + (634*G[0, 1, 1, 0, x]*RATIO[x])/3 - 
     (18*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (38*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 - (172*G[0, 1, 1, 1, x]*RATIO[x])/
      3 - ((176*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (34*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 - (305*G[1, 0, 0, 0, x]*RATIO[x])/
      3 + (100*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 16*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[x] - (472*G[1, 0, 0, 1, x]*RATIO[x])/3 + 
     ((142*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (58*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 - (472*G[1, 0, 1, 0, x]*RATIO[x])/
      3 - ((296*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     (122*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 - (263*G[1, 0, 1, 1, x]*RATIO[x])/
      3 + (24*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 14*Pi^2*G[1, 0, 1, 1, x]*
      RATIO[x] - 127*G[1, 1, 0, 0, x]*RATIO[x] + 
     ((356*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (56*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 - (646*G[1, 1, 0, 1, x]*RATIO[x])/
      3 + ((200*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
     (110*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 - (646*G[1, 1, 1, 0, x]*RATIO[x])/
      3 + ((286*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
     (94*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 + 24*G[1, 1, 1, 1, x]*RATIO[x] + 
     (124*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 40*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[x] - 88*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
     (416*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + (48*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] - (416*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     ((140*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 18*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + (184*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     ((40*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 72*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     72*G[0, 0, 1, 1, 0, x]*RATIO[x] - ((32*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] - (140*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - 
     ((40*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
     (344*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 - (40*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - (320*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     (320*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - ((40*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] + (212*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - 
     (56*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (106*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - ((88*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - 100*G[0, 1, 1, 0, 1, x]*RATIO[x] - 
     (24*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - 100*G[0, 1, 1, 1, 0, x]*
      RATIO[x] + ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
     88*G[0, 1, 1, 1, 1, x]*RATIO[x] + ((8*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x] - (44*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 + 
     (344*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - (16*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] + (344*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - 
     ((148*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
     (106*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - (344*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     ((8*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 48*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     48*G[1, 0, 1, 1, 0, x]*RATIO[x] + (48*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - (124*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 12*G[1, 1, 0, 0, 0, x]*
      RATIO[x] + (16*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     (392*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - (32*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + (392*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     ((32*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     (52*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 + ((152*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + 18*G[1, 1, 1, 0, 0, x]*RATIO[x] - 
     ((16*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + 124*G[1, 1, 1, 0, 1, x]*
      RATIO[x] - ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     124*G[1, 1, 1, 1, 0, x]*RATIO[x] - (40*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     16*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 48*G[0, 0, 0, 0, 0, 1, x]*
      RATIO[x] + 48*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 
     20*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     (80*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (80*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (80*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 - 40*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] + (80*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (80*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (8*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 - 24*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + (88*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (88*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (224*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 - 64*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 24*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     24*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 8*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     8*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - (16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/
      3 - (16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (224*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 + 8*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - (112*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (112*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (32*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 - 
     (32*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (32*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (160*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 + 16*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] - 16*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 
     16*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 36*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x] - (40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 32*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + 8*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 
     (16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (16*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 + 8*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 24*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     16*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 16*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] + 16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     64*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 48*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 48*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     8*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 8*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     (16*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (16*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 64*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] - 8*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     (8*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (8*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 32*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 32*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     (11/3 + (I/3)*Pi - Pi^2/4 - (67*G[0, x])/9 + (3*I)*Pi*G[0, x] - 
       (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*Log[mu2/s]^4*
      RATIO[x] + (14/9 + G[0, x])*Log[mu2/s]^5*RATIO[x] - 
     (Log[mu2/s]^6*RATIO[x])/6 + Pi^2*RATIO[x^2] + 2*G[0, 0, x]*RATIO[x^2] - 
     2*G[0, 1, x]*RATIO[x^2] - 2*G[1, 0, x]*RATIO[x^2] + 
     2*G[1, 1, x]*RATIO[x^2] + Log[mu2/s]^3*(2*Pi^2 - (2*I)*Pi*G[0, x] - 
       (2*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 2*G[0, 1, x] + 
       (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + 
       (4*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 
       4*G[1, 1, 0, x] + (2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] - (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-2581/108 - ((100*I)/27)*Pi + (17*Pi^2)/18 - 
         (496*G[0, x])/27 - ((190*I)/9)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 + 
         ((26*I)/3)*Pi*G[1, x] + (16*Pi^2*G[1, x])/3 + (26*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, x] + (26*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] + 
         (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - 
         14*Zeta[3])) + (1442*Zeta[3])/3 + (366*I)*Pi*Zeta[3] + 
     27*Pi^2*Zeta[3] - (308*G[0, x]*Zeta[3])/3 + (38*I)*Pi*G[0, x]*Zeta[3] - 
     481*G[1, x]*Zeta[3] - (402*I)*Pi*G[1, x]*Zeta[3] - 
     (26*Pi^2*G[1, x]*Zeta[3])/3 + 68*G[0, 0, x]*Zeta[3] + 
     (925*G[0, 1, x]*Zeta[3])/3 - (52*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (158*G[1, 0, x]*Zeta[3])/3 + (20*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (1366*G[1, 1, x]*Zeta[3])/3 + (52*I)*Pi*G[1, 1, x]*Zeta[3] + 
     48*G[0, 0, 1, x]*Zeta[3] - 56*G[0, 1, 0, x]*Zeta[3] + 
     60*G[0, 1, 1, x]*Zeta[3] - 40*G[1, 0, 0, x]*Zeta[3] - 
     162*G[1, 0, 1, x]*Zeta[3] - 44*G[1, 1, 0, x]*Zeta[3] + 
     80*G[1, 1, 1, x]*Zeta[3] + (478*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (154*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (20*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     126*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (30*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 24*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     30*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 674*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + (200*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (97*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (124*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (26*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + (118*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (14*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (1256*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (122*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 24*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 30*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 44*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     279*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 106*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - 52*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 + (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (242041*RATIO[x]*Zeta[3])/486 - ((4756*I)/27)*Pi*RATIO[x]*Zeta[3] - 
     72*Pi^2*RATIO[x]*Zeta[3] + ((100*I)/3)*Pi^3*RATIO[x]*Zeta[3] - 
     (12709*G[0, x]*RATIO[x]*Zeta[3])/27 + ((710*I)/9)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - (139*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/9 + 
     (551*G[1, x]*RATIO[x]*Zeta[3])/3 + ((242*I)/3)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] + 22*Pi^2*G[1, x]*RATIO[x]*Zeta[3] + 70*G[0, 0, x]*RATIO[x]*
      Zeta[3] + (16*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     (988*G[0, 1, x]*RATIO[x]*Zeta[3])/3 + (68*I)*Pi*G[0, 1, x]*RATIO[x]*
      Zeta[3] + (638*G[1, 0, x]*RATIO[x]*Zeta[3])/3 - 
     ((236*I)/3)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     (140*G[1, 1, x]*RATIO[x]*Zeta[3])/3 - ((176*I)/3)*Pi*G[1, 1, x]*RATIO[x]*
      Zeta[3] - 16*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 
     48*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 16*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
     80*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 16*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 
     (32*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 40*G[1, 1, 0, x]*RATIO[x]*
      Zeta[3] - (104*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (116*RATIO[x]*Zeta[3]^2)/9 + Log[mu2/s]^2*(-8*Pi^2 + ((20*I)/3)*Pi^3 + 
       ((43*I)/3)*Pi*G[0, x] + (16*Pi^2*G[0, x])/3 + ((43*I)/3)*Pi*G[1, x] + 
       14*Pi^2*G[1, x] - ((28*I)/3)*Pi^3*G[1, x] + 12*G[0, 0, x] + 
       (2*I)*Pi*G[0, 0, x] + (7*G[0, 1, x])/3 - ((68*I)/3)*Pi*G[0, 1, x] - 
       8*Pi^2*G[0, 1, x] + (7*G[1, 0, x])/3 - ((104*I)/3)*Pi*G[1, 0, x] - 
       (20*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] + 
       8*Pi^2*G[1, 1, x] + 2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
       2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - (56*G[0, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, x] - 22*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
       (20*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] - (20*G[1, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, x] - (20*I)*Pi*G[1, 1, 1, x] - 
       4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       20*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
       20*G[1, 1, 1, 0, x] + ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] - 20*Zeta[3] + 16*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*((-10*I)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 + 
         ((20*I)/3)*Pi^3*G[1, x] + ((25*I)/3)*Pi*G[0, 1, x] + 
         4*Pi^2*G[0, 1, x] + ((19*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/
          3 - 10*G[1, 1, x] + ((19*I)/3)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 
         (25*G[0, 1, 1, x])/3 + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, x] + (19*G[1, 0, 1, x])/3 + 
         (2*I)*Pi*G[1, 0, 1, x] + (19*G[1, 1, 0, x])/3 - 
         (18*I)*Pi*G[1, 1, 0, x] + (10*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
         10*G[1, 1, 1, 0, x] - 20*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-93233/1296 - ((89*I)/12)*Pi + (85*Pi^2)/18 + 
         ((23*I)/9)*Pi^3 + (83*Pi^4)/360 + (1157*G[0, x])/18 - 
         ((202*I)/9)*Pi*G[0, x] + (47*Pi^2*G[0, x])/2 - 
         ((14*I)/3)*Pi^3*G[0, x] + ((98*I)/3)*Pi*G[1, x] - 21*Pi^2*G[1, x] + 
         (5*I)*Pi^3*G[1, x] - 2*G[0, 0, x] + ((40*I)/3)*Pi*G[0, 0, x] + 
         (8*Pi^2*G[0, 0, x])/3 + (104*G[0, 1, x])/3 + (32*I)*Pi*G[0, 1, x] + 
         9*Pi^2*G[0, 1, x] + (104*G[1, 0, x])/3 + ((38*I)/3)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
         12*Pi^2*G[1, 1, x] + (22*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, x] - (22*G[1, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
         (344*Zeta[3])/9 - (16*I)*Pi*Zeta[3] + 30*G[0, x]*Zeta[3] + 
         4*G[1, x]*Zeta[3])) + Log[mu2/s]*(-78*Pi^2 - ((316*I)/9)*Pi^3 - 
       (25*Pi^4)/3 + ((82*I)/3)*Pi*G[0, x] - (334*Pi^2*G[0, x])/9 + 
       ((17*I)/3)*Pi^3*G[0, x] + ((82*I)/3)*Pi*G[1, x] + 
       (434*Pi^2*G[1, x])/3 + ((257*I)/9)*Pi^3*G[1, x] + 
       (26*Pi^4*G[1, x])/3 - 96*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - 
       4*Pi^2*G[0, 0, x] + (370*G[0, 1, x])/3 - ((298*I)/3)*Pi*G[0, 1, x] + 
       (353*Pi^2*G[0, 1, x])/9 - (6*I)*Pi^3*G[0, 1, x] + (370*G[1, 0, x])/3 - 
       ((10*I)/3)*Pi*G[1, 0, x] + (437*Pi^2*G[1, 0, x])/9 - 
       ((10*I)/3)*Pi^3*G[1, 0, x] - 96*G[1, 1, x] - (160*I)*Pi*G[1, 1, x] - 
       68*Pi^2*G[1, 1, x] + ((50*I)/3)*Pi^3*G[1, 1, x] - 16*G[0, 0, 1, x] + 
       (28*I)*Pi*G[0, 0, 1, x] + 8*Pi^2*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 
       (32*I)*Pi*G[0, 1, 0, x] - 8*Pi^2*G[0, 1, 0, x] - 88*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] + (26*Pi^2*G[0, 1, 1, x])/3 + 
       176*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 0, x] - 
       184*G[1, 0, 1, x] + (36*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/
        3 - 184*G[1, 1, 0, x] - (92*I)*Pi*G[1, 1, 0, x] - 
       (70*Pi^2*G[1, 1, 0, x])/3 + ((244*I)/3)*Pi*G[1, 1, 1, x] + 
       16*Pi^2*G[1, 1, 1, x] + 24*G[0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
       (8*I)*Pi*G[0, 1, 1, 0, x] + (244*G[0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] + 
       (52*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
       160*G[1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 0, 0, x] + 
       (244*G[1, 1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] + 
       (244*G[1, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] + 
       24*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 1, 1, x] + 
       8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
       24*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
       ((96*I)*Pi*G[0, x] + 24*Pi^2*G[0, x] + 96*G[0, 0, x] - 
         (24*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 160*Zeta[3] - 
       (28*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 128*G[1, x]*Zeta[3] + 
       (8*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] - 
       24*G[1, 0, x]*Zeta[3] + RATIO[x^(-1)]*((80*I)*Pi*G[1, x] - 
         (206*Pi^2*G[1, x])/3 - ((292*I)/9)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/3 + ((226*I)/3)*Pi*G[0, 1, x] - 
         (130*Pi^2*G[0, 1, x])/9 + (3*I)*Pi^3*G[0, 1, x] + 
         ((274*I)/3)*Pi*G[1, 0, x] - (190*Pi^2*G[1, 0, x])/9 + 
         ((17*I)/3)*Pi^3*G[1, 0, x] + 80*G[1, 1, x] + ((214*I)/3)*Pi*
          G[1, 1, x] + 26*Pi^2*G[1, 1, x] - ((25*I)/3)*Pi^3*G[1, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] - 4*Pi^2*G[0, 0, 1, x] + 
         (16*I)*Pi*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 0, x] + 
         (226*G[0, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, x] - 
         (13*Pi^2*G[0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, x] - 
         4*Pi^2*G[1, 0, 0, x] + (274*G[1, 0, 1, x])/3 - 
         (10*I)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 + 
         (274*G[1, 1, 0, x])/3 + (150*I)*Pi*G[1, 1, 0, x] + 
         (107*Pi^2*G[1, 1, 0, x])/3 - ((116*I)/3)*Pi*G[1, 1, 1, x] - 
         8*Pi^2*G[1, 1, 1, x] - 16*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, x] - (116*G[0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 
         (20*G[1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         176*G[1, 1, 0, 0, x] - (44*I)*Pi*G[1, 1, 0, 0, x] - 
         (116*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (116*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 1, 1, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] + 
         160*G[1, x]*Zeta[3] - (28*I)*Pi*G[1, x]*Zeta[3] + 
         12*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3]) + 
       RATIO[x]*(96128/729 + ((18601*I)/162)*Pi - (28271*Pi^2)/1944 - 
         ((191*I)/9)*Pi^3 - (4507*Pi^4)/540 + ((10*I)/9)*Pi^5 + 
         (55879*G[0, x])/216 + ((4279*I)/27)*Pi*G[0, x] + 
         (472*Pi^2*G[0, x])/9 + ((49*I)/3)*Pi^3*G[0, x] + 
         (239*Pi^4*G[0, x])/60 + ((808*I)/27)*Pi*G[1, x] - 
         (316*Pi^2*G[1, x])/3 - (16*I)*Pi^3*G[1, x] - 2*Pi^4*G[1, x] + 
         16*G[0, 0, x] - ((332*I)/3)*Pi*G[0, 0, x] - 48*Pi^2*G[0, 0, x] + 
         ((16*I)/3)*Pi^3*G[0, 0, x] + (376*G[0, 1, x])/27 + 
         ((64*I)/3)*Pi*G[0, 1, x] - (254*Pi^2*G[0, 1, x])/3 + 
         (2*I)*Pi^3*G[0, 1, x] + (376*G[1, 0, x])/27 + 
         (176*I)*Pi*G[1, 0, x] + 22*Pi^2*G[1, 0, x] - ((10*I)/3)*Pi^3*
          G[1, 0, x] + 16*G[1, 1, x] + (44*I)*Pi*G[1, 1, x] + 
         (176*Pi^2*G[1, 1, x])/3 - (12*I)*Pi^3*G[1, 1, x] - 
         (176*G[0, 0, 0, x])/3 + ((236*I)/3)*Pi*G[0, 0, 0, x] + 
         16*Pi^2*G[0, 0, 0, x] - 48*G[0, 0, 1, x] + ((220*I)/3)*Pi*
          G[0, 0, 1, x] + (32*Pi^2*G[0, 0, 1, x])/3 - 48*G[0, 1, 0, x] + 
         ((80*I)/3)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 - 
         16*Pi^2*G[0, 1, 1, x] + (176*G[1, 0, 0, x])/3 - 
         ((140*I)/3)*Pi*G[1, 0, 0, x] - 8*Pi^2*G[1, 0, 0, x] + 
         48*G[1, 0, 1, x] - ((80*I)/3)*Pi*G[1, 0, 1, x] - 
         12*Pi^2*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - ((176*I)/3)*Pi*
          G[1, 1, 0, x] - 20*Pi^2*G[1, 1, 0, x] - ((140*I)/3)*Pi*
          G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - (8*I)*Pi*G[0, 0, 0, 0, x] + 
         32*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] + 
         32*G[0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 0, x] + 
         (88*G[0, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 1, x] - 
         32*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
         (140*G[0, 1, 0, 1, x])/3 + (140*G[0, 1, 1, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (140*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, x] + (52*G[1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (140*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (140*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
         40*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, 0, x] + (3377*Zeta[3])/9 + ((332*I)/3)*Pi*Zeta[3] + 
         (85*Pi^2*Zeta[3])/9 + (20*G[0, x]*Zeta[3])/9 + 
         (48*I)*Pi*G[0, x]*Zeta[3] - 32*G[1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] - 
         4*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 124*Zeta[5])) + 
     (1177*Zeta[5])/2 - 399*G[1, x]*Zeta[5] - 100*RATIO[(1 - x)^(-1)]*
      Zeta[5] + (1017*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 
     (20*Zeta[5])/(-1 + RATIO[x])^2 - (1609*RATIO[x]*Zeta[5])/3 - 
     (52*I)*Pi*RATIO[x]*Zeta[5] - 12*G[0, x]*RATIO[x]*Zeta[5] + 
     96*G[1, x]*RATIO[x]*Zeta[5]) + Log[mu2/s]*(((-12733*I)/108)*Pi + 
     (937*Pi^2)/9 - ((469*I)/18)*Pi^3 + (62*Pi^4)/3 - 
     ((926*I)/3)*Pi*G[0, x] - (286*Pi^2*G[0, x])/9 - 
     ((101*I)/3)*Pi^3*G[0, x] - (12733*G[1, x])/108 + 
     ((10645*I)/54)*Pi*G[1, x] - (1405*Pi^2*G[1, x])/18 + 
     ((463*I)/9)*Pi^3*G[1, x] - (76*Pi^4*G[1, x])/3 - 164*G[0, 0, x] - 
     (78*I)*Pi*G[0, 0, x] - 16*Pi^2*G[0, 0, x] - (434*G[0, 1, x])/3 + 
     ((572*I)/3)*Pi*G[0, 1, x] - (97*Pi^2*G[0, 1, x])/9 + 
     ((154*I)/3)*Pi^3*G[0, 1, x] - (434*G[1, 0, x])/3 + 
     ((824*I)/3)*Pi*G[1, 0, x] - (133*Pi^2*G[1, 0, x])/9 + 
     ((106*I)/3)*Pi^3*G[1, 0, x] + (17989*G[1, 1, x])/54 - 
     (18*I)*Pi*G[1, 1, x] + 45*Pi^2*G[1, 1, x] - (60*I)*Pi^3*G[1, 1, x] - 
     192*G[0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, x] + 106*G[0, 0, 1, x] - 
     (72*I)*Pi*G[0, 0, 1, x] + 106*G[0, 1, 0, x] + (108*I)*Pi*G[0, 1, 0, x] + 
     64*Pi^2*G[0, 1, 0, x] + 74*G[0, 1, 1, x] - (64*I)*Pi*G[0, 1, 1, x] - 
     (146*Pi^2*G[0, 1, 1, x])/3 + 178*G[1, 0, 0, x] + 
     (176*I)*Pi*G[1, 0, 0, x] + 86*G[1, 0, 1, x] - (152*I)*Pi*G[1, 0, 1, x] - 
     46*Pi^2*G[1, 0, 1, x] + 86*G[1, 1, 0, x] - (256*I)*Pi*G[1, 1, 0, x] + 
     (62*Pi^2*G[1, 1, 0, x])/3 - (88*G[1, 1, 1, x])/3 + 
     ((212*I)/3)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 1, x] + 
     (48*I)*Pi*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 
     (16*I)*Pi*G[0, 0, 1, 0, x] - 52*G[0, 0, 1, 1, x] + 
     (16*I)*Pi*G[0, 0, 1, 1, x] + 72*G[0, 1, 0, 0, x] - 
     (16*I)*Pi*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] - 
     (40*I)*Pi*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 
     (96*I)*Pi*G[0, 1, 1, 0, x] - (368*G[0, 1, 1, 1, x])/3 + 
     (80*I)*Pi*G[0, 1, 1, 1, x] + 264*G[1, 0, 0, 0, x] + 
     (48*I)*Pi*G[1, 0, 0, 0, x] - 140*G[1, 0, 0, 1, x] - 
     140*G[1, 0, 1, 0, x] - (56*I)*Pi*G[1, 0, 1, 0, x] - 
     (8*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
     260*G[1, 1, 0, 0, x] - (240*I)*Pi*G[1, 1, 0, 0, x] + 
     (40*G[1, 1, 0, 1, x])/3 + (80*I)*Pi*G[1, 1, 0, 1, x] + 
     (40*G[1, 1, 1, 0, x])/3 + (144*I)*Pi*G[1, 1, 1, 0, x] + 
     32*G[1, 1, 1, 1, x] - (144*I)*Pi*G[1, 1, 1, 1, x] + 
     48*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 1, x] - 
     16*G[0, 0, 1, 1, 0, x] + 40*G[0, 0, 1, 1, 1, x] - 
     16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
     32*G[0, 1, 0, 1, 1, x] - 112*G[0, 1, 1, 0, 0, x] + 
     72*G[0, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 0, x] - 
     136*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 1, x] + 
     48*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
     48*G[1, 0, 1, 0, 0, x] - 88*G[1, 0, 1, 1, 1, x] - 
     240*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
     56*G[1, 1, 0, 1, 0, x] - 104*G[1, 1, 0, 1, 1, x] + 
     152*G[1, 1, 1, 0, 0, x] - 136*G[1, 1, 1, 0, 1, x] - 
     136*G[1, 1, 1, 1, 0, x] + ((164*I)*Pi*G[0, x] - 32*Pi^2*G[0, x] + 
       164*G[0, 0, x] + (160*I)*Pi*G[0, 0, x] - (24*I)*Pi*G[0, 1, x] - 
       (24*I)*Pi*G[1, 0, x] + 192*G[0, 0, 0, x] - 24*G[0, 0, 1, x] - 
       24*G[0, 1, 0, x] - 24*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
     12*Zeta[3] + (82*I)*Pi*Zeta[3] + 84*G[0, x]*Zeta[3] - 
     6*G[1, x]*Zeta[3] - (68*I)*Pi*G[1, x]*Zeta[3] - 72*G[0, 1, x]*Zeta[3] - 
     72*G[1, 0, x]*Zeta[3] + 92*G[1, 1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((-21589*I)/108)*Pi*G[1, x] + (109*Pi^2*G[1, x])/9 - 
       ((469*I)/18)*Pi^3*G[1, x] + (62*Pi^4*G[1, x])/3 - 
       ((260*I)/3)*Pi*G[0, 1, x] - (106*Pi^2*G[0, 1, x])/9 - 
       ((101*I)/3)*Pi^3*G[0, 1, x] - ((194*I)/3)*Pi*G[1, 0, x] - 
       (358*Pi^2*G[1, 0, x])/9 - ((101*I)/3)*Pi^3*G[1, 0, x] - 
       (21589*G[1, 1, x])/108 - ((28*I)/3)*Pi*G[1, 1, x] - 
       (31*Pi^2*G[1, 1, x])/6 + (38*I)*Pi^3*G[1, 1, x] + 
       (58*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
       40*Pi^2*G[0, 1, 0, x] - (260*G[0, 1, 1, x])/3 + 
       (30*I)*Pi*G[0, 1, 1, x] + (73*Pi^2*G[0, 1, 1, x])/3 + 
       (50*I)*Pi*G[1, 0, 0, x] - 16*Pi^2*G[1, 0, 0, x] - 
       (194*G[1, 0, 1, x])/3 + (34*I)*Pi*G[1, 0, 1, x] + 
       27*Pi^2*G[1, 0, 1, x] - (194*G[1, 1, 0, x])/3 + 
       (106*I)*Pi*G[1, 1, 0, x] - (151*Pi^2*G[1, 1, 0, x])/3 - 
       (4*G[1, 1, 1, x])/3 - ((100*I)/3)*Pi*G[1, 1, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, x] + 
       58*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       (20*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       (96*I)*Pi*G[0, 1, 1, 0, x] + (124*G[0, 1, 1, 1, x])/3 - 
       (40*I)*Pi*G[0, 1, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
       50*G[1, 0, 0, 1, x] + 50*G[1, 0, 1, 0, x] + 
       (76*I)*Pi*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + 122*G[1, 1, 0, 0, x] + 
       (264*I)*Pi*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/3 - 
       (64*I)*Pi*G[1, 1, 0, 1, x] - (8*G[1, 1, 1, 0, x])/3 - 
       (144*I)*Pi*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
       (72*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
       20*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 1, x] + 
       8*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] + 
       104*G[0, 1, 1, 0, 0, x] - 36*G[0, 1, 1, 0, 1, x] - 
       36*G[0, 1, 1, 1, 0, x] + 68*G[0, 1, 1, 1, 1, x] - 
       24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
       20*G[1, 0, 0, 1, 1, x] + 72*G[1, 0, 1, 0, 0, x] + 
       44*G[1, 0, 1, 1, 1, x] + 264*G[1, 1, 0, 0, 0, x] - 
       52*G[1, 1, 0, 0, 1, x] - 52*G[1, 1, 0, 1, 0, x] + 
       52*G[1, 1, 0, 1, 1, x] - 148*G[1, 1, 1, 0, 0, x] + 
       68*G[1, 1, 1, 0, 1, x] + 68*G[1, 1, 1, 1, 0, x] + 12*G[1, x]*Zeta[3] + 
       (82*I)*Pi*G[1, x]*Zeta[3] + 84*G[0, 1, x]*Zeta[3] + 
       84*G[1, 0, x]*Zeta[3] - 94*G[1, 1, x]*Zeta[3]) + 
     RATIO[x]*(11290669/11664 + ((435857*I)/648)*Pi - (383671*Pi^2)/1944 - 
       ((77*I)/2)*Pi^3 + (19849*Pi^4)/1080 - ((31*I)/36)*Pi^5 + 
       (396545*G[0, x])/648 + ((5665*I)/9)*Pi*G[0, x] - 
       (5285*Pi^2*G[0, x])/18 - ((380*I)/9)*Pi^3*G[0, x] - 
       (1657*Pi^4*G[0, x])/180 - (55879*G[1, x])/216 - 
       ((655*I)/3)*Pi*G[1, x] + (983*Pi^2*G[1, x])/9 - 
       ((23*I)/9)*Pi^3*G[1, x] + (2003*Pi^4*G[1, x])/180 + 
       (1526*G[0, 0, x])/9 + ((1048*I)/3)*Pi*G[0, 0, x] - 
       (112*Pi^2*G[0, 0, x])/3 + ((4*I)/3)*Pi^3*G[0, 0, x] - 
       (718*G[0, 1, x])/9 - ((602*I)/3)*Pi*G[0, 1, x] + 
       (328*Pi^2*G[0, 1, x])/3 - ((128*I)/3)*Pi^3*G[0, 1, x] - 
       (718*G[1, 0, x])/9 - ((364*I)/3)*Pi*G[1, 0, x] - 
       (176*Pi^2*G[1, 0, x])/3 - ((56*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] + 
       ((110*I)/3)*Pi*G[1, 1, x] - (148*Pi^2*G[1, 1, x])/3 + 
       ((140*I)/3)*Pi^3*G[1, 1, x] - (206*G[0, 0, 0, x])/3 - 
       ((1192*I)/3)*Pi*G[0, 0, 0, x] - 96*Pi^2*G[0, 0, 0, x] + 
       18*G[0, 0, 1, x] - (100*I)*Pi*G[0, 0, 1, x] - (160*Pi^2*G[0, 0, 1, x])/
        3 + 18*G[0, 1, 0, x] + ((52*I)/3)*Pi*G[0, 1, 0, x] - 
       32*Pi^2*G[0, 1, 0, x] - (140*G[0, 1, 1, x])/3 + 
       ((248*I)/3)*Pi*G[0, 1, 1, x] + 88*Pi^2*G[0, 1, 1, x] + 
       (206*G[1, 0, 0, x])/3 + (348*I)*Pi*G[1, 0, 0, x] + 
       (112*Pi^2*G[1, 0, 0, x])/3 - 18*G[1, 0, 1, x] + 
       ((152*I)/3)*Pi*G[1, 0, 1, x] + (140*Pi^2*G[1, 0, 1, x])/3 - 
       18*G[1, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, x] + (148*Pi^2*G[1, 1, 0, x])/
        3 + (140*G[1, 1, 1, x])/3 - ((100*I)/3)*Pi*G[1, 1, 1, x] - 
       40*Pi^2*G[1, 1, 1, x] - 356*G[0, 0, 0, 0, x] + 
       (120*I)*Pi*G[0, 0, 0, 0, x] - (124*G[0, 0, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (124*G[0, 0, 1, 0, x])/3 + 
       (24*I)*Pi*G[0, 0, 1, 0, x] - (104*G[0, 0, 1, 1, x])/3 - 
       (64*I)*Pi*G[0, 0, 1, 1, x] + (164*G[0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 0, x] - (40*G[0, 1, 0, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, 1, x] - (40*G[0, 1, 1, 0, x])/3 - 
       (32*I)*Pi*G[0, 1, 1, 0, x] + (244*G[0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, 1, x] + (920*G[1, 0, 0, 0, x])/3 - 
       (80*I)*Pi*G[1, 0, 0, 0, x] + (124*G[1, 0, 0, 1, x])/3 - 
       (16*I)*Pi*G[1, 0, 0, 1, x] + (124*G[1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, x] - (44*G[1, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 1, x] - (16*G[1, 1, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 1, 0, 0, x] + (40*G[1, 1, 0, 1, x])/3 + 
       (40*G[1, 1, 1, 0, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       32*G[1, 1, 1, 1, x] + (64*I)*Pi*G[1, 1, 1, 1, x] + 
       40*G[0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 0, 1, x] + 
       24*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
       16*G[0, 0, 1, 1, 0, x] - 80*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
       24*G[0, 1, 0, 1, 0, x] - 56*G[0, 1, 0, 1, 1, x] + 
       32*G[0, 1, 1, 0, 0, x] - 80*G[0, 1, 1, 0, 1, x] - 
       80*G[0, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
       32*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
       24*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
       56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] - (689*Zeta[3])/9 + 
       ((722*I)/9)*Pi*Zeta[3] - (802*Pi^2*Zeta[3])/9 + 
       (20*G[0, x]*Zeta[3])/3 + (68*I)*Pi*G[0, x]*Zeta[3] - 
       (80*G[1, x]*Zeta[3])/9 - (64*I)*Pi*G[1, x]*Zeta[3] - 
       24*G[0, 0, x]*Zeta[3] + 4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] + 
       24*G[1, 1, x]*Zeta[3] + 40*Zeta[5])) + 
   (((-111137*I)/324)*Pi + (10508*Pi^2)/27 + ((2989*I)/18)*Pi^3 - 
     (1661*Pi^4)/90 - ((111*I)/20)*Pi^5 - ((16748*I)/27)*Pi*G[0, x] + 
     (1619*Pi^2*G[0, x])/6 + ((646*I)/9)*Pi^3*G[0, x] - 
     (127*Pi^4*G[0, x])/45 - (111137*G[1, x])/324 + 
     ((76793*I)/162)*Pi*G[1, x] - (44791*Pi^2*G[1, x])/108 - 
     (162*I)*Pi^3*G[1, x] + (608*Pi^4*G[1, x])/45 + 
     ((229*I)/30)*Pi^5*G[1, x] - (457*G[0, 0, x])/3 - 
     ((1039*I)/3)*Pi*G[0, 0, x] + (424*Pi^2*G[0, 0, x])/9 - 
     ((55*I)/3)*Pi^3*G[0, 0, x] - (12635*G[0, 1, x])/27 + 
     ((4271*I)/54)*Pi*G[0, 1, x] - (811*Pi^2*G[0, 1, x])/3 - 
     ((1103*I)/9)*Pi^3*G[0, 1, x] + (938*Pi^4*G[0, 1, x])/45 - 
     (12635*G[1, 0, x])/27 + ((2635*I)/27)*Pi*G[1, 0, x] - 
     (274*Pi^2*G[1, 0, x])/9 - ((170*I)/9)*Pi^3*G[1, 0, x] + 
     (296*Pi^4*G[1, 0, x])/45 + (178193*G[1, 1, x])/162 + 
     ((10973*I)/27)*Pi*G[1, 1, x] + (1991*Pi^2*G[1, 1, x])/18 + 
     ((529*I)/9)*Pi^3*G[1, 1, x] - (781*Pi^4*G[1, 1, x])/45 - 
     378*G[0, 0, 0, x] + ((1156*I)/3)*Pi*G[0, 0, 0, x] - 
     (22*Pi^2*G[0, 0, 0, x])/3 + (335*G[0, 0, 1, x])/3 - 
     ((146*I)/3)*Pi*G[0, 0, 1, x] + (230*Pi^2*G[0, 0, 1, x])/9 - 
     ((214*I)/3)*Pi^3*G[0, 0, 1, x] + (335*G[0, 1, 0, x])/3 + 
     ((191*I)/3)*Pi*G[0, 1, 0, x] - (533*Pi^2*G[0, 1, 0, x])/9 - 
     (2*I)*Pi^3*G[0, 1, 0, x] + (7169*G[0, 1, 1, x])/54 + 
     ((176*I)/3)*Pi*G[0, 1, 1, x] + (203*Pi^2*G[0, 1, 1, x])/9 + 
     ((328*I)/3)*Pi^3*G[0, 1, 1, x] - 115*G[1, 0, 0, x] - 
     ((1150*I)/3)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/9 + 
     ((74*I)/3)*Pi^3*G[1, 0, 0, x] + (10204*G[1, 0, 1, x])/27 - 
     ((191*I)/3)*Pi*G[1, 0, 1, x] + (532*Pi^2*G[1, 0, 1, x])/9 + 
     ((284*I)/3)*Pi^3*G[1, 0, 1, x] + (10204*G[1, 1, 0, x])/27 + 
     (96*I)*Pi*G[1, 1, 0, x] + (337*Pi^2*G[1, 1, 0, x])/3 + 
     (34*I)*Pi^3*G[1, 1, 0, x] - (3817*G[1, 1, 1, x])/9 - 
     ((656*I)/3)*Pi*G[1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, x] - 
     (54*I)*Pi^3*G[1, 1, 1, x] + 592*G[0, 0, 0, 0, x] - 
     (68*I)*Pi*G[0, 0, 0, 0, x] - (116*G[0, 0, 0, 1, x])/3 + 
     ((56*I)/3)*Pi*G[0, 0, 0, 1, x] + 112*Pi^2*G[0, 0, 0, 1, x] - 
     (116*G[0, 0, 1, 0, x])/3 + ((286*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     64*Pi^2*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] - 
     (142*I)*Pi*G[0, 0, 1, 1, x] + 50*Pi^2*G[0, 0, 1, 1, x] - 
     (193*G[0, 1, 0, 0, x])/3 - ((260*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     88*Pi^2*G[0, 1, 0, 0, x] + 172*G[0, 1, 0, 1, x] + 
     ((88*I)/3)*Pi*G[0, 1, 0, 1, x] - (46*Pi^2*G[0, 1, 0, 1, x])/3 + 
     172*G[0, 1, 1, 0, x] + ((314*I)/3)*Pi*G[0, 1, 1, 0, x] - 
     (190*Pi^2*G[0, 1, 1, 0, x])/3 - (1378*G[0, 1, 1, 1, x])/3 - 
     ((316*I)/3)*Pi*G[0, 1, 1, 1, x] - (116*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (190*G[1, 0, 0, 0, x])/3 - ((344*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (32*Pi^2*G[1, 0, 0, 0, x])/3 - 276*G[1, 0, 0, 1, x] - 
     (106*I)*Pi*G[1, 0, 0, 1, x] - 12*Pi^2*G[1, 0, 0, 1, x] - 
     276*G[1, 0, 1, 0, x] - (154*I)*Pi*G[1, 0, 1, 0, x] - 
     (14*Pi^2*G[1, 0, 1, 0, x])/3 - (311*G[1, 0, 1, 1, x])/3 + 
     ((26*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*Pi^2*G[1, 0, 1, 1, x] - 
     (412*G[1, 1, 0, 0, x])/3 - ((676*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (38*Pi^2*G[1, 1, 0, 0, x])/3 - (248*G[1, 1, 0, 1, x])/3 + 
     ((220*I)/3)*Pi*G[1, 1, 0, 1, x] + 26*Pi^2*G[1, 1, 0, 1, x] - 
     (248*G[1, 1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
     (76*Pi^2*G[1, 1, 1, 0, x])/3 + 278*G[1, 1, 1, 1, x] + 
     ((296*I)/3)*Pi*G[1, 1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, 1, x] - 
     68*G[0, 0, 0, 0, 1, x] + (120*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     68*G[0, 0, 0, 1, 0, x] - (120*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (80*G[0, 0, 0, 1, 1, x])/3 + (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     28*G[0, 0, 1, 0, 0, x] - (136*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (22*G[0, 0, 1, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (22*G[0, 0, 1, 1, 0, x])/3 + (248*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (424*G[0, 0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     144*G[0, 1, 0, 0, 0, x] - (168*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (8*G[0, 1, 0, 0, 1, x])/3 - (80*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (8*G[0, 1, 0, 1, 0, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     52*G[0, 1, 0, 1, 1, x] + (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (446*G[0, 1, 1, 0, 0, x])/3 + (320*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     128*G[0, 1, 1, 0, 1, x] - (96*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     128*G[0, 1, 1, 1, 0, x] - (240*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     212*G[0, 1, 1, 1, 1, x] + (272*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     372*G[1, 0, 0, 0, 0, x] + (136*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (592*G[1, 0, 0, 0, 1, x])/3 - (168*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (592*G[1, 0, 0, 1, 0, x])/3 - (84*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (766*G[1, 0, 0, 1, 1, x])/3 + (188*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (160*G[1, 0, 1, 0, 0, x])/3 + (112*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (158*G[1, 0, 1, 0, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (158*G[1, 0, 1, 1, 0, x])/3 - (100*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (620*G[1, 0, 1, 1, 1, x])/3 - (784*G[1, 1, 0, 0, 0, x])/3 + 
     (304*I)*Pi*G[1, 1, 0, 0, 0, x] + 84*G[1, 1, 0, 0, 1, x] + 
     (20*I)*Pi*G[1, 1, 0, 0, 1, x] + 84*G[1, 1, 0, 1, 0, x] - 
     (56*I)*Pi*G[1, 1, 0, 1, 0, x] + (380*G[1, 1, 0, 1, 1, x])/3 - 
     (100*I)*Pi*G[1, 1, 0, 1, 1, x] + (332*G[1, 1, 1, 0, 0, x])/3 - 
     (248*I)*Pi*G[1, 1, 1, 0, 0, x] + (76*G[1, 1, 1, 0, 1, x])/3 - 
     (32*I)*Pi*G[1, 1, 1, 0, 1, x] + (76*G[1, 1, 1, 1, 0, x])/3 + 
     (104*I)*Pi*G[1, 1, 1, 1, 0, x] - 136*G[1, 1, 1, 1, 1, x] - 
     (72*I)*Pi*G[1, 1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 1, 1, x] - 
     120*G[0, 0, 0, 1, 0, 1, x] - 120*G[0, 0, 0, 1, 1, 0, x] + 
     264*G[0, 0, 0, 1, 1, 1, x] - 136*G[0, 0, 1, 0, 0, 1, x] - 
     136*G[0, 0, 1, 0, 1, 0, x] + 112*G[0, 0, 1, 0, 1, 1, x] + 
     376*G[0, 0, 1, 1, 0, 0, x] - 168*G[0, 0, 1, 1, 0, 1, x] - 
     168*G[0, 0, 1, 1, 1, 0, x] + 240*G[0, 0, 1, 1, 1, 1, x] - 
     168*G[0, 1, 0, 0, 0, 1, x] - 168*G[0, 1, 0, 0, 1, 0, x] + 
     48*G[0, 1, 0, 0, 1, 1, x] - 120*G[0, 1, 0, 1, 0, 0, x] + 
     128*G[0, 1, 0, 1, 0, 1, x] + 128*G[0, 1, 0, 1, 1, 0, x] + 
     32*G[0, 1, 0, 1, 1, 1, x] + 232*G[0, 1, 1, 0, 0, 0, x] + 
     48*G[0, 1, 1, 0, 0, 1, x] + 48*G[0, 1, 1, 0, 1, 0, x] - 
     256*G[0, 1, 1, 1, 0, 0, x] + 160*G[0, 1, 1, 1, 0, 1, x] + 
     160*G[0, 1, 1, 1, 1, 0, x] - 104*G[0, 1, 1, 1, 1, 1, x] + 
     136*G[1, 0, 0, 0, 0, 1, x] + 136*G[1, 0, 0, 0, 1, 0, x] - 
     184*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] + 
     20*G[1, 0, 0, 1, 0, 1, x] + 20*G[1, 0, 0, 1, 1, 0, x] + 
     168*G[1, 0, 0, 1, 1, 1, x] + 168*G[1, 0, 1, 0, 0, 0, x] + 
     64*G[1, 0, 1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, 1, 0, x] - 
     164*G[1, 0, 1, 1, 0, 0, x] + 88*G[1, 0, 1, 1, 0, 1, x] + 
     88*G[1, 0, 1, 1, 1, 0, x] - 232*G[1, 0, 1, 1, 1, 1, x] + 
     552*G[1, 1, 0, 0, 0, 0, x] - 128*G[1, 1, 0, 0, 0, 1, x] - 
     128*G[1, 1, 0, 0, 1, 0, x] + 132*G[1, 1, 0, 0, 1, 1, x] - 
     44*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
     28*G[1, 1, 0, 1, 1, 0, x] - 208*G[1, 1, 0, 1, 1, 1, x] - 
     208*G[1, 1, 1, 0, 0, 0, x] - 56*G[1, 1, 1, 0, 0, 1, x] - 
     56*G[1, 1, 1, 0, 1, 0, x] - 128*G[1, 1, 1, 0, 1, 1, x] + 
     8*G[1, 1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 1, 0, 1, x] - 
     56*G[1, 1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, 1, x] - 
     (9*I)*Pi^3*RATIO[(1 - x)^(-1)] - (16*Pi^4*RATIO[(1 - x)^(-1)])/45 + 
     ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + ((457*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (443*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (25*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 - ((44*I)/3)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (457*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((1172*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     65*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] + I*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - ((202*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (40*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((40*I)/3)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     378*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (256*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (202*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (88*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (202*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (42*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 2*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (16*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (40*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (166*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (64*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 592*G[0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 168*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     168*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 224*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     58*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (6*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 16*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 262*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 64*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 24*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     6*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((239117*I)/324)*Pi*G[1, x]*
      RATIO[x^(-1)] + (8699*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + 
     ((499*I)/6)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (997*Pi^4*G[1, x]*RATIO[x^(-1)])/90 - ((19*I)/4)*Pi^5*G[1, x]*
      RATIO[x^(-1)] - ((11447*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (4423*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 + ((742*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (469*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - 
     ((3635*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
     (221*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/6 + ((265*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (121*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - 
     (239117*G[1, 1, x]*RATIO[x^(-1)])/324 - ((2395*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (1465*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/12 - 
     ((398*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (373*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/90 + (30*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (314*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((107*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (203*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (499*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + I*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (11447*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     (49*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (364*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - ((164*I)/3)*Pi^3*
      G[0, 1, 1, x]*RATIO[x^(-1)] + ((469*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (187*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - 
     ((49*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (3635*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((323*I)/6)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] - (497*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((130*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (3635*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((305*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (217*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (17*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (2501*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((430*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (34*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (27*I)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + ((338*I)/3)*Pi*
      G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 56*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - ((182*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     32*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 30*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (34*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     25*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + ((100*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 44*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     203*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - ((218*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (23*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     203*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - ((244*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (95*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (1060*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((386*I)/3)*Pi*
      G[0, 1, 1, 1, x]*RATIO[x^(-1)] + (58*Pi^2*G[0, 1, 1, 1, x]*
       RATIO[x^(-1)])/3 - ((68*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (16*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (469*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (24*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 6*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (469*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (13*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (41*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (353*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/6 + ((62*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 2*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (604*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + ((416*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (77*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (185*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((236*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 29*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (185*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((158*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (38*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (463*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((82*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 14*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (60*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (60*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (338*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (68*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (182*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (182*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (124*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (440*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (84*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (100*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (100*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (24*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 26*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (20*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (232*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (160*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     76*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (48*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 76*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (120*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     74*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (136*I)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (68*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (68*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (60*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (68*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (66*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (16*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (94*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (151*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (56*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (178*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (4*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (178*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (26*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (370*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (548*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (152*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     48*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 48*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (28*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (304*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (50*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (32*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (124*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (86*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (86*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (52*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 114*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (36*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     60*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 60*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 60*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     132*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 68*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 68*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     56*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 188*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 84*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     84*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 120*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 84*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     84*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 60*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     64*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 64*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     116*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 24*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     128*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 80*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 80*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     52*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 68*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 68*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     68*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 10*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     10*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 84*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 132*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 24*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     58*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 44*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 44*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     116*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 372*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 160*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     160*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 162*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 22*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     14*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 14*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 104*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     104*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     64*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 28*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     28*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 12*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (((2*I)/5)*Pi^5)/(-1 + RATIO[x])^2 + 
     (Pi^4*G[0, x])/(15*(-1 + RATIO[x])^2) + (I*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*Pi^2*G[0, 1, 0, x])/(-1 + RATIO[x])^2 - ((6*I)*Pi*G[0, 0, 1, 0, x])/
      (-1 + RATIO[x])^2 + ((6*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (6*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (6*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (832741*RATIO[x])/1296 + 
     ((7955*I)/12)*Pi*RATIO[x] - (2914757*Pi^2*RATIO[x])/7776 - 
     ((97829*I)/648)*Pi^3*RATIO[x] + (30712*Pi^4*RATIO[x])/1215 + 
     ((367*I)/270)*Pi^5*RATIO[x] - (88093*Pi^6*RATIO[x])/136080 + 
     (2881*G[0, x]*RATIO[x])/27 + ((270299*I)/648)*Pi*G[0, x]*RATIO[x] - 
     (41471*Pi^2*G[0, x]*RATIO[x])/162 - ((941*I)/9)*Pi^3*G[0, x]*RATIO[x] + 
     (1025*Pi^4*G[0, x]*RATIO[x])/36 + ((77*I)/12)*Pi^5*G[0, x]*RATIO[x] - 
     (2881*G[1, x]*RATIO[x])/27 - ((57227*I)/162)*Pi*G[1, x]*RATIO[x] + 
     (19075*Pi^2*G[1, x]*RATIO[x])/81 + ((1627*I)/18)*Pi^3*G[1, x]*RATIO[x] - 
     (881*Pi^4*G[1, x]*RATIO[x])/36 - ((641*I)/90)*Pi^5*G[1, x]*RATIO[x] - 
     (325*G[0, 0, x]*RATIO[x])/3 - ((2173*I)/27)*Pi*G[0, 0, x]*RATIO[x] - 
     (1165*Pi^2*G[0, 0, x]*RATIO[x])/18 - ((92*I)/3)*Pi^3*G[0, 0, x]*
      RATIO[x] + (1441*Pi^4*G[0, 0, x]*RATIO[x])/45 + 
     (325*G[0, 1, x]*RATIO[x])/3 - ((320*I)/27)*Pi*G[0, 1, x]*RATIO[x] + 
     (2981*Pi^2*G[0, 1, x]*RATIO[x])/18 + ((265*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x] - (171*Pi^4*G[0, 1, x]*RATIO[x])/5 + 
     (325*G[1, 0, x]*RATIO[x])/3 + ((2173*I)/27)*Pi*G[1, 0, x]*RATIO[x] + 
     (313*Pi^2*G[1, 0, x]*RATIO[x])/18 + ((38*I)/3)*Pi^3*G[1, 0, x]*
      RATIO[x] - (982*Pi^4*G[1, 0, x]*RATIO[x])/45 - 
     (325*G[1, 1, x]*RATIO[x])/3 + ((320*I)/27)*Pi*G[1, 1, x]*RATIO[x] - 
     (2201*Pi^2*G[1, 1, x]*RATIO[x])/18 - ((211*I)/3)*Pi^3*G[1, 1, x]*
      RATIO[x] + 24*Pi^4*G[1, 1, x]*RATIO[x] - 186*G[0, 0, 0, x]*RATIO[x] - 
     (345*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 173*Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (28*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] + (155*G[0, 0, 1, x]*RATIO[x])/3 - 
     (49*I)*Pi*G[0, 0, 1, x]*RATIO[x] + (184*Pi^2*G[0, 0, 1, x]*RATIO[x])/3 + 
     ((262*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] + (155*G[0, 1, 0, x]*RATIO[x])/
      3 - (84*I)*Pi*G[0, 1, 0, x]*RATIO[x] + (14*Pi^2*G[0, 1, 0, x]*RATIO[x])/
      3 + (24*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] - (29*G[0, 1, 1, x]*RATIO[x])/
      3 + ((409*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (710*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - ((278*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] + 238*G[1, 0, 0, x]*RATIO[x] + (341*I)*Pi*G[1, 0, 0, x]*
      RATIO[x] - 173*Pi^2*G[1, 0, 0, x]*RATIO[x] + (14*I)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (311*G[1, 0, 1, x]*RATIO[x])/3 - (11*I)*Pi*G[1, 0, 1, x]*
      RATIO[x] - (112*Pi^2*G[1, 0, 1, x]*RATIO[x])/3 - 
     ((164*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (311*G[1, 1, 0, x]*RATIO[x])/
      3 + (88*I)*Pi*G[1, 1, 0, x]*RATIO[x] - (14*Pi^2*G[1, 1, 0, x]*RATIO[x])/
      3 - (10*I)*Pi^3*G[1, 1, 0, x]*RATIO[x] + (185*G[1, 1, 1, x]*RATIO[x])/
      3 - ((229*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] + 
     (494*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + (60*I)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] - 157*G[0, 0, 0, 0, x]*RATIO[x] - (20*I)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x] + (182*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - 
     154*G[0, 0, 0, 1, x]*RATIO[x] - ((236*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] - 30*Pi^2*G[0, 0, 0, 1, x]*RATIO[x] - 
     154*G[0, 0, 1, 0, x]*RATIO[x] - (102*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (142*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 75*G[0, 0, 1, 1, x]*RATIO[x] - 
     ((16*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - 
     (124*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 143*G[0, 1, 0, 0, x]*RATIO[x] - 
     ((254*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 126*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] + 29*G[0, 1, 0, 1, x]*RATIO[x] + (100*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] - (184*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     29*G[0, 1, 1, 0, x]*RATIO[x] + ((20*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (80*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + (424*G[0, 1, 1, 1, x]*RATIO[x])/
      3 + (60*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (182*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + 165*G[1, 0, 0, 0, x]*RATIO[x] + 
     (8*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - (56*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/
      3 + 142*G[1, 0, 0, 1, x]*RATIO[x] + ((236*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] + 46*Pi^2*G[1, 0, 0, 1, x]*RATIO[x] + 
     142*G[1, 0, 1, 0, x]*RATIO[x] + (102*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] + 
     (94*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 - 123*G[1, 0, 1, 1, x]*RATIO[x] - 
     ((20*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
     (26*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 127*G[1, 1, 0, 0, x]*RATIO[x] + 
     ((290*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 84*Pi^2*G[1, 1, 0, 0, x]*
      RATIO[x] - 9*G[1, 1, 0, 1, x]*RATIO[x] - (100*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] + (136*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
     9*G[1, 1, 1, 0, x]*RATIO[x] - ((20*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 
     (32*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - (304*G[1, 1, 1, 1, x]*RATIO[x])/
      3 - (48*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 28*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[x] + 264*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
     (464*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
     (172*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + (192*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] - (172*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (28*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 60*G[0, 0, 0, 1, 1, x]*
      RATIO[x] - 28*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (104*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
     (338*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + (56*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] - (338*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (80*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     (482*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - (104*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] - (536*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 + 
     (32*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (86*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + (144*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (86*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (124*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 134*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - (100*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     36*G[0, 1, 1, 0, 0, x]*RATIO[x] - (116*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] + (316*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (164*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     (316*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - 160*G[0, 1, 1, 1, 1, x]*
      RATIO[x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     336*G[1, 0, 0, 0, 0, x]*RATIO[x] - (424*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (388*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (176*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (388*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - (36*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x] - 12*G[1, 0, 0, 1, 1, x]*RATIO[x] - 
     (16*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] + 100*G[1, 0, 1, 0, 0, x]*
      RATIO[x] - (88*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (122*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - (16*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + (122*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     (266*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + (96*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x] + (752*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (72*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     (302*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - (160*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] - (302*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (116*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 62*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + (116*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     36*G[1, 1, 1, 0, 0, x]*RATIO[x] + (100*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (100*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (124*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (100*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + (16*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] + 88*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 832*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 192*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     192*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 16*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 172*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 
     160*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 160*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x] + 144*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     104*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] - 48*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x] - 48*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 
     104*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] - 168*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + 88*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 
     88*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 288*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x] - 224*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 
     80*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 80*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x] + 72*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     104*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 28*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 28*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 
     184*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 56*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 140*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     140*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] - 104*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] - 56*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     24*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 24*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x] + 120*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 
     704*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 184*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x] - 184*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] + 
     16*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 156*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x] + 128*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 
     128*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] - 112*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] - 136*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 
     80*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] + 80*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x] - 88*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     168*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 96*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x] - 96*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 
     224*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 96*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] - 88*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] - 
     88*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 72*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x] - 120*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] + 
     4*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 4*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     152*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 24*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x] + 108*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 
     108*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] + 88*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 56*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
     32*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 32*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 56*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (-13/9 - (2*I)*Pi - G[0, x] + 2*G[1, x])*Log[mu2/s]^5*RATIO[x] - 
     (Log[mu2/s]^6*RATIO[x])/2 + Log[mu2/s]^4*(I*Pi + G[1, x] - 
       (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
        RATIO[x^(-1)] + (41/6 - ((11*I)/9)*Pi + (35*Pi^2)/12 + 
         (67*G[0, x])/9 + I*Pi*G[0, x] - (13*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
         8*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x])*
        RATIO[x]) + 13*Pi^2*RATIO[x^2] + 26*G[0, 0, x]*RATIO[x^2] - 
     26*G[0, 1, x]*RATIO[x^2] - 26*G[1, 0, x]*RATIO[x^2] + 
     26*G[1, 1, x]*RATIO[x^2] - (225*Zeta[3])/2 + ((607*I)/9)*Pi*Zeta[3] - 
     (281*Pi^2*Zeta[3])/3 - 156*G[0, x]*Zeta[3] + (196*I)*Pi*G[0, x]*
      Zeta[3] + (6592*G[1, x]*Zeta[3])/9 + ((154*I)/9)*Pi*G[1, x]*Zeta[3] + 
     (370*Pi^2*G[1, x]*Zeta[3])/3 + 152*G[0, 0, x]*Zeta[3] + 
     (14*G[0, 1, x]*Zeta[3])/3 - (148*I)*Pi*G[0, 1, x]*Zeta[3] + 
     108*G[1, 0, x]*Zeta[3] - (176*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (2978*G[1, 1, x]*Zeta[3])/9 - (92*I)*Pi*G[1, 1, x]*Zeta[3] - 
     120*G[0, 0, 1, x]*Zeta[3] + 168*G[0, 1, 0, x]*Zeta[3] - 
     228*G[0, 1, 1, x]*Zeta[3] - 88*G[1, 0, 0, x]*Zeta[3] + 
     68*G[1, 0, 1, x]*Zeta[3] - 224*G[1, 1, 0, x]*Zeta[3] + 
     180*G[1, 1, 1, x]*Zeta[3] + 54*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (210*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 4*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] + 110*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (18*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     88*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 18*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (1483*G[1, x]*RATIO[x^(-1)]*Zeta[3])/6 - 
     ((509*I)/9)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (257*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (4*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (74*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 154*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (160*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (2173*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (46*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 60*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     84*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 114*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 116*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     58*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 208*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 90*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (4*Pi^2*Zeta[3])/(-1 + RATIO[x])^2 - ((18*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (18*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
     (48755*RATIO[x]*Zeta[3])/54 - ((1979*I)/3)*Pi*RATIO[x]*Zeta[3] + 
     (253*Pi^2*RATIO[x]*Zeta[3])/3 + (5*I)*Pi^3*RATIO[x]*Zeta[3] - 
     29*G[0, x]*RATIO[x]*Zeta[3] - ((152*I)/9)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (97*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + 97*G[1, x]*RATIO[x]*Zeta[3] - 
     ((10*I)/9)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 41*Pi^2*G[1, x]*RATIO[x]*
      Zeta[3] - 126*G[0, 0, x]*RATIO[x]*Zeta[3] - (72*I)*Pi*G[0, 0, x]*
      RATIO[x]*Zeta[3] - (304*G[0, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (116*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + 126*G[1, 0, x]*RATIO[x]*
      Zeta[3] + (120*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     (304*G[1, 1, x]*RATIO[x]*Zeta[3])/3 + (68*I)*Pi*G[1, 1, x]*RATIO[x]*
      Zeta[3] - 608*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 
     176*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 96*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
     60*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 480*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 
     168*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 32*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 
     68*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - (404*RATIO[x]*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(((-23*I)/9)*Pi - (2*I)*Pi*G[0, x] - (23*G[1, x])/9 + 
       ((28*I)/9)*Pi*G[1, x] - 2*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 
       2*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + (10*G[1, 1, x])/9 + 
       (8*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 
       4*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + (((-23*I)/9)*Pi*G[1, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - (23*G[1, 1, x])/9 - 
         (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(9359/108 + ((157*I)/3)*Pi - (467*Pi^2)/54 + ((4*I)/3)*Pi^3 + 
         (203*G[0, x])/3 + ((430*I)/9)*Pi*G[0, x] - 13*Pi^2*G[0, x] - 
         (128*G[1, x])/3 - ((214*I)/9)*Pi*G[1, x] + (8*Pi^2*G[1, x])/3 + 
         (160*G[0, 0, x])/3 + (48*I)*Pi*G[0, 0, x] - (106*G[0, 1, x])/3 - 
         (24*I)*Pi*G[0, 1, x] - (106*G[1, 0, x])/3 - (24*I)*Pi*G[1, 0, x] + 
         (52*G[1, 1, x])/3 + 48*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
         32*G[0, 1, 0, x] + 16*G[0, 1, 1, x] - 32*G[1, 0, 0, x] + 
         16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 10*Zeta[3])) + 
     Log[mu2/s]^2*(((-169*I)/6)*Pi + (230*Pi^2)/9 + ((13*I)/3)*Pi^3 - 
       ((139*I)/3)*Pi*G[0, x] + (40*Pi^2*G[0, x])/3 - (169*G[1, x])/6 + 
       ((167*I)/3)*Pi*G[1, x] - (421*Pi^2*G[1, x])/9 - 
       ((26*I)/3)*Pi^3*G[1, x] - 12*G[0, 0, x] - (18*I)*Pi*G[0, 0, x] - 
       (103*G[0, 1, x])/3 + ((140*I)/3)*Pi*G[0, 1, x] - 32*Pi^2*G[0, 1, x] - 
       (103*G[1, 0, x])/3 + ((176*I)/3)*Pi*G[1, 0, x] - 
       (80*Pi^2*G[1, 0, x])/3 + (293*G[1, 1, x])/3 + 
       ((4*I)/3)*Pi*G[1, 1, x] + (46*Pi^2*G[1, 1, x])/3 - 18*G[0, 0, 1, x] + 
       (36*I)*Pi*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + (44*I)*Pi*G[0, 1, 0, x] + 
       (212*G[0, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] + 
       (36*I)*Pi*G[1, 0, 0, x] + (248*G[1, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, x] + (248*G[1, 1, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 0, x] - (254*G[1, 1, 1, x])/3 - 
       (40*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 1, 1, x] + 44*G[0, 1, 0, 1, x] + 
       44*G[0, 1, 1, 0, x] - 68*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 1, x] + 
       36*G[1, 0, 1, 0, x] - 60*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] - 
       68*G[1, 1, 0, 1, x] - 68*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 4*Zeta[3] - 
       8*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-229*I)/6)*Pi*G[1, x] + 
         (206*Pi^2*G[1, x])/9 + ((13*I)/3)*Pi^3*G[1, x] - 
         ((85*I)/3)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] - 
         ((91*I)/3)*Pi*G[1, 0, x] + (40*Pi^2*G[1, 0, x])/3 - 
         (229*G[1, 1, x])/6 + ((19*I)/3)*Pi*G[1, 1, x] - 
         (23*Pi^2*G[1, 1, x])/3 - (18*I)*Pi*G[0, 0, 1, x] - 
         (22*I)*Pi*G[0, 1, 0, x] - (85*G[0, 1, 1, x])/3 + 
         (6*I)*Pi*G[0, 1, 1, x] - (18*I)*Pi*G[1, 0, 0, x] - 
         (91*G[1, 0, 1, x])/3 + (6*I)*Pi*G[1, 0, 1, x] - 
         (91*G[1, 1, 0, x])/3 + (10*I)*Pi*G[1, 1, 0, x] + 
         (133*G[1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, x] - 
         18*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
         30*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 34*G[1, 1, 0, 1, x] + 
         34*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 4*G[1, x]*Zeta[3]) + 
       RATIO[x]*(429473/1296 + ((11033*I)/36)*Pi - (1949*Pi^2)/18 - 
         ((325*I)/18)*Pi^3 + (81*Pi^4)/40 + (4537*G[0, x])/18 + 
         (251*I)*Pi*G[0, x] - (1801*Pi^2*G[0, x])/18 - ((74*I)/3)*Pi^3*
          G[0, x] - (1850*G[1, x])/9 - (176*I)*Pi*G[1, x] + 
         (1171*Pi^2*G[1, x])/18 + (13*I)*Pi^3*G[1, x] + (478*G[0, 0, x])/3 + 
         ((476*I)/3)*Pi*G[0, 0, x] - (272*Pi^2*G[0, 0, x])/3 - 
         (334*G[0, 1, x])/3 - ((322*I)/3)*Pi*G[0, 1, x] + 
         63*Pi^2*G[0, 1, x] - (334*G[1, 0, x])/3 - ((314*I)/3)*Pi*
          G[1, 0, x] + (161*Pi^2*G[1, 0, x])/3 + (190*G[1, 1, x])/3 + 
         ((160*I)/3)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 
         (22*G[0, 0, 0, x])/3 + (128*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - 
         (100*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, x] - (22*G[0, 1, 1, x])/3 + 
         (48*I)*Pi*G[0, 1, 1, x] + (22*G[1, 0, 0, x])/3 - 
         (84*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
         (48*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (52*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - (580*Zeta[3])/9 + 
         (2*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3])) - 
     31*Zeta[5] + 302*G[1, x]*Zeta[5] - 60*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     151*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (60*Zeta[5])/(-1 + RATIO[x])^2 + 
     (842*RATIO[x]*Zeta[5])/9 + (218*I)*Pi*RATIO[x]*Zeta[5] + 
     408*G[0, x]*RATIO[x]*Zeta[5] - 340*G[1, x]*RATIO[x]*Zeta[5] + 
     Log[mu2/s]*(((-4265*I)/27)*Pi + 144*Pi^2 + ((439*I)/9)*Pi^3 - 6*Pi^4 - 
       ((736*I)/3)*Pi*G[0, x] + (1288*Pi^2*G[0, x])/9 + (11*I)*Pi^3*G[0, x] - 
       (4265*G[1, x])/27 + ((6235*I)/27)*Pi*G[1, x] - (2224*Pi^2*G[1, x])/9 - 
       ((611*I)/9)*Pi^3*G[1, x] + 12*Pi^4*G[1, x] - 80*G[0, 0, x] - 
       (236*I)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] - (496*G[0, 1, x])/3 + 
       ((700*I)/3)*Pi*G[0, 1, x] - (1175*Pi^2*G[0, 1, x])/9 - 
       ((146*I)/3)*Pi^3*G[0, 1, x] - (496*G[1, 0, x])/3 + 
       ((610*I)/3)*Pi*G[1, 0, x] - (695*Pi^2*G[1, 0, x])/9 - 
       (22*I)*Pi^3*G[1, 0, x] + (12220*G[1, 1, x])/27 + 
       ((292*I)/3)*Pi*G[1, 1, x] + (646*Pi^2*G[1, 1, x])/9 + 
       (32*I)*Pi^3*G[1, 1, x] - 168*G[0, 0, 0, x] + (60*I)*Pi*G[0, 0, 0, x] - 
       44*G[0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, x] - 48*Pi^2*G[0, 0, 1, x] - 
       44*G[0, 1, 0, x] + (108*I)*Pi*G[0, 1, 0, x] - 80*Pi^2*G[0, 1, 0, x] + 
       346*G[0, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, x] + (178*Pi^2*G[0, 1, 1, x])/
        3 - 44*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] + 
       16*Pi^2*G[1, 0, 0, x] + 316*G[1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, x] + 
       (178*Pi^2*G[1, 0, 1, x])/3 + 316*G[1, 1, 0, x] - 
       (20*I)*Pi*G[1, 1, 0, x] + (130*Pi^2*G[1, 1, 0, x])/3 - 
       414*G[1, 1, 1, x] - ((292*I)/3)*Pi*G[1, 1, 1, x] - 
       18*Pi^2*G[1, 1, 1, x] + 60*G[0, 0, 0, 1, x] - 
       (120*I)*Pi*G[0, 0, 0, 1, x] + 60*G[0, 0, 1, 0, x] + 
       (40*I)*Pi*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
       60*G[0, 1, 0, 0, x] + (40*I)*Pi*G[0, 1, 0, 0, x] + 
       84*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
       84*G[0, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] - 
       (568*G[0, 1, 1, 1, x])/3 - (64*I)*Pi*G[0, 1, 1, 1, x] + 
       60*G[1, 0, 0, 0, x] - (120*I)*Pi*G[1, 0, 0, 0, x] - 
       48*G[1, 0, 0, 1, x] - (48*I)*Pi*G[1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, x] - (72*I)*Pi*G[1, 0, 1, 0, x] - 
       (436*G[1, 0, 1, 1, x])/3 - 48*G[1, 1, 0, 0, x] - 
       (32*I)*Pi*G[1, 1, 0, 0, x] - (412*G[1, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, 1, x] - (412*G[1, 1, 1, 0, x])/3 + 
       (32*I)*Pi*G[1, 1, 1, 0, x] + (628*G[1, 1, 1, 1, x])/3 + 
       (96*I)*Pi*G[1, 1, 1, 1, x] - 120*G[0, 0, 0, 1, 1, x] + 
       40*G[0, 0, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 0, x] - 
       112*G[0, 0, 1, 1, 1, x] + 40*G[0, 1, 0, 0, 1, x] + 
       40*G[0, 1, 0, 1, 0, x] - 120*G[0, 1, 0, 1, 1, x] + 
       40*G[0, 1, 1, 0, 0, x] - 144*G[0, 1, 1, 0, 1, x] - 
       144*G[0, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, x] - 
       120*G[1, 0, 0, 0, 1, x] - 120*G[1, 0, 0, 1, 0, x] - 
       120*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + 144*G[1, 0, 1, 1, 1, x] - 
       120*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       16*G[1, 1, 0, 1, 0, x] + 136*G[1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 0, 0, x] + 152*G[1, 1, 1, 0, 1, x] + 
       152*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + 
       ((80*I)*Pi*G[0, x] - 48*Pi^2*G[0, x] + 80*G[0, 0, x] + 
         (160*I)*Pi*G[0, 0, x] - (32*I)*Pi*G[0, 1, x] - 
         (32*I)*Pi*G[1, 0, x] + 168*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
         32*G[0, 1, 0, x] - 32*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 
       98*Zeta[3] - (38*I)*Pi*Zeta[3] - 60*G[0, x]*Zeta[3] + 
       210*G[1, x]*Zeta[3] + (76*I)*Pi*G[1, x]*Zeta[3] + 
       120*G[0, 1, x]*Zeta[3] + 120*G[1, 0, x]*Zeta[3] - 
       52*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-6263*I)/27)*Pi*G[1, x] + 
         (496*Pi^2*G[1, x])/3 + ((319*I)/9)*Pi^3*G[1, x] - 6*Pi^4*G[1, x] - 
         ((598*I)/3)*Pi*G[0, 1, x] + (808*Pi^2*G[0, 1, x])/9 + 
         ((73*I)/3)*Pi^3*G[0, 1, x] - ((484*I)/3)*Pi*G[1, 0, x] + 
         (424*Pi^2*G[1, 0, x])/9 + (11*I)*Pi^3*G[1, 0, x] - 
         (6263*G[1, 1, x])/27 - ((5*I)/3)*Pi*G[1, 1, x] - 
         (440*Pi^2*G[1, 1, x])/9 - (16*I)*Pi^3*G[1, 1, x] - 
         (52*I)*Pi*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] - 
         (80*I)*Pi*G[0, 1, 0, x] + 40*Pi^2*G[0, 1, 0, x] - 
         (598*G[0, 1, 1, x])/3 - (10*I)*Pi*G[0, 1, 1, x] - 
         (89*Pi^2*G[0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
         8*Pi^2*G[1, 0, 0, x] - (484*G[1, 0, 1, x])/3 + 
         (28*I)*Pi*G[1, 0, 1, x] - (89*Pi^2*G[1, 0, 1, x])/3 - 
         (484*G[1, 1, 0, x])/3 + (14*I)*Pi*G[1, 1, 0, x] - 
         (65*Pi^2*G[1, 1, 0, x])/3 + 236*G[1, 1, 1, x] + 
         ((140*I)/3)*Pi*G[1, 1, 1, x] + 9*Pi^2*G[1, 1, 1, x] + 
         (60*I)*Pi*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, 0, x] - 
         52*G[0, 0, 1, 1, x] - (20*I)*Pi*G[0, 1, 0, 0, x] - 
         80*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] - 
         80*G[0, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (380*G[0, 1, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, x] + 
         (60*I)*Pi*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, x] + (254*G[1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, x] + 
         (212*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (212*G[1, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 1, 0, x] - 
         (338*G[1, 1, 1, 1, x])/3 - (48*I)*Pi*G[1, 1, 1, 1, x] + 
         60*G[0, 0, 0, 1, 1, x] - 20*G[0, 0, 1, 0, 1, x] - 
         20*G[0, 0, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, x] - 
         20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] + 
         60*G[0, 1, 0, 1, 1, x] - 20*G[0, 1, 1, 0, 0, x] + 
         72*G[0, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 0, x] - 
         108*G[0, 1, 1, 1, 1, x] + 60*G[1, 0, 0, 0, 1, x] + 
         60*G[1, 0, 0, 1, 0, x] + 60*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         72*G[1, 0, 1, 1, 1, x] + 60*G[1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
         68*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
         76*G[1, 1, 1, 0, 1, x] - 76*G[1, 1, 1, 1, 0, x] + 
         20*G[1, 1, 1, 1, 1, x] - 98*G[1, x]*Zeta[3] - (38*I)*Pi*G[1, x]*
          Zeta[3] - 60*G[0, 1, x]*Zeta[3] - 60*G[1, 0, x]*Zeta[3] + 
         26*G[1, 1, x]*Zeta[3]) + RATIO[x]*(7955/12 + ((58858*I)/81)*Pi - 
         (206717*Pi^2)/648 - ((1537*I)/18)*Pi^3 + (382*Pi^4)/27 + 
         ((41*I)/18)*Pi^5 + (270299*G[0, x])/648 + ((4537*I)/9)*Pi*G[0, x] - 
         (2756*Pi^2*G[0, x])/9 - (89*I)*Pi^3*G[0, x] + (1193*Pi^4*G[0, x])/
          60 - (57227*G[1, x])/162 - ((3700*I)/9)*Pi*G[1, x] + 
         (4201*Pi^2*G[1, x])/18 + (65*I)*Pi^3*G[1, x] - (1229*Pi^4*G[1, x])/
          90 + (1454*G[0, 0, x])/27 + ((944*I)/3)*Pi*G[0, 0, x] - 
         (440*Pi^2*G[0, 0, x])/3 - ((200*I)/3)*Pi^3*G[0, 0, x] - 
         (1454*G[0, 1, x])/27 - ((680*I)/3)*Pi*G[0, 1, x] + 
         (466*Pi^2*G[0, 1, x])/3 + ((206*I)/3)*Pi^3*G[0, 1, x] - 
         (1454*G[1, 0, x])/27 - ((656*I)/3)*Pi*G[1, 0, x] + 
         (278*Pi^2*G[1, 0, x])/3 + ((118*I)/3)*Pi^3*G[1, 0, x] + 
         (1454*G[1, 1, x])/27 + ((392*I)/3)*Pi*G[1, 1, x] - 
         (304*Pi^2*G[1, 1, x])/3 - ((124*I)/3)*Pi^3*G[1, 1, x] - 
         34*G[0, 0, 0, x] - ((608*I)/3)*Pi*G[0, 0, 0, x] + 
         8*Pi^2*G[0, 0, 0, x] + 30*G[0, 0, 1, x] - ((8*I)/3)*Pi*
          G[0, 0, 1, x] + (368*Pi^2*G[0, 0, 1, x])/3 + 30*G[0, 1, 0, x] + 
         ((44*I)/3)*Pi*G[0, 1, 0, x] + 80*Pi^2*G[0, 1, 0, x] - 
         34*G[0, 1, 1, x] + ((112*I)/3)*Pi*G[0, 1, 1, x] - 
         (352*Pi^2*G[0, 1, 1, x])/3 + 34*G[1, 0, 0, x] + 
         ((572*I)/3)*Pi*G[1, 0, 0, x] - (128*Pi^2*G[1, 0, 0, x])/3 - 
         30*G[1, 0, 1, x] - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
         (184*Pi^2*G[1, 0, 1, x])/3 - 30*G[1, 1, 0, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - (136*Pi^2*G[1, 1, 0, x])/3 + 
         34*G[1, 1, 1, x] - ((76*I)/3)*Pi*G[1, 1, 1, x] + 
         56*Pi^2*G[1, 1, 1, x] - (680*G[0, 0, 0, 0, x])/3 - 
         (568*I)*Pi*G[0, 0, 0, 0, x] + (116*G[0, 0, 0, 1, x])/3 + 
         (24*I)*Pi*G[0, 0, 0, 1, x] + (116*G[0, 0, 1, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 1, 0, x] - (160*G[0, 0, 1, 1, x])/3 + 
         (96*I)*Pi*G[0, 0, 1, 1, x] + (196*G[0, 1, 0, 0, x])/3 + 
         (176*I)*Pi*G[0, 1, 0, 0, x] - (188*G[0, 1, 0, 1, x])/3 + 
         (40*I)*Pi*G[0, 1, 0, 1, x] - (188*G[0, 1, 1, 0, x])/3 + 
         (40*I)*Pi*G[0, 1, 1, 0, x] + (344*G[0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 1, x] + (644*G[1, 0, 0, 0, x])/3 + 
         (472*I)*Pi*G[1, 0, 0, 0, x] - (116*G[1, 0, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 0, 1, x] - (116*G[1, 0, 1, 0, x])/3 - 
         (32*I)*Pi*G[1, 0, 1, 0, x] + (124*G[1, 0, 1, 1, x])/3 - 
         (48*I)*Pi*G[1, 0, 1, 1, x] - (160*G[1, 1, 0, 0, x])/3 - 
         (80*I)*Pi*G[1, 1, 0, 0, x] + (188*G[1, 1, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 0, 1, x] + (188*G[1, 1, 1, 0, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 1, 1, x] - 560*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, x] + 
         96*G[0, 0, 1, 1, 1, x] + 176*G[0, 1, 0, 0, 0, x] - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
         56*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
         80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
         104*G[0, 1, 1, 1, 1, x] + 464*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
         32*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         72*G[1, 1, 1, 0, 1, x] - 72*G[1, 1, 1, 1, 0, x] + 
         40*G[1, 1, 1, 1, 1, x] - (1228*Zeta[3])/3 - ((1934*I)/9)*Pi*
          Zeta[3] + 47*Pi^2*Zeta[3] - (710*G[0, x]*Zeta[3])/9 - 
         (108*I)*Pi*G[0, x]*Zeta[3] + (548*G[1, x]*Zeta[3])/9 + 
         (36*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] + 
         16*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 
         24*G[1, 1, x]*Zeta[3] + 120*Zeta[5])))/Nc^2 + 
   Nf*((((40237*I)/324)*Pi - (1070*Pi^2)/9 - ((1433*I)/54)*Pi^3 + 
       (17*Pi^4)/15 + ((5638*I)/27)*Pi*G[0, x] - (236*Pi^2*G[0, x])/9 + 
       ((8*I)/9)*Pi^3*G[0, x] + (40237*G[1, x])/324 - 
       ((30703*I)/162)*Pi*G[1, x] + (2317*Pi^2*G[1, x])/18 + 
       ((767*I)/27)*Pi^3*G[1, x] - (34*Pi^4*G[1, x])/15 + 
       (256*G[0, 0, x])/3 - (52*I)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/9 + 
       (3334*G[0, 1, x])/27 - ((596*I)/27)*Pi*G[0, 1, x] + 
       (316*Pi^2*G[0, 1, x])/9 + ((136*I)/9)*Pi^3*G[0, 1, x] + 
       (3334*G[1, 0, x])/27 - ((764*I)/27)*Pi*G[1, 0, x] + 
       4*Pi^2*G[1, 0, x] - ((16*I)/9)*Pi^3*G[1, 0, x] - 
       (60937*G[1, 1, x])/162 - ((1612*I)/27)*Pi*G[1, 1, x] - 
       (77*Pi^2*G[1, 1, x])/3 - ((92*I)/9)*Pi^3*G[1, 1, x] - 
       (128*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
       (124*G[0, 0, 1, x])/3 + ((64*I)/3)*Pi*G[0, 0, 1, x] - 
       (112*Pi^2*G[0, 0, 1, x])/9 - (124*G[0, 1, 0, x])/3 - 
       ((112*I)/3)*Pi*G[0, 1, 0, x] - (32*Pi^2*G[0, 1, 0, x])/9 - 
       (740*G[0, 1, 1, x])/27 + ((20*I)/3)*Pi*G[0, 1, 1, x] - 
       (40*Pi^2*G[0, 1, 1, x])/3 + (40*G[1, 0, 0, x])/3 + 
       ((136*I)/3)*Pi*G[1, 0, 0, x] - (16*Pi^2*G[1, 0, 0, x])/9 - 
       (2384*G[1, 0, 1, x])/27 + ((92*I)/9)*Pi*G[1, 0, 1, x] - 
       (40*Pi^2*G[1, 0, 1, x])/9 - (2384*G[1, 1, 0, x])/27 + 
       (32*I)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/3 + 
       (1598*G[1, 1, 1, x])/9 + ((400*I)/9)*Pi*G[1, 1, 1, x] + 
       (28*Pi^2*G[1, 1, 1, x])/9 + 8*G[0, 0, 0, 1, x] - 
       ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
       ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + (64*G[0, 0, 1, 1, x])/3 - 
       (8*G[0, 1, 0, 0, x])/3 + ((80*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (80*G[0, 1, 0, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       (80*G[0, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 1, 0, x] + 
       (232*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] + 
       (136*G[1, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] + 
       (136*G[1, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, x] + 
       (188*G[1, 0, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (88*G[1, 1, 0, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 0, x] + 
       (176*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
       (176*G[1, 1, 1, 0, x])/3 + ((32*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (548*G[1, 1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (16*G[0, 0, 0, 1, 1, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
       (16*G[0, 0, 1, 1, 0, x])/3 - (64*G[0, 0, 1, 1, 1, x])/3 + 
       (80*G[0, 1, 0, 0, 1, x])/3 + (80*G[0, 1, 0, 1, 0, x])/3 - 
       (64*G[0, 1, 0, 1, 1, x])/3 - (112*G[0, 1, 1, 0, 0, x])/3 + 
       (64*G[0, 1, 1, 0, 1, x])/3 + (64*G[0, 1, 1, 1, 0, x])/3 - 
       48*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 1, x] - 
       16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] + 
       (16*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
       (16*G[1, 0, 1, 1, 0, x])/3 - (80*G[1, 0, 1, 1, 1, x])/3 - 
       16*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - (56*G[1, 1, 0, 1, 1, x])/3 + 
       (16*G[1, 1, 1, 0, 0, x])/3 - (64*G[1, 1, 1, 0, 1, x])/3 - 
       (64*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
       (10/3 + ((28*I)/9)*Pi - (22*G[1, x])/9)*Log[mu2/s]^4*RATIO[x] + 
       (10*Log[mu2/s]^5*RATIO[x])/9 + Log[mu2/s]^3*(((-14*I)/9)*Pi - 
         (14*G[1, x])/9 + ((28*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9 + 
         (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)] + 
         (-164/9 - ((4*I)/3)*Pi - (64*Pi^2)/27 - (484*G[0, x])/27 - 
           (8*I)*Pi*G[0, x] + (88*G[1, x])/27 - ((16*I)/9)*Pi*G[1, x] - 
           16*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x])*RATIO[x]) + 
       (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x])*
        RATIO[x^2] + RATIO[(1 - x)^(-1)]*(((22*I)/9)*Pi^3 - 
         ((256*I)/3)*Pi*G[0, x] + (182*Pi^2*G[0, x])/9 - (256*G[0, 0, x])/3 + 
         ((32*I)/3)*Pi*G[0, 0, x] - ((44*I)/3)*Pi*G[1, 0, x] + 
         (128*G[0, 0, 0, x])/3 - (44*G[1, 0, 0, x])/3 - (44*Zeta[3])/3) + 
       24*Zeta[3] - ((38*I)/9)*Pi*Zeta[3] - (8*G[0, x]*Zeta[3])/3 - 
       (158*G[1, x]*Zeta[3])/9 + ((76*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (32*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 + 
       (220*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*
        (((81061*I)/324)*Pi*G[1, x] - (884*Pi^2*G[1, x])/9 - 
         ((845*I)/54)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/15 + 
         ((1372*I)/27)*Pi*G[0, 1, x] - (280*Pi^2*G[0, 1, x])/9 - 
         ((68*I)/9)*Pi^3*G[0, 1, x] + ((1282*I)/27)*Pi*G[1, 0, x] - 
         (62*Pi^2*G[1, 0, x])/9 + ((8*I)/9)*Pi^3*G[1, 0, x] + 
         (81061*G[1, 1, x])/324 + ((425*I)/27)*Pi*G[1, 1, x] + 
         (277*Pi^2*G[1, 1, x])/18 + ((46*I)/9)*Pi^3*G[1, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/9 + 
         (24*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/9 + 
         (1372*G[0, 1, 1, x])/27 + (20*Pi^2*G[0, 1, 1, x])/3 - 
         (20*I)*Pi*G[1, 0, 0, x] + (8*Pi^2*G[1, 0, 0, x])/9 + 
         (1282*G[1, 0, 1, x])/27 - ((40*I)/9)*Pi*G[1, 0, 1, x] + 
         (20*Pi^2*G[1, 0, 1, x])/9 + (1282*G[1, 1, 0, x])/27 - 
         (24*I)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/3 - 
         (1106*G[1, 1, 1, x])/9 - ((194*I)/9)*Pi*G[1, 1, 1, x] - 
         (14*Pi^2*G[1, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
         ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 
         ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (176*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, x] - 
         20*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] - 
         (136*G[1, 0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (68*G[1, 1, 0, 0, x])/3 + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         32*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         32*G[1, 1, 1, 0, x] - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (322*G[1, 1, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
         (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 + 
         (32*G[0, 1, 0, 1, 1, x])/3 + (56*G[0, 1, 1, 0, 0, x])/3 - 
         (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
         24*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
         (8*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
         (8*G[1, 0, 1, 1, 0, x])/3 + (40*G[1, 0, 1, 1, 1, x])/3 + 
         8*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + (28*G[1, 1, 0, 1, 1, x])/3 - 
         (8*G[1, 1, 1, 0, 0, x])/3 + (32*G[1, 1, 1, 0, 1, x])/3 + 
         (32*G[1, 1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, 1, x] + 
         12*G[1, x]*Zeta[3] - ((38*I)/9)*Pi*G[1, x]*Zeta[3] - 
         (16*G[0, 1, x]*Zeta[3])/3 - (8*G[1, 0, x]*Zeta[3])/3 - 
         (110*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]^2*((5*I)*Pi - (22*Pi^2)/9 + 
         ((20*I)/3)*Pi*G[0, x] + 5*G[1, x] - ((28*I)/3)*Pi*G[1, x] + 
         (44*Pi^2*G[1, x])/9 + (20*G[0, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, x] + 
         (20*G[1, 0, x])/3 - ((40*I)/3)*Pi*G[1, 0, x] - (34*G[1, 1, x])/3 - 
         ((20*I)/3)*Pi*G[1, 1, x] - (40*G[0, 1, 1, x])/3 - 
         (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
         ((5*I)*Pi*G[1, x] - (22*Pi^2*G[1, x])/9 + ((20*I)/3)*Pi*G[0, 1, x] + 
           ((20*I)/3)*Pi*G[1, 0, x] + 5*G[1, 1, x] + ((10*I)/3)*Pi*
            G[1, 1, x] + (20*G[0, 1, 1, x])/3 + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-13504/81 - ((887*I)/9)*Pi + (157*Pi^2)/9 + 
           ((5*I)/9)*Pi^3 - 98*G[0, x] - ((664*I)/9)*Pi*G[0, x] + 
           (194*Pi^2*G[0, x])/9 + (487*G[1, x])/9 + ((268*I)/9)*Pi*G[1, x] - 
           7*Pi^2*G[1, x] - 40*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] + 
           20*G[0, 1, x] + ((68*I)/3)*Pi*G[0, 1, x] + 20*G[1, 0, x] + 
           (24*I)*Pi*G[1, 0, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
           (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + (16*Zeta[3])/9)) + 
       Log[mu2/s]*(((1705*I)/27)*Pi - (368*Pi^2)/9 - ((40*I)/9)*Pi^3 + 
         ((236*I)/3)*Pi*G[0, x] - (32*Pi^2*G[0, x])/9 + (1705*G[1, x])/27 - 
         ((2492*I)/27)*Pi*G[1, x] + (502*Pi^2*G[1, x])/9 + 
         ((80*I)/9)*Pi^3*G[1, x] + 32*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
         (140*G[0, 1, x])/3 - ((116*I)/3)*Pi*G[0, 1, x] + 
         (208*Pi^2*G[0, 1, x])/9 + (140*G[1, 0, x])/3 - 
         ((152*I)/3)*Pi*G[1, 0, x] + (64*Pi^2*G[1, 0, x])/9 - 
         (4022*G[1, 1, x])/27 - (32*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/
          3 - 8*G[0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, x] - 44*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] - 56*G[1, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, x] - 56*G[1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + (128*G[0, 1, 1, 1, x])/
          3 + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         (56*G[1, 0, 1, 1, x])/3 + 16*G[1, 1, 0, 0, x] + 
         (80*G[1, 1, 0, 1, x])/3 + (80*G[1, 1, 1, 0, x])/3 - 
         8*G[1, 1, 1, 1, x] + ((-32*I)*Pi*G[0, x] - 32*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + 12*Zeta[3] - 24*G[1, x]*Zeta[3] + 
         RATIO[x]*(-1413773/2916 - ((20633*I)/54)*Pi + (29207*Pi^2)/243 + 
           (21*I)*Pi^3 - (1063*Pi^4)/270 - (14036*G[0, x])/81 - 
           ((1876*I)/9)*Pi*G[0, x] + (298*Pi^2*G[0, x])/3 + 
           ((200*I)/9)*Pi^3*G[0, x] + (20189*G[1, x])/162 + 
           ((362*I)/3)*Pi*G[1, x] - (499*Pi^2*G[1, x])/9 - 
           ((94*I)/9)*Pi^3*G[1, x] - (188*G[0, 0, x])/9 - 
           ((188*I)/3)*Pi*G[0, 0, x] + (88*Pi^2*G[0, 0, x])/3 + 
           (76*G[0, 1, x])/9 + ((160*I)/3)*Pi*G[0, 1, x] - 
           (112*Pi^2*G[0, 1, x])/3 + (76*G[1, 0, x])/9 + ((68*I)/3)*Pi*
            G[1, 0, x] - (16*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] - 
           ((40*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 + 
           (88*G[0, 0, 0, x])/3 + ((256*I)/3)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           ((16*I)/3)*Pi*G[0, 1, 0, x] + (76*G[0, 1, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 1, 1, x] - (88*G[1, 0, 0, x])/3 - 
           (72*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - ((8*I)/3)*Pi*
            G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 
           (76*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] + 
           80*G[0, 0, 0, 0, x] + (16*G[0, 0, 0, 1, x])/3 + 
           (16*G[0, 0, 1, 0, x])/3 + (32*G[0, 0, 1, 1, x])/3 - 
           (56*G[0, 1, 0, 0, x])/3 + (40*G[0, 1, 0, 1, x])/3 + 
           (40*G[0, 1, 1, 0, x])/3 - (64*G[0, 1, 1, 1, x])/3 - 
           (200*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 1, x])/3 - 
           (40*G[1, 1, 1, 0, x])/3 + 8*G[1, 1, 1, 1, x] - (200*Zeta[3])/27 - 
           ((20*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/3 + 
           (80*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
          (((2461*I)/27)*Pi*G[1, x] - (296*Pi^2*G[1, x])/9 - 
           ((40*I)/9)*Pi^3*G[1, x] + ((104*I)/3)*Pi*G[0, 1, x] - 
           (104*Pi^2*G[0, 1, x])/9 + ((92*I)/3)*Pi*G[1, 0, x] - 
           (32*Pi^2*G[1, 0, x])/9 + (2461*G[1, 1, x])/27 + 
           ((46*I)/3)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 - 
           (8*I)*Pi*G[0, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, x] + 
           (104*G[0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, x] + 
           (92*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + 
           (92*G[1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, x] - 
           (76*G[1, 1, 1, x])/3 - ((20*I)/3)*Pi*G[1, 1, 1, x] - 
           8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
           (64*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] - (28*G[1, 0, 1, 1, x])/3 - 
           8*G[1, 1, 0, 0, x] - (40*G[1, 1, 0, 1, x])/3 - 
           (40*G[1, 1, 1, 0, x])/3 + 4*G[1, 1, 1, 1, x] + 
           12*G[1, x]*Zeta[3])) + RATIO[x]*(-28767799/52488 - 
         ((353990*I)/729)*Pi + (424267*Pi^2)/2187 + ((11426*I)/243)*Pi^3 - 
         (6371*Pi^4)/486 - ((367*I)/270)*Pi^5 - (60629*G[0, x])/729 - 
         ((14036*I)/81)*Pi*G[0, x] + (30941*Pi^2*G[0, x])/243 + 
         ((1144*I)/27)*Pi^3*G[0, x] - (1099*Pi^4*G[0, x])/135 + 
         (240329*G[1, x])/2916 + ((20189*I)/162)*Pi*G[1, x] - 
         (20840*Pi^2*G[1, x])/243 - ((691*I)/27)*Pi^3*G[1, x] + 
         (62*Pi^4*G[1, x])/15 + (70*G[0, 0, x])/3 + ((50*I)/3)*Pi*
          G[0, 0, x] - (64*Pi^2*G[0, 0, x])/9 + (8*I)*Pi^3*G[0, 0, x] - 
         (70*G[0, 1, x])/3 + ((128*I)/3)*Pi*G[0, 1, x] - 
         (172*Pi^2*G[0, 1, x])/3 - ((170*I)/9)*Pi^3*G[0, 1, x] - 
         (70*G[1, 0, x])/3 - ((262*I)/9)*Pi*G[1, 0, x] + 
         (244*Pi^2*G[1, 0, x])/9 + (70*G[1, 1, x])/3 - 
         ((272*I)/9)*Pi*G[1, 1, x] + (112*Pi^2*G[1, 1, x])/3 + 
         ((98*I)/9)*Pi^3*G[1, 1, x] + (524*G[0, 0, 0, x])/9 + 
         ((328*I)/3)*Pi*G[0, 0, 0, x] - (268*Pi^2*G[0, 0, 0, x])/9 - 
         (62*G[0, 0, 1, x])/3 + ((88*I)/3)*Pi*G[0, 0, 1, x] - 
         (28*Pi^2*G[0, 0, 1, x])/3 - (62*G[0, 1, 0, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, x] + (140*Pi^2*G[0, 1, 0, x])/9 + 
         (494*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         18*Pi^2*G[0, 1, 1, x] - (572*G[1, 0, 0, x])/9 - 
         (96*I)*Pi*G[1, 0, 0, x] + (188*Pi^2*G[1, 0, 0, x])/9 + 
         26*G[1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/
          9 + 26*G[1, 1, 0, x] - ((64*I)/3)*Pi*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/3 - (542*G[1, 1, 1, x])/9 - 
         (8*I)*Pi*G[1, 1, 1, x] - (82*Pi^2*G[1, 1, 1, x])/9 + 
         (152*G[0, 0, 0, 0, x])/3 - ((112*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (88*G[0, 0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (88*G[0, 0, 1, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         12*G[0, 0, 1, 1, x] - (28*G[0, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 0, x] + (88*G[0, 1, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (88*G[0, 1, 1, 0, x])/3 - 
         60*G[0, 1, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (112*G[1, 0, 0, 0, x])/3 + ((112*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (88*G[1, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] - 
         (88*G[1, 0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (4*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 0, x] - (88*G[1, 1, 0, 1, x])/3 + 
         ((32*I)/3)*Pi*G[1, 1, 0, 1, x] - (88*G[1, 1, 1, 0, x])/3 + 
         (140*G[1, 1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         96*G[0, 0, 0, 0, 0, x] - (64*G[0, 0, 0, 0, 1, x])/3 - 
         (64*G[0, 0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 0, 0, x])/3 + 
         (32*G[0, 0, 1, 0, 1, x])/3 + (32*G[0, 0, 1, 1, 0, x])/3 - 
         (64*G[0, 0, 1, 1, 1, x])/3 + 24*G[0, 1, 0, 0, 0, x] - 
         (64*G[0, 1, 0, 0, 1, x])/3 - (64*G[0, 1, 0, 1, 0, x])/3 - 
         (8*G[0, 1, 0, 1, 1, x])/3 - (40*G[0, 1, 1, 0, 1, x])/3 - 
         (40*G[0, 1, 1, 1, 0, x])/3 + (88*G[0, 1, 1, 1, 1, x])/3 + 
         (248*G[1, 0, 0, 0, 0, x])/3 + (64*G[1, 0, 0, 0, 1, x])/3 + 
         (64*G[1, 0, 0, 1, 0, x])/3 + (32*G[1, 0, 1, 0, 0, x])/3 - 
         (32*G[1, 0, 1, 0, 1, x])/3 - (32*G[1, 0, 1, 1, 0, x])/3 + 
         8*G[1, 0, 1, 1, 1, x] - (32*G[1, 1, 0, 0, 0, x])/3 + 
         (64*G[1, 1, 0, 0, 1, x])/3 + (64*G[1, 1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 1, 1, x])/3 + (40*G[1, 1, 1, 0, 1, x])/3 + 
         (40*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] - 
         (356*Zeta[3])/27 - ((212*I)/27)*Pi*Zeta[3] - (74*Pi^2*Zeta[3])/9 + 
         36*G[0, x]*Zeta[3] - (4*I)*Pi*G[0, x]*Zeta[3] - 
         (520*G[1, x]*Zeta[3])/9 - ((112*I)/9)*Pi*G[1, x]*Zeta[3] + 
         96*G[0, 0, x]*Zeta[3] - (112*G[0, 1, x]*Zeta[3])/3 - 
         64*G[1, 0, x]*Zeta[3] + (16*G[1, 1, x]*Zeta[3])/3 + 
         (272*Zeta[5])/9))/Nc + Nc*((4*I)*Pi + (1034*Pi^2)/27 + 
       ((61*I)/2)*Pi^3 - (416*Pi^4)/135 + ((7*I)/45)*Pi^5 + 
       ((538*I)/27)*Pi*G[0, x] + (100*Pi^2*G[0, x])/9 - 
       ((34*I)/9)*Pi^3*G[0, x] + 4*G[1, x] + ((340*I)/27)*Pi*G[1, x] - 
       (2113*Pi^2*G[1, x])/27 - ((409*I)/18)*Pi^3*G[1, x] + 
       (556*Pi^4*G[1, x])/135 - ((7*I)/90)*Pi^5*G[1, x] + 
       (320*G[0, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, x] - 
       (32*Pi^2*G[0, 0, x])/3 - (2342*G[0, 1, x])/27 + 
       ((1435*I)/27)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 - 
       ((80*I)/9)*Pi^3*G[0, 1, x] - (2342*G[1, 0, x])/27 - 
       ((2552*I)/27)*Pi*G[1, 0, x] + (206*Pi^2*G[1, 0, x])/9 + 
       ((44*I)/9)*Pi^3*G[1, 0, x] + (298*G[1, 1, x])/3 + 
       ((2236*I)/27)*Pi*G[1, 1, x] + 27*Pi^2*G[1, 1, x] + 
       ((4*I)/3)*Pi^3*G[1, 1, x] + (22*Pi^4*G[1, 1, x])/45 - 
       32*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] + (80*G[0, 0, 1, x])/3 - 
       ((184*I)/3)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/9 + 
       (80*G[0, 1, 0, x])/3 + ((248*I)/3)*Pi*G[0, 1, 0, x] + 
       (16*Pi^2*G[0, 1, 0, x])/9 + (1507*G[0, 1, 1, x])/27 + 
       4*Pi^2*G[0, 1, 1, x] - 156*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] + 
       (32*Pi^2*G[1, 0, 0, x])/3 + (2452*G[1, 0, 1, x])/27 - 
       (21*I)*Pi*G[1, 0, 1, x] - (44*Pi^2*G[1, 0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] + (2452*G[1, 1, 0, x])/27 + 
       ((16*I)/3)*Pi*G[1, 1, 0, x] - (244*Pi^2*G[1, 1, 0, x])/9 - 
       32*G[1, 1, 1, x] - ((196*I)/3)*Pi*G[1, 1, 1, x] - 
       (8*Pi^2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 1, x] + 
       ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (184*G[0, 0, 1, 1, x])/3 + 
       (196*G[0, 1, 0, 0, x])/3 - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (40*G[0, 1, 0, 1, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       (40*G[0, 1, 1, 0, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, x] - 
       (100*G[0, 1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, 1, x] + 
       60*G[1, 0, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, 0, x] - 
       36*G[1, 0, 0, 1, x] + ((88*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       36*G[1, 0, 1, 0, x] - (72*I)*Pi*G[1, 0, 1, 0, x] - 
       29*G[1, 0, 1, 1, x] + (4*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (80*G[1, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (196*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
       (8*Pi^2*G[1, 1, 0, 1, x])/3 - (196*G[1, 1, 1, 0, x])/3 + 
       ((80*I)/3)*Pi*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 1, x] + 
       (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
       (8*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
       (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 + 
       (56*G[0, 1, 0, 1, 1, x])/3 + (56*G[0, 1, 1, 0, 0, x])/3 - 
       (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
       24*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 1, x] + 
       8*G[1, 0, 0, 1, 0, x] + (88*G[1, 0, 0, 1, 1, x])/3 - 
       (200*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] + (8*G[1, 0, 1, 1, 0, x])/3 + 
       (8*G[1, 0, 1, 1, 1, x])/3 - 56*G[1, 1, 0, 0, 0, x] + 
       (32*G[1, 1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (32*G[1, 1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
       24*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 0, 1, 1, x] - 
       16*G[1, 1, 0, 0, 1, 1, x] + (473/27 + ((128*I)/27)*Pi - (4*Pi^2)/9 - 
         (88*G[0, x])/27 + ((64*I)/9)*Pi*G[0, x] - ((8*I)/3)*Pi*G[1, x] - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3)*Log[mu2/s]^3*RATIO[x] + 
       (2 - (I/3)*Pi + (22*G[0, x])/9)*Log[mu2/s]^4*RATIO[x] - 
       (5*Log[mu2/s]^5*RATIO[x])/9 + (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 
         8*G[1, 0, x] - 8*G[1, 1, x])*RATIO[x^2] + 
       Log[mu2/s]^2*((10*Pi^2)/3 - ((10*I)/3)*Pi*G[0, x] - 
         ((10*I)/3)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 - (10*G[0, 1, x])/3 + 
         ((20*I)/3)*Pi*G[0, 1, x] - (10*G[1, 0, x])/3 + 
         ((20*I)/3)*Pi*G[1, 0, x] + ((20*I)/3)*Pi*G[1, 1, x] + 
         (20*G[0, 1, 1, x])/3 + (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 + 
         ((10*Pi^2*G[1, x])/3 - ((10*I)/3)*Pi*G[0, 1, x] - 
           ((10*I)/3)*Pi*G[1, 0, x] - ((10*I)/3)*Pi*G[1, 1, x] - 
           (10*G[0, 1, 1, x])/3 - (10*G[1, 0, 1, x])/3 - (10*G[1, 1, 0, x])/
            3)*RATIO[x^(-1)] + RATIO[x]*(203/108 - ((14*I)/9)*Pi - 
           (19*Pi^2)/9 - ((5*I)/9)*Pi^3 - (487*G[0, x])/9 - 
           ((148*I)/9)*Pi*G[0, x] - 9*Pi^2*G[0, x] - ((20*I)/3)*Pi*G[1, x] + 
           8*Pi^2*G[1, x] - ((4*I)/3)*Pi*G[0, 0, x] - (20*G[0, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/3 - ((20*I)/3)*Pi*
            G[1, 0, x] - (4*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
           (74*Zeta[3])/9)) - (197*Zeta[3])/3 - (116*I)*Pi*Zeta[3] - 
       8*Pi^2*Zeta[3] - (112*G[0, x]*Zeta[3])/3 + 71*G[1, x]*Zeta[3] + 
       (88*I)*Pi*G[1, x]*Zeta[3] + 4*Pi^2*G[1, x]*Zeta[3] - 
       (88*G[0, 1, x]*Zeta[3])/3 + (128*G[1, 0, x]*Zeta[3])/3 + 
       (104*G[1, 1, x]*Zeta[3])/3 - (16*I)*Pi*G[1, 1, x]*Zeta[3] + 
       12*G[1, 0, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 - 
         (22*Pi^4)/15 - ((320*I)/3)*Pi*G[0, x] + (50*Pi^2*G[0, x])/3 - 
         (320*G[0, 0, x])/3 + (8*I)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 1, x] - 
         (20*I)*Pi*G[1, 0, x] + 32*G[0, 0, 0, x] + (48*I)*Pi*G[0, 0, 1, x] - 
         20*G[1, 0, 0, x] + 48*G[0, 0, 1, 1, x] - 20*Zeta[3] + 
         (48*I)*Pi*Zeta[3]) + Log[mu2/s]*(18*Pi^2 + ((100*I)/9)*Pi^3 - 
         ((16*I)/3)*Pi*G[0, x] + (76*Pi^2*G[0, x])/9 - 
         ((16*I)/3)*Pi*G[1, x] - (104*Pi^2*G[1, x])/3 - 
         ((128*I)/9)*Pi^3*G[1, x] + 24*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 
         (88*G[0, 1, x])/3 + ((52*I)/3)*Pi*G[0, 1, x] - (104*Pi^2*G[0, 1, x])/
          9 - (88*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] - 
         (80*Pi^2*G[1, 0, x])/9 + 24*G[1, 1, x] + (44*I)*Pi*G[1, 1, x] + 
         8*Pi^2*G[1, 1, x] + 4*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
         44*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 44*G[1, 0, 1, x] + 
         44*G[1, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, x] - ((64*I)/3)*Pi*
          G[1, 1, 1, x] - 8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - (64*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 40*G[1, 1, 0, 0, x] - 
         (64*G[1, 1, 0, 1, x])/3 - (64*G[1, 1, 1, 0, x])/3 + 
         ((-24*I)*Pi*G[0, x] - 24*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 
         40*Zeta[3] + 32*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
          ((-20*I)*Pi*G[1, x] + (62*Pi^2*G[1, x])/3 + ((100*I)/9)*Pi^3*
            G[1, x] - ((52*I)/3)*Pi*G[0, 1, x] + (52*Pi^2*G[0, 1, x])/9 - 
           ((64*I)/3)*Pi*G[1, 0, x] + (76*Pi^2*G[1, 0, x])/9 - 
           20*G[1, 1, x] - ((64*I)/3)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] + 
           (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (52*G[0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
           (64*G[1, 0, 1, x])/3 - (64*G[1, 1, 0, x])/3 - 
           (40*I)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] + 
           4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           (32*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + (8*G[1, 0, 1, 1, x])/3 - 
           44*G[1, 1, 0, 0, x] + (32*G[1, 1, 0, 1, x])/3 + 
           (32*G[1, 1, 1, 0, x])/3 - 40*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-1168967/5832 - ((9790*I)/81)*Pi + (5953*Pi^2)/243 + 
           ((73*I)/9)*Pi^3 + (143*Pi^4)/108 - (20189*G[0, x])/162 - 
           ((3034*I)/27)*Pi*G[0, x] + (79*Pi^2*G[0, x])/9 - 
           ((22*I)/3)*Pi^3*G[0, x] - ((112*I)/27)*Pi*G[1, x] + 
           (70*Pi^2*G[1, x])/3 + (8*I)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
           ((112*I)/3)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
           (4*G[0, 1, x])/27 - ((4*I)/3)*Pi*G[0, 1, x] + (56*Pi^2*G[0, 1, x])/
            3 - (4*G[1, 0, x])/27 - ((152*I)/3)*Pi*G[1, 0, x] - 
           4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 + 
           (76*G[0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - ((40*I)/3)*Pi*G[0, 0, 1, x] + 
           12*G[0, 1, 0, x] - ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           (76*G[1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, x] - 
           12*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           ((32*I)/3)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] - 
           8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
           (16*G[0, 0, 1, 1, x])/3 + 8*G[0, 1, 0, 0, x] - 
           (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 
           (32*G[1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 0, x])/3 - 
           (2920*Zeta[3])/27 - ((116*I)/3)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/
            9 + 8*G[1, x]*Zeta[3])) - 60*Zeta[5] + 30*G[1, x]*Zeta[5] + 
       RATIO[x]*(-22674005/52488 - ((542099*I)/1944)*Pi + 
         (1319641*Pi^2)/17496 + ((739*I)/27)*Pi^3 - (797*Pi^4)/405 + 
         ((47*I)/108)*Pi^5 - (217001*G[0, x])/2916 - ((20189*I)/162)*Pi*
          G[0, x] + (9374*Pi^2*G[0, x])/243 - ((89*I)/27)*Pi^3*G[0, x] + 
         (98*Pi^4*G[0, x])/135 - 4*G[1, x] + (673*Pi^2*G[1, x])/27 + 
         ((40*I)/3)*Pi^3*G[1, x] - (4*Pi^4*G[1, x])/3 - 18*G[0, 0, x] + 
         ((692*I)/9)*Pi*G[0, 0, x] + (6*I)*Pi^3*G[0, 0, x] + 18*G[0, 1, x] + 
         ((554*I)/27)*Pi*G[0, 1, x] + (76*Pi^2*G[0, 1, x])/3 + 
         ((76*I)/9)*Pi^3*G[0, 1, x] + 18*G[1, 0, x] - ((2188*I)/27)*Pi*
          G[1, 0, x] + (20*Pi^2*G[1, 0, x])/3 - ((10*I)/3)*Pi^3*G[1, 0, x] - 
         18*G[1, 1, x] - ((74*I)/3)*Pi*G[1, 1, x] - (56*Pi^2*G[1, 1, x])/3 - 
         ((52*I)/9)*Pi^3*G[1, 1, x] + (542*G[0, 0, 0, x])/9 - 
         ((152*I)/3)*Pi*G[0, 0, 0, x] - (14*Pi^2*G[0, 0, 0, x])/9 + 
         (62*G[0, 0, 1, x])/3 - ((88*I)/3)*Pi*G[0, 0, 1, x] + 
         4*Pi^2*G[0, 0, 1, x] + (62*G[0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, x] - (28*Pi^2*G[0, 1, 0, x])/9 - 
         (16*I)*Pi*G[0, 1, 1, x] - (32*Pi^2*G[0, 1, 1, x])/3 - 
         (494*G[1, 0, 0, x])/9 + ((112*I)/3)*Pi*G[1, 0, 0, x] + 
         (10*Pi^2*G[1, 0, 0, x])/3 - 26*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 - 
         26*G[1, 1, 0, x] + ((64*I)/3)*Pi*G[1, 1, 0, x] + 
         (4*Pi^2*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3 + 
         ((88*I)/3)*Pi*G[1, 1, 1, x] + (16*Pi^2*G[1, 1, 1, x])/3 - 
         (140*G[0, 0, 0, 0, x])/3 + ((80*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (88*G[0, 0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         (88*G[0, 0, 1, 0, x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         12*G[0, 0, 1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         (28*G[0, 1, 0, 0, x])/3 - (88*G[0, 1, 0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - (88*G[0, 1, 1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/3 + 
         ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + (100*G[1, 0, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, 0, x] + (88*G[1, 0, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (88*G[1, 0, 1, 0, x])/3 + 
         ((64*I)/3)*Pi*G[1, 0, 1, 0, x] - (4*G[1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, x] - ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (88*G[1, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (88*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, x] + 
         (56*G[0, 0, 0, 0, 1, x])/3 + (56*G[0, 0, 0, 1, 0, x])/3 - 
         (40*G[0, 0, 1, 0, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
         (56*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 + 
         16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
         16*G[0, 1, 1, 1, 1, x] + (8*G[1, 0, 0, 0, 0, x])/3 - 
         (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 + 
         (40*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
         (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 1, 1, x])/3 - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] - (14677*Zeta[3])/81 + 
         ((80*I)/27)*Pi*Zeta[3] + (61*Pi^2*Zeta[3])/3 + (904*G[0, x]*Zeta[3])/
          9 - ((224*I)/9)*Pi*G[0, x]*Zeta[3] - (44*G[1, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 16*G[0, 0, x]*Zeta[3] + 
         (128*G[0, 1, x]*Zeta[3])/3 - 16*G[1, 0, x]*Zeta[3] - 
         (32*G[1, 1, x]*Zeta[3])/3 + (764*Zeta[5])/9) + 
       RATIO[x^(-1)]*(((-220*I)/3)*Pi*G[1, x] + (1424*Pi^2*G[1, x])/27 + 
         ((473*I)/18)*Pi^3*G[1, x] - (614*Pi^4*G[1, x])/135 + 
         ((7*I)/45)*Pi^5*G[1, x] - ((974*I)/27)*Pi*G[0, 1, x] + 
         (140*Pi^2*G[0, 1, x])/9 + ((34*I)/9)*Pi^3*G[0, 1, x] - 
         ((1154*I)/27)*Pi*G[1, 0, x] + 18*Pi^2*G[1, 0, x] - 
         ((34*I)/9)*Pi^3*G[1, 0, x] - (220*G[1, 1, x])/3 - 
         ((974*I)/27)*Pi*G[1, 1, x] - (53*Pi^2*G[1, 1, x])/3 + 
         (2*I)*Pi^3*G[1, 1, x] - (44*Pi^4*G[1, 1, x])/45 + 
         (12*I)*Pi*G[0, 0, 1, x] - (28*Pi^2*G[0, 0, 1, x])/9 - 
         (12*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/9 - 
         (974*G[0, 1, 1, x])/27 - (10*Pi^2*G[0, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] - (32*Pi^2*G[1, 0, 0, x])/3 - 
         (1154*G[1, 0, 1, x])/27 + (13*I)*Pi*G[1, 0, 1, x] - 
         (2*Pi^2*G[1, 0, 1, x])/9 - ((4*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (1154*G[1, 1, 0, x])/27 - (88*I)*Pi*G[1, 1, 0, x] + 
         (266*Pi^2*G[1, 1, 0, x])/9 + (80*G[1, 1, 1, x])/3 + 
         ((104*I)/3)*Pi*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/3 - 
         ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         12*G[0, 0, 1, 1, x] + ((20*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         12*G[0, 1, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (88*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         (68*I)*Pi*G[1, 0, 1, 0, x] + (55*G[1, 0, 1, 1, x])/3 - 
         (8*Pi^2*G[1, 0, 1, 1, x])/3 - (304*G[1, 1, 0, 0, x])/3 + 
         ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + (104*G[1, 1, 0, 1, x])/3 + 
         (4*I)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (104*G[1, 1, 1, 0, x])/3 - ((88*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, 1, x] - (4*G[0, 0, 0, 1, 1, x])/3 + 
         (4*G[0, 0, 1, 0, 1, x])/3 + (4*G[0, 0, 1, 1, 0, x])/3 - 
         (16*G[0, 0, 1, 1, 1, x])/3 + (20*G[0, 1, 0, 0, 1, x])/3 + 
         (20*G[0, 1, 0, 1, 0, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 - 
         (28*G[0, 1, 1, 0, 0, x])/3 + (16*G[0, 1, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 1, 0, x])/3 - 12*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
         (4*G[1, 0, 0, 1, 1, x])/3 + (196*G[1, 0, 1, 0, 0, x])/3 - 
         (4*G[1, 0, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (4*G[1, 0, 1, 1, 0, x])/3 - (4*G[1, 0, 1, 1, 1, x])/3 + 
         60*G[1, 1, 0, 0, 0, x] - (16*G[1, 1, 0, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 0, 0, 1, x] - (16*G[1, 1, 0, 1, 0, x])/3 - 
         (4*G[1, 1, 0, 1, 1, x])/3 - 28*G[1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] + 
         8*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, 1, 1, x] - 
         (377*G[1, x]*Zeta[3])/3 - (68*I)*Pi*G[1, x]*Zeta[3] - 
         8*Pi^2*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 - 
         (112*G[1, 0, x]*Zeta[3])/3 - (100*G[1, 1, x]*Zeta[3])/3 + 
         (32*I)*Pi*G[1, 1, x]*Zeta[3] - 24*G[1, 0, 1, x]*Zeta[3] - 
         60*G[1, x]*Zeta[5])) + (((11843*I)/324)*Pi - (647*Pi^2)/27 + 
       ((17*I)/2)*Pi^3 - (517*Pi^4)/45 - ((14*I)/15)*Pi^5 - 
       ((538*I)/27)*Pi*G[0, x] - (218*Pi^2*G[0, x])/9 + 
       ((106*I)/9)*Pi^3*G[0, x] + (11843*G[1, x])/324 - 
       ((449*I)/162)*Pi*G[1, x] + (3065*Pi^2*G[1, x])/54 - 
       ((260*I)/9)*Pi^3*G[1, x] + (383*Pi^4*G[1, x])/45 + 
       ((7*I)/15)*Pi^5*G[1, x] - (62*G[0, 0, x])/3 + 
       ((20*I)/3)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/9 + 
       (20*G[0, 1, x])/27 - ((6682*I)/27)*Pi*G[0, 1, x] - 
       (34*Pi^2*G[0, 1, x])/9 + ((140*I)/9)*Pi^3*G[0, 1, x] + 
       (20*G[1, 0, x])/27 + ((1184*I)/27)*Pi*G[1, 0, x] + 
       (40*Pi^2*G[1, 0, x])/3 - ((104*I)/9)*Pi^3*G[1, 0, x] - 
       (6251*G[1, 1, x])/162 + ((580*I)/27)*Pi*G[1, 1, x] - 
       (407*Pi^2*G[1, 1, x])/9 + ((20*I)/3)*Pi^3*G[1, 1, x] - 
       (44*Pi^4*G[1, 1, x])/15 - (32*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] + (28*G[0, 0, 1, x])/3 + 
       ((896*I)/3)*Pi*G[0, 0, 1, x] - (56*Pi^2*G[0, 0, 1, x])/9 + 
       (28*G[0, 1, 0, x])/3 - ((344*I)/3)*Pi*G[0, 1, 0, x] - 
       (16*Pi^2*G[0, 1, 0, x])/9 - (7402*G[0, 1, 1, x])/27 - 
       (24*I)*Pi*G[0, 1, 1, x] + (28*Pi^2*G[0, 1, 1, x])/3 - 
       24*G[1, 0, 0, x] - ((80*I)/3)*Pi*G[1, 0, 0, x] - 
       (88*Pi^2*G[1, 0, 0, x])/9 + (1364*G[1, 0, 1, x])/27 + 
       ((262*I)/3)*Pi*G[1, 0, 1, x] + (40*Pi^2*G[1, 0, 1, x])/9 - 
       (4*I)*Pi^3*G[1, 0, 1, x] + (1364*G[1, 1, 0, x])/27 + 
       ((452*I)/3)*Pi*G[1, 1, 0, x] - (292*Pi^2*G[1, 1, 0, x])/9 + 
       (502*G[1, 1, 1, x])/9 + ((52*I)/3)*Pi*G[1, 1, 1, x] + 
       (16*Pi^2*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 1, x] - 
       ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + (896*G[0, 0, 1, 1, x])/3 - 
       (220*G[0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (112*G[0, 1, 0, 1, x])/3 - ((160*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       (112*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
       (112*G[0, 1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, x] - 
       (80*G[1, 0, 0, 1, x])/3 - (208*I)*Pi*G[1, 0, 0, 1, x] - 
       (80*G[1, 0, 1, 0, x])/3 + (104*I)*Pi*G[1, 0, 1, 0, x] + 
       126*G[1, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
       8*Pi^2*G[1, 0, 1, 1, x] + (508*G[1, 1, 0, 0, x])/3 + 
       ((128*I)/3)*Pi*G[1, 1, 0, 0, x] - (20*G[1, 1, 0, 1, x])/3 + 
       ((136*I)/3)*Pi*G[1, 1, 0, 1, x] - 16*Pi^2*G[1, 1, 0, 1, x] - 
       (20*G[1, 1, 1, 0, x])/3 - ((128*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       36*G[1, 1, 1, 1, x] - ((56*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (8*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 1, x])/3 + 
       (8*G[0, 0, 1, 1, 0, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 + 
       (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 - 
       (176*G[0, 1, 0, 1, 1, x])/3 - (56*G[0, 1, 1, 0, 0, x])/3 + 
       (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 - 
       24*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 1, x] - 
       8*G[1, 0, 0, 1, 0, x] - 208*G[1, 0, 0, 1, 1, x] + 
       (224*G[1, 0, 1, 0, 0, x])/3 + (64*G[1, 0, 1, 0, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 0, 1, x] + (64*G[1, 0, 1, 1, 0, x])/3 - 
       (32*G[1, 0, 1, 1, 1, x])/3 - 8*G[1, 1, 0, 0, 0, x] + 
       (128*G[1, 1, 0, 0, 1, x])/3 + (96*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (128*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
       (152*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 24*G[1, 1, 1, 1, 1, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] + 96*G[1, 1, 0, 0, 1, 1, x] + 
       (-16/3 - ((25*I)/9)*Pi - (22*G[0, x])/9 + (22*G[1, x])/9)*Log[mu2/s]^4*
        RATIO[x] - (5*Log[mu2/s]^5*RATIO[x])/9 + Log[mu2/s]^3*
        (((14*I)/9)*Pi + (14*G[1, x])/9 - ((28*I)/9)*Pi*G[1, x] - 
         (28*G[1, 1, x])/9 + (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*
          RATIO[x^(-1)] + (-707/27 - ((64*I)/3)*Pi + (148*Pi^2)/27 - 
           (44*G[0, x])/3 - ((88*I)/9)*Pi*G[0, x] + (44*G[1, x])/3 + 
           ((88*I)/9)*Pi*G[1, x] - (16*G[0, 0, x])/3 + (16*G[0, 1, x])/3 + 
           (16*G[1, 0, x])/3 - (16*G[1, 1, x])/3)*RATIO[x]) + 
       (3*Pi^2 + 6*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] + 6*G[1, 1, x])*
        RATIO[x^2] + (554*Zeta[3])/3 + ((2858*I)/9)*Pi*Zeta[3] + 
       48*Pi^2*Zeta[3] + 16*G[0, x]*Zeta[3] - (2008*G[1, x]*Zeta[3])/9 - 
       ((2260*I)/9)*Pi*G[1, x]*Zeta[3] - 24*Pi^2*G[1, x]*Zeta[3] + 
       (448*G[0, 1, x]*Zeta[3])/3 - 8*G[1, 0, x]*Zeta[3] - 
       (772*G[1, 1, x]*Zeta[3])/9 + (96*I)*Pi*G[1, 1, x]*Zeta[3] - 
       72*G[1, 0, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-86*I)/9)*Pi^3 + 
         (121*Pi^4)/15 + ((62*I)/3)*Pi*G[0, x] + (170*Pi^2*G[0, x])/9 + 
         (62*G[0, 0, x])/3 - ((64*I)/3)*Pi*G[0, 0, x] - 
         (24*I)*Pi*G[0, 1, x] + 44*Pi^2*G[0, 1, x] + ((100*I)/3)*Pi*
          G[1, 0, x] + (32*G[0, 0, 0, x])/3 - 24*G[0, 0, 1, x] - 
         (264*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + (100*G[1, 0, 0, x])/
          3 - 264*G[0, 0, 1, 1, x] + (172*Zeta[3])/3 - (264*I)*Pi*Zeta[3]) + 
       Log[mu2/s]^2*(((29*I)/3)*Pi - (38*Pi^2)/9 + ((10*I)/3)*Pi*G[0, x] + 
         (29*G[1, x])/3 - ((50*I)/3)*Pi*G[1, x] + (76*Pi^2*G[1, x])/9 + 
         (10*G[0, 1, x])/3 - ((20*I)/3)*Pi*G[0, 1, x] + (10*G[1, 0, x])/3 - 
         ((20*I)/3)*Pi*G[1, 0, x] - (74*G[1, 1, x])/3 + 
         ((20*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 - 
         (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + (68*G[1, 1, 1, x])/3 + 
         (((29*I)/3)*Pi*G[1, x] - (38*Pi^2*G[1, x])/9 + ((10*I)/3)*Pi*
            G[0, 1, x] + ((10*I)/3)*Pi*G[1, 0, x] + (29*G[1, 1, x])/3 - 
           ((10*I)/3)*Pi*G[1, 1, x] + (10*G[0, 1, 1, x])/3 + 
           (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - (34*G[1, 1, 1, x])/
            3)*RATIO[x^(-1)] + RATIO[x]*(-22013/324 - ((707*I)/9)*Pi + 
           (274*Pi^2)/9 + ((50*I)/9)*Pi^3 - (395*G[0, x])/9 - 
           (44*I)*Pi*G[0, x] + (131*Pi^2*G[0, x])/9 + (395*G[1, x])/9 + 
           (44*I)*Pi*G[1, x] - (131*Pi^2*G[1, x])/9 - (40*G[0, 0, x])/3 - 
           ((44*I)/3)*Pi*G[0, 0, x] + (40*G[0, 1, x])/3 + 
           ((52*I)/3)*Pi*G[0, 1, x] + (40*G[1, 0, x])/3 + 
           ((44*I)/3)*Pi*G[1, 0, x] - (40*G[1, 1, x])/3 - 
           ((52*I)/3)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 + 
           (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
           (58*Zeta[3])/9)) + Log[mu2/s]*(((947*I)/27)*Pi - 22*Pi^2 - 
         ((34*I)/9)*Pi^3 + ((76*I)/3)*Pi*G[0, x] - (28*Pi^2*G[0, x])/9 + 
         (947*G[1, x])/27 - ((1300*I)/27)*Pi*G[1, x] + (292*Pi^2*G[1, x])/9 + 
         ((68*I)/9)*Pi^3*G[1, x] + 8*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
         (52*G[0, 1, x])/3 - ((64*I)/3)*Pi*G[0, 1, x] + (104*Pi^2*G[0, 1, x])/
          9 + (52*G[1, 0, x])/3 - ((28*I)/3)*Pi*G[1, 0, x] + 
         (56*Pi^2*G[1, 0, x])/9 - (2290*G[1, 1, x])/27 - 
         ((4*I)/3)*Pi*G[1, 1, x] - (136*Pi^2*G[1, 1, x])/9 - 
         4*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
         (8*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] + 60*G[1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 1, 1, x] + 
         8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
         (64*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
         (40*G[1, 0, 1, 1, x])/3 + 8*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/
          3 + (16*G[1, 1, 1, 0, x])/3 - (136*G[1, 1, 1, 1, x])/3 + 
         ((-8*I)*Pi*G[0, x] - 8*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         20*Zeta[3] - 40*G[1, x]*Zeta[3] + RATIO[x]*(-19321/216 - 
           ((22013*I)/162)*Pi + (5770*Pi^2)/81 + ((170*I)/9)*Pi^3 - 
           (1517*Pi^4)/540 - (7883*G[0, x])/162 - ((790*I)/9)*Pi*G[0, x] + 
           (395*Pi^2*G[0, x])/9 + (10*I)*Pi^3*G[0, x] + (7883*G[1, x])/162 + 
           ((790*I)/9)*Pi*G[1, x] - (395*Pi^2*G[1, x])/9 - 
           (10*I)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 - ((68*I)/3)*Pi*
            G[0, 0, x] + (32*Pi^2*G[0, 0, x])/3 + (224*G[0, 1, x])/27 + 
           ((92*I)/3)*Pi*G[0, 1, x] - (64*Pi^2*G[0, 1, x])/3 + 
           (224*G[1, 0, x])/27 + ((68*I)/3)*Pi*G[1, 0, x] - 
           (32*Pi^2*G[1, 0, x])/3 - (224*G[1, 1, x])/27 - 
           ((92*I)/3)*Pi*G[1, 1, x] + (64*Pi^2*G[1, 1, x])/3 + 
           4*G[0, 0, 0, x] + ((104*I)/3)*Pi*G[0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, x] + 
           4*G[0, 1, 1, x] - ((40*I)/3)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
           ((104*I)/3)*Pi*G[1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
           ((40*I)/3)*Pi*G[1, 1, 1, x] + (104*G[0, 0, 0, 0, x])/3 - 
           (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 + 
           (16*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 0, 0, x])/3 + 
           (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
           (56*G[0, 1, 1, 1, x])/3 - (104*G[1, 0, 0, 0, x])/3 + 
           (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 - 
           (16*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 0, x])/3 - 
           (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
           (56*G[1, 1, 1, 1, x])/3 + (368*Zeta[3])/9 + ((188*I)/9)*Pi*
            Zeta[3] - (172*G[0, x]*Zeta[3])/9 + (172*G[1, x]*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((1163*I)/27)*Pi*G[1, x] - (58*Pi^2*G[1, x])/3 - 
           ((34*I)/9)*Pi^3*G[1, x] + ((52*I)/3)*Pi*G[0, 1, x] - 
           (52*Pi^2*G[0, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, x] - 
           (28*Pi^2*G[1, 0, x])/9 + (1163*G[1, 1, x])/27 - 
           ((10*I)/3)*Pi*G[1, 1, x] + (68*Pi^2*G[1, 1, x])/9 - 
           (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
           (52*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
           (28*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + 
           (28*G[1, 1, 0, x])/3 - 32*G[1, 1, 1, x] - ((8*I)/3)*Pi*
            G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] - (32*G[0, 1, 1, 1, x])/3 - 
           4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - (20*G[1, 0, 1, 1, x])/
            3 - 4*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/3 - 
           (8*G[1, 1, 1, 0, x])/3 + (68*G[1, 1, 1, 1, x])/3 + 
           20*G[1, x]*Zeta[3])) + RATIO[x]*(-145/972 - ((19321*I)/216)*Pi + 
         (118247*Pi^2)/1944 + ((1807*I)/81)*Pi^3 - (4423*Pi^4)/1215 - 
         ((113*I)/540)*Pi^5 - (91*G[0, x])/4 - ((10475*I)/162)*Pi*G[0, x] + 
         (2719*Pi^2*G[0, x])/81 + ((77*I)/9)*Pi^3*G[0, x] - 
         (53*Pi^4*G[0, x])/15 + (91*G[1, x])/4 + ((10475*I)/162)*Pi*G[1, x] - 
         (2719*Pi^2*G[1, x])/81 - ((77*I)/9)*Pi^3*G[1, x] + 
         (157*Pi^4*G[1, x])/45 - (86*G[0, 0, x])/3 + ((334*I)/27)*Pi*
          G[0, 0, x] - (4*Pi^2*G[0, 0, x])/9 + ((14*I)/3)*Pi^3*G[0, 0, x] + 
         (38*G[0, 1, x])/3 + ((782*I)/27)*Pi*G[0, 1, x] - 
         (244*Pi^2*G[0, 1, x])/9 - (14*I)*Pi^3*G[0, 1, x] + 
         (38*G[1, 0, x])/3 - ((334*I)/27)*Pi*G[1, 0, x] + 
         (4*Pi^2*G[1, 0, x])/9 - (2*I)*Pi^3*G[1, 0, x] + (10*G[1, 1, x])/3 - 
         ((782*I)/27)*Pi*G[1, 1, x] + (244*Pi^2*G[1, 1, x])/9 + 
         ((34*I)/3)*Pi^3*G[1, 1, x] + (26*G[0, 0, 0, x])/3 + 
         (48*I)*Pi*G[0, 0, 0, x] - 14*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, x] - (16*Pi^2*G[0, 0, 1, x])/3 + 
         12*G[0, 1, 0, x] + (36*I)*Pi*G[0, 1, 0, x] + (8*Pi^2*G[0, 1, 0, x])/
          3 + (26*G[0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (74*Pi^2*G[0, 1, 1, x])/9 - (26*G[1, 0, 0, x])/3 - 
         (48*I)*Pi*G[1, 0, 0, x] + (50*Pi^2*G[1, 0, 0, x])/3 - 
         12*G[1, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 8*Pi^2*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/
          3 - (26*G[1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, x] - 
         (98*Pi^2*G[1, 1, 1, x])/9 + 44*G[0, 0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         36*G[0, 1, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         ((64*I)/3)*Pi*G[0, 1, 1, 0, x] - (28*G[0, 1, 1, 1, x])/3 - 
         44*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 0, x] - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, 0, x] - 
         12*G[1, 0, 1, 1, x] - ((16*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         36*G[1, 1, 0, 0, x] + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 1, x] - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (28*G[1, 1, 1, 1, x])/3 - 48*G[0, 0, 0, 0, 0, x] - 
         (8*G[0, 0, 0, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 0, x])/3 - 
         8*G[0, 0, 1, 0, 0, x] + (32*G[0, 0, 1, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 0, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 + 
         (32*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 - 
         (32*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 0, 1, 1, x] + 
         16*G[0, 1, 1, 0, 0, x] + (8*G[0, 1, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 1, 0, x])/3 + 16*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 0, x] + (8*G[1, 0, 0, 0, 1, x])/3 + 
         (8*G[1, 0, 0, 1, 0, x])/3 - 16*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, x] - (32*G[1, 0, 1, 0, 1, x])/3 - 
         (32*G[1, 0, 1, 1, 0, x])/3 + (32*G[1, 0, 1, 1, 1, x])/3 - 
         (32*G[1, 1, 0, 0, 0, x])/3 + (32*G[1, 1, 0, 0, 1, x])/3 + 
         (32*G[1, 1, 0, 1, 0, x])/3 + 8*G[1, 1, 0, 1, 1, x] - 
         (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 - 
         16*G[1, 1, 1, 1, 1, x] + (6871*Zeta[3])/81 + ((560*I)/9)*Pi*
          Zeta[3] + (17*Pi^2*Zeta[3])/3 - (184*G[0, x]*Zeta[3])/9 - 
         ((244*I)/9)*Pi*G[0, x]*Zeta[3] + (184*G[1, x]*Zeta[3])/9 + 
         ((388*I)/9)*Pi*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] - 
         (80*G[0, 1, x]*Zeta[3])/3 - 16*G[1, 0, x]*Zeta[3] - 
         (16*G[1, 1, x]*Zeta[3])/3 - (2716*Zeta[5])/9) + 360*Zeta[5] - 
       180*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-685*I)/324)*Pi*G[1, x] - 
         (431*Pi^2*G[1, x])/27 + ((29*I)/2)*Pi^3*G[1, x] - 
         (154*Pi^4*G[1, x])/45 - ((14*I)/15)*Pi^5*G[1, x] + 
         ((1784*I)/27)*Pi*G[0, 1, x] - (140*Pi^2*G[0, 1, x])/9 - 
         ((34*I)/9)*Pi^3*G[0, 1, x] - ((844*I)/27)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/3 + ((106*I)/9)*Pi^3*G[1, 0, x] - 
         (685*G[1, 1, x])/324 - ((659*I)/27)*Pi*G[1, 1, x] + 
         (659*Pi^2*G[1, 1, x])/18 - ((34*I)/3)*Pi^3*G[1, 1, x] + 
         (88*Pi^4*G[1, 1, x])/15 - (12*I)*Pi*G[0, 0, 1, x] + 
         (28*Pi^2*G[0, 0, 1, x])/9 + (12*I)*Pi*G[0, 1, 0, x] + 
         (8*Pi^2*G[0, 1, 0, x])/9 + (1784*G[0, 1, 1, x])/27 + 
         (10*Pi^2*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
         (80*Pi^2*G[1, 0, 0, x])/9 - (844*G[1, 0, 1, x])/27 - 
         ((298*I)/3)*Pi*G[1, 0, 1, x] + (214*Pi^2*G[1, 0, 1, x])/9 + 
         (8*I)*Pi^3*G[1, 0, 1, x] - (844*G[1, 1, 0, x])/27 - 
         ((184*I)/3)*Pi*G[1, 1, 0, x] + (290*Pi^2*G[1, 1, 0, x])/9 - 
         (326*G[1, 1, 1, x])/9 - (6*I)*Pi*G[1, 1, 1, x] - 
         (8*Pi^2*G[1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
         ((20*I)/3)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, x] - (88*G[0, 1, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 0, x] - 
         (314*G[1, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 1, x] + 
         16*Pi^2*G[1, 0, 1, 1, x] - (220*G[1, 1, 0, 0, x])/3 - 
         ((136*I)/3)*Pi*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 - 
         ((140*I)/3)*Pi*G[1, 1, 0, 1, x] + 32*Pi^2*G[1, 1, 0, 1, x] + 
         (8*G[1, 1, 1, 0, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (70*G[1, 1, 1, 1, x])/3 + ((28*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
         (4*G[0, 0, 1, 1, 0, x])/3 + (16*G[0, 0, 1, 1, 1, x])/3 - 
         (20*G[0, 1, 0, 0, 1, x])/3 - (20*G[0, 1, 0, 1, 0, x])/3 + 
         (16*G[0, 1, 0, 1, 1, x])/3 + (28*G[0, 1, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 + 
         12*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] + 20*G[1, 0, 0, 1, 1, x] - 
         (220*G[1, 0, 1, 0, 0, x])/3 - (68*G[1, 0, 1, 0, 1, x])/3 - 
         (48*I)*Pi*G[1, 0, 1, 0, 1, x] - (68*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 0, 1, 1, 1, x])/3 + 4*G[1, 1, 0, 0, 0, x] - 
         (136*G[1, 1, 0, 0, 1, x])/3 - (192*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (136*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 + 
         (148*G[1, 1, 1, 0, 0, x])/3 - (4*G[1, 1, 1, 0, 1, x])/3 - 
         (4*G[1, 1, 1, 1, 0, x])/3 - 12*G[1, 1, 1, 1, 1, x] - 
         48*G[1, 0, 1, 0, 1, 1, x] - 192*G[1, 1, 0, 0, 1, 1, x] + 
         (782*G[1, x]*Zeta[3])/3 + ((482*I)/9)*Pi*G[1, x]*Zeta[3] + 
         48*Pi^2*G[1, x]*Zeta[3] - (8*G[0, 1, x]*Zeta[3])/3 + 
         16*G[1, 0, x]*Zeta[3] + (818*G[1, 1, x]*Zeta[3])/9 - 
         (192*I)*Pi*G[1, 1, x]*Zeta[3] + 144*G[1, 0, 1, x]*Zeta[3] + 
         360*G[1, x]*Zeta[5]))/Nc^3))


==> anc/H_process1_qqb_QbQ_+--+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(DD[i1, i2]*DD[i3, i4]*(1 - RATIO[x]))/Nc + DD[i1, i4]*DD[i2, i3]*
  (-1 + RATIO[x])


==> anc/H_process1_qqb_QbQ_+--+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i2]*DD[i3, i4]*(13/9 + ((5*I)/3)*Pi + Pi^2/6 + G[0, x] - 
   2*G[0, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
   Log[mu2/s]^2*(-1 + RATIO[x]) + (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - 
     (2*I)*Pi*G[0, x])*RATIO[x] + Log[mu2/s]*(2/3 + 2*G[0, x] + 
     (-2/3 - 2*G[0, x])*RATIO[x]) + e*(80/27 + ((53*I)/18)*Pi - (8*Pi^2)/9 + 
     (3*G[0, x])/2 - I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - 2*G[0, 0, x] + 
     2*G[0, 0, 0, x] + Log[mu2/s]^3*(-1/3 + RATIO[x]/3) + 
     Log[mu2/s]^2*(1/3 + G[0, x] + (-1/3 - G[0, x])*RATIO[x]) + 
     Log[mu2/s]*(13/9 + ((5*I)/3)*Pi + Pi^2/6 + G[0, x] - 2*G[0, 0, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[0, x])*RATIO[x]) + 
     RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + (I/3)*Pi^3 + 
       (7*Pi^2*G[0, x])/6 + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
       2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - (20*Zeta[3])/3) + (14*Zeta[3])/3 + 
     RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
       G[0, 0, x]/2 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
       G[1, 0, 0, x] + Zeta[3])) + e^2*(484/81 + ((161*I)/27)*Pi - 
     (43*Pi^2)/27 - (I/4)*Pi^3 + (47*Pi^4)/720 + 3*G[0, x] - 
     (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/12 - (7*G[0, 0, x])/2 + 
     I*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 - I*Pi*G[1, 0, x] + 
     3*G[0, 0, 0, x] - G[1, 0, 0, x] - 2*G[0, 0, 0, 0, x] + 
     Log[mu2/s]^4*(-1/12 + RATIO[x]/12) + Log[mu2/s]^3*
      (1/9 + G[0, x]/3 + (-1/9 - G[0, x]/3)*RATIO[x]) + 
     Log[mu2/s]^2*(13/18 + ((5*I)/6)*Pi + Pi^2/12 + G[0, x]/2 - G[0, 0, x] + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-13/18 - (I/3)*Pi - Pi^2/12 - I*Pi*G[0, x])*RATIO[x]) - 
     (23*Zeta[3])/9 - (14*G[0, x]*Zeta[3])/3 + 
     RATIO[x]*(-484/81 - ((80*I)/27)*Pi + (91*Pi^2)/108 + (I/6)*Pi^3 - 
       (31*Pi^4)/144 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
       Pi^2*G[0, 0, x] + Pi^2*G[1, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 + 
       (20*G[0, x]*Zeta[3])/3 - 2*G[1, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
       (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
       (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
       I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
       G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + Zeta[3]/2 - 
       G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(80/27 + ((53*I)/18)*Pi - (8*Pi^2)/9 + (3*G[0, x])/2 - 
       I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - 2*G[0, 0, x] + 2*G[0, 0, 0, x] + 
       RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + (I/3)*Pi^3 + 
         (7*Pi^2*G[0, x])/6 + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
         2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - (20*Zeta[3])/3) + 
       (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - I*Pi*G[0, 0, x] + 
         I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]))) + 
   e^3*(2912/243 + ((970*I)/81)*Pi - (523*Pi^2)/162 - ((29*I)/72)*Pi^3 + 
     (91*Pi^4)/2160 + 6*G[0, x] - (4*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/8 + 
     (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 + (I/6)*Pi^3*G[1, x] - 
     7*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - 
     (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + (11*G[0, 0, 0, x])/2 - 
     I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 + I*Pi*G[0, 1, 0, x] - 
     2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
     4*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
     G[1, 1, 0, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
     Log[mu2/s]^5*(-1/60 + RATIO[x]/60) + Log[mu2/s]^4*
      (1/36 + G[0, x]/12 + (-1/36 - G[0, x]/12)*RATIO[x]) + 
     Log[mu2/s]^3*(13/54 + ((5*I)/18)*Pi + Pi^2/36 + G[0, x]/6 - 
       G[0, 0, x]/3 + ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
       (-13/54 - (I/9)*Pi - Pi^2/36 - (I/3)*Pi*G[0, x])*RATIO[x]) - 
     (145*Zeta[3])/27 - ((35*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - 
     (4*G[0, x]*Zeta[3])/3 - G[1, x]*Zeta[3] + (14*G[0, 0, x]*Zeta[3])/3 + 
     Log[mu2/s]^2*(40/27 + ((53*I)/36)*Pi - (4*Pi^2)/9 + (3*G[0, x])/4 - 
       (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/12 - G[0, 0, x] + G[0, 0, 0, x] + 
       RATIO[x]*(-40/27 - ((13*I)/18)*Pi + (7*Pi^2)/36 + (I/6)*Pi^3 + 
         (7*Pi^2*G[0, x])/12 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
         G[0, 0, 0, x] - G[1, 0, 0, x] - (10*Zeta[3])/3) + 
       RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + (I/4)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/4 + G[0, 0, x]/4 - (I/2)*Pi*G[0, 0, x] + 
         (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + Zeta[3]/2) + 
       (7*Zeta[3])/3) + Log[mu2/s]*(484/81 + ((161*I)/27)*Pi - (43*Pi^2)/27 - 
       (I/4)*Pi^3 + (47*Pi^4)/720 + 3*G[0, x] - (2*I)*Pi*G[0, x] + 
       (5*Pi^2*G[0, x])/12 - (7*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + 
       (Pi^2*G[0, 0, x])/6 - I*Pi*G[1, 0, x] + 3*G[0, 0, 0, x] - 
       G[1, 0, 0, x] - 2*G[0, 0, 0, 0, x] - (23*Zeta[3])/9 - 
       (14*G[0, x]*Zeta[3])/3 + RATIO[x]*(-484/81 - ((80*I)/27)*Pi + 
         (91*Pi^2)/108 + (I/6)*Pi^3 - (31*Pi^4)/144 + (I/6)*Pi^3*G[0, x] + 
         (I/3)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] + Pi^2*G[1, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         4*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 + (20*G[0, x]*Zeta[3])/3 - 
         2*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + 
         (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - (Pi^2*G[0, x])/4 - 
         (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + (3*G[0, 0, x])/2 - 
         (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + (I/2)*Pi*G[1, 0, x] - 
         (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - I*Pi*G[1, 0, 0, x] + 
         I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
         2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + Zeta[3]/2 - 
         G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) + 
     RATIO[x]*(-2912/243 - ((484*I)/81)*Pi + (140*Pi^2)/81 + 
       ((13*I)/36)*Pi^3 - (73*Pi^4)/2160 - ((2*I)/45)*Pi^5 + 
       (7*Pi^4*G[0, x])/144 - (3*Pi^4*G[1, x])/20 - (I/6)*Pi^3*G[0, 0, x] - 
       (I/3)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
       (I/3)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
       Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
       6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] - 
       6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + 
       ((14*I)/9)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] + 
       2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
     (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/80 + 
       (I/45)*Pi^5 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - 
       (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 - (I/12)*Pi^3*G[1, x] + 
       (3*Pi^4*G[1, x])/40 + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/24 + (I/12)*Pi^3*G[0, 0, x] + 
       (I/6)*Pi^3*G[0, 1, x] + ((3*I)/2)*Pi*G[1, 0, x] - 
       (Pi^2*G[1, 0, x])/4 - (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 
       3*G[0, 0, 0, x] + (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
       (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
       (3*G[1, 0, 0, x])/2 - (I/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/
        12 + (I/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
       (3*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] + 
       I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
       G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + 
       (3*Zeta[3])/2 - (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (G[1, x]*Zeta[3])/2 - 
       (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + 
       G[1, 1, x]*Zeta[3] + Zeta[5])) + 
   (Nf*(-10/9 - ((2*I)/3)*Pi + Log[mu2/s]*(-2/3 + (2*RATIO[x])/3) + 
      (10/9 + ((2*I)/3)*Pi)*RATIO[x] + e*(-56/27 - ((10*I)/9)*Pi + 
        (7*Pi^2)/18 + Log[mu2/s]^2*(-1/3 + RATIO[x]/3) + 
        (56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*RATIO[x] + 
        Log[mu2/s]*(-10/9 - ((2*I)/3)*Pi + (10/9 + ((2*I)/3)*Pi)*RATIO[x])) + 
      e^2*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + (I/6)*Pi^3 + 
        Log[mu2/s]^3*(-1/9 + RATIO[x]/9) + Log[mu2/s]^2*(-5/9 - (I/3)*Pi + 
          (5/9 + (I/3)*Pi)*RATIO[x]) + Log[mu2/s]*(-56/27 - ((10*I)/9)*Pi + 
          (7*Pi^2)/18 + (56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*RATIO[x]) + 
        RATIO[x]*(328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 - 
          (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
      e^3*(-1952/243 - ((328*I)/81)*Pi + (98*Pi^2)/81 + ((5*I)/18)*Pi^3 - 
        (73*Pi^4)/2160 + Log[mu2/s]^4*(-1/36 + RATIO[x]/36) + 
        Log[mu2/s]^3*(-5/27 - (I/9)*Pi + (5/27 + (I/9)*Pi)*RATIO[x]) + 
        Log[mu2/s]^2*(-28/27 - ((5*I)/9)*Pi + (7*Pi^2)/36 + 
          (28/27 + ((5*I)/9)*Pi - (7*Pi^2)/36)*RATIO[x]) + (70*Zeta[3])/27 + 
        ((14*I)/9)*Pi*Zeta[3] + Log[mu2/s]*(-328/81 - ((56*I)/27)*Pi + 
          (35*Pi^2)/54 + (I/6)*Pi^3 + RATIO[x]*(328/81 + ((56*I)/27)*Pi - 
            (35*Pi^2)/54 - (I/6)*Pi^3 - (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
        RATIO[x]*(1952/243 + ((328*I)/81)*Pi - (98*Pi^2)/81 - 
          ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - (70*Zeta[3])/27 - 
          ((14*I)/9)*Pi*Zeta[3])) + e^4*(-11680/729 - ((1952*I)/243)*Pi + 
        (574*Pi^2)/243 + ((14*I)/27)*Pi^3 - (73*Pi^4)/1296 + (I/144)*Pi^5 + 
        Log[mu2/s]^5*(-1/180 + RATIO[x]/180) + Log[mu2/s]^4*
         (-5/108 - (I/36)*Pi + (5/108 + (I/36)*Pi)*RATIO[x]) + 
        Log[mu2/s]^3*(-28/81 - ((5*I)/27)*Pi + (7*Pi^2)/108 + 
          (28/81 + ((5*I)/27)*Pi - (7*Pi^2)/108)*RATIO[x]) + 
        Log[mu2/s]^2*(-164/81 - ((28*I)/27)*Pi + (35*Pi^2)/108 + 
          (I/12)*Pi^3 + RATIO[x]*(164/81 + ((28*I)/27)*Pi - (35*Pi^2)/108 - 
            (I/12)*Pi^3 - (7*Zeta[3])/9) + (7*Zeta[3])/9) + 
        (392*Zeta[3])/81 + ((70*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 + 
        Log[mu2/s]*(-1952/243 - ((328*I)/81)*Pi + (98*Pi^2)/81 + 
          ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + (70*Zeta[3])/27 + 
          ((14*I)/9)*Pi*Zeta[3] + RATIO[x]*(1952/243 + ((328*I)/81)*Pi - 
            (98*Pi^2)/81 - ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - 
            (70*Zeta[3])/27 - ((14*I)/9)*Pi*Zeta[3])) + 
        RATIO[x]*(11680/729 + ((1952*I)/243)*Pi - (574*Pi^2)/243 - 
          ((14*I)/27)*Pi^3 + (73*Pi^4)/1296 - (I/144)*Pi^5 - 
          (392*Zeta[3])/81 - ((70*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 - 
          (62*Zeta[5])/15) + (62*Zeta[5])/15)))/Nc + 
   e^4*(17488/729 + ((5828*I)/243)*Pi - (1576*Pi^2)/243 - ((89*I)/108)*Pi^3 + 
     (125*Pi^4)/2592 - ((19*I)/480)*Pi^5 + (949*Pi^6)/60480 + 12*G[0, x] - 
     (8*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] - 
     (59*Pi^4*G[0, x])/1440 + (I/3)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
     14*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/24 - 
     (I/12)*Pi^3*G[0, 0, x] + (47*Pi^4*G[0, 0, x])/720 - 
     (I/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
     (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 11*G[0, 0, 0, x] - 
     (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/4 + 
     (2*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 4*G[1, 0, 0, x] + 
     (2*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/12 - 
     (2*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
     (15*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] + 
     (Pi^2*G[0, 0, 0, 0, x])/6 - I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 
     I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
     I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
     I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 5*G[0, 0, 0, 0, 0, x] - 
     G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
     3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
     G[1, 1, 1, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 0, x] + 
     Log[mu2/s]^6*(-1/360 + RATIO[x]/360) + Log[mu2/s]^5*
      (1/180 + G[0, x]/60 + (-1/180 - G[0, x]/60)*RATIO[x]) + 
     Log[mu2/s]^4*(13/216 + ((5*I)/72)*Pi + Pi^2/144 + G[0, x]/24 - 
       G[0, 0, x]/12 + ((I/24)*Pi*G[0, x] + G[0, 0, x]/24)*
        RATIO[(1 - x)^(-1)] + (-13/216 - (I/36)*Pi - Pi^2/144 - 
         (I/12)*Pi*G[0, x])*RATIO[x]) + Log[mu2/s]^3*
      (40/81 + ((53*I)/108)*Pi - (4*Pi^2)/27 + G[0, x]/4 - (I/6)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/36 - G[0, 0, x]/3 + G[0, 0, 0, x]/3 + 
       RATIO[x]*(-40/81 - ((13*I)/54)*Pi + (7*Pi^2)/108 + (I/18)*Pi^3 + 
         (7*Pi^2*G[0, x])/36 + (I/3)*Pi*G[0, 0, x] - (I/3)*Pi*G[1, 0, x] + 
         G[0, 0, 0, x]/3 - G[1, 0, 0, x]/3 - (10*Zeta[3])/9) + 
       RATIO[(1 - x)^(-1)]*((-I/36)*Pi^3 + (I/12)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/12 + G[0, 0, x]/12 - (I/6)*Pi*G[0, 0, x] + 
         (I/6)*Pi*G[1, 0, x] - G[0, 0, 0, x]/3 + G[1, 0, 0, x]/6 + 
         Zeta[3]/6) + (7*Zeta[3])/9) - (884*Zeta[3])/81 - 
     ((371*I)/54)*Pi*Zeta[3] + (233*Pi^2*Zeta[3])/108 - 
     (3*G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*Zeta[3] + 
     (7*Pi^2*G[0, x]*Zeta[3])/18 - 2*G[1, x]*Zeta[3] + 
     (11*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
     G[1, 1, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 + 
     Log[mu2/s]^2*(242/81 + ((161*I)/54)*Pi - (43*Pi^2)/54 - (I/8)*Pi^3 + 
       (47*Pi^4)/1440 + (3*G[0, x])/2 - I*Pi*G[0, x] + (5*Pi^2*G[0, x])/24 - 
       (7*G[0, 0, x])/4 + (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 - 
       (I/2)*Pi*G[1, 0, x] + (3*G[0, 0, 0, x])/2 - G[1, 0, 0, x]/2 - 
       G[0, 0, 0, 0, x] - (23*Zeta[3])/18 - (7*G[0, x]*Zeta[3])/3 + 
       RATIO[x]*(-242/81 - ((40*I)/27)*Pi + (91*Pi^2)/216 + (I/12)*Pi^3 - 
         (31*Pi^4)/288 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
         (Pi^2*G[0, 0, x])/2 + (Pi^2*G[1, 0, x])/2 - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
         2*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, x] + (7*Zeta[3])/9 + (10*G[0, x]*Zeta[3])/3 - 
         G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-I/24)*Pi^3 + (3*Pi^4)/80 + 
         ((3*I)/4)*Pi*G[0, x] - (Pi^2*G[0, x])/8 - (I/24)*Pi^3*G[0, x] - 
         (I/12)*Pi^3*G[1, x] + (3*G[0, 0, x])/4 - (I/4)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/24 + (I/4)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - 
         G[0, 0, 0, x]/2 + (I/2)*Pi*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 0, x] + 
         G[1, 0, 0, x]/4 - (I/2)*Pi*G[1, 0, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
         (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
         G[1, 1, 0, 0, x]/2 + Zeta[3]/4 - (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2)) - (77*Zeta[5])/15 - (62*G[0, x]*Zeta[5])/5 + 
     RATIO[x]*(-17488/729 - ((2912*I)/243)*Pi + (847*Pi^2)/243 + 
       ((20*I)/27)*Pi^3 - (949*Pi^4)/12960 + (I/144)*Pi^5 - 
       (409*Pi^6)/60480 + ((47*I)/720)*Pi^5*G[0, x] - 
       ((2*I)/45)*Pi^5*G[1, x] + (Pi^4*G[0, 0, x])/60 + 
       (3*Pi^4*G[0, 1, x])/20 - (Pi^4*G[1, 0, x])/60 - 
       (3*Pi^4*G[1, 1, x])/20 + (I/6)*Pi^3*G[0, 0, 0, x] + 
       (I/3)*Pi^3*G[0, 0, 1, x] - (I/6)*Pi^3*G[0, 1, 0, x] - 
       (I/3)*Pi^3*G[0, 1, 1, x] - (I/6)*Pi^3*G[1, 0, 0, x] - 
       (I/3)*Pi^3*G[1, 0, 1, x] + (I/6)*Pi^3*G[1, 1, 0, x] + 
       (I/3)*Pi^3*G[1, 1, 1, x] - (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
       Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, 0, x])/6 - 
       Pi^2*G[0, 1, 1, 0, x] + (2*Pi^2*G[1, 0, 0, 0, x])/3 - 
       Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 1, 0, 0, x])/6 + 
       Pi^2*G[1, 1, 1, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
       2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
       2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
       2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
       2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 1, 0, 0, x] + (560*Zeta[3])/81 + ((91*I)/27)*Pi*Zeta[3] - 
       (49*Pi^2*Zeta[3])/54 - ((7*I)/9)*Pi^3*Zeta[3] - 
       (26*Pi^2*G[0, x]*Zeta[3])/9 + (Pi^2*G[1, x]*Zeta[3])/6 - 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (8*G[0, 0, 0, x]*Zeta[3])/3 - 2*G[0, 0, 1, x]*Zeta[3] - 
       2*G[0, 1, 0, x]*Zeta[3] + 2*G[0, 1, 1, x]*Zeta[3] + 
       (8*G[1, 0, 0, x]*Zeta[3])/3 + 2*G[1, 0, 1, x]*Zeta[3] + 
       2*G[1, 1, 0, x]*Zeta[3] - 2*G[1, 1, 1, x]*Zeta[3] + (91*Zeta[3]^2)/9 + 
       (62*Zeta[5])/15 + (72*G[0, x]*Zeta[5])/5 - 2*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/90)*Pi^5 - 
       Pi^6/224 + (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - 
       (I/8)*Pi^3*G[0, x] + (Pi^4*G[0, x])/240 - ((47*I)/1440)*Pi^5*G[0, x] - 
       (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/80 + (I/45)*Pi^5*G[1, x] + 
       6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 + 
       (I/24)*Pi^3*G[0, 0, x] - (59*Pi^4*G[0, 0, x])/1440 + 
       (I/12)*Pi^3*G[0, 1, x] - (3*Pi^4*G[0, 1, x])/40 + 
       (3*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/4 - (I/24)*Pi^3*G[1, 0, x] + 
       (Pi^4*G[1, 0, x])/120 - (I/12)*Pi^3*G[1, 1, x] + 
       (3*Pi^4*G[1, 1, x])/40 - 6*G[0, 0, 0, x] + 
       ((3*I)/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - 
       (I/12)*Pi^3*G[0, 0, 0, x] - (I/6)*Pi^3*G[0, 0, 1, x] - 
       ((3*I)/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/4 + 
       (I/12)*Pi^3*G[0, 1, 0, x] + (I/6)*Pi^3*G[0, 1, 1, x] + 
       3*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/
        24 + (I/12)*Pi^3*G[1, 0, 0, x] + (I/6)*Pi^3*G[1, 0, 1, x] + 
       ((3*I)/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/4 - 
       (I/12)*Pi^3*G[1, 1, 0, x] - (I/6)*Pi^3*G[1, 1, 1, x] + 
       (9*G[0, 0, 0, 0, x])/2 - (I/2)*Pi*G[0, 0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, 0, x])/4 + (I/2)*Pi*G[0, 0, 1, 0, x] - 
       (Pi^2*G[0, 0, 1, 0, x])/2 - (3*G[0, 1, 0, 0, x])/2 + 
       (I/2)*Pi*G[0, 1, 0, 0, x] - (5*Pi^2*G[0, 1, 0, 0, x])/12 - 
       (I/2)*Pi*G[0, 1, 1, 0, x] + (Pi^2*G[0, 1, 1, 0, x])/2 - 
       3*G[1, 0, 0, 0, x] + (I/2)*Pi*G[1, 0, 0, 0, x] - 
       (Pi^2*G[1, 0, 0, 0, x])/3 - (I/2)*Pi*G[1, 0, 1, 0, x] + 
       (Pi^2*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 0, x])/2 - 
       (I/2)*Pi*G[1, 1, 0, 0, x] + (5*Pi^2*G[1, 1, 0, 0, x])/12 + 
       (I/2)*Pi*G[1, 1, 1, 0, x] - (Pi^2*G[1, 1, 1, 0, x])/2 - 
       2*G[0, 0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x]/2 - 
       I*Pi*G[0, 0, 1, 0, 0, x] + I*Pi*G[0, 0, 1, 1, 0, x] + 
       G[0, 1, 0, 0, 0, x] - I*Pi*G[0, 1, 0, 0, 0, x] + 
       I*Pi*G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 0, x]/2 + 
       I*Pi*G[0, 1, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 1, 0, x] + 
       (3*G[1, 0, 0, 0, 0, x])/2 - I*Pi*G[1, 0, 0, 0, 0, x] + 
       I*Pi*G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 0, x]/2 + 
       I*Pi*G[1, 0, 1, 0, 0, x] - I*Pi*G[1, 0, 1, 1, 0, x] - 
       G[1, 1, 0, 0, 0, x] + I*Pi*G[1, 1, 0, 0, 0, x] - 
       I*Pi*G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 0, x]/2 - 
       I*Pi*G[1, 1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 1, 0, x] + 
       5*G[0, 0, 0, 0, 0, 0, x] - G[0, 0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 1, 0, 0, x] - 
       3*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 1, 0, 0, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - G[0, 1, 1, 1, 0, 0, x] - 
       4*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 1, 0, 0, x] + 
       2*G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 1, 0, 0, x] + 
       3*G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 1, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 1, 0, 0, x] + 3*Zeta[3] - 
       (Pi^2*Zeta[3])/24 + ((7*I)/18)*Pi^3*Zeta[3] - (3*G[0, x]*Zeta[3])/2 - 
       ((7*I)/6)*Pi*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/4 + 
       (3*G[1, x]*Zeta[3])/2 - (Pi^2*G[1, x]*Zeta[3])/12 - 
       (2*G[0, 0, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (G[0, 1, x]*Zeta[3])/2 - (G[1, 0, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (G[1, 1, x]*Zeta[3])/2 + 
       (11*G[0, 0, 0, x]*Zeta[3])/3 + G[0, 0, 1, x]*Zeta[3] + 
       G[0, 1, 0, x]*Zeta[3] - G[0, 1, 1, x]*Zeta[3] - 
       (4*G[1, 0, 0, x]*Zeta[3])/3 - G[1, 0, 1, x]*Zeta[3] - 
       G[1, 1, 0, x]*Zeta[3] + G[1, 1, 1, x]*Zeta[3] - (7*Zeta[3]^2)/3 + 
       Zeta[5]/2 - G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(2912/243 + ((970*I)/81)*Pi - (523*Pi^2)/162 - 
       ((29*I)/72)*Pi^3 + (91*Pi^4)/2160 + 6*G[0, x] - (4*I)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/8 + (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 + 
       (I/6)*Pi^3*G[1, x] - 7*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/3 - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
       (11*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 + 
       I*Pi*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
       I*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
       2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 2*G[0, 0, 0, 0, 0, x] - 
       (145*Zeta[3])/27 - ((35*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - 
       (4*G[0, x]*Zeta[3])/3 - G[1, x]*Zeta[3] + (14*G[0, 0, x]*Zeta[3])/3 + 
       RATIO[x]*(-2912/243 - ((484*I)/81)*Pi + (140*Pi^2)/81 + 
         ((13*I)/36)*Pi^3 - (73*Pi^4)/2160 - ((2*I)/45)*Pi^5 + 
         (7*Pi^4*G[0, x])/144 - (3*Pi^4*G[1, x])/20 - (I/6)*Pi^3*G[0, 0, x] - 
         (I/3)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
         Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] - 
         6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + 
         ((14*I)/9)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] + 
         2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
       (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/80 + 
         (I/45)*Pi^5 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - 
         (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 - (I/12)*Pi^3*G[1, x] + 
         (3*Pi^4*G[1, x])/40 + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/24 + (I/12)*Pi^3*G[0, 0, x] + 
         (I/6)*Pi^3*G[0, 1, x] + ((3*I)/2)*Pi*G[1, 0, x] - 
         (Pi^2*G[1, 0, x])/4 - (I/12)*Pi^3*G[1, 0, x] - 
         (I/6)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + (I/2)*Pi*G[0, 0, 0, x] - 
         (Pi^2*G[0, 0, 0, x])/3 - (I/2)*Pi*G[0, 1, 0, x] + 
         (Pi^2*G[0, 1, 0, x])/2 + (3*G[1, 0, 0, x])/2 - 
         (I/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/12 + 
         (I/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
         (3*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] + 
         I*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
         I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] + 
         I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
         3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
         (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
         G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
         Zeta[5]))) + (8 + (4*I)*Pi - (7*Pi^2)/6 + G[0, x] - 
     (2*I)*Pi*G[1, x] - 2*G[0, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(1 - RATIO[x]) + 
     (-8 - (3*I)*Pi + (7*Pi^2)/6 - (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x])*
      RATIO[x] + Log[mu2/s]*(3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x] + 
       (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[x]) + 
     e*(16 + (9*I)*Pi - (9*Pi^2)/4 - (I/2)*Pi^3 + (3*G[0, x])/2 - 
       I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - G[1, x]/2 + I*Pi*G[1, x] + 
       (7*Pi^2*G[1, x])/6 - 2*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 
       2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2/s]^3*(1/3 - RATIO[x]/3) + Log[mu2/s]^2*(3/2 + I*Pi + G[0, x] - 
         G[1, x] + (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[x]) + 
       Log[mu2/s]*(8 + (4*I)*Pi - (7*Pi^2)/6 + G[0, x] - (2*I)*Pi*G[1, x] - 
         2*G[0, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (-8 - (3*I)*Pi + (7*Pi^2)/6 - (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x])*
          RATIO[x]) - (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - 
         I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
         G[1, 0, 0, x] + Zeta[3]) + RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/4 + 
         ((5*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 + 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 2*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + (8*Zeta[3])/3)) + 
     e^2*(32 + (18*I)*Pi - (31*Pi^2)/6 - ((5*I)/6)*Pi^3 + (73*Pi^4)/720 + 
       3*G[0, x] - (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/12 - G[1, x] + 
       (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
       (7*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + 
       I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
       (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] + 
       3*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
         G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2/s]^4*(1/12 - RATIO[x]/12) + Log[mu2/s]^3*
        (1/2 + (I/3)*Pi + G[0, x]/3 - G[1, x]/3 + 
         (-1/2 - (I/3)*Pi - G[0, x]/3 + G[1, x]/3)*RATIO[x]) + 
       Log[mu2/s]^2*(4 + (2*I)*Pi - (7*Pi^2)/12 + G[0, x]/2 - I*Pi*G[1, x] - 
         G[0, 0, x] + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
         (-4 - ((3*I)/2)*Pi + (7*Pi^2)/12 - I*Pi*G[0, x] + I*Pi*G[1, x])*
          RATIO[x]) - 8*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - 
       (14*G[0, x]*Zeta[3])/3 + (14*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + ((3*I)/4)*Pi^3 - 
         (181*Pi^4)/720 + (I/6)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] - 
         Pi^2*G[0, 0, x] - Pi^2*G[0, 1, x] + Pi^2*G[1, 0, x] + 
         Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 2*G[1, 0, 1, 1, x] - 
         2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 7*Zeta[3] + 
         ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
         (20*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
         (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
         I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
         Zeta[3]/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(16 + (9*I)*Pi - (9*Pi^2)/4 - (I/2)*Pi^3 + (3*G[0, x])/2 - 
         I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - G[1, x]/2 + I*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/6 - 2*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + 
         G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 
         2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] - (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - 
           I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3]) + RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/4 + 
           ((5*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 + 
           (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
           (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 2*G[0, 1, 1, x] - 
           2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + (8*Zeta[3])/3))) + 
     e^3*(64 + (36*I)*Pi - (31*Pi^2)/3 - ((23*I)/12)*Pi^3 + (77*Pi^4)/480 - 
       (I/48)*Pi^5 + 6*G[0, x] - (4*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/8 + 
       (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 - 2*G[1, x] + 
       (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - (I/12)*Pi^3*G[1, x] - 
       (73*Pi^4*G[1, x])/720 - 7*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/3 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
       (I/2)*Pi^3*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
       5*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 
       (I/2)*Pi^3*G[1, 1, x] + (11*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/6 + I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + 
       I*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, x])/6 - 2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
       I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - 
       (9*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
       4*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
       2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + 
       ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
         ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^5*
        (1/60 - RATIO[x]/60) + Log[mu2/s]^4*(1/8 + (I/12)*Pi + G[0, x]/12 - 
         G[1, x]/12 + (-1/8 - (I/12)*Pi - G[0, x]/12 + G[1, x]/12)*
          RATIO[x]) + Log[mu2/s]^3*(4/3 + ((2*I)/3)*Pi - (7*Pi^2)/36 + 
         G[0, x]/6 - (I/3)*Pi*G[1, x] - G[0, 0, x]/3 + 
         ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
         (-4/3 - (I/2)*Pi + (7*Pi^2)/36 - (I/3)*Pi*G[0, x] + 
           (I/3)*Pi*G[1, x])*RATIO[x]) - (62*Zeta[3])/3 - 
       ((28*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/18 - (4*G[0, x]*Zeta[3])/3 - 
       G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (14*G[0, 0, x]*Zeta[3])/3 + Log[mu2/s]^2*(8 + ((9*I)/2)*Pi - 
         (9*Pi^2)/8 - (I/4)*Pi^3 + (3*G[0, x])/4 - (I/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/12 - G[1, x]/4 + (I/2)*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/12 - G[0, 0, x] - I*Pi*G[0, 1, x] + G[1, 1, x]/2 + 
         I*Pi*G[1, 1, x] + G[0, 0, 0, x] - G[0, 1, 1, x] + G[1, 1, 1, x] + 
         ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + (I/4)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/4 + G[0, 0, x]/4 - (I/2)*Pi*G[0, 0, x] + 
           (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
           Zeta[3]/2) - (7*Zeta[3])/3 + RATIO[x]*(-8 - (4*I)*Pi + 
           (7*Pi^2)/8 + ((5*I)/12)*Pi^3 + (7*Pi^2*G[0, x])/12 - 
           (7*Pi^2*G[1, x])/12 + I*Pi*G[0, 0, x] + I*Pi*G[0, 1, x] - 
           I*Pi*G[1, 0, x] - I*Pi*G[1, 1, x] + G[0, 0, 0, x] + 
           G[0, 1, 1, x] - G[1, 0, 0, x] - G[1, 1, 1, x] + (4*Zeta[3])/3)) + 
       Log[mu2/s]*(32 + (18*I)*Pi - (31*Pi^2)/6 - ((5*I)/6)*Pi^3 + 
         (73*Pi^4)/720 + 3*G[0, x] - (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/12 - 
         G[1, x] + (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
         (7*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + 
         I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
         (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] + 
         3*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
         2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
           G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] - 8*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 + 
         (14*G[1, x]*Zeta[3])/3 + RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + 
           ((3*I)/4)*Pi^3 - (181*Pi^4)/720 + (I/6)*Pi^3*G[0, x] - 
           (I/6)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - Pi^2*G[0, 1, x] + 
           Pi^2*G[1, 0, x] + Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 
           2*G[0, 1, 0, 0, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (20*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
           (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
           Zeta[3]/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) - (62*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/80 + (I/45)*Pi^5 + 
         (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (I/24)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/120 - (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 
         3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 + 
         (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] + 
         ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - 
         (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + 
         (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
         (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
         (3*G[1, 0, 0, x])/2 - (I/2)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/12 + (I/2)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/2 + (3*G[0, 0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + 
         I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + 
         I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - 
         I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 
         4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
         3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
         (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
         G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
         Zeta[5]) + RATIO[x]*(-64 - (32*I)*Pi + (28*Pi^2)/3 + (2*I)*Pi^3 - 
         (73*Pi^4)/480 - ((17*I)/720)*Pi^5 + (7*Pi^4*G[0, x])/144 - 
         (7*Pi^4*G[1, x])/144 - (I/6)*Pi^3*G[0, 0, x] - 
         ((5*I)/6)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
         ((5*I)/6)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
         Pi^2*G[0, 0, 1, x] - Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
         (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 0, 1, x] + Pi^2*G[1, 1, 0, x] - 
         (5*Pi^2*G[1, 1, 1, x])/6 + (2*I)*Pi*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] - 
         6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + (7*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 
         2*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] + 
         (52*Zeta[5])/5)) + e^4*(128 + (72*I)*Pi - (62*Pi^2)/3 - 
       ((23*I)/6)*Pi^3 + (61*Pi^4)/180 - ((23*I)/360)*Pi^5 + 
       (437*Pi^6)/60480 + 12*G[0, x] - (8*I)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] - (59*Pi^4*G[0, x])/1440 - 
       4*G[1, x] + (8*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/12 - 
       (I/6)*Pi^3*G[1, x] + (Pi^4*G[1, x])/120 + (I/48)*Pi^5*G[1, x] - 
       14*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/24 - 
       (I/12)*Pi^3*G[0, 0, x] + (47*Pi^4*G[0, 0, x])/720 + 
       (4*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - ((5*I)/12)*Pi^3*G[0, 1, x] - 
       (Pi^4*G[0, 1, x])/6 - (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
       (I/12)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/24 + ((5*I)/12)*Pi^3*G[1, 1, x] + 
       (Pi^4*G[1, 1, x])/6 + 11*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, x])/4 + (2*I)*Pi*G[0, 0, 1, x] - 
       (Pi^2*G[0, 0, 1, x])/2 + (I/2)*Pi^3*G[0, 0, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 + 4*G[0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
       (I/2)*Pi^3*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (5*Pi^2*G[1, 0, 0, x])/12 - (2*I)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/2 - (I/2)*Pi^3*G[1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 9*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
       (I/2)*Pi^3*G[1, 1, 1, x] - (15*G[0, 0, 0, 0, x])/2 + 
       I*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/6 + 
       I*Pi*G[0, 0, 0, 1, x] + Pi^2*G[0, 0, 0, 1, x] - 
       I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/6 + 2*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 1, x] - 
       Pi^2*G[0, 1, 0, 1, x] + I*Pi*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 1, 1, x] + (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
       4*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 1, x] - 
       Pi^2*G[1, 0, 0, 1, x] + I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
       2*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 1, x] + 
       Pi^2*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] + 
       (13*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] - 
       (2*Pi^2*G[1, 1, 1, 1, x])/3 + 5*G[0, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + G[0, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] - G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 2*G[0, 0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 1, 1, x] - 6*G[0, 0, 1, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 1, 1, x] - 
       2*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(1/360 - RATIO[x]/360) + Log[mu2/s]^5*
        (1/40 + (I/60)*Pi + G[0, x]/60 - G[1, x]/60 + 
         (-1/40 - (I/60)*Pi - G[0, x]/60 + G[1, x]/60)*RATIO[x]) + 
       Log[mu2/s]^4*(1/3 + (I/6)*Pi - (7*Pi^2)/144 + G[0, x]/24 - 
         (I/12)*Pi*G[1, x] - G[0, 0, x]/12 + ((I/24)*Pi*G[0, x] + 
           G[0, 0, x]/24)*RATIO[(1 - x)^(-1)] + 
         (-1/3 - (I/8)*Pi + (7*Pi^2)/144 - (I/12)*Pi*G[0, x] + 
           (I/12)*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]^3*(8/3 + ((3*I)/2)*Pi - 
         (3*Pi^2)/8 - (I/12)*Pi^3 + G[0, x]/4 - (I/6)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/36 - G[1, x]/12 + (I/6)*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/36 - G[0, 0, x]/3 - (I/3)*Pi*G[0, 1, x] + 
         G[1, 1, x]/6 + (I/3)*Pi*G[1, 1, x] + G[0, 0, 0, x]/3 - 
         G[0, 1, 1, x]/3 + G[1, 1, 1, x]/3 + ((-I/6)*Pi*G[1, x] - 
           G[1, 1, x]/6)*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          ((-I/36)*Pi^3 + (I/12)*Pi*G[0, x] - (Pi^2*G[0, x])/12 + 
           G[0, 0, x]/12 - (I/6)*Pi*G[0, 0, x] + (I/6)*Pi*G[1, 0, x] - 
           G[0, 0, 0, x]/3 + G[1, 0, 0, x]/6 + Zeta[3]/6) + 
         RATIO[x]*(-8/3 - ((4*I)/3)*Pi + (7*Pi^2)/24 + ((5*I)/36)*Pi^3 + 
           (7*Pi^2*G[0, x])/36 - (7*Pi^2*G[1, x])/36 + (I/3)*Pi*G[0, 0, x] + 
           (I/3)*Pi*G[0, 1, x] - (I/3)*Pi*G[1, 0, x] - (I/3)*Pi*G[1, 1, x] + 
           G[0, 0, 0, x]/3 + G[0, 1, 1, x]/3 - G[1, 0, 0, x]/3 - 
           G[1, 1, 1, x]/3 + (4*Zeta[3])/9) - (7*Zeta[3])/9) - 
       (124*Zeta[3])/3 - (21*I)*Pi*Zeta[3] + (16*Pi^2*Zeta[3])/3 + 
       ((7*I)/6)*Pi^3*Zeta[3] - (3*G[0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (7*Pi^2*G[0, x]*Zeta[3])/18 - 
       (5*G[1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (49*Pi^2*G[1, x]*Zeta[3])/18 + (11*G[0, 0, x]*Zeta[3])/3 + 
       G[0, 1, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       G[1, 0, x]*Zeta[3] - (10*G[1, 1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 + 
       (14*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3 + 
       (49*Zeta[3]^2)/9 + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + 
         (3*Pi^2*G[1, x])/2 + ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - 
         (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + 
         (I/4)*Pi^3*G[0, 1, x] - 6*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/8 - (I/4)*Pi^3*G[1, 1, x] - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 - 
         3*G[0, 1, 1, x] + ((3*I)/2)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/12 + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/2 + 6*G[1, 1, 1, x] - ((3*I)/2)*Pi*
          G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - I*Pi*G[0, 0, 0, 1, x] - 
         (3*G[0, 0, 1, 1, x])/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] + (3*G[1, 0, 1, 1, x])/2 - 
         I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
         (9*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - 
         G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(16 + (9*I)*Pi - 
         (31*Pi^2)/12 - ((5*I)/12)*Pi^3 + (73*Pi^4)/1440 + (3*G[0, x])/2 - 
         I*Pi*G[0, x] + (5*Pi^2*G[0, x])/24 - G[1, x]/2 + I*Pi*G[1, x] - 
         (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - (7*G[0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 + (I/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/2 - (I/2)*Pi*G[1, 0, x] + (5*G[1, 1, x])/4 - 
         (I/2)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 + (3*G[0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] - 
         G[1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, x] - G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 2*G[1, 1, 1, 1, x] + 
         (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           (3*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] - 4*Zeta[3] - ((7*I)/3)*Pi*Zeta[3] - 
         (7*G[0, x]*Zeta[3])/3 + (7*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/3 + ((3*I)/8)*Pi^3 - 
           (181*Pi^4)/1440 + (I/12)*Pi^3*G[0, x] - (I/12)*Pi^3*G[1, x] - 
           (Pi^2*G[0, 0, x])/2 - (Pi^2*G[0, 1, x])/2 + (Pi^2*G[1, 0, x])/2 + 
           (Pi^2*G[1, 1, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 0, 1, x] + 
           I*Pi*G[0, 1, 0, x] - I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 0, x] - 
           I*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + I*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
           2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - G[1, 0, 1, 1, x] - 
           G[1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, x] + (7*Zeta[3])/2 + 
           ((7*I)/3)*Pi*Zeta[3] + (10*G[0, x]*Zeta[3])/3 - 
           (10*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((-I/24)*Pi^3 + (3*Pi^4)/80 + ((3*I)/4)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/8 - (I/24)*Pi^3*G[0, x] - (I/12)*Pi^3*G[1, x] + 
           (3*G[0, 0, x])/4 - (I/4)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 + 
           (I/4)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - G[0, 0, 0, x]/2 + 
           (I/2)*Pi*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 0, x] + 
           G[1, 0, 0, x]/4 - (I/2)*Pi*G[1, 0, 0, x] + 
           (I/2)*Pi*G[1, 1, 0, x] + (3*G[0, 0, 0, 0, x])/2 - 
           G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x]/2 + 
           Zeta[3]/4 - (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2)) - 
       (98*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - (62*G[0, x]*Zeta[5])/5 + 
       (62*G[1, x]*Zeta[5])/5 + RATIO[x]*(-128 - (64*I)*Pi + (56*Pi^2)/3 + 
         (4*I)*Pi^3 - (73*Pi^4)/180 + (I/32)*Pi^5 + (103*Pi^6)/60480 + 
         ((47*I)/720)*Pi^5*G[0, x] - ((47*I)/720)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/60 + (19*Pi^4*G[0, 1, x])/60 - 
         (Pi^4*G[1, 0, x])/60 - (19*Pi^4*G[1, 1, x])/60 + 
         (I/6)*Pi^3*G[0, 0, 0, x] - (I/6)*Pi^3*G[0, 0, 1, x] - 
         (I/6)*Pi^3*G[0, 1, 0, x] + (I/6)*Pi^3*G[0, 1, 1, x] - 
         (I/6)*Pi^3*G[1, 0, 0, x] + (I/6)*Pi^3*G[1, 0, 1, x] + 
         (I/6)*Pi^3*G[1, 1, 0, x] - (I/6)*Pi^3*G[1, 1, 1, x] - 
         (2*Pi^2*G[0, 0, 0, 0, x])/3 - Pi^2*G[0, 0, 0, 1, x] + 
         Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 + 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 + Pi^2*G[0, 1, 0, 1, x] - 
         Pi^2*G[0, 1, 1, 0, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 + Pi^2*G[1, 0, 0, 1, x] - 
         Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, 1, x] + 
         Pi^2*G[1, 1, 1, 0, x] + (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 0, 1, 1, 1, 1, x] + 
         6*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] - 
         2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 0, 1, 1, 1, 1, x] - 
         6*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, 1, 1, x] + 
         (112*Zeta[3])/3 + ((56*I)/3)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/12 - 
         ((35*I)/18)*Pi^3*Zeta[3] - (26*Pi^2*G[0, x]*Zeta[3])/9 + 
         (26*Pi^2*G[1, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (8*G[0, 0, 0, x]*Zeta[3])/3 - 2*G[0, 0, 1, x]*Zeta[3] - 
         2*G[0, 1, 0, x]*Zeta[3] - (8*G[0, 1, 1, x]*Zeta[3])/3 + 
         (8*G[1, 0, 0, x]*Zeta[3])/3 + 2*G[1, 0, 1, x]*Zeta[3] + 
         2*G[1, 1, 0, x]*Zeta[3] + (8*G[1, 1, 1, x]*Zeta[3])/3 - 
         (7*Zeta[3]^2)/9 + (93*Zeta[5])/5 + ((62*I)/5)*Pi*Zeta[5] + 
         (72*G[0, x]*Zeta[5])/5 - (72*G[1, x]*Zeta[5])/5) + 
       RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/90)*Pi^5 - 
         Pi^6/224 + (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - 
         (I/8)*Pi^3*G[0, x] + (Pi^4*G[0, x])/240 - ((47*I)/1440)*Pi^5*
          G[0, x] - (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/80 + 
         (I/45)*Pi^5*G[1, x] + 6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/8 + (I/24)*Pi^3*G[0, 0, x] - 
         (59*Pi^4*G[0, 0, x])/1440 + (I/12)*Pi^3*G[0, 1, x] - 
         (3*Pi^4*G[0, 1, x])/40 + (3*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/
          4 - (I/24)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/120 - 
         (I/12)*Pi^3*G[1, 1, x] + (3*Pi^4*G[1, 1, x])/40 - 6*G[0, 0, 0, x] + 
         ((3*I)/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - 
         (I/12)*Pi^3*G[0, 0, 0, x] - (I/6)*Pi^3*G[0, 0, 1, x] - 
         ((3*I)/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/4 + 
         (I/12)*Pi^3*G[0, 1, 0, x] + (I/6)*Pi^3*G[0, 1, 1, x] + 
         3*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/24 + (I/12)*Pi^3*G[1, 0, 0, x] + 
         (I/6)*Pi^3*G[1, 0, 1, x] + ((3*I)/2)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/4 - (I/12)*Pi^3*G[1, 1, 0, x] - 
         (I/6)*Pi^3*G[1, 1, 1, x] + (9*G[0, 0, 0, 0, x])/2 - 
         (I/2)*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, 1, 0, x] - (Pi^2*G[0, 0, 1, 0, x])/2 - 
         (3*G[0, 1, 0, 0, x])/2 + (I/2)*Pi*G[0, 1, 0, 0, x] - 
         (5*Pi^2*G[0, 1, 0, 0, x])/12 - (I/2)*Pi*G[0, 1, 1, 0, x] + 
         (Pi^2*G[0, 1, 1, 0, x])/2 - 3*G[1, 0, 0, 0, x] + 
         (I/2)*Pi*G[1, 0, 0, 0, x] - (Pi^2*G[1, 0, 0, 0, x])/3 - 
         (I/2)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/2 + 
         (3*G[1, 1, 0, 0, x])/2 - (I/2)*Pi*G[1, 1, 0, 0, x] + 
         (5*Pi^2*G[1, 1, 0, 0, x])/12 + (I/2)*Pi*G[1, 1, 1, 0, x] - 
         (Pi^2*G[1, 1, 1, 0, x])/2 - 2*G[0, 0, 0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 1, 0, x] + 
         G[0, 0, 1, 0, 0, x]/2 - I*Pi*G[0, 0, 1, 0, 0, x] + 
         I*Pi*G[0, 0, 1, 1, 0, x] + G[0, 1, 0, 0, 0, x] - 
         I*Pi*G[0, 1, 0, 0, 0, x] + I*Pi*G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 1, 0, 0, x] - 
         I*Pi*G[0, 1, 1, 1, 0, x] + (3*G[1, 0, 0, 0, 0, x])/2 - 
         I*Pi*G[1, 0, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, 0, 0, x] - 
         I*Pi*G[1, 0, 1, 1, 0, x] - G[1, 1, 0, 0, 0, x] + 
         I*Pi*G[1, 1, 0, 0, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 1, 0, 0, x] + 
         I*Pi*G[1, 1, 1, 1, 0, x] + 5*G[0, 0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
         G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 0, x] + 
         G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
         G[0, 1, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
         G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
         G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
         G[1, 1, 1, 1, 0, 0, x] + 3*Zeta[3] - (Pi^2*Zeta[3])/24 + 
         ((7*I)/18)*Pi^3*Zeta[3] - (3*G[0, x]*Zeta[3])/2 - 
         ((7*I)/6)*Pi*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/4 + 
         (3*G[1, x]*Zeta[3])/2 - (Pi^2*G[1, x]*Zeta[3])/12 - 
         (2*G[0, 0, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         (G[0, 1, x]*Zeta[3])/2 - (G[1, 0, x]*Zeta[3])/2 - 
         ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (G[1, 1, x]*Zeta[3])/2 + 
         (11*G[0, 0, 0, x]*Zeta[3])/3 + G[0, 0, 1, x]*Zeta[3] + 
         G[0, 1, 0, x]*Zeta[3] - G[0, 1, 1, x]*Zeta[3] - 
         (4*G[1, 0, 0, x]*Zeta[3])/3 - G[1, 0, 1, x]*Zeta[3] - 
         G[1, 1, 0, x]*Zeta[3] + G[1, 1, 1, x]*Zeta[3] - (7*Zeta[3]^2)/3 + 
         Zeta[5]/2 - G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(64 + (36*I)*Pi - (31*Pi^2)/3 - ((23*I)/12)*Pi^3 + 
         (77*Pi^4)/480 - (I/48)*Pi^5 + 6*G[0, x] - (4*I)*Pi*G[0, x] + 
         (7*Pi^2*G[0, x])/8 + (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 - 
         2*G[1, x] + (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - 
         (I/12)*Pi^3*G[1, x] - (73*Pi^4*G[1, x])/720 - 7*G[0, 0, x] + 
         (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 + (2*I)*Pi*G[0, 1, x] - 
         (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/2 + 5*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - (I/2)*Pi^3*G[1, 1, x] + 
         (11*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 + 
         I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - 
         2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 0, 1, x] - 
         Pi^2*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - (9*G[1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 4*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + 
         ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
           ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
           ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] - (62*Zeta[3])/3 - 
         ((28*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/18 - (4*G[0, x]*Zeta[3])/
          3 - G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (14*G[0, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
          ((-I/4)*Pi^3 + (3*Pi^4)/80 + (I/45)*Pi^5 + (3*I)*Pi*G[0, x] - 
           (3*Pi^2*G[0, x])/4 - (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 - 
           (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 3*G[0, 0, x] - 
           ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 + 
           (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - 
           (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + 
           (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
           (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
           (3*G[1, 0, 0, x])/2 - (I/2)*Pi*G[1, 0, 0, x] + 
           (5*Pi^2*G[1, 0, 0, x])/12 + (I/2)*Pi*G[1, 1, 0, x] - 
           (Pi^2*G[1, 1, 0, x])/2 + (3*G[0, 0, 0, 0, x])/2 - 
           I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - 
           G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
           I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
           I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - 
           I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 
           4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
           2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
           3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
           2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
           (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
            Zeta[3] + (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
           G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
           Zeta[5]) + RATIO[x]*(-64 - (32*I)*Pi + (28*Pi^2)/3 + (2*I)*Pi^3 - 
           (73*Pi^4)/480 - ((17*I)/720)*Pi^5 + (7*Pi^4*G[0, x])/144 - 
           (7*Pi^4*G[1, x])/144 - (I/6)*Pi^3*G[0, 0, x] - 
           ((5*I)/6)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
           ((5*I)/6)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
           Pi^2*G[0, 0, 1, x] - Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/
            6 - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 0, 1, x] + 
           Pi^2*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
           (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
           6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
           2*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 1, 1, x] + 
           2*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 1, 1, x] - 
           6*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
           2*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
           4*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
           2*G[1, 1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
           (7*I)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*
            Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 
           2*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 
           2*G[1, 1, x]*Zeta[3] + (52*Zeta[5])/5))))/Nc^2) + 
 DD[i1, i4]*DD[i2, i3]*
  (Nf*(10/9 + ((2*I)/3)*Pi + Log[mu2/s]*(2/3 - (2*RATIO[x])/3) + 
     (-10/9 - ((2*I)/3)*Pi)*RATIO[x] + e*(56/27 + ((10*I)/9)*Pi - 
       (7*Pi^2)/18 + Log[mu2/s]^2*(1/3 - RATIO[x]/3) + 
       (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*RATIO[x] + 
       Log[mu2/s]*(10/9 + ((2*I)/3)*Pi + (-10/9 - ((2*I)/3)*Pi)*RATIO[x])) + 
     e^2*(328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 + 
       Log[mu2/s]^3*(1/9 - RATIO[x]/9) + Log[mu2/s]^2*(5/9 + (I/3)*Pi + 
         (-5/9 - (I/3)*Pi)*RATIO[x]) + Log[mu2/s]*(56/27 + ((10*I)/9)*Pi - 
         (7*Pi^2)/18 + (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*RATIO[x]) - 
       (14*Zeta[3])/9 + RATIO[x]*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + 
         (I/6)*Pi^3 + (14*Zeta[3])/9)) + e^3*(1952/243 + ((328*I)/81)*Pi - 
       (98*Pi^2)/81 - ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 + 
       Log[mu2/s]^4*(1/36 - RATIO[x]/36) + Log[mu2/s]^3*
        (5/27 + (I/9)*Pi + (-5/27 - (I/9)*Pi)*RATIO[x]) + 
       Log[mu2/s]^2*(28/27 + ((5*I)/9)*Pi - (7*Pi^2)/36 + 
         (-28/27 - ((5*I)/9)*Pi + (7*Pi^2)/36)*RATIO[x]) - (70*Zeta[3])/27 - 
       ((14*I)/9)*Pi*Zeta[3] + RATIO[x]*(-1952/243 - ((328*I)/81)*Pi + 
         (98*Pi^2)/81 + ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + (70*Zeta[3])/27 + 
         ((14*I)/9)*Pi*Zeta[3]) + Log[mu2/s]*(328/81 + ((56*I)/27)*Pi - 
         (35*Pi^2)/54 - (I/6)*Pi^3 - (14*Zeta[3])/9 + 
         RATIO[x]*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + (I/6)*Pi^3 + 
           (14*Zeta[3])/9))) + e^4*(11680/729 + ((1952*I)/243)*Pi - 
       (574*Pi^2)/243 - ((14*I)/27)*Pi^3 + (73*Pi^4)/1296 - (I/144)*Pi^5 + 
       Log[mu2/s]^5*(1/180 - RATIO[x]/180) + Log[mu2/s]^4*
        (5/108 + (I/36)*Pi + (-5/108 - (I/36)*Pi)*RATIO[x]) + 
       Log[mu2/s]^3*(28/81 + ((5*I)/27)*Pi - (7*Pi^2)/108 + 
         (-28/81 - ((5*I)/27)*Pi + (7*Pi^2)/108)*RATIO[x]) + 
       Log[mu2/s]^2*(164/81 + ((28*I)/27)*Pi - (35*Pi^2)/108 - (I/12)*Pi^3 + 
         RATIO[x]*(-164/81 - ((28*I)/27)*Pi + (35*Pi^2)/108 + (I/12)*Pi^3 + 
           (7*Zeta[3])/9) - (7*Zeta[3])/9) - (392*Zeta[3])/81 - 
       ((70*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 + 
       Log[mu2/s]*(1952/243 + ((328*I)/81)*Pi - (98*Pi^2)/81 - 
         ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - (70*Zeta[3])/27 - 
         ((14*I)/9)*Pi*Zeta[3] + RATIO[x]*(-1952/243 - ((328*I)/81)*Pi + 
           (98*Pi^2)/81 + ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + 
           (70*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3])) - (62*Zeta[5])/15 + 
       RATIO[x]*(-11680/729 - ((1952*I)/243)*Pi + (574*Pi^2)/243 + 
         ((14*I)/27)*Pi^3 - (73*Pi^4)/1296 + (I/144)*Pi^5 + 
         (392*Zeta[3])/81 + ((70*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 + 
         (62*Zeta[5])/15))) + (-8 - (5*I)*Pi + (7*Pi^2)/6 - 2*G[0, x] + 
     (4*I)*Pi*G[1, x] + 4*G[0, 0, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(-1 + RATIO[x]) + 
     (8 + (3*I)*Pi - (7*Pi^2)/6 + (4*I)*Pi*G[0, x] - (4*I)*Pi*G[1, x])*
      RATIO[x] + Log[mu2/s]*(-3 - (2*I)*Pi - 4*G[0, x] + 4*G[1, x] + 
       (3 + (2*I)*Pi + 4*G[0, x] - 4*G[1, x])*RATIO[x]) + 
     e*(-16 - (10*I)*Pi + (11*Pi^2)/4 + (I/2)*Pi^3 - 3*G[0, x] + 
       (2*I)*Pi*G[0, x] + (Pi^2*G[0, x])/3 + G[1, x] - (2*I)*Pi*G[1, x] - 
       (7*Pi^2*G[1, x])/3 + 4*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - 
       2*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 
       4*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]^3*(-1/3 + RATIO[x]/3) + 
       Log[mu2/s]^2*(-3/2 - I*Pi - 2*G[0, x] + 2*G[1, x] + 
         (3/2 + I*Pi + 2*G[0, x] - 2*G[1, x])*RATIO[x]) + 
       Log[mu2/s]*(-8 - (5*I)*Pi + (7*Pi^2)/6 - 2*G[0, x] + 
         (4*I)*Pi*G[1, x] + 4*G[0, 0, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (8 + (3*I)*Pi - (7*Pi^2)/6 + 
           (4*I)*Pi*G[0, x] - (4*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - I*Pi*G[0, x] + Pi^2*G[0, x] - 
         G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
         4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - 2*Zeta[3]) + 
       RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/4 - ((7*I)/6)*Pi^3 - 
         (7*Pi^2*G[0, x])/3 + (7*Pi^2*G[1, x])/3 - (4*I)*Pi*G[0, 0, x] - 
         (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] - 
         4*G[0, 0, 0, x] - 4*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
         4*G[1, 1, 1, x] - (2*Zeta[3])/3) + (14*Zeta[3])/3) + 
     e^2*(-32 - (20*I)*Pi + (17*Pi^2)/3 + ((11*I)/12)*Pi^3 - (73*Pi^4)/720 - 
       6*G[0, x] + (4*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/6 + 2*G[1, x] - 
       (4*I)*Pi*G[1, x] + Pi^2*G[1, x] - I*Pi^3*G[1, x] + 7*G[0, 0, x] - 
       (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - (2*I)*Pi*G[0, 1, x] - 
       2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - 6*G[0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + 
       2*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 4*G[1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^4*
        (-1/12 + RATIO[x]/12) + Log[mu2/s]^3*(-1/2 - (I/3)*Pi - 
         (2*G[0, x])/3 + (2*G[1, x])/3 + (1/2 + (I/3)*Pi + (2*G[0, x])/3 - 
           (2*G[1, x])/3)*RATIO[x]) + Log[mu2/s]^2*(-4 - ((5*I)/2)*Pi + 
         (7*Pi^2)/12 - G[0, x] + (2*I)*Pi*G[1, x] + 2*G[0, 0, x] + 
         ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (4 + ((3*I)/2)*Pi - (7*Pi^2)/12 + (2*I)*Pi*G[0, x] - 
           (2*I)*Pi*G[1, x])*RATIO[x]) + 9*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + 
       (28*G[0, x]*Zeta[3])/3 - (28*G[1, x]*Zeta[3])/3 + 
       Log[mu2/s]*(-16 - (10*I)*Pi + (11*Pi^2)/4 + (I/2)*Pi^3 - 3*G[0, x] + 
         (2*I)*Pi*G[0, x] + (Pi^2*G[0, x])/3 + G[1, x] - (2*I)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/3 + 4*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - 
         2*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 
         4*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + ((2*I)*Pi*G[1, x] + 
           2*G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          ((I/3)*Pi^3 - I*Pi*G[0, x] + Pi^2*G[0, x] - G[0, 0, x] + 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
           2*G[1, 0, 0, x] - 2*Zeta[3]) + RATIO[x]*(16 + (8*I)*Pi - 
           (7*Pi^2)/4 - ((7*I)/6)*Pi^3 - (7*Pi^2*G[0, x])/3 + 
           (7*Pi^2*G[1, x])/3 - (4*I)*Pi*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] + 
           (4*I)*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 
           4*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 4*G[1, 1, 1, x] - 
           (2*Zeta[3])/3) + (14*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((I/6)*Pi^3 - (3*Pi^4)/20 - (3*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 + 
         (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 3*G[0, 0, x] + 
         I*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - I*Pi*G[1, 0, x] + 
         Pi^2*G[1, 0, x] + 2*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
         4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] - Zeta[3] + 
         2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
       RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - ((3*I)/4)*Pi^3 + 
         (289*Pi^4)/720 - (I/3)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] + 
         2*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 0, x] - 
         2*Pi^2*G[1, 1, x] + (4*I)*Pi*G[0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 0, x] + 8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, x] - 
         7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
         (40*G[1, x]*Zeta[3])/3)) + e^3*(-64 - (40*I)*Pi + (34*Pi^2)/3 + 
       ((11*I)/6)*Pi^3 - (27*Pi^4)/160 + (I/48)*Pi^5 - 12*G[0, x] + 
       (8*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/4 - (I/6)*Pi^3*G[0, x] + 
       (47*Pi^4*G[0, x])/360 + 4*G[1, x] - (8*I)*Pi*G[1, x] + 
       (23*Pi^2*G[1, x])/12 + (I/6)*Pi^3*G[1, x] + (73*Pi^4*G[1, x])/360 + 
       14*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
       (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi^3*G[0, 1, x] + 
       (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 10*G[1, 1, x] + 
       (4*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + I*Pi^3*G[1, 1, x] - 
       11*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/3 + 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, x])/3 + 8*G[0, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, 1, x] + 
       ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
         (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^5*
        (-1/60 + RATIO[x]/60) + Log[mu2/s]^4*(-1/8 - (I/12)*Pi - G[0, x]/6 + 
         G[1, x]/6 + (1/8 + (I/12)*Pi + G[0, x]/6 - G[1, x]/6)*RATIO[x]) + 
       Log[mu2/s]^3*(-4/3 - ((5*I)/6)*Pi + (7*Pi^2)/36 - G[0, x]/3 + 
         ((2*I)/3)*Pi*G[1, x] + (2*G[0, 0, x])/3 + 
         ((-I/3)*Pi*G[0, x] - G[0, 0, x]/3)*RATIO[(1 - x)^(-1)] + 
         (4/3 + (I/2)*Pi - (7*Pi^2)/36 + ((2*I)/3)*Pi*G[0, x] - 
           ((2*I)/3)*Pi*G[1, x])*RATIO[x]) + (68*Zeta[3])/3 + 
       ((35*I)/3)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/18 + (8*G[0, x]*Zeta[3])/3 + 
       2*G[1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (28*G[0, 0, x]*Zeta[3])/3 + Log[mu2/s]^2*(-8 - (5*I)*Pi + 
         (11*Pi^2)/8 + (I/4)*Pi^3 - (3*G[0, x])/2 + I*Pi*G[0, x] + 
         (Pi^2*G[0, x])/6 + G[1, x]/2 - I*Pi*G[1, x] - (7*Pi^2*G[1, x])/6 + 
         2*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] + 2*G[0, 1, 1, x] - 
         2*G[1, 1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + I*Pi*G[0, 0, x] - 
           I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + 
         RATIO[x]*(8 + (4*I)*Pi - (7*Pi^2)/8 - ((7*I)/12)*Pi^3 - 
           (7*Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 0, x] - 
           (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] - 
           2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
           2*G[1, 1, 1, x] - Zeta[3]/3) + (7*Zeta[3])/3) + 
       Log[mu2/s]*(-32 - (20*I)*Pi + (17*Pi^2)/3 + ((11*I)/12)*Pi^3 - 
         (73*Pi^4)/720 - 6*G[0, x] + (4*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/6 + 
         2*G[1, x] - (4*I)*Pi*G[1, x] + Pi^2*G[1, x] - I*Pi^3*G[1, x] + 
         7*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 
         5*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - 
         6*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
         4*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 
         4*G[0, 0, 1, 1, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 1, x] + ((3*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
           (2*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] - 4*G[1, 1, 1, x])*RATIO[x^(-1)] + 9*Zeta[3] + 
         ((14*I)/3)*Pi*Zeta[3] + (28*G[0, x]*Zeta[3])/3 - 
         (28*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - 
           (3*Pi^4)/20 - (3*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 + 
           (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 3*G[0, 0, x] + 
           I*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - I*Pi*G[1, 0, x] + 
           Pi^2*G[1, 0, x] + 2*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
           4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] - Zeta[3] + 
           2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
         RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - ((3*I)/4)*Pi^3 + 
           (289*Pi^4)/720 - (I/3)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] + 
           2*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 0, x] - 
           2*Pi^2*G[1, 1, x] + (4*I)*Pi*G[0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           (4*I)*Pi*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 0, x] + 8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
           4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, x] - 
           7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
           (40*G[1, x]*Zeta[3])/3)) + RATIO[x]*(64 + (32*I)*Pi - 
         (28*Pi^2)/3 - (2*I)*Pi^3 + (73*Pi^4)/480 + ((49*I)/720)*Pi^5 - 
         (7*Pi^4*G[0, x])/72 + (7*Pi^4*G[1, x])/72 + (I/3)*Pi^3*G[0, 0, x] + 
         ((5*I)/3)*Pi^3*G[0, 1, x] - (I/3)*Pi^3*G[1, 0, x] - 
         ((5*I)/3)*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/3 + 
         2*Pi^2*G[0, 0, 1, x] + 2*Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 1, x])/
          3 + (5*Pi^2*G[1, 0, 0, x])/3 - 2*Pi^2*G[1, 0, 1, x] - 
         2*Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         8*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
         (7*I)*Pi*Zeta[3] + (43*Pi^2*Zeta[3])/18 - ((28*I)/3)*Pi*G[0, x]*
          Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 4*G[0, 0, x]*Zeta[3] - 
         4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 4*G[1, 1, x]*Zeta[3] - 
         (42*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (3*Pi^4)/40 - 
         ((2*I)/45)*Pi^5 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
         (I/12)*Pi^3*G[0, x] - (Pi^4*G[0, x])/60 + (I/6)*Pi^3*G[1, x] - 
         (3*Pi^4*G[1, x])/20 - 6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 - (I/6)*Pi^3*G[0, 0, x] - 
         (I/3)*Pi^3*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
         (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 + I*Pi*G[0, 1, 0, x] - 
         Pi^2*G[0, 1, 0, x] - 3*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/6 - I*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 
         3*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] + 
         2*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] - 
         6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, x] - 3*Zeta[3] + 
         (Pi^2*Zeta[3])/6 + G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] + 
         2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - 2*Zeta[5]) + 
       (62*Zeta[5])/5) + e^4*(-128 - (80*I)*Pi + (68*Pi^2)/3 + 
       ((11*I)/3)*Pi^3 - (49*Pi^4)/180 + ((139*I)/1440)*Pi^5 - 
       (437*Pi^6)/60480 - 24*G[0, x] + (16*I)*Pi*G[0, x] - 
       (7*Pi^2*G[0, x])/2 - (I/3)*Pi^3*G[0, x] + (59*Pi^4*G[0, x])/720 + 
       8*G[1, x] - (16*I)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 + 
       (I/3)*Pi^3*G[1, x] - (Pi^4*G[1, x])/60 - (I/24)*Pi^5*G[1, x] + 
       28*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/12 + 
       (I/6)*Pi^3*G[0, 0, x] - (47*Pi^4*G[0, 0, x])/360 - 
       (8*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + ((5*I)/6)*Pi^3*G[0, 1, x] + 
       (Pi^4*G[0, 1, x])/3 + (8*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - 
       (I/6)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] - 
       (19*Pi^2*G[1, 1, x])/12 - ((5*I)/6)*Pi^3*G[1, 1, x] - 
       (Pi^4*G[1, 1, x])/3 - 22*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/2 - (4*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
       I*Pi^3*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] - 
       8*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
       I*Pi^3*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/6 + (4*I)*Pi*G[1, 0, 1, x] - 
       Pi^2*G[1, 0, 1, x] + I*Pi^3*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
       Pi^2*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 
       (2*Pi^2*G[1, 1, 1, x])/3 - I*Pi^3*G[1, 1, 1, x] + 
       15*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, 1, x] - 
       2*Pi^2*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
       4*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (5*Pi^2*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
       2*Pi^2*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] - 
       (4*Pi^2*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] + 
       2*Pi^2*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
       (5*Pi^2*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
       2*Pi^2*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       13*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] + 
       (4*Pi^2*G[1, 1, 1, 1, x])/3 - 10*G[0, 0, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 1, 1, x] + 4*G[0, 0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 0, 1, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, 1, x] + 12*G[0, 0, 1, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, 1, 1, x] + 
       4*G[0, 1, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 1, 1, x] + 
       4*G[1, 0, 1, 0, 1, 1, x] - 12*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-1/360 + RATIO[x]/360) + Log[mu2/s]^5*
        (-1/40 - (I/60)*Pi - G[0, x]/30 + G[1, x]/30 + 
         (1/40 + (I/60)*Pi + G[0, x]/30 - G[1, x]/30)*RATIO[x]) + 
       Log[mu2/s]^4*(-1/3 - ((5*I)/24)*Pi + (7*Pi^2)/144 - G[0, x]/12 + 
         (I/6)*Pi*G[1, x] + G[0, 0, x]/6 + ((-I/12)*Pi*G[0, x] - 
           G[0, 0, x]/12)*RATIO[(1 - x)^(-1)] + 
         (1/3 + (I/8)*Pi - (7*Pi^2)/144 + (I/6)*Pi*G[0, x] - 
           (I/6)*Pi*G[1, x])*RATIO[x]) + Log[mu2/s]^3*(-8/3 - ((5*I)/3)*Pi + 
         (11*Pi^2)/24 + (I/12)*Pi^3 - G[0, x]/2 + (I/3)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/18 + G[1, x]/6 - (I/3)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/18 + (2*G[0, 0, x])/3 + ((2*I)/3)*Pi*G[0, 1, x] - 
         G[1, 1, x]/3 - ((2*I)/3)*Pi*G[1, 1, x] - (2*G[0, 0, 0, x])/3 + 
         (2*G[0, 1, 1, x])/3 - (2*G[1, 1, 1, x])/3 + 
         ((I/3)*Pi*G[1, x] + G[1, 1, x]/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*((I/18)*Pi^3 - (I/6)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/6 - G[0, 0, x]/6 + (I/3)*Pi*G[0, 0, x] - 
           (I/3)*Pi*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - G[1, 0, 0, x]/3 - 
           Zeta[3]/3) + RATIO[x]*(8/3 + ((4*I)/3)*Pi - (7*Pi^2)/24 - 
           ((7*I)/36)*Pi^3 - (7*Pi^2*G[0, x])/18 + (7*Pi^2*G[1, x])/18 - 
           ((2*I)/3)*Pi*G[0, 0, x] - ((2*I)/3)*Pi*G[0, 1, x] + 
           ((2*I)/3)*Pi*G[1, 0, x] + ((2*I)/3)*Pi*G[1, 1, x] - 
           (2*G[0, 0, 0, x])/3 - (2*G[0, 1, 1, x])/3 + (2*G[1, 0, 0, x])/3 + 
           (2*G[1, 1, 1, x])/3 - Zeta[3]/9) + (7*Zeta[3])/9) + 
       (136*Zeta[3])/3 + ((70*I)/3)*Pi*Zeta[3] - (79*Pi^2*Zeta[3])/12 - 
       ((7*I)/6)*Pi^3*Zeta[3] + 3*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] - (7*Pi^2*G[0, x]*Zeta[3])/9 + (5*G[1, x]*Zeta[3])/3 + 
       ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (49*Pi^2*G[1, x]*Zeta[3])/9 - 
       (22*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
       ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 
       (20*G[1, 1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (28*G[0, 0, 0, x]*Zeta[3])/3 - (28*G[0, 1, 1, x]*Zeta[3])/3 + 
       (28*G[1, 1, 1, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*((12*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
         ((3*I)/4)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 + (6*I)*Pi*G[0, 1, x] - 
         (3*Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] + 12*G[1, 1, x] - 
         (6*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 + 
         (I/2)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + 6*G[0, 1, 1, x] - (3*I)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/6 - (3*I)*Pi*G[1, 0, 1, x] + 
         Pi^2*G[1, 0, 1, x] - 12*G[1, 1, 1, x] + (3*I)*Pi*G[1, 1, 1, x] - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         3*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] - 
         3*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (14*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(-16 - (10*I)*Pi + 
         (17*Pi^2)/6 + ((11*I)/24)*Pi^3 - (73*Pi^4)/1440 - 3*G[0, x] + 
         (2*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/12 + G[1, x] - 
         (2*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
         (7*G[0, 0, x])/2 - I*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
         I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + I*Pi*G[1, 0, x] - 
         (5*G[1, 1, x])/2 + I*Pi*G[1, 1, x] + Pi^2*G[1, 1, x] - 
         3*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] + G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
         2*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, x] + (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
           I*Pi*G[0, 1, x] + (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + 
           G[0, 1, 1, x] - 2*G[1, 1, 1, x])*RATIO[x^(-1)] + (9*Zeta[3])/2 + 
         ((7*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 - 
         (14*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - 
           (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/4 + 
           (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - (3*G[0, 0, x])/2 + 
           (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
           Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
         RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/3 - ((3*I)/8)*Pi^3 + 
           (289*Pi^4)/1440 - (I/6)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
           Pi^2*G[0, 0, x] + Pi^2*G[0, 1, x] - Pi^2*G[1, 0, x] - 
           Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 
           2*G[0, 1, 0, 0, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (7*Zeta[3])/2 - ((7*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (20*G[1, x]*Zeta[3])/3)) + (103*Zeta[5])/5 + 
       ((62*I)/5)*Pi*Zeta[5] + (124*G[0, x]*Zeta[5])/5 - 
       (124*G[1, x]*Zeta[5])/5 + Log[mu2/s]*(-64 - (40*I)*Pi + (34*Pi^2)/3 + 
         ((11*I)/6)*Pi^3 - (27*Pi^4)/160 + (I/48)*Pi^5 - 12*G[0, x] + 
         (8*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/4 - (I/6)*Pi^3*G[0, x] + 
         (47*Pi^4*G[0, x])/360 + 4*G[1, x] - (8*I)*Pi*G[1, x] + 
         (23*Pi^2*G[1, x])/12 + (I/6)*Pi^3*G[1, x] + (73*Pi^4*G[1, x])/360 + 
         14*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
         (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi^3*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 10*G[1, 1, x] + 
         (4*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + I*Pi^3*G[1, 1, x] - 
         11*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/3 + 4*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 + 
         8*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         6*G[1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
         8*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] - 
         12*G[1, 1, 1, 1, 1, x] + ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - 
           (I/2)*Pi^3*G[1, x] + (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 
           6*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
           6*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + (68*Zeta[3])/3 + ((35*I)/3)*Pi*Zeta[3] - 
         (49*Pi^2*Zeta[3])/18 + (8*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3] - 
         ((28*I)/3)*Pi*G[1, x]*Zeta[3] - (28*G[0, 0, x]*Zeta[3])/3 + 
         RATIO[x]*(64 + (32*I)*Pi - (28*Pi^2)/3 - (2*I)*Pi^3 + 
           (73*Pi^4)/480 + ((49*I)/720)*Pi^5 - (7*Pi^4*G[0, x])/72 + 
           (7*Pi^4*G[1, x])/72 + (I/3)*Pi^3*G[0, 0, x] + ((5*I)/3)*Pi^3*
            G[0, 1, x] - (I/3)*Pi^3*G[1, 0, x] - ((5*I)/3)*Pi^3*G[1, 1, x] - 
           (5*Pi^2*G[0, 0, 0, x])/3 + 2*Pi^2*G[0, 0, 1, x] + 
           2*Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 1, x])/3 + 
           (5*Pi^2*G[1, 0, 0, x])/3 - 2*Pi^2*G[1, 0, 1, x] - 
           2*Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, x] - 
           12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, 1, x] + 
           4*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 
           8*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
           4*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 1, x] + 
           12*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
           4*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
           8*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
           (7*I)*Pi*Zeta[3] + (43*Pi^2*Zeta[3])/18 - ((28*I)/3)*Pi*G[0, x]*
            Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 4*G[0, 0, x]*Zeta[3] - 
           4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 
           4*G[1, 1, x]*Zeta[3] - (42*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
          ((I/2)*Pi^3 - (3*Pi^4)/40 - ((2*I)/45)*Pi^5 - (6*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/2 + (I/12)*Pi^3*G[0, x] - (Pi^4*G[0, x])/60 + 
           (I/6)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/20 - 6*G[0, 0, x] + 
           (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] - 
           (3*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
           (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 + 
           I*Pi*G[0, 1, 0, x] - Pi^2*G[0, 1, 0, x] - 3*G[1, 0, 0, x] + 
           I*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 - 
           I*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, 0, x] + 2*G[1, 0, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
           G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
           2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
           2*G[1, 1, 1, 0, 0, x] - 3*Zeta[3] + (Pi^2*Zeta[3])/6 + 
           G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
           G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*
            Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - 
           2*Zeta[5]) + (62*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
        (I*Pi^3 - (9*Pi^4)/40 - (I/45)*Pi^5 + Pi^6/112 - (12*I)*Pi*G[0, x] + 
         3*Pi^2*G[0, x] + (I/4)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 + 
         ((47*I)/720)*Pi^5*G[0, x] + (I/2)*Pi^3*G[1, x] - 
         (3*Pi^4*G[1, x])/40 - ((2*I)/45)*Pi^5*G[1, x] - 12*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/4 - 
         (I/12)*Pi^3*G[0, 0, x] + (59*Pi^4*G[0, 0, x])/720 - 
         (I/6)*Pi^3*G[0, 1, x] + (3*Pi^4*G[0, 1, x])/20 - 
         (6*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 + 
         (I/12)*Pi^3*G[1, 0, x] - (Pi^4*G[1, 0, x])/60 + 
         (I/6)*Pi^3*G[1, 1, x] - (3*Pi^4*G[1, 1, x])/20 + 12*G[0, 0, 0, x] - 
         (3*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         (I/6)*Pi^3*G[0, 0, 0, x] + (I/3)*Pi^3*G[0, 0, 1, x] + 
         (3*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         (I/6)*Pi^3*G[0, 1, 0, x] - (I/3)*Pi^3*G[0, 1, 1, x] - 
         6*G[1, 0, 0, x] + (3*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
          12 - (I/6)*Pi^3*G[1, 0, 0, x] - (I/3)*Pi^3*G[1, 0, 1, x] - 
         (3*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 + 
         (I/6)*Pi^3*G[1, 1, 0, x] + (I/3)*Pi^3*G[1, 1, 1, x] - 
         9*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/
          2 - I*Pi*G[0, 0, 1, 0, x] + Pi^2*G[0, 0, 1, 0, x] + 
         3*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 0, x] + 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 + I*Pi*G[0, 1, 1, 0, x] - 
         Pi^2*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 + I*Pi*G[1, 0, 1, 0, x] - 
         Pi^2*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] - 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 - I*Pi*G[1, 1, 1, 0, x] + 
         Pi^2*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 10*G[0, 0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
         2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
         2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
         2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 1, 0, 0, x] - 6*Zeta[3] + (Pi^2*Zeta[3])/12 - 
         ((7*I)/9)*Pi^3*Zeta[3] + 3*G[0, x]*Zeta[3] + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/2 - 3*G[1, x]*Zeta[3] + 
         (Pi^2*G[1, x]*Zeta[3])/6 + (4*G[0, 0, x]*Zeta[3])/3 - 
         ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + G[0, 1, x]*Zeta[3] + 
         G[1, 0, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         G[1, 1, x]*Zeta[3] - (22*G[0, 0, 0, x]*Zeta[3])/3 - 
         2*G[0, 0, 1, x]*Zeta[3] - 2*G[0, 1, 0, x]*Zeta[3] + 
         2*G[0, 1, 1, x]*Zeta[3] + (8*G[1, 0, 0, x]*Zeta[3])/3 + 
         2*G[1, 0, 1, x]*Zeta[3] + 2*G[1, 1, 0, x]*Zeta[3] - 
         2*G[1, 1, 1, x]*Zeta[3] + (14*Zeta[3]^2)/3 - Zeta[5] + 
         2*G[0, x]*Zeta[5] - 2*G[1, x]*Zeta[5]) + 
       RATIO[x]*(128 + (64*I)*Pi - (56*Pi^2)/3 - (4*I)*Pi^3 + (73*Pi^4)/180 - 
         (I/32)*Pi^5 - (643*Pi^6)/60480 - ((47*I)/360)*Pi^5*G[0, x] + 
         ((47*I)/360)*Pi^5*G[1, x] - (Pi^4*G[0, 0, x])/30 - 
         (19*Pi^4*G[0, 1, x])/30 + (Pi^4*G[1, 0, x])/30 + 
         (19*Pi^4*G[1, 1, x])/30 - (I/3)*Pi^3*G[0, 0, 0, x] + 
         (I/3)*Pi^3*G[0, 0, 1, x] + (I/3)*Pi^3*G[0, 1, 0, x] - 
         (I/3)*Pi^3*G[0, 1, 1, x] + (I/3)*Pi^3*G[1, 0, 0, x] - 
         (I/3)*Pi^3*G[1, 0, 1, x] - (I/3)*Pi^3*G[1, 1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, 1, x] + (4*Pi^2*G[0, 0, 0, 0, x])/3 + 
         2*Pi^2*G[0, 0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, 0, x] - 
         (5*Pi^2*G[0, 0, 1, 1, x])/3 - (5*Pi^2*G[0, 1, 0, 0, x])/3 - 
         2*Pi^2*G[0, 1, 0, 1, x] + 2*Pi^2*G[0, 1, 1, 0, x] + 
         (4*Pi^2*G[0, 1, 1, 1, x])/3 - (4*Pi^2*G[1, 0, 0, 0, x])/3 - 
         2*Pi^2*G[1, 0, 0, 1, x] + 2*Pi^2*G[1, 0, 1, 0, x] + 
         (5*Pi^2*G[1, 0, 1, 1, x])/3 + (5*Pi^2*G[1, 1, 0, 0, x])/3 + 
         2*Pi^2*G[1, 1, 0, 1, x] - 2*Pi^2*G[1, 1, 1, 0, x] - 
         (4*Pi^2*G[1, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 0, 1, 1, 1, x] - 8*G[0, 0, 1, 0, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 0, 0, x] - 
         12*G[0, 0, 1, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, 0, 0, x] - 
         8*G[0, 1, 0, 1, 1, 1, x] + 8*G[0, 1, 1, 0, 0, 0, x] - 
         4*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] + 
         16*G[0, 1, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
         8*G[1, 0, 0, 1, 1, 1, x] + 8*G[1, 0, 1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] + 
         12*G[1, 0, 1, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
         8*G[1, 1, 0, 1, 1, 1, x] - 8*G[1, 1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 1, 1, 1, x] - (112*Zeta[3])/3 - 
         ((56*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/12 + 
         ((49*I)/18)*Pi^3*Zeta[3] + (52*Pi^2*G[0, x]*Zeta[3])/9 - 
         (52*Pi^2*G[1, x]*Zeta[3])/9 + ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] - ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (16*G[0, 0, 0, x]*Zeta[3])/3 + 4*G[0, 0, 1, x]*Zeta[3] + 
         4*G[0, 1, 0, x]*Zeta[3] + (16*G[0, 1, 1, x]*Zeta[3])/3 - 
         (16*G[1, 0, 0, x]*Zeta[3])/3 - 4*G[1, 0, 1, x]*Zeta[3] - 
         4*G[1, 1, 0, x]*Zeta[3] - (16*G[1, 1, 1, x]*Zeta[3])/3 - 
         (35*Zeta[3]^2)/9 - (93*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - 
         (144*G[0, x]*Zeta[5])/5 + (144*G[1, x]*Zeta[5])/5)))/Nc + 
   Nc*(-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x] + 
     Log[mu2/s]^2*(1 - RATIO[x]) + (13/9 + ((2*I)/3)*Pi + Pi^2/6 + 
       (2*I)*Pi*G[1, x])*RATIO[x] + Log[mu2/s]*(-2/3 - 2*G[1, x] + 
       (2/3 + 2*G[1, x])*RATIO[x]) + e*(-80/27 - ((35*I)/18)*Pi + 
       (7*Pi^2)/18 - G[1, x]/2 + I*Pi*G[1, x] + (7*Pi^2*G[1, x])/6 - 
       (2*I)*Pi*G[0, 1, x] + G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
       2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]^3*(1/3 - RATIO[x]/3) + 
       Log[mu2/s]^2*(-1/3 - G[1, x] + (1/3 + G[1, x])*RATIO[x]) + 
       Log[mu2/s]*(-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x] + 
         (13/9 + ((2*I)/3)*Pi + Pi^2/6 + (2*I)*Pi*G[1, x])*RATIO[x]) - 
       (14*Zeta[3])/3 + RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - 
         (7*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (14*Zeta[3])/3)) + 
     e^2*(-484/81 - ((107*I)/27)*Pi + (59*Pi^2)/54 + (I/6)*Pi^3 - 
       (47*Pi^4)/720 - G[1, x] + (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
       (I/2)*Pi^3*G[1, x] + I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
       (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
       2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
         G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2/s]^4*(1/12 - RATIO[x]/12) + Log[mu2/s]^3*
        (-1/9 - G[1, x]/3 + (1/9 + G[1, x]/3)*RATIO[x]) + 
       Log[mu2/s]^2*(-13/18 - (I/3)*Pi - Pi^2/12 - I*Pi*G[1, x] + 
         (13/18 + (I/3)*Pi + Pi^2/12 + I*Pi*G[1, x])*RATIO[x]) + 
       (14*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*(484/81 + ((80*I)/27)*Pi - (91*Pi^2)/108 - (I/6)*Pi^3 + 
         (47*Pi^4)/720 - (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 1, x] + 
         Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 - (14*G[1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-80/27 - ((35*I)/18)*Pi + (7*Pi^2)/18 - G[1, x]/2 + 
         I*Pi*G[1, x] + (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 1, x] + 
         G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
         2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] - 
         (14*Zeta[3])/3 + RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - 
           (7*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (14*Zeta[3])/3))) + 
     e^3*(-2912/243 - ((646*I)/81)*Pi + (361*Pi^2)/162 + ((35*I)/72)*Pi^3 - 
       (73*Pi^4)/2160 - 2*G[1, x] + (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - 
       (I/4)*Pi^3*G[1, x] - (73*Pi^4*G[1, x])/720 + (2*I)*Pi*G[0, 1, x] - 
       (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] + 5*G[1, 1, x] - 
       (2*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - (I/2)*Pi^3*G[1, 1, x] + 
       I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + 2*G[0, 1, 1, x] - 
       I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] - 
       Pi^2*G[1, 0, 1, x] - (9*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + 
       (5*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
       G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
       6*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
       6*G[1, 1, 1, 1, 1, x] + ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
         (I/4)*Pi^3*G[1, x] - ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
         3*G[1, 1, x] + ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^5*
        (1/60 - RATIO[x]/60) + Log[mu2/s]^4*(-1/36 - G[1, x]/12 + 
         (1/36 + G[1, x]/12)*RATIO[x]) + Log[mu2/s]^3*(-13/54 - (I/9)*Pi - 
         Pi^2/36 - (I/3)*Pi*G[1, x] + (13/54 + (I/9)*Pi + Pi^2/36 + 
           (I/3)*Pi*G[1, x])*RATIO[x]) + (91*Zeta[3])/27 + 
       ((14*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 + ((14*I)/3)*Pi*G[1, x]*
        Zeta[3] + Log[mu2/s]^2*(-40/27 - ((35*I)/36)*Pi + (7*Pi^2)/36 - 
         G[1, x]/4 + (I/2)*Pi*G[1, x] + (7*Pi^2*G[1, x])/12 - 
         I*Pi*G[0, 1, x] + G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
         G[1, 1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] - 
         (7*Zeta[3])/3 + RATIO[x]*(40/27 + ((13*I)/18)*Pi - (7*Pi^2)/36 - 
           (7*Pi^2*G[1, x])/12 + I*Pi*G[0, 1, x] - I*Pi*G[1, 1, x] + 
           G[0, 1, 1, x] - G[1, 1, 1, x] + (7*Zeta[3])/3)) + 
       Log[mu2/s]*(-484/81 - ((107*I)/27)*Pi + (59*Pi^2)/54 + (I/6)*Pi^3 - 
         (47*Pi^4)/720 - G[1, x] + (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
         (I/2)*Pi^3*G[1, x] + I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
         (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
           G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + (14*Zeta[3])/9 + 
         (14*G[1, x]*Zeta[3])/3 + RATIO[x]*(484/81 + ((80*I)/27)*Pi - 
           (91*Pi^2)/108 - (I/6)*Pi^3 + (47*Pi^4)/720 - (I/2)*Pi^3*G[1, x] - 
           Pi^2*G[0, 1, x] + Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 
           2*G[1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 - 
           (14*G[1, x]*Zeta[3])/3)) - (62*Zeta[5])/5 + 
       RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
         ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + (73*Pi^4*G[1, x])/720 - 
         (I/2)*Pi^3*G[0, 1, x] + (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 1, x] - 
         (5*Pi^2*G[1, 1, 1, x])/6 + (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - ((14*I)/9)*Pi*Zeta[3] - 
         (7*Pi^2*Zeta[3])/18 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (62*Zeta[5])/5)) + e^4*(-17488/729 - ((3884*I)/243)*Pi + 
       (1090*Pi^2)/243 + ((107*I)/108)*Pi^3 - (1489*Pi^4)/12960 + 
       (I/144)*Pi^5 - (949*Pi^6)/60480 - 4*G[1, x] + (8*I)*Pi*G[1, x] - 
       (23*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + 
       (I/48)*Pi^5*G[1, x] + (4*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - 
       (I/4)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/6 + 10*G[1, 1, x] - 
       (4*I)*Pi*G[1, 1, x] + (19*Pi^2*G[1, 1, x])/24 + 
       (I/4)*Pi^3*G[1, 1, x] + (Pi^4*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
       (Pi^2*G[0, 0, 1, x])/2 + (I/2)*Pi^3*G[0, 0, 1, x] + 4*G[0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
       (I/2)*Pi^3*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/2 - (I/2)*Pi^3*G[1, 0, 1, x] - 9*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
       (I/2)*Pi^3*G[1, 1, 1, x] + I*Pi*G[0, 0, 0, 1, x] + 
       Pi^2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/6 - I*Pi*G[0, 1, 0, 1, x] - 
       Pi^2*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] + 
       (2*Pi^2*G[0, 1, 1, 1, x])/3 - I*Pi*G[1, 0, 0, 1, x] - 
       Pi^2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 1, x] + I*Pi*G[1, 0, 1, 1, x] + 
       (5*Pi^2*G[1, 0, 1, 1, x])/6 + I*Pi*G[1, 1, 0, 1, x] + 
       Pi^2*G[1, 1, 0, 1, x] + (13*G[1, 1, 1, 1, x])/2 - 
       I*Pi*G[1, 1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       3*G[0, 1, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       2*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 1, 1, x] - 6*G[0, 0, 1, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 1, 1, x] - 
       2*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(1/360 - RATIO[x]/360) + Log[mu2/s]^5*
        (-1/180 - G[1, x]/60 + (1/180 + G[1, x]/60)*RATIO[x]) + 
       Log[mu2/s]^4*(-13/216 - (I/36)*Pi - Pi^2/144 - (I/12)*Pi*G[1, x] + 
         (13/216 + (I/36)*Pi + Pi^2/144 + (I/12)*Pi*G[1, x])*RATIO[x]) + 
       Log[mu2/s]^3*(-40/81 - ((35*I)/108)*Pi + (7*Pi^2)/108 - G[1, x]/12 + 
         (I/6)*Pi*G[1, x] + (7*Pi^2*G[1, x])/36 - (I/3)*Pi*G[0, 1, x] + 
         G[1, 1, x]/6 + (I/3)*Pi*G[1, 1, x] - G[0, 1, 1, x]/3 + 
         G[1, 1, 1, x]/3 + ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
         RATIO[x]*(40/81 + ((13*I)/54)*Pi - (7*Pi^2)/108 - 
           (7*Pi^2*G[1, x])/36 + (I/3)*Pi*G[0, 1, x] - (I/3)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x]/3 - G[1, 1, 1, x]/3 + (7*Zeta[3])/9) - 
         (7*Zeta[3])/9) + (560*Zeta[3])/81 + ((245*I)/54)*Pi*Zeta[3] - 
       (49*Pi^2*Zeta[3])/54 + (7*G[1, x]*Zeta[3])/6 - 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] - (49*Pi^2*G[1, x]*Zeta[3])/18 + 
       ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (7*G[1, 1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (14*G[0, 1, 1, x]*Zeta[3])/3 - 
       (14*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
         ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - (3*I)*Pi*G[0, 1, x] + 
         (3*Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 6*G[1, 1, x] + 
         (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 - 
         (I/4)*Pi^3*G[1, 1, x] - ((3*I)/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 - 3*G[0, 1, 1, x] + ((3*I)/2)*Pi*
          G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
         ((3*I)/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 
         6*G[1, 1, 1, x] - ((3*I)/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - I*Pi*G[0, 0, 0, 1, x] - (3*G[0, 0, 1, 1, x])/2 + 
         I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 1, x] - 
         I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] + 
         (3*G[1, 0, 1, 1, x])/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - (9*G[1, 1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*
        (-242/81 - ((107*I)/54)*Pi + (59*Pi^2)/108 + (I/12)*Pi^3 - 
         (47*Pi^4)/1440 - G[1, x]/2 + I*Pi*G[1, x] - (Pi^2*G[1, x])/4 + 
         (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 + 
         (5*G[1, 1, x])/4 - (I/2)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 - 
         I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 1, x] + (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - 
           (I/2)*Pi*G[0, 1, x] - (3*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - 
           G[0, 1, 1, x]/2 + G[1, 1, 1, x])*RATIO[x^(-1)] + (7*Zeta[3])/9 + 
         (7*G[1, x]*Zeta[3])/3 + RATIO[x]*(242/81 + ((40*I)/27)*Pi - 
           (91*Pi^2)/216 - (I/12)*Pi^3 + (47*Pi^4)/1440 - 
           (I/4)*Pi^3*G[1, x] - (Pi^2*G[0, 1, x])/2 + (Pi^2*G[1, 1, x])/2 + 
           I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 1, x] + 
           I*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - 
           G[1, 0, 1, 1, x] + 2*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 - 
           (7*G[1, x]*Zeta[3])/3)) + (62*Zeta[5])/15 + 
       (62*G[1, x]*Zeta[5])/5 + RATIO[x]*(17488/729 + ((2912*I)/243)*Pi - 
         (847*Pi^2)/243 - ((20*I)/27)*Pi^3 + (949*Pi^4)/12960 - 
         (I/144)*Pi^5 + (949*Pi^6)/60480 - (I/48)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 1, x])/6 - (Pi^4*G[1, 1, x])/6 - 
         (I/2)*Pi^3*G[0, 0, 1, x] + (I/2)*Pi^3*G[0, 1, 1, x] + 
         (I/2)*Pi^3*G[1, 0, 1, x] - (I/2)*Pi^3*G[1, 1, 1, x] - 
         Pi^2*G[0, 0, 0, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 + 
         Pi^2*G[0, 1, 0, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
         Pi^2*G[1, 0, 0, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
         Pi^2*G[1, 1, 0, 1, x] + (2*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         2*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, 1, x] + 6*G[0, 0, 1, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 1, 1, x] - 6*G[1, 0, 1, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, 1, x] - 
         (560*Zeta[3])/81 - ((91*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 + 
         (49*Pi^2*G[1, x]*Zeta[3])/18 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (14*G[0, 1, 1, x]*Zeta[3])/3 + 
         (14*G[1, 1, 1, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 - (62*Zeta[5])/15 - 
         (62*G[1, x]*Zeta[5])/5) + Log[mu2/s]*(-2912/243 - ((646*I)/81)*Pi + 
         (361*Pi^2)/162 + ((35*I)/72)*Pi^3 - (73*Pi^4)/2160 - 2*G[1, x] + 
         (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - (I/4)*Pi^3*G[1, x] - 
         (73*Pi^4*G[1, x])/720 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
         (I/2)*Pi^3*G[0, 1, x] + 5*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - (I/2)*Pi^3*G[1, 1, x] + 
         I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + 2*G[0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] - 
         Pi^2*G[1, 0, 1, x] - (9*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + 
         (5*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
         6*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 1, 1, x] + ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
           (I/4)*Pi^3*G[1, x] - ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/
            2 - 3*G[1, 1, x] + ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/
            12 - I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + 
           I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - 
           I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
           G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + 
         (91*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 + 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (62*Zeta[5])/5 + 
         RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
           ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + (73*Pi^4*G[1, x])/720 - 
           (I/2)*Pi^3*G[0, 1, x] + (I/2)*Pi^3*G[1, 1, x] - 
           Pi^2*G[0, 0, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 + 
           Pi^2*G[1, 0, 1, x] - (5*Pi^2*G[1, 1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
           2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
           2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
           2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - 
           ((14*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - ((14*I)/3)*Pi*
            G[1, x]*Zeta[3] + (62*Zeta[5])/5)))))


==> anc/H_process1_qqb_QbQ_+--+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i2]*DD[i3, i4]*
  ((Nf^2*(100/81 + ((40*I)/27)*Pi - (4*Pi^2)/9 + 
      Log[mu2/s]^2*(4/9 - (4*RATIO[x])/9) + 
      (-100/81 - ((40*I)/27)*Pi + (4*Pi^2)/9)*RATIO[x] + 
      Log[mu2/s]*(40/27 + ((8*I)/9)*Pi + (-40/27 - ((8*I)/9)*Pi)*RATIO[x]) + 
      e*(1120/243 + ((424*I)/81)*Pi - (190*Pi^2)/81 - ((14*I)/27)*Pi^3 + 
        Log[mu2/s]^3*(4/9 - (4*RATIO[x])/9) + (-1120/243 - ((424*I)/81)*Pi + 
          (190*Pi^2)/81 + ((14*I)/27)*Pi^3)*RATIO[x] + 
        Log[mu2/s]^2*(20/9 + ((4*I)/3)*Pi + (-20/9 - ((4*I)/3)*Pi)*
           RATIO[x]) + Log[mu2/s]*(424/81 + ((40*I)/9)*Pi - (38*Pi^2)/27 + 
          (-424/81 - ((40*I)/9)*Pi + (38*Pi^2)/27)*RATIO[x])) + 
      e^2*(3232/243 + ((1184*I)/81)*Pi - (1714*Pi^2)/243 - 
        ((170*I)/81)*Pi^3 + (121*Pi^4)/324 + Log[mu2/s]^4*
         (7/27 - (7*RATIO[x])/27) + Log[mu2/s]^3*(140/81 + ((28*I)/27)*Pi + 
          (-140/81 - ((28*I)/27)*Pi)*RATIO[x]) + Log[mu2/s]^2*
         (536/81 + ((140*I)/27)*Pi - (5*Pi^2)/3 + 
          (-536/81 - ((140*I)/27)*Pi + (5*Pi^2)/3)*RATIO[x]) - 
        (280*Zeta[3])/81 - ((56*I)/27)*Pi*Zeta[3] + 
        RATIO[x]*(-3232/243 - ((1184*I)/81)*Pi + (1714*Pi^2)/243 + 
          ((170*I)/81)*Pi^3 - (121*Pi^4)/324 + (280*Zeta[3])/81 + 
          ((56*I)/27)*Pi*Zeta[3]) + Log[mu2/s]*(1184/81 + ((1072*I)/81)*Pi - 
          (50*Pi^2)/9 - ((34*I)/27)*Pi^3 - (56*Zeta[3])/27 + 
          RATIO[x]*(-1184/81 - ((1072*I)/81)*Pi + (50*Pi^2)/9 + 
            ((34*I)/27)*Pi^3 + (56*Zeta[3])/27)))))/Nc + 
   (511/16 + ((141*I)/4)*Pi - (181*Pi^2)/12 - ((10*I)/3)*Pi^3 + 
     (131*Pi^4)/120 + 12*G[0, x] + (15*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
     (2*I)*Pi^3*G[0, x] - (24*I)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
     ((11*I)/3)*Pi^3*G[1, x] - (10*I)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/3 - 
     4*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 4*G[1, 0, x] - 
     (4*Pi^2*G[1, 0, x])/3 - 4*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
     (16*Pi^2*G[1, 1, x])/3 - 6*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 
     2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
     2*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
     (4*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] + 
     4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
     4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
     4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] + 
     ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(1/2 - RATIO[x]/2) + Log[mu2/s]^3*
      (3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x] + 
       (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^2*(25/2 + (10*I)*Pi - (19*Pi^2)/6 + 7*G[0, x] + 
       (4*I)*Pi*G[0, x] - 6*G[1, x] - (6*I)*Pi*G[1, x] + 2*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-25/2 - (9*I)*Pi + (19*Pi^2)/6 - 6*G[0, x] - (6*I)*Pi*G[0, x] + 
         6*G[1, x] + (6*I)*Pi*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) - 11*Zeta[3] - 
     (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3] + 
     RATIO[x]*(-511/16 - ((93*I)/4)*Pi + (137*Pi^2)/12 + ((5*I)/2)*Pi^3 - 
       (169*Pi^4)/360 - (16*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 
       ((7*I)/3)*Pi^3*G[0, x] + (16*I)*Pi*G[1, x] - 6*Pi^2*G[1, x] - 
       ((7*I)/3)*Pi^3*G[1, x] + (8*Pi^2*G[0, 0, x])/3 - 
       (16*Pi^2*G[0, 1, x])/3 - (8*Pi^2*G[1, 0, x])/3 + 
       (16*Pi^2*G[1, 1, x])/3 + (12*I)*Pi*G[0, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] - 4*G[0, 1, 1, 1, x] - 
       12*G[1, 0, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 15*Zeta[3] + 
       (16*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 - 
       (14*Pi^4)/45 + (8*I)*Pi*G[0, x] - 5*Pi^2*G[0, x] - 
       (I/6)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] + 
       (11*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + (2*Pi^2*G[0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + 8*G[0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, x] - 10*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 0, x] - 4*Zeta[3] - (4*I)*Pi*Zeta[3] + 
       4*G[1, x]*Zeta[3]) + Log[mu2/s]*(93/4 + (28*I)*Pi - (21*Pi^2)/2 - 
       ((7*I)/3)*Pi^3 + 19*G[0, x] + (10*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/3 - 
       16*G[1, x] - (14*I)*Pi*G[1, x] + (19*Pi^2*G[1, x])/3 - 2*G[0, 0, x] - 
       (4*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] - 
       2*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + (8*I)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       4*G[1, 0, 0, x] + ((3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x]*(-93/4 - (25*I)*Pi + (17*Pi^2)/2 + ((7*I)/3)*Pi^3 - 
         16*G[0, x] - (12*I)*Pi*G[0, x] + (19*Pi^2*G[0, x])/3 + 16*G[1, x] + 
         (12*I)*Pi*G[1, x] - (19*Pi^2*G[1, x])/3 - (8*I)*Pi*G[0, 0, x] + 
         (8*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] - (8*I)*Pi*G[1, 1, x] + 
         12*Zeta[3])) + e*(4205/32 + ((1279*I)/8)*Pi - (3263*Pi^2)/48 - 
       ((283*I)/12)*Pi^3 + (941*Pi^4)/240 + ((29*I)/36)*Pi^5 + 54*G[0, x] + 
       ((131*I)/2)*Pi*G[0, x] - (61*Pi^2*G[0, x])/12 - 
       ((19*I)/4)*Pi^3*G[0, x] + (137*Pi^4*G[0, x])/180 - 6*G[1, x] - 
       ((161*I)/2)*Pi*G[1, x] + (76*Pi^2*G[1, x])/3 + 
       ((39*I)/4)*Pi^3*G[1, x] - (39*Pi^4*G[1, x])/20 + 21*G[0, 0, x] - 
       ((127*I)/2)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/4 + 
       ((17*I)/3)*Pi^3*G[0, 0, x] - 16*G[0, 1, x] - 
       ((15*I)/2)*Pi*G[0, 1, x] + (43*Pi^2*G[0, 1, x])/12 + 
       ((10*I)/3)*Pi^3*G[0, 1, x] - 16*G[1, 0, x] + 
       ((55*I)/2)*Pi*G[1, 0, x] - (43*Pi^2*G[1, 0, x])/12 - 
       ((5*I)/3)*Pi^3*G[1, 0, x] - 31*G[1, 1, x] + ((73*I)/2)*Pi*G[1, 1, x] - 
       (67*Pi^2*G[1, 1, x])/12 - ((31*I)/3)*Pi^3*G[1, 1, x] - 
       (129*G[0, 0, 0, x])/2 + ((35*I)/2)*Pi*G[0, 0, 0, x] + 
       (22*Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x] - 
       ((35*I)/2)*Pi*G[0, 0, 1, x] + 11*Pi^2*G[0, 0, 1, x] + G[0, 1, 0, x] + 
       ((41*I)/2)*Pi*G[0, 1, 0, x] - 7*Pi^2*G[0, 1, 0, x] + 
       (7*G[0, 1, 1, x])/2 - ((13*I)/2)*Pi*G[0, 1, 1, x] - 
       (41*Pi^2*G[0, 1, 1, x])/3 + (65*G[1, 0, 0, x])/2 + 
       ((13*I)/2)*Pi*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 0, x])/3 + 
       7*G[1, 0, 1, x] + ((15*I)/2)*Pi*G[1, 0, 1, x] - 
       (16*Pi^2*G[1, 0, 1, x])/3 + 7*G[1, 1, 0, x] - 
       ((29*I)/2)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/3 + 
       (65*G[1, 1, 1, x])/2 + ((9*I)/2)*Pi*G[1, 1, 1, x] + 
       13*Pi^2*G[1, 1, 1, x] + (51*G[0, 0, 0, 0, x])/2 + 
       (20*I)*Pi*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] - 
       (36*I)*Pi*G[0, 0, 1, 0, x] - (55*G[0, 0, 1, 1, x])/2 + 
       (4*I)*Pi*G[0, 0, 1, 1, x] + (25*G[0, 1, 0, 0, x])/2 - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (29*G[0, 1, 1, 1, x])/2 + 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (5*G[1, 0, 0, 0, x])/2 - 
       (32*I)*Pi*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 1, x] + 
       (20*I)*Pi*G[1, 0, 1, 0, x] + (3*G[1, 0, 1, 1, x])/2 - 
       (16*I)*Pi*G[1, 0, 1, 1, x] - (29*G[1, 1, 0, 0, x])/2 + 
       (4*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
       (24*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, 0, x] + (21*G[1, 1, 1, 1, x])/2 + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] - 
       20*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
       16*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
       36*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
       8*G[0, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
       16*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
       20*G[1, 0, 0, 1, 0, x] + 28*G[1, 0, 0, 1, 1, x] + 
       16*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, x] + 
       28*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(1/3 - RATIO[x]/3) + Log[mu2/s]^4*(5/2 + ((5*I)/3)*Pi + 
         (5*G[0, x])/3 - (5*G[1, x])/3 + (-5/2 - ((5*I)/3)*Pi - 
           (5*G[0, x])/3 + (5*G[1, x])/3)*RATIO[x]) + 
       Log[mu2/s]^3*(91/6 + ((34*I)/3)*Pi - (32*Pi^2)/9 + (22*G[0, x])/3 + 
         (4*I)*Pi*G[0, x] - 6*G[1, x] - ((20*I)/3)*Pi*G[1, x] + 
         (4*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-91/6 - (10*I)*Pi + (32*Pi^2)/9 - 6*G[0, x] - ((20*I)/3)*Pi*
            G[0, x] + 6*G[1, x] + ((20*I)/3)*Pi*G[1, x] - 4*G[0, 0, x] + 
           4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) - 
       (581*Zeta[3])/6 - ((164*I)/3)*Pi*Zeta[3] + (280*Pi^2*Zeta[3])/9 - 
       (97*G[0, x]*Zeta[3])/6 - (44*I)*Pi*G[0, x]*Zeta[3] - 
       (9*G[1, x]*Zeta[3])/2 + ((88*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (176*G[0, 0, x]*Zeta[3])/3 + 28*G[0, 1, x]*Zeta[3] + 
       48*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((41*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 
         ((7*I)/6)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
         (2*Pi^2*G[1, 0, x])/3 + (41*G[1, 1, x])/2 - (11*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - 16*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] - 10*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(205/4 + (51*I)*Pi - (37*Pi^2)/2 - (4*I)*Pi^3 + 
         30*G[0, x] + (14*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 - 
         (49*G[1, x])/2 - (20*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 - 
         5*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - 
         (8*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
         G[1, 1, x] + (14*I)*Pi*G[1, 1, x] - 16*G[0, 0, 0, x] + 
         6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
         6*G[1, 0, 0, x] + 2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] - (50*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (5*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/2 + 
           5*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - 
           (2*I)*Pi*G[1, 0, x] + 7*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 
           3*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x]*(-205/4 - ((91*I)/2)*Pi + 15*Pi^2 + ((13*I)/3)*Pi^3 - 
           24*G[0, x] - (18*I)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 + 
           24*G[1, x] + (18*I)*Pi*G[1, x] - (32*Pi^2*G[1, x])/3 - 
           (10*I)*Pi*G[0, 0, x] + (14*I)*Pi*G[0, 1, x] + 
           (10*I)*Pi*G[1, 0, x] - (14*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 
           2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + 
           (44*Zeta[3])/3)) + Log[mu2/s]*(895/8 + ((259*I)/2)*Pi - 
         (659*Pi^2)/12 - ((38*I)/3)*Pi^3 + (191*Pi^4)/60 + (121*G[0, x])/2 + 
         (48*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - ((16*I)/3)*Pi^3*G[0, x] - 
         (67*G[1, x])/2 - (64*I)*Pi*G[1, x] + (58*Pi^2*G[1, x])/3 + 
         ((32*I)/3)*Pi^3*G[1, x] - (28*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] + (44*Pi^2*G[0, 1, x])/3 - 12*G[1, 0, x] + 
         (4*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] - 
         (58*Pi^2*G[1, 1, x])/3 - 18*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 
         (8*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] + 
         6*G[1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (16*I)*Pi*G[1, 1, 1, x] + 
         32*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
         16*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 
         8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, x] + ((5*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
           (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 5*G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] - 36*Zeta[3] - 
         ((76*I)/3)*Pi*Zeta[3] - (28*G[0, x]*Zeta[3])/3 - 
         (20*G[1, x]*Zeta[3])/3 + RATIO[x]*(-895/8 - ((205*I)/2)*Pi + 
           (529*Pi^2)/12 + (11*I)*Pi^3 - (469*Pi^4)/180 - 32*G[0, x] - 
           (48*I)*Pi*G[0, x] + 19*Pi^2*G[0, x] + ((26*I)/3)*Pi^3*G[0, x] + 
           32*G[1, x] + (48*I)*Pi*G[1, x] - 19*Pi^2*G[1, x] - 
           ((26*I)/3)*Pi^3*G[1, x] + (6*I)*Pi*G[0, 0, x] + 
           6*Pi^2*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] - (58*Pi^2*G[0, 1, x])/3 - 
           (6*I)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - (6*I)*Pi*G[1, 1, x] + 
           (58*Pi^2*G[1, 1, x])/3 + 6*G[0, 0, 0, x] + 
           (40*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 
           (16*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] - 
           (40*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
           24*G[0, 1, 1, 1, x] - 40*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
           4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
           38*Zeta[3] + ((112*I)/3)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/3 - 
           (16*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*(((5*I)/6)*Pi^3 - 
           (13*Pi^4)/45 + ((35*I)/2)*Pi*G[0, x] - (25*Pi^2*G[0, x])/2 - 
           ((5*I)/3)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + (35*G[0, 0, x])/2 + 
           (22*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] - I*Pi*G[0, 1, x] + 
           (7*Pi^2*G[0, 1, x])/3 - (6*I)*Pi*G[1, 0, x] + 3*Pi^2*G[1, 0, x] + 
           13*G[0, 0, 0, x] - (18*I)*Pi*G[0, 0, 0, x] - G[0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, x] - 
           6*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           (6*I)*Pi*G[1, 0, 1, x] - 36*G[0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
           18*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
           5*Zeta[3] - (6*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
           6*G[1, x]*Zeta[3])) + RATIO[x]*(-4205/32 - ((895*I)/8)*Pi + 
         (829*Pi^2)/16 + ((197*I)/12)*Pi^3 - (55*Pi^4)/16 + 
         ((133*I)/180)*Pi^5 - (32*I)*Pi*G[0, x] + 26*Pi^2*G[0, x] + 
         ((27*I)/4)*Pi^3*G[0, x] - (691*Pi^4*G[0, x])/180 + 
         (32*I)*Pi*G[1, x] - 26*Pi^2*G[1, x] - ((27*I)/4)*Pi^3*G[1, x] + 
         (691*Pi^4*G[1, x])/180 + 10*G[0, 0, x] + (16*I)*Pi*G[0, 0, x] - 
         (31*Pi^2*G[0, 0, x])/4 + ((11*I)/3)*Pi^3*G[0, 0, x] - 
         10*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - (31*Pi^2*G[0, 1, x])/4 - 
         ((37*I)/3)*Pi^3*G[0, 1, x] - 10*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 
         (31*Pi^2*G[1, 0, x])/4 - ((11*I)/3)*Pi^3*G[1, 0, x] + 
         10*G[1, 1, x] - (16*I)*Pi*G[1, 1, x] + (31*Pi^2*G[1, 1, x])/4 + 
         ((37*I)/3)*Pi^3*G[1, 1, x] + 20*G[0, 0, 0, x] + 
         ((21*I)/2)*Pi*G[0, 0, 0, x] - 11*Pi^2*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[0, 0, 1, x] - 
         10*Pi^2*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + ((3*I)/2)*Pi*
          G[0, 1, 0, x] + (22*Pi^2*G[0, 1, 0, x])/3 + 20*G[0, 1, 1, x] + 
         ((21*I)/2)*Pi*G[0, 1, 1, x] + 13*Pi^2*G[0, 1, 1, x] - 
         20*G[1, 0, 0, x] - ((21*I)/2)*Pi*G[1, 0, 0, x] + 
         11*Pi^2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] - ((3*I)/2)*Pi*
          G[1, 0, 1, x] + 10*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] - (22*Pi^2*G[1, 1, 0, x])/3 - 
         20*G[1, 1, 1, x] - ((21*I)/2)*Pi*G[1, 1, 1, x] - 
         13*Pi^2*G[1, 1, 1, x] + (9*G[0, 0, 0, 0, x])/2 - 
         (36*I)*Pi*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + (3*G[0, 0, 1, 1, x])/2 + 
         (8*I)*Pi*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 - 
         (28*I)*Pi*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
         (9*G[0, 1, 1, 1, x])/2 + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (9*G[1, 0, 0, 0, x])/2 + (36*I)*Pi*G[1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, 0, x] - 
         (3*G[1, 0, 1, 1, x])/2 - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (3*G[1, 1, 0, 0, x])/2 + (28*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (9*G[1, 1, 1, 1, x])/2 - 
         (4*I)*Pi*G[1, 1, 1, 1, x] - 72*G[0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
         20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
         20*G[0, 0, 1, 1, 1, x] + 28*G[0, 1, 0, 0, 0, x] - 
         20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
         20*G[1, 0, 1, 1, 1, x] - 28*G[1, 1, 0, 0, 0, x] + 
         20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (340*Zeta[3])/3 + (32*I)*Pi*Zeta[3] - 
         (49*Pi^2*Zeta[3])/9 + (3*G[0, x]*Zeta[3])/2 - ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] - (3*G[1, x]*Zeta[3])/2 + ((56*I)/3)*Pi*G[1, x]*Zeta[3] + 
         64*G[0, 0, x]*Zeta[3] + 8*G[0, 1, x]*Zeta[3] - 
         64*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 30*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(((11*I)/6)*Pi^3 + (4*Pi^4)/45 - 
         ((139*I)/180)*Pi^5 + ((25*I)/2)*Pi*G[0, x] - (71*Pi^2*G[0, x])/3 - 
         (6*I)*Pi^3*G[0, x] + (277*Pi^4*G[0, x])/180 - (I/3)*Pi^3*G[1, x] - 
         (17*Pi^4*G[1, x])/18 + (25*G[0, 0, x])/2 + ((69*I)/2)*Pi*
          G[0, 0, x] + (13*Pi^2*G[0, 0, x])/6 - ((14*I)/3)*Pi^3*G[0, 0, x] + 
         ((7*I)/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + 
         ((9*I)/2)*Pi^3*G[0, 1, x] - ((15*I)/2)*Pi*G[1, 0, x] + 
         2*Pi^2*G[1, 0, x] + ((8*I)/3)*Pi^3*G[1, 0, x] - I*Pi^3*G[1, 1, x] + 
         (27*G[0, 0, 0, x])/2 - (35*I)*Pi*G[0, 0, 0, x] + 
         (11*Pi^2*G[0, 0, 0, x])/6 + (7*G[0, 0, 1, x])/2 + 
         (32*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 + 
         (7*G[0, 1, 0, x])/2 + (6*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/
          6 - (7*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/3 - 
         (15*G[1, 0, 0, x])/2 + (15*I)*Pi*G[1, 0, 0, x] - 
         (20*Pi^2*G[1, 0, 0, x])/3 - (5*I)*Pi*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/3 - (3*I)*Pi*G[1, 1, 0, x] + 
         Pi^2*G[1, 1, 0, x] - 44*G[0, 0, 0, 0, x] + 
         (8*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 37*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] - 
         (18*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
         26*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] - 
         5*G[1, 0, 0, 1, x] - (10*I)*Pi*G[1, 0, 0, 1, x] - 
         5*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 42*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
         6*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] - 
         6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] - 
         28*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
         10*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] - 11*Zeta[3] + 
         (35*I)*Pi*Zeta[3] - (77*Pi^2*Zeta[3])/6 - 6*G[0, x]*Zeta[3] + 
         ((94*I)/3)*Pi*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         18*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         6*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) + 42*Zeta[5]) + 
     e^2*(25863/64 + ((8429*I)/16)*Pi - (21841*Pi^2)/96 - ((248*I)/3)*Pi^3 + 
       (19667*Pi^4)/1440 + ((37*I)/16)*Pi^5 + (23707*Pi^6)/30240 + 
       198*G[0, x] + (277*I)*Pi*G[0, x] - (121*Pi^2*G[0, x])/12 - 
       ((107*I)/24)*Pi^3*G[0, x] + (737*Pi^4*G[0, x])/360 - 
       ((19*I)/36)*Pi^5*G[0, x] - 30*G[1, x] - (291*I)*Pi*G[1, x] + 
       (409*Pi^2*G[1, x])/6 + ((305*I)/24)*Pi^3*G[1, x] - 
       (1739*Pi^4*G[1, x])/360 - ((89*I)/72)*Pi^5*G[1, x] + 
       (607*G[0, 0, x])/4 - ((1009*I)/4)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] + 
       ((163*I)/12)*Pi^3*G[0, 0, x] - (197*Pi^4*G[0, 0, x])/72 - 
       (223*G[0, 1, x])/4 - ((77*I)/4)*Pi*G[0, 1, x] - 
       (173*Pi^2*G[0, 1, x])/12 - ((33*I)/2)*Pi^3*G[0, 1, x] + 
       (181*Pi^4*G[0, 1, x])/180 - (223*G[1, 0, x])/4 + 
       ((395*I)/4)*Pi*G[1, 0, x] - 33*Pi^2*G[1, 0, x] - 
       (7*I)*Pi^3*G[1, 0, x] - (59*Pi^4*G[1, 0, x])/60 - (625*G[1, 1, x])/4 + 
       ((607*I)/4)*Pi*G[1, 1, x] - (109*Pi^2*G[1, 1, x])/6 + 
       ((89*I)/12)*Pi^3*G[1, 1, x] + (547*Pi^4*G[1, 1, x])/180 - 
       (1179*G[0, 0, 0, x])/4 + ((573*I)/4)*Pi*G[0, 0, 0, x] + 
       (293*Pi^2*G[0, 0, 0, x])/12 - ((31*I)/3)*Pi^3*G[0, 0, 0, x] - 
       G[0, 0, 1, x] + ((67*I)/4)*Pi*G[0, 0, 1, x] + (583*Pi^2*G[0, 0, 1, x])/
        12 + ((103*I)/3)*Pi^3*G[0, 0, 1, x] - G[0, 1, 0, x] - 
       ((69*I)/4)*Pi*G[0, 1, 0, x] - (3*Pi^2*G[0, 1, 0, x])/2 - 
       (3*I)*Pi^3*G[0, 1, 0, x] + (87*G[0, 1, 1, x])/4 - 
       ((23*I)/4)*Pi*G[0, 1, 1, x] - (11*Pi^2*G[0, 1, 1, x])/6 - 
       (41*I)*Pi^3*G[0, 1, 1, x] + (529*G[1, 0, 0, x])/4 - 
       ((215*I)/4)*Pi*G[1, 0, 0, x] + (9*Pi^2*G[1, 0, 0, x])/2 + 
       ((2*I)/3)*Pi^3*G[1, 0, 0, x] + (13*G[1, 0, 1, x])/2 - 
       ((21*I)/4)*Pi*G[1, 0, 1, x] - 4*Pi^2*G[1, 0, 1, x] - 
       (17*I)*Pi^3*G[1, 0, 1, x] + (13*G[1, 1, 0, x])/2 + 
       ((159*I)/4)*Pi*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 0, x])/4 + 
       (9*I)*Pi^3*G[1, 1, 0, x] + (783*G[1, 1, 1, x])/4 - 
       ((187*I)/4)*Pi*G[1, 1, 1, x] - (7*Pi^2*G[1, 1, 1, x])/4 + 
       ((71*I)/3)*Pi^3*G[1, 1, 1, x] + (525*G[0, 0, 0, 0, x])/2 - 
       ((55*I)/2)*Pi*G[0, 0, 0, 0, x] - (83*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (87*G[0, 0, 0, 1, x])/4 - ((69*I)/2)*Pi*G[0, 0, 0, 1, x] + 
       (Pi^2*G[0, 0, 0, 1, x])/3 + (87*G[0, 0, 1, 0, x])/4 - 
       ((145*I)/2)*Pi*G[0, 0, 1, 0, x] + (19*Pi^2*G[0, 0, 1, 0, x])/3 - 
       14*G[0, 0, 1, 1, x] + ((37*I)/2)*Pi*G[0, 0, 1, 1, x] - 
       37*Pi^2*G[0, 0, 1, 1, x] - 54*G[0, 1, 0, 0, x] - 
       (73*I)*Pi*G[0, 1, 0, 0, x] + (85*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (111*G[0, 1, 0, 1, x])/4 + (37*I)*Pi*G[0, 1, 0, 1, x] - 
       (71*Pi^2*G[0, 1, 0, 1, x])/3 + (111*G[0, 1, 1, 0, x])/4 + 
       (135*I)*Pi*G[0, 1, 1, 0, x] - (65*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (97*G[0, 1, 1, 1, x])/2 + (27*I)*Pi*G[0, 1, 1, 1, x] + 
       (88*Pi^2*G[0, 1, 1, 1, x])/3 - 128*G[1, 0, 0, 0, x] - 
       (17*I)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] + 
       (21*G[1, 0, 0, 1, x])/4 + (11*I)*Pi*G[1, 0, 0, 1, x] - 
       (184*Pi^2*G[1, 0, 0, 1, x])/3 + (21*G[1, 0, 1, 0, x])/4 + 
       (33*I)*Pi*G[1, 0, 1, 0, x] - 26*Pi^2*G[1, 0, 1, 0, x] - 
       (59*G[1, 0, 1, 1, x])/2 - (21*I)*Pi*G[1, 0, 1, 1, x] + 
       29*Pi^2*G[1, 0, 1, 1, x] + (71*G[1, 1, 0, 0, x])/2 + 
       ((107*I)/2)*Pi*G[1, 1, 0, 0, x] - 22*Pi^2*G[1, 1, 0, 0, x] - 
       (59*G[1, 1, 0, 1, x])/4 - ((55*I)/2)*Pi*G[1, 1, 0, 1, x] + 
       37*Pi^2*G[1, 1, 0, 1, x] - (59*G[1, 1, 1, 0, x])/4 - 
       ((123*I)/2)*Pi*G[1, 1, 1, 0, x] + (35*Pi^2*G[1, 1, 1, 0, x])/3 - 
       76*G[1, 1, 1, 1, x] + ((3*I)/2)*Pi*G[1, 1, 1, 1, x] - 
       (58*Pi^2*G[1, 1, 1, 1, x])/3 - (121*G[0, 0, 0, 0, 0, x])/2 - 
       (68*I)*Pi*G[0, 0, 0, 0, 0, x] - 36*G[0, 0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] + 
       (92*I)*Pi*G[0, 0, 0, 1, 0, x] - (25*G[0, 0, 0, 1, 1, x])/2 + 
       (16*I)*Pi*G[0, 0, 0, 1, 1, x] - (97*G[0, 0, 1, 0, 0, x])/2 + 
       (136*I)*Pi*G[0, 0, 1, 0, 0, x] - 38*G[0, 0, 1, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, 1, x] - 38*G[0, 0, 1, 1, 0, x] - 
       (140*I)*Pi*G[0, 0, 1, 1, 0, x] + (227*G[0, 0, 1, 1, 1, x])/2 - 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] - 44*G[0, 1, 0, 0, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, 0, x] - 46*G[0, 1, 0, 0, 1, x] + 
       (56*I)*Pi*G[0, 1, 0, 0, 1, x] - 46*G[0, 1, 0, 1, 0, x] - 
       (40*I)*Pi*G[0, 1, 0, 1, 0, x] + 65*G[0, 1, 0, 1, 1, x] - 
       (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 139*G[0, 1, 1, 0, 0, x] - 
       (108*I)*Pi*G[0, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 0, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 0, x] + 
       (112*I)*Pi*G[0, 1, 1, 1, 0, x] + 76*G[0, 1, 1, 1, 1, x] - 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + (80*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       10*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       10*G[1, 0, 0, 1, 0, x] - (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       19*G[1, 0, 0, 1, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       41*G[1, 0, 1, 0, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       10*G[1, 0, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       10*G[1, 0, 1, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       14*G[1, 0, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (113*G[1, 1, 0, 0, 0, x])/2 + (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       22*G[1, 1, 0, 0, 1, x] - (76*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       22*G[1, 1, 0, 1, 0, x] - (44*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (67*G[1, 1, 0, 1, 1, x])/2 + (52*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (131*G[1, 1, 1, 0, 0, x])/2 + (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       20*G[1, 1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       20*G[1, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (87*G[1, 1, 1, 1, 1, x])/2 + (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, 1, x] + 
       68*G[0, 0, 0, 1, 0, 0, x] + 20*G[0, 0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] + 
       124*G[0, 0, 1, 0, 0, 0, x] + 48*G[0, 0, 1, 0, 0, 1, x] + 
       48*G[0, 0, 1, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 1, 1, x] - 
       160*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
       48*G[0, 0, 1, 1, 1, 0, x] - 144*G[0, 0, 1, 1, 1, 1, x] + 
       112*G[0, 1, 0, 0, 0, 0, x] - 40*G[0, 1, 0, 0, 0, 1, x] - 
       40*G[0, 1, 0, 0, 1, 0, x] + 64*G[0, 1, 0, 0, 1, 1, x] - 
       60*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
       12*G[0, 1, 0, 1, 1, 0, x] - 44*G[0, 1, 0, 1, 1, 1, x] - 
       148*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
       32*G[0, 1, 1, 0, 1, 0, x] - 8*G[0, 1, 1, 0, 1, 1, x] + 
       108*G[0, 1, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 1, 0, 1, x] - 
       20*G[0, 1, 1, 1, 1, 0, x] + 52*G[0, 1, 1, 1, 1, 1, x] + 
       40*G[1, 0, 0, 0, 0, 0, x] + 68*G[1, 0, 0, 0, 0, 1, x] + 
       68*G[1, 0, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 0, 1, 1, x] - 
       48*G[1, 0, 0, 1, 0, 0, x] + 68*G[1, 0, 0, 1, 0, 1, x] + 
       68*G[1, 0, 0, 1, 1, 0, x] - 156*G[1, 0, 0, 1, 1, 1, x] - 
       108*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
       16*G[1, 0, 1, 0, 1, 0, x] - 48*G[1, 0, 1, 0, 1, 1, x] + 
       36*G[1, 0, 1, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 1, 0, x] + 100*G[1, 0, 1, 1, 1, 1, x] - 
       104*G[1, 1, 0, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 0, 1, x] + 
       56*G[1, 1, 0, 0, 1, 0, x] - 100*G[1, 1, 0, 0, 1, 1, x] - 
       16*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
       4*G[1, 1, 0, 1, 1, 0, x] + 88*G[1, 1, 0, 1, 1, 1, x] + 
       44*G[1, 1, 1, 0, 0, 0, x] + 52*G[1, 1, 1, 0, 1, 1, x] + 
       28*G[1, 1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(5/36 - (5*RATIO[x])/36) + Log[mu2/s]^5*
        (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/6 - (5*G[1, x])/6 + 
         (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/6 + (5*G[1, x])/6)*RATIO[x]) + 
       Log[mu2/s]^4*(239/24 + ((43*I)/6)*Pi - (161*Pi^2)/72 + 
         (53*G[0, x])/12 + ((7*I)/3)*Pi*G[0, x] - (7*G[1, x])/2 - 
         ((25*I)/6)*Pi*G[1, x] + G[0, 0, x]/2 - (7*G[0, 1, x])/3 - 
         (7*G[1, 0, x])/3 + (7*G[1, 1, x])/3 + (((11*I)/12)*Pi*G[0, x] + 
           (11*G[0, 0, x])/12)*RATIO[(1 - x)^(-1)] + 
         (-239/24 - ((25*I)/4)*Pi + (161*Pi^2)/72 - (7*G[0, x])/2 - 
           ((25*I)/6)*Pi*G[0, x] + (7*G[1, x])/2 + ((25*I)/6)*Pi*G[1, x] - 
           (7*G[0, 0, x])/3 + (7*G[0, 1, x])/3 + (7*G[1, 0, x])/3 - 
           (7*G[1, 1, x])/3)*RATIO[x]) - (1682*Zeta[3])/3 - 
       ((1781*I)/6)*Pi*Zeta[3] + (1483*Pi^2*Zeta[3])/12 + 
       ((406*I)/9)*Pi^3*Zeta[3] - (1111*G[0, x]*Zeta[3])/12 - 
       ((967*I)/6)*Pi*G[0, x]*Zeta[3] + (296*Pi^2*G[0, x]*Zeta[3])/9 + 
       (1421*G[1, x]*Zeta[3])/12 + ((125*I)/2)*Pi*G[1, x]*Zeta[3] - 
       (296*Pi^2*G[1, x]*Zeta[3])/9 - (191*G[0, 0, x]*Zeta[3])/2 + 
       ((292*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (116*G[0, 1, x]*Zeta[3])/3 + 
       ((200*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (170*G[1, 0, x]*Zeta[3])/3 + 
       ((160*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (223*G[1, 1, x]*Zeta[3])/6 - 
       (112*I)*Pi*G[1, 1, x]*Zeta[3] + (800*G[0, 0, 0, x]*Zeta[3])/3 - 
       (412*G[0, 0, 1, x]*Zeta[3])/3 - (316*G[0, 1, 0, x]*Zeta[3])/3 + 
       (364*G[0, 1, 1, x]*Zeta[3])/3 - (112*G[1, 0, 0, x]*Zeta[3])/3 + 
       104*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] - 
       (100*G[1, 1, 1, x]*Zeta[3])/3 + (2402*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*(((361*I)/4)*Pi*G[1, x] - (197*Pi^2*G[1, x])/24 + 
         ((19*I)/6)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/9 + 
         (26*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi^3*G[0, 1, x] + ((17*I)/4)*Pi*G[1, 0, x] + 
         9*Pi^2*G[1, 0, x] + (I/6)*Pi^3*G[1, 0, x] + (361*G[1, 1, x])/4 - 
         ((271*I)/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/3 - 
         (6*I)*Pi^3*G[1, 1, x] + (15*I)*Pi*G[0, 0, 1, x] + 
         Pi^2*G[0, 0, 1, x] - (7*I)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          3 + 26*G[0, 1, 1, x] - (15*I)*Pi*G[0, 1, 1, x] - 
         7*Pi^2*G[0, 1, 1, x] - (5*I)*Pi*G[1, 0, 0, x] + 
         (Pi^2*G[1, 0, 0, x])/3 + (17*G[1, 0, 1, x])/4 - 
         (4*I)*Pi*G[1, 0, 1, x] - (15*Pi^2*G[1, 0, 1, x])/2 + 
         (17*G[1, 1, 0, x])/4 - (8*I)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/2 - (217*G[1, 1, 1, x])/2 + 
         (25*I)*Pi*G[1, 1, 1, x] + (9*Pi^2*G[1, 1, 1, x])/2 + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
         15*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
         7*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[1, 0, 0, 0, x] - 5*G[1, 0, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 46*G[1, 1, 1, 1, x] - 
         (8*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
         6*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
         6*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 14*G[1, 0, 1, 1, 1, x] - 
         6*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, 1, x] - 
         50*G[1, x]*Zeta[3] + ((20*I)/3)*Pi*G[1, x]*Zeta[3] - 
         10*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         (92*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^3*(293/6 + ((134*I)/3)*Pi - 
         (63*Pi^2)/4 - ((61*I)/18)*Pi^3 + (145*G[0, x])/6 + 
         ((31*I)/3)*Pi*G[0, x] - (53*Pi^2*G[0, x])/18 - (58*G[1, x])/3 - 
         (15*I)*Pi*G[1, x] + (161*Pi^2*G[1, x])/18 - 5*G[0, 0, x] - 
         ((14*I)/3)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 - 
         ((22*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
         ((14*I)/3)*Pi*G[1, 0, x] + (4*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 
         (34*G[0, 0, 0, x])/3 + (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)] - 
         (128*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
           ((25*I)/6)*Pi*G[0, x] - 3*Pi^2*G[0, x] + (25*G[0, 0, x])/6 + 
           ((17*I)/3)*Pi*G[0, 0, x] - ((7*I)/3)*Pi*G[0, 1, x] - 
           I*Pi*G[1, 0, x] + (13*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/3 - 
           (7*G[0, 1, 0, x])/3 - G[1, 0, 0, x] + (4*Zeta[3])/3) + 
         RATIO[x]*(-293/6 - ((239*I)/6)*Pi + (51*Pi^2)/4 + ((23*I)/6)*Pi^3 - 
           (56*G[0, x])/3 - (14*I)*Pi*G[0, x] + (161*Pi^2*G[0, x])/18 + 
           (56*G[1, x])/3 + (14*I)*Pi*G[1, x] - (161*Pi^2*G[1, x])/18 - 
           ((20*I)/3)*Pi*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           ((20*I)/3)*Pi*G[1, 0, x] - (12*I)*Pi*G[1, 1, x] + 
           (8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - 
           (8*G[1, 1, 1, x])/3 + (104*Zeta[3])/9)) + 
       Log[mu2/s]^2*(1343/8 + (177*I)*Pi - (1739*Pi^2)/24 - ((33*I)/2)*Pi^3 + 
         (545*Pi^4)/144 + (327*G[0, x])/4 + (55*I)*Pi*G[0, x] - 
         (37*Pi^2*G[0, x])/12 - (6*I)*Pi^3*G[0, x] - (205*G[1, x])/4 - 
         (70*I)*Pi*G[1, x] + (131*Pi^2*G[1, x])/6 + ((77*I)/6)*Pi^3*G[1, x] - 
         (7*G[0, 0, x])/2 - (31*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
         14*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 19*Pi^2*G[0, 1, x] - 
         14*G[1, 0, x] + (5*I)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
         2*G[1, 1, x] + (9*I)*Pi*G[1, 1, x] - (74*Pi^2*G[1, 1, x])/3 - 
         18*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
         (14*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 
         G[0, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, x] + 5*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 
         (22*I)*Pi*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - (22*I)*Pi*G[1, 1, 1, x] + 38*G[0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         36*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
         8*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
         6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
         ((2*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 - (4*I)*Pi*G[0, 1, x] - 
           (3*I)*Pi*G[1, 0, x] + 2*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
           4*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] - 51*Zeta[3] - 
         ((104*I)/3)*Pi*Zeta[3] - (56*G[0, x]*Zeta[3])/3 + 
         (8*G[1, x]*Zeta[3])/3 + RATIO[x]*(-1343/8 - ((293*I)/2)*Pi + 
           (475*Pi^2)/8 + ((59*I)/4)*Pi^3 - (2657*Pi^4)/720 - 48*G[0, x] - 
           (56*I)*Pi*G[0, x] + (45*Pi^2*G[0, x])/2 + ((65*I)/6)*Pi^3*
            G[0, x] + 48*G[1, x] + (56*I)*Pi*G[1, x] - (45*Pi^2*G[1, x])/2 - 
           ((65*I)/6)*Pi^3*G[1, x] + (9*I)*Pi*G[0, 0, x] + 
           (16*Pi^2*G[0, 0, x])/3 + (9*I)*Pi*G[0, 1, x] - 
           (74*Pi^2*G[0, 1, x])/3 - (9*I)*Pi*G[1, 0, x] - 
           (16*Pi^2*G[1, 0, x])/3 - (9*I)*Pi*G[1, 1, x] + 
           (74*Pi^2*G[1, 1, x])/3 + 9*G[0, 0, 0, x] + 
           (46*I)*Pi*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + 9*G[0, 1, 1, x] - 
           (22*I)*Pi*G[0, 1, 1, x] - 9*G[1, 0, 0, x] - 
           (46*I)*Pi*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 9*G[1, 1, 1, x] + 
           (22*I)*Pi*G[1, 1, 1, x] + 44*G[0, 0, 0, 0, x] - 
           6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 14*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
           36*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
           6*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] - 
           6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
           49*Zeta[3] + ((134*I)/3)*Pi*Zeta[3] + (44*G[0, x]*Zeta[3])/3 - 
           (44*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((I/2)*Pi^3 - (17*Pi^4)/360 + ((79*I)/4)*Pi*G[0, x] - 
           14*Pi^2*G[0, x] - ((29*I)/12)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + 
           (79*G[0, 0, x])/4 + ((43*I)/2)*Pi*G[0, 0, x] - 
           (31*Pi^2*G[0, 0, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
           (17*Pi^2*G[0, 1, x])/6 - ((9*I)/2)*Pi*G[1, 0, x] + 
           2*Pi^2*G[1, 0, x] + (21*G[0, 0, 0, x])/2 - 
           (22*I)*Pi*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 + 
           (3*I)*Pi*G[0, 0, 1, x] - (3*G[0, 1, 0, x])/2 + 
           I*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, x] - (9*G[1, 0, 0, x])/
            2 + (11*I)*Pi*G[1, 0, 0, x] - (7*I)*Pi*G[1, 0, 1, x] - 
           I*Pi*G[1, 1, 0, x] - 41*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
           6*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 21*G[1, 0, 0, 0, x] - 
           7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] - 
           3*Zeta[3] - (5*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
           6*G[1, x]*Zeta[3])) + 11*Zeta[5] - (130*I)*Pi*Zeta[5] - 
       86*G[0, x]*Zeta[5] - 50*G[1, x]*Zeta[5] + 
       Log[mu2/s]*(5741/16 + ((1751*I)/4)*Pi - (4499*Pi^2)/24 - (60*I)*Pi^3 + 
         (157*Pi^4)/16 + ((653*I)/360)*Pi^5 + 181*G[0, x] + 
         (167*I)*Pi*G[0, x] - (61*Pi^2*G[0, x])/4 - ((31*I)/3)*Pi^3*G[0, x] + 
         (69*Pi^4*G[0, x])/40 - 79*G[1, x] - (193*I)*Pi*G[1, x] + 
         (111*Pi^2*G[1, x])/2 + ((65*I)/3)*Pi^3*G[1, x] - 
         (1837*Pi^4*G[1, x])/360 + (87*G[0, 0, x])/2 - 
         (139*I)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 + 
         ((35*I)/3)*Pi^3*G[0, 0, x] - 40*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] + 
         (19*Pi^2*G[0, 1, x])/3 + ((29*I)/3)*Pi^3*G[0, 1, x] - 
         40*G[1, 0, x] + (60*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] - 
         ((7*I)/3)*Pi^3*G[1, 0, x] - (101*G[1, 1, x])/2 + 
         (67*I)*Pi*G[1, 1, x] - (61*Pi^2*G[1, 1, x])/6 - 
         ((74*I)/3)*Pi^3*G[1, 1, x] - 141*G[0, 0, 0, x] + 
         (47*I)*Pi*G[0, 0, 0, x] + (47*Pi^2*G[0, 0, 0, x])/3 + 
         9*G[0, 0, 1, x] - (39*I)*Pi*G[0, 0, 1, x] + (89*Pi^2*G[0, 0, 1, x])/
          3 + 9*G[0, 1, 0, x] + (39*I)*Pi*G[0, 1, 0, x] - 
         (37*Pi^2*G[0, 1, 0, x])/3 + 15*G[0, 1, 1, x] - 
         (11*I)*Pi*G[0, 1, 1, x] - (112*Pi^2*G[0, 1, 1, x])/3 + 
         69*G[1, 0, 0, x] + (5*I)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/
          3 + 19*G[1, 0, 1, x] + (19*I)*Pi*G[1, 0, 1, x] - 
         (56*Pi^2*G[1, 0, 1, x])/3 + 19*G[1, 1, 0, x] - 
         (27*I)*Pi*G[1, 1, 0, x] + (26*Pi^2*G[1, 1, 0, x])/3 + 
         44*G[1, 1, 1, x] + (5*I)*Pi*G[1, 1, 1, x] + 36*Pi^2*G[1, 1, 1, x] + 
         69*G[0, 0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, 0, x] + 
         14*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 0, 1, x] + 
         14*G[0, 0, 1, 0, x] - (76*I)*Pi*G[0, 0, 1, 0, x] - 
         57*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
         17*G[0, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] + (68*I)*Pi*G[0, 1, 1, 0, x] - 
         27*G[0, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, x] - 
         7*G[1, 0, 0, 0, x] - (64*I)*Pi*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + (44*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + (44*I)*Pi*G[1, 0, 1, 0, x] + 
         3*G[1, 0, 1, 1, x] - (44*I)*Pi*G[1, 0, 1, 1, x] - 
         25*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         16*G[1, 1, 0, 1, x] - (60*I)*Pi*G[1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         25*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         44*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
         36*G[0, 0, 1, 0, 0, x] - 28*G[0, 0, 1, 0, 1, x] - 
         28*G[0, 0, 1, 1, 0, x] + 92*G[0, 0, 1, 1, 1, x] - 
         60*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] + 
         72*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, x] - 
         28*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 0, 1, x] - 
         40*G[1, 0, 0, 1, 0, x] + 68*G[1, 0, 0, 1, 1, x] + 
         32*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] + 
         56*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] + 88*G[1, 1, 1, 1, 1, x] - (653*Zeta[3])/3 - 
         ((418*I)/3)*Pi*Zeta[3] + (644*Pi^2*Zeta[3])/9 - 
         (187*G[0, x]*Zeta[3])/3 - ((320*I)/3)*Pi*G[0, x]*Zeta[3] + 
         21*G[1, x]*Zeta[3] + ((232*I)/3)*Pi*G[1, x]*Zeta[3] - 
         136*G[0, 0, x]*Zeta[3] + (224*G[0, 1, x]*Zeta[3])/3 + 
         (344*G[1, 0, x]*Zeta[3])/3 - (80*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(((73*I)/2)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 + 
           ((10*I)/3)*Pi^3*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           7*Pi^2*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 + 
           (73*G[1, 1, x])/2 - (16*I)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/
            3 - (6*I)*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           3*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] - 17*G[1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           10*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-5741/16 - ((1343*I)/4)*Pi + (1197*Pi^2)/8 + 
           ((533*I)/12)*Pi^3 - (2191*Pi^4)/240 + ((39*I)/40)*Pi^5 - 
           64*G[0, x] - (96*I)*Pi*G[0, x] + (184*Pi^2*G[0, x])/3 + 
           ((31*I)/2)*Pi^3*G[0, x] - (613*Pi^4*G[0, x])/72 + 64*G[1, x] + 
           (96*I)*Pi*G[1, x] - (184*Pi^2*G[1, x])/3 - ((31*I)/2)*Pi^3*
            G[1, x] + (613*Pi^4*G[1, x])/72 + 20*G[0, 0, x] + 
           (32*I)*Pi*G[0, 0, x] - (37*Pi^2*G[0, 0, x])/2 + 
           (6*I)*Pi^3*G[0, 0, x] - 20*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - 
           (37*Pi^2*G[0, 1, x])/2 - ((82*I)/3)*Pi^3*G[0, 1, x] - 
           20*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + (37*Pi^2*G[1, 0, x])/2 - 
           (6*I)*Pi^3*G[1, 0, x] + 20*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] + 
           (37*Pi^2*G[1, 1, x])/2 + ((82*I)/3)*Pi^3*G[1, 1, x] + 
           40*G[0, 0, 0, x] + (15*I)*Pi*G[0, 0, 0, x] - 
           24*Pi^2*G[0, 0, 0, x] - 8*G[0, 0, 1, x] + (9*I)*Pi*G[0, 0, 1, x] - 
           26*Pi^2*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + (9*I)*Pi*G[0, 1, 0, x] + 
           (38*Pi^2*G[0, 1, 0, x])/3 + 40*G[0, 1, 1, x] + 
           (15*I)*Pi*G[0, 1, 1, x] + 36*Pi^2*G[0, 1, 1, x] - 
           40*G[1, 0, 0, x] - (15*I)*Pi*G[1, 0, 0, x] + 
           24*Pi^2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] - (9*I)*Pi*G[1, 0, 1, x] + 
           26*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - (9*I)*Pi*G[1, 1, 0, x] - 
           (38*Pi^2*G[1, 1, 0, x])/3 - 40*G[1, 1, 1, x] - 
           (15*I)*Pi*G[1, 1, 1, x] - 36*Pi^2*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, 0, x] + 
           (8*I)*Pi*G[0, 0, 0, 1, x] + (40*I)*Pi*G[0, 0, 1, 0, x] + 
           9*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           9*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, 0, x] - 
           (72*I)*Pi*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 1, 0, x] - 
           3*G[0, 1, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, x] + 
           3*G[1, 0, 0, 0, x] + (96*I)*Pi*G[1, 0, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 0, 1, x] - (40*I)*Pi*G[1, 0, 1, 0, x] - 
           9*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           9*G[1, 1, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, 0, x] + 
           (72*I)*Pi*G[1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 1, 0, x] + 
           3*G[1, 1, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, x] - 
           184*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, 1, x] + 
           8*G[0, 0, 1, 0, 0, x] + 44*G[0, 0, 1, 0, 1, x] + 
           44*G[0, 0, 1, 1, 0, x] - 68*G[0, 0, 1, 1, 1, x] + 
           84*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
           44*G[0, 1, 0, 1, 0, x] - 40*G[0, 1, 0, 1, 1, x] - 
           20*G[0, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 1, 1, x] + 
           184*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 1, 1, x] - 
           8*G[1, 0, 1, 0, 0, x] - 44*G[1, 0, 1, 0, 1, x] - 
           44*G[1, 0, 1, 1, 0, x] + 68*G[1, 0, 1, 1, 1, x] - 
           84*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
           44*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] + 
           20*G[1, 1, 1, 0, 0, x] - 88*G[1, 1, 1, 1, 1, x] + 
           (743*Zeta[3])/3 + (92*I)*Pi*Zeta[3] - (182*Pi^2*Zeta[3])/9 + 
           37*G[0, x]*Zeta[3] - ((44*I)/3)*Pi*G[0, x]*Zeta[3] - 
           37*G[1, x]*Zeta[3] + ((44*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (464*G[0, 0, x]*Zeta[3])/3 - (32*G[0, 1, x]*Zeta[3])/3 - 
           (464*G[1, 0, x]*Zeta[3])/3 + (32*G[1, 1, x]*Zeta[3])/3 - 
           60*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((41*I)/12)*Pi^3 + 
           (41*Pi^4)/72 - ((251*I)/180)*Pi^5 + ((59*I)/2)*Pi*G[0, x] - 
           (613*Pi^2*G[0, x])/12 - ((155*I)/12)*Pi^3*G[0, x] + 
           (611*Pi^4*G[0, x])/180 - I*Pi^3*G[1, x] - (307*Pi^4*G[1, x])/180 + 
           (59*G[0, 0, x])/2 + ((153*I)/2)*Pi*G[0, 0, x] + 
           (67*Pi^2*G[0, 0, x])/12 - ((53*I)/6)*Pi^3*G[0, 0, x] + 
           (4*I)*Pi*G[0, 1, x] + (23*Pi^2*G[0, 1, x])/6 + 
           ((53*I)/6)*Pi^3*G[0, 1, x] - ((33*I)/2)*Pi*G[1, 0, x] + 
           2*Pi^2*G[1, 0, x] + ((25*I)/6)*Pi^3*G[1, 0, x] - 
           ((4*I)/3)*Pi^3*G[1, 1, x] + 33*G[0, 0, 0, x] - 
           (72*I)*Pi*G[0, 0, 0, x] + (25*Pi^2*G[0, 0, 0, x])/6 + 
           4*G[0, 0, 1, x] + (65*I)*Pi*G[0, 0, 1, x] - 
           (11*Pi^2*G[0, 0, 1, x])/6 + 4*G[0, 1, 0, x] + 
           (11*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/6 - 
           (14*I)*Pi*G[0, 1, 1, x] + (2*Pi^2*G[0, 1, 1, x])/3 - 
           (33*G[1, 0, 0, x])/2 + (31*I)*Pi*G[1, 0, 0, x] - 
           (85*Pi^2*G[1, 0, 0, x])/6 - (11*I)*Pi*G[1, 0, 1, x] - 
           (11*Pi^2*G[1, 0, 1, x])/3 - (5*I)*Pi*G[1, 1, 0, x] + 
           2*Pi^2*G[1, 1, 0, x] - 87*G[0, 0, 0, 0, x] + 
           (30*I)*Pi*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
           (18*I)*Pi*G[0, 0, 1, 0, x] + 74*G[0, 0, 1, 1, x] - 
           (12*I)*Pi*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] + 
           (18*I)*Pi*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] - 
           (30*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
           51*G[1, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] - 
           11*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 
           11*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
           (24*I)*Pi*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
           (6*I)*Pi*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 114*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
           4*G[0, 0, 0, 1, 1, x] + 14*G[0, 0, 1, 0, 0, x] - 
           8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] - 
           12*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
           6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
           4*G[0, 1, 0, 1, 1, x] - 26*G[0, 1, 1, 0, 0, x] - 
           12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] - 
           78*G[1, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 0, 1, x] + 
           20*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
           12*G[1, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 1, x] + 
           24*G[1, 0, 1, 1, 0, x] + 14*G[1, 1, 0, 0, 0, x] - 
           6*G[1, 1, 0, 0, 1, x] - 6*G[1, 1, 0, 1, 0, x] + 
           2*G[1, 1, 1, 0, 0, x] - (41*Zeta[3])/2 + (71*I)*Pi*Zeta[3] - 
           (77*Pi^2*Zeta[3])/3 - 14*G[0, x]*Zeta[3] + ((182*I)/3)*Pi*G[0, x]*
            Zeta[3] + 6*G[1, x]*Zeta[3] - (46*I)*Pi*G[1, x]*Zeta[3] - 
           (28*G[0, 0, x]*Zeta[3])/3 - 32*G[0, 1, x]*Zeta[3] + 
           20*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - 12*Zeta[5]) + 
         84*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((281*I)/24)*Pi^3 + 
         (137*Pi^4)/30 + ((121*I)/120)*Pi^5 - (461*Pi^6)/720 - 
         ((87*I)/4)*Pi*G[0, x] - (1741*Pi^2*G[0, x])/24 - 
         ((109*I)/4)*Pi^3*G[0, x] + (33*Pi^4*G[0, x])/10 + 
         ((2143*I)/720)*Pi^5*G[0, x] - ((27*I)/8)*Pi^3*G[1, x] - 
         (323*Pi^4*G[1, x])/180 - ((377*I)/180)*Pi^5*G[1, x] - 
         (87*G[0, 0, x])/4 + ((615*I)/4)*Pi*G[0, 0, x] + 
         (451*Pi^2*G[0, 0, x])/24 + ((5*I)/12)*Pi^3*G[0, 0, x] - 
         (Pi^4*G[0, 0, x])/80 + (20*I)*Pi*G[0, 1, x] + (545*Pi^2*G[0, 1, x])/
          24 + ((5*I)/12)*Pi^3*G[0, 1, x] - (221*Pi^4*G[0, 1, x])/180 - 
         ((201*I)/4)*Pi*G[1, 0, x] + (101*Pi^2*G[1, 0, x])/24 + 
         ((17*I)/12)*Pi^3*G[1, 0, x] + (337*Pi^4*G[1, 0, x])/180 - 
         (I/2)*Pi^3*G[1, 1, x] - (143*Pi^4*G[1, 1, x])/180 + 
         (417*G[0, 0, 0, x])/4 - ((555*I)/4)*Pi*G[0, 0, 0, x] - 
         (49*Pi^2*G[0, 0, 0, x])/12 + (15*I)*Pi^3*G[0, 0, 0, x] + 
         20*G[0, 0, 1, x] + ((285*I)/4)*Pi*G[0, 0, 1, x] - 
         (587*Pi^2*G[0, 0, 1, x])/12 - ((79*I)/6)*Pi^3*G[0, 0, 1, x] + 
         20*G[0, 1, 0, x] + ((47*I)/2)*Pi*G[0, 1, 0, x] - 
         (49*Pi^2*G[0, 1, 0, x])/4 - ((11*I)/2)*Pi^3*G[0, 1, 0, x] - 
         (45*I)*Pi*G[0, 1, 1, x] + (15*Pi^2*G[0, 1, 1, x])/2 + 
         (10*I)*Pi^3*G[0, 1, 1, x] - (201*G[1, 0, 0, x])/4 + 
         ((187*I)/4)*Pi*G[1, 0, 0, x] - (149*Pi^2*G[1, 0, 0, x])/12 - 
         ((61*I)/6)*Pi^3*G[1, 0, 0, x] - ((73*I)/4)*Pi*G[1, 0, 1, x] - 
         (35*Pi^2*G[1, 0, 1, x])/6 + ((9*I)/2)*Pi^3*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + (3*Pi^2*G[1, 1, 0, x])/2 + 
         ((5*I)/2)*Pi^3*G[1, 1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (285*G[0, 0, 0, 0, x])/2 + (81*I)*Pi*G[0, 0, 0, 0, x] + 
         (49*Pi^2*G[0, 0, 0, 0, x])/6 - (117*G[0, 0, 0, 1, x])/4 + 
         (82*I)*Pi*G[0, 0, 0, 1, x] + 7*Pi^2*G[0, 0, 0, 1, x] - 
         (117*G[0, 0, 1, 0, x])/4 - (11*I)*Pi*G[0, 0, 1, 0, x] - 
         3*Pi^2*G[0, 0, 1, 0, x] + (193*G[0, 0, 1, 1, x])/2 - 
         (63*I)*Pi*G[0, 0, 1, 1, x] + (2*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (129*G[0, 1, 0, 0, x])/2 - (14*I)*Pi*G[0, 1, 0, 0, x] + 
         (8*Pi^2*G[0, 1, 0, 0, x])/3 - 45*G[0, 1, 0, 1, x] - 
         (76*I)*Pi*G[0, 1, 0, 1, x] - (13*Pi^2*G[0, 1, 0, 1, x])/3 - 
         45*G[0, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 0, x] + 
         5*Pi^2*G[0, 1, 1, 0, x] + (17*I)*Pi*G[0, 1, 1, 1, x] - 
         5*Pi^2*G[0, 1, 1, 1, x] + (163*G[1, 0, 0, 0, x])/2 - 
         (34*I)*Pi*G[1, 0, 0, 0, x] + (79*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (73*G[1, 0, 0, 1, x])/4 + (7*I)*Pi*G[1, 0, 0, 1, x] + 
         (47*Pi^2*G[1, 0, 0, 1, x])/2 - (73*G[1, 0, 1, 0, x])/4 + 
         (5*I)*Pi*G[1, 0, 1, 0, x] + (77*Pi^2*G[1, 0, 1, 0, x])/6 + 
         (18*I)*Pi*G[1, 0, 1, 1, x] + (10*Pi^2*G[1, 0, 1, 1, x])/3 + 
         2*G[1, 1, 0, 0, x] + (14*I)*Pi*G[1, 1, 0, 0, x] - 
         (35*Pi^2*G[1, 1, 0, 0, x])/6 - (5*I)*Pi*G[1, 1, 0, 1, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         147*G[0, 0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         21*G[0, 0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         21*G[0, 0, 0, 1, 0, x] - (62*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         67*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         27*G[0, 0, 1, 0, 0, x] - (42*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         22*G[0, 0, 1, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         22*G[0, 0, 1, 1, 0, x] + (78*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         159*G[0, 0, 1, 1, 1, x] + (22*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         71*G[0, 1, 0, 0, 0, x] - (10*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         29*G[0, 1, 0, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         29*G[0, 1, 0, 1, 0, x] + (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         91*G[0, 1, 0, 1, 1, x] - (26*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         25*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         17*G[0, 1, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         17*G[0, 1, 1, 1, 0, x] - (64*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 101*G[1, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] - 
         (14*I)*Pi*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         (26*I)*Pi*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
         (38*I)*Pi*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, x] - 5*G[1, 1, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 1, 0, 0, 1, x] - 5*G[1, 1, 0, 1, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         106*G[0, 0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 0, 1, x] - 
         12*G[0, 0, 0, 0, 1, 0, x] + 30*G[0, 0, 0, 0, 1, 1, x] - 
         48*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
         12*G[0, 0, 0, 1, 1, 0, x] + 10*G[0, 0, 0, 1, 1, 1, x] - 
         46*G[0, 0, 1, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 1, x] - 
         10*G[0, 0, 1, 0, 1, 0, x] - 14*G[0, 0, 1, 0, 1, 1, x] + 
         74*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 1, 0, x] + 22*G[0, 0, 1, 1, 1, 1, x] + 
         18*G[0, 1, 0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 0, 1, x] - 
         16*G[0, 1, 0, 0, 1, 0, x] + 30*G[0, 1, 0, 0, 1, 1, x] + 
         50*G[0, 1, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 1, x] - 
         8*G[0, 1, 0, 1, 1, 0, x] - 22*G[0, 1, 0, 1, 1, 1, x] + 
         56*G[0, 1, 1, 0, 0, 0, x] + 18*G[0, 1, 1, 0, 0, 1, x] + 
         18*G[0, 1, 1, 0, 1, 0, x] - 22*G[0, 1, 1, 0, 1, 1, x] - 
         74*G[0, 1, 1, 1, 0, 0, x] + 22*G[0, 1, 1, 1, 0, 1, x] + 
         22*G[0, 1, 1, 1, 1, 0, x] + 98*G[1, 0, 0, 0, 0, 0, x] - 
         22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 0, 1, 1, x] + 38*G[1, 0, 0, 1, 0, 0, x] - 
         32*G[1, 0, 0, 1, 0, 1, x] - 32*G[1, 0, 0, 1, 1, 0, x] + 
         64*G[1, 0, 0, 1, 1, 1, x] + 38*G[1, 0, 1, 0, 0, 0, x] - 
         22*G[1, 0, 1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, 1, 0, x] + 
         36*G[1, 0, 1, 0, 1, 1, x] - 12*G[1, 0, 1, 1, 0, 0, x] - 
         32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] - 
         22*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
         8*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] - 
         12*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 1, x] + 
         12*G[1, 1, 0, 1, 1, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] + 
         6*G[1, 1, 1, 1, 0, 0, x] - (281*Zeta[3])/4 + ((155*I)/2)*Pi*
          Zeta[3] - (115*Pi^2*Zeta[3])/2 - ((397*I)/18)*Pi^3*Zeta[3] - 
         (281*G[0, x]*Zeta[3])/4 + ((32*I)/3)*Pi*G[0, x]*Zeta[3] + 
         16*Pi^2*G[0, x]*Zeta[3] + (81*G[1, x]*Zeta[3])/4 - 
         (15*I)*Pi*G[1, x]*Zeta[3] - 16*Pi^2*G[1, x]*Zeta[3] + 
         (62*G[0, 0, x]*Zeta[3])/3 - ((490*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         46*G[0, 1, x]*Zeta[3] + ((140*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         18*G[1, 0, x]*Zeta[3] + (88*I)*Pi*G[1, 0, x]*Zeta[3] + 
         3*G[1, 1, x]*Zeta[3] - (24*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (314*G[0, 0, 0, x]*Zeta[3])/3 + (200*G[0, 0, 1, x]*Zeta[3])/3 + 
         (188*G[0, 1, 0, x]*Zeta[3])/3 - 52*G[0, 1, 1, x]*Zeta[3] - 
         10*G[1, 0, 0, x]*Zeta[3] - 50*G[1, 0, 1, x]*Zeta[3] + 
         6*G[1, 1, 0, x]*Zeta[3] + 8*G[1, 1, 1, x]*Zeta[3] - 
         (128*Zeta[3]^2)/3 + 22*Zeta[5] - (291*I)*Pi*Zeta[5] + 
         59*G[0, x]*Zeta[5] + 9*G[1, x]*Zeta[5]) + 
       RATIO[x]*(-25863/64 - ((5741*I)/16)*Pi + (18085*Pi^2)/96 + 
         ((1135*I)/24)*Pi^3 - (6029*Pi^4)/480 - ((13*I)/8)*Pi^5 + 
         (15017*Pi^6)/30240 - (64*I)*Pi*G[0, x] + (353*Pi^2*G[0, x])/8 + 
         ((149*I)/8)*Pi^3*G[0, x] - (1037*Pi^4*G[0, x])/240 - 
         ((217*I)/40)*Pi^5*G[0, x] + (64*I)*Pi*G[1, x] - 
         (513*Pi^2*G[1, x])/8 - ((149*I)/8)*Pi^3*G[1, x] + 
         (493*Pi^4*G[1, x])/120 + ((217*I)/40)*Pi^5*G[1, x] + 74*G[0, 0, x] + 
         (32*I)*Pi*G[0, 0, x] - (133*Pi^2*G[0, 0, x])/4 - 
         ((17*I)/4)*Pi^3*G[0, 0, x] + (497*Pi^4*G[0, 0, x])/180 - 
         74*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - (125*Pi^2*G[0, 1, x])/4 - 
         (9*I)*Pi^3*G[0, 1, x] + (29*Pi^4*G[0, 1, x])/20 - 74*G[1, 0, x] - 
         (32*I)*Pi*G[1, 0, x] + (125*Pi^2*G[1, 0, x])/4 + 
         (5*I)*Pi^3*G[1, 0, x] - (497*Pi^4*G[1, 0, x])/180 + 74*G[1, 1, x] - 
         (32*I)*Pi*G[1, 1, x] + (133*Pi^2*G[1, 1, x])/4 + 
         ((33*I)/4)*Pi^3*G[1, 1, x] - (29*Pi^4*G[1, 1, x])/20 + 
         (51*G[0, 0, 0, x])/4 + ((31*I)/4)*Pi*G[0, 0, 0, x] + 
         (31*Pi^2*G[0, 0, 0, x])/4 - ((59*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (3*G[0, 0, 1, x])/4 + ((97*I)/4)*Pi*G[0, 0, 1, x] - 
         (37*Pi^2*G[0, 0, 1, x])/4 - (8*I)*Pi^3*G[0, 0, 1, x] - 
         (3*G[0, 1, 0, x])/4 + ((97*I)/4)*Pi*G[0, 1, 0, x] - 
         (17*Pi^2*G[0, 1, 0, x])/2 + (14*I)*Pi^3*G[0, 1, 0, x] + 
         (211*G[0, 1, 1, x])/4 + ((31*I)/4)*Pi*G[0, 1, 1, x] + 
         (17*Pi^2*G[0, 1, 1, x])/2 + (21*I)*Pi^3*G[0, 1, 1, x] - 
         (211*G[1, 0, 0, x])/4 - ((31*I)/4)*Pi*G[1, 0, 0, x] - 
         (17*Pi^2*G[1, 0, 0, x])/2 + ((59*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (163*G[1, 0, 1, x])/4 - ((97*I)/4)*Pi*G[1, 0, 1, x] + 
         (17*Pi^2*G[1, 0, 1, x])/2 + (8*I)*Pi^3*G[1, 0, 1, x] + 
         (163*G[1, 1, 0, x])/4 - ((97*I)/4)*Pi*G[1, 1, 0, x] + 
         (37*Pi^2*G[1, 1, 0, x])/4 - (14*I)*Pi^3*G[1, 1, 0, x] - 
         (371*G[1, 1, 1, x])/4 - ((31*I)/4)*Pi*G[1, 1, 1, x] - 
         (31*Pi^2*G[1, 1, 1, x])/4 - (21*I)*Pi^3*G[1, 1, 1, x] - 
         (99*G[0, 0, 0, 0, x])/2 - ((57*I)/2)*Pi*G[0, 0, 0, 0, x] + 
         (34*Pi^2*G[0, 0, 0, 0, x])/3 + (69*G[0, 0, 0, 1, x])/4 + 
         ((9*I)/2)*Pi*G[0, 0, 0, 1, x] - (43*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (69*G[0, 0, 1, 0, x])/4 - ((39*I)/2)*Pi*G[0, 0, 1, 0, x] - 
         (Pi^2*G[0, 0, 1, 0, x])/3 + 15*G[0, 0, 1, 1, x] + 
         ((15*I)/2)*Pi*G[0, 0, 1, 1, x] + (107*Pi^2*G[0, 0, 1, 1, x])/3 + 
         27*G[0, 1, 0, 0, x] + (3*I)*Pi*G[0, 1, 0, 0, x] - 
         (101*Pi^2*G[0, 1, 0, 0, x])/3 + (21*G[0, 1, 0, 1, x])/4 - 
         (15*I)*Pi*G[0, 1, 0, 1, x] + (97*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (21*G[0, 1, 1, 0, x])/4 + (9*I)*Pi*G[0, 1, 1, 0, x] + 
         (35*Pi^2*G[0, 1, 1, 0, x])/3 - (75*G[0, 1, 1, 1, x])/2 - 
         (33*I)*Pi*G[0, 1, 1, 1, x] - (58*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (75*G[1, 0, 0, 0, x])/2 + (33*I)*Pi*G[1, 0, 0, 0, x] - 
         (34*Pi^2*G[1, 0, 0, 0, x])/3 - (21*G[1, 0, 0, 1, x])/4 - 
         (9*I)*Pi*G[1, 0, 0, 1, x] + (43*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (21*G[1, 0, 1, 0, x])/4 + (15*I)*Pi*G[1, 0, 1, 0, x] + 
         (Pi^2*G[1, 0, 1, 0, x])/3 - 27*G[1, 0, 1, 1, x] - 
         (3*I)*Pi*G[1, 0, 1, 1, x] - (107*Pi^2*G[1, 0, 1, 1, x])/3 - 
         15*G[1, 1, 0, 0, x] - ((15*I)/2)*Pi*G[1, 1, 0, 0, x] + 
         (101*Pi^2*G[1, 1, 0, 0, x])/3 - (69*G[1, 1, 0, 1, x])/4 + 
         ((39*I)/2)*Pi*G[1, 1, 0, 1, x] - (97*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (69*G[1, 1, 1, 0, x])/4 - ((9*I)/2)*Pi*G[1, 1, 1, 0, x] - 
         (35*Pi^2*G[1, 1, 1, 0, x])/3 + (99*G[1, 1, 1, 1, x])/2 + 
         ((57*I)/2)*Pi*G[1, 1, 1, 1, x] + (58*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (51*G[0, 0, 0, 0, 0, x])/2 + (76*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (32*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (9*G[0, 0, 0, 1, 1, x])/2 - (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (39*G[0, 0, 1, 0, 0, x])/2 - (52*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (40*I)*Pi*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (3*G[0, 0, 1, 1, 1, x])/2 - (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         6*G[0, 1, 0, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         15*G[0, 1, 0, 1, 1, x] + (76*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         9*G[0, 1, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (48*I)*Pi*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         30*G[0, 1, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         30*G[1, 0, 0, 0, 0, x] - (76*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         9*G[1, 0, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         15*G[1, 0, 1, 0, 0, x] + (52*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (40*I)*Pi*G[1, 0, 1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         6*G[1, 0, 1, 1, 1, x] + (40*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (3*G[1, 1, 0, 0, 0, x])/2 - (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, 0, 1, x] + (56*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (39*G[1, 1, 0, 1, 1, x])/2 - (76*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (9*G[1, 1, 1, 0, 0, x])/2 - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (51*G[1, 1, 1, 1, 1, x])/2 - (12*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         236*G[0, 0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 0, 1, 0, x] - 40*G[0, 0, 0, 0, 1, 1, x] + 
         28*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 0, 1, 1, 0, x] - 28*G[0, 0, 0, 1, 1, 1, x] - 
         32*G[0, 0, 1, 0, 0, 0, x] - 28*G[0, 0, 1, 0, 0, 1, x] - 
         28*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] + 
         12*G[0, 0, 1, 1, 0, 0, x] - 72*G[0, 0, 1, 1, 0, 1, x] - 
         72*G[0, 0, 1, 1, 1, 0, x] + 100*G[0, 0, 1, 1, 1, 1, x] - 
         148*G[0, 1, 0, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 0, 1, x] + 
         72*G[0, 1, 0, 0, 1, 0, x] - 124*G[0, 1, 0, 0, 1, 1, x] - 
         40*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
         28*G[0, 1, 0, 1, 1, 0, x] + 88*G[0, 1, 0, 1, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
         4*G[0, 1, 1, 0, 1, 0, x] + 52*G[0, 1, 1, 0, 1, 1, x] + 
         40*G[0, 1, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 1, 0, x] - 52*G[0, 1, 1, 1, 1, 1, x] - 
         236*G[1, 0, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 0, 1, 0, x] + 40*G[1, 0, 0, 0, 1, 1, x] - 
         28*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
         4*G[1, 0, 0, 1, 1, 0, x] + 28*G[1, 0, 0, 1, 1, 1, x] + 
         32*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 0, 0, 1, x] + 
         28*G[1, 0, 1, 0, 1, 0, x] - 24*G[1, 0, 1, 0, 1, 1, x] - 
         12*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
         72*G[1, 0, 1, 1, 1, 0, x] - 100*G[1, 0, 1, 1, 1, 1, x] + 
         148*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
         72*G[1, 1, 0, 0, 1, 0, x] + 124*G[1, 1, 0, 0, 1, 1, x] + 
         40*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
         28*G[1, 1, 0, 1, 1, 0, x] - 88*G[1, 1, 0, 1, 1, 1, x] - 
         36*G[1, 1, 1, 0, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 1, 0, 1, 0, x] - 52*G[1, 1, 1, 0, 1, 1, x] - 
         40*G[1, 1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, 1, 1, x] + 
         (6845*Zeta[3])/12 + ((743*I)/3)*Pi*Zeta[3] - (253*Pi^2*Zeta[3])/4 - 
         I*Pi^3*Zeta[3] + (439*G[0, x]*Zeta[3])/12 + ((113*I)/2)*Pi*G[0, x]*
          Zeta[3] - (584*Pi^2*G[0, x]*Zeta[3])/9 - (439*G[1, x]*Zeta[3])/12 - 
         ((113*I)/2)*Pi*G[1, x]*Zeta[3] + (584*Pi^2*G[1, x]*Zeta[3])/9 + 
         (39*G[0, 0, x]*Zeta[3])/2 + ((688*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         48*G[0, 1, x]*Zeta[3] - (160*I)*Pi*G[0, 1, x]*Zeta[3] - 
         24*G[1, 0, x]*Zeta[3] - ((688*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         (87*G[1, 1, x]*Zeta[3])/2 + (160*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (172*G[0, 0, 0, x]*Zeta[3])/3 + 4*G[0, 0, 1, x]*Zeta[3] - 
         20*G[0, 1, 0, x]*Zeta[3] - (52*G[0, 1, 1, x]*Zeta[3])/3 + 
         (172*G[1, 0, 0, x]*Zeta[3])/3 - 4*G[1, 0, 1, x]*Zeta[3] + 
         20*G[1, 1, 0, x]*Zeta[3] + (52*G[1, 1, 1, x]*Zeta[3])/3 - 
         (1634*Zeta[3]^2)/9 + 21*Zeta[5] + (712*I)*Pi*Zeta[5] - 
         32*G[0, x]*Zeta[5] + 32*G[1, x]*Zeta[5])))/Nc^3 + 
   (30659/324 + ((2282*I)/27)*Pi - (3265*Pi^2)/108 - ((37*I)/6)*Pi^3 + 
     (223*Pi^4)/180 + (1112*G[0, x])/27 + (22*I)*Pi*G[0, x] + 
     (49*Pi^2*G[0, x])/9 - ((10*I)/3)*Pi^3*G[0, x] - (404*G[1, x])/27 - 
     ((106*I)/9)*Pi*G[1, x] + 12*Pi^2*G[1, x] + ((11*I)/3)*Pi^3*G[1, x] - 
     (172*G[0, 0, x])/9 - ((70*I)/3)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
     ((58*I)/3)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 - 
     ((2*I)/3)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/3 + 6*G[1, 1, x] + 
     ((10*I)/3)*Pi*G[1, 1, x] - (16*Pi^2*G[1, 1, x])/3 - 
     (26*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
     (4*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - 
     (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, x] - 
     4*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
     (22*G[1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
     4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
     8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
     12*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
     ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(-1 + RATIO[x]) + Log[mu2/s]^3*(-10/9 - (2*I)*Pi + 
       2*G[1, x] + (10/9 + (2*I)*Pi - 2*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^2*(151/18 + ((8*I)/3)*Pi + Pi^2 + 11*G[0, x] + 
       (6*I)*Pi*G[0, x] - 5*G[1, x] + 12*G[0, 0, x] - 6*G[0, 1, x] - 
       6*G[1, 0, x] + (-151/18 - ((8*I)/3)*Pi - Pi^2 - 11*G[0, x] - 
         (6*I)*Pi*G[0, x] + 5*G[1, x] - 12*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x])*RATIO[x]) - (49*Zeta[3])/9 - (2*I)*Pi*Zeta[3] - 
     2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
     RATIO[x]*(-30659/324 - ((1574*I)/27)*Pi + (1693*Pi^2)/108 + 
       ((5*I)/2)*Pi^3 - (199*Pi^4)/180 - (404*G[0, x])/27 - 
       ((304*I)/9)*Pi*G[0, x] + 16*Pi^2*G[0, x] + ((16*I)/3)*Pi^3*G[0, x] + 
       (404*G[1, x])/27 + ((160*I)/9)*Pi*G[1, x] - 10*Pi^2*G[1, x] - 
       ((7*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 0, x] + 
       (16*Pi^2*G[0, 0, x])/3 + 2*G[0, 1, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
       (34*Pi^2*G[0, 1, x])/3 + 2*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
       (16*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 + 
       (28*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
       6*G[0, 1, 0, x] + (22*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - 
       (22*G[1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
       24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       8*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (193*Zeta[3])/9 + 
       (10*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(((5*I)/3)*Pi^3 - Pi^4/15 + ((254*I)/9)*Pi*G[0, x] - 
       (131*Pi^2*G[0, x])/9 - I*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 
       (254*G[0, 0, x])/9 + (22*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] + 
       (6*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + 
       2*Pi^2*G[1, 0, x] + (26*G[0, 0, 0, x])/3 - (10*I)*Pi*G[0, 0, 0, x] + 
       6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
       24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
       2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 10*Zeta[3] - 
       (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(1574/27 + ((361*I)/9)*Pi - (181*Pi^2)/18 - (I/3)*Pi^3 + 
       (370*G[0, x])/9 + ((52*I)/3)*Pi*G[0, x] - (8*Pi^2*G[0, x])/3 - 
       (160*G[1, x])/9 - (12*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 - 
       (8*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - 
       (8*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] - 
       36*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       4*G[1, 0, 0, x] + (((22*I)/3)*Pi*G[0, x] - 4*Pi^2*G[0, x] + 
         (22*G[0, 0, x])/3 + (16*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] + 18*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] + 
       RATIO[x]*(-1574/27 - ((295*I)/9)*Pi + (109*Pi^2)/18 + (I/3)*Pi^3 - 
         (304*G[0, x])/9 - (22*I)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 + 
         (160*G[1, x])/9 + (10*I)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 - 
         (24*I)*Pi*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + (12*I)*Pi*G[1, 0, x] + 
         2*Zeta[3])) + e*(792047/1944 + ((61319*I)/162)*Pi - 
       (51143*Pi^2)/324 - ((3523*I)/72)*Pi^3 + (209*Pi^4)/45 + 
       ((41*I)/60)*Pi^5 + (11998*G[0, x])/81 + ((1639*I)/36)*Pi*G[0, x] + 
       (4529*Pi^2*G[0, x])/216 + ((43*I)/36)*Pi^3*G[0, x] - 
       (Pi^4*G[0, x])/45 - (3004*G[1, x])/81 + ((2065*I)/108)*Pi*G[1, x] + 
       (4973*Pi^2*G[1, x])/216 + ((487*I)/36)*Pi^3*G[1, x] - 
       (19*Pi^4*G[1, x])/12 - (9911*G[0, 0, x])/108 - 
       ((4379*I)/36)*Pi*G[0, 0, x] - (415*Pi^2*G[0, 0, x])/36 + 
       ((38*I)/3)*Pi^3*G[0, 0, x] + 6*G[0, 1, x] - ((437*I)/12)*Pi*
        G[0, 1, x] + (17*Pi^2*G[0, 1, x])/2 + I*Pi^3*G[0, 1, x] + 
       6*G[1, 0, x] + ((1931*I)/36)*Pi*G[1, 0, x] - (395*Pi^2*G[1, 0, x])/
        36 - (4*I)*Pi^3*G[1, 0, x] + (1841*G[1, 1, x])/36 + 
       ((137*I)/12)*Pi*G[1, 1, x] - (45*Pi^2*G[1, 1, x])/2 - 
       (9*I)*Pi^3*G[1, 1, x] - (87*G[0, 0, 0, x])/2 + 
       ((323*I)/6)*Pi*G[0, 0, 0, x] + (41*Pi^2*G[0, 0, 0, x])/3 - 
       (173*G[0, 0, 1, x])/4 - ((154*I)/3)*Pi*G[0, 0, 1, x] + 
       (53*Pi^2*G[0, 0, 1, x])/3 - (173*G[0, 1, 0, x])/4 + 
       ((37*I)/6)*Pi*G[0, 1, 0, x] - (47*Pi^2*G[0, 1, 0, x])/3 + 
       (71*G[0, 1, 1, x])/6 + ((118*I)/3)*Pi*G[0, 1, 1, x] - 
       (67*Pi^2*G[0, 1, 1, x])/3 + (611*G[1, 0, 0, x])/9 + 
       ((73*I)/6)*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/3 - 
       (37*G[1, 0, 1, x])/4 + ((58*I)/3)*Pi*G[1, 0, 1, x] - 
       (10*Pi^2*G[1, 0, 1, x])/3 - (37*G[1, 1, 0, x])/4 - 
       ((49*I)/6)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 + 
       (13*G[1, 1, 1, x])/3 - ((10*I)/3)*Pi*G[1, 1, 1, x] + 
       (43*Pi^2*G[1, 1, 1, x])/3 + (77*G[0, 0, 0, 0, x])/2 + 
       (48*I)*Pi*G[0, 0, 0, 0, x] + 54*G[0, 0, 0, 1, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, x] + 54*G[0, 0, 1, 0, x] - 
       (80*I)*Pi*G[0, 0, 1, 0, x] - (256*G[0, 0, 1, 1, x])/3 + 
       G[0, 1, 0, 0, x]/6 - (36*I)*Pi*G[0, 1, 0, 0, x] + 
       26*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] + 
       26*G[0, 1, 1, 0, x] + (84*I)*Pi*G[0, 1, 1, 0, x] + 
       (86*G[0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, x] - 
       (25*G[1, 0, 0, 0, x])/2 - (60*I)*Pi*G[1, 0, 0, 0, x] + 
       10*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
       10*G[1, 0, 1, 0, x] + (36*I)*Pi*G[1, 0, 1, 0, x] + 
       (40*G[1, 0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 1, 1, x] - 
       (109*G[1, 1, 0, 0, x])/6 + 14*G[1, 1, 0, 1, x] - 
       (20*I)*Pi*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 0, x] - (122*G[1, 1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 36*G[0, 0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 0, 1, x] - 12*G[0, 0, 0, 1, 0, x] + 
       12*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 0, 0, x] - 
       24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
       48*G[0, 0, 1, 1, 1, x] - 88*G[0, 1, 0, 0, 0, x] + 
       32*G[0, 1, 0, 0, 1, x] + 32*G[0, 1, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
       44*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
       28*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 0, x] - 
       16*G[1, 0, 1, 1, 1, x] + 40*G[1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] - 
       20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-2/3 + (2*RATIO[x])/3) + 
       Log[mu2/s]^4*(-37/36 - ((5*I)/3)*Pi + (5*G[1, x])/3 + 
         (37/36 + ((5*I)/3)*Pi - (5*G[1, x])/3)*RATIO[x]) + 
       Log[mu2/s]^3*(67/18 + ((17*I)/9)*Pi + (14*Pi^2)/9 + 11*G[0, x] + 
         (6*I)*Pi*G[0, x] - 5*G[1, x] + ((2*I)/3)*Pi*G[1, x] + 
         12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] + 
         (-67/18 - ((17*I)/9)*Pi - (14*Pi^2)/9 - 11*G[0, x] - 
           (6*I)*Pi*G[0, x] + 5*G[1, x] - ((2*I)/3)*Pi*G[1, x] - 
           12*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x])*RATIO[x]) - 
       (4801*Zeta[3])/36 - ((1985*I)/18)*Pi*Zeta[3] + (373*Pi^2*Zeta[3])/18 - 
       (223*G[0, x]*Zeta[3])/6 - (96*I)*Pi*G[0, x]*Zeta[3] + 
       (359*G[1, x]*Zeta[3])/6 + ((176*I)/3)*Pi*G[1, x]*Zeta[3] - 
       128*G[0, 0, x]*Zeta[3] + 88*G[0, 1, x]*Zeta[3] + 
       72*G[1, 0, x]*Zeta[3] - 20*G[1, 1, x]*Zeta[3] + 
       Log[mu2/s]^2*(3497/54 + ((140*I)/3)*Pi - (491*Pi^2)/36 + (I/3)*Pi^3 + 
         (488*G[0, x])/9 + (26*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 - 
         (337*G[1, x])/18 - (19*I)*Pi*G[1, x] + 5*Pi^2*G[1, x] - 
         4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - 
         (10*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
         G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 54*G[0, 0, 0, x] + 
         6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 2*G[0, 1, 1, x] + 
         6*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + ((11*I)*Pi*G[0, x] - 
           6*Pi^2*G[0, x] + 11*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] - 
           (3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + 27*G[0, 0, 0, x] - 
           3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 3*G[1, 0, 0, x])*
          RATIO[(1 - x)^(-1)] + (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(-3497/54 - ((211*I)/6)*Pi + (275*Pi^2)/36 - (I/3)*Pi^3 - 
           (389*G[0, x])/9 - (33*I)*Pi*G[0, x] + (47*Pi^2*G[0, x])/3 + 
           (173*G[1, x])/9 + (15*I)*Pi*G[1, x] - 5*Pi^2*G[1, x] - 
           (36*I)*Pi*G[0, 0, x] + (16*I)*Pi*G[0, 1, x] + 
           (18*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 1, 1, x] - (22*Zeta[3])/3) + (22*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-445*I)/18)*Pi*G[1, x] + (110*Pi^2*G[1, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, x] - (16*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] - (445*G[1, 1, x])/18 + (5*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         6*G[1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] - 
         6*G[1, x]*Zeta[3]) + Log[mu2/s]*(43331/162 + ((12031*I)/54)*Pi - 
         (8723*Pi^2)/108 - ((311*I)/18)*Pi^3 + (223*Pi^4)/90 + 
         (3545*G[0, x])/27 + ((617*I)/9)*Pi*G[0, x] + (115*Pi^2*G[0, x])/18 - 
         ((25*I)/3)*Pi^3*G[0, x] - (2053*G[1, x])/54 - 
         ((235*I)/9)*Pi*G[1, x] + (173*Pi^2*G[1, x])/6 + 
         ((29*I)/3)*Pi^3*G[1, x] - (314*G[0, 0, x])/9 - 
         ((200*I)/3)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 - 5*G[0, 1, x] - 
         ((124*I)/3)*Pi*G[0, 1, x] + (71*Pi^2*G[0, 1, x])/3 - 5*G[1, 0, x] + 
         ((14*I)/3)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/3 + 
         (49*G[1, 1, x])/3 + ((52*I)/3)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/
          3 - (116*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] - 
         20*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 20*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 0, x] - (46*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] + (44*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] - 4*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
         (70*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
         96*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         24*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
         24*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 
         16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 8*G[1, 1, 0, 0, x] + 
         16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         (((-37*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (4*I)*Pi*G[0, 1, x] - 
           (4*I)*Pi*G[1, 0, x] - (37*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 
           4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x])*
          RATIO[x^(-1)] - (154*Zeta[3])/9 + ((16*I)/3)*Pi*Zeta[3] - 
         4*G[0, x]*Zeta[3] - (40*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*(-43331/162 - ((4361*I)/27)*Pi + (4643*Pi^2)/108 + 
           ((187*I)/18)*Pi^3 - (319*Pi^4)/90 - (1832*G[0, x])/27 - 
           ((778*I)/9)*Pi*G[0, x] + (269*Pi^2*G[0, x])/6 + 
           ((55*I)/3)*Pi^3*G[0, x] + (968*G[1, x])/27 + ((346*I)/9)*Pi*
            G[1, x] - (155*Pi^2*G[1, x])/6 - ((23*I)/3)*Pi^3*G[1, x] - 
           4*G[0, 0, x] + ((52*I)/3)*Pi*G[0, 0, x] + (50*Pi^2*G[0, 0, x])/3 + 
           4*G[0, 1, x] + ((34*I)/3)*Pi*G[0, 1, x] - (101*Pi^2*G[0, 1, x])/
            3 + 4*G[1, 0, x] - ((52*I)/3)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/
            3 - 4*G[1, 1, x] - ((34*I)/3)*Pi*G[1, 1, x] + 
           (44*Pi^2*G[1, 1, x])/3 + (88*G[0, 0, 0, x])/3 + 
           (100*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (20*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, x] + (70*G[0, 1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 1, x] - (88*G[1, 0, 0, x])/3 - 
           (84*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (8*I)*Pi*G[1, 1, 0, x] - (70*G[1, 1, 1, x])/3 - 
           (4*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
           24*G[0, 1, 1, 1, x] - 80*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] + 8*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + (310*Zeta[3])/9 + 
           ((8*I)/3)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/
            3) + RATIO[(1 - x)^(-1)]*(((19*I)/9)*Pi^3 + (8*Pi^4)/15 + 
           ((541*I)/9)*Pi*G[0, x] - (313*Pi^2*G[0, x])/9 - 
           (5*I)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + (541*G[0, 0, x])/9 + 
           ((134*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] + 
           (11*I)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] - ((5*I)/3)*Pi*
            G[1, 0, x] + Pi^2*G[1, 0, x] + (35*G[0, 0, 0, x])/3 - 
           (46*I)*Pi*G[0, 0, 0, x] + 11*G[0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 1, x] + 11*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] - (5*G[1, 0, 0, x])/3 + 
           (18*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] - 
           96*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] + 30*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] - (38*Zeta[3])/3 - (4*I)*Pi*Zeta[3] + 
           6*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3])) + 
       RATIO[x]*(-792047/1944 - ((43331*I)/162)*Pi + (47245*Pi^2)/648 + 
         ((4633*I)/216)*Pi^3 - (2047*Pi^4)/270 - ((31*I)/180)*Pi^5 - 
         (2428*G[0, x])/81 - ((1832*I)/27)*Pi*G[0, x] + (13733*Pi^2*G[0, x])/
          216 + ((571*I)/36)*Pi^3*G[0, x] - (64*Pi^4*G[0, x])/9 + 
         (2428*G[1, x])/81 + ((968*I)/27)*Pi*G[1, x] - (6155*Pi^2*G[1, x])/
          216 - ((319*I)/36)*Pi^3*G[1, x] + (179*Pi^4*G[1, x])/60 - 
         (83*G[0, 0, x])/4 + ((371*I)/12)*Pi*G[0, 0, x] - 
         (367*Pi^2*G[0, 0, x])/12 + (6*I)*Pi^3*G[0, 0, x] + 
         (83*G[0, 1, x])/4 + ((269*I)/12)*Pi*G[0, 1, x] - 
         (70*Pi^2*G[0, 1, x])/3 - ((52*I)/3)*Pi^3*G[0, 1, x] + 
         (83*G[1, 0, x])/4 - ((371*I)/12)*Pi*G[1, 0, x] + 
         (367*Pi^2*G[1, 0, x])/12 + (I/3)*Pi^3*G[1, 0, x] - 
         (83*G[1, 1, x])/4 - ((269*I)/12)*Pi*G[1, 1, x] + 
         (70*Pi^2*G[1, 1, x])/3 + (11*I)*Pi^3*G[1, 1, x] + 
         (194*G[0, 0, 0, x])/3 + ((73*I)/6)*Pi*G[0, 0, 0, x] - 
         (62*Pi^2*G[0, 0, 0, x])/3 - (119*G[0, 0, 1, x])/4 + 
         ((76*I)/3)*Pi*G[0, 0, 1, x] - (46*Pi^2*G[0, 0, 1, x])/3 - 
         (119*G[0, 1, 0, x])/4 + ((179*I)/6)*Pi*G[0, 1, 0, x] + 
         (58*Pi^2*G[0, 1, 0, x])/3 + (289*G[0, 1, 1, x])/6 + 
         ((14*I)/3)*Pi*G[0, 1, 1, x] + (73*Pi^2*G[0, 1, 1, x])/3 - 
         (271*G[1, 0, 0, x])/6 - ((73*I)/6)*Pi*G[1, 0, 0, x] + 
         (32*Pi^2*G[1, 0, 0, x])/3 + (41*G[1, 0, 1, x])/4 - 
         ((76*I)/3)*Pi*G[1, 0, 1, x] + (16*Pi^2*G[1, 0, 1, x])/3 + 
         (41*G[1, 1, 0, x])/4 - ((179*I)/6)*Pi*G[1, 1, 0, x] - 
         (28*Pi^2*G[1, 1, 0, x])/3 - (86*G[1, 1, 1, x])/3 - 
         ((14*I)/3)*Pi*G[1, 1, 1, x] - (43*Pi^2*G[1, 1, 1, x])/3 - 
         (247*G[0, 0, 0, 0, x])/6 - (80*I)*Pi*G[0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 0, 1, x] + 
         24*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] + 
         (40*G[0, 0, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (107*G[0, 1, 0, 0, x])/6 + 24*G[0, 1, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] - (128*G[0, 1, 1, 1, x])/3 + 
         (247*G[1, 0, 0, 0, x])/6 + (76*I)*Pi*G[1, 0, 0, 0, x] - 
         24*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         (40*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (107*G[1, 1, 0, 0, x])/6 + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, x] + 
         (128*G[1, 1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, 1, x] - 
         144*G[0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 1, x] - 
         32*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         36*G[0, 0, 1, 1, 1, x] + 60*G[0, 1, 0, 0, 0, x] - 
         36*G[0, 1, 0, 0, 1, x] - 36*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] - 
         20*G[0, 1, 1, 0, 1, x] - 20*G[0, 1, 1, 1, 0, x] + 
         44*G[0, 1, 1, 1, 1, x] + 124*G[1, 0, 0, 0, 0, x] + 
         32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] + 
         16*G[1, 0, 1, 1, 1, x] - 40*G[1, 1, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 1, x] + 36*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] + 
         20*G[1, 1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (571*Zeta[3])/4 + ((365*I)/18)*Pi*Zeta[3] - 
         (97*Pi^2*Zeta[3])/18 + (359*G[0, x]*Zeta[3])/6 + 
         (20*I)*Pi*G[0, x]*Zeta[3] - (359*G[1, x]*Zeta[3])/6 - 
         ((32*I)/3)*Pi*G[1, x]*Zeta[3] + 128*G[0, 0, x]*Zeta[3] - 
         48*G[0, 1, x]*Zeta[3] - 88*G[1, 0, x]*Zeta[3] + 
         8*G[1, 1, x]*Zeta[3] - 149*Zeta[5]) + 137*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((793*I)/216)*Pi^3 + (1957*Pi^4)/540 - 
         ((23*I)/90)*Pi^5 + ((13033*I)/108)*Pi*G[0, x] - 
         (15929*Pi^2*G[0, x])/216 - ((172*I)/9)*Pi^3*G[0, x] + 
         (107*Pi^4*G[0, x])/30 + ((2*I)/3)*Pi^3*G[1, x] - 
         (7*Pi^4*G[1, x])/10 + (13033*G[0, 0, x])/108 + 
         ((1639*I)/36)*Pi*G[0, 0, x] + (134*Pi^2*G[0, 0, x])/9 - 
         ((28*I)/3)*Pi^3*G[0, 0, x] + ((133*I)/4)*Pi*G[0, 1, x] + 
         (23*Pi^2*G[0, 1, x])/3 + ((49*I)/6)*Pi^3*G[0, 1, x] + 
         ((101*I)/9)*Pi*G[1, 0, x] - (68*Pi^2*G[1, 0, x])/9 + 
         ((11*I)/6)*Pi^3*G[1, 0, x] - I*Pi^3*G[1, 1, x] - 
         (287*G[0, 0, 0, x])/6 - (73*I)*Pi*G[0, 0, 0, x] + 
         (7*Pi^2*G[0, 0, 0, x])/2 + (133*G[0, 0, 1, x])/4 + 
         (32*I)*Pi*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/6 + 
         (133*G[0, 1, 0, x])/4 + (14*I)*Pi*G[0, 1, 0, x] - 
         (11*Pi^2*G[0, 1, 0, x])/6 - (25*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + (101*G[1, 0, 0, x])/9 + 
         (26*I)*Pi*G[1, 0, 0, x] - (49*Pi^2*G[1, 0, 0, x])/6 + 
         I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, x] + 
         Pi^2*G[1, 1, 0, x] - (152*G[0, 0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 1, 0, x] + 55*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, 0, x] - 25*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 25*G[0, 1, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
         (80*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
         (6*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
         3*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         90*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] + 
         22*G[0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 1, 1, x] + 
         30*G[0, 0, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
         6*G[0, 1, 1, 1, 0, x] - 42*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, x] - (793*Zeta[3])/36 + (60*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/3 - (100*G[0, x]*Zeta[3])/3 + 
         (38*I)*Pi*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 
         8*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 6*Zeta[5])) + 
     e^2*(16939079/11664 + ((1330919*I)/972)*Pi - (588349*Pi^2)/972 - 
       ((6841*I)/36)*Pi^3 + (30917*Pi^4)/1620 - ((773*I)/2160)*Pi^5 + 
       (13207*Pi^6)/9072 + (119900*G[0, x])/243 + ((2645*I)/108)*Pi*G[0, x] + 
       (93619*Pi^2*G[0, x])/648 + ((4013*I)/108)*Pi^3*G[0, x] + 
       (59*Pi^4*G[0, x])/1080 - ((133*I)/72)*Pi^5*G[0, x] - 
       (23234*G[1, x])/243 + ((83789*I)/324)*Pi*G[1, x] + 
       (737*Pi^2*G[1, x])/81 - ((3539*I)/216)*Pi^3*G[1, x] - 
       (4559*Pi^4*G[1, x])/540 - ((143*I)/180)*Pi^5*G[1, x] - 
       (32032*G[0, 0, x])/81 - ((40603*I)/108)*Pi*G[0, 0, x] - 
       (9341*Pi^2*G[0, 0, x])/216 + ((389*I)/36)*Pi^3*G[0, 0, x] - 
       (769*Pi^4*G[0, 0, x])/180 + (103*G[0, 1, x])/4 + 
       ((125*I)/18)*Pi*G[0, 1, x] - (935*Pi^2*G[0, 1, x])/18 - 
       ((31*I)/9)*Pi^3*G[0, 1, x] + (433*Pi^4*G[0, 1, x])/72 + 
       (103*G[1, 0, x])/4 + ((3502*I)/27)*Pi*G[1, 0, x] - 
       (1768*Pi^2*G[1, 0, x])/27 - ((41*I)/9)*Pi^3*G[1, 0, x] - 
       (91*Pi^4*G[1, 0, x])/360 + (17459*G[1, 1, x])/54 - 
       ((2347*I)/36)*Pi*G[1, 1, x] - (2077*Pi^2*G[1, 1, x])/72 - 
       ((131*I)/36)*Pi^3*G[1, 1, x] + (89*Pi^4*G[1, 1, x])/30 - 
       23*G[0, 0, 0, x] + ((2996*I)/9)*Pi*G[0, 0, 0, x] + 
       (667*Pi^2*G[0, 0, 0, x])/12 - ((82*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (719*G[0, 0, 1, x])/4 - ((263*I)/12)*Pi*G[0, 0, 1, x] + 
       138*Pi^2*G[0, 0, 1, x] + (71*I)*Pi^3*G[0, 0, 1, x] - 
       (719*G[0, 1, 0, x])/4 - ((5009*I)/36)*Pi*G[0, 1, 0, x] + 
       (619*Pi^2*G[0, 1, 0, x])/18 - (4*I)*Pi^3*G[0, 1, 0, x] + 
       (6649*G[0, 1, 1, x])/36 + ((517*I)/6)*Pi*G[0, 1, 1, x] - 
       (203*Pi^2*G[0, 1, 1, x])/9 - ((214*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (4744*G[1, 0, 0, x])/27 - ((5135*I)/36)*Pi*G[1, 0, 0, x] + 
       (115*Pi^2*G[1, 0, 0, x])/9 + ((2*I)/3)*Pi^3*G[1, 0, 0, x] - 
       48*G[1, 0, 1, x] - ((263*I)/6)*Pi*G[1, 0, 1, x] - 
       20*Pi^2*G[1, 0, 1, x] - ((91*I)/3)*Pi^3*G[1, 0, 1, x] - 
       48*G[1, 1, 0, x] + ((1466*I)/9)*Pi*G[1, 1, 0, x] + 
       (757*Pi^2*G[1, 1, 0, x])/36 + (8*I)*Pi^3*G[1, 1, 0, x] - 
       (4691*G[1, 1, 1, x])/36 - ((17*I)/12)*Pi*G[1, 1, 1, x] + 
       (685*Pi^2*G[1, 1, 1, x])/18 + ((58*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (4741*G[0, 0, 0, 0, x])/18 - ((611*I)/6)*Pi*G[0, 0, 0, 0, x] - 
       (172*Pi^2*G[0, 0, 0, 0, x])/3 + (395*G[0, 0, 0, 1, x])/2 - 
       ((466*I)/3)*Pi*G[0, 0, 0, 1, x] - 13*Pi^2*G[0, 0, 0, 1, x] + 
       (395*G[0, 0, 1, 0, x])/2 - ((361*I)/6)*Pi*G[0, 0, 1, 0, x] + 
       13*Pi^2*G[0, 0, 1, 0, x] - (1679*G[0, 0, 1, 1, x])/12 + 
       ((274*I)/3)*Pi*G[0, 0, 1, 1, x] - (161*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (6845*G[0, 1, 0, 0, x])/36 - ((221*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (209*Pi^2*G[0, 1, 0, 0, x])/3 + (261*G[0, 1, 0, 1, x])/2 + 
       ((490*I)/3)*Pi*G[0, 1, 0, 1, x] - (20*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (261*G[0, 1, 1, 0, x])/2 + ((509*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (128*Pi^2*G[0, 1, 1, 0, x])/3 - (247*G[0, 1, 1, 1, x])/3 - 
       ((232*I)/3)*Pi*G[0, 1, 1, 1, x] + (154*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (895*G[1, 0, 0, 0, x])/3 - ((53*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       29*Pi^2*G[1, 0, 0, 0, x] + (81*G[1, 0, 0, 1, x])/4 + 
       ((94*I)/3)*Pi*G[1, 0, 0, 1, x] - (238*Pi^2*G[1, 0, 0, 1, x])/3 + 
       (81*G[1, 0, 1, 0, x])/4 + ((155*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       (80*Pi^2*G[1, 0, 1, 0, x])/3 - (667*G[1, 0, 1, 1, x])/12 - 
       ((76*I)/3)*Pi*G[1, 0, 1, 1, x] + 37*Pi^2*G[1, 0, 1, 1, x] + 
       (5189*G[1, 1, 0, 0, x])/36 + ((319*I)/6)*Pi*G[1, 1, 0, 0, x] - 
       (104*Pi^2*G[1, 1, 0, 0, x])/3 + (109*G[1, 1, 0, 1, x])/4 - 
       ((100*I)/3)*Pi*G[1, 1, 0, 1, x] + (62*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (109*G[1, 1, 1, 0, x])/4 - ((511*I)/6)*Pi*G[1, 1, 1, 0, x] - 
       6*Pi^2*G[1, 1, 1, 0, x] - (86*G[1, 1, 1, 1, x])/3 + 
       ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - (86*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (361*G[0, 0, 0, 0, 0, x])/6 - (176*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       176*G[0, 0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       176*G[0, 0, 0, 1, 0, x] + (224*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (244*G[0, 0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (181*G[0, 0, 1, 0, 0, x])/6 + (328*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       132*G[0, 0, 1, 0, 1, x] + (20*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       132*G[0, 0, 1, 1, 0, x] - (328*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (1184*G[0, 0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       20*G[0, 1, 0, 0, 0, x] + (44*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       82*G[0, 1, 0, 0, 1, x] + (68*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       82*G[0, 1, 0, 1, 0, x] - (100*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (568*G[0, 1, 0, 1, 1, x])/3 - (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (515*G[0, 1, 1, 0, 0, x])/3 - (260*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       58*G[0, 1, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       58*G[0, 1, 1, 1, 0, x] + (252*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       86*G[0, 1, 1, 1, 1, x] - (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (166*G[1, 0, 0, 0, 0, x])/3 + (140*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (100*G[1, 0, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (125*G[1, 0, 1, 0, 0, x])/3 - (128*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (122*G[1, 0, 1, 1, 1, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (223*G[1, 1, 0, 0, 0, x])/2 + (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       26*G[1, 1, 0, 0, 1, x] - (60*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       26*G[1, 1, 0, 1, 0, x] - (92*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (82*G[1, 1, 0, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (427*G[1, 1, 1, 0, 0, x])/6 + (48*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       34*G[1, 1, 1, 0, 1, x] + (36*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       34*G[1, 1, 1, 1, 0, x] + (32*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       134*G[1, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       72*G[0, 0, 0, 0, 0, 0, x] + 28*G[0, 0, 0, 0, 0, 1, x] + 
       28*G[0, 0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 0, 1, 1, x] + 
       204*G[0, 0, 0, 1, 0, 0, x] + 40*G[0, 0, 0, 1, 0, 1, x] + 
       40*G[0, 0, 0, 1, 1, 0, x] - 32*G[0, 0, 0, 1, 1, 1, x] + 
       348*G[0, 0, 1, 0, 0, 0, x] + 96*G[0, 0, 1, 0, 0, 1, x] + 
       96*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
       360*G[0, 0, 1, 1, 0, 0, x] + 88*G[0, 0, 1, 1, 0, 1, x] + 
       88*G[0, 0, 1, 1, 1, 0, x] - 212*G[0, 0, 1, 1, 1, 1, x] + 
       296*G[0, 1, 0, 0, 0, 0, x] - 80*G[0, 1, 0, 0, 0, 1, x] - 
       80*G[0, 1, 0, 0, 1, 0, x] + 84*G[0, 1, 0, 0, 1, 1, x] - 
       124*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
       40*G[0, 1, 0, 1, 1, 0, x] - 48*G[0, 1, 0, 1, 1, 1, x] - 
       324*G[0, 1, 1, 0, 0, 0, x] - 88*G[0, 1, 1, 0, 0, 1, x] - 
       88*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] + 
       276*G[0, 1, 1, 1, 0, 0, x] - 104*G[0, 1, 1, 1, 0, 1, x] - 
       104*G[0, 1, 1, 1, 1, 0, x] + 152*G[0, 1, 1, 1, 1, 1, x] + 
       80*G[1, 0, 0, 0, 0, 0, x] + 136*G[1, 0, 0, 0, 0, 1, x] + 
       136*G[1, 0, 0, 0, 1, 0, x] - 44*G[1, 0, 0, 0, 1, 1, x] - 
       60*G[1, 0, 0, 1, 0, 0, x] + 112*G[1, 0, 0, 1, 0, 1, x] + 
       112*G[1, 0, 0, 1, 1, 0, x] - 192*G[1, 0, 0, 1, 1, 1, x] - 
       160*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, 1, 0, x] - 28*G[1, 0, 1, 0, 1, 1, x] + 
       88*G[1, 0, 1, 1, 0, 0, x] - 48*G[1, 0, 1, 1, 0, 1, x] - 
       48*G[1, 0, 1, 1, 1, 0, x] + 108*G[1, 0, 1, 1, 1, 1, x] - 
       156*G[1, 1, 0, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 0, 1, x] + 
       96*G[1, 1, 0, 0, 1, 0, x] - 92*G[1, 1, 0, 0, 1, 1, x] - 
       36*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
       8*G[1, 1, 0, 1, 1, 0, x] + 72*G[1, 1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 1, x] + 
       48*G[1, 1, 1, 0, 1, 0, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
       28*G[1, 1, 1, 1, 0, 0, x] + 60*G[1, 1, 1, 1, 0, 1, x] + 
       60*G[1, 1, 1, 1, 1, 0, x] - 92*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-5/18 + (5*RATIO[x])/18) + Log[mu2/s]^5*
        (-49/90 - ((5*I)/6)*Pi + (5*G[1, x])/6 + 
         (49/90 + ((5*I)/6)*Pi - (5*G[1, x])/6)*RATIO[x]) + 
       Log[mu2/s]^4*(61/72 + ((7*I)/9)*Pi + (10*Pi^2)/9 + (77*G[0, x])/12 + 
         ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + ((2*I)/3)*Pi*G[1, x] + 
         7*G[0, 0, x] - (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2 + 
         (-61/72 - ((7*I)/9)*Pi - (10*Pi^2)/9 - (77*G[0, x])/12 - 
           ((7*I)/2)*Pi*G[0, x] + (35*G[1, x])/12 - ((2*I)/3)*Pi*G[1, x] - 
           7*G[0, 0, x] + (7*G[0, 1, x])/2 + (7*G[1, 0, x])/2)*RATIO[x]) - 
       (118553*Zeta[3])/108 - ((6742*I)/9)*Pi*Zeta[3] + 
       (5731*Pi^2*Zeta[3])/36 + ((565*I)/9)*Pi^3*Zeta[3] - 
       (19957*G[0, x]*Zeta[3])/108 - ((2663*I)/18)*Pi*G[0, x]*Zeta[3] + 
       (563*Pi^2*G[0, x]*Zeta[3])/9 + (20963*G[1, x]*Zeta[3])/54 + 
       ((533*I)/3)*Pi*G[1, x]*Zeta[3] - (253*Pi^2*G[1, x]*Zeta[3])/3 - 
       (2393*G[0, 0, x]*Zeta[3])/18 + ((776*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (59*G[0, 1, x]*Zeta[3])/3 + ((340*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       84*G[1, 0, x]*Zeta[3] + ((236*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (309*G[1, 1, x]*Zeta[3])/2 - ((380*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       604*G[0, 0, 0, x]*Zeta[3] - (868*G[0, 0, 1, x]*Zeta[3])/3 - 
       (868*G[0, 1, 0, x]*Zeta[3])/3 + (728*G[0, 1, 1, x]*Zeta[3])/3 - 
       (208*G[1, 0, 0, x]*Zeta[3])/3 + 144*G[1, 0, 1, x]*Zeta[3] - 
       12*G[1, 1, 0, x]*Zeta[3] + (76*G[1, 1, 1, x]*Zeta[3])/3 + 
       (2465*Zeta[3]^2)/9 + Log[mu2/s]^3*(2213/54 + ((563*I)/18)*Pi - 
         (59*Pi^2)/6 + ((11*I)/18)*Pi^3 + (1094*G[0, x])/27 + 
         ((182*I)/9)*Pi*G[0, x] - (25*Pi^2*G[0, x])/9 - (341*G[1, x])/27 - 
         ((46*I)/3)*Pi*G[1, x] + (19*Pi^2*G[1, x])/6 - (28*G[0, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 - 
         ((20*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
         ((28*I)/3)*Pi*G[1, 0, x] - (4*G[1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, x] - 42*G[0, 0, 0, x] + (14*G[0, 0, 1, x])/3 + 
         (14*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3 + (((77*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/3 + 
           (77*G[0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, x] - 
           ((7*I)/3)*Pi*G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] + 
           21*G[0, 0, 0, x] - (7*G[0, 0, 1, x])/3 - (7*G[0, 1, 0, x])/3 - 
           (7*G[1, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-2213/54 - ((397*I)/18)*Pi + (31*Pi^2)/6 - 
           ((11*I)/18)*Pi^3 - (863*G[0, x])/27 - ((77*I)/3)*Pi*G[0, x] + 
           (109*Pi^2*G[0, x])/9 + (359*G[1, x])/27 + ((35*I)/3)*Pi*G[1, x] - 
           (19*Pi^2*G[1, x])/6 - (28*I)*Pi*G[0, 0, x] + ((34*I)/3)*Pi*
            G[0, 1, x] + (14*I)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] - 
           (8*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3 - (100*Zeta[3])/9) + 
         (100*Zeta[3])/9) + RATIO[x^(-1)]*(((-11275*I)/108)*Pi*G[1, x] + 
         (11963*Pi^2*G[1, x])/216 + ((323*I)/18)*Pi^3*G[1, x] - 
         (46*Pi^4*G[1, x])/45 - ((1291*I)/18)*Pi*G[0, 1, x] + 
         (308*Pi^2*G[0, 1, x])/9 + ((19*I)/2)*Pi^3*G[0, 1, x] - 
         ((109*I)/4)*Pi*G[1, 0, x] + (32*Pi^2*G[1, 0, x])/3 - 
         (I/3)*Pi^3*G[1, 0, x] - (11275*G[1, 1, x])/108 + 
         ((809*I)/36)*Pi*G[1, 1, x] - (212*Pi^2*G[1, 1, x])/9 - 
         ((19*I)/3)*Pi^3*G[1, 1, x] - (18*I)*Pi*G[0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, x] - (20*I)*Pi*G[0, 1, 0, x] - 
         6*Pi^2*G[0, 1, 0, x] - (1291*G[0, 1, 1, x])/18 + 
         (21*I)*Pi*G[0, 1, 1, x] - (73*Pi^2*G[0, 1, 1, x])/6 + 
         (8*I)*Pi*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] - 
         (109*G[1, 0, 1, x])/4 + (26*I)*Pi*G[1, 0, 1, x] - 
         6*Pi^2*G[1, 0, 1, x] - (109*G[1, 1, 0, x])/4 - 
         (12*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/3 + 
         (317*G[1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, x] + 
         (14*Pi^2*G[1, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         20*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
         20*G[0, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] + 
         (250*G[0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, x] + 36*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 0, x] + 26*G[1, 1, 0, 1, x] - 
         (10*I)*Pi*G[1, 1, 0, 1, x] + 26*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (250*G[1, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
         14*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
         20*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] - 
         38*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + 14*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
         12*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 0, 1, 0, x] - 14*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - 
         (92*G[1, x]*Zeta[3])/3 + ((22*I)/3)*Pi*G[1, x]*Zeta[3] - 
         6*G[0, 1, x]*Zeta[3] + (82*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(45451/162 + ((8555*I)/36)*Pi - (6289*Pi^2)/72 - 
         ((115*I)/6)*Pi^3 + (293*Pi^4)/120 + (8411*G[0, x])/54 + 
         ((485*I)/6)*Pi*G[0, x] + (149*Pi^2*G[0, x])/36 - 
         ((55*I)/6)*Pi^3*G[0, x] - (4435*G[1, x])/108 - 
         ((529*I)/18)*Pi*G[1, x] + (127*Pi^2*G[1, x])/4 + 
         ((31*I)/3)*Pi^3*G[1, x] - (299*G[0, 0, x])/9 - 
         ((230*I)/3)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 - 
         (15*G[0, 1, x])/2 - ((131*I)/3)*Pi*G[0, 1, x] + 
         (163*Pi^2*G[0, 1, x])/6 - (15*G[1, 0, x])/2 + 
         ((23*I)/3)*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/6 + 16*G[1, 1, x] + 
         ((71*I)/3)*Pi*G[1, 1, x] - (47*Pi^2*G[1, 1, x])/3 - 
         (148*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
         (14*I)*Pi*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, x] - (56*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] + (50*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] + 
         (18*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + (89*G[1, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] - 
         28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
         18*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         2*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 
         20*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         ((-13*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/2 - (5*I)*Pi*G[0, 1, x] - 
           (6*I)*Pi*G[1, 0, x] - 13*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 
           5*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] - (133*Zeta[3])/9 + 
         ((44*I)/3)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - (68*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((3*I)/2)*Pi^3 + (13*Pi^4)/15 + 
           ((1115*I)/18)*Pi*G[0, x] - (677*Pi^2*G[0, x])/18 - 
           ((13*I)/2)*Pi^3*G[0, x] - ((5*I)/6)*Pi^3*G[1, x] + 
           (1115*G[0, 0, x])/18 + (45*I)*Pi*G[0, 0, x] - 9*Pi^2*G[0, 0, x] + 
           ((21*I)/2)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/2 + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 + 
           (53*G[0, 0, 0, x])/6 - (59*I)*Pi*G[0, 0, 0, x] + 
           (21*G[0, 0, 1, x])/2 - (5*I)*Pi*G[0, 0, 1, x] + 
           (21*G[0, 1, 0, x])/2 + (4*I)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (3*G[1, 0, 0, x])/2 + 
           (27*I)*Pi*G[1, 0, 0, x] - (7*I)*Pi*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, x] - 120*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           7*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
           41*G[1, 0, 0, 0, x] - 7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] - 
           2*G[1, 1, 0, 0, x] - 9*Zeta[3] - (2*I)*Pi*Zeta[3] + 
           9*G[0, x]*Zeta[3] + 5*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-45451/162 - ((3077*I)/18)*Pi + (3239*Pi^2)/72 + 
           ((25*I)/2)*Pi^3 - (167*Pi^4)/40 - (2344*G[0, x])/27 - 
           ((863*I)/9)*Pi*G[0, x] + (205*Pi^2*G[0, x])/4 + 
           ((133*I)/6)*Pi^3*G[0, x] + (1048*G[1, x])/27 + 
           ((359*I)/9)*Pi*G[1, x] - (115*Pi^2*G[1, x])/4 - 
           ((26*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] + ((74*I)/3)*Pi*
            G[0, 0, x] + (59*Pi^2*G[0, 0, x])/3 + 4*G[0, 1, x] + 
           ((47*I)/3)*Pi*G[0, 1, x] - (229*Pi^2*G[0, 1, x])/6 + 
           4*G[1, 0, x] - ((74*I)/3)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/6 - 
           4*G[1, 1, x] - ((47*I)/3)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/3 + 
           (110*G[0, 0, 0, x])/3 + (122*I)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (12*I)*Pi*G[0, 1, 0, x] + (83*G[0, 1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 1, x] - (110*G[1, 0, 0, x])/3 - 
           (102*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (8*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/3 - 
           (8*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 22*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] - 
           24*G[0, 1, 1, 1, x] - 100*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
           20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
           (223*Zeta[3])/9 - ((32*I)/3)*Pi*Zeta[3] - 14*G[0, x]*Zeta[3] + 
           (38*G[1, x]*Zeta[3])/3)) + (1421*Zeta[5])/15 - 
       (128*I)*Pi*Zeta[5] - 72*G[0, x]*Zeta[5] - 152*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((8837*I)/648)*Pi^3 + (285331*Pi^4)/12960 + 
         ((671*I)/108)*Pi^5 - (3287*Pi^6)/2520 + ((41009*I)/81)*Pi*G[0, x] - 
         (188053*Pi^2*G[0, x])/648 - ((4691*I)/54)*Pi^3*G[0, x] + 
         (964*Pi^4*G[0, x])/135 + ((379*I)/90)*Pi^5*G[0, x] - 
         ((28*I)/27)*Pi^3*G[1, x] + (47*Pi^4*G[1, x])/27 - 
         ((71*I)/45)*Pi^5*G[1, x] + (41009*G[0, 0, x])/81 + 
         ((13535*I)/108)*Pi*G[0, 0, x] + (21085*Pi^2*G[0, 0, x])/216 + 
         ((263*I)/18)*Pi^3*G[0, 0, x] - (3*Pi^4*G[0, 0, x])/10 + 
         ((563*I)/4)*Pi*G[0, 1, x] + (397*Pi^2*G[0, 1, x])/8 - 
         ((23*I)/12)*Pi^3*G[0, 1, x] - (95*Pi^4*G[0, 1, x])/18 + 
         ((1591*I)/27)*Pi*G[1, 0, x] - (1198*Pi^2*G[1, 0, x])/27 - 
         ((421*I)/36)*Pi^3*G[1, 0, x] + (39*Pi^4*G[1, 0, x])/10 + 
         (I/2)*Pi^3*G[1, 1, x] - (11*Pi^4*G[1, 1, x])/20 - 
         (2410*G[0, 0, 0, x])/9 - ((4595*I)/18)*Pi*G[0, 0, 0, x] - 
         (1081*Pi^2*G[0, 0, 0, x])/36 + ((191*I)/6)*Pi^3*G[0, 0, 0, x] + 
         (563*G[0, 0, 1, x])/4 + ((319*I)/4)*Pi*G[0, 0, 1, x] - 
         (1019*Pi^2*G[0, 0, 1, x])/12 - ((145*I)/6)*Pi^3*G[0, 0, 1, x] + 
         (563*G[0, 1, 0, x])/4 + ((484*I)/9)*Pi*G[0, 1, 0, x] - 
         (1129*Pi^2*G[0, 1, 0, x])/36 - ((22*I)/3)*Pi^3*G[0, 1, 0, x] - 
         ((537*I)/4)*Pi*G[0, 1, 1, x] - (3*Pi^2*G[0, 1, 1, x])/2 + 
         (23*I)*Pi^3*G[0, 1, 1, x] + (1591*G[1, 0, 0, x])/27 + 
         ((547*I)/9)*Pi*G[1, 0, 0, x] + (11*Pi^2*G[1, 0, 0, x])/36 - 
         ((89*I)/6)*Pi^3*G[1, 0, 0, x] + ((23*I)/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/6 + ((49*I)/6)*Pi^3*G[1, 0, 1, x] + 
         ((319*I)/18)*Pi*G[1, 1, 0, x] - (145*Pi^2*G[1, 1, 0, x])/18 + 
         ((5*I)/3)*Pi^3*G[1, 1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (88*G[0, 0, 0, 0, x])/9 + (172*I)*Pi*G[0, 0, 0, 0, x] + 
         22*Pi^2*G[0, 0, 0, 0, x] - (339*G[0, 0, 0, 1, x])/2 + 
         (118*I)*Pi*G[0, 0, 0, 1, x] + (85*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (339*G[0, 0, 1, 0, x])/2 - (53*I)*Pi*G[0, 0, 1, 0, x] + 
         (2*Pi^2*G[0, 0, 1, 0, x])/3 + (743*G[0, 0, 1, 1, x])/4 - 
         (63*I)*Pi*G[0, 0, 1, 1, x] + (4483*G[0, 1, 0, 0, x])/36 - 
         (33*I)*Pi*G[0, 1, 0, 0, x] - (23*Pi^2*G[0, 1, 0, 0, x])/6 - 
         (537*G[0, 1, 0, 1, x])/4 - (136*I)*Pi*G[0, 1, 0, 1, x] - 
         11*Pi^2*G[0, 1, 0, 1, x] - (537*G[0, 1, 1, 0, x])/4 - 
         (14*I)*Pi*G[0, 1, 1, 0, x] + (58*Pi^2*G[0, 1, 1, 0, x])/3 + 
         (65*I)*Pi*G[0, 1, 1, 1, x] - 5*Pi^2*G[0, 1, 1, 1, x] + 
         (157*G[1, 0, 0, 0, x])/6 - (72*I)*Pi*G[1, 0, 0, 0, x] + 
         (89*Pi^2*G[1, 0, 0, 0, x])/6 + (23*G[1, 0, 0, 1, x])/2 + 
         (7*I)*Pi*G[1, 0, 0, 1, x] + (137*Pi^2*G[1, 0, 0, 1, x])/6 + 
         (23*G[1, 0, 1, 0, x])/2 + (13*I)*Pi*G[1, 0, 1, 0, x] + 
         (67*Pi^2*G[1, 0, 1, 0, x])/6 + 2*Pi^2*G[1, 0, 1, 1, x] + 
         (319*G[1, 1, 0, 0, x])/18 + (25*I)*Pi*G[1, 1, 0, 0, x] - 
         (22*Pi^2*G[1, 1, 0, 0, x])/3 + I*Pi*G[1, 1, 0, 1, x] - 
         Pi^2*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         (457*G[0, 0, 0, 0, 0, x])/3 + (10*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         123*G[0, 0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         123*G[0, 0, 0, 1, 0, x] - (136*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         61*G[0, 0, 0, 1, 1, x] - (10*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         69*G[0, 0, 1, 0, 0, x] - (114*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         82*G[0, 0, 1, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         82*G[0, 0, 1, 1, 0, x] + (176*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         255*G[0, 0, 1, 1, 1, x] + (22*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (437*G[0, 1, 0, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         59*G[0, 1, 0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         59*G[0, 1, 0, 1, 0, x] + (102*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         145*G[0, 1, 0, 1, 1, x] - (14*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         29*G[0, 1, 1, 0, 0, x] + (108*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         65*G[0, 1, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         65*G[0, 1, 1, 1, 0, x] - (146*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (22*I)*Pi*G[0, 1, 1, 1, 1, x] - (323*G[1, 0, 0, 0, 0, x])/3 + 
         (6*I)*Pi*G[1, 0, 0, 0, 0, x] - 14*G[1, 0, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 0, 0, 0, 1, x] - 14*G[1, 0, 0, 1, 0, x] + 
         (40*I)*Pi*G[1, 0, 0, 1, 0, x] + 20*G[1, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (38*I)*Pi*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (74*G[1, 1, 0, 0, 0, x])/3 - (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         G[1, 1, 0, 0, 1, x] - (14*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 180*G[0, 0, 0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 0, 0, 1, x] - 80*G[0, 0, 0, 0, 1, 0, x] + 
         46*G[0, 0, 0, 0, 1, 1, x] - 126*G[0, 0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 0, 1, 0, 1, x] - 48*G[0, 0, 0, 1, 1, 0, x] + 
         58*G[0, 0, 0, 1, 1, 1, x] - 134*G[0, 0, 1, 0, 0, 0, x] - 
         22*G[0, 0, 1, 0, 0, 1, x] - 22*G[0, 0, 1, 0, 1, 0, x] - 
         10*G[0, 0, 1, 0, 1, 1, x] + 164*G[0, 0, 1, 1, 0, 0, x] + 
         12*G[0, 0, 1, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 1, 0, x] + 
         22*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] - 
         12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
         18*G[0, 1, 0, 0, 1, 1, x] + 92*G[0, 1, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
         22*G[0, 1, 0, 1, 1, 1, x] + 144*G[0, 1, 1, 0, 0, 0, x] + 
         22*G[0, 1, 1, 0, 0, 1, x] + 22*G[0, 1, 1, 0, 1, 0, x] - 
         22*G[0, 1, 1, 0, 1, 1, x] - 156*G[0, 1, 1, 1, 0, 0, x] + 
         22*G[0, 1, 1, 1, 0, 1, x] + 22*G[0, 1, 1, 1, 1, 0, x] + 
         146*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 0, 1, 1, x] + 
         56*G[1, 0, 0, 1, 0, 0, x] - 28*G[1, 0, 0, 1, 0, 1, x] - 
         28*G[1, 0, 0, 1, 1, 0, x] + 64*G[1, 0, 0, 1, 1, 1, x] + 
         50*G[1, 0, 1, 0, 0, 0, x] - 22*G[1, 0, 1, 0, 0, 1, x] - 
         22*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
         30*G[1, 0, 1, 1, 0, 0, x] - 32*G[1, 0, 1, 1, 0, 1, x] - 
         32*G[1, 0, 1, 1, 1, 0, x] - 36*G[1, 1, 0, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] - 
         12*G[1, 1, 0, 0, 1, 1, x] - 14*G[1, 1, 0, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] + 6*G[1, 1, 1, 1, 0, 0, x] - 
         (8837*Zeta[3])/108 + ((345*I)/2)*Pi*Zeta[3] - 12*Pi^2*Zeta[3] - 
         ((121*I)/3)*Pi^3*Zeta[3] - (9103*G[0, x]*Zeta[3])/36 - 
         ((1405*I)/9)*Pi*G[0, x]*Zeta[3] + (199*Pi^2*G[0, x]*Zeta[3])/6 + 
         (56*G[1, x]*Zeta[3])/9 + (10*I)*Pi*G[1, x]*Zeta[3] - 
         (65*Pi^2*G[1, x]*Zeta[3])/6 + (278*G[0, 0, x]*Zeta[3])/9 - 
         ((940*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 150*G[0, 1, x]*Zeta[3] + 
         ((242*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (28*G[1, 0, x]*Zeta[3])/3 + 
         ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 3*G[1, 1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, 1, x]*Zeta[3] - 252*G[0, 0, 0, x]*Zeta[3] + 
         (386*G[0, 0, 1, x]*Zeta[3])/3 + (410*G[0, 1, 0, x]*Zeta[3])/3 - 
         146*G[0, 1, 1, x]*Zeta[3] - (22*G[1, 0, 0, x]*Zeta[3])/3 - 
         52*G[1, 0, 1, x]*Zeta[3] + 6*G[1, 1, 0, x]*Zeta[3] + 
         8*G[1, 1, 1, x]*Zeta[3] - 35*Zeta[3]^2 + (200*Zeta[5])/3 - 
         (205*I)*Pi*Zeta[5] + 105*G[0, x]*Zeta[5] + 21*G[1, x]*Zeta[5]) + 
       RATIO[x]*(-16939079/11664 - ((944255*I)/972)*Pi + (231151*Pi^2)/972 + 
         ((46031*I)/648)*Pi^3 - (18061*Pi^4)/720 - ((4673*I)/720)*Pi^5 + 
         (7471*Pi^6)/6480 - (14576*G[0, x])/243 - ((11008*I)/81)*Pi*G[0, x] + 
         (13025*Pi^2*G[0, x])/81 + ((398*I)/9)*Pi^3*G[0, x] - 
         (547*Pi^4*G[0, x])/120 - ((263*I)/40)*Pi^5*G[0, x] + 
         (14576*G[1, x])/243 + ((5824*I)/81)*Pi*G[1, x] - 
         (19771*Pi^2*G[1, x])/648 - ((1471*I)/72)*Pi^3*G[1, x] - 
         (23*Pi^4*G[1, x])/15 + ((79*I)/20)*Pi^5*G[1, x] - 
         (701*G[0, 0, x])/4 + ((1513*I)/36)*Pi*G[0, 0, x] - 
         (7325*Pi^2*G[0, 0, x])/72 - ((673*I)/36)*Pi^3*G[0, 0, x] + 
         (877*Pi^4*G[0, 0, x])/180 + (701*G[0, 1, x])/4 + 
         ((2359*I)/36)*Pi*G[0, 1, x] - (2911*Pi^2*G[0, 1, x])/36 - 
         ((296*I)/9)*Pi^3*G[0, 1, x] + (109*Pi^4*G[0, 1, x])/24 + 
         (701*G[1, 0, x])/4 - ((1513*I)/36)*Pi*G[1, 0, x] + 
         (676*Pi^2*G[1, 0, x])/9 + ((377*I)/18)*Pi^3*G[1, 0, x] - 
         (2717*Pi^4*G[1, 0, x])/360 - (701*G[1, 1, x])/4 - 
         ((2359*I)/36)*Pi*G[1, 1, x] + (4337*Pi^2*G[1, 1, x])/72 + 
         ((1103*I)/36)*Pi^3*G[1, 1, x] - (28*Pi^4*G[1, 1, x])/15 + 
         (4001*G[0, 0, 0, x])/18 + (I/3)*Pi*G[0, 0, 0, x] + 
         (2015*Pi^2*G[0, 0, 0, x])/36 - ((109*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (555*G[0, 0, 1, x])/4 + ((1247*I)/12)*Pi*G[0, 0, 1, x] - 
         (25*Pi^2*G[0, 0, 1, x])/3 - ((68*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (555*G[0, 1, 0, x])/4 + ((1007*I)/12)*Pi*G[0, 1, 0, x] - 
         (107*Pi^2*G[0, 1, 0, x])/6 + ((56*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (1465*G[0, 1, 1, x])/9 - ((49*I)/6)*Pi*G[0, 1, 1, x] + 
         (859*Pi^2*G[0, 1, 1, x])/18 + ((76*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (2269*G[1, 0, 0, x])/36 + ((23*I)/12)*Pi*G[1, 0, 0, x] - 
         (524*Pi^2*G[1, 0, 0, x])/9 + (29*I)*Pi^3*G[1, 0, 0, x] - 
         (41*G[1, 0, 1, x])/2 - ((637*I)/6)*Pi*G[1, 0, 1, x] + 
         (25*Pi^2*G[1, 0, 1, x])/3 + (14*I)*Pi^3*G[1, 0, 1, x] - 
         (41*G[1, 1, 0, x])/2 - ((517*I)/6)*Pi*G[1, 1, 0, x] + 
         (241*Pi^2*G[1, 1, 0, x])/12 - ((34*I)/3)*Pi^3*G[1, 1, 0, x] - 
         (127*G[1, 1, 1, x])/36 + ((125*I)/12)*Pi*G[1, 1, 1, x] - 
         (859*Pi^2*G[1, 1, 1, x])/18 - ((50*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (485*G[0, 0, 0, 0, x])/2 - ((253*I)/6)*Pi*G[0, 0, 0, 0, x] + 
         (40*Pi^2*G[0, 0, 0, 0, x])/3 + (227*G[0, 0, 0, 1, x])/2 + 
         ((148*I)/3)*Pi*G[0, 0, 0, 1, x] - (131*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (227*G[0, 0, 1, 0, x])/2 - ((323*I)/6)*Pi*G[0, 0, 1, 0, x] - 
         (43*Pi^2*G[0, 0, 1, 0, x])/3 + (599*G[0, 0, 1, 1, x])/12 - 
         ((166*I)/3)*Pi*G[0, 0, 1, 1, x] + (161*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (767*G[0, 1, 0, 0, x])/12 - ((211*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         62*Pi^2*G[0, 1, 0, 0, x] + (159*G[0, 1, 0, 1, x])/2 - 
         ((58*I)/3)*Pi*G[0, 1, 0, 1, x] + (86*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (159*G[0, 1, 1, 0, x])/2 + ((229*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         4*Pi^2*G[0, 1, 1, 0, x] - 184*G[0, 1, 1, 1, x] - 
         ((86*I)/3)*Pi*G[0, 1, 1, 1, x] - (124*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (281*G[1, 0, 0, 0, x])/2 + ((167*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 - (193*G[1, 0, 0, 1, x])/4 - 
         ((148*I)/3)*Pi*G[1, 0, 0, 1, x] + (101*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (193*G[1, 0, 1, 0, x])/4 + ((121*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (13*Pi^2*G[1, 0, 1, 0, x])/3 - (941*G[1, 0, 1, 1, x])/12 + 
         ((166*I)/3)*Pi*G[1, 0, 1, 1, x] - 41*Pi^2*G[1, 0, 1, 1, x] - 
         (677*G[1, 1, 0, 0, x])/12 + ((341*I)/6)*Pi*G[1, 1, 0, 0, x] + 
         (148*Pi^2*G[1, 1, 0, 0, x])/3 - (201*G[1, 1, 0, 1, x])/4 + 
         ((58*I)/3)*Pi*G[1, 1, 0, 1, x] - (56*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (201*G[1, 1, 1, 0, x])/4 - ((377*I)/6)*Pi*G[1, 1, 1, 0, x] + 
         6*Pi^2*G[1, 1, 1, 0, x] + 118*G[1, 1, 1, 1, x] + 
         ((86*I)/3)*Pi*G[1, 1, 1, 1, x] + (86*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (283*G[0, 0, 0, 0, 0, x])/2 + (156*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         72*G[0, 0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         72*G[0, 0, 0, 1, 0, x] + (48*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (220*G[0, 0, 0, 1, 1, x])/3 + (12*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (323*G[0, 0, 1, 0, 0, x])/6 - (100*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] + (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (128*G[0, 0, 1, 1, 1, x])/3 - (48*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (218*G[0, 1, 0, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         48*G[0, 1, 0, 0, 1, x] - (92*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         48*G[0, 1, 0, 1, 0, x] - (104*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         (58*G[0, 1, 0, 1, 1, x])/3 + (84*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (301*G[0, 1, 1, 0, 0, x])/3 + (44*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         72*G[0, 1, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         146*G[0, 1, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         128*G[1, 0, 0, 0, 0, x] - (152*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         72*G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 1, 0, x] - (52*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (220*G[1, 0, 0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (121*G[1, 0, 1, 0, 0, x])/3 + (96*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         48*G[1, 0, 1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         48*G[1, 0, 1, 1, 0, x] + (28*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (128*G[1, 0, 1, 1, 1, x])/3 + (52*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (355*G[1, 1, 0, 0, 0, x])/6 - (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] + (88*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 0, 1, 0, x] + (108*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (58*G[1, 1, 0, 1, 1, x])/3 - (80*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (521*G[1, 1, 1, 0, 0, x])/6 - (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] - (32*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         72*G[1, 1, 1, 1, 0, x] - (44*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         146*G[1, 1, 1, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         432*G[0, 0, 0, 0, 0, 0, x] + 132*G[0, 0, 0, 0, 0, 1, x] + 
         132*G[0, 0, 0, 0, 1, 0, x] - 80*G[0, 0, 0, 0, 1, 1, x] + 
         48*G[0, 0, 0, 1, 0, 0, x] + 56*G[0, 0, 0, 1, 0, 1, x] + 
         56*G[0, 0, 0, 1, 1, 0, x] - 84*G[0, 0, 0, 1, 1, 1, x] - 
         80*G[0, 0, 1, 0, 0, 0, x] - 52*G[0, 0, 1, 0, 0, 1, x] - 
         52*G[0, 0, 1, 0, 1, 0, x] + 40*G[0, 0, 1, 0, 1, 1, x] + 
         32*G[0, 0, 1, 1, 0, 0, x] - 112*G[0, 0, 1, 1, 0, 1, x] - 
         112*G[0, 0, 1, 1, 1, 0, x] + 168*G[0, 0, 1, 1, 1, 1, x] - 
         288*G[0, 1, 0, 0, 0, 0, x] + 104*G[0, 1, 0, 0, 0, 1, x] + 
         104*G[0, 1, 0, 0, 1, 0, x] - 120*G[0, 1, 0, 0, 1, 1, x] - 
         60*G[0, 1, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 1, x] + 
         32*G[0, 1, 0, 1, 1, 0, x] + 92*G[0, 1, 0, 1, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, 0, x] + 44*G[0, 1, 1, 0, 0, 1, x] + 
         44*G[0, 1, 1, 0, 1, 0, x] + 48*G[0, 1, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
         60*G[0, 1, 1, 1, 1, 0, x] - 152*G[0, 1, 1, 1, 1, 1, x] - 
         372*G[1, 0, 0, 0, 0, 0, x] - 132*G[1, 0, 0, 0, 0, 1, x] - 
         132*G[1, 0, 0, 0, 1, 0, x] + 84*G[1, 0, 0, 0, 1, 1, x] - 
         52*G[1, 0, 0, 1, 0, 0, x] - 56*G[1, 0, 0, 1, 0, 1, x] - 
         56*G[1, 0, 0, 1, 1, 0, x] + 64*G[1, 0, 0, 1, 1, 1, x] + 
         60*G[1, 0, 1, 0, 0, 0, x] + 52*G[1, 0, 1, 0, 0, 1, x] + 
         52*G[1, 0, 1, 0, 1, 0, x] - 44*G[1, 0, 1, 0, 1, 1, x] - 
         28*G[1, 0, 1, 1, 0, 0, x] + 112*G[1, 0, 1, 1, 0, 1, x] + 
         112*G[1, 0, 1, 1, 1, 0, x] - 108*G[1, 0, 1, 1, 1, 1, x] + 
         228*G[1, 1, 0, 0, 0, 0, x] - 104*G[1, 1, 0, 0, 0, 1, x] - 
         104*G[1, 1, 0, 0, 1, 0, x] + 116*G[1, 1, 0, 0, 1, 1, x] + 
         64*G[1, 1, 0, 1, 0, 0, x] - 32*G[1, 1, 0, 1, 0, 1, x] - 
         32*G[1, 1, 0, 1, 1, 0, x] - 72*G[1, 1, 0, 1, 1, 1, x] - 
         16*G[1, 1, 1, 0, 0, 0, x] - 44*G[1, 1, 1, 0, 0, 1, x] - 
         44*G[1, 1, 1, 0, 1, 0, x] - 44*G[1, 1, 1, 0, 1, 1, x] - 
         40*G[1, 1, 1, 1, 0, 0, x] - 60*G[1, 1, 1, 1, 0, 1, x] - 
         60*G[1, 1, 1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, 1, 1, x] + 
         (5021*Zeta[3])/6 + ((947*I)/3)*Pi*Zeta[3] - (4675*Pi^2*Zeta[3])/36 + 
         ((161*I)/9)*Pi^3*Zeta[3] + (22165*G[0, x]*Zeta[3])/108 + 
         ((1361*I)/6)*Pi*G[0, x]*Zeta[3] - (1160*Pi^2*G[0, x]*Zeta[3])/9 - 
         (2974*G[1, x]*Zeta[3])/27 - ((637*I)/3)*Pi*G[1, x]*Zeta[3] + 
         106*Pi^2*G[1, x]*Zeta[3] - (473*G[0, 0, x]*Zeta[3])/6 + 
         (368*I)*Pi*G[0, 0, x]*Zeta[3] + (55*G[0, 1, x]*Zeta[3])/3 - 
         ((824*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (196*G[1, 0, x]*Zeta[3])/3 - 
         (268*I)*Pi*G[1, 0, x]*Zeta[3] - (29*G[1, 1, x]*Zeta[3])/6 + 
         ((524*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 100*G[0, 0, 0, x]*Zeta[3] + 
         32*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] + 
         (148*G[0, 1, 1, x]*Zeta[3])/3 + 84*G[1, 0, 0, x]*Zeta[3] - 
         40*G[1, 0, 1, x]*Zeta[3] - (124*G[1, 1, 1, x]*Zeta[3])/3 - 
         (1835*Zeta[3]^2)/9 - (1111*Zeta[5])/15 + (538*I)*Pi*Zeta[5] - 
         138*G[0, x]*Zeta[5] + 110*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(944255/972 + ((70054*I)/81)*Pi - (29062*Pi^2)/81 - 
         ((2873*I)/27)*Pi^3 + (5719*Pi^4)/540 + ((539*I)/360)*Pi^5 + 
         (31930*G[0, x])/81 + ((7577*I)/54)*Pi*G[0, x] + 
         (1385*Pi^2*G[0, x])/36 + ((31*I)/18)*Pi^3*G[0, x] + 
         (13*Pi^4*G[0, x])/45 - (7327*G[1, x])/81 + ((1781*I)/54)*Pi*
          G[1, x] + (4651*Pi^2*G[1, x])/108 + ((517*I)/18)*Pi^3*G[1, x] - 
         (1547*Pi^4*G[1, x])/360 - (9353*G[0, 0, x])/54 - 
         ((4931*I)/18)*Pi*G[0, 0, x] - (125*Pi^2*G[0, 0, x])/6 + 
         (26*I)*Pi^3*G[0, 0, x] + 2*G[0, 1, x] - ((113*I)/2)*Pi*G[0, 1, x] + 
         (33*Pi^2*G[0, 1, x])/2 + (6*I)*Pi^3*G[0, 1, x] + 2*G[1, 0, x] + 
         ((2015*I)/18)*Pi*G[1, 0, x] - (187*Pi^2*G[1, 0, x])/9 - 
         (6*I)*Pi^3*G[1, 0, x] + (1018*G[1, 1, x])/9 + 
         ((47*I)/2)*Pi*G[1, 1, x] - (142*Pi^2*G[1, 1, x])/3 - 
         (20*I)*Pi^3*G[1, 1, x] - 128*G[0, 0, 0, x] + ((413*I)/3)*Pi*
          G[0, 0, 0, x] + (91*Pi^2*G[0, 0, 0, x])/3 - (159*G[0, 0, 1, x])/2 - 
         ((316*I)/3)*Pi*G[0, 0, 1, x] + 47*Pi^2*G[0, 0, 1, x] - 
         (159*G[0, 1, 0, x])/2 + ((25*I)/3)*Pi*G[0, 1, 0, x] - 
         (83*Pi^2*G[0, 1, 0, x])/3 + 38*G[0, 1, 1, x] + 
         ((256*I)/3)*Pi*G[0, 1, 1, x] - (158*Pi^2*G[0, 1, 1, x])/3 + 
         (1219*G[1, 0, 0, x])/9 + ((19*I)/3)*Pi*G[1, 0, 0, x] + 
         11*Pi^2*G[1, 0, 0, x] - (17*G[1, 0, 1, x])/2 + 
         ((136*I)/3)*Pi*G[1, 0, 1, x] - (44*Pi^2*G[1, 0, 1, x])/3 - 
         (17*G[1, 1, 0, x])/2 - ((49*I)/3)*Pi*G[1, 1, 0, x] + 
         (32*Pi^2*G[1, 1, 0, x])/3 - ((58*I)/3)*Pi*G[1, 1, 1, x] + 
         (98*Pi^2*G[1, 1, 1, x])/3 + (403*G[0, 0, 0, 0, x])/3 + 
         (88*I)*Pi*G[0, 0, 0, 0, x] + 102*G[0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 0, 1, x] + 102*G[0, 0, 1, 0, x] - 
         (168*I)*Pi*G[0, 0, 1, 0, x] - (514*G[0, 0, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 0, 1, 1, x] - (35*G[0, 1, 0, 0, x])/3 - 
         (72*I)*Pi*G[0, 1, 0, 0, x] + 56*G[0, 1, 0, 1, x] + 
         (40*I)*Pi*G[0, 1, 0, 1, x] + 56*G[0, 1, 1, 0, x] + 
         (176*I)*Pi*G[0, 1, 1, 0, x] + (200*G[0, 1, 1, 1, x])/3 + 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 49*G[1, 0, 0, 0, x] - 
         (120*I)*Pi*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] + 
         (80*I)*Pi*G[1, 0, 1, 0, x] + (82*G[1, 0, 1, 1, x])/3 - 
         (36*I)*Pi*G[1, 0, 1, 1, x] - (97*G[1, 1, 0, 0, x])/3 + 
         20*G[1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 0, 1, x] + 
         20*G[1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, x] - 
         (296*G[1, 1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, 1, x] - 
         132*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
         20*G[0, 0, 0, 1, 0, x] - 116*G[0, 0, 1, 0, 0, x] - 
         56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
         128*G[0, 0, 1, 1, 1, x] - 172*G[0, 1, 0, 0, 0, x] + 
         64*G[0, 1, 0, 0, 1, x] + 64*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] + 152*G[0, 1, 1, 0, 0, x] + 
         80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
         104*G[0, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, x] - 
         80*G[1, 0, 0, 0, 1, x] - 80*G[1, 0, 0, 1, 0, x] + 
         72*G[1, 0, 0, 1, 1, x] + 40*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
         48*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] - 
         64*G[1, 1, 0, 0, 1, x] - 64*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
         48*G[1, 1, 1, 1, 1, x] - (5563*Zeta[3])/18 - ((2231*I)/9)*Pi*
          Zeta[3] + (373*Pi^2*Zeta[3])/9 - (395*G[0, x]*Zeta[3])/3 - 
         (220*I)*Pi*G[0, x]*Zeta[3] + 145*G[1, x]*Zeta[3] + 
         ((380*I)/3)*Pi*G[1, x]*Zeta[3] - 312*G[0, 0, x]*Zeta[3] + 
         204*G[0, 1, x]*Zeta[3] + 172*G[1, 0, x]*Zeta[3] - 
         40*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-1007*I)/18)*Pi*G[1, x] + 
           (533*Pi^2*G[1, x])/18 + ((10*I)/3)*Pi^3*G[1, x] - 
           ((127*I)/3)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - 
           (18*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - (1007*G[1, 1, x])/18 + 
           ((34*I)/3)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 0, x] - (127*G[0, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           18*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (166*G[1, 1, 1, x])/3 + 
           (8*I)*Pi*G[1, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[x]*(-944255/972 - ((50635*I)/81)*Pi + 
           (14134*Pi^2)/81 + ((145*I)/3)*Pi^3 - (1861*Pi^4)/108 - 
           ((43*I)/40)*Pi^5 - (11008*G[0, x])/81 - ((4688*I)/27)*Pi*G[0, x] + 
           (14923*Pi^2*G[0, x])/108 + ((313*I)/9)*Pi^3*G[0, x] - 
           (1451*Pi^4*G[0, x])/90 + (5824*G[1, x])/81 + ((2096*I)/27)*Pi*
            G[1, x] - (6337*Pi^2*G[1, x])/108 - ((160*I)/9)*Pi^3*G[1, x] + 
           (2183*Pi^4*G[1, x])/360 - (83*G[0, 0, x])/2 + ((371*I)/6)*Pi*
            G[0, 0, x] - (137*Pi^2*G[0, 0, x])/2 + (10*I)*Pi^3*G[0, 0, x] + 
           (83*G[0, 1, x])/2 + ((269*I)/6)*Pi*G[0, 1, x] - 
           51*Pi^2*G[0, 1, x] - (37*I)*Pi^3*G[0, 1, x] + (83*G[1, 0, x])/2 - 
           ((371*I)/6)*Pi*G[1, 0, x] + (137*Pi^2*G[1, 0, x])/2 + 
           ((13*I)/3)*Pi^3*G[1, 0, x] - (83*G[1, 1, x])/2 - 
           ((269*I)/6)*Pi*G[1, 1, x] + 51*Pi^2*G[1, 1, x] + 
           ((68*I)/3)*Pi^3*G[1, 1, x] + (388*G[0, 0, 0, x])/3 + 
           ((29*I)/3)*Pi*G[0, 0, 0, x] - (154*Pi^2*G[0, 0, 0, x])/3 - 
           (119*G[0, 0, 1, x])/2 + ((178*I)/3)*Pi*G[0, 0, 1, x] - 
           (122*Pi^2*G[0, 0, 1, x])/3 - (119*G[0, 1, 0, x])/2 + 
           ((223*I)/3)*Pi*G[0, 1, 0, x] + (104*Pi^2*G[0, 1, 0, x])/3 + 
           (289*G[0, 1, 1, x])/3 + ((2*I)/3)*Pi*G[0, 1, 1, x] + 
           (170*Pi^2*G[0, 1, 1, x])/3 - (271*G[1, 0, 0, x])/3 - 
           ((29*I)/3)*Pi*G[1, 0, 0, x] + (82*Pi^2*G[1, 0, 0, x])/3 + 
           (41*G[1, 0, 1, x])/2 - ((178*I)/3)*Pi*G[1, 0, 1, x] + 
           (50*Pi^2*G[1, 0, 1, x])/3 + (41*G[1, 1, 0, x])/2 - 
           ((223*I)/3)*Pi*G[1, 1, 0, x] - (32*Pi^2*G[1, 1, 0, x])/3 - 
           (172*G[1, 1, 1, x])/3 - ((2*I)/3)*Pi*G[1, 1, 1, x] - 
           (98*Pi^2*G[1, 1, 1, x])/3 - (335*G[0, 0, 0, 0, x])/3 - 
           (224*I)*Pi*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] - 
           (12*I)*Pi*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] + 
           (92*I)*Pi*G[0, 0, 1, 0, x] + (106*G[0, 0, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 0, 1, 1, x] + (151*G[0, 1, 0, 0, x])/3 + 
           (48*I)*Pi*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] - 
           (76*I)*Pi*G[0, 1, 0, 1, x] + 48*G[0, 1, 1, 0, x] - 
           (52*I)*Pi*G[0, 1, 1, 0, x] - (308*G[0, 1, 1, 1, x])/3 + 
           (335*G[1, 0, 0, 0, x])/3 + (208*I)*Pi*G[1, 0, 0, 0, x] - 
           48*G[1, 0, 0, 1, x] + (28*I)*Pi*G[1, 0, 0, 1, x] - 
           48*G[1, 0, 1, 0, x] - (76*I)*Pi*G[1, 0, 1, 0, x] - 
           (106*G[1, 0, 1, 1, x])/3 - (12*I)*Pi*G[1, 0, 1, 1, x] - 
           (151*G[1, 1, 0, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, 0, x] - 
           48*G[1, 1, 0, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] - 
           48*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] + 
           (308*G[1, 1, 1, 1, x])/3 + (16*I)*Pi*G[1, 1, 1, 1, x] - 
           408*G[0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 1, x] - 
           56*G[0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 1, 1, x] + 
           32*G[0, 0, 1, 0, 0, x] + 56*G[0, 0, 1, 0, 1, x] + 
           56*G[0, 0, 1, 1, 0, x] - 104*G[0, 0, 1, 1, 1, x] + 
           188*G[0, 1, 0, 0, 0, x] - 76*G[0, 1, 0, 0, 1, x] - 
           76*G[0, 1, 0, 1, 0, x] - 40*G[0, 1, 0, 1, 1, x] - 
           36*G[0, 1, 1, 0, 0, x] - 56*G[0, 1, 1, 0, 1, x] - 
           56*G[0, 1, 1, 1, 0, x] + 104*G[0, 1, 1, 1, 1, x] + 
           352*G[1, 0, 0, 0, 0, x] + 56*G[1, 0, 0, 0, 1, x] + 
           56*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
           16*G[1, 0, 1, 0, 0, x] - 56*G[1, 0, 1, 0, 1, x] - 
           56*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] - 
           132*G[1, 1, 0, 0, 0, x] + 76*G[1, 1, 0, 0, 1, x] + 
           76*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
           20*G[1, 1, 1, 0, 0, x] + 56*G[1, 1, 1, 0, 1, x] + 
           56*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
           (641*Zeta[3])/2 + ((575*I)/9)*Pi*Zeta[3] - (97*Pi^2*Zeta[3])/9 + 
           (557*G[0, x]*Zeta[3])/3 + (76*I)*Pi*G[0, x]*Zeta[3] - 
           (473*G[1, x]*Zeta[3])/3 - ((116*I)/3)*Pi*G[1, x]*Zeta[3] + 
           336*G[0, 0, x]*Zeta[3] - 140*G[0, 1, x]*Zeta[3] - 
           220*G[1, 0, x]*Zeta[3] + 24*G[1, 1, x]*Zeta[3] - 298*Zeta[5]) + 
         274*Zeta[5] + RATIO[(1 - x)^(-1)]*(((727*I)/108)*Pi^3 + 
           (4391*Pi^4)/540 - ((19*I)/90)*Pi^5 + ((13627*I)/54)*Pi*G[0, x] - 
           (16775*Pi^2*G[0, x])/108 - ((121*I)/3)*Pi^3*G[0, x] + 
           (95*Pi^4*G[0, x])/12 + ((5*I)/18)*Pi^3*G[1, x] - 
           (53*Pi^4*G[1, x])/60 + (13627*G[0, 0, x])/54 + ((2005*I)/18)*Pi*
            G[0, 0, x] + (191*Pi^2*G[0, 0, x])/6 - (18*I)*Pi^3*G[0, 0, x] + 
           ((127*I)/2)*Pi*G[0, 1, x] + (95*Pi^2*G[0, 1, x])/6 + 
           ((31*I)/2)*Pi^3*G[0, 1, x] + ((208*I)/9)*Pi*G[1, 0, x] - 
           (365*Pi^2*G[1, 0, x])/18 + ((5*I)/6)*Pi^3*G[1, 0, x] - 
           ((4*I)/3)*Pi^3*G[1, 1, x] - 76*G[0, 0, 0, x] - 
           ((455*I)/3)*Pi*G[0, 0, 0, x] + (21*Pi^2*G[0, 0, 0, x])/2 + 
           (127*G[0, 0, 1, x])/2 + (65*I)*Pi*G[0, 0, 1, x] - 
           (19*Pi^2*G[0, 0, 1, x])/6 + (127*G[0, 1, 0, x])/2 + 
           ((74*I)/3)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/2 - 
           (50*I)*Pi*G[0, 1, 1, x] - 2*Pi^2*G[0, 1, 1, x] + 
           (208*G[1, 0, 0, x])/9 + ((161*I)/3)*Pi*G[1, 0, 0, x] - 
           (115*Pi^2*G[1, 0, 0, x])/6 + I*Pi*G[1, 0, 1, x] - 
           Pi^2*G[1, 0, 1, x] - ((2*I)/3)*Pi*G[1, 1, 0, x] - 
           (310*G[0, 0, 0, 0, x])/3 + (68*I)*Pi*G[0, 0, 0, 0, x] - 
           66*G[0, 0, 0, 1, x] + (14*I)*Pi*G[0, 0, 0, 1, x] - 
           66*G[0, 0, 1, 0, x] + (38*I)*Pi*G[0, 0, 1, 0, x] + 
           110*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (161*G[0, 1, 0, 0, x])/3 + (12*I)*Pi*G[0, 1, 0, 0, x] - 
           50*G[0, 1, 0, 1, x] + (18*I)*Pi*G[0, 1, 0, 1, x] - 
           50*G[0, 1, 1, 0, x] - (62*I)*Pi*G[0, 1, 1, 0, x] - 
           (12*I)*Pi*G[0, 1, 1, 1, x] + (149*G[1, 0, 0, 0, x])/3 - 
           (44*I)*Pi*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] - 
           (26*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
           (2*G[1, 1, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] + 
           270*G[0, 0, 0, 0, 0, x] + 38*G[0, 0, 0, 0, 1, x] + 
           38*G[0, 0, 0, 1, 0, x] - 20*G[0, 0, 0, 1, 1, x] + 
           42*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 1, x] - 
           8*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
           6*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
           58*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
           12*G[0, 1, 1, 1, 0, x] - 138*G[1, 0, 0, 0, 0, x] + 
           12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
           24*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
           24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] + 
           26*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
           6*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (727*Zeta[3])/18 + 
           (122*I)*Pi*Zeta[3] - (46*Pi^2*Zeta[3])/3 - 71*G[0, x]*Zeta[3] + 
           (72*I)*Pi*G[0, x]*Zeta[3] - (5*G[1, x]*Zeta[3])/3 - 
           (44*I)*Pi*G[1, x]*Zeta[3] - 12*G[0, 0, x]*Zeta[3] - 
           32*G[0, 1, x]*Zeta[3] + 24*G[1, 0, x]*Zeta[3] + 
           8*G[1, 1, x]*Zeta[3] + 12*Zeta[5]))))/Nc + 
   Nf*(-455/27 - ((386*I)/27)*Pi + (163*Pi^2)/54 + (I/3)*Pi^3 - 
     (152*G[0, x])/27 + (2*Pi^2*G[0, x])/9 + (52*G[0, 0, x])/9 + 
     ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] - 
     (4*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 + 
     (((-32*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (32*G[0, 0, x])/9 + 
       (4*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^3*(8/9 - (8*RATIO[x])/9) + Log[mu2/s]^2*
      (1/3 + ((2*I)/3)*Pi - 2*G[0, x] + (-1/3 - ((2*I)/3)*Pi + 2*G[0, x])*
        RATIO[x]) + Log[mu2/s]*(-26/3 - ((46*I)/9)*Pi + Pi^2/9 - 
       (52*G[0, x])/9 - ((4*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3 + 
       (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (26/3 + ((34*I)/9)*Pi - Pi^2/9 + (40*G[0, x])/9 + (4*I)*Pi*G[0, x])*
        RATIO[x]) - (46*Zeta[3])/9 + RATIO[x]*(455/27 + ((290*I)/27)*Pi - 
       (115*Pi^2)/54 - (I/3)*Pi^3 + (56*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - 
       2*Pi^2*G[0, x] - ((4*I)/3)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
       (4*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + (46*Zeta[3])/9) + 
     e*(-37559/486 - ((5378*I)/81)*Pi + (595*Pi^2)/27 + ((227*I)/54)*Pi^3 - 
       (169*Pi^4)/270 - (1600*G[0, x])/81 + ((32*I)/9)*Pi*G[0, x] - 
       (13*Pi^2*G[0, x])/27 + ((5*I)/9)*Pi^3*G[0, x] + 
       ((2*I)/9)*Pi^3*G[1, x] + (566*G[0, 0, x])/27 + 
       ((20*I)/9)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/9 - 
       ((20*I)/9)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/9 - 12*G[0, 0, 0, x] - 
       ((4*I)/3)*Pi*G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] - 
       (20*G[1, 0, 0, x])/9 + ((4*I)/3)*Pi*G[1, 0, 0, x] - 
       ((4*I)/3)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] + 
       (4*G[0, 1, 0, 0, x])/3 + 4*G[1, 0, 0, 0, x] - (4*G[1, 1, 0, 0, x])/3 + 
       Log[mu2/s]^4*(13/18 - (13*RATIO[x])/18) + Log[mu2/s]^3*
        (1/3 + ((8*I)/9)*Pi - 2*G[0, x] + (-1/3 - ((8*I)/9)*Pi + 2*G[0, x])*
          RATIO[x]) + Log[mu2/s]^2*(-269/27 - ((59*I)/9)*Pi - (7*Pi^2)/18 - 
         (68*G[0, x])/9 - (2*I)*Pi*G[0, x] + 4*G[0, 0, x] + 
         ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (269/27 + ((41*I)/9)*Pi + (7*Pi^2)/18 + (50*G[0, x])/9 + 
           (6*I)*Pi*G[0, x])*RATIO[x]) - (38*Zeta[3])/9 - 
       ((52*I)/9)*Pi*Zeta[3] + (32*G[0, x]*Zeta[3])/3 - 
       (4*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((16*I)/27)*Pi^3 - 
         (22*Pi^4)/135 - ((328*I)/27)*Pi*G[0, x] + (124*Pi^2*G[0, x])/27 + 
         ((7*I)/9)*Pi^3*G[0, x] - (328*G[0, 0, x])/27 + 
         ((32*I)/9)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/9 - 
         ((32*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
         (34*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/9 - (16*G[0, 0, 0, 0, x])/
          3 + (4*G[1, 0, 0, 0, x])/3 - (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/
          3) + RATIO[x]*(37559/486 + ((4106*I)/81)*Pi - (149*Pi^2)/9 - 
         ((25*I)/6)*Pi^3 + (257*Pi^4)/270 + (328*G[0, x])/81 + 
         ((224*I)/27)*Pi*G[0, x] - (160*Pi^2*G[0, x])/27 - 
         ((19*I)/9)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*G[1, x] - 
         ((20*I)/3)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 + 
         ((20*I)/3)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 
         (20*G[0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 1, 0, x] + (20*G[1, 0, 0, x])/3 - 
         ((4*I)/3)*Pi*G[1, 0, 0, x] + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
         (20*G[0, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, x])/3 - 
         (20*G[1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, x])/3 + 10*Zeta[3] + 
         ((52*I)/9)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
         (4*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(-3778/81 - ((112*I)/3)*Pi + 
         (481*Pi^2)/54 + ((2*I)/3)*Pi^3 - (470*G[0, x])/27 - 
         ((8*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + (128*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
         (16*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + RATIO[(1 - x)^(-1)]*
          (((2*I)/9)*Pi^3 - ((70*I)/9)*Pi*G[0, x] + (22*Pi^2*G[0, x])/9 - 
           (70*G[0, 0, x])/9 + ((4*I)/3)*Pi*G[0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) - (148*Zeta[3])/9 + 
         RATIO[x]*(3778/81 + ((254*I)/9)*Pi - (349*Pi^2)/54 - 
           ((10*I)/9)*Pi^3 + (224*G[0, x])/27 + ((100*I)/9)*Pi*G[0, x] - 
           (19*Pi^2*G[0, x])/3 - ((16*I)/3)*Pi*G[0, 0, x] + 
           ((16*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, x])/3 + (172*Zeta[3])/9))) + 
     e^2*(-833023/2916 - ((19865*I)/81)*Pi + (86227*Pi^2)/972 + 
       ((1693*I)/81)*Pi^3 - (1543*Pi^4)/432 - ((109*I)/216)*Pi^5 - 
       (15836*G[0, x])/243 + ((472*I)/27)*Pi*G[0, x] - 
       (913*Pi^2*G[0, x])/162 + ((4*I)/27)*Pi^3*G[0, x] - 
       (179*Pi^4*G[0, x])/1080 + ((10*I)/27)*Pi^3*G[1, x] - 
       (71*Pi^4*G[1, x])/270 + (5596*G[0, 0, x])/81 + 
       ((16*I)/27)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/27 - 
       ((8*I)/9)*Pi^3*G[0, 0, x] - ((2*I)/9)*Pi^3*G[0, 1, x] - 
       ((16*I)/27)*Pi*G[1, 0, x] + (46*Pi^2*G[1, 0, x])/27 + 
       ((8*I)/9)*Pi^3*G[1, 0, x] + ((2*I)/9)*Pi^3*G[1, 1, x] - 
       46*G[0, 0, 0, x] - ((20*I)/9)*Pi*G[0, 0, 0, x] + 
       (2*Pi^2*G[0, 0, 0, x])/3 + ((20*I)/9)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/9 - (16*G[1, 0, 0, x])/27 + 
       ((20*I)/9)*Pi*G[1, 0, 0, x] - (16*Pi^2*G[1, 0, 0, x])/9 - 
       ((20*I)/9)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/9 + 
       (232*G[0, 0, 0, 0, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + (20*G[0, 1, 0, 0, x])/9 - 
       ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       (16*G[1, 0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - (20*G[1, 1, 0, 0, x])/9 + 
       ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (28*G[0, 0, 0, 0, 0, x])/3 - (4*G[0, 0, 1, 0, 0, x])/3 - 
       4*G[0, 1, 0, 0, 0, x] + (4*G[0, 1, 1, 0, 0, x])/3 - 
       (28*G[1, 0, 0, 0, 0, x])/3 + (4*G[1, 0, 1, 0, 0, x])/3 + 
       4*G[1, 1, 0, 0, 0, x] - (4*G[1, 1, 1, 0, 0, x])/3 + 
       Log[mu2/s]^5*(16/45 - (16*RATIO[x])/45) + Log[mu2/s]^4*
        (31/108 + ((11*I)/18)*Pi - (7*G[0, x])/6 + 
         (-31/108 - ((11*I)/18)*Pi + (7*G[0, x])/6)*RATIO[x]) + 
       Log[mu2/s]^3*(-517/81 - ((121*I)/27)*Pi - (5*Pi^2)/9 - 
         (152*G[0, x])/27 - ((14*I)/9)*Pi*G[0, x] + (28*G[0, 0, x])/9 + 
         (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (517/81 + ((79*I)/27)*Pi + (5*Pi^2)/9 + (110*G[0, x])/27 + 
           ((14*I)/3)*Pi*G[0, x])*RATIO[x]) + (4997*Zeta[3])/81 + 
       ((998*I)/27)*Pi*Zeta[3] + (16*Pi^2*Zeta[3])/9 + 
       (952*G[0, x]*Zeta[3])/27 + ((100*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (20*G[1, x]*Zeta[3])/9 - (176*G[0, 0, x]*Zeta[3])/9 + 
       (4*G[0, 1, x]*Zeta[3])/3 + (8*G[1, 0, x]*Zeta[3])/3 - 
       (4*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(-3974/81 - ((1070*I)/27)*Pi + 
         (349*Pi^2)/36 + (I/2)*Pi^3 - (553*G[0, x])/27 - 
         ((4*I)/3)*Pi*G[0, x] + (35*Pi^2*G[0, x])/18 + (140*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
         (20*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + RATIO[(1 - x)^(-1)]*
          ((I/3)*Pi^3 - ((73*I)/9)*Pi*G[0, x] + (25*Pi^2*G[0, x])/9 - 
           (73*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
           (20*G[0, 0, 0, x])/3 - 2*G[1, 0, 0, x] - 2*Zeta[3]) - 
         (190*Zeta[3])/9 + RATIO[x]*(3974/81 + ((797*I)/27)*Pi - 
           (83*Pi^2)/12 - ((7*I)/6)*Pi^3 + (280*G[0, x])/27 + 
           ((110*I)/9)*Pi*G[0, x] - (15*Pi^2*G[0, x])/2 - 
           ((20*I)/3)*Pi*G[0, 0, x] + ((20*I)/3)*Pi*G[1, 0, x] - 
           (20*G[0, 0, 0, x])/3 + (20*G[1, 0, 0, x])/3 + (226*Zeta[3])/9)) + 
       Log[mu2/s]*(-43759/243 - ((12128*I)/81)*Pi + (7939*Pi^2)/162 + 
         ((511*I)/54)*Pi^3 - (241*Pi^4)/180 - (4180*G[0, x])/81 + 
         ((152*I)/27)*Pi*G[0, x] - (2*Pi^2*G[0, x])/9 + 
         ((13*I)/9)*Pi^3*G[0, x] + ((4*I)/9)*Pi^3*G[1, x] + 
         (1258*G[0, 0, x])/27 + ((28*I)/9)*Pi*G[0, 0, x] - 
         2*Pi^2*G[0, 0, x] - ((28*I)/9)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/
          9 - 28*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
         ((8*I)/3)*Pi*G[0, 1, 0, x] - (28*G[1, 0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, x] + 
         (32*G[0, 0, 0, 0, x])/3 + (8*G[0, 1, 0, 0, x])/3 + 
         8*G[1, 0, 0, 0, x] - (8*G[1, 1, 0, 0, x])/3 + (46*Zeta[3])/27 - 
         ((104*I)/9)*Pi*Zeta[3] + (92*G[0, x]*Zeta[3])/3 - 
         (8*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((35*I)/27)*Pi^3 - 
           (23*Pi^4)/54 - ((710*I)/27)*Pi*G[0, x] + (257*Pi^2*G[0, x])/27 + 
           ((5*I)/3)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - 
           (710*G[0, 0, x])/27 + ((70*I)/9)*Pi*G[0, 0, x] - 
           3*Pi^2*G[0, 0, x] - ((70*I)/9)*Pi*G[1, 0, x] + 
           (22*Pi^2*G[1, 0, x])/9 + 24*G[0, 0, 0, x] - ((4*I)/3)*Pi*
            G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] - (70*G[1, 0, 0, x])/
            9 + ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
           (44*G[0, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 - 
           (70*Zeta[3])/9 + 4*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*(43759/243 + ((9260*I)/81)*Pi - (6001*Pi^2)/162 - 
           ((167*I)/18)*Pi^3 + (1183*Pi^4)/540 + (1312*G[0, x])/81 + 
           ((560*I)/27)*Pi*G[0, x] - (355*Pi^2*G[0, x])/27 - 
           ((43*I)/9)*Pi^3*G[0, x] - ((8*I)/9)*Pi^3*G[1, x] - 
           ((40*I)/3)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] + 
           ((40*I)/3)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] - (40*G[0, 0, 0, x])/
            3 + ((16*I)/3)*Pi*G[0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
           (40*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
           ((16*I)/3)*Pi*G[1, 1, 0, x] + (56*G[0, 0, 0, 0, x])/3 - 
           (16*G[0, 1, 0, 0, x])/3 - (56*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 + (302*Zeta[3])/27 + ((104*I)/9)*Pi*
            Zeta[3] - (116*G[0, x]*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*(((164*I)/81)*Pi^3 - (317*Pi^4)/405 - 
         ((7*I)/54)*Pi^5 - ((3356*I)/81)*Pi*G[0, x] + (1256*Pi^2*G[0, x])/
          81 + ((149*I)/54)*Pi^3*G[0, x] - (49*Pi^4*G[0, x])/135 + 
         ((16*I)/27)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/135 - 
         (3356*G[0, 0, x])/81 + ((328*I)/27)*Pi*G[0, 0, x] - 
         (289*Pi^2*G[0, 0, x])/54 - ((7*I)/9)*Pi^3*G[0, 0, x] - 
         ((328*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/27 + 
         ((7*I)/9)*Pi^3*G[1, 0, x] + (346*G[0, 0, 0, x])/9 - 
         ((32*I)/9)*Pi*G[0, 0, 0, x] + (16*Pi^2*G[0, 0, 0, x])/9 + 
         ((32*I)/9)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/9 - 
         (328*G[1, 0, 0, x])/27 + ((32*I)/9)*Pi*G[1, 0, 0, x] - 
         (11*Pi^2*G[1, 0, 0, x])/9 - ((32*I)/9)*Pi*G[1, 1, 0, x] + 
         (8*Pi^2*G[1, 1, 0, x])/9 - (248*G[0, 0, 0, 0, x])/9 + 
         (32*G[0, 1, 0, 0, x])/9 + (34*G[1, 0, 0, 0, x])/3 - 
         (32*G[1, 1, 0, 0, x])/9 + (44*G[0, 0, 0, 0, 0, x])/3 - 
         (4*G[0, 1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 0, 0, 0, x])/3 - (328*Zeta[3])/27 - (Pi^2*Zeta[3])/3 + 
         (70*G[0, x]*Zeta[3])/9 + ((100*I)/9)*Pi*G[0, x]*Zeta[3] - 
         (32*G[1, x]*Zeta[3])/9 + (64*G[0, 0, x]*Zeta[3])/9 + 
         (4*G[1, 0, x]*Zeta[3])/3 - (8*Zeta[5])/3) - (838*Zeta[5])/15 + 
       RATIO[x]*(833023/2916 + ((1693*I)/9)*Pi - (65827*Pi^2)/972 - 
         ((3037*I)/162)*Pi^3 + (26473*Pi^4)/6480 + ((55*I)/72)*Pi^5 + 
         (1952*G[0, x])/243 + ((1312*I)/81)*Pi*G[0, x] - 
         (896*Pi^2*G[0, x])/81 - ((35*I)/9)*Pi^3*G[0, x] + 
         (107*Pi^4*G[0, x])/120 - ((10*I)/9)*Pi^3*G[1, x] + 
         (53*Pi^4*G[1, x])/90 - ((112*I)/9)*Pi*G[0, 0, x] + 
         (70*Pi^2*G[0, 0, x])/9 + ((22*I)/9)*Pi^3*G[0, 0, x] + 
         ((2*I)/9)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 0, x] - 
         (70*Pi^2*G[1, 0, x])/9 - ((22*I)/9)*Pi^3*G[1, 0, x] - 
         ((2*I)/9)*Pi^3*G[1, 1, x] - (112*G[0, 0, 0, x])/9 + 
         ((20*I)/3)*Pi*G[0, 0, 0, x] - (38*Pi^2*G[0, 0, 0, x])/9 - 
         ((20*I)/3)*Pi*G[0, 1, 0, x] + (10*Pi^2*G[0, 1, 0, x])/3 + 
         (112*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 0, 0, x] + 
         (38*Pi^2*G[1, 0, 0, x])/9 + ((20*I)/3)*Pi*G[1, 1, 0, x] - 
         (10*Pi^2*G[1, 1, 0, x])/3 + 20*G[0, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (20*G[0, 1, 0, 0, x])/3 + ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 20*G[1, 0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (20*G[1, 1, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 20*G[0, 0, 0, 0, 0, x] + 
         (4*G[0, 0, 1, 0, 0, x])/3 + (20*G[0, 1, 0, 0, 0, x])/3 - 
         (4*G[0, 1, 1, 0, 0, x])/3 + 20*G[1, 0, 0, 0, 0, x] - 
         (4*G[1, 0, 1, 0, 0, x])/3 - (20*G[1, 1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 1, 0, 0, x])/3 - (3587*Zeta[3])/81 - 
         ((698*I)/27)*Pi*Zeta[3] - (10*Pi^2*Zeta[3])/9 - 
         (1000*G[0, x]*Zeta[3])/27 - ((100*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 + (16*G[0, 0, x]*Zeta[3])/3 - 
         (4*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 + (306*Zeta[5])/5)) + 
     (-1370/81 - ((512*I)/27)*Pi + (317*Pi^2)/54 + I*Pi^3 - 
       (152*G[0, x])/27 + (2*Pi^2*G[0, x])/9 + (56*G[1, x])/27 + 
       ((40*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (52*G[0, 0, x])/9 + 
       ((4*I)/3)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
       ((4*I)/3)*Pi*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 1, x] - 
       (4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 - 
       (4*G[1, 1, 1, x])/3 + (((-32*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - 
         (32*G[0, 0, x])/9 + (4*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[x])/9) + Log[mu2/s]^2*
        (-47/9 - ((8*I)/3)*Pi - 2*G[0, x] + 2*G[1, x] + 
         (47/9 + ((8*I)/3)*Pi + 2*G[0, x] - 2*G[1, x])*RATIO[x]) + 
       Log[mu2/s]*(-416/27 - ((106*I)/9)*Pi + (23*Pi^2)/9 - (52*G[0, x])/9 - 
         ((4*I)/3)*Pi*G[0, x] + (40*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
         (8*G[0, 0, x])/3 + (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (416/27 + ((94*I)/9)*Pi - (23*Pi^2)/9 + 
           (40*G[0, x])/9 + (4*I)*Pi*G[0, x] - (40*G[1, x])/9 - 
           (4*I)*Pi*G[1, x])*RATIO[x]) - (50*Zeta[3])/9 + 
       RATIO[x]*(1370/81 + ((416*I)/27)*Pi - (269*Pi^2)/54 - I*Pi^3 + 
         (56*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 
         (56*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
         ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[0, 1, x] + 
         ((4*I)/3)*Pi*G[1, 0, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
         (4*G[0, 0, 0, x])/3 - (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 0, x])/3 + 
         (4*G[1, 1, 1, x])/3 + (50*Zeta[3])/9) + 
       e*(-16159/243 - ((6100*I)/81)*Pi + (4693*Pi^2)/162 + 
         ((115*I)/18)*Pi^3 - (101*Pi^4)/90 - (1600*G[0, x])/81 + 
         ((32*I)/9)*Pi*G[0, x] - (13*Pi^2*G[0, x])/27 + 
         ((5*I)/9)*Pi^3*G[0, x] + (472*G[1, x])/81 + ((128*I)/27)*Pi*
          G[1, x] - (136*Pi^2*G[1, x])/27 - ((19*I)/9)*Pi^3*G[1, x] + 
         (566*G[0, 0, x])/27 + ((20*I)/9)*Pi*G[0, 0, x] - 
         (8*Pi^2*G[0, 0, x])/9 + ((20*I)/3)*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - ((20*I)/9)*Pi*G[1, 0, x] + 
         (14*Pi^2*G[1, 0, x])/9 - (38*G[1, 1, x])/9 - ((20*I)/3)*Pi*
          G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 - 12*G[0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 0, 1, x] + 
         ((4*I)/3)*Pi*G[0, 1, 0, x] + (20*G[0, 1, 1, x])/3 - 
         ((4*I)/3)*Pi*G[0, 1, 1, x] - (20*G[1, 0, 0, x])/9 + 
         ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 0, 1, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, x] - (16*G[1, 1, 1, x])/3 + 
         ((4*I)/3)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 
         (4*G[0, 0, 1, 1, x])/3 + (4*G[0, 1, 0, 0, x])/3 - 
         (20*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 0, x] - (4*G[1, 0, 1, 1, x])/
          3 - (4*G[1, 1, 0, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 + 
         (((32*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - 
           (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + Log[mu2/s]^4*
          (-13/18 + (13*RATIO[x])/18) + Log[mu2/s]^3*(-47/9 - ((26*I)/9)*Pi - 
           2*G[0, x] + 2*G[1, x] + (47/9 + ((26*I)/9)*Pi + 2*G[0, x] - 
             2*G[1, x])*RATIO[x]) + Log[mu2/s]^2*(-661/27 - ((53*I)/3)*Pi + 
           (79*Pi^2)/18 - (68*G[0, x])/9 - (2*I)*Pi*G[0, x] + 
           (50*G[1, x])/9 + (6*I)*Pi*G[1, x] + 4*G[0, 0, x] + 
           ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           (661/27 + ((47*I)/3)*Pi - (79*Pi^2)/18 + (50*G[0, x])/9 + 
             (6*I)*Pi*G[0, x] - (50*G[1, x])/9 - (6*I)*Pi*G[1, x])*
            RATIO[x]) + (4*Zeta[3])/9 - ((20*I)/9)*Pi*Zeta[3] + 
         (32*G[0, x]*Zeta[3])/3 - (40*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((16*I)/27)*Pi^3 - (22*Pi^4)/135 - 
           ((328*I)/27)*Pi*G[0, x] + (124*Pi^2*G[0, x])/27 + 
           ((7*I)/9)*Pi^3*G[0, x] - (328*G[0, 0, x])/27 + 
           ((32*I)/9)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/9 - 
           ((32*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
           (34*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/9 - 
           (16*G[0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
           (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + 
         RATIO[x]*(16159/243 + ((4972*I)/81)*Pi - (3877*Pi^2)/162 - 
           ((343*I)/54)*Pi^3 + (391*Pi^4)/270 + (328*G[0, x])/81 + 
           ((224*I)/27)*Pi*G[0, x] - (160*Pi^2*G[0, x])/27 - 
           ((19*I)/9)*Pi^3*G[0, x] - (328*G[1, x])/81 - ((224*I)/27)*Pi*
            G[1, x] + (160*Pi^2*G[1, x])/27 + ((19*I)/9)*Pi^3*G[1, x] - 
           ((20*I)/3)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 
           ((20*I)/3)*Pi*G[0, 1, x] + (10*Pi^2*G[0, 1, x])/3 + 
           ((20*I)/3)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 + 
           ((20*I)/3)*Pi*G[1, 1, x] - (10*Pi^2*G[1, 1, x])/3 - 
           (20*G[0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[0, 0, 1, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] - 
           (20*G[0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, x] + 
           (20*G[1, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
           (20*G[1, 1, 1, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, x] + 
           (20*G[0, 0, 0, 0, x])/3 - (4*G[0, 0, 1, 1, x])/3 - 
           (4*G[0, 1, 0, 0, x])/3 + (20*G[0, 1, 1, 1, x])/3 - 
           (20*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 1, 1, x])/3 + 
           (4*G[1, 1, 0, 0, x])/3 - (20*G[1, 1, 1, 1, x])/3 + 
           (16*Zeta[3])/3 + ((20*I)/9)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
           (40*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(-4972/81 - 
           ((1550*I)/27)*Pi + (979*Pi^2)/54 + ((31*I)/9)*Pi^3 - 
           (470*G[0, x])/27 - ((8*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + 
           (242*G[1, x])/27 + ((88*I)/9)*Pi*G[1, x] - (19*Pi^2*G[1, x])/3 + 
           (128*G[0, 0, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] + 
           ((16*I)/3)*Pi*G[0, 1, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
           (4*G[1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/
            3 + (16*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - 
           (16*G[1, 1, 1, x])/3 + (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*
            RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - 
             ((70*I)/9)*Pi*G[0, x] + (22*Pi^2*G[0, x])/9 - (70*G[0, 0, x])/
              9 + ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 
             (16*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) - 
           (44*Zeta[3])/9 + RATIO[x]*(4972/81 + ((1322*I)/27)*Pi - 
             (847*Pi^2)/54 - ((35*I)/9)*Pi^3 + (224*G[0, x])/27 + 
             ((100*I)/9)*Pi*G[0, x] - (19*Pi^2*G[0, x])/3 - 
             (224*G[1, x])/27 - ((100*I)/9)*Pi*G[1, x] + (19*Pi^2*G[1, x])/
              3 - ((16*I)/3)*Pi*G[0, 0, x] - ((16*I)/3)*Pi*G[0, 1, x] + 
             ((16*I)/3)*Pi*G[1, 0, x] + ((16*I)/3)*Pi*G[1, 1, x] - 
             (16*G[0, 0, 0, x])/3 - (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/
              3 + (16*G[1, 1, 1, x])/3 + (68*Zeta[3])/9))) + 
       e^2*(-300751/1458 - ((57398*I)/243)*Pi + (92599*Pi^2)/972 + 
         ((431*I)/18)*Pi^3 - (5647*Pi^4)/1296 - ((379*I)/540)*Pi^5 - 
         (15836*G[0, x])/243 + ((472*I)/27)*Pi*G[0, x] - 
         (913*Pi^2*G[0, x])/162 + ((4*I)/27)*Pi^3*G[0, x] - 
         (179*Pi^4*G[0, x])/1080 + (4076*G[1, x])/243 - 
         ((104*I)/81)*Pi*G[1, x] - (805*Pi^2*G[1, x])/162 - 
         ((104*I)/27)*Pi^3*G[1, x] + (263*Pi^4*G[1, x])/216 + 
         (5596*G[0, 0, x])/81 + ((16*I)/27)*Pi*G[0, 0, x] - 
         (2*Pi^2*G[0, 0, x])/27 - ((8*I)/9)*Pi^3*G[0, 0, x] + 
         ((80*I)/9)*Pi*G[0, 1, x] - (62*Pi^2*G[0, 1, x])/9 - 
         ((26*I)/9)*Pi^3*G[0, 1, x] - ((16*I)/27)*Pi*G[1, 0, x] + 
         (46*Pi^2*G[1, 0, x])/27 + ((8*I)/9)*Pi^3*G[1, 0, x] - 
         (604*G[1, 1, x])/27 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (59*Pi^2*G[1, 1, x])/9 + ((26*I)/9)*Pi^3*G[1, 1, x] - 
         46*G[0, 0, 0, x] - ((20*I)/9)*Pi*G[0, 0, 0, x] + 
         (2*Pi^2*G[0, 0, 0, x])/3 + ((20*I)/3)*Pi*G[0, 0, 1, x] - 
         (10*Pi^2*G[0, 0, 1, x])/3 + ((20*I)/9)*Pi*G[0, 1, 0, x] - 
         (14*Pi^2*G[0, 1, 0, x])/9 + (80*G[0, 1, 1, x])/9 - 
         ((20*I)/3)*Pi*G[0, 1, 1, x] + (38*Pi^2*G[0, 1, 1, x])/9 - 
         (16*G[1, 0, 0, x])/27 + ((20*I)/9)*Pi*G[1, 0, 0, x] - 
         (16*Pi^2*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 0, 1, x] + 
         (10*Pi^2*G[1, 0, 1, x])/3 - ((20*I)/9)*Pi*G[1, 1, 0, x] + 
         (14*Pi^2*G[1, 1, 0, x])/9 + (26*G[1, 1, 1, x])/9 + 
         ((20*I)/3)*Pi*G[1, 1, 1, x] - (38*Pi^2*G[1, 1, 1, x])/9 + 
         (232*G[0, 0, 0, 0, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (20*G[0, 0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         (20*G[0, 1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (56*G[0, 1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (16*G[1, 0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (20*G[1, 0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (20*G[1, 1, 0, 0, x])/9 + ((4*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (44*G[1, 1, 1, 1, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         (28*G[0, 0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, 1, x])/3 - 
         (4*G[0, 0, 1, 0, 0, x])/3 - (20*G[0, 0, 1, 1, 1, x])/3 - 
         4*G[0, 1, 0, 0, 0, x] - (4*G[0, 1, 0, 1, 1, x])/3 + 
         (4*G[0, 1, 1, 0, 0, x])/3 + 20*G[0, 1, 1, 1, 1, x] - 
         (28*G[1, 0, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, 1, x])/3 + 
         (4*G[1, 0, 1, 0, 0, x])/3 + (20*G[1, 0, 1, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 1, 1, x])/3 - 
         (4*G[1, 1, 1, 0, 0, x])/3 - 20*G[1, 1, 1, 1, 1, x] + 
         Log[mu2/s]^5*(-16/45 + (16*RATIO[x])/45) + Log[mu2/s]^4*
          (-113/36 - ((16*I)/9)*Pi - (7*G[0, x])/6 + (7*G[1, x])/6 + 
           (113/36 + ((16*I)/9)*Pi + (7*G[0, x])/6 - (7*G[1, x])/6)*
            RATIO[x]) + Log[mu2/s]^3*(-541/27 - ((127*I)/9)*Pi + 
           (11*Pi^2)/3 - (152*G[0, x])/27 - ((14*I)/9)*Pi*G[0, x] + 
           (110*G[1, x])/27 + ((14*I)/3)*Pi*G[1, x] + (28*G[0, 0, x])/9 + 
           (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
           (541/27 + ((113*I)/9)*Pi - (11*Pi^2)/3 + (110*G[0, x])/27 + 
             ((14*I)/3)*Pi*G[0, x] - (110*G[1, x])/27 - ((14*I)/3)*Pi*
              G[1, x])*RATIO[x]) + (935*Zeta[3])/27 + ((250*I)/9)*Pi*
          Zeta[3] - (16*Pi^2*Zeta[3])/9 + (952*G[0, x]*Zeta[3])/27 + 
         ((100*I)/9)*Pi*G[0, x]*Zeta[3] - (844*G[1, x]*Zeta[3])/27 - 
         ((100*I)/3)*Pi*G[1, x]*Zeta[3] - (176*G[0, 0, x]*Zeta[3])/9 - 
         (8*G[0, 1, x]*Zeta[3])/3 + (8*G[1, 0, x]*Zeta[3])/3 + 
         (8*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((424*I)/27)*Pi*G[1, x] - 
           (148*Pi^2*G[1, x])/27 - ((7*I)/9)*Pi^3*G[1, x] + 
           ((32*I)/9)*Pi*G[0, 1, x] - (8*Pi^2*G[0, 1, x])/9 + 
           (424*G[1, 1, x])/27 - ((32*I)/9)*Pi*G[1, 1, x] + 
           (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (38*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]^2*(-6416/81 - ((623*I)/9)*Pi + (791*Pi^2)/36 + 
           ((13*I)/3)*Pi^3 - (553*G[0, x])/27 - ((4*I)/3)*Pi*G[0, x] + 
           (35*Pi^2*G[0, x])/18 + (307*G[1, x])/27 + ((92*I)/9)*Pi*G[1, x] - 
           (15*Pi^2*G[1, x])/2 + (140*G[0, 0, x])/9 + ((8*I)/3)*Pi*
            G[0, 0, x] + ((20*I)/3)*Pi*G[0, 1, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
           2*G[1, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] - (20*G[0, 0, 0, x])/3 + 
           (20*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - (20*G[1, 1, 1, x])/
            3 + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - ((73*I)/9)*Pi*G[0, x] + 
             (25*Pi^2*G[0, x])/9 - (73*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] - 
             (2*I)*Pi*G[1, 0, x] + (20*G[0, 0, 0, x])/3 - 2*G[1, 0, 0, x] - 
             2*Zeta[3]) - (2*Zeta[3])/9 + RATIO[x]*(6416/81 + 
             ((541*I)/9)*Pi - (691*Pi^2)/36 - (5*I)*Pi^3 + (280*G[0, x])/27 + 
             ((110*I)/9)*Pi*G[0, x] - (15*Pi^2*G[0, x])/2 - 
             (280*G[1, x])/27 - ((110*I)/9)*Pi*G[1, x] + (15*Pi^2*G[1, x])/
              2 - ((20*I)/3)*Pi*G[0, 0, x] - ((20*I)/3)*Pi*G[0, 1, x] + 
             ((20*I)/3)*Pi*G[1, 0, x] + ((20*I)/3)*Pi*G[1, 1, x] - 
             (20*G[0, 0, 0, x])/3 - (20*G[0, 1, 1, x])/3 + (20*G[1, 0, 0, x])/
              3 + (20*G[1, 1, 1, x])/3 + (38*Zeta[3])/9)) + 
         Log[mu2/s]*(-45638/243 - ((15304*I)/81)*Pi + (11489*Pi^2)/162 + 
           ((847*I)/54)*Pi^3 - (293*Pi^4)/108 - (4180*G[0, x])/81 + 
           ((152*I)/27)*Pi*G[0, x] - (2*Pi^2*G[0, x])/9 + 
           ((13*I)/9)*Pi^3*G[0, x] + (1708*G[1, x])/81 + ((296*I)/27)*Pi*
            G[1, x] - (289*Pi^2*G[1, x])/27 - ((47*I)/9)*Pi^3*G[1, x] + 
           (1258*G[0, 0, x])/27 + ((28*I)/9)*Pi*G[0, 0, x] - 
           2*Pi^2*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] - 8*Pi^2*G[0, 1, x] - 
           ((28*I)/9)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/9 - 
           (106*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] + 8*Pi^2*G[1, 1, x] - 
           28*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
           ((16*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
           (28*G[1, 0, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 0, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 1, 1, x] + 
           (32*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
           (8*G[0, 1, 0, 0, x])/3 - (56*G[0, 1, 1, 1, x])/3 + 
           8*G[1, 0, 0, 0, x] - (16*G[1, 0, 1, 1, x])/3 - 
           (8*G[1, 1, 0, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
           (((82*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi*
              G[0, 1, x] + (82*G[1, 1, x])/9 - ((4*I)/3)*Pi*G[1, 1, x] + 
             (4*G[0, 1, 1, x])/3 - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           (146*Zeta[3])/9 + ((44*I)/9)*Pi*Zeta[3] + (92*G[0, x]*Zeta[3])/3 - 
           36*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((35*I)/27)*Pi^3 - 
             (23*Pi^4)/54 - ((710*I)/27)*Pi*G[0, x] + (257*Pi^2*G[0, x])/27 + 
             ((5*I)/3)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - 
             (710*G[0, 0, x])/27 + ((70*I)/9)*Pi*G[0, 0, x] - 
             3*Pi^2*G[0, 0, x] - ((70*I)/9)*Pi*G[1, 0, x] + 
             (22*Pi^2*G[1, 0, x])/9 + 24*G[0, 0, 0, x] - ((4*I)/3)*Pi*
              G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] - (70*G[1, 0, 0, x])/
              9 + ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
             (44*G[0, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
             (16*G[1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 - 
             (70*Zeta[3])/9 + 4*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/3) + 
           RATIO[x]*(45638/243 + ((12832*I)/81)*Pi - (9749*Pi^2)/162 - 
             ((31*I)/2)*Pi^3 + (385*Pi^4)/108 + (1312*G[0, x])/81 + 
             ((560*I)/27)*Pi*G[0, x] - (355*Pi^2*G[0, x])/27 - 
             ((43*I)/9)*Pi^3*G[0, x] - (1312*G[1, x])/81 - ((560*I)/27)*Pi*
              G[1, x] + (355*Pi^2*G[1, x])/27 + ((43*I)/9)*Pi^3*G[1, x] - 
             ((40*I)/3)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
             ((40*I)/3)*Pi*G[0, 1, x] + 8*Pi^2*G[0, 1, x] + 
             ((40*I)/3)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] + 
             ((40*I)/3)*Pi*G[1, 1, x] - 8*Pi^2*G[1, 1, x] - 
             (40*G[0, 0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, 0, x] - 
             ((16*I)/3)*Pi*G[0, 0, 1, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] - 
             (40*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
             (40*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
             ((16*I)/3)*Pi*G[1, 0, 1, x] + ((16*I)/3)*Pi*G[1, 1, 0, x] + 
             (40*G[1, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, x] + 
             (56*G[0, 0, 0, 0, x])/3 - (16*G[0, 0, 1, 1, x])/3 - 
             (16*G[0, 1, 0, 0, x])/3 + (56*G[0, 1, 1, 1, x])/3 - 
             (56*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
             (16*G[1, 1, 0, 0, x])/3 - (56*G[1, 1, 1, 1, x])/3 - 
             (10*Zeta[3])/3 - ((44*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/
              3 + (116*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
          (((164*I)/81)*Pi^3 - (317*Pi^4)/405 - ((7*I)/54)*Pi^5 - 
           ((3356*I)/81)*Pi*G[0, x] + (1256*Pi^2*G[0, x])/81 + 
           ((149*I)/54)*Pi^3*G[0, x] - (49*Pi^4*G[0, x])/135 + 
           ((16*I)/27)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/135 - 
           (3356*G[0, 0, x])/81 + ((328*I)/27)*Pi*G[0, 0, x] - 
           (289*Pi^2*G[0, 0, x])/54 - ((7*I)/9)*Pi^3*G[0, 0, x] - 
           ((328*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/27 + 
           ((7*I)/9)*Pi^3*G[1, 0, x] + (346*G[0, 0, 0, x])/9 - 
           ((32*I)/9)*Pi*G[0, 0, 0, x] + (16*Pi^2*G[0, 0, 0, x])/9 + 
           ((32*I)/9)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/9 - 
           (328*G[1, 0, 0, x])/27 + ((32*I)/9)*Pi*G[1, 0, 0, x] - 
           (11*Pi^2*G[1, 0, 0, x])/9 - ((32*I)/9)*Pi*G[1, 1, 0, x] + 
           (8*Pi^2*G[1, 1, 0, x])/9 - (248*G[0, 0, 0, 0, x])/9 + 
           (32*G[0, 1, 0, 0, x])/9 + (34*G[1, 0, 0, 0, x])/3 - 
           (32*G[1, 1, 0, 0, x])/9 + (44*G[0, 0, 0, 0, 0, x])/3 - 
           (4*G[0, 1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
           (4*G[1, 1, 0, 0, 0, x])/3 - (328*Zeta[3])/27 - (Pi^2*Zeta[3])/3 + 
           (70*G[0, x]*Zeta[3])/9 + ((100*I)/9)*Pi*G[0, x]*Zeta[3] - 
           (32*G[1, x]*Zeta[3])/9 + (64*G[0, 0, x]*Zeta[3])/9 + 
           (4*G[1, 0, x]*Zeta[3])/3 - (8*Zeta[5])/3) - (362*Zeta[5])/15 + 
         RATIO[x]*(300751/1458 + ((45638*I)/243)*Pi - (75079*Pi^2)/972 - 
           ((3593*I)/162)*Pi^3 + (1169*Pi^4)/240 + ((173*I)/180)*Pi^5 + 
           (1952*G[0, x])/243 + ((1312*I)/81)*Pi*G[0, x] - 
           (896*Pi^2*G[0, x])/81 - ((35*I)/9)*Pi^3*G[0, x] + 
           (107*Pi^4*G[0, x])/120 - (1952*G[1, x])/243 - ((1312*I)/81)*Pi*
            G[1, x] + (896*Pi^2*G[1, x])/81 + ((35*I)/9)*Pi^3*G[1, x] - 
           (107*Pi^4*G[1, x])/120 - ((112*I)/9)*Pi*G[0, 0, x] + 
           (70*Pi^2*G[0, 0, x])/9 + ((22*I)/9)*Pi^3*G[0, 0, x] - 
           ((112*I)/9)*Pi*G[0, 1, x] + (70*Pi^2*G[0, 1, x])/9 + 
           ((26*I)/9)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 0, x] - 
           (70*Pi^2*G[1, 0, x])/9 - ((22*I)/9)*Pi^3*G[1, 0, x] + 
           ((112*I)/9)*Pi*G[1, 1, x] - (70*Pi^2*G[1, 1, x])/9 - 
           ((26*I)/9)*Pi^3*G[1, 1, x] - (112*G[0, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[0, 0, 0, x] - (38*Pi^2*G[0, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[0, 0, 1, x] + (10*Pi^2*G[0, 0, 1, x])/3 - 
           ((20*I)/3)*Pi*G[0, 1, 0, x] + (10*Pi^2*G[0, 1, 0, x])/3 - 
           (112*G[0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[0, 1, 1, x] - 
           (38*Pi^2*G[0, 1, 1, x])/9 + (112*G[1, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[1, 0, 0, x] + (38*Pi^2*G[1, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[1, 0, 1, x] - (10*Pi^2*G[1, 0, 1, x])/3 + 
           ((20*I)/3)*Pi*G[1, 1, 0, x] - (10*Pi^2*G[1, 1, 0, x])/3 + 
           (112*G[1, 1, 1, x])/9 - ((20*I)/3)*Pi*G[1, 1, 1, x] + 
           (38*Pi^2*G[1, 1, 1, x])/9 + 20*G[0, 0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - (20*G[0, 0, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] - (20*G[0, 1, 0, 0, x])/3 + 
           ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] - 
           ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] - 
           ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 0, 0, 0, x] + ((4*I)/3)*Pi*G[1, 0, 0, 1, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + (20*G[1, 0, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 0, 1, 1, x] + (20*G[1, 1, 0, 0, x])/3 - 
           ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, x] - 
           (4*G[0, 0, 0, 1, 1, x])/3 + (4*G[0, 0, 1, 0, 0, x])/3 + 
           (20*G[0, 0, 1, 1, 1, x])/3 + (20*G[0, 1, 0, 0, 0, x])/3 + 
           (4*G[0, 1, 0, 1, 1, x])/3 - (4*G[0, 1, 1, 0, 0, x])/3 - 
           20*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] + 
           (4*G[1, 0, 0, 1, 1, x])/3 - (4*G[1, 0, 1, 0, 0, x])/3 - 
           (20*G[1, 0, 1, 1, 1, x])/3 - (20*G[1, 1, 0, 0, 0, x])/3 - 
           (4*G[1, 1, 0, 1, 1, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
           20*G[1, 1, 1, 1, 1, x] - (161*Zeta[3])/9 - ((50*I)/3)*Pi*Zeta[3] + 
           (22*Pi^2*Zeta[3])/9 - (1000*G[0, x]*Zeta[3])/27 - 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] + (1000*G[1, x]*Zeta[3])/27 + 
           ((100*I)/3)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/3 + 
           (8*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 - 
           (8*G[1, 1, x]*Zeta[3])/3 + (442*Zeta[5])/15)))/Nc^2) + 
   Nc*(23213/1296 + ((3049*I)/108)*Pi - (43*Pi^2)/54 + ((5*I)/6)*Pi^3 - 
     (11*Pi^4)/360 + (788*G[0, x])/27 - (5*I)*Pi*G[0, x] - 
     (127*Pi^2*G[0, x])/18 - (2*I)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 - 
     (2*I)*Pi^3*G[1, x] - (208*G[0, 0, x])/9 + ((20*I)/3)*Pi*G[0, 0, x] + 
     (5*Pi^2*G[0, 0, x])/3 - 4*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] - 
     (16*Pi^2*G[0, 1, x])/3 - 4*G[1, 0, x] + ((34*I)/3)*Pi*G[1, 0, x] + 
     (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
     4*Pi^2*G[1, 1, x] + (16*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
     10*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 10*G[0, 1, 0, x] + 
     (4*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 - 
     (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 1, x] - 
     4*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
     4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
     4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 
     4*G[1, 1, 1, 0, x] + ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(1/2 - RATIO[x]/2) + Log[mu2/s]^3*(-17/9 - 2*G[0, x] + 
       (17/9 + 2*G[0, x])*RATIO[x]) + Log[mu2/s]^2*(-67/9 - ((5*I)/3)*Pi + 
       Pi^2/6 + 4*G[0, x] - (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + 
       2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (67/9 + ((2*I)/3)*Pi - Pi^2/6 - 5*G[0, x] + (4*I)*Pi*G[0, x] - 
         (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x]) + 
     (100*Zeta[3])/9 + (12*I)*Pi*Zeta[3] - 18*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3] + Log[mu2/s]*(-103/108 + ((65*I)/9)*Pi + (17*Pi^2)/9 + 
       (199*G[0, x])/9 - ((2*I)/3)*Pi*G[0, x] - (Pi^2*G[0, x])/3 - 
       4*Pi^2*G[1, x] - (26*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + 
       (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
       (((13*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (13*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(103/108 - ((26*I)/9)*Pi + Pi^2/9 - (160*G[0, x])/9 - 
         (10*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 + 4*Pi^2*G[1, x] - 
         (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 14*Zeta[3]) + 
       14*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-I)*Pi^3 - Pi^4/90 + 
       ((74*I)/9)*Pi*G[0, x] + (28*Pi^2*G[0, x])/9 + ((7*I)/6)*Pi^3*G[0, x] + 
       (74*G[0, 0, x])/9 - (9*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/6 - 
       (6*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - (22*G[0, 0, 0, x])/3 + 
       (6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
       6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 2*G[0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] + 6*Zeta[3] - (4*I)*Pi*Zeta[3] + 
       8*G[0, x]*Zeta[3]) + RATIO[x]*(-23213/1296 - ((1513*I)/108)*Pi + 
       (175*Pi^2)/54 + ((7*I)/3)*Pi^3 + (151*Pi^4)/360 - (404*G[0, x])/27 - 
       ((160*I)/9)*Pi*G[0, x] - ((7*I)/3)*Pi^3*G[0, x] + 5*Pi^2*G[1, x] + 
       (2*I)*Pi^3*G[1, x] + 2*G[0, 0, x] + ((40*I)/3)*Pi*G[0, 0, x] + 
       (8*Pi^2*G[0, 0, x])/3 - 2*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] + 
       6*Pi^2*G[0, 1, x] - 2*G[1, 0, x] - ((40*I)/3)*Pi*G[1, 0, x] - 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
       4*Pi^2*G[1, 1, x] + (22*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
       6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
       (22*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] - 
       4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       (136*Zeta[3])/9 - (16*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
       4*G[1, x]*Zeta[3]) + e*(309479/2592 + ((92525*I)/648)*Pi - 
       (29699*Pi^2)/1296 - ((1057*I)/216)*Pi^3 + (3157*Pi^4)/1080 + 
       ((7*I)/15)*Pi^5 + (7624*G[0, x])/81 - ((701*I)/36)*Pi*G[0, x] - 
       (6991*Pi^2*G[0, x])/216 - ((71*I)/9)*Pi^3*G[0, x] - 
       (97*Pi^4*G[0, x])/180 - ((113*I)/4)*Pi*G[1, x] - (21*Pi^2*G[1, x])/8 + 
       ((49*I)/9)*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/10 - 
       (7373*G[0, 0, x])/108 + ((1417*I)/36)*Pi*G[0, 0, x] + 
       (415*Pi^2*G[0, 0, x])/18 - (I/3)*Pi^3*G[0, 0, x] - 22*G[0, 1, x] - 
       ((113*I)/4)*Pi*G[0, 1, x] + (38*Pi^2*G[0, 1, x])/3 - 
       ((37*I)/3)*Pi^3*G[0, 1, x] - 22*G[1, 0, x] + ((1463*I)/36)*Pi*
        G[1, 0, x] + (7*Pi^2*G[1, 0, x])/9 + I*Pi^3*G[1, 0, x] - 
       (25*G[1, 1, x])/4 + ((49*I)/4)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/3 + ((14*I)/3)*Pi^3*G[1, 1, x] + 
       50*G[0, 0, 0, x] - ((116*I)/3)*Pi*G[0, 0, 0, x] - 
       5*Pi^2*G[0, 0, 0, x] + (177*G[0, 0, 1, x])/4 - 
       (14*I)*Pi*G[0, 0, 1, x] - (62*Pi^2*G[0, 0, 1, x])/3 + 
       (177*G[0, 1, 0, x])/4 - ((10*I)/3)*Pi*G[0, 1, 0, x] + 
       (14*Pi^2*G[0, 1, 0, x])/3 - (131*G[0, 1, 1, x])/2 + 
       (8*I)*Pi*G[0, 1, 1, x] + 20*Pi^2*G[0, 1, 1, x] + 
       (565*G[1, 0, 0, x])/18 - ((34*I)/3)*Pi*G[1, 0, 0, x] - 
       (14*Pi^2*G[1, 0, 0, x])/3 + (65*G[1, 0, 1, x])/4 + 
       (30*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 + 
       (65*G[1, 1, 0, x])/4 - ((122*I)/3)*Pi*G[1, 1, 0, x] - 
       (14*Pi^2*G[1, 1, 0, x])/3 - 8*G[1, 1, 1, x] - 
       (20*I)*Pi*G[1, 1, 1, x] - 12*Pi^2*G[1, 1, 1, x] - 
       14*G[0, 0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, 0, x] - 
       44*G[0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 1, x] - 
       44*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 0, x] + 
       10*G[0, 0, 1, 1, x] - (20*I)*Pi*G[0, 0, 1, 1, x] - 
       (16*G[0, 1, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, x] - 
       18*G[0, 1, 0, 1, x] - (36*I)*Pi*G[0, 1, 0, 1, x] - 
       18*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       52*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
       12*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, x] - 
       10*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] - 
       10*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] + 
       30*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] - 
       (92*G[1, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, x] - 
       20*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
       20*G[1, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, x] + 
       12*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
       12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
       64*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
       32*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
       24*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
       20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
       8*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] + Log[mu2/s]^5*(1/3 - RATIO[x]/3) + 
       Log[mu2/s]^4*(-53/36 - (5*G[0, x])/3 + (53/36 + (5*G[0, x])/3)*
          RATIO[x]) + Log[mu2/s]^3*(-49/9 - ((20*I)/9)*Pi + (11*G[0, x])/3 - 
         (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + (8*G[0, 0, x])/3 + 
         2*G[0, 1, x] + 2*G[1, 0, x] + (((-4*I)/3)*Pi*G[0, x] - 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (49/9 + ((8*I)/9)*Pi - 5*G[0, x] + ((14*I)/3)*Pi*G[0, x] - 
           (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x]) + 
       (2879*Zeta[3])/36 + ((598*I)/9)*Pi*Zeta[3] - (187*Pi^2*Zeta[3])/6 - 
       54*G[0, x]*Zeta[3] + (12*I)*Pi*G[0, x]*Zeta[3] - 
       (170*G[1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, x]*Zeta[3] + 
       (152*G[0, 0, x]*Zeta[3])/3 + 20*G[0, 1, x]*Zeta[3] + 
       16*G[1, 1, x]*Zeta[3] + Log[mu2/s]^2*(-85/108 + ((71*I)/9)*Pi + 
         (149*Pi^2)/36 + (218*G[0, x])/9 - 6*Pi^2*G[1, x] - 11*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         2*G[0, 0, 0, x] + RATIO[x]*(85/108 - ((26*I)/9)*Pi - (23*Pi^2)/36 - 
           (I/3)*Pi^3 - (173*G[0, x])/9 - (15*I)*Pi*G[0, x] - 
           7*Pi^2*G[0, x] + 6*Pi^2*G[1, x] - (2*I)*Pi*G[0, 0, x] - 
           (6*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           2*G[1, 0, 0, x] - (22*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((I/6)*Pi^3 + (6*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/2 + 
           6*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
           2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + (28*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-49*I)/2)*Pi*G[1, x] - (5*Pi^2*G[1, x])/3 - 
         ((14*I)/3)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - (49*G[1, 1, x])/2 + 
         (14*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + (20*I)*Pi*G[1, 1, 0, x] + 
         16*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 22*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 20*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(10511/216 + ((623*I)/9)*Pi - (31*Pi^2)/9 + 
         ((8*I)/3)*Pi^3 - (11*Pi^4)/180 + (3823*G[0, x])/54 - 
         ((121*I)/9)*Pi*G[0, x] - (317*Pi^2*G[0, x])/18 + 
         (I/3)*Pi^3*G[0, x] - (3*I)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 - 
         ((19*I)/3)*Pi^3*G[1, x] - (494*G[0, 0, x])/9 + 
         ((52*I)/3)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 7*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] - 17*Pi^2*G[0, 1, x] - 7*G[1, 0, x] + 
         ((62*I)/3)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] + 4*G[1, 1, x] + 
         (10*I)*Pi*G[1, 1, x] + 12*Pi^2*G[1, 1, x] + (58*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, x] + 20*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] - 26*G[0, 1, 1, x] + (32*G[1, 0, 0, x])/3 - 
         (8*I)*Pi*G[1, 0, 0, x] + 10*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
         10*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
         32*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
         ((-8*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           (2*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*
          RATIO[x^(-1)] + (382*Zeta[3])/9 + (24*I)*Pi*Zeta[3] - 
         (80*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (((-49*I)/18)*Pi^3 - (16*Pi^4)/45 + ((335*I)/18)*Pi*G[0, x] + 
           (91*Pi^2*G[0, x])/18 + ((10*I)/3)*Pi^3*G[0, x] + 
           (335*G[0, 0, x])/18 - ((70*I)/3)*Pi*G[0, 0, x] - 
           (19*Pi^2*G[0, 0, x])/3 - (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 + ((13*I)/3)*Pi*G[1, 0, x] + 
           2*Pi^2*G[1, 0, x] - (70*G[0, 0, 0, x])/3 + 
           (16*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
           (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + (13*G[1, 0, 0, x])/3 - 
           (2*I)*Pi*G[1, 0, 0, x] + 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
           8*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
           (49*Zeta[3])/3 - (10*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3]) + 
         RATIO[x]*(-10511/216 - ((617*I)/18)*Pi + (49*Pi^2)/6 + 
           ((55*I)/9)*Pi^3 + (271*Pi^4)/180 - (968*G[0, x])/27 - 
           ((346*I)/9)*Pi*G[0, x] + (35*Pi^2*G[0, x])/6 - 
           (7*I)*Pi^3*G[0, x] + 10*Pi^2*G[1, x] + ((19*I)/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] + ((106*I)/3)*Pi*G[0, 0, x] + (28*Pi^2*G[0, 0, x])/
            3 - 4*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + (55*Pi^2*G[0, 1, x])/
            3 - 4*G[1, 0, x] - ((106*I)/3)*Pi*G[1, 0, x] - 
           3*Pi^2*G[1, 0, x] + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           12*Pi^2*G[1, 1, x] + (70*G[0, 0, 0, x])/3 - 
           (20*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (16*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (70*G[1, 0, 0, x])/3 + 
           (12*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] - 
           8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
           8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 1, x] + 
           12*G[1, 1, 1, 0, x] - (532*Zeta[3])/9 - (28*I)*Pi*Zeta[3] - 
           (16*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(((-1097*I)/216)*Pi^3 - (359*Pi^4)/216 - 
         ((67*I)/180)*Pi^5 + ((73*I)/108)*Pi*G[0, x] + (3637*Pi^2*G[0, x])/
          216 + ((53*I)/9)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/60 - 
         I*Pi^3*G[1, x] - (Pi^4*G[1, x])/90 + (73*G[0, 0, x])/108 - 
         ((1565*I)/36)*Pi*G[0, 0, x] - (197*Pi^2*G[0, 0, x])/18 - 
         (3*I)*Pi^3*G[0, 0, x] - ((119*I)/4)*Pi*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/2 + (5*I)*Pi^3*G[0, 1, x] + 
         ((13*I)/18)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, 0, x] - (97*G[0, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/3 - 
         (119*G[0, 0, 1, x])/4 - (15*I)*Pi*G[0, 0, 1, x] + 
         (44*Pi^2*G[0, 0, 1, x])/3 - (119*G[0, 1, 0, x])/4 - 
         (Pi^2*G[0, 1, 0, x])/3 + (18*I)*Pi*G[0, 1, 1, x] - 
         (14*Pi^2*G[0, 1, 1, x])/3 + (13*G[1, 0, 0, x])/18 - 
         (9*I)*Pi*G[1, 0, 0, x] - (13*Pi^2*G[1, 0, 0, x])/6 - 
         (6*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/3 + 
         (100*G[0, 0, 0, 0, x])/3 - (28*I)*Pi*G[0, 0, 0, 0, x] + 
         30*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, x] + (14*I)*Pi*G[0, 0, 1, 0, x] - 
         33*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         (22*G[1, 0, 0, 0, x])/3 + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         12*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
         20*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
         10*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         20*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 2*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + (1097*Zeta[3])/36 - 
         (54*I)*Pi*Zeta[3] + (115*Pi^2*Zeta[3])/6 + (14*G[0, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, x]*Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - 
         50*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 44*Zeta[5]) + 
       29*Zeta[5] + RATIO[x]*(-309479/2592 - ((50957*I)/648)*Pi + 
         (51017*Pi^2)/1296 + ((3113*I)/216)*Pi^3 - (317*Pi^4)/1080 + 
         (I/90)*Pi^5 - (2428*G[0, x])/81 - ((968*I)/27)*Pi*G[0, x] + 
         (827*Pi^2*G[0, x])/216 - ((7*I)/18)*Pi^3*G[0, x] + 
         (31*Pi^4*G[0, x])/180 + (57*Pi^2*G[1, x])/8 + ((56*I)/9)*Pi^3*
          G[1, x] - (32*Pi^4*G[1, x])/45 + (123*G[0, 0, x])/4 + 
         ((605*I)/12)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/3 + 
         ((19*I)/3)*Pi^3*G[0, 0, x] - (123*G[0, 1, x])/4 + 
         ((41*I)/4)*Pi*G[0, 1, x] + 13*Pi^2*G[0, 1, x] + 
         ((19*I)/3)*Pi^3*G[0, 1, x] - (123*G[1, 0, x])/4 - 
         ((605*I)/12)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 - 
         ((10*I)/3)*Pi^3*G[1, 0, x] + (123*G[1, 1, x])/4 - 
         ((41*I)/4)*Pi*G[1, 1, x] - 13*Pi^2*G[1, 1, x] - 
         ((14*I)/3)*Pi^3*G[1, 1, x] + (62*G[0, 0, 0, x])/3 - 
         ((130*I)/3)*Pi*G[0, 0, 0, x] - (29*Pi^2*G[0, 0, 0, x])/3 + 
         (103*G[0, 0, 1, x])/4 - (18*I)*Pi*G[0, 0, 1, x] + 
         (16*Pi^2*G[0, 0, 1, x])/3 + (103*G[0, 1, 0, x])/4 - 
         ((32*I)/3)*Pi*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] - 
         (23*G[0, 1, 1, x])/2 - (24*I)*Pi*G[0, 1, 1, x] - 
         (50*Pi^2*G[0, 1, 1, x])/3 - (241*G[1, 0, 0, x])/6 + 
         ((130*I)/3)*Pi*G[1, 0, 0, x] + 9*Pi^2*G[1, 0, 0, x] - 
         (25*G[1, 0, 1, x])/4 + (18*I)*Pi*G[1, 0, 1, x] - 
         (2*Pi^2*G[1, 0, 1, x])/3 - (25*G[1, 1, 0, x])/4 + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/3 - 
         8*G[1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] - 
         (128*G[0, 0, 0, 0, x])/3 + (44*I)*Pi*G[0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*G[0, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, x] - 
         24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
         (128*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] + 
         24*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*G[1, 1, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, x] + 
         28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] - 20*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] + 
         24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
         16*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] - (793*Zeta[3])/12 + 
         ((614*I)/9)*Pi*Zeta[3] + (101*Pi^2*Zeta[3])/6 + 
         (274*G[0, x]*Zeta[3])/3 - ((52*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (76*G[1, x]*Zeta[3])/3 - 24*G[0, 0, x]*Zeta[3] + 
         56*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3] + 35*Zeta[5])) + 
     e^2*(23550685/46656 + ((26885*I)/48)*Pi - (299725*Pi^2)/2592 - 
       ((11591*I)/324)*Pi^3 + (276803*Pi^4)/12960 + ((10393*I)/2160)*Pi^5 - 
       (108203*Pi^6)/90720 + (71786*G[0, x])/243 + ((3023*I)/108)*Pi*
        G[0, x] - (87767*Pi^2*G[0, x])/648 - ((6257*I)/216)*Pi^3*G[0, x] - 
       (491*Pi^4*G[0, x])/216 + ((67*I)/360)*Pi^5*G[0, x] - 
       ((945*I)/4)*Pi*G[1, x] + (113*Pi^2*G[1, x])/4 + 
       ((793*I)/54)*Pi^3*G[1, x] - (566*Pi^4*G[1, x])/135 + 
       ((337*I)/360)*Pi^5*G[1, x] - (33601*G[0, 0, x])/324 + 
       ((4031*I)/27)*Pi*G[0, 0, x] + (19837*Pi^2*G[0, 0, x])/216 + 
       ((307*I)/18)*Pi^3*G[0, 0, x] + (427*Pi^4*G[0, 0, x])/360 - 
       (163*G[0, 1, x])/2 - ((653*I)/4)*Pi*G[0, 1, x] + 
       (304*Pi^2*G[0, 1, x])/3 + ((229*I)/18)*Pi^3*G[0, 1, x] + 
       (69*Pi^4*G[0, 1, x])/8 - (163*G[1, 0, x])/2 + ((15385*I)/108)*Pi*
        G[1, 0, x] - (841*Pi^2*G[1, 0, x])/27 - ((140*I)/9)*Pi^3*G[1, 0, x] + 
       (673*Pi^4*G[1, 0, x])/360 - (619*G[1, 1, x])/4 + 
       (67*I)*Pi*G[1, 1, x] - (133*Pi^2*G[1, 1, x])/24 + 
       ((311*I)/18)*Pi^3*G[1, 1, x] - (137*Pi^4*G[1, 1, x])/30 + 
       (489*G[0, 0, 0, x])/4 - ((6079*I)/36)*Pi*G[0, 0, 0, x] - 
       (169*Pi^2*G[0, 0, 0, x])/3 + I*Pi^3*G[0, 0, 0, x] + 
       (715*G[0, 0, 1, x])/4 - ((337*I)/2)*Pi*G[0, 0, 1, x] - 
       (130*Pi^2*G[0, 0, 1, x])/3 - ((76*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (715*G[0, 1, 0, x])/4 - ((602*I)/9)*Pi*G[0, 1, 0, x] + 
       (80*Pi^2*G[0, 1, 0, x])/9 + ((35*I)/3)*Pi^3*G[0, 1, 0, x] - 
       300*G[0, 1, 1, x] + ((185*I)/4)*Pi*G[0, 1, 1, x] - 
       (39*Pi^2*G[0, 1, 1, x])/2 + (24*I)*Pi^3*G[0, 1, 1, x] + 
       (14035*G[1, 0, 0, x])/108 - ((332*I)/9)*Pi*G[1, 0, 0, x] - 
       (223*Pi^2*G[1, 0, 0, x])/18 - ((20*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (109*G[1, 0, 1, x])/2 + ((745*I)/4)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/2 + (25*I)*Pi^3*G[1, 0, 1, x] + 
       (109*G[1, 1, 0, x])/2 + ((383*I)/36)*Pi*G[1, 1, 0, x] + 
       (335*Pi^2*G[1, 1, 0, x])/18 - (I/3)*Pi^3*G[1, 1, 0, x] + 
       25*G[1, 1, 1, x] - (34*I)*Pi*G[1, 1, 1, x] - 10*Pi^2*G[1, 1, 1, x] - 
       ((23*I)/3)*Pi^3*G[1, 1, 1, x] - (955*G[0, 0, 0, 0, x])/9 + 
       ((398*I)/3)*Pi*G[0, 0, 0, 0, x] + (35*Pi^2*G[0, 0, 0, 0, x])/3 - 
       (703*G[0, 0, 0, 1, x])/4 + (16*I)*Pi*G[0, 0, 0, 1, x] - 
       (74*Pi^2*G[0, 0, 0, 1, x])/3 - (703*G[0, 0, 1, 0, x])/4 + 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + (52*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (325*G[0, 0, 1, 1, x])/4 + (38*I)*Pi*G[0, 0, 1, 1, x] + 
       50*Pi^2*G[0, 0, 1, 1, x] - (1895*G[0, 1, 0, 0, x])/36 - 
       ((80*I)/3)*Pi*G[0, 1, 0, 0, x] - (4*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (411*G[0, 1, 0, 1, x])/4 - (44*I)*Pi*G[0, 1, 0, 1, x] + 
       39*Pi^2*G[0, 1, 0, 1, x] - (411*G[0, 1, 1, 0, x])/4 - 
       ((274*I)/3)*Pi*G[0, 1, 1, 0, x] - 31*Pi^2*G[0, 1, 1, 0, x] + 
       285*G[0, 1, 1, 1, x] - (18*I)*Pi*G[0, 1, 1, 1, x] - 
       (155*Pi^2*G[0, 1, 1, 1, x])/3 - (241*G[1, 0, 0, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 0, 0, 0, x] + (46*Pi^2*G[1, 0, 0, 0, x])/3 - 
       15*G[1, 0, 0, 1, x] + (92*I)*Pi*G[1, 0, 0, 1, x] + 
       (28*Pi^2*G[1, 0, 0, 1, x])/3 - 15*G[1, 0, 1, 0, x] + 
       ((266*I)/3)*Pi*G[1, 0, 1, 0, x] + (38*Pi^2*G[1, 0, 1, 0, x])/3 + 
       (695*G[1, 0, 1, 1, x])/4 - (80*I)*Pi*G[1, 0, 1, 1, x] - 
       (37*Pi^2*G[1, 0, 1, 1, x])/3 + (905*G[1, 1, 0, 0, x])/36 + 
       ((254*I)/3)*Pi*G[1, 1, 0, 0, x] + (34*Pi^2*G[1, 1, 0, 0, x])/3 - 
       42*G[1, 1, 0, 1, x] - (62*I)*Pi*G[1, 1, 0, 1, x] - 
       3*Pi^2*G[1, 1, 0, 1, x] - 42*G[1, 1, 1, 0, x] - 
       ((302*I)/3)*Pi*G[1, 1, 1, 0, x] + 15*Pi^2*G[1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, x] + (54*I)*Pi*G[1, 1, 1, 1, x] + 
       28*Pi^2*G[1, 1, 1, 1, x] + (88*G[0, 0, 0, 0, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, 0, 0, x] + 140*G[0, 0, 0, 0, 1, x] + 
       (72*I)*Pi*G[0, 0, 0, 0, 1, x] + 140*G[0, 0, 0, 1, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] - 
       (64*I)*Pi*G[0, 0, 0, 1, 1, x] - (14*G[0, 0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 94*G[0, 0, 1, 0, 1, x] - 
       (80*I)*Pi*G[0, 0, 1, 0, 1, x] + 94*G[0, 0, 1, 1, 0, x] + 
       (28*I)*Pi*G[0, 0, 1, 1, 0, x] - 72*G[0, 0, 1, 1, 1, x] + 
       (32*I)*Pi*G[0, 0, 1, 1, 1, x] - 52*G[0, 1, 0, 0, 0, x] + 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] - 
       (132*I)*Pi*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
       (60*I)*Pi*G[0, 1, 0, 1, 0, x] - 42*G[0, 1, 0, 1, 1, x] + 
       (76*I)*Pi*G[0, 1, 0, 1, 1, x] - (268*G[0, 1, 1, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
       (80*I)*Pi*G[0, 1, 1, 0, 1, x] + 36*G[0, 1, 1, 1, 0, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, 0, x] - 162*G[0, 1, 1, 1, 1, x] + 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + (46*G[1, 0, 0, 0, 0, x])/3 - 
       (44*I)*Pi*G[1, 0, 0, 0, 0, x] + 14*G[1, 0, 0, 0, 1, x] + 
       (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 14*G[1, 0, 0, 1, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 98*G[1, 0, 0, 1, 1, x] - 
       (44*I)*Pi*G[1, 0, 0, 1, 1, x] + (320*G[1, 0, 1, 0, 0, x])/3 + 
       (92*I)*Pi*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       (80*I)*Pi*G[1, 0, 1, 1, 0, x] - 146*G[1, 0, 1, 1, 1, x] + 
       (44*I)*Pi*G[1, 0, 1, 1, 1, x] + 98*G[1, 1, 0, 0, 0, x] - 
       (28*I)*Pi*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 0, 1, 0, x] - 74*G[1, 1, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, 1, 1, x] - (356*G[1, 1, 1, 0, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 54*G[1, 1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 1, 0, 1, x] + 54*G[1, 1, 1, 1, 0, x] - 
       (28*I)*Pi*G[1, 1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       28*G[0, 0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 0, 1, 0, x] + 
       76*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
       20*G[0, 0, 0, 1, 1, 0, x] - 104*G[0, 0, 0, 1, 1, 1, x] + 
       24*G[0, 0, 1, 0, 0, 0, x] - 48*G[0, 0, 1, 0, 0, 1, x] - 
       48*G[0, 0, 1, 0, 1, 0, x] - 60*G[0, 0, 1, 0, 1, 1, x] + 
       40*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 1, 0, x] + 216*G[0, 0, 1, 1, 1, 1, x] + 
       40*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
       40*G[0, 1, 0, 0, 1, 0, x] - 140*G[0, 1, 0, 0, 1, 1, x] - 
       56*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
       28*G[0, 1, 0, 1, 1, 0, x] + 124*G[0, 1, 0, 1, 1, 1, x] - 
       80*G[0, 1, 1, 0, 0, 0, x] + 56*G[0, 1, 1, 0, 0, 1, x] + 
       56*G[0, 1, 1, 0, 1, 0, x] + 80*G[0, 1, 1, 0, 1, 1, x] - 
       16*G[0, 1, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 1, 0, 1, x] + 
       84*G[0, 1, 1, 1, 1, 0, x] - 84*G[0, 1, 1, 1, 1, 1, x] + 
       40*G[1, 0, 0, 0, 0, 0, x] - 68*G[1, 0, 0, 0, 0, 1, x] - 
       68*G[1, 0, 0, 0, 1, 0, x] + 64*G[1, 0, 0, 0, 1, 1, x] + 
       60*G[1, 0, 0, 1, 0, 0, x] - 44*G[1, 0, 0, 1, 0, 1, x] - 
       44*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
       92*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, 1, 0, x] - 48*G[1, 0, 1, 0, 1, 1, x] - 
       108*G[1, 0, 1, 1, 0, 0, x] + 40*G[1, 0, 1, 1, 0, 1, x] + 
       40*G[1, 0, 1, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, 1, x] + 
       20*G[1, 1, 0, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 0, 1, x] - 
       40*G[1, 1, 0, 0, 1, 0, x] + 4*G[1, 1, 0, 0, 1, 1, x] + 
       12*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
       4*G[1, 1, 0, 1, 1, 0, x] + 44*G[1, 1, 0, 1, 1, 1, x] + 
       28*G[1, 1, 1, 0, 0, 0, x] - 48*G[1, 1, 1, 0, 0, 1, x] - 
       48*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] + 
       Log[mu2/s]^6*(5/36 - (5*RATIO[x])/36) + Log[mu2/s]^5*
        (-127/180 - (5*G[0, x])/6 + (127/180 + (5*G[0, x])/6)*RATIO[x]) + 
       Log[mu2/s]^4*(-80/27 - ((55*I)/36)*Pi - Pi^2/24 + 2*G[0, x] - 
         ((7*I)/6)*Pi*G[0, x] + ((7*I)/6)*Pi*G[1, x] + (11*G[0, 0, x])/6 + 
         (7*G[0, 1, x])/6 + (7*G[1, 0, x])/6 + (((-11*I)/12)*Pi*G[0, x] - 
           (11*G[0, 0, x])/12)*RATIO[(1 - x)^(-1)] + 
         (80/27 + ((11*I)/18)*Pi + Pi^2/24 - (35*G[0, x])/12 + 
           (3*I)*Pi*G[0, x] - ((7*I)/6)*Pi*G[1, x] - (7*G[0, 1, x])/6 - 
           (7*G[1, 0, x])/6)*RATIO[x]) + (61889*Zeta[3])/324 + 
       ((799*I)/6)*Pi*Zeta[3] - (400*Pi^2*Zeta[3])/9 - 
       ((130*I)/3)*Pi^3*Zeta[3] - (15671*G[0, x]*Zeta[3])/54 - 
       ((676*I)/9)*Pi*G[0, x]*Zeta[3] + (17*Pi^2*G[0, x]*Zeta[3])/3 - 
       (4135*G[1, x]*Zeta[3])/36 - (26*I)*Pi*G[1, x]*Zeta[3] + 
       20*Pi^2*G[1, x]*Zeta[3] + (1586*G[0, 0, x]*Zeta[3])/9 - 
       ((100*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (206*G[0, 1, x]*Zeta[3])/3 - 
       ((184*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (106*G[1, 0, x]*Zeta[3])/3 - 
       ((28*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (218*G[1, 1, x]*Zeta[3])/3 + 
       (64*I)*Pi*G[1, 1, x]*Zeta[3] - (404*G[0, 0, 0, x]*Zeta[3])/3 + 
       16*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] + 
       12*G[0, 1, 1, x]*Zeta[3] - 100*G[1, 0, 1, x]*Zeta[3] + 
       4*G[1, 1, 0, x]*Zeta[3] - 48*G[1, 1, 1, x]*Zeta[3] - 
       (709*Zeta[3]^2)/9 + Log[mu2/s]^3*(-118/81 + ((9*I)/2)*Pi + 
         (137*Pi^2)/36 + (883*G[0, x])/54 + ((5*I)/9)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/6 - (14*Pi^2*G[1, x])/3 - (67*G[0, 0, x])/9 + 
         ((14*I)/3)*Pi*G[0, 0, x] + ((14*I)/3)*Pi*G[0, 1, x] + 
         ((14*I)/3)*Pi*G[1, 0, x] - (8*G[0, 0, 0, x])/3 + 
         RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 + ((79*I)/18)*Pi*G[0, x] + 
           3*Pi^2*G[0, x] + (79*G[0, 0, x])/18 - I*Pi*G[0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) + 
         RATIO[x]*(118/81 - ((13*I)/9)*Pi - (29*Pi^2)/36 - ((4*I)/9)*Pi^3 - 
           (359*G[0, x])/27 - ((35*I)/3)*Pi*G[0, x] - (37*Pi^2*G[0, x])/6 + 
           (14*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi*G[0, 0, x] - 
           ((14*I)/3)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
           (8*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 - (4*Zeta[3])/9) + 
         (28*Zeta[3])/9) + RATIO[x^(-1)]*(((-189*I)/2)*Pi*G[1, x] - 
         (59*Pi^2*G[1, x])/12 - ((28*I)/3)*Pi^3*G[1, x] + 
         (77*Pi^4*G[1, x])/18 - (30*I)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/
          3 - ((53*I)/6)*Pi^3*G[0, 1, x] + ((63*I)/2)*Pi*G[1, 0, x] - 
         4*Pi^2*G[1, 0, x] + ((9*I)/2)*Pi^3*G[1, 0, x] - (189*G[1, 1, x])/2 + 
         ((161*I)/2)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/3 - 
         ((53*I)/6)*Pi^3*G[1, 1, x] - (15*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + (13*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/
          3 - 30*G[0, 1, 1, x] + (18*I)*Pi*G[0, 1, 1, x] + 
         (43*Pi^2*G[0, 1, 1, x])/6 - (13*I)*Pi*G[1, 0, 0, x] + 
         (31*Pi^2*G[1, 0, 0, x])/3 + (63*G[1, 0, 1, x])/2 + 
         (12*I)*Pi*G[1, 0, 1, x] + (19*Pi^2*G[1, 0, 1, x])/6 + 
         (63*G[1, 1, 0, x])/2 + (18*I)*Pi*G[1, 1, 0, x] - 
         (169*Pi^2*G[1, 1, 0, x])/6 + 98*G[1, 1, 1, x] - 
         (46*I)*Pi*G[1, 1, 1, x] - 6*Pi^2*G[1, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
         15*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, x] + 13*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 13*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         13*G[1, 0, 0, 1, x] - 13*G[1, 0, 1, 0, x] - 
         (80*I)*Pi*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] + 33*G[1, 1, 0, 0, x] - 
         (38*I)*Pi*G[1, 1, 0, 0, x] - 30*G[1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 30*G[1, 1, 1, 0, x] + 
         (72*I)*Pi*G[1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
         18*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 1, x] + 
         6*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] - 
         74*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
         90*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
         66*G[1, 1, 1, 0, 0, x] + 18*G[1, 1, 1, 0, 1, x] + 
         18*G[1, 1, 1, 1, 0, x] + 20*G[1, x]*Zeta[3] + (18*I)*Pi*G[1, x]*
          Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
         74*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^2*(10607/216 + 
         ((2507*I)/36)*Pi - (25*Pi^2)/9 + ((41*I)/12)*Pi^3 - (91*Pi^4)/720 + 
         (7993*G[0, x])/108 - ((79*I)/6)*Pi*G[0, x] - (178*Pi^2*G[0, x])/9 + 
         (I/2)*Pi^3*G[0, x] - ((5*I)/2)*Pi*G[1, x] - (17*Pi^2*G[1, x])/3 - 
         ((15*I)/2)*Pi^3*G[1, x] - (1003*G[0, 0, x])/18 + 
         ((55*I)/3)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/6 - 
         (13*G[0, 1, x])/2 - (7*I)*Pi*G[0, 1, x] - (121*Pi^2*G[0, 1, x])/6 - 
         (13*G[1, 0, x])/2 + ((62*I)/3)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/
          6 + 4*G[1, 1, x] + (9*I)*Pi*G[1, 1, x] + 14*Pi^2*G[1, 1, x] + 
         (62*G[0, 0, 0, x])/3 - (14*I)*Pi*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
         (28*I)*Pi*G[0, 0, 1, x] + 20*G[0, 1, 0, x] + 
         (14*I)*Pi*G[0, 1, 0, x] - 27*G[0, 1, 1, x] + (35*G[1, 0, 0, x])/3 - 
         (8*I)*Pi*G[1, 0, 0, x] + 9*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         9*G[1, 1, 0, x] - (14*I)*Pi*G[1, 1, 0, x] - 
         (14*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] + 36*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 1, x] - 
         14*G[1, 1, 1, 0, x] + ((-8*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] + 
           (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] + 
           (3*I)*Pi*G[1, 1, x] + 3*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 
           3*G[1, 1, 0, x])*RATIO[x^(-1)] + (496*Zeta[3])/9 + 
         (24*I)*Pi*Zeta[3] - (52*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*((-3*I)*Pi^3 - (43*Pi^4)/72 + 
           ((655*I)/36)*Pi*G[0, x] + (85*Pi^2*G[0, x])/18 + 
           ((47*I)/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
           (655*G[0, 0, x])/36 - ((51*I)/2)*Pi*G[0, 0, x] - 
           (31*Pi^2*G[0, 0, x])/4 - (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 + (6*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/
            2 - (80*G[0, 0, 0, x])/3 + (17*I)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (3*I)*Pi*G[0, 1, 0, x] + 6*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] + 
           8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
           3*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 
           18*Zeta[3] - (11*I)*Pi*Zeta[3] + 17*G[0, x]*Zeta[3] - 
           G[1, x]*Zeta[3]) + RATIO[x]*(-10607/216 - ((310*I)/9)*Pi + 
           (49*Pi^2)/6 + ((20*I)/3)*Pi^3 + (493*Pi^4)/240 - 
           (1048*G[0, x])/27 - ((359*I)/9)*Pi*G[0, x] + (35*Pi^2*G[0, x])/4 - 
           ((25*I)/3)*Pi^3*G[0, x] + 10*Pi^2*G[1, x] + ((43*I)/6)*Pi^3*
            G[1, x] + 4*G[0, 0, x] + ((119*I)/3)*Pi*G[0, 0, x] + 
           (37*Pi^2*G[0, 0, x])/3 - 4*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 
           (43*Pi^2*G[0, 1, x])/2 - 4*G[1, 0, x] - ((119*I)/3)*Pi*
            G[1, 0, x] - (29*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] - 
           (12*I)*Pi*G[1, 1, x] - 14*Pi^2*G[1, 1, x] + (83*G[0, 0, 0, x])/3 - 
           (20*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (20*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, x] - (83*G[1, 0, 0, x])/3 + 
           (12*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (16*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] - 
           4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
           12*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 
           14*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
           2*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
           (676*Zeta[3])/9 - (26*I)*Pi*Zeta[3] - (50*G[0, x]*Zeta[3])/3 + 
           10*G[1, x]*Zeta[3])) + (2449*Zeta[5])/15 + (628*I)*Pi*Zeta[5] - 
       6*G[0, x]*Zeta[5] + 76*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-4451*I)/324)*Pi^3 - (30727*Pi^4)/2592 - ((4303*I)/1080)*Pi^5 + 
         (421*Pi^6)/560 - ((41947*I)/324)*Pi*G[0, x] + (32185*Pi^2*G[0, x])/
          324 + ((1789*I)/54)*Pi^3*G[0, x] + (479*Pi^4*G[0, x])/270 - 
         (I/48)*Pi^5*G[0, x] - ((557*I)/216)*Pi^3*G[1, x] - 
         (359*Pi^4*G[1, x])/216 - ((67*I)/180)*Pi^5*G[1, x] - 
         (41947*G[0, 0, x])/324 - ((6125*I)/54)*Pi*G[0, 0, x] - 
         (1510*Pi^2*G[0, 0, x])/27 - ((491*I)/36)*Pi^3*G[0, 0, x] - 
         (191*Pi^4*G[0, 0, x])/720 - ((483*I)/4)*Pi*G[0, 1, x] - 
         (317*Pi^2*G[0, 1, x])/12 + (4*I)*Pi^3*G[0, 1, x] - 
         (79*Pi^4*G[0, 1, x])/20 - ((4139*I)/108)*Pi*G[1, 0, x] + 
         (5257*Pi^2*G[1, 0, x])/216 + ((53*I)/9)*Pi^3*G[1, 0, x] + 
         (11*Pi^4*G[1, 0, x])/60 - I*Pi^3*G[1, 1, x] - (Pi^4*G[1, 1, x])/90 - 
         (19*G[0, 0, 0, x])/36 + ((6047*I)/36)*Pi*G[0, 0, 0, x] + 
         (272*Pi^2*G[0, 0, 0, x])/9 + ((35*I)/6)*Pi^3*G[0, 0, 0, x] - 
         (483*G[0, 0, 1, x])/4 - ((23*I)/2)*Pi*G[0, 0, 1, x] + 
         (107*Pi^2*G[0, 0, 1, x])/2 + ((7*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (483*G[0, 1, 0, x])/4 - ((103*I)/18)*Pi*G[0, 1, 0, x] + 
         (62*Pi^2*G[0, 1, 0, x])/9 - ((41*I)/6)*Pi^3*G[0, 1, 0, x] + 
         ((357*I)/4)*Pi*G[0, 1, 1, x] + (3*Pi^2*G[0, 1, 1, x])/2 - 
         ((37*I)/3)*Pi^3*G[0, 1, 1, x] - (4139*G[1, 0, 0, x])/108 - 
         ((1025*I)/36)*Pi*G[1, 0, 0, x] - (197*Pi^2*G[1, 0, 0, x])/18 - 
         (3*I)*Pi^3*G[1, 0, 0, x] - ((119*I)/4)*Pi*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/2 + (5*I)*Pi^3*G[1, 0, 1, x] - 
         ((257*I)/18)*Pi*G[1, 1, 0, x] + (28*Pi^2*G[1, 1, 0, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, 1, 0, x] + (1741*G[0, 0, 0, 0, x])/18 - 
         (127*I)*Pi*G[0, 0, 0, 0, x] - (39*Pi^2*G[0, 0, 0, 0, x])/2 + 
         (561*G[0, 0, 0, 1, x])/4 - (81*I)*Pi*G[0, 0, 0, 1, x] + 
         (50*Pi^2*G[0, 0, 0, 1, x])/3 + (561*G[0, 0, 1, 0, x])/4 + 
         (26*I)*Pi*G[0, 0, 1, 0, x] - (43*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (369*G[0, 0, 1, 1, x])/4 + (30*I)*Pi*G[0, 0, 1, 1, x] - 
         (82*Pi^2*G[0, 0, 1, 1, x])/3 - (1277*G[0, 1, 0, 0, x])/36 + 
         (27*I)*Pi*G[0, 1, 0, 0, x] - (25*Pi^2*G[0, 1, 0, 0, x])/6 + 
         (357*G[0, 1, 0, 1, x])/4 + (105*I)*Pi*G[0, 1, 0, 1, x] - 
         (112*Pi^2*G[0, 1, 0, 1, x])/3 + (357*G[0, 1, 1, 0, x])/4 + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (23*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + 16*Pi^2*G[0, 1, 1, 1, x] - 
         (7*G[1, 0, 0, 0, x])/3 + (40*I)*Pi*G[1, 0, 0, 0, x] + 
         (22*Pi^2*G[1, 0, 0, 0, x])/3 - (119*G[1, 0, 0, 1, x])/4 - 
         (15*I)*Pi*G[1, 0, 0, 1, x] + (44*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (119*G[1, 0, 1, 0, x])/4 - (Pi^2*G[1, 0, 1, 0, x])/3 + 
         (18*I)*Pi*G[1, 0, 1, 1, x] - (14*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (257*G[1, 1, 0, 0, x])/18 - (9*I)*Pi*G[1, 1, 0, 0, x] - 
         (13*Pi^2*G[1, 1, 0, 0, x])/6 - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (2*Pi^2*G[1, 1, 0, 1, x])/3 - (314*G[0, 0, 0, 0, 0, x])/3 + 
         (90*I)*Pi*G[0, 0, 0, 0, 0, x] - 102*G[0, 0, 0, 0, 1, x] - 
         (72*I)*Pi*G[0, 0, 0, 0, 1, x] - 102*G[0, 0, 0, 1, 0, x] - 
         (38*I)*Pi*G[0, 0, 0, 1, 0, x] - 39*G[0, 0, 0, 1, 1, x] + 
         (76*I)*Pi*G[0, 0, 0, 1, 1, x] + 26*G[0, 0, 1, 0, 0, x] - 
         (60*I)*Pi*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] + 
         (84*I)*Pi*G[0, 0, 1, 0, 1, x] - 60*G[0, 0, 1, 1, 0, x] + 
         (38*I)*Pi*G[0, 0, 1, 1, 0, x] + 156*G[0, 0, 1, 1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, 1, x] + (220*G[0, 1, 0, 0, 0, x])/3 - 
         (50*I)*Pi*G[0, 1, 0, 0, 0, x] - 30*G[0, 1, 0, 0, 1, x] + 
         (128*I)*Pi*G[0, 1, 0, 0, 1, x] - 30*G[0, 1, 0, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 1, 0, x] + 99*G[0, 1, 0, 1, 1, x] - 
         (84*I)*Pi*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
         (100*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, 0, x] + (100*G[1, 0, 0, 0, 0, x])/3 - 
         (28*I)*Pi*G[1, 0, 0, 0, 0, x] + 30*G[1, 0, 0, 0, 1, x] - 
         (40*I)*Pi*G[1, 0, 0, 0, 1, x] + 30*G[1, 0, 0, 1, 0, x] + 
         (14*I)*Pi*G[1, 0, 0, 1, 0, x] - 33*G[1, 0, 0, 1, 1, x] + 
         (20*I)*Pi*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
         (10*I)*Pi*G[1, 0, 1, 1, 0, x] - (22*G[1, 1, 0, 0, 0, x])/3 + 
         (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 6*G[1, 1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 46*G[0, 0, 0, 0, 0, 0, x] + 
         68*G[0, 0, 0, 0, 0, 1, x] + 68*G[0, 0, 0, 0, 1, 0, x] - 
         100*G[0, 0, 0, 0, 1, 1, x] - 34*G[0, 0, 0, 1, 0, 0, x] + 
         36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] + 
         96*G[0, 0, 0, 1, 1, 1, x] - 92*G[0, 0, 1, 0, 0, 0, x] + 
         12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] + 
         80*G[0, 0, 1, 0, 1, 1, x] + 46*G[0, 0, 1, 1, 0, 0, x] - 
         144*G[0, 0, 1, 1, 1, 1, x] - 86*G[0, 1, 0, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
         132*G[0, 1, 0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, 0, 0, x] - 
         12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] - 
         144*G[0, 1, 0, 1, 1, 1, x] + 40*G[0, 1, 1, 0, 0, 0, x] - 
         4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
         96*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 0, x] - 
         12*G[1, 0, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 0, 1, x] - 
         20*G[1, 0, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 0, 1, 1, x] + 
         10*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
         4*G[1, 0, 0, 1, 1, 0, x] + 48*G[1, 0, 0, 1, 1, 1, x] + 
         20*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
         10*G[1, 0, 1, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] - 
         12*G[1, 1, 0, 0, 1, 1, x] - 2*G[1, 1, 0, 1, 0, 0, x] + 
         (4451*Zeta[3])/54 - (163*I)*Pi*Zeta[3] + (103*Pi^2*Zeta[3])/6 + 
         ((589*I)/18)*Pi^3*Zeta[3] + (1339*G[0, x]*Zeta[3])/18 + 
         ((389*I)/9)*Pi*G[0, x]*Zeta[3] - (115*Pi^2*G[0, x]*Zeta[3])/6 + 
         (557*G[1, x]*Zeta[3])/36 - (54*I)*Pi*G[1, x]*Zeta[3] + 
         (115*Pi^2*G[1, x]*Zeta[3])/6 - (736*G[0, 0, x]*Zeta[3])/9 + 
         (26*I)*Pi*G[0, 0, x]*Zeta[3] - 114*G[0, 1, x]*Zeta[3] - 
         (38*I)*Pi*G[0, 1, x]*Zeta[3] + (14*G[1, 0, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, 1, x]*Zeta[3] + (158*G[0, 0, 0, x]*Zeta[3])/3 + 
         50*G[0, 0, 1, x]*Zeta[3] + 10*G[0, 1, 0, x]*Zeta[3] + 
         54*G[0, 1, 1, x]*Zeta[3] - (40*G[1, 0, 0, x]*Zeta[3])/3 - 
         50*G[1, 0, 1, x]*Zeta[3] + 8*G[1, 1, 0, x]*Zeta[3] - 
         (205*Zeta[3]^2)/3 - (214*Zeta[5])/3 - (536*I)*Pi*Zeta[5] - 
         44*G[1, x]*Zeta[5]) + RATIO[x]*(-23550685/46656 - 
         ((420775*I)/1296)*Pi + (69217*Pi^2)/288 + ((1598*I)/27)*Pi^3 - 
         (52507*Pi^4)/12960 + ((619*I)/360)*Pi^5 + (40223*Pi^6)/90720 - 
         (14576*G[0, x])/243 - ((5824*I)/81)*Pi*G[0, x] - 
         (21431*Pi^2*G[0, x])/648 - ((575*I)/72)*Pi^3*G[0, x] - 
         (121*Pi^4*G[0, x])/80 - ((13*I)/90)*Pi^5*G[0, x] - 
         (99*Pi^2*G[1, x])/4 + ((841*I)/36)*Pi^3*G[1, x] - 
         (143*Pi^4*G[1, x])/90 - ((11*I)/24)*Pi^5*G[1, x] + 
         (997*G[0, 0, x])/4 + ((4375*I)/36)*Pi*G[0, 0, x] + 
         (919*Pi^2*G[0, 0, x])/72 + ((19*I)/18)*Pi^3*G[0, 0, x] - 
         (59*Pi^4*G[0, 0, x])/90 - (997*G[0, 1, x])/4 + (I/4)*Pi*G[0, 1, x] + 
         (559*Pi^2*G[0, 1, x])/12 + ((169*I)/9)*Pi^3*G[0, 1, x] - 
         (217*Pi^4*G[0, 1, x])/40 - (997*G[1, 0, x])/4 - 
         ((4375*I)/36)*Pi*G[1, 0, x] + (427*Pi^2*G[1, 0, x])/36 - 
         ((19*I)/18)*Pi^3*G[1, 0, x] - (161*Pi^4*G[1, 0, x])/72 + 
         (997*G[1, 1, x])/4 - (I/4)*Pi*G[1, 1, x] - (575*Pi^2*G[1, 1, x])/
          24 - ((169*I)/9)*Pi^3*G[1, 1, x] + (223*Pi^4*G[1, 1, x])/45 - 
         (2807*G[0, 0, 0, x])/36 - ((1595*I)/12)*Pi*G[0, 0, 0, x] - 
         (293*Pi^2*G[0, 0, 0, x])/18 - ((38*I)/3)*Pi^3*G[0, 0, 0, x] + 
         138*G[0, 0, 1, x] - ((153*I)/2)*Pi*G[0, 0, 1, x] - 
         2*Pi^2*G[0, 0, 1, x] + ((104*I)/3)*Pi^3*G[0, 0, 1, x] + 
         138*G[0, 1, 0, x] + ((98*I)/3)*Pi*G[0, 1, 0, x] - 
         (37*Pi^2*G[0, 1, 0, x])/3 + (2*I)*Pi^3*G[0, 1, 0, x] - 
         (305*G[0, 1, 1, x])/4 - ((173*I)/4)*Pi*G[0, 1, 1, x] - 
         32*Pi^2*G[0, 1, 1, x] - ((34*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (2183*G[1, 0, 0, x])/18 + ((392*I)/3)*Pi*G[1, 0, 0, x] + 
         (293*Pi^2*G[1, 0, 0, x])/18 + ((38*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (245*G[1, 0, 1, x])/4 + ((315*I)/4)*Pi*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] - (31*I)*Pi^3*G[1, 0, 1, x] + 
         (245*G[1, 1, 0, x])/4 - ((365*I)/12)*Pi*G[1, 1, 0, x] + 
         (37*Pi^2*G[1, 1, 0, x])/3 - (2*I)*Pi^3*G[1, 1, 0, x] - 
         123*G[1, 1, 1, x] + (41*I)*Pi*G[1, 1, 1, x] + 
         32*Pi^2*G[1, 1, 1, x] + ((23*I)/3)*Pi^3*G[1, 1, 1, x] - 
         78*G[0, 0, 0, 0, x] + ((346*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (82*Pi^2*G[0, 0, 0, 0, x])/3 - (385*G[0, 0, 0, 1, x])/4 - 
         (42*I)*Pi*G[0, 0, 0, 1, x] + (88*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (385*G[0, 0, 1, 0, x])/4 + ((86*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (34*Pi^2*G[0, 0, 1, 0, x])/3 - (127*G[0, 0, 1, 1, x])/4 + 
         (36*I)*Pi*G[0, 0, 1, 1, x] - (70*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (665*G[0, 1, 0, 0, x])/12 + ((50*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         (29*Pi^2*G[0, 1, 0, 0, x])/3 - (297*G[0, 1, 0, 1, x])/4 + 
         (24*I)*Pi*G[0, 1, 0, 1, x] - (25*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (297*G[0, 1, 1, 0, x])/4 - ((104*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 1, 0, x])/3 + 54*G[0, 1, 1, 1, x] + 
         (72*I)*Pi*G[0, 1, 1, 1, x] + (107*Pi^2*G[0, 1, 1, 1, x])/3 + 
         168*G[1, 0, 0, 0, x] - ((346*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         30*Pi^2*G[1, 0, 0, 0, x] + 43*G[1, 0, 0, 1, x] + 
         (42*I)*Pi*G[1, 0, 0, 1, x] - (74*Pi^2*G[1, 0, 0, 1, x])/3 + 
         43*G[1, 0, 1, 0, x] - ((86*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         12*Pi^2*G[1, 0, 1, 0, x] + (193*G[1, 0, 1, 1, x])/4 - 
         (36*I)*Pi*G[1, 0, 1, 1, x] + (47*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (611*G[1, 1, 0, 0, x])/12 - ((50*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         7*Pi^2*G[1, 1, 0, 0, x] + 33*G[1, 1, 0, 1, x] - 
         (24*I)*Pi*G[1, 1, 0, 1, x] + (11*Pi^2*G[1, 1, 0, 1, x])/3 + 
         33*G[1, 1, 1, 0, x] + ((104*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, 1, x] + 
         146*G[0, 0, 0, 0, 0, x] - (152*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         72*G[0, 0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 1, 0, x] + (72*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         66*G[0, 0, 0, 1, 1, x] - (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (86*G[0, 0, 1, 0, 0, x])/3 + (144*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] - (104*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, 1, x] - (128*G[0, 1, 0, 0, 0, x])/3 + 
         (36*I)*Pi*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 48*G[0, 1, 0, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         (20*I)*Pi*G[0, 1, 0, 1, 1, x] - (176*G[0, 1, 1, 0, 0, x])/3 - 
         (40*I)*Pi*G[0, 1, 1, 0, 0, x] + 72*G[0, 1, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 1, 1, 0, x] - (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         146*G[1, 0, 0, 0, 0, x] + (100*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         72*G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 1, 0, x] - (84*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         66*G[1, 0, 0, 1, 1, x] + (28*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (86*G[1, 0, 1, 0, 0, x])/3 - (124*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] + 
         (100*I)*Pi*G[1, 0, 1, 1, 0, x] - (44*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (128*G[1, 1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         48*G[1, 1, 0, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 0, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (176*G[1, 1, 1, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         72*G[1, 1, 1, 0, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 92*G[0, 0, 0, 0, 0, 0, x] - 
         108*G[0, 0, 0, 0, 0, 1, x] - 108*G[0, 0, 0, 0, 1, 0, x] + 
         40*G[0, 0, 0, 0, 1, 1, x] + 68*G[0, 0, 0, 1, 0, 0, x] - 
         52*G[0, 0, 0, 1, 0, 1, x] - 52*G[0, 0, 0, 1, 1, 0, x] + 
         56*G[0, 0, 0, 1, 1, 1, x] + 160*G[0, 0, 1, 0, 0, 0, x] + 
         24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
         16*G[0, 0, 1, 0, 1, 1, x] - 132*G[0, 0, 1, 1, 0, 0, x] + 
         40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] - 
         72*G[0, 0, 1, 1, 1, 1, x] + 132*G[0, 1, 0, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 0, 1, 1, x] + 20*G[0, 1, 0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] + 
         20*G[0, 1, 0, 1, 1, 1, x] - 48*G[0, 1, 1, 0, 0, 1, x] - 
         48*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 1, 0, 1, x] - 
         84*G[0, 1, 1, 1, 1, 0, x] + 84*G[0, 1, 1, 1, 1, 1, x] - 
         16*G[1, 0, 0, 0, 0, 0, x] + 108*G[1, 0, 0, 0, 0, 1, x] + 
         108*G[1, 0, 0, 0, 1, 0, x] - 44*G[1, 0, 0, 0, 1, 1, x] - 
         80*G[1, 0, 0, 1, 0, 0, x] + 52*G[1, 0, 0, 1, 0, 1, x] + 
         52*G[1, 0, 0, 1, 1, 0, x] - 32*G[1, 0, 0, 1, 1, 1, x] - 
         132*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
         128*G[1, 0, 1, 1, 0, 0, x] - 40*G[1, 0, 1, 1, 0, 1, x] - 
         40*G[1, 0, 1, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 0, 1, x] + 
         32*G[1, 1, 0, 0, 1, 0, x] + 8*G[1, 1, 0, 0, 1, 1, x] - 
         8*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
         4*G[1, 1, 0, 1, 1, 0, x] - 44*G[1, 1, 0, 1, 1, 1, x] - 
         28*G[1, 1, 1, 0, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] + 
         84*G[1, 1, 1, 1, 0, 1, x] + 84*G[1, 1, 1, 1, 1, 0, x] + 
         (29707*Zeta[3])/324 + ((4873*I)/18)*Pi*Zeta[3] - 
         (5*Pi^2*Zeta[3])/9 + ((107*I)/9)*Pi^3*Zeta[3] + 
         (14831*G[0, x]*Zeta[3])/54 + ((160*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (98*Pi^2*G[0, x]*Zeta[3])/3 - (1883*G[1, x]*Zeta[3])/12 + 
         (102*I)*Pi*G[1, x]*Zeta[3] - (103*Pi^2*G[1, x]*Zeta[3])/3 - 
         (124*G[0, 0, x]*Zeta[3])/3 - ((56*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         (122*G[0, 1, x]*Zeta[3])/3 + ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (124*G[1, 0, x]*Zeta[3])/3 + (4*I)*Pi*G[1, 0, x]*Zeta[3] + 
         (122*G[1, 1, x]*Zeta[3])/3 - (68*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (88*G[0, 0, 0, x]*Zeta[3])/3 - 140*G[0, 0, 1, x]*Zeta[3] - 
         36*G[0, 1, 0, x]*Zeta[3] - 84*G[0, 1, 1, x]*Zeta[3] + 
         (80*G[1, 0, 0, x]*Zeta[3])/3 + 176*G[1, 0, 1, x]*Zeta[3] - 
         20*G[1, 1, 0, x]*Zeta[3] + 48*G[1, 1, 1, x]*Zeta[3] + 
         (1453*Zeta[3]^2)/9 - (673*Zeta[5])/5 - (36*I)*Pi*Zeta[5] + 
         6*G[0, x]*Zeta[5] - 12*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(1029109/3888 + ((100897*I)/324)*Pi - (31579*Pi^2)/648 - 
         ((533*I)/54)*Pi^3 + (477*Pi^4)/80 + ((14*I)/15)*Pi^5 + 
         (17269*G[0, x])/81 - ((2467*I)/54)*Pi*G[0, x] - 
         (622*Pi^2*G[0, x])/9 - ((305*I)/18)*Pi^3*G[0, x] - 
         (341*Pi^4*G[0, x])/360 - ((109*I)/2)*Pi*G[1, x] - 
         (5*Pi^2*G[1, x])/4 + ((107*I)/9)*Pi^3*G[1, x] + 
         (16*Pi^4*G[1, x])/5 - (4096*G[0, 0, x])/27 + ((1621*I)/18)*Pi*
          G[0, 0, x] + (293*Pi^2*G[0, 0, x])/6 - I*Pi^3*G[0, 0, x] - 
         42*G[0, 1, x] - ((121*I)/2)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/3 - 
         ((83*I)/3)*Pi^3*G[0, 1, x] - 42*G[1, 0, x] + ((1313*I)/18)*Pi*
          G[1, 0, x] + (5*Pi^2*G[1, 0, x])/9 + I*Pi^3*G[1, 0, x] - 
         (25*G[1, 1, x])/2 + ((39*I)/2)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/
          3 + ((34*I)/3)*Pi^3*G[1, 1, x] + 113*G[0, 0, 0, x] - 
         ((250*I)/3)*Pi*G[0, 0, 0, x] - 10*Pi^2*G[0, 0, 0, x] + 
         (177*G[0, 0, 1, x])/2 - (32*I)*Pi*G[0, 0, 1, x] - 
         (148*Pi^2*G[0, 0, 1, x])/3 + (177*G[0, 1, 0, x])/2 - 
         ((26*I)/3)*Pi*G[0, 1, 0, x] + (22*Pi^2*G[0, 1, 0, x])/3 - 
         136*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] + 
         46*Pi^2*G[0, 1, 1, x] + (526*G[1, 0, 0, x])/9 - 
         ((62*I)/3)*Pi*G[1, 0, 0, x] - (28*Pi^2*G[1, 0, 0, x])/3 + 
         (55*G[1, 0, 1, x])/2 + (62*I)*Pi*G[1, 0, 1, x] + 
         (26*Pi^2*G[1, 0, 1, x])/3 + (55*G[1, 1, 0, x])/2 - 
         ((238*I)/3)*Pi*G[1, 1, 0, x] - (22*Pi^2*G[1, 1, 0, x])/3 - 
         16*G[1, 1, 1, x] - (36*I)*Pi*G[1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, x] - 
         (110*G[0, 0, 0, 0, x])/3 + (28*I)*Pi*G[0, 0, 0, 0, x] - 
         88*G[0, 0, 0, 1, x] + (68*I)*Pi*G[0, 0, 0, 1, x] - 
         88*G[0, 0, 1, 0, x] + (12*I)*Pi*G[0, 0, 1, 0, x] + 
         16*G[0, 0, 1, 1, x] - (44*I)*Pi*G[0, 0, 1, 1, x] - 
         (32*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, x] - 
         38*G[0, 1, 0, 1, x] - (80*I)*Pi*G[0, 1, 0, 1, x] - 
         38*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
         108*G[0, 1, 1, 1, x] - (28*I)*Pi*G[0, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 0, x] - 
         20*G[1, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, x] - (52*I)*Pi*G[1, 0, 1, 0, x] + 
         64*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] - 
         (184*G[1, 1, 0, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, x] - 
         36*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
         36*G[1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 0, x] + 
         (56*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 1, 1, x] + 
         28*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] - 
         144*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] - 
         76*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
         56*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
         8*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, x] + 
         32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 1, x] + 
         56*G[1, 1, 1, 1, 0, x] + (8039*Zeta[3])/54 + ((1214*I)/9)*Pi*
          Zeta[3] - (187*Pi^2*Zeta[3])/3 - (394*G[0, x]*Zeta[3])/3 + 
         ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (340*G[1, x]*Zeta[3])/3 - 
         ((52*I)/3)*Pi*G[1, x]*Zeta[3] + (304*G[0, 0, x]*Zeta[3])/3 + 
         (92*G[0, 1, x]*Zeta[3])/3 - (28*G[1, 0, x]*Zeta[3])/3 + 
         32*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*((-49*I)*Pi*G[1, x] - 
           (19*Pi^2*G[1, x])/3 - ((31*I)/3)*Pi^3*G[1, x] - 
           (5*I)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] + (15*I)*Pi*G[1, 0, x] - 
           (23*Pi^2*G[1, 0, x])/3 - 49*G[1, 1, x] + (31*I)*Pi*G[1, 1, x] + 
           6*Pi^2*G[1, 1, x] + (6*I)*Pi*G[0, 1, 0, x] - 5*G[0, 1, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, x] + 15*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] + 15*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] + 32*G[1, 1, 1, x] - 
           (12*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
           6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 40*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(((-284*I)/27)*Pi^3 - (3419*Pi^4)/1080 - 
           ((161*I)/180)*Pi^5 + ((212*I)/27)*Pi*G[0, x] + (961*Pi^2*G[0, x])/
            27 + ((143*I)/12)*Pi^3*G[0, x] + (Pi^4*G[0, x])/5 - 
           ((49*I)/18)*Pi^3*G[1, x] - (16*Pi^4*G[1, x])/45 + 
           (212*G[0, 0, x])/27 - ((829*I)/9)*Pi*G[0, 0, x] - 
           (253*Pi^2*G[0, 0, x])/12 - ((41*I)/6)*Pi^3*G[0, 0, x] - 
           ((119*I)/2)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] + 
           (10*I)*Pi^3*G[0, 1, x] + ((65*I)/18)*Pi*G[1, 0, x] + 
           (91*Pi^2*G[1, 0, x])/18 + ((10*I)/3)*Pi^3*G[1, 0, x] - 
           69*G[0, 0, 0, x] + ((259*I)/3)*Pi*G[0, 0, 0, x] + 
           (50*Pi^2*G[0, 0, 0, x])/3 - (119*G[0, 0, 1, x])/2 - 
           (30*I)*Pi*G[0, 0, 1, x] + (88*Pi^2*G[0, 0, 1, x])/3 - 
           (119*G[0, 1, 0, x])/2 - ((13*I)/3)*Pi*G[0, 1, 0, x] - 
           (8*Pi^2*G[0, 1, 0, x])/3 + (36*I)*Pi*G[0, 1, 1, x] - 
           (28*Pi^2*G[0, 1, 1, x])/3 + (65*G[1, 0, 0, x])/18 - 
           ((70*I)/3)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 + 
           ((13*I)/3)*Pi*G[1, 1, 0, x] + 2*Pi^2*G[1, 1, 0, x] + 
           (239*G[0, 0, 0, 0, x])/3 - (62*I)*Pi*G[0, 0, 0, 0, x] + 
           60*G[0, 0, 0, 1, x] - (80*I)*Pi*G[0, 0, 0, 1, x] + 
           60*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] - 
           66*G[0, 0, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, x] - 
           (49*G[0, 1, 0, 0, x])/3 + (34*I)*Pi*G[0, 1, 0, 0, x] + 
           36*G[0, 1, 0, 1, x] + (72*I)*Pi*G[0, 1, 0, 1, x] + 
           36*G[0, 1, 1, 0, x] - (20*I)*Pi*G[0, 1, 1, 0, x] - 
           (70*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 0, x] - 
           12*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
           (13*G[1, 1, 0, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, 0, x] - 
           24*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
           40*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] + 
           20*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 0, 1, x] - 
           8*G[0, 0, 1, 1, 0, x] + 96*G[0, 0, 1, 1, 1, x] + 
           40*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 1, 1, x] - 
           20*G[0, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, x] + 
           8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
           24*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + (568*Zeta[3])/9 - 
           (109*I)*Pi*Zeta[3] + (115*Pi^2*Zeta[3])/3 + 5*G[0, x]*Zeta[3] + 
           ((22*I)/3)*Pi*G[0, x]*Zeta[3] + (49*G[1, x]*Zeta[3])/3 - 
           (10*I)*Pi*G[1, x]*Zeta[3] - (80*G[0, 0, x]*Zeta[3])/3 - 
           100*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 88*Zeta[5]) + 
         58*Zeta[5] + RATIO[x]*(-1029109/3888 - ((55117*I)/324)*Pi + 
           (53383*Pi^2)/648 + ((3191*I)/108)*Pi^3 - (3283*Pi^4)/2160 + 
           ((29*I)/90)*Pi^5 - (5824*G[0, x])/81 - ((2096*I)/27)*Pi*G[0, x] + 
           (1009*Pi^2*G[0, x])/108 + ((5*I)/18)*Pi^3*G[0, x] + 
           (197*Pi^4*G[0, x])/360 + (57*Pi^2*G[1, x])/4 + ((125*I)/9)*Pi^3*
            G[1, x] - (79*Pi^4*G[1, x])/45 + (123*G[0, 0, x])/2 + 
           ((605*I)/6)*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] + ((44*I)/3)*Pi^3*
            G[0, 0, x] - (123*G[0, 1, x])/2 + ((41*I)/2)*Pi*G[0, 1, x] + 
           26*Pi^2*G[0, 1, x] + ((47*I)/3)*Pi^3*G[0, 1, x] - 
           (123*G[1, 0, x])/2 - ((605*I)/6)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 
           ((23*I)/3)*Pi^3*G[1, 0, x] + (123*G[1, 1, x])/2 - 
           ((41*I)/2)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 
           ((34*I)/3)*Pi^3*G[1, 1, x] + (124*G[0, 0, 0, x])/3 - 
           ((286*I)/3)*Pi*G[0, 0, 0, x] - (70*Pi^2*G[0, 0, 0, x])/3 + 
           (103*G[0, 0, 1, x])/2 - (36*I)*Pi*G[0, 0, 1, x] + 
           (56*Pi^2*G[0, 0, 1, x])/3 + (103*G[0, 1, 0, x])/2 - 
           ((38*I)/3)*Pi*G[0, 1, 0, x] - 2*Pi^2*G[0, 1, 0, x] - 
           23*G[0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, x] - 
           (118*Pi^2*G[0, 1, 1, x])/3 - (241*G[1, 0, 0, x])/3 + 
           ((286*I)/3)*Pi*G[1, 0, 0, x] + 22*Pi^2*G[1, 0, 0, x] - 
           (25*G[1, 0, 1, x])/2 + (36*I)*Pi*G[1, 0, 1, x] - 
           (22*Pi^2*G[1, 0, 1, x])/3 - (25*G[1, 1, 0, x])/2 + 
           ((38*I)/3)*Pi*G[1, 1, 0, x] + (10*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, x] + 
           28*Pi^2*G[1, 1, 1, x] - (308*G[0, 0, 0, 0, x])/3 + 
           (96*I)*Pi*G[0, 0, 0, 0, x] - 48*G[0, 0, 0, 1, x] + 
           (20*I)*Pi*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] - 
           (68*I)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, 1, x] + (34*G[0, 1, 0, 0, x])/3 - 
           (20*I)*Pi*G[0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, x] + 
           (8*I)*Pi*G[0, 1, 0, 1, x] - 48*G[0, 1, 1, 0, x] + 
           (36*I)*Pi*G[0, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 1, x] + 
           (308*G[1, 0, 0, 0, x])/3 - (56*I)*Pi*G[1, 0, 0, 0, x] + 
           48*G[1, 0, 0, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, x] + 
           48*G[1, 0, 1, 0, x] + (60*I)*Pi*G[1, 0, 1, 0, x] + 
           12*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] - 
           (34*G[1, 1, 0, 0, x])/3 - (20*I)*Pi*G[1, 1, 0, 0, x] + 
           48*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
           48*G[1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 0, x] - 
           (56*I)*Pi*G[1, 1, 1, 1, x] + 48*G[0, 0, 0, 0, 0, x] + 
           56*G[0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 1, 0, x] - 
           20*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 0, x] - 
           12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
           48*G[0, 0, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, x] + 
           32*G[0, 1, 0, 0, 1, x] + 32*G[0, 1, 0, 1, 0, x] + 
           4*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
           56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
           56*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
           56*G[1, 0, 0, 0, 1, x] - 56*G[1, 0, 0, 1, 0, x] + 
           8*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] + 
           12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
           8*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] - 
           32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] + 
           8*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 0, 1, x] - 
           56*G[1, 1, 1, 1, 0, x] - (6773*Zeta[3])/54 + ((1228*I)/9)*Pi*
            Zeta[3] + (101*Pi^2*Zeta[3])/3 + (644*G[0, x]*Zeta[3])/3 - 
           (48*I)*Pi*G[0, x]*Zeta[3] - (178*G[1, x]*Zeta[3])/3 + 
           ((40*I)/3)*Pi*G[1, x]*Zeta[3] - 48*G[0, 0, x]*Zeta[3] + 
           (364*G[0, 1, x]*Zeta[3])/3 - (68*G[1, 0, x]*Zeta[3])/3 - 
           32*G[1, 1, x]*Zeta[3] + 70*Zeta[5]))))) + 
 DD[i1, i4]*DD[i2, i3]*(-30659/324 - ((2342*I)/27)*Pi + (3001*Pi^2)/108 + 
   ((73*I)/18)*Pi^3 + Pi^4/20 - (1576*G[0, x])/27 + (6*I)*Pi*G[0, x] + 
   (22*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] + (808*G[1, x])/27 - 
   ((112*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/3 + (3*I)*Pi^3*G[1, x] + 
   (488*G[0, 0, x])/9 + ((14*I)/3)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 - 
   4*G[0, 1, x] + ((110*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 - 
   4*G[1, 0, x] - ((26*I)/3)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 - 
   28*G[1, 1, x] - ((38*I)/3)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 - 
   (20*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
   (24*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + 
   (122*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] - (26*G[1, 0, 0, x])/3 + 
   2*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
   (4*I)*Pi*G[1, 1, 0, x] - (44*G[1, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, x] - 
   8*G[0, 0, 0, 0, x] - 28*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 
   4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 
   8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
   4*G[1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, x] + 
   ((28*I)*Pi*G[1, x] + 28*G[1, 1, x])*RATIO[x^(-1)] + 
   Log[mu2/s]^4*(1 - RATIO[x]) + Log[mu2/s]^3*(10/9 + (2*I)*Pi + 4*G[0, x] - 
     6*G[1, x] + (-10/9 - (2*I)*Pi - 4*G[0, x] + 6*G[1, x])*RATIO[x]) + 
   Log[mu2/s]^2*(-151/18 - ((2*I)/3)*Pi - Pi^2 - 8*G[0, x] + 4*G[1, x] - 
     (10*I)*Pi*G[1, x] - 8*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 
     12*G[1, 1, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (151/18 + ((8*I)/3)*Pi + Pi^2 + 10*G[0, x] - (4*I)*Pi*G[0, x] - 
       4*G[1, x] + (10*I)*Pi*G[1, x] + 4*G[0, 0, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x]) + Zeta[3]/9 - 
   (2*I)*Pi*Zeta[3] + 28*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3] + 
   Log[mu2/s]*(-1574/27 - ((373*I)/9)*Pi + (109*Pi^2)/18 + (I/3)*Pi^3 - 
     (398*G[0, x])/9 - ((14*I)/3)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 + 
     (176*G[1, x])/9 + (6*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/3 + 
     (40*G[0, 0, x])/3 - 2*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - 
     (4*I)*Pi*G[1, 0, x] + (24*I)*Pi*G[1, 1, x] + 12*G[0, 0, 0, x] + 
     4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 4*G[1, 0, 0, x] + 
     (((-26*I)/3)*Pi*G[0, x] - (26*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
       (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] - 
       2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*
      RATIO[(1 - x)^(-1)] + RATIO[x]*(1574/27 + ((295*I)/9)*Pi - 
       (109*Pi^2)/18 - (I/3)*Pi^3 + (320*G[0, x])/9 + (20*I)*Pi*G[0, x] - 
       (2*Pi^2*G[0, x])/3 - (176*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
       (17*Pi^2*G[1, x])/3 + (8*I)*Pi*G[0, 0, x] + (8*I)*Pi*G[0, 1, x] + 
       (8*I)*Pi*G[1, 0, x] - (24*I)*Pi*G[1, 1, x] - 2*Zeta[3]) + 2*Zeta[3]) + 
   RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 - (38*Pi^4)/45 - 
     ((292*I)/9)*Pi*G[0, x] + (52*Pi^2*G[0, x])/9 - ((2*I)/3)*Pi^3*G[1, x] - 
     (292*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
     (10*Pi^2*G[0, 1, x])/3 - (4*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + 
     (32*G[0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, x] + 
     (24*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
     (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
     (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] + 26*G[0, 0, 1, 1, x] + 
     4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
     4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
     2*G[1, 1, 0, 0, x] - 4*Zeta[3] + (8*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 
     4*G[1, x]*Zeta[3]) + RATIO[x]*(30659/324 + ((1574*I)/27)*Pi - 
     (1801*Pi^2)/108 - ((85*I)/18)*Pi^3 + (163*Pi^4)/180 + (808*G[0, x])/27 + 
     ((320*I)/9)*Pi*G[0, x] - 10*Pi^2*G[0, x] - ((2*I)/3)*Pi^3*G[0, x] - 
     (808*G[1, x])/27 - ((176*I)/9)*Pi*G[1, x] + 4*Pi^2*G[1, x] - 
     ((5*I)/3)*Pi^3*G[1, x] - ((44*I)/3)*Pi*G[0, 0, x] - 
     (4*Pi^2*G[0, 0, x])/3 - ((44*I)/3)*Pi*G[0, 1, x] - 
     (8*Pi^2*G[0, 1, x])/3 + ((44*I)/3)*Pi*G[1, 0, x] - 
     (20*Pi^2*G[1, 0, x])/3 + ((44*I)/3)*Pi*G[1, 1, x] + 
     (32*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 - (44*G[0, 1, 1, x])/3 - 
     (12*I)*Pi*G[0, 1, 1, x] + (44*G[1, 0, 0, x])/3 + (44*G[1, 1, 1, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, x] - 12*G[0, 1, 1, 1, x] + 12*G[1, 1, 1, 1, x] - 
     (73*Zeta[3])/9 + (10*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 
     4*G[1, x]*Zeta[3]) + Nf^2*(-100/81 - ((40*I)/27)*Pi + (4*Pi^2)/9 + 
     Log[mu2/s]^2*(-4/9 + (4*RATIO[x])/9) + 
     (100/81 + ((40*I)/27)*Pi - (4*Pi^2)/9)*RATIO[x] + 
     Log[mu2/s]*(-40/27 - ((8*I)/9)*Pi + (40/27 + ((8*I)/9)*Pi)*RATIO[x]) + 
     e*(-1120/243 - ((424*I)/81)*Pi + (190*Pi^2)/81 + ((14*I)/27)*Pi^3 + 
       Log[mu2/s]^3*(-4/9 + (4*RATIO[x])/9) + 
       (1120/243 + ((424*I)/81)*Pi - (190*Pi^2)/81 - ((14*I)/27)*Pi^3)*
        RATIO[x] + Log[mu2/s]^2*(-20/9 - ((4*I)/3)*Pi + (20/9 + ((4*I)/3)*Pi)*
          RATIO[x]) + Log[mu2/s]*(-424/81 - ((40*I)/9)*Pi + (38*Pi^2)/27 + 
         (424/81 + ((40*I)/9)*Pi - (38*Pi^2)/27)*RATIO[x])) + 
     e^2*(-3232/243 - ((1184*I)/81)*Pi + (1714*Pi^2)/243 + 
       ((170*I)/81)*Pi^3 - (121*Pi^4)/324 + Log[mu2/s]^4*
        (-7/27 + (7*RATIO[x])/27) + Log[mu2/s]^3*(-140/81 - ((28*I)/27)*Pi + 
         (140/81 + ((28*I)/27)*Pi)*RATIO[x]) + Log[mu2/s]^2*
        (-536/81 - ((140*I)/27)*Pi + (5*Pi^2)/3 + 
         (536/81 + ((140*I)/27)*Pi - (5*Pi^2)/3)*RATIO[x]) + 
       (280*Zeta[3])/81 + ((56*I)/27)*Pi*Zeta[3] + 
       Log[mu2/s]*(-1184/81 - ((1072*I)/81)*Pi + (50*Pi^2)/9 + 
         ((34*I)/27)*Pi^3 + RATIO[x]*(1184/81 + ((1072*I)/81)*Pi - 
           (50*Pi^2)/9 - ((34*I)/27)*Pi^3 - (56*Zeta[3])/27) + 
         (56*Zeta[3])/27) + RATIO[x]*(3232/243 + ((1184*I)/81)*Pi - 
         (1714*Pi^2)/243 - ((170*I)/81)*Pi^3 + (121*Pi^4)/324 - 
         (280*Zeta[3])/81 - ((56*I)/27)*Pi*Zeta[3]))) + 
   e*(-792047/1944 - ((62783*I)/162)*Pi + (23611*Pi^2)/162 + 
     ((4201*I)/108)*Pi^3 - (11911*Pi^4)/2160 - (I/180)*Pi^5 - 
     (15248*G[0, x])/81 + ((715*I)/9)*Pi*G[0, x] + (79*Pi^2*G[0, x])/108 + 
     ((25*I)/36)*Pi^3*G[0, x] + (6*Pi^4*G[0, x])/5 + (5522*G[1, x])/81 - 
     ((7681*I)/54)*Pi*G[1, x] + (Pi^2*G[1, x])/27 - 
     ((635*I)/36)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/60 + (6400*G[0, 0, x])/27 - 
     ((85*I)/18)*Pi*G[0, 0, x] - (595*Pi^2*G[0, 0, x])/36 - 
     ((10*I)/3)*Pi^3*G[0, 0, x] - 16*G[0, 1, x] + ((581*I)/6)*Pi*G[0, 1, x] - 
     (201*Pi^2*G[0, 1, x])/4 + (22*I)*Pi^3*G[0, 1, x] - 16*G[1, 0, x] - 
     ((779*I)/18)*Pi*G[1, 0, x] + (49*Pi^2*G[1, 0, x])/36 + 
     (I/3)*Pi^3*G[1, 0, x] - (1519*G[1, 1, x])/9 + ((85*I)/6)*Pi*G[1, 1, x] + 
     (125*Pi^2*G[1, 1, x])/4 - ((49*I)/3)*Pi^3*G[1, 1, x] - 
     (251*G[0, 0, 0, x])/2 + ((35*I)/6)*Pi*G[0, 0, 0, x] + 
     (13*Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x] + 
     ((565*I)/6)*Pi*G[0, 0, 1, x] + (109*Pi^2*G[0, 0, 1, x])/3 + 
     G[0, 1, 0, x] + ((109*I)/6)*Pi*G[0, 1, 0, x] + 3*Pi^2*G[0, 1, 0, x] + 
     (647*G[0, 1, 1, x])/6 - ((541*I)/6)*Pi*G[0, 1, 1, x] - 
     (103*Pi^2*G[0, 1, 1, x])/3 - (689*G[1, 0, 0, x])/18 + 
     ((13*I)/6)*Pi*G[1, 0, 0, x] + 3*Pi^2*G[1, 0, 0, x] + 7*G[1, 0, 1, x] - 
     ((433*I)/6)*Pi*G[1, 0, 1, x] - (28*Pi^2*G[1, 0, 1, x])/3 + 
     7*G[1, 1, 0, x] + ((203*I)/6)*Pi*G[1, 1, 0, x] + 
     (28*Pi^2*G[1, 1, 0, x])/3 + (377*G[1, 1, 1, x])/6 + 
     ((241*I)/6)*Pi*G[1, 1, 1, x] + (97*Pi^2*G[1, 1, 1, x])/3 + 
     (29*G[0, 0, 0, 0, x])/2 - (20*I)*Pi*G[0, 0, 0, 0, x] + 
     10*G[0, 0, 0, 1, x] - (76*I)*Pi*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 
     (16*I)*Pi*G[0, 0, 1, 0, x] + (505*G[0, 0, 1, 1, x])/6 + 
     (60*I)*Pi*G[0, 0, 1, 1, x] + (61*G[0, 1, 0, 0, x])/6 + 
     (48*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
     (68*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
     (52*I)*Pi*G[0, 1, 1, 0, x] - (1157*G[0, 1, 1, 1, x])/6 - 
     (8*I)*Pi*G[0, 1, 1, 1, x] + (31*G[1, 0, 0, 0, x])/2 - 
     (4*I)*Pi*G[1, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 1, x] + 
     (32*I)*Pi*G[1, 0, 1, 0, x] - (469*G[1, 0, 1, 1, x])/6 - 
     (8*I)*Pi*G[1, 0, 1, 1, x] + (203*G[1, 1, 0, 0, x])/6 - 
     (8*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
     (8*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, 0, x] + (629*G[1, 1, 1, 1, x])/6 + 
     (4*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
     72*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 0, x] - 
     12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
     136*G[0, 0, 1, 1, 1, x] + 52*G[0, 1, 0, 0, 0, x] + 
     16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
     64*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
     8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] + 
     36*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
     20*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
     28*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
     20*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
     16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
     4*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + 
     Log[mu2/s]^5*(2/3 - (2*RATIO[x])/3) + Log[mu2/s]^4*
      (37/36 + ((5*I)/3)*Pi + (10*G[0, x])/3 - 5*G[1, x] + 
       (-37/36 - ((5*I)/3)*Pi - (10*G[0, x])/3 + 5*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^3*(-67/18 + ((7*I)/9)*Pi - (14*Pi^2)/9 - (22*G[0, x])/3 + 
       4*G[1, x] - (12*I)*Pi*G[1, x] - (28*G[0, 0, x])/3 - 4*G[0, 1, x] - 
       4*G[1, 0, x] + 12*G[1, 1, x] + (((8*I)/3)*Pi*G[0, x] + 
         (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (67/18 + ((17*I)/9)*Pi + (14*Pi^2)/9 + 10*G[0, x] - 
         ((16*I)/3)*Pi*G[0, x] - 4*G[1, x] + (12*I)*Pi*G[1, x] + 
         4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 12*G[1, 1, x])*
        RATIO[x]) + (2143*Zeta[3])/18 + ((436*I)/9)*Pi*Zeta[3] + 
     (599*Pi^2*Zeta[3])/18 + (179*G[0, x]*Zeta[3])/2 + 
     (20*I)*Pi*G[0, x]*Zeta[3] - (313*G[1, x]*Zeta[3])/6 - 
     (28*I)*Pi*G[1, x]*Zeta[3] - (124*G[0, 0, x]*Zeta[3])/3 - 
     48*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] - 60*G[1, 1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((2699*I)/18)*Pi*G[1, x] - (277*Pi^2*G[1, x])/9 + 
       ((29*I)/6)*Pi^3*G[1, x] + (52*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
       (14*Pi^2*G[1, 0, x])/3 + (2699*G[1, 1, x])/18 - (57*I)*Pi*G[1, 1, x] - 
       (11*Pi^2*G[1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] + 52*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, x] - 
       (356*G[1, 1, 1, x])/3 + 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] - 
       18*G[1, 1, 1, 1, x] - 22*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(-3497/54 - ((140*I)/3)*Pi + (239*Pi^2)/36 - (I/3)*Pi^3 - 
       (436*G[0, x])/9 - (9*I)*Pi*G[0, x] + (233*G[1, x])/18 + 
       (12*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 + 16*G[0, 0, x] - 
       3*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - 
       (6*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] + (42*I)*Pi*G[1, 1, x] + 
       22*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
       6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 6*G[1, 1, 1, x] + 
       ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])*RATIO[x^(-1)] - (22*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 - (12*I)*Pi*G[0, x] - Pi^2*G[0, x] - 
         12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - 
         I*Pi*G[1, 0, x] - 13*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 
         3*G[0, 1, 0, x] - G[1, 0, 0, x] + 2*Zeta[3]) + 
       RATIO[x]*(3497/54 + ((211*I)/6)*Pi - (275*Pi^2)/36 + I*Pi^3 + 
         (346*G[0, x])/9 + (30*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (130*G[1, x])/9 - (12*I)*Pi*G[1, x] - (38*Pi^2*G[1, x])/3 + 
         (16*I)*Pi*G[0, 0, x] + (18*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] - 
         (42*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 6*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] - 6*G[1, 1, 1, x] + (10*Zeta[3])/3)) + 
     Log[mu2/s]*(-43331/162 - ((12343*I)/54)*Pi + (7835*Pi^2)/108 + 
       ((199*I)/18)*Pi^3 + Pi^4/10 - (3823*G[0, x])/27 + 
       ((98*I)/9)*Pi*G[0, x] + (80*Pi^2*G[0, x])/9 + ((4*I)/3)*Pi^3*G[0, x] + 
       (2297*G[1, x])/54 - ((376*I)/9)*Pi*G[1, x] - (61*Pi^2*G[1, x])/3 + 
       ((28*I)/3)*Pi^3*G[1, x] + (1078*G[0, 0, x])/9 + 
       ((40*I)/3)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 12*G[0, 1, x] + 
       ((266*I)/3)*Pi*G[0, 1, x] + (52*Pi^2*G[0, 1, x])/3 - 12*G[1, 0, x] - 
       ((40*I)/3)*Pi*G[1, 0, x] + 8*Pi^2*G[1, 0, x] - (167*G[1, 1, x])/3 - 
       ((140*I)/3)*Pi*G[1, 1, x] - (118*Pi^2*G[1, 1, x])/3 - 
       (56*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
       (56*I)*Pi*G[0, 0, 1, x] - (20*I)*Pi*G[0, 1, 0, x] + 
       (284*G[0, 1, 1, x])/3 + (40*I)*Pi*G[0, 1, 1, x] - 
       (40*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + (24*I)*Pi*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (176*G[1, 1, 1, x])/3 - 
       (56*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, x] - 64*G[0, 0, 1, 1, x] - 20*G[0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] - 
       20*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
       16*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] + 
       (((185*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] + (185*G[1, 1, x])/3 + (10*I)*Pi*G[1, 1, x] - 
         2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] + (58*Zeta[3])/9 - 
       ((40*I)/3)*Pi*Zeta[3] + (112*G[0, x]*Zeta[3])/3 + 4*G[1, x]*Zeta[3] + 
       RATIO[x]*(43331/162 + ((4361*I)/27)*Pi - (4859*Pi^2)/108 - 
         ((275*I)/18)*Pi^3 + (163*Pi^4)/90 + (1936*G[0, x])/27 + 
         ((692*I)/9)*Pi*G[0, x] - (95*Pi^2*G[0, x])/3 - (2*I)*Pi^3*G[0, x] - 
         (1072*G[1, x])/27 - ((260*I)/9)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 - 
         ((22*I)/3)*Pi^3*G[1, x] - ((140*I)/3)*Pi*G[0, 0, x] - 
         (22*Pi^2*G[0, 0, x])/3 - ((122*I)/3)*Pi*G[0, 1, x] - 
         14*Pi^2*G[0, 1, x] + ((140*I)/3)*Pi*G[1, 0, x] - 
         18*Pi^2*G[1, 0, x] + ((122*I)/3)*Pi*G[1, 1, x] + 
         (118*Pi^2*G[1, 1, x])/3 - (140*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, x] - (122*G[0, 1, 1, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, x] + (140*G[1, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + (122*G[1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
         72*G[1, 1, 1, 1, x] - (46*Zeta[3])/9 + ((88*I)/3)*Pi*Zeta[3] + 
         (44*G[0, x]*Zeta[3])/3 - 16*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((25*I)/9)*Pi^3 - (76*Pi^4)/45 - 
         ((623*I)/9)*Pi*G[0, x] + (143*Pi^2*G[0, x])/9 + (I/3)*Pi^3*G[0, x] - 
         I*Pi^3*G[1, x] - (623*G[0, 0, x])/9 + ((32*I)/3)*Pi*G[0, 0, x] + 
         6*Pi^2*G[0, 0, x] - I*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/3 - 
         ((53*I)/3)*Pi*G[1, 0, x] + 5*Pi^2*G[1, 0, x] + (107*G[0, 0, 0, x])/
          3 + (2*I)*Pi*G[0, 0, 0, x] - G[0, 0, 1, x] + 
         (50*I)*Pi*G[0, 0, 1, x] - G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (53*G[1, 0, 0, x])/3 - 
         (2*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         52*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (50*Zeta[3])/3 + (16*I)*Pi*Zeta[3] - 
         26*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3])) + 
     RATIO[x]*(792047/1944 + ((43331*I)/162)*Pi - (6341*Pi^2)/81 - 
       ((3071*I)/108)*Pi^3 + (12959*Pi^4)/2160 + ((127*I)/60)*Pi^5 + 
       (4856*G[0, x])/81 + ((1936*I)/27)*Pi*G[0, x] - 
       (1100*Pi^2*G[0, x])/27 - ((323*I)/36)*Pi^3*G[0, x] + 
       (77*Pi^4*G[0, x])/45 - (4856*G[1, x])/81 - ((1072*I)/27)*Pi*G[1, x] + 
       (416*Pi^2*G[1, x])/27 + ((71*I)/36)*Pi^3*G[1, x] + 
       (421*Pi^4*G[1, x])/180 + 10*G[0, 0, x] - ((196*I)/3)*Pi*G[0, 0, x] + 
       (245*Pi^2*G[0, 0, x])/12 - ((10*I)/3)*Pi^3*G[0, 0, x] - 
       10*G[0, 1, x] - ((148*I)/3)*Pi*G[0, 1, x] + (161*Pi^2*G[0, 1, x])/12 - 
       (9*I)*Pi^3*G[0, 1, x] - 10*G[1, 0, x] + ((196*I)/3)*Pi*G[1, 0, x] - 
       (245*Pi^2*G[1, 0, x])/12 - (6*I)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] + 
       ((148*I)/3)*Pi*G[1, 1, x] - (161*Pi^2*G[1, 1, x])/12 + 
       ((55*I)/3)*Pi^3*G[1, 1, x] - (184*G[0, 0, 0, x])/3 + 
       ((241*I)/6)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/3 - 
       4*G[0, 0, 1, x] - ((61*I)/6)*Pi*G[0, 0, 1, x] - 
       (22*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] - 
       ((97*I)/6)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 - 
       (136*G[0, 1, 1, x])/3 + ((277*I)/6)*Pi*G[0, 1, 1, x] + 
       (65*Pi^2*G[0, 1, 1, x])/3 + (184*G[1, 0, 0, x])/3 - 
       ((241*I)/6)*Pi*G[1, 0, 0, x] + (10*Pi^2*G[1, 0, 0, x])/3 + 
       4*G[1, 0, 1, x] + ((61*I)/6)*Pi*G[1, 0, 1, x] + 
       18*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + ((97*I)/6)*Pi*
        G[1, 1, 0, x] - (34*Pi^2*G[1, 1, 0, x])/3 + (136*G[1, 1, 1, x])/3 - 
       ((277*I)/6)*Pi*G[1, 1, 1, x] - (97*Pi^2*G[1, 1, 1, x])/3 + 
       (521*G[0, 0, 0, 0, x])/6 - (20*I)*Pi*G[0, 0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (36*I)*Pi*G[0, 0, 1, 0, x] - 
       (61*G[0, 0, 1, 1, x])/6 - (97*G[0, 1, 0, 0, x])/6 + 
       (4*I)*Pi*G[0, 1, 0, 0, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, 0, x] + (521*G[0, 1, 1, 1, x])/6 + 
       (20*I)*Pi*G[0, 1, 1, 1, x] - (521*G[1, 0, 0, 0, x])/6 + 
       (4*I)*Pi*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, x] + (61*G[1, 0, 1, 1, x])/6 - 
       (16*I)*Pi*G[1, 0, 1, 1, x] + (97*G[1, 1, 0, 0, x])/6 + 
       (12*I)*Pi*G[1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 1, 0, x] - (521*G[1, 1, 1, 1, x])/6 - 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] + 
       20*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 1, x] - 
       20*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
       4*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
       4*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] - 
       20*G[1, 0, 1, 0, 0, x] - 20*G[1, 0, 1, 0, 1, x] - 
       20*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
       20*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
       4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, 1, x] - (394*Zeta[3])/3 - 
       ((790*I)/9)*Pi*Zeta[3] + (481*Pi^2*Zeta[3])/18 - 
       (889*G[0, x]*Zeta[3])/6 - ((208*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (889*G[1, x]*Zeta[3])/6 + (76*I)*Pi*G[1, x]*Zeta[3] + 
       4*G[0, 0, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 
       48*G[1, 1, x]*Zeta[3] - 15*Zeta[5]) - 21*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((427*I)/54)*Pi^3 - (881*Pi^4)/540 - 
       ((71*I)/90)*Pi^5 - ((7201*I)/54)*Pi*G[0, x] + (1831*Pi^2*G[0, x])/54 + 
       ((97*I)/18)*Pi^3*G[0, x] - (131*Pi^4*G[0, x])/90 - 
       (I/3)*Pi^3*G[1, x] - (133*Pi^4*G[1, x])/90 - (7201*G[0, 0, x])/54 + 
       ((481*I)/9)*Pi*G[0, 0, x] - (47*Pi^2*G[0, 0, x])/18 + 
       ((10*I)/3)*Pi^3*G[0, 0, x] + ((7*I)/2)*Pi*G[0, 1, x] + 
       (10*Pi^2*G[0, 1, x])/3 - ((21*I)/2)*Pi^3*G[0, 1, x] - 
       ((791*I)/18)*Pi*G[1, 0, x] + (115*Pi^2*G[1, 0, x])/9 + 
       ((17*I)/6)*Pi^3*G[1, 0, x] - I*Pi^3*G[1, 1, x] + 
       (715*G[0, 0, 0, x])/6 - (15*I)*Pi*G[0, 0, 0, x] - 
       (35*Pi^2*G[0, 0, 0, x])/6 + (7*G[0, 0, 1, x])/2 + 
       (22*I)*Pi*G[0, 0, 1, x] - (57*Pi^2*G[0, 0, 1, x])/2 + 
       (7*G[0, 1, 0, x])/2 - (11*Pi^2*G[0, 1, 0, x])/6 - 
       (7*I)*Pi*G[0, 1, 1, x] + (37*Pi^2*G[0, 1, 1, x])/3 - 
       (791*G[1, 0, 0, x])/18 + (6*I)*Pi*G[1, 0, 0, x] - 
       (19*Pi^2*G[1, 0, 0, x])/6 - (5*I)*Pi*G[1, 0, 1, x] - 
       (19*Pi^2*G[1, 0, 1, x])/3 - (3*I)*Pi*G[1, 1, 0, x] + 
       Pi^2*G[1, 1, 0, x] - (140*G[0, 0, 0, 0, x])/3 + 
       (20*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
       (76*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
       (26*I)*Pi*G[0, 0, 1, 0, x] + 27*G[0, 0, 1, 1, x] - 
       (54*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
       (26*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
       (64*I)*Pi*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 
       (24*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (86*G[1, 0, 0, 0, x])/3 - 5*G[1, 0, 0, 1, x] + 
       (14*I)*Pi*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
       3*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 70*G[0, 0, 0, 1, 1, x] - 
       26*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - 102*G[0, 0, 1, 1, 1, x] - 
       38*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
       6*G[0, 1, 1, 1, 0, x] - 14*G[1, 0, 0, 0, 0, x] + 
       8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
       12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 1, 0, 0, x] - (427*Zeta[3])/9 + (28*I)*Pi*Zeta[3] - 
       54*Pi^2*Zeta[3] + (26*G[0, x]*Zeta[3])/3 + ((74*I)/3)*Pi*G[0, x]*
        Zeta[3] + 2*G[1, x]*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] + 
       (56*G[0, 0, x]*Zeta[3])/3 + 72*G[0, 1, x]*Zeta[3] - 
       4*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 42*Zeta[5])) + 
   e^2*(-16939079/11664 - ((1361831*I)/972)*Pi + (546703*Pi^2)/972 + 
     ((47663*I)/324)*Pi^3 - (416789*Pi^4)/12960 - ((61*I)/48)*Pi^5 + 
     (5473*Pi^6)/5040 - (143572*G[0, x])/243 + ((10814*I)/27)*Pi*G[0, x] - 
     (29639*Pi^2*G[0, x])/648 - ((2219*I)/216)*Pi^3*G[0, x] + 
     (2261*Pi^4*G[0, x])/432 + ((17*I)/30)*Pi^5*G[0, x] + 
     (39178*G[1, x])/243 - ((55705*I)/81)*Pi*G[1, x] + 
     (26477*Pi^2*G[1, x])/324 - ((239*I)/216)*Pi^3*G[1, x] + 
     (8101*Pi^4*G[1, x])/540 - ((319*I)/360)*Pi^5*G[1, x] + 
     (285983*G[0, 0, x])/324 - ((15211*I)/108)*Pi*G[0, 0, x] - 
     (4195*Pi^2*G[0, 0, x])/108 - ((295*I)/36)*Pi^3*G[0, 0, x] - 
     (91*Pi^4*G[0, 0, x])/90 - (223*G[0, 1, x])/4 + 
     ((6763*I)/36)*Pi*G[0, 1, x] - (4813*Pi^2*G[0, 1, x])/36 - 
     ((1079*I)/18)*Pi^3*G[0, 1, x] - (2557*Pi^4*G[0, 1, x])/180 - 
     (223*G[1, 0, x])/4 - ((6281*I)/108)*Pi*G[1, 0, x] + 
     (917*Pi^2*G[1, 0, x])/27 + ((149*I)/18)*Pi^3*G[1, 0, x] - 
     (791*Pi^4*G[1, 0, x])/180 - (79259*G[1, 1, x])/108 + 
     ((9131*I)/36)*Pi*G[1, 1, x] + (815*Pi^2*G[1, 1, x])/18 + 
     ((781*I)/36)*Pi^3*G[1, 1, x] + (721*Pi^4*G[1, 1, x])/180 - 
     (2529*G[0, 0, 0, x])/4 + ((1601*I)/36)*Pi*G[0, 0, 0, x] + 
     (467*Pi^2*G[0, 0, 0, x])/12 + (8*I)*Pi^3*G[0, 0, 0, x] - G[0, 0, 1, x] + 
     ((3373*I)/12)*Pi*G[0, 0, 1, x] - (313*Pi^2*G[0, 0, 1, x])/4 + 
     ((79*I)/3)*Pi^3*G[0, 0, 1, x] - G[0, 1, 0, x] + 
     ((4915*I)/36)*Pi*G[0, 1, 0, x] - (317*Pi^2*G[0, 1, 0, x])/18 - 
     ((49*I)/3)*Pi^3*G[0, 1, 0, x] + (8239*G[0, 1, 1, x])/36 - 
     ((2161*I)/12)*Pi*G[0, 1, 1, x] + (1823*Pi^2*G[0, 1, 1, x])/18 - 
     ((95*I)/3)*Pi^3*G[0, 1, 1, x] - (2663*G[1, 0, 0, x])/108 + 
     ((2557*I)/36)*Pi*G[1, 0, 0, x] + (151*Pi^2*G[1, 0, 0, x])/9 + 
     ((26*I)/3)*Pi^3*G[1, 0, 0, x] + (13*G[1, 0, 1, x])/2 - 
     ((2335*I)/12)*Pi*G[1, 0, 1, x] + 101*Pi^2*G[1, 0, 1, x] - 
     ((89*I)/3)*Pi^3*G[1, 0, 1, x] + (13*G[1, 1, 0, x])/2 - 
     ((3313*I)/36)*Pi*G[1, 1, 0, x] - (1829*Pi^2*G[1, 1, 0, x])/36 + 
     (11*I)*Pi^3*G[1, 1, 0, x] + (21127*G[1, 1, 1, x])/36 - 
     ((545*I)/12)*Pi*G[1, 1, 1, x] - (2653*Pi^2*G[1, 1, 1, x])/36 + 
     ((115*I)/3)*Pi^3*G[1, 1, 1, x] + (5017*G[0, 0, 0, 0, x])/18 - 
     ((347*I)/6)*Pi*G[0, 0, 0, 0, x] - (8*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (87*G[0, 0, 0, 1, x])/4 + ((1339*I)/6)*Pi*G[0, 0, 0, 1, x] + 
     (221*Pi^2*G[0, 0, 0, 1, x])/3 + (87*G[0, 0, 1, 0, x])/4 - 
     ((109*I)/6)*Pi*G[0, 0, 1, 0, x] - (91*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (751*G[0, 0, 1, 1, x])/3 - ((1267*I)/6)*Pi*G[0, 0, 1, 1, x] - 
     (305*Pi^2*G[0, 0, 1, 1, x])/3 + (898*G[0, 1, 0, 0, x])/9 + 
     (I/3)*Pi*G[0, 1, 0, 0, x] - (83*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (111*G[0, 1, 0, 1, x])/4 - ((587*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (311*Pi^2*G[0, 1, 0, 1, x])/3 + (111*G[0, 1, 1, 0, x])/4 + 
     ((263*I)/3)*Pi*G[0, 1, 1, 0, x] + (181*Pi^2*G[0, 1, 1, 0, x])/3 - 
     (2537*G[0, 1, 1, 1, x])/6 + ((611*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (242*Pi^2*G[0, 1, 1, 1, x])/3 + (380*G[1, 0, 0, 0, x])/3 + 
     ((7*I)/3)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] + 
     (21*G[1, 0, 0, 1, x])/4 - ((509*I)/3)*Pi*G[1, 0, 0, 1, x] - 
     (124*Pi^2*G[1, 0, 0, 1, x])/3 + (21*G[1, 0, 1, 0, x])/4 - 
     ((331*I)/3)*Pi*G[1, 0, 1, 0, x] - (140*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (1313*G[1, 0, 1, 1, x])/6 + ((347*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (107*Pi^2*G[1, 0, 1, 1, x])/3 - (1733*G[1, 1, 0, 0, x])/18 - 
     ((389*I)/6)*Pi*G[1, 1, 0, 0, x] - (64*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (59*G[1, 1, 0, 1, x])/4 + ((673*I)/6)*Pi*G[1, 1, 0, 1, x] + 
     (131*Pi^2*G[1, 1, 0, 1, x])/3 - (59*G[1, 1, 1, 0, x])/4 + 
     ((605*I)/6)*Pi*G[1, 1, 1, 0, x] + (47*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (368*G[1, 1, 1, 1, x])/3 - ((301*I)/6)*Pi*G[1, 1, 1, 1, x] - 
     (146*Pi^2*G[1, 1, 1, 1, x])/3 - (265*G[0, 0, 0, 0, 0, x])/6 + 
     (68*I)*Pi*G[0, 0, 0, 0, 0, x] - 36*G[0, 0, 0, 0, 1, x] - 
     (184*I)*Pi*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] - 
     (72*I)*Pi*G[0, 0, 0, 1, 0, x] + (1471*G[0, 0, 0, 1, 1, x])/6 + 
     (168*I)*Pi*G[0, 0, 0, 1, 1, x] + (35*G[0, 0, 1, 0, 0, x])/6 - 
     (60*I)*Pi*G[0, 0, 1, 0, 0, x] - 38*G[0, 0, 1, 0, 1, x] + 
     (176*I)*Pi*G[0, 0, 1, 0, 1, x] - 38*G[0, 0, 1, 1, 0, x] + 
     (56*I)*Pi*G[0, 0, 1, 1, 0, x] - (2141*G[0, 0, 1, 1, 1, x])/6 - 
     (116*I)*Pi*G[0, 0, 1, 1, 1, x] + 30*G[0, 1, 0, 0, 0, x] - 
     (112*I)*Pi*G[0, 1, 0, 0, 0, x] - 46*G[0, 1, 0, 0, 1, x] + 
     (184*I)*Pi*G[0, 1, 0, 0, 1, x] - 46*G[0, 1, 0, 1, 0, x] + 
     (148*I)*Pi*G[0, 1, 0, 1, 0, x] - (503*G[0, 1, 0, 1, 1, x])/3 - 
     (88*I)*Pi*G[0, 1, 0, 1, 1, x] + (275*G[0, 1, 1, 0, 0, x])/3 + 
     (96*I)*Pi*G[0, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 0, 1, x] - 
     (104*I)*Pi*G[0, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 0, x] - 
     (116*I)*Pi*G[0, 1, 1, 1, 0, x] + 656*G[0, 1, 1, 1, 1, x] - 
     (80*I)*Pi*G[0, 1, 1, 1, 1, x] - (56*G[1, 0, 0, 0, 0, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 1, x] - 
     (60*I)*Pi*G[1, 0, 0, 0, 1, x] - 10*G[1, 0, 0, 1, 0, x] - 
     (88*I)*Pi*G[1, 0, 0, 1, 0, x] - (485*G[1, 0, 0, 1, 1, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, 1, x] - (307*G[1, 0, 1, 0, 0, x])/3 - 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x] - 10*G[1, 0, 1, 0, 1, x] + 
     (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
     (108*I)*Pi*G[1, 0, 1, 1, 0, x] + (910*G[1, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 1, x] - (317*G[1, 1, 0, 0, 0, x])/2 + 
     (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 22*G[1, 1, 0, 0, 1, x] + 
     (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 22*G[1, 1, 0, 1, 0, x] - 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] + (637*G[1, 1, 0, 1, 1, x])/6 - 
     (44*I)*Pi*G[1, 1, 0, 1, 1, x] + (581*G[1, 1, 1, 0, 0, x])/6 + 
     (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] - 
     (36*I)*Pi*G[1, 1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, 0, x] + 
     (4*I)*Pi*G[1, 1, 1, 1, 0, x] - (701*G[1, 1, 1, 1, 1, x])/2 + 
     (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, 0, x] - 
     188*G[0, 0, 0, 0, 1, 1, x] - 96*G[0, 0, 0, 1, 0, 0, x] + 
     20*G[0, 0, 0, 1, 0, 1, x] + 20*G[0, 0, 0, 1, 1, 0, x] + 
     304*G[0, 0, 0, 1, 1, 1, x] - 176*G[0, 0, 1, 0, 0, 0, x] + 
     48*G[0, 0, 1, 0, 0, 1, x] + 48*G[0, 0, 1, 0, 1, 0, x] + 
     156*G[0, 0, 1, 0, 1, 1, x] + 36*G[0, 0, 1, 1, 0, 0, x] + 
     48*G[0, 0, 1, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 1, 0, x] - 
     488*G[0, 0, 1, 1, 1, 1, x] - 180*G[0, 1, 0, 0, 0, 0, x] - 
     40*G[0, 1, 0, 0, 0, 1, x] - 40*G[0, 1, 0, 0, 1, 0, x] + 
     192*G[0, 1, 0, 0, 1, 1, x] + 128*G[0, 1, 0, 1, 0, 0, x] - 
     12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] - 
     228*G[0, 1, 0, 1, 1, 1, x] + 224*G[0, 1, 1, 0, 0, 0, x] - 
     32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] - 
     96*G[0, 1, 1, 0, 1, 1, x] - 120*G[0, 1, 1, 1, 0, 0, x] - 
     20*G[0, 1, 1, 1, 0, 1, x] - 20*G[0, 1, 1, 1, 1, 0, x] + 
     204*G[0, 1, 1, 1, 1, 1, x] - 108*G[1, 0, 0, 0, 0, 0, x] + 
     68*G[1, 0, 0, 0, 0, 1, x] + 68*G[1, 0, 0, 0, 1, 0, x] - 
     88*G[1, 0, 0, 0, 1, 1, x] - 116*G[1, 0, 0, 1, 0, 0, x] + 
     68*G[1, 0, 0, 1, 0, 1, x] + 68*G[1, 0, 0, 1, 1, 0, x] - 
     60*G[1, 0, 0, 1, 1, 1, x] - 160*G[1, 0, 1, 0, 0, 0, x] + 
     16*G[1, 0, 1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, 1, 0, x] + 
     24*G[1, 0, 1, 0, 1, 1, x] + 120*G[1, 0, 1, 1, 0, 0, x] - 
     8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] + 
     108*G[1, 0, 1, 1, 1, 1, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
     56*G[1, 1, 0, 0, 0, 1, x] + 56*G[1, 1, 0, 0, 1, 0, x] - 
     12*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
     4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
     24*G[1, 1, 0, 1, 1, 1, x] + 32*G[1, 1, 1, 0, 0, 0, x] - 
     36*G[1, 1, 1, 0, 1, 1, x] + 28*G[1, 1, 1, 1, 0, 0, x] - 
     24*G[1, 1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 1, 0, x] - 
     156*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(5/18 - (5*RATIO[x])/18) + 
     Log[mu2/s]^5*(49/90 + ((5*I)/6)*Pi + (5*G[0, x])/3 - (5*G[1, x])/2 + 
       (-49/90 - ((5*I)/6)*Pi - (5*G[0, x])/3 + (5*G[1, x])/2)*RATIO[x]) + 
     Log[mu2/s]^4*(-61/72 + ((19*I)/18)*Pi - (10*Pi^2)/9 - 4*G[0, x] + 
       (7*G[1, x])/3 - ((47*I)/6)*Pi*G[1, x] - 6*G[0, 0, x] - 
       (7*G[0, 1, x])/3 - (7*G[1, 0, x])/3 + 7*G[1, 1, x] + 
       (((11*I)/6)*Pi*G[0, x] + (11*G[0, 0, x])/6)*RATIO[(1 - x)^(-1)] + 
       (61/72 + ((7*I)/9)*Pi + (10*Pi^2)/9 + (35*G[0, x])/6 - 
         ((11*I)/3)*Pi*G[0, x] - (7*G[1, x])/3 + ((47*I)/6)*Pi*G[1, x] + 
         (7*G[0, 0, x])/3 + (7*G[0, 1, x])/3 + (7*G[1, 0, x])/3 - 
         7*G[1, 1, x])*RATIO[x]) + (94237*Zeta[3])/108 + 
     ((9781*I)/18)*Pi*Zeta[3] - (635*Pi^2*Zeta[3])/12 + 
     ((257*I)/9)*Pi^3*Zeta[3] + (46133*G[0, x]*Zeta[3])/108 - 
     ((203*I)/18)*Pi*G[0, x]*Zeta[3] - (70*Pi^2*G[0, x]*Zeta[3])/3 - 
     (28403*G[1, x]*Zeta[3])/108 - ((321*I)/2)*Pi*G[1, x]*Zeta[3] + 
     (568*Pi^2*G[1, x]*Zeta[3])/9 - (4241*G[0, 0, x]*Zeta[3])/18 - 
     (64*I)*Pi*G[0, 0, x]*Zeta[3] - (116*G[0, 1, x]*Zeta[3])/3 + 
     ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 34*G[1, 0, x]*Zeta[3] + 
     ((40*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (1283*G[1, 1, x]*Zeta[3])/6 - 
     (260*I)*Pi*G[1, 1, x]*Zeta[3] + (100*G[0, 0, 0, x]*Zeta[3])/3 + 
     (200*G[0, 0, 1, x]*Zeta[3])/3 + (356*G[0, 1, 0, x]*Zeta[3])/3 - 
     192*G[0, 1, 1, x]*Zeta[3] - (16*G[1, 0, 0, x]*Zeta[3])/3 + 
     140*G[1, 0, 1, x]*Zeta[3] - 68*G[1, 1, 0, x]*Zeta[3] + 
     68*G[1, 1, 1, x]*Zeta[3] - (179*Zeta[3]^2)/9 + 
     RATIO[x^(-1)]*(((63779*I)/108)*Pi*G[1, x] - (32161*Pi^2*G[1, x])/216 - 
       ((433*I)/18)*Pi^3*G[1, x] - (44*Pi^4*G[1, x])/15 + 
       ((2227*I)/9)*Pi*G[0, 1, x] - (448*Pi^2*G[0, 1, x])/9 + 
       (9*I)*Pi^3*G[0, 1, x] + ((17*I)/4)*Pi*G[1, 0, x] + 8*Pi^2*G[1, 0, x] - 
       ((23*I)/6)*Pi^3*G[1, 0, x] + (63779*G[1, 1, x])/108 - 
       ((10807*I)/36)*Pi*G[1, 1, x] + (394*Pi^2*G[1, 1, x])/9 + 
       (3*I)*Pi^3*G[1, 1, x] + (111*I)*Pi*G[0, 0, 1, x] + 
       Pi^2*G[0, 0, 1, x] - (7*I)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/
        3 + (2227*G[0, 1, 1, x])/9 - (109*I)*Pi*G[0, 1, 1, x] - 
       (32*Pi^2*G[0, 1, 1, x])/3 - (5*I)*Pi*G[1, 0, 0, x] - 
       (35*Pi^2*G[1, 0, 0, x])/3 + (17*G[1, 0, 1, x])/4 - 
       (96*I)*Pi*G[1, 0, 1, x] - (19*Pi^2*G[1, 0, 1, x])/2 + 
       (17*G[1, 1, 0, x])/4 - (2*I)*Pi*G[1, 1, 0, x] + 
       (55*Pi^2*G[1, 1, 0, x])/2 - (3677*G[1, 1, 1, x])/6 + 
       (123*I)*Pi*G[1, 1, 1, x] + (27*Pi^2*G[1, 1, 1, x])/2 + 
       (4*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
       111*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] - 
       (34*I)*Pi*G[0, 1, 1, 0, x] - (626*G[0, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] - 
       5*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] + 
       (80*I)*Pi*G[1, 0, 1, 0, x] - 88*G[1, 0, 1, 1, x] + 
       (26*I)*Pi*G[1, 0, 1, 1, x] + 5*G[1, 1, 0, 0, x] + 
       (42*I)*Pi*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
       (68*I)*Pi*G[1, 1, 1, 0, x] + (1046*G[1, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
       10*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
       6*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
       74*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] + 
       90*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] - 
       74*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] - 
       (188*G[1, x]*Zeta[3])/3 - (8*I)*Pi*G[1, x]*Zeta[3] - 
       22*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
       80*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^3*(-2213/54 - ((181*I)/6)*Pi + 
       (23*Pi^2)/6 - ((11*I)/18)*Pi^3 - (883*G[0, x])/27 - 
       ((73*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/3 + (160*G[1, x])/27 + 
       (11*I)*Pi*G[1, x] + (215*Pi^2*G[1, x])/18 + (92*G[0, 0, x])/9 - 
       (7*G[0, 1, x])/3 - ((38*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
       ((14*I)/3)*Pi*G[1, 0, x] + 4*G[1, 1, x] + (36*I)*Pi*G[1, 1, x] + 
       (58*G[0, 0, 0, x])/3 + (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 - 
       8*G[0, 1, 1, x] + (14*G[1, 0, 0, x])/3 + 8*G[1, 1, 1, x] + 
       ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] - (100*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(((-4*I)/9)*Pi^3 - ((79*I)/9)*Pi*G[0, x] - 
         (4*Pi^2*G[0, x])/3 - (79*G[0, 0, x])/9 - ((22*I)/3)*Pi*G[0, 0, x] - 
         ((7*I)/3)*Pi*G[0, 1, x] + (I/3)*Pi*G[1, 0, x] - 
         (37*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/3 - (7*G[0, 1, 0, x])/3 + 
         G[1, 0, 0, x]/3 + (8*Zeta[3])/3) + 
       RATIO[x]*(2213/54 + ((397*I)/18)*Pi - (31*Pi^2)/6 + ((3*I)/2)*Pi^3 + 
         (718*G[0, x])/27 + ((70*I)/3)*Pi*G[0, x] + 3*Pi^2*G[0, x] - 
         (214*G[1, x])/27 - ((28*I)/3)*Pi*G[1, x] - (215*Pi^2*G[1, x])/18 + 
         ((44*I)/3)*Pi*G[0, 0, x] + ((52*I)/3)*Pi*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] - (36*I)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
         8*G[0, 1, 1, x] - (16*G[1, 0, 0, x])/3 - 8*G[1, 1, 1, x] + 
         (52*Zeta[3])/9)) + Log[mu2/s]^2*(-45451/162 - ((2881*I)/12)*Pi + 
       (1835*Pi^2)/24 + ((106*I)/9)*Pi^3 + (49*Pi^4)/360 - 
       (7993*G[0, x])/54 + ((19*I)/3)*Pi*G[0, x] + (211*Pi^2*G[0, x])/18 + 
       ((4*I)/3)*Pi^3*G[0, x] + (3335*G[1, x])/108 - ((398*I)/9)*Pi*G[1, x] - 
       (74*Pi^2*G[1, x])/3 + ((25*I)/2)*Pi^3*G[1, x] + (1066*G[0, 0, x])/9 + 
       ((52*I)/3)*Pi*G[0, 0, x] - 4*Pi^2*G[0, 0, x] - 14*G[0, 1, x] + 
       ((298*I)/3)*Pi*G[0, 1, x] + (71*Pi^2*G[0, 1, x])/3 - 14*G[1, 0, x] - 
       ((40*I)/3)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/3 - 48*G[1, 1, x] - 
       ((181*I)/3)*Pi*G[1, 1, x] - (154*Pi^2*G[1, 1, x])/3 - 
       (46*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
       (66*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - (22*I)*Pi*G[0, 1, 0, x] + 
       (313*G[0, 1, 1, x])/3 + (58*I)*Pi*G[0, 1, 1, x] - 
       (40*G[1, 0, 0, x])/3 + 7*G[1, 0, 1, x] + (38*I)*Pi*G[1, 0, 1, x] + 
       7*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - (238*G[1, 1, 1, x])/3 - 
       (78*I)*Pi*G[1, 1, 1, x] - 44*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
       6*G[0, 0, 1, 0, x] - 74*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 0, x] - 
       14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 96*G[0, 1, 1, 1, x] - 
       22*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
       30*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
       6*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] + 
       ((60*I)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 - (6*I)*Pi*G[0, 1, x] - 
         (3*I)*Pi*G[1, 0, x] + 60*G[1, 1, x] + (18*I)*Pi*G[1, 1, x] - 
         6*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
         33*G[1, 1, 1, x])*RATIO[x^(-1)] + (19*Zeta[3])/9 - 
       ((68*I)/3)*Pi*Zeta[3] + (56*G[0, x]*Zeta[3])/3 + 32*G[1, x]*Zeta[3] + 
       RATIO[x]*(45451/162 + ((3077*I)/18)*Pi - (3383*Pi^2)/72 - 
         ((317*I)/18)*Pi^3 + (59*Pi^4)/40 + (2096*G[0, x])/27 + 
         ((718*I)/9)*Pi*G[0, x] - (75*Pi^2*G[0, x])/2 - (2*I)*Pi^3*G[0, x] - 
         (800*G[1, x])/27 - ((214*I)/9)*Pi*G[1, x] + 15*Pi^2*G[1, x] - 
         ((61*I)/6)*Pi^3*G[1, x] - ((166*I)/3)*Pi*G[0, 0, x] - 
         (35*Pi^2*G[0, 0, x])/3 - ((139*I)/3)*Pi*G[0, 1, x] - 
         (64*Pi^2*G[0, 1, x])/3 + ((166*I)/3)*Pi*G[1, 0, x] - 
         (55*Pi^2*G[1, 0, x])/3 + ((139*I)/3)*Pi*G[1, 1, x] + 
         (154*Pi^2*G[1, 1, x])/3 - (166*G[0, 0, 0, x])/3 - 
         (22*I)*Pi*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 1, x] + 
         (10*I)*Pi*G[0, 1, 0, x] - (139*G[0, 1, 1, x])/3 - 
         (66*I)*Pi*G[0, 1, 1, x] + (166*G[1, 0, 0, x])/3 + 
         (10*I)*Pi*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + (139*G[1, 1, 1, x])/3 + 
         (78*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
         6*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
         6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 96*G[0, 1, 1, 1, x] + 
         20*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
         30*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
         6*G[1, 1, 1, 0, x] + 108*G[1, 1, 1, 1, x] + (53*Zeta[3])/9 + 
         ((116*I)/3)*Pi*Zeta[3] + (118*G[0, x]*Zeta[3])/3 - 
         46*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 - 
         (277*Pi^4)/180 - ((1231*I)/18)*Pi*G[0, x] + (158*Pi^2*G[0, x])/9 + 
         (I/3)*Pi^3*G[0, x] - ((7*I)/6)*Pi^3*G[1, x] - (1231*G[0, 0, x])/18 + 
         (13*I)*Pi*G[0, 0, x] + (47*Pi^2*G[0, 0, x])/6 - 
         ((3*I)/2)*Pi*G[0, 1, x] - (31*Pi^2*G[0, 1, x])/6 - 
         ((43*I)/2)*Pi*G[1, 0, x] + (9*Pi^2*G[1, 0, x])/2 + 
         (245*G[0, 0, 0, x])/6 + (7*I)*Pi*G[0, 0, 0, x] - 
         (3*G[0, 0, 1, x])/2 + (51*I)*Pi*G[0, 0, 1, x] - 
         (3*G[0, 1, 0, x])/2 + (6*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (43*G[1, 0, 0, x])/2 - 
         (5*I)*Pi*G[1, 0, 0, x] - (7*I)*Pi*G[1, 0, 1, x] + 
         38*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 
         52*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 7*G[1, 0, 0, 1, x] - 
         7*G[1, 0, 1, 0, x] - 20*Zeta[3] + (16*I)*Pi*Zeta[3] - 
         29*G[0, x]*Zeta[3] + 7*G[1, x]*Zeta[3])) - (1871*Zeta[5])/15 - 
     (604*I)*Pi*Zeta[5] + 2*G[0, x]*Zeta[5] + 2*G[1, x]*Zeta[5] + 
     RATIO[x]*(16939079/11664 + ((944255*I)/972)*Pi - (560717*Pi^2)/1944 - 
       ((30847*I)/324)*Pi^3 + (73987*Pi^4)/4320 + ((8227*I)/2160)*Pi^5 - 
       (1219*Pi^6)/15120 + (29152*G[0, x])/243 + ((11648*I)/81)*Pi*G[0, x] - 
       (58415*Pi^2*G[0, x])/648 - ((1367*I)/72)*Pi^3*G[0, x] + 
       (77*Pi^4*G[0, x])/48 - ((581*I)/180)*Pi^5*G[0, x] - 
       (29152*G[1, x])/243 - ((6464*I)/81)*Pi*G[1, x] + 
       (12623*Pi^2*G[1, x])/648 - ((265*I)/72)*Pi^3*G[1, x] + 
       (21*Pi^4*G[1, x])/5 + ((677*I)/120)*Pi^5*G[1, x] + 74*G[0, 0, x] - 
       ((1184*I)/9)*Pi*G[0, 0, x] + (1865*Pi^2*G[0, 0, x])/36 + 
       ((527*I)/36)*Pi^3*G[0, 0, x] - (193*Pi^4*G[0, 0, x])/180 - 
       74*G[0, 1, x] - ((896*I)/9)*Pi*G[0, 1, x] + (1205*Pi^2*G[0, 1, x])/
        36 + ((97*I)/9)*Pi^3*G[0, 1, x] - (209*Pi^4*G[0, 1, x])/60 - 
       74*G[1, 0, x] + ((1184*I)/9)*Pi*G[1, 0, x] - (1937*Pi^2*G[1, 0, x])/
        36 - ((277*I)/18)*Pi^3*G[1, 0, x] + (239*Pi^4*G[1, 0, x])/36 + 
       74*G[1, 1, x] + ((896*I)/9)*Pi*G[1, 1, x] - (1133*Pi^2*G[1, 1, x])/
        36 - ((361*I)/36)*Pi^3*G[1, 1, x] - (25*Pi^4*G[1, 1, x])/12 - 
       (5429*G[0, 0, 0, x])/36 + ((1585*I)/12)*Pi*G[0, 0, 0, x] - 
       (1141*Pi^2*G[0, 0, 0, x])/36 + ((35*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (3*G[0, 0, 1, x])/4 - ((169*I)/12)*Pi*G[0, 0, 1, x] + 
       (107*Pi^2*G[0, 0, 1, x])/12 - ((98*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (3*G[0, 1, 0, x])/4 - ((1009*I)/12)*Pi*G[0, 1, 0, x] + 
       (127*Pi^2*G[0, 1, 0, x])/6 + (9*I)*Pi^3*G[0, 1, 0, x] - 
       (2837*G[0, 1, 1, x])/36 + ((1129*I)/12)*Pi*G[0, 1, 1, x] - 
       (377*Pi^2*G[0, 1, 1, x])/18 + ((77*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (3989*G[1, 0, 0, x])/36 - ((1585*I)/12)*Pi*G[1, 0, 0, x] + 
       (292*Pi^2*G[1, 0, 0, x])/9 - ((13*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (163*G[1, 0, 1, x])/4 + ((169*I)/12)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/6 + ((128*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (163*G[1, 1, 0, x])/4 + ((1009*I)/12)*Pi*G[1, 1, 0, x] - 
       (263*Pi^2*G[1, 1, 0, x])/12 - ((49*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (1397*G[1, 1, 1, x])/36 - ((1129*I)/12)*Pi*G[1, 1, 1, x] + 
       (835*Pi^2*G[1, 1, 1, x])/36 - ((107*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (475*G[0, 0, 0, 0, x])/2 - ((565*I)/6)*Pi*G[0, 0, 0, 0, x] - 
       14*Pi^2*G[0, 0, 0, 0, x] + (69*G[0, 0, 0, 1, x])/4 - 
       ((7*I)/6)*Pi*G[0, 0, 0, 1, x] - (35*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (69*G[0, 0, 1, 0, x])/4 - ((11*I)/6)*Pi*G[0, 0, 1, 0, x] - 
       (41*Pi^2*G[0, 0, 1, 0, x])/3 - (70*G[0, 0, 1, 1, x])/3 + 
       ((223*I)/6)*Pi*G[0, 0, 1, 1, x] + (133*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (244*G[0, 1, 0, 0, x])/3 + ((143*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       16*Pi^2*G[0, 1, 0, 0, x] + (21*G[0, 1, 0, 1, x])/4 - 
       ((91*I)/3)*Pi*G[0, 1, 0, 1, x] + (73*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (21*G[0, 1, 1, 0, x])/4 - ((71*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       5*Pi^2*G[0, 1, 1, 0, x] + (359*G[0, 1, 1, 1, x])/2 - 
       ((341*I)/3)*Pi*G[0, 1, 1, 1, x] - (116*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (499*G[1, 0, 0, 0, x])/2 + ((269*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       4*Pi^2*G[1, 0, 0, 0, x] - (21*G[1, 0, 0, 1, x])/4 - 
       ((37*I)/3)*Pi*G[1, 0, 0, 1, x] + (67*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (21*G[1, 0, 1, 0, x])/4 + ((19*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (73*Pi^2*G[1, 0, 1, 0, x])/3 + (34*G[1, 0, 1, 1, x])/3 - 
       ((71*I)/3)*Pi*G[1, 0, 1, 1, x] - (163*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (280*G[1, 1, 0, 0, x])/3 - ((259*I)/6)*Pi*G[1, 1, 0, 0, x] + 
       26*Pi^2*G[1, 1, 0, 0, x] - (69*G[1, 1, 0, 1, x])/4 + 
       ((263*I)/6)*Pi*G[1, 1, 0, 1, x] - 35*Pi^2*G[1, 1, 0, 1, x] - 
       (69*G[1, 1, 1, 0, x])/4 + ((115*I)/6)*Pi*G[1, 1, 1, 0, x] - 
       (47*Pi^2*G[1, 1, 1, 0, x])/3 - (335*G[1, 1, 1, 1, x])/2 + 
       ((601*I)/6)*Pi*G[1, 1, 1, 1, x] + (146*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (605*G[0, 0, 0, 0, 0, x])/2 + (104*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - (96*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (7*G[0, 0, 0, 1, 1, x])/6 - (12*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (11*G[0, 0, 1, 0, 0, x])/6 - (160*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (56*I)*Pi*G[0, 0, 1, 0, 1, x] + (152*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (413*G[0, 0, 1, 1, 1, x])/6 - (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (292*G[0, 1, 0, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (16*I)*Pi*G[0, 1, 0, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (91*G[0, 1, 0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (71*G[0, 1, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (56*I)*Pi*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       310*G[0, 1, 1, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       298*G[1, 0, 0, 0, 0, x] - (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] + (112*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (37*G[1, 0, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (19*G[1, 0, 1, 0, 0, x])/3 + (144*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (40*I)*Pi*G[1, 0, 1, 0, 1, x] - (152*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (166*G[1, 0, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (557*G[1, 1, 0, 0, 0, x])/6 - (40*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (263*G[1, 1, 0, 1, 1, x])/6 + (20*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (115*G[1, 1, 1, 0, 0, x])/6 + (40*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] + (593*G[1, 1, 1, 1, 1, x])/2 - 
       (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] - 
       40*G[0, 0, 0, 0, 1, 1, x] - 100*G[0, 0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
       36*G[0, 0, 0, 1, 1, 1, x] - 172*G[0, 0, 1, 0, 0, 0, x] - 
       28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
       40*G[0, 0, 1, 0, 1, 1, x] + 180*G[0, 0, 1, 1, 0, 0, x] - 
       72*G[0, 0, 1, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 1, 0, x] + 
       156*G[0, 0, 1, 1, 1, 1, x] - 116*G[0, 1, 0, 0, 0, 0, x] + 
       72*G[0, 1, 0, 0, 0, 1, x] + 72*G[0, 1, 0, 0, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, 1, x] - 32*G[0, 1, 0, 1, 0, 0, x] + 
       28*G[0, 1, 0, 1, 0, 1, x] + 28*G[0, 1, 0, 1, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 0, 0, x] - 
       4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
       52*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] - 
       204*G[0, 1, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 0, 1, 0, x] + 
       40*G[1, 0, 0, 0, 1, 1, x] + 116*G[1, 0, 0, 1, 0, 0, x] - 
       4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] + 
       28*G[1, 0, 0, 1, 1, 1, x] + 164*G[1, 0, 1, 0, 0, 0, x] + 
       28*G[1, 0, 1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, 1, 0, x] - 
       24*G[1, 0, 1, 0, 1, 1, x] - 180*G[1, 0, 1, 1, 0, 0, x] + 
       72*G[1, 0, 1, 1, 0, 1, x] + 72*G[1, 0, 1, 1, 1, 0, x] - 
       108*G[1, 0, 1, 1, 1, 1, x] + 68*G[1, 1, 0, 0, 0, 0, x] - 
       72*G[1, 1, 0, 0, 0, 1, x] - 72*G[1, 1, 0, 0, 1, 0, x] + 
       12*G[1, 1, 0, 0, 1, 1, x] + 16*G[1, 1, 0, 1, 0, 0, x] - 
       28*G[1, 1, 0, 1, 0, 1, x] - 28*G[1, 1, 0, 1, 1, 0, x] + 
       24*G[1, 1, 0, 1, 1, 1, x] - 24*G[1, 1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] + 
       36*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] + 
       24*G[1, 1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 1, 0, x] + 
       156*G[1, 1, 1, 1, 1, 1, x] - (8105*Zeta[3])/9 - 
       ((1751*I)/3)*Pi*Zeta[3] + (397*Pi^2*Zeta[3])/4 + 
       ((97*I)/3)*Pi^3*Zeta[3] - (49685*G[0, x]*Zeta[3])/108 - 
       ((1387*I)/6)*Pi*G[0, x]*Zeta[3] + (49*Pi^2*G[0, x]*Zeta[3])/3 + 
       (45653*G[1, x]*Zeta[3])/108 + ((1327*I)/6)*Pi*G[1, x]*Zeta[3] + 
       (29*Pi^2*G[1, x]*Zeta[3])/9 + (775*G[0, 0, x]*Zeta[3])/6 + 
       ((272*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (412*G[0, 1, x]*Zeta[3])/3 - 
       ((668*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (374*G[1, 0, x]*Zeta[3])/3 - 
       (176*I)*Pi*G[1, 0, x]*Zeta[3] - (851*G[1, 1, x]*Zeta[3])/6 + 
       (308*I)*Pi*G[1, 1, x]*Zeta[3] - (68*G[0, 0, 0, x]*Zeta[3])/3 + 
       116*G[0, 0, 1, x]*Zeta[3] - 40*G[0, 1, 0, x]*Zeta[3] + 
       140*G[0, 1, 1, x]*Zeta[3] - (52*G[1, 0, 0, x]*Zeta[3])/3 - 
       172*G[1, 0, 1, x]*Zeta[3] + 80*G[1, 1, 0, x]*Zeta[3] - 
       84*G[1, 1, 1, x]*Zeta[3] - (211*Zeta[3]^2)/9 + (867*Zeta[5])/5 + 
       (390*I)*Pi*Zeta[5] + 44*G[0, x]*Zeta[5] - 68*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((22583*I)/648)*Pi^3 - (8047*Pi^4)/1620 - 
       ((851*I)/540)*Pi^5 - (4751*Pi^6)/3780 - ((169555*I)/324)*Pi*G[0, x] + 
       (82913*Pi^2*G[0, x])/648 + ((3589*I)/216)*Pi^3*G[0, x] - 
       (719*Pi^4*G[0, x])/135 + ((479*I)/360)*Pi^5*G[0, x] + 
       ((295*I)/216)*Pi^3*G[1, x] - (949*Pi^4*G[1, x])/270 - 
       ((19*I)/9)*Pi^5*G[1, x] - (169555*G[0, 0, x])/324 + 
       ((25931*I)/108)*Pi*G[0, 0, x] - (652*Pi^2*G[0, 0, x])/27 - 
       ((25*I)/18)*Pi^3*G[0, 0, x] + (25*Pi^4*G[0, 0, x])/24 + 
       (20*I)*Pi*G[0, 1, x] + (195*Pi^2*G[0, 1, x])/8 + 
       ((7*I)/4)*Pi^3*G[0, 1, x] + (1219*Pi^4*G[0, 1, x])/90 - 
       ((20423*I)/108)*Pi*G[1, 0, x] + (12481*Pi^2*G[1, 0, x])/216 + 
       ((461*I)/36)*Pi^3*G[1, 0, x] - (101*Pi^4*G[1, 0, x])/90 - 
       (I/2)*Pi^3*G[1, 1, x] - (239*Pi^4*G[1, 1, x])/180 + 
       (17993*G[0, 0, 0, x])/36 - ((4417*I)/36)*Pi*G[0, 0, 0, x] - 
       (193*Pi^2*G[0, 0, 0, x])/36 - ((59*I)/6)*Pi^3*G[0, 0, 0, x] + 
       20*G[0, 0, 1, x] + ((245*I)/4)*Pi*G[0, 0, 1, x] - 
       (149*Pi^2*G[0, 0, 1, x])/4 - ((65*I)/6)*Pi^3*G[0, 0, 1, x] + 
       20*G[0, 1, 0, x] + ((256*I)/9)*Pi*G[0, 1, 0, x] - 
       (397*Pi^2*G[0, 1, 0, x])/36 + ((11*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (45*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/2 + 
       (15*I)*Pi^3*G[0, 1, 1, x] - (20423*G[1, 0, 0, x])/108 + 
       ((2077*I)/36)*Pi*G[1, 0, 0, x] - (619*Pi^2*G[1, 0, 0, x])/36 - 
       ((13*I)/6)*Pi^3*G[1, 0, 0, x] - ((73*I)/4)*Pi*G[1, 0, 1, x] - 
       (25*Pi^2*G[1, 0, 1, x])/6 - ((21*I)/2)*Pi^3*G[1, 0, 1, x] - 
       ((238*I)/9)*Pi*G[1, 1, 0, x] + (221*Pi^2*G[1, 1, 0, x])/18 + 
       ((8*I)/3)*Pi^3*G[1, 1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (2983*G[0, 0, 0, 0, x])/9 + (64*I)*Pi*G[0, 0, 0, 0, x] + 
       (25*Pi^2*G[0, 0, 0, 0, x])/3 - (117*G[0, 0, 0, 1, x])/4 + 
       (52*I)*Pi*G[0, 0, 0, 1, x] - 69*Pi^2*G[0, 0, 0, 1, x] - 
       (117*G[0, 0, 1, 0, x])/4 - (11*I)*Pi*G[0, 0, 1, 0, x] + 
       22*Pi^2*G[0, 0, 1, 0, x] + (173*G[0, 0, 1, 1, x])/2 - 
       (43*I)*Pi*G[0, 0, 1, 1, x] + (170*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (625*G[0, 1, 0, 0, x])/9 - (19*I)*Pi*G[0, 1, 0, 0, x] + 
       (131*Pi^2*G[0, 1, 0, 0, x])/6 - 45*G[0, 1, 0, 1, x] - 
       (46*I)*Pi*G[0, 1, 0, 1, x] + (251*Pi^2*G[0, 1, 0, 1, x])/3 - 
       45*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
       (98*Pi^2*G[0, 1, 1, 0, x])/3 + (17*I)*Pi*G[0, 1, 1, 1, x] - 
       37*Pi^2*G[0, 1, 1, 1, x] + (1027*G[1, 0, 0, 0, x])/6 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] + (11*Pi^2*G[1, 0, 0, 0, x])/2 - 
       (73*G[1, 0, 0, 1, x])/4 - (3*I)*Pi*G[1, 0, 0, 1, x] - 
       (9*Pi^2*G[1, 0, 0, 1, x])/2 - (73*G[1, 0, 1, 0, x])/4 - 
       I*Pi*G[1, 0, 1, 0, x] + (67*Pi^2*G[1, 0, 1, 0, x])/6 + 
       (18*I)*Pi*G[1, 0, 1, 1, x] + (46*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (238*G[1, 1, 0, 0, x])/9 + (5*I)*Pi*G[1, 1, 0, 0, x] - 
       (7*Pi^2*G[1, 1, 0, 0, x])/3 - (5*I)*Pi*G[1, 1, 0, 1, x] - 
       (19*Pi^2*G[1, 1, 0, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 0, x] + 
       (463*G[0, 0, 0, 0, 0, x])/3 - (86*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       21*G[0, 0, 0, 0, 1, x] + (184*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       21*G[0, 0, 0, 1, 0, x] + (84*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       37*G[0, 0, 0, 1, 1, x] - (150*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       27*G[0, 0, 1, 0, 0, x] + (110*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       22*G[0, 0, 1, 0, 1, x] - (200*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       22*G[0, 0, 1, 1, 0, x] - (104*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       119*G[0, 0, 1, 1, 1, x] + (118*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (221*G[0, 1, 0, 0, 0, x])/3 + (60*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       29*G[0, 1, 0, 0, 1, x] - (220*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       29*G[0, 1, 0, 1, 0, x] - (50*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       61*G[0, 1, 0, 1, 1, x] + (118*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       13*G[0, 1, 1, 0, 0, x] - (56*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       17*G[0, 1, 1, 0, 1, x] + (176*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       17*G[0, 1, 1, 1, 0, x] + (50*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (22*I)*Pi*G[0, 1, 1, 1, 1, x] - (311*G[1, 0, 0, 0, 0, x])/3 + 
       (10*I)*Pi*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
       (58*I)*Pi*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
       (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
       (28*I)*Pi*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] - 
       (34*I)*Pi*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] + 
       (22*I)*Pi*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (80*G[1, 1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       5*G[1, 1, 0, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       5*G[1, 1, 0, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       2*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       32*G[0, 0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 0, 1, x] - 
       12*G[0, 0, 0, 0, 1, 0, x] + 198*G[0, 0, 0, 0, 1, 1, x] + 
       98*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 0, 1, 1, 0, x] - 278*G[0, 0, 0, 1, 1, 1, x] + 
       174*G[0, 0, 1, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 1, x] - 
       10*G[0, 0, 1, 0, 1, 0, x] - 182*G[0, 0, 1, 0, 1, 1, x] - 
       108*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
       12*G[0, 0, 1, 1, 1, 0, x] + 310*G[0, 0, 1, 1, 1, 1, x] + 
       148*G[0, 1, 0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 0, 1, x] - 
       16*G[0, 1, 0, 0, 1, 0, x] - 210*G[0, 1, 0, 0, 1, 1, x] - 
       48*G[0, 1, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 1, x] - 
       8*G[0, 1, 0, 1, 1, 0, x] + 266*G[0, 1, 0, 1, 1, 1, x] - 
       128*G[0, 1, 1, 0, 0, 0, x] + 18*G[0, 1, 1, 0, 0, 1, x] + 
       18*G[0, 1, 1, 0, 1, 0, x] + 170*G[0, 1, 1, 0, 1, 1, x] + 
       40*G[0, 1, 1, 1, 0, 0, x] + 22*G[0, 1, 1, 1, 0, 1, x] + 
       22*G[0, 1, 1, 1, 1, 0, x] + 50*G[1, 0, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] + 
       60*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 0, 1, x] - 
       32*G[1, 0, 0, 1, 1, 0, x] - 32*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] - 22*G[1, 0, 1, 0, 0, 1, x] - 
       22*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
       30*G[1, 0, 1, 1, 0, 0, x] - 32*G[1, 0, 1, 1, 0, 1, x] - 
       32*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 1, 0, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 0, 1, x] + 8*G[1, 1, 0, 0, 1, 0, x] + 
       12*G[1, 1, 0, 0, 1, 1, x] - 6*G[1, 1, 0, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 1, 0, 1, 0, x] + 6*G[1, 1, 1, 1, 0, 0, x] - 
       (22583*Zeta[3])/108 + (97*I)*Pi*Zeta[3] - (111*Pi^2*Zeta[3])/2 - 
       ((580*I)/9)*Pi^3*Zeta[3] + (1367*G[0, x]*Zeta[3])/36 + 
       ((1229*I)/9)*Pi*G[0, x]*Zeta[3] + (7*Pi^2*G[0, x]*Zeta[3])/2 - 
       (295*G[1, x]*Zeta[3])/36 - (22*I)*Pi*G[1, x]*Zeta[3] - 
       (343*Pi^2*G[1, x]*Zeta[3])/6 + (968*G[0, 0, x]*Zeta[3])/9 - 
       ((40*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 38*G[0, 1, x]*Zeta[3] + 
       ((290*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (98*G[1, 0, x]*Zeta[3])/3 + 
       ((244*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 3*G[1, 1, x]*Zeta[3] - 
       (12*I)*Pi*G[1, 1, x]*Zeta[3] - (16*G[0, 0, 0, x]*Zeta[3])/3 - 
       (202*G[0, 0, 1, x]*Zeta[3])/3 - (118*G[0, 1, 0, x]*Zeta[3])/3 - 
       10*G[0, 1, 1, x]*Zeta[3] + (34*G[1, 0, 0, x]*Zeta[3])/3 + 
       40*G[1, 0, 1, x]*Zeta[3] - 6*G[1, 1, 0, x]*Zeta[3] + 
       8*G[1, 1, 1, x]*Zeta[3] + (227*Zeta[3]^2)/3 - (67*Zeta[5])/3 + 
       (587*I)*Pi*Zeta[5] - 23*G[0, x]*Zeta[5] + 57*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-944255/972 - ((71734*I)/81)*Pi + (53015*Pi^2)/162 + 
       ((9121*I)/108)*Pi^3 - (4319*Pi^4)/360 - ((17*I)/120)*Pi^5 - 
       (34538*G[0, x])/81 + ((4222*I)/27)*Pi*G[0, x] + (29*Pi^2*G[0, x])/9 + 
       ((20*I)/9)*Pi^3*G[0, x] + (77*Pi^4*G[0, x])/36 + (8255*G[1, x])/81 - 
       ((8585*I)/27)*Pi*G[1, x] + (263*Pi^2*G[1, x])/54 - 
       ((343*I)/9)*Pi^3*G[1, x] - (47*Pi^4*G[1, x])/40 + 
       (13295*G[0, 0, x])/27 - ((91*I)/9)*Pi*G[0, 0, x] - 
       (217*Pi^2*G[0, 0, x])/6 - ((20*I)/3)*Pi^3*G[0, 0, x] - 40*G[0, 1, x] + 
       (196*I)*Pi*G[0, 1, x] - 110*Pi^2*G[0, 1, x] + (47*I)*Pi^3*G[0, 1, x] - 
       40*G[1, 0, x] - ((629*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
       ((5*I)/3)*Pi^3*G[1, 0, x] - (6115*G[1, 1, x])/18 + 
       (15*I)*Pi*G[1, 1, x] + (457*Pi^2*G[1, 1, x])/6 - 
       ((122*I)/3)*Pi^3*G[1, 1, x] - 256*G[0, 0, 0, x] + 
       ((17*I)/3)*Pi*G[0, 0, 0, x] + (23*Pi^2*G[0, 0, 0, x])/3 + 
       9*G[0, 0, 1, x] + ((605*I)/3)*Pi*G[0, 0, 1, x] + 
       (241*Pi^2*G[0, 0, 1, x])/3 + 9*G[0, 1, 0, x] + 
       ((115*I)/3)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/3 + 
       215*G[0, 1, 1, x] - ((611*I)/3)*Pi*G[0, 1, 1, x] - 
       (260*Pi^2*G[0, 1, 1, x])/3 - (548*G[1, 0, 0, x])/9 + 
       ((19*I)/3)*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/3 + 
       19*G[1, 0, 1, x] - ((485*I)/3)*Pi*G[1, 0, 1, x] - 
       (92*Pi^2*G[1, 0, 1, x])/3 + 19*G[1, 1, 0, x] + 
       ((209*I)/3)*Pi*G[1, 1, 0, x] + (50*Pi^2*G[1, 1, 0, x])/3 + 
       92*G[1, 1, 1, x] + ((317*I)/3)*Pi*G[1, 1, 1, x] + 
       (260*Pi^2*G[1, 1, 1, x])/3 + (67*G[0, 0, 0, 0, x])/3 - 
       (40*I)*Pi*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] - 
       (164*I)*Pi*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] + 
       (28*I)*Pi*G[0, 0, 1, 0, x] + (551*G[0, 0, 1, 1, x])/3 + 
       (148*I)*Pi*G[0, 0, 1, 1, x] + (49*G[0, 1, 0, 0, x])/3 + 
       (96*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
       (156*I)*Pi*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] - 
       (100*I)*Pi*G[0, 1, 1, 0, x] - (1291*G[0, 1, 1, 1, x])/3 - 
       (48*I)*Pi*G[0, 1, 1, 1, x] + 31*G[1, 0, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
       (68*I)*Pi*G[1, 0, 1, 0, x] - (533*G[1, 0, 1, 1, x])/3 - 
       (52*I)*Pi*G[1, 0, 1, 1, x] + (215*G[1, 1, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
       (44*I)*Pi*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, x] + (841*G[1, 1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, 1, x] + 44*G[0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
       156*G[0, 0, 0, 1, 1, x] + 68*G[0, 0, 1, 0, 0, x] - 
       28*G[0, 0, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 0, x] + 
       324*G[0, 0, 1, 1, 1, x] + 108*G[0, 1, 0, 0, 0, x] + 
       32*G[0, 1, 0, 0, 1, x] + 32*G[0, 1, 0, 1, 0, x] + 
       152*G[0, 1, 0, 1, 1, x] - 96*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       264*G[0, 1, 1, 1, 1, x] + 76*G[1, 0, 0, 0, 0, x] - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
       28*G[1, 0, 0, 1, 1, x] + 56*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
       108*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
       24*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, x] + 
       264*G[1, 1, 1, 1, 1, x] + (2536*Zeta[3])/9 + ((1082*I)/9)*Pi*Zeta[3] + 
       (599*Pi^2*Zeta[3])/9 + (683*G[0, x]*Zeta[3])/3 + 
       (40*I)*Pi*G[0, x]*Zeta[3] - 121*G[1, x]*Zeta[3] - 
       ((112*I)/3)*Pi*G[1, x]*Zeta[3] - 64*G[0, 0, x]*Zeta[3] - 
       (232*G[0, 1, x]*Zeta[3])/3 + (128*G[1, 0, x]*Zeta[3])/3 - 
       176*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((5551*I)/18)*Pi*G[1, x] - 
         (1105*Pi^2*G[1, x])/18 + ((32*I)/3)*Pi^3*G[1, x] + 
         ((320*I)/3)*Pi*G[0, 1, x] + 7*Pi^2*G[0, 1, x] - 
         (3*I)*Pi*G[1, 0, x] + (31*Pi^2*G[1, 0, x])/3 + 
         (5551*G[1, 1, x])/18 - ((314*I)/3)*Pi*G[1, 1, x] - 
         19*Pi^2*G[1, 1, x] - (6*I)*Pi*G[0, 1, 0, x] + (320*G[0, 1, 1, x])/
          3 + (12*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         3*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 0, x] - 
         (46*I)*Pi*G[1, 1, 0, x] - (665*G[1, 1, 1, x])/3 - 
         (14*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
         30*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] - 84*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[x]*(944255/972 + ((50635*I)/81)*Pi - (60019*Pi^2)/324 - 
         ((2243*I)/36)*Pi^3 + (15409*Pi^4)/1080 + ((1571*I)/360)*Pi^5 + 
         (11648*G[0, x])/81 + ((4192*I)/27)*Pi*G[0, x] - 
         (2291*Pi^2*G[0, x])/27 - ((361*I)/18)*Pi^3*G[0, x] + 
         (239*Pi^4*G[0, x])/60 - (6464*G[1, x])/81 - ((1600*I)/27)*Pi*
          G[1, x] + (671*Pi^2*G[1, x])/27 + ((55*I)/18)*Pi^3*G[1, x] + 
         (2131*Pi^4*G[1, x])/360 + 20*G[0, 0, x] - ((392*I)/3)*Pi*
          G[0, 0, x] + (99*Pi^2*G[0, 0, x])/2 - ((22*I)/3)*Pi^3*G[0, 0, x] - 
         20*G[0, 1, x] - ((296*I)/3)*Pi*G[0, 1, x] + (65*Pi^2*G[0, 1, x])/2 - 
         (22*I)*Pi^3*G[0, 1, x] - 20*G[1, 0, x] + ((392*I)/3)*Pi*G[1, 0, x] - 
         (99*Pi^2*G[1, 0, x])/2 - (14*I)*Pi^3*G[1, 0, x] + 20*G[1, 1, x] + 
         ((296*I)/3)*Pi*G[1, 1, x] - (65*Pi^2*G[1, 1, x])/2 + 
         ((130*I)/3)*Pi^3*G[1, 1, x] - (368*G[0, 0, 0, x])/3 + 
         ((293*I)/3)*Pi*G[0, 0, 0, x] + (62*Pi^2*G[0, 0, 0, x])/3 - 
         8*G[0, 0, 1, x] - ((95*I)/3)*Pi*G[0, 0, 1, x] - 
         (62*Pi^2*G[0, 0, 1, x])/3 - 8*G[0, 1, 0, x] - 
         ((149*I)/3)*Pi*G[0, 1, 0, x] - (2*Pi^2*G[0, 1, 0, x])/3 - 
         (272*G[0, 1, 1, x])/3 + ((311*I)/3)*Pi*G[0, 1, 1, x] + 
         (184*Pi^2*G[0, 1, 1, x])/3 + (368*G[1, 0, 0, x])/3 - 
         ((293*I)/3)*Pi*G[1, 0, 0, x] + (14*Pi^2*G[1, 0, 0, x])/3 + 
         8*G[1, 0, 1, x] + ((95*I)/3)*Pi*G[1, 0, 1, x] + 
         46*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + ((149*I)/3)*Pi*
          G[1, 1, 0, x] - (74*Pi^2*G[1, 1, 0, x])/3 + (272*G[1, 1, 1, x])/3 - 
         ((311*I)/3)*Pi*G[1, 1, 1, x] - (260*Pi^2*G[1, 1, 1, x])/3 + 
         (625*G[0, 0, 0, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, 0, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] + (72*I)*Pi*G[0, 0, 1, 0, x] - 
         (95*G[0, 0, 1, 1, x])/3 - (28*I)*Pi*G[0, 0, 1, 1, x] - 
         (149*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 1, x] + 
         (589*G[0, 1, 1, 1, x])/3 + (72*I)*Pi*G[0, 1, 1, 1, x] - 
         (625*G[1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] - 
         (80*I)*Pi*G[1, 0, 1, 0, x] + (95*G[1, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 0, 1, 1, x] + (149*G[1, 1, 0, 0, x])/3 + 
         (24*I)*Pi*G[1, 1, 0, 0, x] + (56*I)*Pi*G[1, 1, 0, 1, x] + 
         (8*I)*Pi*G[1, 1, 1, 0, x] - (589*G[1, 1, 1, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
         44*G[0, 0, 1, 0, 1, x] + 44*G[0, 0, 1, 1, 0, x] - 
         108*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] - 
         44*G[0, 1, 0, 0, 1, x] - 44*G[0, 1, 0, 1, 0, x] - 
         16*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         264*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] - 
         44*G[1, 0, 1, 0, 1, x] - 44*G[1, 0, 1, 1, 0, x] + 
         108*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 0, x] + 
         44*G[1, 1, 0, 0, 1, x] + 44*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 0, 0, x] - 
         264*G[1, 1, 1, 1, 1, x] - (893*Zeta[3])/3 - ((1790*I)/9)*Pi*
          Zeta[3] + (481*Pi^2*Zeta[3])/9 - (1081*G[0, x]*Zeta[3])/3 - 
         ((416*I)/3)*Pi*G[0, x]*Zeta[3] + (997*G[1, x]*Zeta[3])/3 + 
         ((400*I)/3)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 - 
         (344*G[0, 1, x]*Zeta[3])/3 - (80*G[1, 0, x]*Zeta[3])/3 + 
         160*G[1, 1, x]*Zeta[3] - 30*Zeta[5]) - 42*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((893*I)/54)*Pi^3 - (2113*Pi^4)/540 - 
         ((71*I)/45)*Pi^5 - ((7552*I)/27)*Pi*G[0, x] + (3779*Pi^2*G[0, x])/
          54 + ((35*I)/3)*Pi^3*G[0, x] - (551*Pi^4*G[0, x])/180 + 
         ((17*I)/18)*Pi^3*G[1, x] - (559*Pi^4*G[1, x])/180 - 
         (7552*G[0, 0, x])/27 + ((947*I)/9)*Pi*G[0, 0, x] - 
         (47*Pi^2*G[0, 0, x])/6 + (7*I)*Pi^3*G[0, 0, x] + 
         (4*I)*Pi*G[0, 1, x] + (43*Pi^2*G[0, 1, x])/6 - 
         ((41*I)/2)*Pi^3*G[0, 1, x] - ((857*I)/9)*Pi*G[1, 0, x] + 
         (547*Pi^2*G[1, 0, x])/18 + ((37*I)/6)*Pi^3*G[1, 0, x] - 
         ((4*I)/3)*Pi^3*G[1, 1, x] + 238*G[0, 0, 0, x] - 
         ((107*I)/3)*Pi*G[0, 0, 0, x] - (85*Pi^2*G[0, 0, 0, x])/6 + 
         4*G[0, 0, 1, x] + (45*I)*Pi*G[0, 0, 1, x] - (347*Pi^2*G[0, 0, 1, x])/
          6 + 4*G[0, 1, 0, x] + ((26*I)/3)*Pi*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/2 - (14*I)*Pi*G[0, 1, 1, x] + 
         (74*Pi^2*G[0, 1, 1, x])/3 - (857*G[1, 0, 0, x])/9 + 
         ((59*I)/3)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/6 - 
         (11*I)*Pi*G[1, 0, 1, x] - (35*Pi^2*G[1, 0, 1, x])/3 - 
         ((50*I)/3)*Pi*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 0, x] - 
         (334*G[0, 0, 0, 0, x])/3 + (32*I)*Pi*G[0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, x] + (150*I)*Pi*G[0, 0, 0, 1, x] - 
         6*G[0, 0, 1, 0, x] - (50*I)*Pi*G[0, 0, 1, 0, x] + 
         54*G[0, 0, 1, 1, x] - (108*I)*Pi*G[0, 0, 1, 1, x] + 
         (77*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, x] - 
         14*G[0, 1, 0, 1, x] - (126*I)*Pi*G[0, 1, 0, 1, x] - 
         14*G[0, 1, 1, 0, x] + (50*I)*Pi*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 1, x] + (221*G[1, 0, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, 0, x] - 11*G[1, 0, 0, 1, x] + 
         (30*I)*Pi*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] + 
         (6*I)*Pi*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
         (50*G[1, 1, 0, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         42*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] + 140*G[0, 0, 0, 1, 1, x] - 
         54*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] - 204*G[0, 0, 1, 1, 1, x] - 
         72*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] - 140*G[0, 1, 0, 1, 1, x] + 
         54*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] - 18*G[1, 0, 0, 0, 0, x] + 
         20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] + 
         24*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (893*Zeta[3])/9 + 
         (56*I)*Pi*Zeta[3] - 108*Pi^2*Zeta[3] + 25*G[0, x]*Zeta[3] + 
         ((148*I)/3)*Pi*G[0, x]*Zeta[3] - (17*G[1, x]*Zeta[3])/3 - 
         (24*I)*Pi*G[1, x]*Zeta[3] + (124*G[0, 0, x]*Zeta[3])/3 + 
         144*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
         8*G[1, 1, x]*Zeta[3] + 84*Zeta[5]))) + 
   Nf*(Nc*(455/27 + ((290*I)/27)*Pi - (115*Pi^2)/54 - (I/9)*Pi^3 + 
       (56*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 
       ((4*I)/3)*Pi*G[0, 1, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
       (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[x])/9) + Log[mu2/s]^2*
        (-1/3 - ((2*I)/3)*Pi + 2*G[1, x] + (1/3 + ((2*I)/3)*Pi - 2*G[1, x])*
          RATIO[x]) + Log[mu2/s]*(26/3 + ((34*I)/9)*Pi - Pi^2/9 + 
         (40*G[1, x])/9 + (4*I)*Pi*G[1, x] + (-26/3 - ((34*I)/9)*Pi + 
           Pi^2/9 - (40*G[1, x])/9 - (4*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[x]*(-455/27 - ((290*I)/27)*Pi + (115*Pi^2)/54 + (I/9)*Pi^3 - 
         (56*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
         ((4*I)/3)*Pi*G[0, 1, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
         (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 - (34*Zeta[3])/9) + 
       (34*Zeta[3])/9 + e*(37559/486 + ((4250*I)/81)*Pi - 17*Pi^2 - 
         ((55*I)/18)*Pi^3 + (49*Pi^4)/135 + (472*G[1, x])/81 + 
         ((128*I)/27)*Pi*G[1, x] - (136*Pi^2*G[1, x])/27 - 
         ((7*I)/3)*Pi^3*G[1, x] + ((20*I)/3)*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - (38*G[1, 1, x])/9 - ((20*I)/3)*Pi*
          G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 1, x] + 
         (20*G[0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
         ((4*I)/3)*Pi*G[1, 0, 1, x] - (16*G[1, 1, 1, x])/3 + 
         ((4*I)/3)*Pi*G[1, 1, 1, x] + (4*G[0, 0, 1, 1, x])/3 - 
         (20*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 1, 1, x])/3 + 
         (20*G[1, 1, 1, 1, x])/3 + (((32*I)/9)*Pi*G[1, x] - 
           (8*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - (4*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + Log[mu2/s]^4*(-13/18 + (13*RATIO[x])/18) + 
         Log[mu2/s]^3*(-1/3 - ((8*I)/9)*Pi + 2*G[1, x] + 
           (1/3 + ((8*I)/9)*Pi - 2*G[1, x])*RATIO[x]) + 
         Log[mu2/s]^2*(269/27 + ((41*I)/9)*Pi + (7*Pi^2)/18 + 
           (50*G[1, x])/9 + (6*I)*Pi*G[1, x] + (-269/27 - ((41*I)/9)*Pi - 
             (7*Pi^2)/18 - (50*G[1, x])/9 - (6*I)*Pi*G[1, x])*RATIO[x]) + 
         (10*Zeta[3])/3 + ((52*I)/9)*Pi*Zeta[3] - 12*G[1, x]*Zeta[3] + 
         Log[mu2/s]*(3778/81 + ((260*I)/9)*Pi - (349*Pi^2)/54 - 
           ((2*I)/9)*Pi^3 + (242*G[1, x])/27 + ((88*I)/9)*Pi*G[1, x] - 
           (19*Pi^2*G[1, x])/3 + ((16*I)/3)*Pi*G[0, 1, x] - 
           (4*G[1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 1, 1, x])/
            3 - (16*G[1, 1, 1, x])/3 + (((4*I)/3)*Pi*G[1, x] + 
             (4*G[1, 1, x])/3)*RATIO[x^(-1)] + RATIO[x]*(-3778/81 - 
             ((254*I)/9)*Pi + (349*Pi^2)/54 + ((2*I)/9)*Pi^3 - 
             (224*G[1, x])/27 - ((100*I)/9)*Pi*G[1, x] + (19*Pi^2*G[1, x])/
              3 - ((16*I)/3)*Pi*G[0, 1, x] + ((16*I)/3)*Pi*G[1, 1, x] - 
             (16*G[0, 1, 1, x])/3 + (16*G[1, 1, 1, x])/3 - (124*Zeta[3])/9) + 
           (124*Zeta[3])/9) + RATIO[x]*(-37559/486 - ((4106*I)/81)*Pi + 
           (149*Pi^2)/9 + ((55*I)/18)*Pi^3 - (49*Pi^4)/135 - 
           (328*G[1, x])/81 - ((224*I)/27)*Pi*G[1, x] + (160*Pi^2*G[1, x])/
            27 + ((7*I)/3)*Pi^3*G[1, x] - ((20*I)/3)*Pi*G[0, 1, x] + 
           (10*Pi^2*G[0, 1, x])/3 + ((20*I)/3)*Pi*G[1, 1, x] - 
           (10*Pi^2*G[1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, x] - 
           (20*G[0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] + (20*G[1, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 1, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
           (20*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, x])/3 - 
           (20*G[1, 1, 1, 1, x])/3 - (10*Zeta[3])/3 - ((52*I)/9)*Pi*Zeta[3] + 
           12*G[1, x]*Zeta[3])) + e^2*(833023/2916 + ((5315*I)/27)*Pi - 
         (68707*Pi^2)/972 - ((1382*I)/81)*Pi^3 + (17953*Pi^4)/6480 + 
         ((373*I)/1080)*Pi^5 + (4076*G[1, x])/243 - ((104*I)/81)*Pi*G[1, x] - 
         (805*Pi^2*G[1, x])/162 - ((38*I)/9)*Pi^3*G[1, x] + 
         (533*Pi^4*G[1, x])/360 + ((80*I)/9)*Pi*G[0, 1, x] - 
         (62*Pi^2*G[0, 1, x])/9 - ((8*I)/3)*Pi^3*G[0, 1, x] - 
         (604*G[1, 1, x])/27 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (59*Pi^2*G[1, 1, x])/9 + ((8*I)/3)*Pi^3*G[1, 1, x] + 
         ((20*I)/3)*Pi*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 + 
         (80*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi*G[0, 1, 1, x] + 
         (38*Pi^2*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi*G[1, 0, 1, x] + 
         (10*Pi^2*G[1, 0, 1, x])/3 + (26*G[1, 1, 1, x])/9 + 
         ((20*I)/3)*Pi*G[1, 1, 1, x] - (38*Pi^2*G[1, 1, 1, x])/9 + 
         ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + (20*G[0, 0, 1, 1, x])/3 - 
         ((4*I)/3)*Pi*G[0, 0, 1, 1, x] - ((4*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         (56*G[0, 1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         ((4*I)/3)*Pi*G[1, 0, 0, 1, x] - (20*G[1, 0, 1, 1, x])/3 + 
         ((4*I)/3)*Pi*G[1, 0, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (44*G[1, 1, 1, 1, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         (4*G[0, 0, 0, 1, 1, x])/3 - (20*G[0, 0, 1, 1, 1, x])/3 - 
         (4*G[0, 1, 0, 1, 1, x])/3 + 20*G[0, 1, 1, 1, 1, x] - 
         (4*G[1, 0, 0, 1, 1, x])/3 + (20*G[1, 0, 1, 1, 1, x])/3 + 
         (4*G[1, 1, 0, 1, 1, x])/3 - 20*G[1, 1, 1, 1, 1, x] + 
         Log[mu2/s]^5*(-16/45 + (16*RATIO[x])/45) + Log[mu2/s]^4*
          (-31/108 - ((11*I)/18)*Pi + (7*G[1, x])/6 + 
           (31/108 + ((11*I)/18)*Pi - (7*G[1, x])/6)*RATIO[x]) + 
         Log[mu2/s]^3*(517/81 + ((79*I)/27)*Pi + (5*Pi^2)/9 + 
           (110*G[1, x])/27 + ((14*I)/3)*Pi*G[1, x] + 
           (-517/81 - ((79*I)/27)*Pi - (5*Pi^2)/9 - (110*G[1, x])/27 - 
             ((14*I)/3)*Pi*G[1, x])*RATIO[x]) - (4649*Zeta[3])/81 - 
         ((698*I)/27)*Pi*Zeta[3] - 2*Pi^2*Zeta[3] - (784*G[1, x]*Zeta[3])/
          27 - ((100*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] + 
         4*G[1, 1, x]*Zeta[3] + Log[mu2/s]^2*(3974/81 + ((824*I)/27)*Pi - 
           (83*Pi^2)/12 - (I/18)*Pi^3 + (307*G[1, x])/27 + 
           ((92*I)/9)*Pi*G[1, x] - (15*Pi^2*G[1, x])/2 + ((20*I)/3)*Pi*
            G[0, 1, x] - 2*G[1, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] + 
           (20*G[0, 1, 1, x])/3 - (20*G[1, 1, 1, x])/3 + 
           ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[x]*(-3974/81 - ((797*I)/27)*Pi + (83*Pi^2)/12 + 
             (I/18)*Pi^3 - (280*G[1, x])/27 - ((110*I)/9)*Pi*G[1, x] + 
             (15*Pi^2*G[1, x])/2 - ((20*I)/3)*Pi*G[0, 1, x] + 
             ((20*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 + 
             (20*G[1, 1, 1, x])/3 - (166*Zeta[3])/9) + (166*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((424*I)/27)*Pi*G[1, x] - (148*Pi^2*G[1, x])/27 - 
           ((7*I)/9)*Pi^3*G[1, x] + ((32*I)/9)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/9 + (424*G[1, 1, x])/27 - ((32*I)/9)*Pi*
            G[1, 1, x] + (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (38*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]*(43759/243 + ((9656*I)/81)*Pi - (6199*Pi^2)/162 - 
           ((127*I)/18)*Pi^3 + (439*Pi^4)/540 + (1708*G[1, x])/81 + 
           ((296*I)/27)*Pi*G[1, x] - (289*Pi^2*G[1, x])/27 - 
           ((17*I)/3)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 1, x] - 
           8*Pi^2*G[0, 1, x] - (106*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] + 
           8*Pi^2*G[1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, x] + 
           12*G[0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
           ((16*I)/3)*Pi*G[1, 0, 1, x] - 8*G[1, 1, 1, x] + 
           ((16*I)/3)*Pi*G[1, 1, 1, x] + (16*G[0, 0, 1, 1, x])/3 - 
           (56*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 1, 1, x])/3 + 
           (56*G[1, 1, 1, 1, x])/3 + (((82*I)/9)*Pi*G[1, x] - 
             (22*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi*G[0, 1, x] + 
             (82*G[1, 1, x])/9 - ((4*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/
              3 - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - (58*Zeta[3])/27 + 
           ((104*I)/9)*Pi*Zeta[3] - (100*G[1, x]*Zeta[3])/3 + 
           RATIO[x]*(-43759/243 - ((9260*I)/81)*Pi + (6001*Pi^2)/162 + 
             ((127*I)/18)*Pi^3 - (439*Pi^4)/540 - (1312*G[1, x])/81 - 
             ((560*I)/27)*Pi*G[1, x] + (355*Pi^2*G[1, x])/27 + 
             ((17*I)/3)*Pi^3*G[1, x] - ((40*I)/3)*Pi*G[0, 1, x] + 
             8*Pi^2*G[0, 1, x] + ((40*I)/3)*Pi*G[1, 1, x] - 
             8*Pi^2*G[1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, x] - 
             (40*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
             ((16*I)/3)*Pi*G[1, 0, 1, x] + (40*G[1, 1, 1, x])/3 - 
             ((16*I)/3)*Pi*G[1, 1, 1, x] - (16*G[0, 0, 1, 1, x])/3 + 
             (56*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 1, 1, x])/3 - 
             (56*G[1, 1, 1, 1, x])/3 + (58*Zeta[3])/27 - ((104*I)/9)*Pi*
              Zeta[3] + (100*G[1, x]*Zeta[3])/3)) + 
         RATIO[x]*(-833023/2916 - ((1693*I)/9)*Pi + (65827*Pi^2)/972 + 
           ((2701*I)/162)*Pi^3 - (17953*Pi^4)/6480 - ((373*I)/1080)*Pi^5 - 
           (1952*G[1, x])/243 - ((1312*I)/81)*Pi*G[1, x] + 
           (896*Pi^2*G[1, x])/81 + (5*I)*Pi^3*G[1, x] - (533*Pi^4*G[1, x])/
            360 - ((112*I)/9)*Pi*G[0, 1, x] + (70*Pi^2*G[0, 1, x])/9 + 
           ((8*I)/3)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 1, x] - 
           (70*Pi^2*G[1, 1, x])/9 - ((8*I)/3)*Pi^3*G[1, 1, x] - 
           ((20*I)/3)*Pi*G[0, 0, 1, x] + (10*Pi^2*G[0, 0, 1, x])/3 - 
           (112*G[0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[0, 1, 1, x] - 
           (38*Pi^2*G[0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 0, 1, x] - 
           (10*Pi^2*G[1, 0, 1, x])/3 + (112*G[1, 1, 1, x])/9 - 
           ((20*I)/3)*Pi*G[1, 1, 1, x] + (38*Pi^2*G[1, 1, 1, x])/9 - 
           ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - (20*G[0, 0, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           20*G[0, 1, 1, 1, x] - ((4*I)/3)*Pi*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + (20*G[1, 0, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 0, 1, 1, x] - ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           20*G[1, 1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - 
           (4*G[0, 0, 0, 1, 1, x])/3 + (20*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 1, 1, x])/3 - 20*G[0, 1, 1, 1, 1, x] + 
           (4*G[1, 0, 0, 1, 1, x])/3 - (20*G[1, 0, 1, 1, 1, x])/3 - 
           (4*G[1, 1, 0, 1, 1, x])/3 + 20*G[1, 1, 1, 1, 1, x] + 
           (4595*Zeta[3])/81 + ((698*I)/27)*Pi*Zeta[3] + 2*Pi^2*Zeta[3] + 
           (820*G[1, x]*Zeta[3])/27 + ((100*I)/3)*Pi*G[1, x]*Zeta[3] + 
           4*G[0, 1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] - (778*Zeta[5])/15) + 
         (778*Zeta[5])/15)) + (1370/81 + ((608*I)/27)*Pi - (365*Pi^2)/54 - 
       ((11*I)/9)*Pi^3 + (304*G[0, x])/27 - (4*Pi^2*G[0, x])/9 - 
       (112*G[1, x])/27 - ((80*I)/9)*Pi*G[1, x] + 4*Pi^2*G[1, x] - 
       (104*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] - 
       ((8*I)/3)*Pi*G[0, 1, x] + ((8*I)/3)*Pi*G[1, 0, x] + 
       ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
       (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (((64*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - 
         (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]^3*(8/9 - (8*RATIO[x])/9) + Log[mu2/s]^2*
        (47/9 + ((8*I)/3)*Pi + 4*G[0, x] - 4*G[1, x] + 
         (-47/9 - ((8*I)/3)*Pi - 4*G[0, x] + 4*G[1, x])*RATIO[x]) + 
       Log[mu2/s]*(416/27 + ((118*I)/9)*Pi - (23*Pi^2)/9 + (104*G[0, x])/9 + 
         ((8*I)/3)*Pi*G[0, x] - (80*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
         (16*G[0, 0, x])/3 + (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (-416/27 - ((94*I)/9)*Pi + (23*Pi^2)/9 - 
           (80*G[0, x])/9 - (8*I)*Pi*G[0, x] + (80*G[1, x])/9 + 
           (8*I)*Pi*G[1, x])*RATIO[x]) + RATIO[x]*(-1370/81 - 
         ((416*I)/27)*Pi + (269*Pi^2)/54 + ((11*I)/9)*Pi^3 - 
         (112*G[0, x])/27 - ((80*I)/9)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 
         (112*G[1, x])/27 + ((80*I)/9)*Pi*G[1, x] - 4*Pi^2*G[1, x] + 
         ((8*I)/3)*Pi*G[0, 0, x] + ((8*I)/3)*Pi*G[0, 1, x] - 
         ((8*I)/3)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] + 
         (8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3 - (62*Zeta[3])/9) + (62*Zeta[3])/9 + 
       e*(16159/243 + ((7228*I)/81)*Pi - (5509*Pi^2)/162 - 
         ((407*I)/54)*Pi^3 + (187*Pi^4)/135 + (3200*G[0, x])/81 - 
         ((64*I)/9)*Pi*G[0, x] + (26*Pi^2*G[0, x])/27 - 
         ((10*I)/9)*Pi^3*G[0, x] - (944*G[1, x])/81 - ((256*I)/27)*Pi*
          G[1, x] + (272*Pi^2*G[1, x])/27 + ((38*I)/9)*Pi^3*G[1, x] - 
         (1132*G[0, 0, x])/27 - ((40*I)/9)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/9 - ((40*I)/3)*Pi*G[0, 1, x] + 
         (20*Pi^2*G[0, 1, x])/3 + ((40*I)/9)*Pi*G[1, 0, x] - 
         (28*Pi^2*G[1, 0, x])/9 + (76*G[1, 1, x])/9 + ((40*I)/3)*Pi*
          G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 + 24*G[0, 0, 0, x] + 
         ((8*I)/3)*Pi*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 0, x] - (40*G[0, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[0, 1, 1, x] + (40*G[1, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + (32*G[1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] - 
         (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 0, x])/3 + 
         (40*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] + (8*G[1, 0, 1, 1, x])/
          3 + (8*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 + 
         (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - (64*G[1, 1, x])/9 + 
           (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + Log[mu2/s]^4*
          (13/18 - (13*RATIO[x])/18) + Log[mu2/s]^3*(47/9 + ((26*I)/9)*Pi + 
           4*G[0, x] - 4*G[1, x] + (-47/9 - ((26*I)/9)*Pi - 4*G[0, x] + 
             4*G[1, x])*RATIO[x]) + Log[mu2/s]^2*(661/27 + ((59*I)/3)*Pi - 
           (79*Pi^2)/18 + (136*G[0, x])/9 + (4*I)*Pi*G[0, x] - 
           (100*G[1, x])/9 - (12*I)*Pi*G[1, x] - 8*G[0, 0, x] + 
           ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           (-661/27 - ((47*I)/3)*Pi + (79*Pi^2)/18 - (100*G[0, x])/9 - 
             (12*I)*Pi*G[0, x] + (100*G[1, x])/9 + (12*I)*Pi*G[1, x])*
            RATIO[x]) + (4*Zeta[3])/9 + ((20*I)/9)*Pi*Zeta[3] - 
         (64*G[0, x]*Zeta[3])/3 + (80*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((-32*I)/27)*Pi^3 + (44*Pi^4)/135 + 
           ((656*I)/27)*Pi*G[0, x] - (248*Pi^2*G[0, x])/27 - 
           ((14*I)/9)*Pi^3*G[0, x] + (656*G[0, 0, x])/27 - 
           ((64*I)/9)*Pi*G[0, 0, x] + (22*Pi^2*G[0, 0, x])/9 + 
           ((64*I)/9)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 - 
           (68*G[0, 0, 0, x])/3 + (64*G[1, 0, 0, x])/9 + 
           (32*G[0, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/3 + 
           (64*Zeta[3])/9 - (8*G[0, x]*Zeta[3])/3) + 
         RATIO[x]*(-16159/243 - ((4972*I)/81)*Pi + (3877*Pi^2)/162 + 
           ((403*I)/54)*Pi^3 - (55*Pi^4)/27 - (656*G[0, x])/81 - 
           ((448*I)/27)*Pi*G[0, x] + (320*Pi^2*G[0, x])/27 + 
           ((38*I)/9)*Pi^3*G[0, x] + (656*G[1, x])/81 + ((448*I)/27)*Pi*
            G[1, x] - (320*Pi^2*G[1, x])/27 - ((38*I)/9)*Pi^3*G[1, x] + 
           ((40*I)/3)*Pi*G[0, 0, x] - (20*Pi^2*G[0, 0, x])/3 + 
           ((40*I)/3)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 0, x] + (20*Pi^2*G[1, 0, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/3 + 
           (40*G[0, 0, 0, x])/3 - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] + 
           (40*G[0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, x] - 
           (40*G[1, 0, 0, x])/3 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           (40*G[1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, x] - 
           (40*G[0, 0, 0, 0, x])/3 + (8*G[0, 0, 1, 1, x])/3 + 
           (8*G[0, 1, 0, 0, x])/3 - (40*G[0, 1, 1, 1, x])/3 + 
           (40*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
           (8*G[1, 1, 0, 0, x])/3 + (40*G[1, 1, 1, 1, x])/3 - 12*Zeta[3] - 
           ((20*I)/9)*Pi*Zeta[3] + (80*G[0, x]*Zeta[3])/3 - 
           (80*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(4972/81 + ((1778*I)/27)*Pi - 
           (1111*Pi^2)/54 - ((35*I)/9)*Pi^3 + (940*G[0, x])/27 + 
           ((16*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/9 - (484*G[1, x])/27 - 
           ((176*I)/9)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 - (256*G[0, 0, x])/
            9 - ((16*I)/3)*Pi*G[0, 0, x] - ((32*I)/3)*Pi*G[0, 1, x] + 
           ((16*I)/3)*Pi*G[1, 0, x] + (8*G[1, 1, x])/3 + ((32*I)/3)*Pi*
            G[1, 1, x] + (32*G[0, 0, 0, x])/3 - (32*G[0, 1, 1, x])/3 + 
           (16*G[1, 0, 0, x])/3 + (32*G[1, 1, 1, x])/3 + 
           (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(-4972/81 - ((1322*I)/27)*Pi + (847*Pi^2)/54 + 
             ((43*I)/9)*Pi^3 - (448*G[0, x])/27 - ((200*I)/9)*Pi*G[0, x] + 
             (38*Pi^2*G[0, x])/3 + (448*G[1, x])/27 + ((200*I)/9)*Pi*
              G[1, x] - (38*Pi^2*G[1, x])/3 + ((32*I)/3)*Pi*G[0, 0, x] + 
             ((32*I)/3)*Pi*G[0, 1, x] - ((32*I)/3)*Pi*G[1, 0, x] - 
             ((32*I)/3)*Pi*G[1, 1, x] + (32*G[0, 0, 0, x])/3 + 
             (32*G[0, 1, 1, x])/3 - (32*G[1, 0, 0, x])/3 - (32*G[1, 1, 1, x])/
              3 - (116*Zeta[3])/9) + (68*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
            (((-4*I)/9)*Pi^3 + ((140*I)/9)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 + 
             (140*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] + 
             ((8*I)/3)*Pi*G[1, 0, x] - (32*G[0, 0, 0, x])/3 + 
             (8*G[1, 0, 0, x])/3 + (8*Zeta[3])/3))) + 
       e^2*(300751/1458 + ((69158*I)/243)*Pi - (110119*Pi^2)/972 - 
         ((4501*I)/162)*Pi^3 + (33427*Pi^4)/6480 + ((31*I)/36)*Pi^5 + 
         (31672*G[0, x])/243 - ((944*I)/27)*Pi*G[0, x] + 
         (913*Pi^2*G[0, x])/81 - ((8*I)/27)*Pi^3*G[0, x] + 
         (179*Pi^4*G[0, x])/540 - (8152*G[1, x])/243 + ((208*I)/81)*Pi*
          G[1, x] + (805*Pi^2*G[1, x])/81 + ((208*I)/27)*Pi^3*G[1, x] - 
         (263*Pi^4*G[1, x])/108 - (11192*G[0, 0, x])/81 - 
         ((32*I)/27)*Pi*G[0, 0, x] + (4*Pi^2*G[0, 0, x])/27 + 
         ((16*I)/9)*Pi^3*G[0, 0, x] - ((160*I)/9)*Pi*G[0, 1, x] + 
         (124*Pi^2*G[0, 1, x])/9 + ((52*I)/9)*Pi^3*G[0, 1, x] + 
         ((32*I)/27)*Pi*G[1, 0, x] - (92*Pi^2*G[1, 0, x])/27 - 
         ((16*I)/9)*Pi^3*G[1, 0, x] + (1208*G[1, 1, x])/27 + 
         ((160*I)/9)*Pi*G[1, 1, x] - (118*Pi^2*G[1, 1, x])/9 - 
         ((52*I)/9)*Pi^3*G[1, 1, x] + 92*G[0, 0, 0, x] + 
         ((40*I)/9)*Pi*G[0, 0, 0, x] - (4*Pi^2*G[0, 0, 0, x])/3 - 
         ((40*I)/3)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 - 
         ((40*I)/9)*Pi*G[0, 1, 0, x] + (28*Pi^2*G[0, 1, 0, x])/9 - 
         (160*G[0, 1, 1, x])/9 + ((40*I)/3)*Pi*G[0, 1, 1, x] - 
         (76*Pi^2*G[0, 1, 1, x])/9 + (32*G[1, 0, 0, x])/27 - 
         ((40*I)/9)*Pi*G[1, 0, 0, x] + (32*Pi^2*G[1, 0, 0, x])/9 + 
         ((40*I)/3)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
         ((40*I)/9)*Pi*G[1, 1, 0, x] - (28*Pi^2*G[1, 1, 0, x])/9 - 
         (52*G[1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 1, x] + 
         (76*Pi^2*G[1, 1, 1, x])/9 - (464*G[0, 0, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (40*G[0, 0, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + (112*G[0, 1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - (32*G[1, 0, 0, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 0, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + (40*G[1, 0, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + (40*G[1, 1, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - (88*G[1, 1, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + (56*G[0, 0, 0, 0, 0, x])/3 - 
         (8*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 0, x])/3 + 
         (40*G[0, 0, 1, 1, 1, x])/3 + 8*G[0, 1, 0, 0, 0, x] + 
         (8*G[0, 1, 0, 1, 1, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 - 
         40*G[0, 1, 1, 1, 1, x] + (56*G[1, 0, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 - 
         (40*G[1, 0, 1, 1, 1, x])/3 - 8*G[1, 1, 0, 0, 0, x] - 
         (8*G[1, 1, 0, 1, 1, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
         40*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(16/45 - (16*RATIO[x])/45) + 
         Log[mu2/s]^4*(113/36 + ((16*I)/9)*Pi + (7*G[0, x])/3 - 
           (7*G[1, x])/3 + (-113/36 - ((16*I)/9)*Pi - (7*G[0, x])/3 + 
             (7*G[1, x])/3)*RATIO[x]) + Log[mu2/s]^3*
          (541/27 + ((47*I)/3)*Pi - (11*Pi^2)/3 + (304*G[0, x])/27 + 
           ((28*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 - ((28*I)/3)*Pi*G[1, x] - 
           (56*G[0, 0, x])/9 + (((28*I)/9)*Pi*G[0, x] + (28*G[0, 0, x])/9)*
            RATIO[(1 - x)^(-1)] + (-541/27 - ((113*I)/9)*Pi + (11*Pi^2)/3 - 
             (220*G[0, x])/27 - ((28*I)/3)*Pi*G[0, x] + (220*G[1, x])/27 + 
             ((28*I)/3)*Pi*G[1, x])*RATIO[x]) - (1051*Zeta[3])/27 - 
         ((350*I)/9)*Pi*Zeta[3] + 2*Pi^2*Zeta[3] - (1904*G[0, x]*Zeta[3])/
          27 - ((200*I)/9)*Pi*G[0, x]*Zeta[3] + (1688*G[1, x]*Zeta[3])/27 + 
         ((200*I)/3)*Pi*G[1, x]*Zeta[3] + (352*G[0, 0, x]*Zeta[3])/9 + 
         (16*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 - 
         (16*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*
          (((-848*I)/27)*Pi*G[1, x] + (296*Pi^2*G[1, x])/27 + 
           ((14*I)/9)*Pi^3*G[1, x] - ((64*I)/9)*Pi*G[0, 1, x] + 
           (16*Pi^2*G[0, 1, x])/9 - (848*G[1, 1, x])/27 + 
           ((64*I)/9)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/9 - 
           (64*G[0, 1, 1, x])/9 + (76*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/
            3 - (32*G[1, 1, 1, 1, x])/3 + (8*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]^2*(6416/81 + ((235*I)/3)*Pi - (99*Pi^2)/4 - 
           ((43*I)/9)*Pi^3 + (1106*G[0, x])/27 + ((8*I)/3)*Pi*G[0, x] - 
           (35*Pi^2*G[0, x])/9 - (614*G[1, x])/27 - ((184*I)/9)*Pi*G[1, x] + 
           15*Pi^2*G[1, x] - (280*G[0, 0, x])/9 - ((16*I)/3)*Pi*G[0, 0, x] - 
           ((40*I)/3)*Pi*G[0, 1, x] + ((16*I)/3)*Pi*G[1, 0, x] + 
           4*G[1, 1, x] + ((40*I)/3)*Pi*G[1, 1, x] + (40*G[0, 0, 0, x])/3 - 
           (40*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (40*G[1, 1, 1, x])/
            3 + ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[x]*(-6416/81 - ((541*I)/9)*Pi + (691*Pi^2)/36 + 
             ((55*I)/9)*Pi^3 - (560*G[0, x])/27 - ((220*I)/9)*Pi*G[0, x] + 
             15*Pi^2*G[0, x] + (560*G[1, x])/27 + ((220*I)/9)*Pi*G[1, x] - 
             15*Pi^2*G[1, x] + ((40*I)/3)*Pi*G[0, 0, x] + ((40*I)/3)*Pi*
              G[0, 1, x] - ((40*I)/3)*Pi*G[1, 0, x] - ((40*I)/3)*Pi*
              G[1, 1, x] + (40*G[0, 0, 0, x])/3 + (40*G[0, 1, 1, x])/3 - 
             (40*G[1, 0, 0, x])/3 - (40*G[1, 1, 1, x])/3 - (98*Zeta[3])/9) + 
           (26*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 + 
             ((146*I)/9)*Pi*G[0, x] - (50*Pi^2*G[0, x])/9 + (146*G[0, 0, x])/
              9 - (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[1, 0, x] - 
             (40*G[0, 0, 0, x])/3 + 4*G[1, 0, 0, x] + 4*Zeta[3])) + 
         Log[mu2/s]*(45638/243 + ((17776*I)/81)*Pi - (13229*Pi^2)/162 - 
           ((977*I)/54)*Pi^3 + (583*Pi^4)/180 + (8360*G[0, x])/81 - 
           ((304*I)/27)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 - 
           ((26*I)/9)*Pi^3*G[0, x] - (3416*G[1, x])/81 - ((592*I)/27)*Pi*
            G[1, x] + (578*Pi^2*G[1, x])/27 + ((94*I)/9)*Pi^3*G[1, x] - 
           (2516*G[0, 0, x])/27 - ((56*I)/9)*Pi*G[0, 0, x] + 
           4*Pi^2*G[0, 0, x] - (24*I)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] + 
           ((56*I)/9)*Pi*G[1, 0, x] - (56*Pi^2*G[1, 0, x])/9 + 
           (212*G[1, 1, x])/9 + (24*I)*Pi*G[1, 1, x] - 16*Pi^2*G[1, 1, x] + 
           56*G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 0, x] - 
           ((32*I)/3)*Pi*G[0, 0, 1, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] - 
           24*G[0, 1, 1, x] + ((32*I)/3)*Pi*G[0, 1, 1, x] + 
           (56*G[1, 0, 0, x])/9 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
           ((32*I)/3)*Pi*G[1, 0, 1, x] + ((16*I)/3)*Pi*G[1, 1, 0, x] + 
           16*G[1, 1, 1, x] - ((32*I)/3)*Pi*G[1, 1, 1, x] - 
           (64*G[0, 0, 0, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 - 
           (16*G[0, 1, 0, 0, x])/3 + (112*G[0, 1, 1, 1, x])/3 - 
           16*G[1, 0, 0, 0, x] + (32*G[1, 0, 1, 1, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 - (112*G[1, 1, 1, 1, x])/3 + 
           (((-164*I)/9)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 - 
             ((8*I)/3)*Pi*G[0, 1, x] - (164*G[1, 1, x])/9 + 
             ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
             (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - (142*Zeta[3])/9 - 
           ((44*I)/9)*Pi*Zeta[3] - (184*G[0, x]*Zeta[3])/3 + 
           72*G[1, x]*Zeta[3] + RATIO[x]*(-45638/243 - ((12832*I)/81)*Pi + 
             (9749*Pi^2)/162 + ((319*I)/18)*Pi^3 - (2669*Pi^4)/540 - 
             (2624*G[0, x])/81 - ((1120*I)/27)*Pi*G[0, x] + 
             (710*Pi^2*G[0, x])/27 + ((86*I)/9)*Pi^3*G[0, x] + 
             (2624*G[1, x])/81 + ((1120*I)/27)*Pi*G[1, x] - 
             (710*Pi^2*G[1, x])/27 - ((86*I)/9)*Pi^3*G[1, x] + 
             ((80*I)/3)*Pi*G[0, 0, x] - 16*Pi^2*G[0, 0, x] + 
             ((80*I)/3)*Pi*G[0, 1, x] - 16*Pi^2*G[0, 1, x] - 
             ((80*I)/3)*Pi*G[1, 0, x] + 16*Pi^2*G[1, 0, x] - 
             ((80*I)/3)*Pi*G[1, 1, x] + 16*Pi^2*G[1, 1, x] + 
             (80*G[0, 0, 0, x])/3 - ((32*I)/3)*Pi*G[0, 0, 0, x] + 
             ((32*I)/3)*Pi*G[0, 0, 1, x] + ((32*I)/3)*Pi*G[0, 1, 0, x] + 
             (80*G[0, 1, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, x] - 
             (80*G[1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, x] - 
             ((32*I)/3)*Pi*G[1, 0, 1, x] - ((32*I)/3)*Pi*G[1, 1, 0, x] - 
             (80*G[1, 1, 1, x])/3 + ((32*I)/3)*Pi*G[1, 1, 1, x] - 
             (112*G[0, 0, 0, 0, x])/3 + (32*G[0, 0, 1, 1, x])/3 + 
             (32*G[0, 1, 0, 0, x])/3 - (112*G[0, 1, 1, 1, x])/3 + 
             (112*G[1, 0, 0, 0, x])/3 - (32*G[1, 0, 1, 1, x])/3 - 
             (32*G[1, 1, 0, 0, x])/3 + (112*G[1, 1, 1, 1, x])/3 - 
             10*Zeta[3] + ((44*I)/9)*Pi*Zeta[3] + (232*G[0, x]*Zeta[3])/3 - 
             (232*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (((-70*I)/27)*Pi^3 + (23*Pi^4)/27 + ((1420*I)/27)*Pi*G[0, x] - 
             (514*Pi^2*G[0, x])/27 - ((10*I)/3)*Pi^3*G[0, x] - 
             ((4*I)/9)*Pi^3*G[1, x] + (1420*G[0, 0, x])/27 - 
             ((140*I)/9)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] + 
             ((140*I)/9)*Pi*G[1, 0, x] - (44*Pi^2*G[1, 0, x])/9 - 
             48*G[0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 0, 0, x] - 
             ((8*I)/3)*Pi*G[0, 1, 0, x] + (140*G[1, 0, 0, x])/9 - 
             ((8*I)/3)*Pi*G[1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
             (88*G[0, 0, 0, 0, x])/3 - (8*G[0, 1, 0, 0, x])/3 - 
             (32*G[1, 0, 0, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 + 
             (140*Zeta[3])/9 - 8*G[0, x]*Zeta[3] + (8*G[1, x]*Zeta[3])/3)) + 
         RATIO[x]*(-300751/1458 - ((45638*I)/243)*Pi + (75079*Pi^2)/972 + 
           ((3929*I)/162)*Pi^3 - (13361*Pi^4)/2160 - ((149*I)/108)*Pi^5 - 
           (3904*G[0, x])/243 - ((2624*I)/81)*Pi*G[0, x] + 
           (1792*Pi^2*G[0, x])/81 + ((70*I)/9)*Pi^3*G[0, x] - 
           (107*Pi^4*G[0, x])/60 + (3904*G[1, x])/243 + ((2624*I)/81)*Pi*
            G[1, x] - (1792*Pi^2*G[1, x])/81 - ((70*I)/9)*Pi^3*G[1, x] + 
           (107*Pi^4*G[1, x])/60 + ((224*I)/9)*Pi*G[0, 0, x] - 
           (140*Pi^2*G[0, 0, x])/9 - ((44*I)/9)*Pi^3*G[0, 0, x] + 
           ((224*I)/9)*Pi*G[0, 1, x] - (140*Pi^2*G[0, 1, x])/9 - 
           ((52*I)/9)*Pi^3*G[0, 1, x] - ((224*I)/9)*Pi*G[1, 0, x] + 
           (140*Pi^2*G[1, 0, x])/9 + ((44*I)/9)*Pi^3*G[1, 0, x] - 
           ((224*I)/9)*Pi*G[1, 1, x] + (140*Pi^2*G[1, 1, x])/9 + 
           ((52*I)/9)*Pi^3*G[1, 1, x] + (224*G[0, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[0, 0, 0, x] + (76*Pi^2*G[0, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[0, 0, 1, x] - (20*Pi^2*G[0, 0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[0, 1, 0, x] - (20*Pi^2*G[0, 1, 0, x])/3 + 
           (224*G[0, 1, 1, x])/9 - ((40*I)/3)*Pi*G[0, 1, 1, x] + 
           (76*Pi^2*G[0, 1, 1, x])/9 - (224*G[1, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[1, 0, 0, x] - (76*Pi^2*G[1, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[1, 0, 1, x] + (20*Pi^2*G[1, 0, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/3 - 
           (224*G[1, 1, 1, x])/9 + ((40*I)/3)*Pi*G[1, 1, 1, x] - 
           (76*Pi^2*G[1, 1, 1, x])/9 - 40*G[0, 0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + (40*G[0, 0, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 0, x])/3 - 
           ((8*I)/3)*Pi*G[0, 1, 0, 0, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - 40*G[0, 1, 1, 1, x] + 
           ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - ((8*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - (40*G[1, 0, 1, 1, x])/3 + 
           ((8*I)/3)*Pi*G[1, 0, 1, 1, x] - (40*G[1, 1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
           (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 - 
           (40*G[0, 0, 1, 1, 1, x])/3 - (40*G[0, 1, 0, 0, 0, x])/3 - 
           (8*G[0, 1, 0, 1, 1, x])/3 + (8*G[0, 1, 1, 0, 0, x])/3 + 
           40*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
           (8*G[1, 0, 0, 1, 1, x])/3 + (8*G[1, 0, 1, 0, 0, x])/3 + 
           (40*G[1, 0, 1, 1, 1, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 + 
           (8*G[1, 1, 0, 1, 1, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 - 
           40*G[1, 1, 1, 1, 1, x] + (49*Zeta[3])/9 + ((50*I)/3)*Pi*Zeta[3] - 
           (10*Pi^2*Zeta[3])/3 + (2000*G[0, x]*Zeta[3])/27 + 
           ((200*I)/3)*Pi*G[0, x]*Zeta[3] - (2000*G[1, x]*Zeta[3])/27 - 
           ((200*I)/3)*Pi*G[1, x]*Zeta[3] - (32*G[0, 0, x]*Zeta[3])/3 - 
           (16*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
           (16*G[1, 1, x]*Zeta[3])/3 - (194*Zeta[5])/5) + (422*Zeta[5])/15 + 
         RATIO[(1 - x)^(-1)]*(((-328*I)/81)*Pi^3 + (634*Pi^4)/405 + 
           ((7*I)/27)*Pi^5 + ((6712*I)/81)*Pi*G[0, x] - (2512*Pi^2*G[0, x])/
            81 - ((149*I)/27)*Pi^3*G[0, x] + (98*Pi^4*G[0, x])/135 - 
           ((32*I)/27)*Pi^3*G[1, x] + (44*Pi^4*G[1, x])/135 + 
           (6712*G[0, 0, x])/81 - ((656*I)/27)*Pi*G[0, 0, x] + 
           (289*Pi^2*G[0, 0, x])/27 + ((14*I)/9)*Pi^3*G[0, 0, x] + 
           ((656*I)/27)*Pi*G[1, 0, x] - (248*Pi^2*G[1, 0, x])/27 - 
           ((14*I)/9)*Pi^3*G[1, 0, x] - (692*G[0, 0, 0, x])/9 + 
           ((64*I)/9)*Pi*G[0, 0, 0, x] - (32*Pi^2*G[0, 0, 0, x])/9 - 
           ((64*I)/9)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/9 + 
           (656*G[1, 0, 0, x])/27 - ((64*I)/9)*Pi*G[1, 0, 0, x] + 
           (22*Pi^2*G[1, 0, 0, x])/9 + ((64*I)/9)*Pi*G[1, 1, 0, x] - 
           (16*Pi^2*G[1, 1, 0, x])/9 + (496*G[0, 0, 0, 0, x])/9 - 
           (64*G[0, 1, 0, 0, x])/9 - (68*G[1, 0, 0, 0, x])/3 + 
           (64*G[1, 1, 0, 0, x])/9 - (88*G[0, 0, 0, 0, 0, x])/3 + 
           (8*G[0, 1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 0, 0, x])/3 - 
           (8*G[1, 1, 0, 0, 0, x])/3 + (656*Zeta[3])/27 + (2*Pi^2*Zeta[3])/
            3 - (140*G[0, x]*Zeta[3])/9 - ((200*I)/9)*Pi*G[0, x]*Zeta[3] + 
           (64*G[1, x]*Zeta[3])/9 - (128*G[0, 0, x]*Zeta[3])/9 - 
           (8*G[1, 0, x]*Zeta[3])/3 + (16*Zeta[5])/3)))/Nc) + 
   Nc^2*(-23213/1296 - ((1513*I)/108)*Pi + (13*Pi^2)/54 + (I/9)*Pi^3 - 
     (181*Pi^4)/360 - (404*G[1, x])/27 - ((52*I)/9)*Pi*G[1, x] + 
     7*Pi^2*G[1, x] + (I/3)*Pi^3*G[1, x] - ((58*I)/3)*Pi*G[0, 1, x] - 
     (2*Pi^2*G[0, 1, x])/3 + 12*G[1, 1, x] + ((22*I)/3)*Pi*G[1, 1, x] + 
     (8*Pi^2*G[1, 1, x])/3 + (12*I)*Pi*G[0, 0, 1, x] - (58*G[0, 1, 1, x])/3 - 
     (4*I)*Pi*G[0, 1, 1, x] + (22*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
     12*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(-1/2 + RATIO[x]/2) + Log[mu2/s]^3*
      (17/9 + 2*G[1, x] + (-17/9 - 2*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^2*(67/9 + ((2*I)/3)*Pi - Pi^2/6 - 5*G[1, x] + 
       (2*I)*Pi*G[1, x] - 4*G[1, 1, x] + (-67/9 - ((2*I)/3)*Pi + Pi^2/6 + 
         5*G[1, x] - (2*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x]) - 
     (16*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 2*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*((11*Pi^4)/30 + 2*Pi^2*G[0, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, x] - 12*G[0, 0, 1, 1, x] - (12*I)*Pi*Zeta[3]) + 
     RATIO[x]*(23213/1296 + ((1513*I)/108)*Pi - (121*Pi^2)/54 - (I/9)*Pi^3 + 
       (49*Pi^4)/360 + (404*G[1, x])/27 + ((160*I)/9)*Pi*G[1, x] - 
       5*Pi^2*G[1, x] - (I/3)*Pi^3*G[1, x] + ((22*I)/3)*Pi*G[0, 1, x] - 
       (4*Pi^2*G[0, 1, x])/3 - ((22*I)/3)*Pi*G[1, 1, x] - 
       (8*Pi^2*G[1, 1, x])/3 + (22*G[0, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] - (22*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 1, 1, 1, x] + 
       (16*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(103/108 - ((26*I)/9)*Pi + Pi^2/9 - (160*G[1, x])/9 - 
       (10*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - (8*I)*Pi*G[1, 1, x] - 
       14*Zeta[3] + RATIO[x]*(-103/108 + ((26*I)/9)*Pi - Pi^2/9 + 
         (160*G[1, x])/9 + (10*I)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 
         (8*I)*Pi*G[1, 1, x] + 14*Zeta[3])) + 
     e*(-309479/2592 - ((55565*I)/648)*Pi + (21191*Pi^2)/1296 + 
       ((91*I)/108)*Pi^3 - (697*Pi^4)/2160 - ((7*I)/45)*Pi^5 - 
       (3004*G[1, x])/81 + ((1667*I)/54)*Pi*G[1, x] + (683*Pi^2*G[1, x])/54 + 
       ((29*I)/3)*Pi^3*G[1, x] - (59*Pi^4*G[1, x])/60 - 
       ((313*I)/6)*Pi*G[0, 1, x] + (323*Pi^2*G[0, 1, x])/12 - 
       ((7*I)/3)*Pi^3*G[0, 1, x] + (620*G[1, 1, x])/9 + 
       ((67*I)/6)*Pi*G[1, 1, x] - (221*Pi^2*G[1, 1, x])/12 + 
       (3*I)*Pi^3*G[1, 1, x] - ((335*I)/6)*Pi*G[0, 0, 1, x] - 
       (38*Pi^2*G[0, 0, 1, x])/3 - (313*G[0, 1, 1, x])/6 + 
       ((251*I)/6)*Pi*G[0, 1, 1, x] + (31*Pi^2*G[0, 1, 1, x])/3 + 
       ((239*I)/6)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] - 
       (91*G[1, 1, 1, x])/6 - ((107*I)/6)*Pi*G[1, 1, 1, x] - 
       (29*Pi^2*G[1, 1, 1, x])/3 + (36*I)*Pi*G[0, 0, 0, 1, x] - 
       (335*G[0, 0, 1, 1, x])/6 - (28*I)*Pi*G[0, 0, 1, 1, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, x] + (535*G[0, 1, 1, 1, x])/6 + 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 1, x] + 
       (239*G[1, 0, 1, 1, x])/6 - (4*I)*Pi*G[1, 0, 1, 1, x] - 
       (8*I)*Pi*G[1, 1, 0, 1, x] - (283*G[1, 1, 1, 1, x])/6 + 
       36*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 1, 1, x] - 
       28*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 1, x] + 
       12*G[1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/3 + RATIO[x]/3) + 
       Log[mu2/s]^4*(53/36 + (5*G[1, x])/3 + (-53/36 - (5*G[1, x])/3)*
          RATIO[x]) + Log[mu2/s]^3*(49/9 + ((8*I)/9)*Pi - 5*G[1, x] + 
         ((8*I)/3)*Pi*G[1, x] - 4*G[1, 1, x] + (-49/9 - ((8*I)/9)*Pi + 
           5*G[1, x] - ((8*I)/3)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x]) - 
       (53*Zeta[3])/3 - ((23*I)/18)*Pi*Zeta[3] - (85*Pi^2*Zeta[3])/6 + 
       48*G[1, x]*Zeta[3] + ((32*I)/3)*Pi*G[1, x]*Zeta[3] - 
       4*G[0, 1, x]*Zeta[3] + 28*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-1165*I)/18)*Pi*G[1, x] + (137*Pi^2*G[1, x])/9 + 
         (I/6)*Pi^3*G[1, x] - (24*I)*Pi*G[0, 1, x] - (1165*G[1, 1, x])/18 + 
         (23*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/6 - 24*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + (154*G[1, 1, 1, x])/3 + 
         2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 6*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(85/108 - ((43*I)/18)*Pi - (23*Pi^2)/36 - 
         (337*G[1, x])/18 - (16*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] - G[1, 1, x] - (14*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
          RATIO[x^(-1)] - (28*Zeta[3])/3 + RATIO[x]*(-85/108 + 
           ((26*I)/9)*Pi + (23*Pi^2)/36 + (173*G[1, x])/9 + 
           (15*I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] + 
           (14*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] + 
           (28*Zeta[3])/3)) + Log[mu2/s]*(-10511/216 - ((328*I)/9)*Pi + 
         (13*Pi^2)/6 + ((2*I)/9)*Pi^3 - (181*Pi^4)/180 - (2053*G[1, x])/54 - 
         ((100*I)/9)*Pi*G[1, x] + (119*Pi^2*G[1, x])/6 + 
         ((2*I)/3)*Pi^3*G[1, x] - ((142*I)/3)*Pi*G[0, 1, x] - 
         (4*Pi^2*G[0, 1, x])/3 + (79*G[1, 1, x])/3 + ((82*I)/3)*Pi*
          G[1, 1, x] + 10*Pi^2*G[1, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
         (142*G[0, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, x] + (88*G[1, 1, 1, x])/3 + 
         (20*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 1, 1, x] - 
         20*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, x] + 
         (((-85*I)/3)*Pi*G[1, x] - (85*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - 
           6*G[1, 1, 1, x])*RATIO[x^(-1)] - (214*Zeta[3])/9 + 
         (8*I)*Pi*Zeta[3] - (16*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] - 
           24*G[0, 0, 1, 1, x] - (24*I)*Pi*Zeta[3]) + 
         RATIO[x]*(10511/216 + ((617*I)/18)*Pi - (37*Pi^2)/6 - 
           ((2*I)/9)*Pi^3 + (49*Pi^4)/180 + (968*G[1, x])/27 + 
           ((346*I)/9)*Pi*G[1, x] - (95*Pi^2*G[1, x])/6 - 
           ((2*I)/3)*Pi^3*G[1, x] + ((70*I)/3)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/3 - ((70*I)/3)*Pi*G[1, 1, x] - 
           10*Pi^2*G[1, 1, x] + (70*G[0, 1, 1, x])/3 + 
           (16*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           (70*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] + 
           20*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 24*G[1, 1, 1, 1, x] + 
           (214*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*((-11*Pi^4)/72 - ((4*I)/15)*Pi^5 + 
         (11*Pi^4*G[1, x])/30 - (5*Pi^2*G[0, 1, x])/6 + 
         (4*I)*Pi^3*G[0, 1, x] + (5*I)*Pi*G[0, 0, 1, x] + 
         14*Pi^2*G[0, 0, 1, x] - 6*Pi^2*G[0, 1, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] - (36*I)*Pi*G[0, 0, 0, 1, x] + 
         5*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (36*I)*Pi*G[0, 1, 0, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, x] - 
         36*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 1, 1, x] + 
         36*G[0, 1, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 1, x] + (5*I)*Pi*Zeta[3] + 
         24*Pi^2*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 1, x]*Zeta[3] - 24*Zeta[5]) - 21*Zeta[5] + 
       RATIO[x]*(309479/2592 + ((50957*I)/648)*Pi - (31091*Pi^2)/1296 - 
         ((257*I)/54)*Pi^3 + (1621*Pi^4)/2160 + ((19*I)/45)*Pi^5 + 
         (2428*G[1, x])/81 + ((968*I)/27)*Pi*G[1, x] - (559*Pi^2*G[1, x])/
          27 - ((35*I)/6)*Pi^3*G[1, x] + (37*Pi^4*G[1, x])/60 + 
         ((98*I)/3)*Pi*G[0, 1, x] - (127*Pi^2*G[0, 1, x])/12 - 
         ((5*I)/3)*Pi^3*G[0, 1, x] - ((98*I)/3)*Pi*G[1, 1, x] + 
         (127*Pi^2*G[1, 1, x])/12 - (3*I)*Pi^3*G[1, 1, x] + 
         ((35*I)/6)*Pi*G[0, 0, 1, x] - (4*Pi^2*G[0, 0, 1, x])/3 + 
         (98*G[0, 1, 1, x])/3 - ((107*I)/6)*Pi*G[0, 1, 1, x] - 
         (13*Pi^2*G[0, 1, 1, x])/3 - ((35*I)/6)*Pi*G[1, 0, 1, x] - 
         4*Pi^2*G[1, 0, 1, x] - (98*G[1, 1, 1, x])/3 + 
         ((107*I)/6)*Pi*G[1, 1, 1, x] + (29*Pi^2*G[1, 1, 1, x])/3 + 
         (35*G[0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] - (247*G[0, 1, 1, 1, x])/6 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] - (35*G[1, 0, 1, 1, x])/6 + 
         (4*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (247*G[1, 1, 1, 1, x])/6 + 4*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 1, 1, x] + 
         8*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, 1, x] + (116*Zeta[3])/3 - 
         ((229*I)/18)*Pi*Zeta[3] - (59*Pi^2*Zeta[3])/6 - 66*G[1, x]*Zeta[3] + 
         ((4*I)/3)*Pi*G[1, x]*Zeta[3] + 28*G[0, 1, x]*Zeta[3] - 
         28*G[1, 1, x]*Zeta[3] + 45*Zeta[5])) + 
     e^2*(-23550685/46656 - ((466951*I)/1296)*Pi + (79111*Pi^2)/864 + 
       ((245*I)/18)*Pi^3 - (8441*Pi^4)/6480 - ((103*I)/270)*Pi^5 - 
       (4061*Pi^6)/10080 - (23234*G[1, x])/243 + ((16067*I)/81)*Pi*G[1, x] - 
       (4391*Pi^2*G[1, x])/648 + ((161*I)/9)*Pi^3*G[1, x] - 
       (2357*Pi^4*G[1, x])/360 - ((197*I)/360)*Pi^5*G[1, x] - 
       ((932*I)/9)*Pi*G[0, 1, x] + (2147*Pi^2*G[0, 1, x])/36 + 
       ((77*I)/3)*Pi^3*G[0, 1, x] + (137*Pi^4*G[0, 1, x])/90 + 
       (7798*G[1, 1, x])/27 - ((917*I)/18)*Pi*G[1, 1, x] - 
       (571*Pi^2*G[1, 1, x])/18 - ((62*I)/3)*Pi^3*G[1, 1, x] - 
       (11*Pi^4*G[1, 1, x])/20 - ((793*I)/6)*Pi*G[0, 0, 1, x] + 
       (761*Pi^2*G[0, 0, 1, x])/12 - ((37*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (932*G[0, 1, 1, x])/9 + ((523*I)/6)*Pi*G[0, 1, 1, x] - 
       (464*Pi^2*G[0, 1, 1, x])/9 + ((43*I)/3)*Pi^3*G[0, 1, 1, x] + 
       ((284*I)/3)*Pi*G[1, 0, 1, x] - (105*Pi^2*G[1, 0, 1, x])/2 - 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] - (1760*G[1, 1, 1, x])/9 - 
       ((2*I)/3)*Pi*G[1, 1, 1, x] + (1295*Pi^2*G[1, 1, 1, x])/36 - 
       ((22*I)/3)*Pi^3*G[1, 1, 1, x] - ((773*I)/6)*Pi*G[0, 0, 0, 1, x] - 
       (110*Pi^2*G[0, 0, 0, 1, x])/3 - (793*G[0, 0, 1, 1, x])/6 + 
       ((689*I)/6)*Pi*G[0, 0, 1, 1, x] + (97*Pi^2*G[0, 0, 1, 1, x])/3 + 
       ((349*I)/3)*Pi*G[0, 1, 0, 1, x] + 40*Pi^2*G[0, 1, 0, 1, x] + 
       (1123*G[0, 1, 1, 1, x])/6 - ((265*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (77*Pi^2*G[0, 1, 1, 1, x])/3 + ((271*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       10*Pi^2*G[1, 0, 0, 1, x] + (284*G[1, 0, 1, 1, x])/3 - 
       ((205*I)/3)*Pi*G[1, 0, 1, 1, x] - (10*Pi^2*G[1, 0, 1, 1, x])/3 - 
       ((419*I)/6)*Pi*G[1, 1, 0, 1, x] - (10*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (70*G[1, 1, 1, 1, x])/3 + ((155*I)/6)*Pi*G[1, 1, 1, 1, x] + 
       (44*Pi^2*G[1, 1, 1, 1, x])/3 + (84*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       (773*G[0, 0, 0, 1, 1, x])/6 - (76*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (76*I)*Pi*G[0, 0, 1, 0, 1, x] + (1411*G[0, 0, 1, 1, 1, x])/6 + 
       (56*I)*Pi*G[0, 0, 1, 1, 1, x] - (64*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (349*G[0, 1, 0, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (44*I)*Pi*G[0, 1, 1, 0, 1, x] - 290*G[0, 1, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (271*G[1, 0, 0, 1, 1, x])/3 - (28*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, 1, x] - (476*G[1, 0, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (44*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (419*G[1, 1, 0, 1, 1, x])/6 + (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (44*I)*Pi*G[1, 1, 1, 0, 1, x] + (307*G[1, 1, 1, 1, 1, x])/2 - 
       (36*I)*Pi*G[1, 1, 1, 1, 1, x] + 84*G[0, 0, 0, 0, 1, 1, x] - 
       148*G[0, 0, 0, 1, 1, 1, x] - 76*G[0, 0, 1, 0, 1, 1, x] + 
       172*G[0, 0, 1, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 1, 1, x] + 
       92*G[0, 1, 0, 1, 1, 1, x] + 44*G[0, 1, 1, 0, 1, 1, x] - 
       76*G[0, 1, 1, 1, 1, 1, x] + 36*G[1, 0, 0, 0, 1, 1, x] - 
       48*G[1, 0, 0, 1, 1, 1, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 1, 1, x] + 
       56*G[1, 1, 0, 1, 1, 1, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
       52*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(-5/36 + (5*RATIO[x])/36) + 
       Log[mu2/s]^5*(127/180 + (5*G[1, x])/6 + (-127/180 - (5*G[1, x])/6)*
          RATIO[x]) + Log[mu2/s]^4*(80/27 + ((11*I)/18)*Pi + Pi^2/24 - 
         (35*G[1, x])/12 + ((11*I)/6)*Pi*G[1, x] - (7*G[1, 1, x])/3 + 
         (-80/27 - ((11*I)/18)*Pi - Pi^2/24 + (35*G[1, x])/12 - 
           ((11*I)/6)*Pi*G[1, x] + (7*G[1, 1, x])/3)*RATIO[x]) + 
       (30823*Zeta[3])/324 + ((548*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/6 - 
       ((58*I)/3)*Pi^3*Zeta[3] + (3370*G[1, x]*Zeta[3])/27 + 
       ((229*I)/2)*Pi*G[1, x]*Zeta[3] - 29*Pi^2*G[1, x]*Zeta[3] + 
       15*G[0, 1, x]*Zeta[3] + ((32*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (133*G[1, 1, x]*Zeta[3])/3 + (56*I)*Pi*G[1, 1, x]*Zeta[3] - 
       4*G[0, 0, 1, x]*Zeta[3] + (128*G[0, 1, 1, x]*Zeta[3])/3 + 
       24*G[1, 0, 1, x]*Zeta[3] - (152*G[1, 1, 1, x]*Zeta[3])/3 + 
       (889*Zeta[3]^2)/9 + RATIO[x^(-1)]*(((-6754*I)/27)*Pi*G[1, x] + 
         (7597*Pi^2*G[1, x])/108 + ((118*I)/9)*Pi^3*G[1, x] - 
         (31*Pi^4*G[1, x])/45 - ((1993*I)/18)*Pi*G[0, 1, x] + 
         (245*Pi^2*G[0, 1, x])/9 + (I/6)*Pi^3*G[0, 1, x] - 
         (6754*G[1, 1, x])/27 + ((1046*I)/9)*Pi*G[1, 1, x] - 
         (379*Pi^2*G[1, 1, x])/18 + ((3*I)/2)*Pi^3*G[1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, x] - (1993*G[0, 1, 1, x])/18 + 
         (47*I)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/6 + 
         (46*I)*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] + (1513*G[1, 1, 1, x])/
          6 - (49*I)*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 - 
         48*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
         (298*G[0, 1, 1, 1, x])/3 + (14*I)*Pi*G[1, 0, 0, 1, x] + 
         46*G[1, 0, 1, 1, x] - (14*I)*Pi*G[1, 0, 1, 1, x] - 
         (14*I)*Pi*G[1, 1, 0, 1, x] - (454*G[1, 1, 1, 1, x])/3 + 
         (10*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 1, 1, x] - 14*G[1, 1, 0, 1, 1, x] - 
         18*G[1, 1, 1, 1, 1, x] + (28*G[1, x]*Zeta[3])/3 - 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 6*G[0, 1, x]*Zeta[3] + 
         (58*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^3*(118/81 - ((7*I)/9)*Pi - 
         (29*Pi^2)/36 - (341*G[1, x])/27 - (13*I)*Pi*G[1, x] - 
         (3*Pi^2*G[1, x])/2 + ((8*I)/3)*Pi*G[0, 1, x] - (4*G[1, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, x] + (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] - 
         (28*Zeta[3])/9 + RATIO[x]*(-118/81 + ((13*I)/9)*Pi + (29*Pi^2)/36 + 
           (359*G[1, x])/27 + ((35*I)/3)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 - 
           ((8*I)/3)*Pi*G[0, 1, x] + (12*I)*Pi*G[1, 1, x] - 
           (8*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3 + (28*Zeta[3])/9)) + 
       Log[mu2/s]^2*(-10607/216 - ((1321*I)/36)*Pi + (23*Pi^2)/12 + 
         (I/18)*Pi^3 - (677*Pi^4)/720 - (4435*G[1, x])/108 - 
         ((116*I)/9)*Pi*G[1, x] + (93*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - 
         ((158*I)/3)*Pi*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/3 + 25*G[1, 1, x] + 
         ((104*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 + 
         (26*I)*Pi*G[0, 0, 1, x] - (158*G[0, 1, 1, x])/3 - 
         (22*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
         (116*G[1, 1, 1, x])/3 + (28*I)*Pi*G[1, 1, 1, x] + 
         26*G[0, 0, 1, 1, x] - 30*G[0, 1, 1, 1, x] - 8*G[1, 0, 1, 1, x] + 
         36*G[1, 1, 1, 1, x] + ((-29*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
           I*Pi*G[0, 1, x] - 29*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x] - 11*G[1, 1, 1, x])*RATIO[x^(-1)] - 
         (319*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - (44*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - 
           (24*I)*Pi*G[0, 0, 1, x] - 24*G[0, 0, 1, 1, x] - 
           (24*I)*Pi*Zeta[3]) + RATIO[x]*(10607/216 + ((310*I)/9)*Pi - 
           (37*Pi^2)/6 - (I/18)*Pi^3 + (149*Pi^4)/720 + (1048*G[1, x])/27 + 
           ((359*I)/9)*Pi*G[1, x] - (75*Pi^2*G[1, x])/4 - 
           (I/6)*Pi^3*G[1, x] + ((83*I)/3)*Pi*G[0, 1, x] - 
           (5*Pi^2*G[0, 1, x])/3 - ((83*I)/3)*Pi*G[1, 1, x] - 
           (40*Pi^2*G[1, 1, x])/3 - (2*I)*Pi*G[0, 0, 1, x] + 
           (83*G[0, 1, 1, x])/3 + (22*I)*Pi*G[0, 1, 1, x] + 
           (8*I)*Pi*G[1, 0, 1, x] - (83*G[1, 1, 1, x])/3 - 
           (28*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
           30*G[0, 1, 1, 1, x] + 8*G[1, 0, 1, 1, x] - 36*G[1, 1, 1, 1, x] + 
           (319*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + (44*G[1, x]*Zeta[3])/3)) - 
       (1039*Zeta[5])/15 + (176*I)*Pi*Zeta[5] - 34*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*((-11*Pi^4)/72 + (I/9)*Pi^5 + (2851*Pi^6)/3780 - 
         (11*Pi^4*G[1, x])/72 - ((4*I)/15)*Pi^5*G[1, x] - 
         (5*Pi^2*G[0, 1, x])/6 - ((5*I)/3)*Pi^3*G[0, 1, x] - 
         (47*Pi^4*G[0, 1, x])/10 + (11*Pi^4*G[1, 1, x])/30 + 
         (5*I)*Pi*G[0, 0, 1, x] - (35*Pi^2*G[0, 0, 1, x])/6 + 
         (14*I)*Pi^3*G[0, 0, 1, x] + (5*Pi^2*G[0, 1, 1, x])/2 - 
         (12*I)*Pi^3*G[0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, x])/6 + 
         (4*I)*Pi^3*G[1, 0, 1, x] + (15*I)*Pi*G[0, 0, 0, 1, x] + 
         38*Pi^2*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, 1, x] - 28*Pi^2*G[0, 0, 1, 1, x] - 
         (15*I)*Pi*G[0, 1, 0, 1, x] - 44*Pi^2*G[0, 1, 0, 1, x] + 
         16*Pi^2*G[0, 1, 1, 1, x] + (5*I)*Pi*G[1, 0, 0, 1, x] + 
         14*Pi^2*G[1, 0, 0, 1, x] - 6*Pi^2*G[1, 0, 1, 1, x] + 
         2*Pi^2*G[1, 1, 0, 1, x] - (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         15*G[0, 0, 0, 1, 1, x] + (72*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (84*I)*Pi*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, 1, x] + (120*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         15*G[0, 1, 0, 1, 1, x] - (72*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (96*I)*Pi*G[0, 1, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         5*G[1, 0, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         84*G[0, 0, 0, 0, 1, 1, x] + 144*G[0, 0, 0, 1, 1, 1, x] + 
         84*G[0, 0, 1, 0, 1, 1, x] - 144*G[0, 0, 1, 1, 1, 1, x] + 
         120*G[0, 1, 0, 0, 1, 1, x] - 144*G[0, 1, 0, 1, 1, 1, x] - 
         96*G[0, 1, 1, 0, 1, 1, x] - 36*G[1, 0, 0, 0, 1, 1, x] + 
         48*G[1, 0, 0, 1, 1, 1, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
         12*G[1, 1, 0, 0, 1, 1, x] + (5*I)*Pi*Zeta[3] - 10*Pi^2*Zeta[3] + 
         (34*I)*Pi^3*Zeta[3] + (5*I)*Pi*G[1, x]*Zeta[3] + 
         24*Pi^2*G[1, x]*Zeta[3] + 10*G[0, 1, x]*Zeta[3] - 
         (36*I)*Pi*G[0, 1, x]*Zeta[3] - (12*I)*Pi*G[1, 1, x]*Zeta[3] - 
         24*G[0, 0, 1, x]*Zeta[3] + 36*G[0, 1, 1, x]*Zeta[3] - 
         24*G[1, 0, 1, x]*Zeta[3] - 54*Zeta[3]^2 + 10*Zeta[5] - 
         (480*I)*Pi*Zeta[5] - 24*G[1, x]*Zeta[5]) + 
       RATIO[x]*(23550685/46656 + ((420775*I)/1296)*Pi - (33325*Pi^2)/288 - 
         ((2137*I)/72)*Pi^3 + (514*Pi^4)/81 + ((19*I)/270)*Pi^5 - 
         (2125*Pi^6)/6048 + (14576*G[1, x])/243 + ((5824*I)/81)*Pi*G[1, x] - 
         (3386*Pi^2*G[1, x])/81 - ((33*I)/2)*Pi^3*G[1, x] + 
         (1067*Pi^4*G[1, x])/360 + ((293*I)/360)*Pi^5*G[1, x] + 
         ((592*I)/9)*Pi*G[0, 1, x] - (1165*Pi^2*G[0, 1, x])/36 - 
         ((43*I)/6)*Pi^3*G[0, 1, x] + (143*Pi^4*G[0, 1, x])/45 - 
         ((592*I)/9)*Pi*G[1, 1, x] + (1165*Pi^2*G[1, 1, x])/36 + 
         ((43*I)/6)*Pi^3*G[1, 1, x] + (11*Pi^4*G[1, 1, x])/60 + 
         ((115*I)/6)*Pi*G[0, 0, 1, x] - (109*Pi^2*G[0, 0, 1, x])/12 - 
         ((5*I)/3)*Pi^3*G[0, 0, 1, x] + (592*G[0, 1, 1, x])/9 - 
         ((259*I)/6)*Pi*G[0, 1, 1, x] + (265*Pi^2*G[0, 1, 1, x])/18 - 
         ((7*I)/3)*Pi^3*G[0, 1, 1, x] - ((115*I)/6)*Pi*G[1, 0, 1, x] + 
         (59*Pi^2*G[1, 0, 1, x])/6 - ((10*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (592*G[1, 1, 1, x])/9 + ((259*I)/6)*Pi*G[1, 1, 1, x] - 
         (557*Pi^2*G[1, 1, 1, x])/36 + ((22*I)/3)*Pi^3*G[1, 1, 1, x] + 
         ((17*I)/6)*Pi*G[0, 0, 0, 1, x] - (4*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (115*G[0, 0, 1, 1, x])/6 - ((89*I)/6)*Pi*G[0, 0, 1, 1, x] - 
         (13*Pi^2*G[0, 0, 1, 1, x])/3 + ((23*I)/3)*Pi*G[0, 1, 0, 1, x] + 
         4*Pi^2*G[0, 1, 0, 1, x] - (217*G[0, 1, 1, 1, x])/2 + 
         ((121*I)/3)*Pi*G[0, 1, 1, 1, x] + (29*Pi^2*G[0, 1, 1, 1, x])/3 + 
         ((5*I)/3)*Pi*G[1, 0, 0, 1, x] - 4*Pi^2*G[1, 0, 0, 1, x] - 
         (115*G[1, 0, 1, 1, x])/6 + ((31*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (28*Pi^2*G[1, 0, 1, 1, x])/3 - ((73*I)/6)*Pi*G[1, 1, 0, 1, x] + 
         (4*Pi^2*G[1, 1, 0, 1, x])/3 + (217*G[1, 1, 1, 1, x])/2 - 
         ((215*I)/6)*Pi*G[1, 1, 1, 1, x] - (44*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (17*G[0, 0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 0, 1, x] - (211*G[0, 0, 1, 1, 1, x])/6 - 
         (8*I)*Pi*G[0, 0, 1, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (23*G[0, 1, 0, 1, 1, x])/3 + (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (52*I)*Pi*G[0, 1, 1, 0, 1, x] + 140*G[0, 1, 1, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 1, 1, 1, x] + (5*G[1, 0, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] + (92*G[1, 0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, 1, 1, x] + (56*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (73*G[1, 1, 0, 1, 1, x])/6 - (48*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (44*I)*Pi*G[1, 1, 1, 0, 1, x] - (271*G[1, 1, 1, 1, 1, x])/2 + 
         (36*I)*Pi*G[1, 1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
         8*G[0, 0, 1, 0, 1, 1, x] - 28*G[0, 0, 1, 1, 1, 1, x] - 
         56*G[0, 1, 0, 0, 1, 1, x] + 52*G[0, 1, 0, 1, 1, 1, x] + 
         52*G[0, 1, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 1, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 1, 1, x] - 
         56*G[1, 1, 0, 1, 1, 1, x] - 44*G[1, 1, 1, 0, 1, 1, x] - 
         52*G[1, 1, 1, 1, 1, 1, x] - (6469*Zeta[3])/324 - 
         ((625*I)/18)*Pi*Zeta[3] + (175*Pi^2*Zeta[3])/6 - 
         ((44*I)/3)*Pi^3*Zeta[3] - (4738*G[1, x]*Zeta[3])/27 - 
         ((959*I)/6)*Pi*G[1, x]*Zeta[3] + 5*Pi^2*G[1, x]*Zeta[3] - 
         61*G[0, 1, x]*Zeta[3] + ((76*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         61*G[1, 1, x]*Zeta[3] - (44*I)*Pi*G[1, 1, x]*Zeta[3] + 
         28*G[0, 0, 1, x]*Zeta[3] - (236*G[0, 1, 1, x]*Zeta[3])/3 + 
         (152*G[1, 1, 1, x]*Zeta[3])/3 - (403*Zeta[3]^2)/9 + 
         (619*Zeta[5])/15 + (304*I)*Pi*Zeta[5] + 58*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(-1029109/3888 - ((61129*I)/324)*Pi + (24259*Pi^2)/648 + 
         ((65*I)/27)*Pi^3 - (401*Pi^4)/432 - ((14*I)/45)*Pi^5 - 
         (7327*G[1, x])/81 + ((1687*I)/27)*Pi*G[1, x] + (1367*Pi^2*G[1, x])/
          54 + ((131*I)/6)*Pi^3*G[1, x] - (151*Pi^4*G[1, x])/72 - 
         (100*I)*Pi*G[0, 1, x] + (349*Pi^2*G[0, 1, x])/6 - 
         ((14*I)/3)*Pi^3*G[0, 1, x] + (2603*G[1, 1, x])/18 + 
         (26*I)*Pi*G[1, 1, x] - (259*Pi^2*G[1, 1, x])/6 + 
         (8*I)*Pi^3*G[1, 1, x] - ((361*I)/3)*Pi*G[0, 0, 1, x] - 
         (76*Pi^2*G[0, 0, 1, x])/3 - 100*G[0, 1, 1, x] + 
         ((289*I)/3)*Pi*G[0, 1, 1, x] + (74*Pi^2*G[0, 1, 1, x])/3 + 
         ((271*I)/3)*Pi*G[1, 0, 1, x] + 6*Pi^2*G[1, 0, 1, x] - 
         24*G[1, 1, 1, x] - ((151*I)/3)*Pi*G[1, 1, 1, x] - 
         (76*Pi^2*G[1, 1, 1, x])/3 + (72*I)*Pi*G[0, 0, 0, 1, x] - 
         (361*G[0, 0, 1, 1, x])/3 - (64*I)*Pi*G[0, 0, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 0, 1, x] + (605*G[0, 1, 1, 1, x])/3 + 
         (28*I)*Pi*G[0, 1, 1, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] + 
         (271*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (383*G[1, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 1, 1, x] - 
         116*G[0, 0, 1, 1, 1, x] - 60*G[0, 1, 0, 1, 1, x] + 
         88*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 1, 1, x] + 
         20*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 1, 1, x] - 
         88*G[1, 1, 1, 1, 1, x] - (772*Zeta[3])/27 - ((23*I)/9)*Pi*Zeta[3] - 
         (85*Pi^2*Zeta[3])/3 + (358*G[1, x]*Zeta[3])/3 + 
         ((64*I)/3)*Pi*G[1, x]*Zeta[3] - 8*G[0, 1, x]*Zeta[3] + 
         (224*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*
          (((-2447*I)/18)*Pi*G[1, x] + (587*Pi^2*G[1, x])/18 + 
           (I/3)*Pi^3*G[1, x] - ((157*I)/3)*Pi*G[0, 1, x] - 
           (2447*G[1, 1, x])/18 + ((133*I)/3)*Pi*G[1, 1, x] + 
           (17*Pi^2*G[1, 1, x])/3 - (157*G[0, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
           (307*G[1, 1, 1, x])/3 + (6*I)*Pi*G[1, 1, 1, x] - 
           6*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 28*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-11*Pi^4)/36 - 
           ((8*I)/15)*Pi^5 + (11*Pi^4*G[1, x])/15 - (5*Pi^2*G[0, 1, x])/3 + 
           (8*I)*Pi^3*G[0, 1, x] + (10*I)*Pi*G[0, 0, 1, x] + 
           28*Pi^2*G[0, 0, 1, x] - 12*Pi^2*G[0, 1, 1, x] + 
           4*Pi^2*G[1, 0, 1, x] - (72*I)*Pi*G[0, 0, 0, 1, x] + 
           10*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, x] + 
           (72*I)*Pi*G[0, 1, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] - 
           72*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 1, 1, x] + 
           72*G[0, 1, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 1, x] + 
           (10*I)*Pi*Zeta[3] + 48*Pi^2*Zeta[3] - (24*I)*Pi*G[1, x]*Zeta[3] - 
           48*G[0, 1, x]*Zeta[3] - 48*Zeta[5]) - 42*Zeta[5] + 
         RATIO[x]*(1029109/3888 + ((55117*I)/324)*Pi - (33457*Pi^2)/648 - 
           ((553*I)/54)*Pi^3 + (3853*Pi^4)/2160 + ((38*I)/45)*Pi^5 + 
           (5824*G[1, x])/81 + ((2096*I)/27)*Pi*G[1, x] - (2327*Pi^2*G[1, x])/
            54 - ((85*I)/6)*Pi^3*G[1, x] + (491*Pi^4*G[1, x])/360 + 
           ((196*I)/3)*Pi*G[0, 1, x] - (51*Pi^2*G[0, 1, x])/2 - 
           ((10*I)/3)*Pi^3*G[0, 1, x] - ((196*I)/3)*Pi*G[1, 1, x] + 
           (51*Pi^2*G[1, 1, x])/2 - (8*I)*Pi^3*G[1, 1, x] + 
           ((61*I)/3)*Pi*G[0, 0, 1, x] - (8*Pi^2*G[0, 0, 1, x])/3 + 
           (196*G[0, 1, 1, x])/3 - ((133*I)/3)*Pi*G[0, 1, 1, x] - 
           (38*Pi^2*G[0, 1, 1, x])/3 - ((61*I)/3)*Pi*G[1, 0, 1, x] - 
           10*Pi^2*G[1, 0, 1, x] - (196*G[1, 1, 1, x])/3 + 
           ((133*I)/3)*Pi*G[1, 1, 1, x] + (76*Pi^2*G[1, 1, 1, x])/3 + 
           (61*G[0, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 1, x] - 
           (12*I)*Pi*G[0, 1, 0, 1, x] - (299*G[0, 1, 1, 1, x])/3 - 
           (28*I)*Pi*G[0, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
           (61*G[1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, x] + 
           (8*I)*Pi*G[1, 1, 0, 1, x] + (299*G[1, 1, 1, 1, x])/3 + 
           (16*I)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 1, 1, 1, x] - 
           12*G[0, 1, 0, 1, 1, x] - 88*G[0, 1, 1, 1, 1, x] + 
           4*G[1, 0, 0, 1, 1, x] - 20*G[1, 0, 1, 1, 1, x] + 
           8*G[1, 1, 0, 1, 1, x] + 88*G[1, 1, 1, 1, 1, x] + 
           (1906*Zeta[3])/27 - ((229*I)/9)*Pi*Zeta[3] - (59*Pi^2*Zeta[3])/3 - 
           (466*G[1, x]*Zeta[3])/3 + ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
           56*G[0, 1, x]*Zeta[3] - (224*G[1, 1, x]*Zeta[3])/3 + 
           90*Zeta[5])))) + (-511/16 - ((189*I)/4)*Pi + (217*Pi^2)/12 + 
     ((9*I)/2)*Pi^3 - (133*Pi^4)/72 - 24*G[0, x] - (38*I)*Pi*G[0, x] - 
     (4*Pi^2*G[0, x])/3 + ((14*I)/3)*Pi^3*G[0, x] + (56*I)*Pi*G[1, x] - 
     14*Pi^2*G[1, x] - ((26*I)/3)*Pi^3*G[1, x] - 12*G[0, 0, x] + 
     (22*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 
     (32*Pi^2*G[0, 1, x])/3 + 12*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 
     (8*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + 
     (44*Pi^2*G[1, 1, x])/3 + 16*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] + 
     6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] - 
     6*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
     (32*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] - 
     6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, x] - 
     24*G[0, 0, 0, 0, x] + 12*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 
     12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
     8*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
     12*G[1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(-1/2 + RATIO[x]/2) + Log[mu2/s]^3*
      (-3 - (2*I)*Pi - 4*G[0, x] + 4*G[1, x] + 
       (3 + (2*I)*Pi + 4*G[0, x] - 4*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^2*(-25/2 - (11*I)*Pi + (19*Pi^2)/6 - 14*G[0, x] - 
       (8*I)*Pi*G[0, x] + 12*G[1, x] + (12*I)*Pi*G[1, x] - 8*G[0, 0, x] + 
       12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x] + 
       ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (25/2 + (9*I)*Pi - (19*Pi^2)/6 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
         12*G[1, x] - (12*I)*Pi*G[1, x] + 12*G[0, 0, x] - 12*G[0, 1, x] - 
         12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) + 7*Zeta[3] - 
     (4*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-93/4 - (31*I)*Pi + (25*Pi^2)/2 + ((7*I)/3)*Pi^3 - 
       38*G[0, x] - (22*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 + 32*G[1, x] + 
       (30*I)*Pi*G[1, x] - (38*Pi^2*G[1, x])/3 + (8*I)*Pi*G[0, 0, x] + 
       6*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] + 
       (12*I)*Pi*G[1, 0, x] - (24*I)*Pi*G[1, 1, x] + 36*G[0, 0, 0, x] - 
       12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 12*G[1, 0, 0, x] + 
       ((-6*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 6*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         18*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(93/4 + (25*I)*Pi - (17*Pi^2)/2 - ((7*I)/3)*Pi^3 + 
         32*G[0, x] + (24*I)*Pi*G[0, x] - (38*Pi^2*G[0, x])/3 - 32*G[1, x] - 
         (24*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 + (24*I)*Pi*G[0, 0, x] - 
         (24*I)*Pi*G[0, 1, x] - (24*I)*Pi*G[1, 0, x] + (24*I)*Pi*G[1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + RATIO[x]*(511/16 + ((93*I)/4)*Pi - 
       (137*Pi^2)/12 - ((5*I)/2)*Pi^3 + (41*Pi^4)/360 + (32*I)*Pi*G[0, x] - 
       12*Pi^2*G[0, x] - ((14*I)/3)*Pi^3*G[0, x] - (32*I)*Pi*G[1, x] + 
       12*Pi^2*G[1, x] + ((14*I)/3)*Pi^3*G[1, x] - (28*Pi^2*G[0, 0, x])/3 + 
       (44*Pi^2*G[0, 1, x])/3 + (28*Pi^2*G[1, 0, x])/3 - 
       (44*Pi^2*G[1, 1, x])/3 - (32*I)*Pi*G[0, 0, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, x] + (32*I)*Pi*G[1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 16*G[0, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, x] - 16*G[1, 1, 1, 1, x] - 15*Zeta[3] - 
       (28*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 + (13*Pi^4)/15 - 
       (12*I)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 + (2*I)*Pi^3*G[1, x] - 
       12*G[0, 0, x] - (26*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 
       2*Pi^2*G[0, 1, x] + (12*I)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - 
       20*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 
       (6*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
       (6*I)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
       12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
       6*G[1, 1, 0, 0, x] + 12*Zeta[3] + (16*I)*Pi*Zeta[3] + 
       4*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
     e*(-4205/32 - ((1663*I)/8)*Pi + (4159*Pi^2)/48 + ((113*I)/3)*Pi^3 - 
       (4069*Pi^4)/720 - ((323*I)/180)*Pi^5 - 108*G[0, x] - 
       (171*I)*Pi*G[0, x] + (63*Pi^2*G[0, x])/4 + ((43*I)/4)*Pi^3*G[0, x] - 
       (7*Pi^4*G[0, x])/5 + 12*G[1, x] + (201*I)*Pi*G[1, x] - 
       (701*Pi^2*G[1, x])/12 - ((83*I)/4)*Pi^3*G[1, x] + 
       (53*Pi^4*G[1, x])/15 - 98*G[0, 0, x] + ((301*I)/2)*Pi*G[0, 0, x] + 
       (31*Pi^2*G[0, 0, x])/4 - ((44*I)/3)*Pi^3*G[0, 0, x] + 48*G[0, 1, x] + 
       ((55*I)/2)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/12 - 
       ((35*I)/3)*Pi^3*G[0, 1, x] + 48*G[1, 0, x] - 
       ((157*I)/2)*Pi*G[1, 0, x] + (149*Pi^2*G[1, 0, x])/12 + 
       ((13*I)/3)*Pi^3*G[1, 0, x] + 86*G[1, 1, x] - 
       ((171*I)/2)*Pi*G[1, 1, x] + (107*Pi^2*G[1, 1, x])/12 + 
       (28*I)*Pi^3*G[1, 1, x] + (367*G[0, 0, 0, x])/2 - 
       ((77*I)/2)*Pi*G[0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, x])/3 - 
       3*G[0, 0, 1, x] + ((89*I)/2)*Pi*G[0, 0, 1, x] - 
       (95*Pi^2*G[0, 0, 1, x])/3 - 3*G[0, 1, 0, x] - 
       ((83*I)/2)*Pi*G[0, 1, 0, x] + 15*Pi^2*G[0, 1, 0, x] - 
       (11*G[0, 1, 1, x])/2 + ((15*I)/2)*Pi*G[0, 1, 1, x] + 
       40*Pi^2*G[0, 1, 1, x] - (187*G[1, 0, 0, x])/2 - 
       ((19*I)/2)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/3 - 
       21*G[1, 0, 1, x] - ((49*I)/2)*Pi*G[1, 0, 1, x] + 
       (44*Pi^2*G[1, 0, 1, x])/3 - 21*G[1, 1, 0, x] + 
       ((59*I)/2)*Pi*G[1, 1, 0, x] - (52*Pi^2*G[1, 1, 0, x])/3 - 
       (153*G[1, 1, 1, x])/2 - ((7*I)/2)*Pi*G[1, 1, 1, x] - 
       38*Pi^2*G[1, 1, 1, x] - (129*G[0, 0, 0, 0, x])/2 - 
       (60*I)*Pi*G[0, 0, 0, 0, x] - 30*G[0, 0, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 0, 1, x] - 30*G[0, 0, 1, 0, x] + 
       (96*I)*Pi*G[0, 0, 1, 0, x] + (149*G[0, 0, 1, 1, x])/2 - 
       (16*I)*Pi*G[0, 0, 1, 1, x] - (35*G[0, 1, 0, 0, x])/2 + 
       (24*I)*Pi*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] - 
       (68*I)*Pi*G[0, 1, 1, 0, x] + (75*G[0, 1, 1, 1, x])/2 - 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (13*G[1, 0, 0, 0, x])/2 + 
       (84*I)*Pi*G[1, 0, 0, 0, x] - (48*I)*Pi*G[1, 0, 0, 1, x] - 
       (64*I)*Pi*G[1, 0, 1, 0, x] - (13*G[1, 0, 1, 1, x])/2 + 
       (52*I)*Pi*G[1, 0, 1, 1, x] + (59*G[1, 1, 0, 0, x])/2 - 
       (8*I)*Pi*G[1, 1, 0, 0, x] + 18*G[1, 1, 0, 1, x] + 
       (64*I)*Pi*G[1, 1, 0, 1, x] + 18*G[1, 1, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, x] - (55*G[1, 1, 1, 1, x])/2 - 
       (28*I)*Pi*G[1, 1, 1, 1, x] + 36*G[0, 0, 0, 0, 0, x] + 
       48*G[0, 0, 1, 0, 0, x] + 36*G[0, 0, 1, 0, 1, x] + 
       36*G[0, 0, 1, 1, 0, x] - 100*G[0, 0, 1, 1, 1, x] + 
       76*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] - 
       48*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] - 
       80*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
       24*G[0, 1, 1, 1, 0, x] + 96*G[0, 1, 1, 1, 1, x] + 
       28*G[1, 0, 0, 0, 0, x] + 60*G[1, 0, 0, 0, 1, x] + 
       60*G[1, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 1, x] - 
       52*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] + 64*G[1, 0, 1, 1, 1, x] - 
       80*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
       48*G[1, 1, 0, 1, 0, x] + 28*G[1, 1, 0, 1, 1, x] + 
       36*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 0, x] - 96*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-1/3 + RATIO[x]/3) + Log[mu2/s]^4*(-5/2 - ((5*I)/3)*Pi - 
         (10*G[0, x])/3 + (10*G[1, x])/3 + (5/2 + ((5*I)/3)*Pi + 
           (10*G[0, x])/3 - (10*G[1, x])/3)*RATIO[x]) + 
       Log[mu2/s]^3*(-91/6 - ((38*I)/3)*Pi + (32*Pi^2)/9 - (44*G[0, x])/3 - 
         (8*I)*Pi*G[0, x] + 12*G[1, x] + ((40*I)/3)*Pi*G[1, x] - 
         (20*G[0, 0, x])/3 + 12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x] + 
         (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (91/6 + (10*I)*Pi - (32*Pi^2)/9 + 12*G[0, x] + ((40*I)/3)*Pi*
            G[0, x] - 12*G[1, x] - ((40*I)/3)*Pi*G[1, x] + 12*G[0, 0, x] - 
           12*G[0, 1, x] - 12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) + 
       (293*Zeta[3])/6 + ((154*I)/3)*Pi*Zeta[3] - (358*Pi^2*Zeta[3])/9 + 
       (107*G[0, x]*Zeta[3])/6 + (108*I)*Pi*G[0, x]*Zeta[3] + 
       (11*G[1, x]*Zeta[3])/2 - ((200*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (532*G[0, 0, x]*Zeta[3])/3 - 84*G[0, 1, x]*Zeta[3] - 
       132*G[1, 0, x]*Zeta[3] + 40*G[1, 1, x]*Zeta[3] + 
       Log[mu2/s]^2*(-205/4 - ((113*I)/2)*Pi + 22*Pi^2 + (4*I)*Pi^3 - 
         60*G[0, x] - (31*I)*Pi*G[0, x] + (22*Pi^2*G[0, x])/3 + 49*G[1, x] + 
         (43*I)*Pi*G[1, x] - (64*Pi^2*G[1, x])/3 + 4*G[0, 0, x] + 
         (12*I)*Pi*G[0, 0, x] + 9*G[0, 1, x] + (22*I)*Pi*G[0, 1, x] + 
         9*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 
         (40*I)*Pi*G[1, 1, x] + 50*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
         18*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 18*G[1, 0, 0, x] - 
         4*G[1, 1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(205/4 + ((91*I)/2)*Pi - 15*Pi^2 - ((14*I)/3)*Pi^3 + 
           48*G[0, x] + (36*I)*Pi*G[0, x] - (64*Pi^2*G[0, x])/3 - 
           48*G[1, x] - (36*I)*Pi*G[1, x] + (64*Pi^2*G[1, x])/3 + 
           (32*I)*Pi*G[0, 0, x] - (40*I)*Pi*G[0, 1, x] - 
           (32*I)*Pi*G[1, 0, x] + (40*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 
           4*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 4*G[1, 1, 1, x] - 
           (38*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - 
           (10*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] - 10*G[0, 0, x] - 
           (22*I)*Pi*G[0, 0, x] + (9*I)*Pi*G[0, 1, x] + (7*I)*Pi*G[1, 0, x] - 
           23*G[0, 0, 0, x] + 9*G[0, 0, 1, x] + 9*G[0, 1, 0, x] + 
           7*G[1, 0, 0, x] - 2*Zeta[3]) + (50*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-113*I)/2)*Pi*G[1, x] + (16*Pi^2*G[1, x])/3 - 
         ((8*I)/3)*Pi^3*G[1, x] - (12*I)*Pi*G[0, 1, x] - 6*Pi^2*G[0, 1, x] - 
         2*Pi^2*G[1, 0, x] - (113*G[1, 1, x])/2 + (26*I)*Pi*G[1, 1, x] + 
         (16*Pi^2*G[1, 1, x])/3 - (6*I)*Pi*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, x] + 44*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
         6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 20*G[1, 1, 1, 1, x] + 
         24*G[1, x]*Zeta[3]) + Log[mu2/s]*(-895/8 - ((313*I)/2)*Pi + 
         (773*Pi^2)/12 + (16*I)*Pi^3 - (169*Pi^4)/36 - 121*G[0, x] - 
         (114*I)*Pi*G[0, x] + (13*Pi^2*G[0, x])/3 + (12*I)*Pi^3*G[0, x] + 
         67*G[1, x] + (146*I)*Pi*G[1, x] - 41*Pi^2*G[1, x] - 
         (24*I)*Pi^3*G[1, x] - 30*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] + 
         2*Pi^2*G[0, 0, x] + 36*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] - 
         (112*Pi^2*G[0, 1, x])/3 + 36*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] - 
         (8*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] - (16*I)*Pi*G[1, 1, x] + 
         (154*Pi^2*G[1, 1, x])/3 + 56*G[0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] - 6*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] - 
         16*G[1, 0, 0, x] - (64*I)*Pi*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
         (60*I)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 36*G[0, 1, 1, 0, x] - 
         80*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 
         ((-18*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
           (6*I)*Pi*G[1, 0, x] - 18*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
           6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
           18*G[1, 1, 1, x])*RATIO[x^(-1)] + 28*Zeta[3] + 
         ((4*I)/3)*Pi*Zeta[3] + (8*G[0, x]*Zeta[3])/3 + (88*G[1, x]*Zeta[3])/
          3 + RATIO[(1 - x)^(-1)]*((-3*I)*Pi^3 + (16*Pi^4)/15 - 
           (27*I)*Pi*G[0, x] + (79*Pi^2*G[0, x])/3 + (3*I)*Pi^3*G[0, x] + 
           (3*I)*Pi^3*G[1, x] - 27*G[0, 0, x] - (54*I)*Pi*G[0, 0, x] + 
           (34*Pi^2*G[0, 0, x])/3 + (3*I)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] + 
           (21*I)*Pi*G[1, 0, x] - 11*Pi^2*G[1, 0, x] - 37*G[0, 0, 0, x] + 
           (46*I)*Pi*G[0, 0, 0, x] + 3*G[0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
           21*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 0, x] + 
           (18*I)*Pi*G[1, 0, 1, x] + 104*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
           54*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] + 
           18*Zeta[3] + (28*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           18*G[1, x]*Zeta[3]) + RATIO[x]*(895/8 + ((205*I)/2)*Pi - 
           (529*Pi^2)/12 - (12*I)*Pi^3 + (461*Pi^4)/180 + 64*G[0, x] + 
           (96*I)*Pi*G[0, x] - 38*Pi^2*G[0, x] - (18*I)*Pi^3*G[0, x] - 
           64*G[1, x] - (96*I)*Pi*G[1, x] + 38*Pi^2*G[1, x] + 
           (18*I)*Pi^3*G[1, x] - (12*I)*Pi*G[0, 0, x] - (74*Pi^2*G[0, 0, x])/
            3 - (12*I)*Pi*G[0, 1, x] + (154*Pi^2*G[0, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, x] + (74*Pi^2*G[1, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, x] - (154*Pi^2*G[1, 1, x])/3 - 
           12*G[0, 0, 0, x] - (108*I)*Pi*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] + (60*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
           (108*I)*Pi*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 1, x] - 
           (12*I)*Pi*G[1, 1, 0, x] + 12*G[1, 1, 1, x] - 
           (60*I)*Pi*G[1, 1, 1, x] - 112*G[0, 0, 0, 0, x] + 
           12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
           24*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
           80*G[0, 1, 1, 1, x] + 112*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
           12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] - 
           32*Zeta[3] - ((172*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (20*G[1, x]*Zeta[3])/3)) - 166*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-25*I)/3)*Pi^3 - (4*Pi^4)/15 + ((221*I)/90)*Pi^5 - 
         (I/2)*Pi*G[0, x] + (140*Pi^2*G[0, x])/3 + ((83*I)/6)*Pi^3*G[0, x] - 
         (23*Pi^4*G[0, x])/6 + I*Pi^3*G[1, x] + (83*Pi^4*G[1, x])/30 - 
         G[0, 0, x]/2 - (90*I)*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/2 + 
         ((41*I)/3)*Pi^3*G[0, 0, x] - ((21*I)/2)*Pi*G[0, 1, x] - 
         (25*Pi^2*G[0, 1, x])/3 - ((67*I)/6)*Pi^3*G[0, 1, x] + 
         ((79*I)/2)*Pi*G[1, 0, x] - (31*Pi^2*G[1, 0, x])/3 - 
         ((17*I)/2)*Pi^3*G[1, 0, x] + (3*I)*Pi^3*G[1, 1, x] - 
         (105*G[0, 0, 0, x])/2 + (83*I)*Pi*G[0, 0, 0, x] - 
         (41*Pi^2*G[0, 0, 0, x])/6 - (21*G[0, 0, 1, x])/2 - 
         (76*I)*Pi*G[0, 0, 1, x] + (3*Pi^2*G[0, 0, 1, x])/2 - 
         (21*G[0, 1, 0, x])/2 - (20*I)*Pi*G[0, 1, 0, x] + 
         (25*Pi^2*G[0, 1, 0, x])/6 + (21*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + (79*G[1, 0, 0, x])/2 - 
         (38*I)*Pi*G[1, 0, 0, x] + (121*Pi^2*G[1, 0, 0, x])/6 + 
         (15*I)*Pi*G[1, 0, 1, x] + 7*Pi^2*G[1, 0, 1, x] + 
         (9*I)*Pi*G[1, 1, 0, x] - 3*Pi^2*G[1, 1, 0, x] + 
         108*G[0, 0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] - (26*I)*Pi*G[0, 0, 1, 0, x] - 
         91*G[0, 0, 1, 1, x] + (18*I)*Pi*G[0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 0, x] - (14*I)*Pi*G[0, 1, 0, 0, x] + 
         21*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] + 
         21*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, x] - 74*G[1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, x] + 15*G[1, 0, 0, 1, x] + 
         (30*I)*Pi*G[1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, x] + 
         (10*I)*Pi*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 1, x] + 
         9*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         114*G[0, 0, 0, 0, 0, x] - 6*G[0, 0, 0, 0, 1, x] - 
         6*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
         26*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
         6*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 
         34*G[0, 1, 1, 0, 0, x] + 18*G[0, 1, 1, 0, 1, x] + 
         18*G[0, 1, 1, 1, 0, x] + 82*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         36*G[1, 0, 0, 1, 1, x] + 28*G[1, 0, 1, 0, 0, x] - 
         36*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
         6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 1, 0, 0, x] + 50*Zeta[3] - (74*I)*Pi*Zeta[3] + 
         (94*Pi^2*Zeta[3])/3 + 26*G[0, x]*Zeta[3] - ((290*I)/3)*Pi*G[0, x]*
          Zeta[3] - 6*G[1, x]*Zeta[3] + (76*I)*Pi*G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + 40*G[0, 1, x]*Zeta[3] - 
         20*G[1, 0, x]*Zeta[3] - 18*G[1, 1, x]*Zeta[3] + 26*Zeta[5]) + 
       RATIO[x]*(4205/32 + ((895*I)/8)*Pi - (989*Pi^2)/16 - 
         ((229*I)/12)*Pi^3 + (73*Pi^4)/16 - ((187*I)/60)*Pi^5 + 
         (64*I)*Pi*G[0, x] - (158*Pi^2*G[0, x])/3 - ((53*I)/4)*Pi^3*G[0, x] + 
         (136*Pi^4*G[0, x])/15 - (64*I)*Pi*G[1, x] + (158*Pi^2*G[1, x])/3 + 
         ((53*I)/4)*Pi^3*G[1, x] - (136*Pi^4*G[1, x])/15 - 30*G[0, 0, x] - 
         (32*I)*Pi*G[0, 0, x] + (61*Pi^2*G[0, 0, x])/4 - 
         ((38*I)/3)*Pi^3*G[0, 0, x] + 30*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + 
         (61*Pi^2*G[0, 1, x])/4 + (34*I)*Pi^3*G[0, 1, x] + 30*G[1, 0, x] + 
         (32*I)*Pi*G[1, 0, x] - (61*Pi^2*G[1, 0, x])/4 + 
         ((38*I)/3)*Pi^3*G[1, 0, x] - 30*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] - 
         (61*Pi^2*G[1, 1, x])/4 - (34*I)*Pi^3*G[1, 1, x] - 44*G[0, 0, 0, x] - 
         ((39*I)/2)*Pi*G[0, 0, 0, x] + 34*Pi^2*G[0, 0, 0, x] + 
         12*G[0, 0, 1, x] - ((9*I)/2)*Pi*G[0, 0, 1, x] + 
         (86*Pi^2*G[0, 0, 1, x])/3 + 12*G[0, 1, 0, x] - 
         ((9*I)/2)*Pi*G[0, 1, 0, x] - (70*Pi^2*G[0, 1, 0, x])/3 - 
         44*G[0, 1, 1, x] - ((39*I)/2)*Pi*G[0, 1, 1, x] - 
         38*Pi^2*G[0, 1, 1, x] + 44*G[1, 0, 0, x] + ((39*I)/2)*Pi*
          G[1, 0, 0, x] - 34*Pi^2*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
         ((9*I)/2)*Pi*G[1, 0, 1, x] - (86*Pi^2*G[1, 0, 1, x])/3 - 
         12*G[1, 1, 0, x] + ((9*I)/2)*Pi*G[1, 1, 0, x] + 
         (70*Pi^2*G[1, 1, 0, x])/3 + 44*G[1, 1, 1, x] + 
         ((39*I)/2)*Pi*G[1, 1, 1, x] + 38*Pi^2*G[1, 1, 1, x] - 
         (15*G[0, 0, 0, 0, x])/2 + (92*I)*Pi*G[0, 0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, 0, x] - 
         (9*G[0, 0, 1, 1, x])/2 - (20*I)*Pi*G[0, 0, 1, 1, x] - 
         (9*G[0, 1, 0, 0, x])/2 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (76*I)*Pi*G[0, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (15*G[0, 1, 1, 1, x])/2 - (28*I)*Pi*G[0, 1, 1, 1, x] + 
         (15*G[1, 0, 0, 0, x])/2 - (92*I)*Pi*G[1, 0, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, 1, x] + (44*I)*Pi*G[1, 0, 1, 0, x] + 
         (9*G[1, 0, 1, 1, x])/2 + (20*I)*Pi*G[1, 0, 1, 1, x] + 
         (9*G[1, 1, 0, 0, x])/2 - (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (76*I)*Pi*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
         (15*G[1, 1, 1, 1, x])/2 + (28*I)*Pi*G[1, 1, 1, 1, x] + 
         192*G[0, 0, 0, 0, 0, x] + 12*G[0, 0, 0, 0, 1, x] + 
         12*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] - 
         60*G[0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, x] - 
         80*G[0, 1, 0, 0, 0, x] + 60*G[0, 1, 0, 0, 1, x] + 
         60*G[0, 1, 0, 1, 0, x] + 28*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
         192*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, x] + 60*G[1, 0, 1, 0, 1, x] + 
         60*G[1, 0, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, x] + 
         80*G[1, 1, 0, 0, 0, x] - 60*G[1, 1, 0, 0, 1, x] - 
         60*G[1, 1, 0, 1, 0, x] - 28*G[1, 1, 0, 1, 1, x] - 
         12*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, 1, x] - (292*Zeta[3])/3 - 
         (20*I)*Pi*Zeta[3] - (206*Pi^2*Zeta[3])/9 - (9*G[0, x]*Zeta[3])/2 + 
         ((256*I)/3)*Pi*G[0, x]*Zeta[3] + (9*G[1, x]*Zeta[3])/2 - 
         ((256*I)/3)*Pi*G[1, x]*Zeta[3] - 172*G[0, 0, x]*Zeta[3] + 
         4*G[0, 1, x]*Zeta[3] + 172*G[1, 0, x]*Zeta[3] - 
         4*G[1, 1, x]*Zeta[3] + 114*Zeta[5])) + 
     e^2*(-25863/64 - ((11117*I)/16)*Pi + (28265*Pi^2)/96 + 
       ((591*I)/4)*Pi^3 - (29719*Pi^4)/1440 - ((1841*I)/360)*Pi^5 - 
       (156953*Pi^6)/90720 - 396*G[0, x] - (730*I)*Pi*G[0, x] + 
       (1123*Pi^2*G[0, x])/24 + ((157*I)/24)*Pi^3*G[0, x] - 
       (81*Pi^4*G[0, x])/16 + ((73*I)/45)*Pi^5*G[0, x] + 60*G[1, x] + 
       (758*I)*Pi*G[1, x] - (4331*Pi^2*G[1, x])/24 - ((667*I)/24)*Pi^3*
        G[1, x] + (811*Pi^4*G[1, x])/90 + ((91*I)/36)*Pi^5*G[1, x] - 
       (2141*G[0, 0, x])/4 + ((2479*I)/4)*Pi*G[0, 0, x] - 
       (63*Pi^2*G[0, 0, x])/4 - ((133*I)/4)*Pi^3*G[0, 0, x] + 
       (41*Pi^4*G[0, 0, x])/6 + (669*G[0, 1, x])/4 + 
       ((365*I)/4)*Pi*G[0, 1, x] + (469*Pi^2*G[0, 1, x])/12 + 
       ((83*I)/2)*Pi^3*G[0, 1, x] - (533*Pi^4*G[0, 1, x])/180 + 
       (669*G[1, 0, x])/4 - ((1251*I)/4)*Pi*G[1, 0, x] + 
       (287*Pi^2*G[1, 0, x])/3 + ((113*I)/6)*Pi^3*G[1, 0, x] + 
       (677*Pi^4*G[1, 0, x])/180 + (1731*G[1, 1, x])/4 - 
       ((1425*I)/4)*Pi*G[1, 1, x] + 39*Pi^2*G[1, 1, x] - 
       ((265*I)/12)*Pi^3*G[1, 1, x] - (881*Pi^4*G[1, 1, x])/180 + 
       (3311*G[0, 0, 0, x])/4 - ((1407*I)/4)*Pi*G[0, 0, 0, x] - 
       (751*Pi^2*G[0, 0, 0, x])/12 + ((86*I)/3)*Pi^3*G[0, 0, 0, x] + 
       3*G[0, 0, 1, x] + ((99*I)/4)*Pi*G[0, 0, 1, x] - 
       (1541*Pi^2*G[0, 0, 1, x])/12 - (94*I)*Pi^3*G[0, 0, 1, x] + 
       3*G[0, 1, 0, x] + ((347*I)/4)*Pi*G[0, 1, 0, x] - 
       (145*Pi^2*G[0, 1, 0, x])/6 + ((35*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (127*G[0, 1, 1, x])/4 - ((135*I)/4)*Pi*G[0, 1, 1, x] - 
       (35*Pi^2*G[0, 1, 1, x])/6 + ((317*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (1653*G[1, 0, 0, x])/4 + ((649*I)/4)*Pi*G[1, 0, 0, x] - 
       (65*Pi^2*G[1, 0, 0, x])/3 - ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (39*G[1, 0, 1, x])/2 - ((149*I)/4)*Pi*G[1, 0, 1, x] + 
       9*Pi^2*G[1, 0, 1, x] + ((158*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (39*G[1, 1, 0, x])/2 - ((485*I)/4)*Pi*G[1, 1, 0, x] + 
       (119*Pi^2*G[1, 1, 0, x])/12 - ((83*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (1927*G[1, 1, 1, x])/4 + ((513*I)/4)*Pi*G[1, 1, 1, x] + 
       (137*Pi^2*G[1, 1, 1, x])/12 - ((199*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (1397*G[0, 0, 0, 0, x])/2 + ((109*I)/2)*Pi*G[0, 0, 0, 0, x] + 
       76*Pi^2*G[0, 0, 0, 0, x] - (261*G[0, 0, 0, 1, x])/4 + 
       ((159*I)/2)*Pi*G[0, 0, 0, 1, x] + (Pi^2*G[0, 0, 0, 1, x])/3 - 
       (261*G[0, 0, 1, 0, x])/4 + ((299*I)/2)*Pi*G[0, 0, 1, 0, x] - 
       (19*Pi^2*G[0, 0, 1, 0, x])/3 + 117*G[0, 0, 1, 1, x] - 
       ((103*I)/2)*Pi*G[0, 0, 1, 1, x] + 110*Pi^2*G[0, 0, 1, 1, x] + 
       197*G[0, 1, 0, 0, x] + (173*I)*Pi*G[0, 1, 0, 0, x] - 
       69*Pi^2*G[0, 1, 0, 0, x] - (333*G[0, 1, 0, 1, x])/4 - 
       (77*I)*Pi*G[0, 1, 0, 1, x] + 55*Pi^2*G[0, 1, 0, 1, x] - 
       (333*G[0, 1, 1, 0, x])/4 - (301*I)*Pi*G[0, 1, 1, 0, x] + 
       35*Pi^2*G[0, 1, 1, 0, x] + (163*G[0, 1, 1, 1, x])/2 - 
       (47*I)*Pi*G[0, 1, 1, 1, x] - 84*Pi^2*G[0, 1, 1, 1, x] + 
       380*G[1, 0, 0, 0, x] + (27*I)*Pi*G[1, 0, 0, 0, x] + 
       (131*Pi^2*G[1, 0, 0, 0, x])/3 - (63*G[1, 0, 0, 1, x])/4 - 
       (55*I)*Pi*G[1, 0, 0, 1, x] + (548*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (63*G[1, 0, 1, 0, x])/4 - (63*I)*Pi*G[1, 0, 1, 0, x] + 
       (260*Pi^2*G[1, 0, 1, 0, x])/3 + (71*G[1, 0, 1, 1, x])/2 + 
       (79*I)*Pi*G[1, 0, 1, 1, x] - 86*Pi^2*G[1, 0, 1, 1, x] - 
       (217*G[1, 1, 0, 0, x])/2 - ((253*I)/2)*Pi*G[1, 1, 0, 0, x] + 
       (200*Pi^2*G[1, 1, 0, 0, x])/3 + (177*G[1, 1, 0, 1, x])/4 + 
       ((161*I)/2)*Pi*G[1, 1, 0, 1, x] - 95*Pi^2*G[1, 1, 0, 1, x] + 
       (177*G[1, 1, 1, 0, x])/4 + ((293*I)/2)*Pi*G[1, 1, 1, 0, x] - 
       (109*Pi^2*G[1, 1, 1, 0, x])/3 + 180*G[1, 1, 1, 1, x] - 
       ((65*I)/2)*Pi*G[1, 1, 1, 1, x] + 54*Pi^2*G[1, 1, 1, 1, x] + 
       (271*G[0, 0, 0, 0, 0, x])/2 + (204*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       108*G[0, 0, 0, 0, 1, x] + (48*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       108*G[0, 0, 0, 1, 0, x] - (248*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (27*G[0, 0, 0, 1, 1, x])/2 - (52*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (155*G[0, 0, 1, 0, 0, x])/2 - (380*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       114*G[0, 0, 1, 0, 1, x] - (64*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       114*G[0, 0, 1, 1, 0, x] + (384*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (629*G[0, 0, 1, 1, 1, x])/2 + (28*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       46*G[0, 1, 0, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       138*G[0, 1, 0, 0, 1, x] - (112*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       138*G[0, 1, 0, 1, 0, x] + (52*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       161*G[0, 1, 0, 1, 1, x] + (60*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       313*G[0, 1, 1, 0, 0, x] + (264*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       66*G[0, 1, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       66*G[0, 1, 1, 1, 0, x] - (260*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       194*G[0, 1, 1, 1, 1, x] + (124*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       52*G[1, 0, 0, 0, 0, x] - (212*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       30*G[1, 0, 0, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       30*G[1, 0, 0, 1, 0, x] + (80*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       79*G[1, 0, 0, 1, 1, x] + (64*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       87*G[1, 0, 1, 0, 0, x] + (184*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       30*G[1, 0, 1, 0, 1, x] + (100*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       30*G[1, 0, 1, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       56*G[1, 0, 1, 1, 1, x] - (88*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (215*G[1, 1, 0, 0, 0, x])/2 - (36*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       66*G[1, 1, 0, 0, 1, x] + (172*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       66*G[1, 1, 0, 1, 0, x] + (128*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (197*G[1, 1, 0, 1, 1, x])/2 - (144*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (317*G[1, 1, 1, 0, 0, x])/2 - (56*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       60*G[1, 1, 1, 0, 1, x] - (116*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       60*G[1, 1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (213*G[1, 1, 1, 1, 1, x])/2 + (8*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       72*G[0, 0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, 1, x] - 
       176*G[0, 0, 0, 1, 0, 0, x] - 60*G[0, 0, 0, 1, 0, 1, x] - 
       60*G[0, 0, 0, 1, 1, 0, x] - 28*G[0, 0, 0, 1, 1, 1, x] - 
       320*G[0, 0, 1, 0, 0, 0, x] - 144*G[0, 0, 1, 0, 0, 1, x] - 
       144*G[0, 0, 1, 0, 1, 0, x] - 4*G[0, 0, 1, 0, 1, 1, x] + 
       444*G[0, 0, 1, 1, 0, 0, x] - 144*G[0, 0, 1, 1, 0, 1, x] - 
       144*G[0, 0, 1, 1, 1, 0, x] + 456*G[0, 0, 1, 1, 1, 1, x] - 
       268*G[0, 1, 0, 0, 0, 0, x] + 120*G[0, 1, 0, 0, 0, 1, x] + 
       120*G[0, 1, 0, 0, 1, 0, x] - 136*G[0, 1, 0, 0, 1, 1, x] + 
       112*G[0, 1, 0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, 0, 1, x] + 
       36*G[0, 1, 0, 1, 1, 0, x] + 104*G[0, 1, 0, 1, 1, 1, x] + 
       328*G[0, 1, 1, 0, 0, 0, x] + 96*G[0, 1, 1, 0, 0, 1, x] + 
       96*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
       248*G[0, 1, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
       60*G[0, 1, 1, 1, 1, 0, x] - 248*G[0, 1, 1, 1, 1, 1, x] - 
       52*G[1, 0, 0, 0, 0, 0, x] - 204*G[1, 0, 0, 0, 0, 1, x] - 
       204*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] + 
       164*G[1, 0, 0, 1, 0, 0, x] - 204*G[1, 0, 0, 1, 0, 1, x] - 
       204*G[1, 0, 0, 1, 1, 0, x] + 472*G[1, 0, 0, 1, 1, 1, x] + 
       336*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] + 136*G[1, 0, 1, 0, 1, 1, x] - 
       136*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
       24*G[1, 0, 1, 1, 1, 0, x] - 324*G[1, 0, 1, 1, 1, 1, x] + 
       292*G[1, 1, 0, 0, 0, 0, x] - 168*G[1, 1, 0, 0, 0, 1, x] - 
       168*G[1, 1, 0, 0, 1, 0, x] + 244*G[1, 1, 0, 0, 1, 1, x] + 
       44*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
       12*G[1, 1, 0, 1, 1, 0, x] - 236*G[1, 1, 0, 1, 1, 1, x] - 
       128*G[1, 1, 1, 0, 0, 0, x] - 116*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 1, 0, 1, x] + 
       72*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-5/36 + (5*RATIO[x])/36) + Log[mu2/s]^5*
        (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/3 + (5*G[1, x])/3 + 
         (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/3 - (5*G[1, x])/3)*RATIO[x]) + 
       Log[mu2/s]^4*(-239/24 - ((97*I)/12)*Pi + (161*Pi^2)/72 - 
         (53*G[0, x])/6 - ((14*I)/3)*Pi*G[0, x] + 7*G[1, x] + 
         ((25*I)/3)*Pi*G[1, x] - (10*G[0, 0, x])/3 + 7*G[0, 1, x] + 
         7*G[1, 0, x] - 7*G[1, 1, x] + (((-11*I)/6)*Pi*G[0, x] - 
           (11*G[0, 0, x])/6)*RATIO[(1 - x)^(-1)] + 
         (239/24 + ((25*I)/4)*Pi - (161*Pi^2)/72 + 7*G[0, x] + 
           ((25*I)/3)*Pi*G[0, x] - 7*G[1, x] - ((25*I)/3)*Pi*G[1, x] + 
           7*G[0, 0, x] - 7*G[0, 1, x] - 7*G[1, 0, x] + 7*G[1, 1, x])*
          RATIO[x]) + (1499*Zeta[3])/3 + ((617*I)/2)*Pi*Zeta[3] - 
       (737*Pi^2*Zeta[3])/4 - ((664*I)/9)*Pi^3*Zeta[3] + 
       (1685*G[0, x]*Zeta[3])/12 + ((791*I)/2)*Pi*G[0, x]*Zeta[3] - 
       (700*Pi^2*G[0, x]*Zeta[3])/9 - (3043*G[1, x]*Zeta[3])/12 - 
       ((1009*I)/6)*Pi*G[1, x]*Zeta[3] + (568*Pi^2*G[1, x]*Zeta[3])/9 + 
       (1727*G[0, 0, x]*Zeta[3])/6 - ((776*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       64*G[0, 1, x]*Zeta[3] - ((692*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       142*G[1, 0, x]*Zeta[3] - (136*I)*Pi*G[1, 0, x]*Zeta[3] + 
       (569*G[1, 1, x]*Zeta[3])/6 + ((1136*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (2308*G[0, 0, 0, x]*Zeta[3])/3 + 348*G[0, 0, 1, x]*Zeta[3] + 
       260*G[0, 1, 0, x]*Zeta[3] - (680*G[0, 1, 1, x]*Zeta[3])/3 + 
       112*G[1, 0, 0, x]*Zeta[3] - 312*G[1, 0, 1, x]*Zeta[3] + 
       108*G[1, 1, 0, x]*Zeta[3] + (116*G[1, 1, 1, x]*Zeta[3])/3 - 
       (4868*Zeta[3]^2)/9 + Log[mu2/s]^3*(-293/6 - ((99*I)/2)*Pi + 
         (75*Pi^2)/4 + ((61*I)/18)*Pi^3 - (145*G[0, x])/3 - 
         (23*I)*Pi*G[0, x] + (53*Pi^2*G[0, x])/9 + (116*G[1, x])/3 + 
         ((97*I)/3)*Pi*G[1, x] - (161*Pi^2*G[1, x])/9 + (16*G[0, 0, x])/3 + 
         ((28*I)/3)*Pi*G[0, 0, x] + 7*G[0, 1, x] + ((58*I)/3)*Pi*G[0, 1, x] + 
         7*G[1, 0, x] + (14*I)*Pi*G[1, 0, x] - (8*G[1, 1, x])/3 - 
         ((100*I)/3)*Pi*G[1, 1, x] + (110*G[0, 0, 0, x])/3 - 
         14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] + (16*G[0, 1, 1, x])/3 - 
         14*G[1, 0, 0, x] - (16*G[1, 1, 1, x])/3 + 
         (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(293/6 + ((239*I)/6)*Pi - (51*Pi^2)/4 - ((77*I)/18)*Pi^3 + 
           (112*G[0, x])/3 + (28*I)*Pi*G[0, x] - (161*Pi^2*G[0, x])/9 - 
           (112*G[1, x])/3 - (28*I)*Pi*G[1, x] + (161*Pi^2*G[1, x])/9 + 
           ((68*I)/3)*Pi*G[0, 0, x] - ((100*I)/3)*Pi*G[0, 1, x] - 
           ((68*I)/3)*Pi*G[1, 0, x] + ((100*I)/3)*Pi*G[1, 1, x] - 
           (16*G[0, 0, 0, x])/3 - (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/
            3 + (16*G[1, 1, 1, x])/3 - (80*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*(((4*I)/9)*Pi^3 - ((25*I)/3)*Pi*G[0, x] + 
           6*Pi^2*G[0, x] - (25*G[0, 0, x])/3 - (16*I)*Pi*G[0, 0, x] + 
           (7*I)*Pi*G[0, 1, x] + ((13*I)/3)*Pi*G[1, 0, x] - 
           (47*G[0, 0, 0, x])/3 + 7*G[0, 0, 1, x] + 7*G[0, 1, 0, x] + 
           (13*G[1, 0, 0, x])/3 - (8*Zeta[3])/3) + (128*Zeta[3])/9) + 
       RATIO[x^(-1)]*(((-927*I)/4)*Pi*G[1, x] + (871*Pi^2*G[1, x])/24 - 
         ((5*I)/6)*Pi^3*G[1, x] + (103*Pi^4*G[1, x])/90 - 
         (61*I)*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/3 - 
         ((91*I)/6)*Pi^3*G[0, 1, x] - ((51*I)/4)*Pi*G[1, 0, x] - 
         (71*Pi^2*G[1, 0, x])/3 - (I/2)*Pi^3*G[1, 0, x] - 
         (927*G[1, 1, x])/4 + ((595*I)/4)*Pi*G[1, 1, x] - 
         (49*Pi^2*G[1, 1, x])/6 + ((50*I)/3)*Pi^3*G[1, 1, x] - 
         (45*I)*Pi*G[0, 0, 1, x] - 3*Pi^2*G[0, 0, 1, x] + 
         (21*I)*Pi*G[0, 1, 0, x] + 7*Pi^2*G[0, 1, 0, x] - 61*G[0, 1, 1, x] + 
         (38*I)*Pi*G[0, 1, 1, x] + (125*Pi^2*G[0, 1, 1, x])/6 + 
         (15*I)*Pi*G[1, 0, 0, x] - Pi^2*G[1, 0, 0, x] - (51*G[1, 0, 1, x])/
          4 + (16*I)*Pi*G[1, 0, 1, x] + (113*Pi^2*G[1, 0, 1, x])/6 - 
         (51*G[1, 1, 0, x])/4 + (4*I)*Pi*G[1, 1, 0, x] + 
         (3*Pi^2*G[1, 1, 0, x])/2 + (531*G[1, 1, 1, x])/2 - 
         (51*I)*Pi*G[1, 1, 1, x] - (73*Pi^2*G[1, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, x] - 
         45*G[0, 0, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 1, x] - 
         (36*I)*Pi*G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] + 26*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, x] + 
         15*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         15*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] - 
         17*G[1, 1, 0, 0, x] + (18*I)*Pi*G[1, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         112*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
         6*G[0, 0, 1, 1, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, x] + 
         18*G[1, 0, 0, 0, 1, x] + 18*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
         6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
         34*G[1, 0, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
         14*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
         6*G[1, 1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, 0, x] - 
         66*G[1, 1, 1, 1, 1, x] + 114*G[1, x]*Zeta[3] - ((58*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] - 
         (214*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*
        (-1343/8 - ((415*I)/2)*Pi + (2021*Pi^2)/24 + ((245*I)/12)*Pi^3 - 
         (1271*Pi^4)/240 - (327*G[0, x])/2 - (129*I)*Pi*G[0, x] + 
         7*Pi^2*G[0, x] + ((40*I)/3)*Pi^3*G[0, x] + (205*G[1, x])/2 + 
         (159*I)*Pi*G[1, x] - (93*Pi^2*G[1, x])/2 - ((85*I)/3)*Pi^3*G[1, x] - 
         26*G[0, 0, x] + (72*I)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/3 + 
         42*G[0, 1, x] + (10*I)*Pi*G[0, 1, x] - (142*Pi^2*G[0, 1, x])/3 + 
         42*G[1, 0, x] - (20*I)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/3 + 
         G[1, 1, x] - (16*I)*Pi*G[1, 1, x] + (193*Pi^2*G[1, 1, x])/3 + 
         62*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
         (40*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 
         5*G[0, 1, 1, x] - (54*I)*Pi*G[0, 1, 1, x] - 20*G[1, 0, 0, x] - 
         (64*I)*Pi*G[1, 0, 0, x] - 21*G[1, 0, 1, x] - 
         (64*I)*Pi*G[1, 0, 1, x] - 21*G[1, 1, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, x] + 13*G[1, 1, 1, x] + 
         (78*I)*Pi*G[1, 1, 1, x] - 116*G[0, 0, 0, 0, x] + 
         18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, x] + 42*G[0, 1, 1, 0, x] - 
         112*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
         18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] + 112*G[1, 1, 1, 1, x] + 
         ((-12*I)*Pi*G[1, x] - 7*Pi^2*G[1, x] + (11*I)*Pi*G[0, 1, x] + 
           (9*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] + 
           11*G[0, 1, 1, x] + 9*G[1, 0, 1, x] + 9*G[1, 1, 0, x] - 
           31*G[1, 1, 1, x])*RATIO[x^(-1)] + 44*Zeta[3] + 
         ((32*I)/3)*Pi*Zeta[3] + (64*G[0, x]*Zeta[3])/3 + 
         (32*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-7*I)/3)*Pi^3 + 
           (7*Pi^4)/12 - ((63*I)/2)*Pi*G[0, x] + (88*Pi^2*G[0, x])/3 + 
           ((14*I)/3)*Pi^3*G[0, x] + ((17*I)/6)*Pi^3*G[1, x] - 
           (63*G[0, 0, x])/2 - (54*I)*Pi*G[0, 0, x] + (23*Pi^2*G[0, 0, x])/
            2 + ((9*I)/2)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/2 + 
           ((37*I)/2)*Pi*G[1, 0, x] - (19*Pi^2*G[1, 0, x])/2 - 
           (67*G[0, 0, 0, x])/2 + (57*I)*Pi*G[0, 0, 0, x] + 
           (9*G[0, 0, 1, x])/2 - (9*I)*Pi*G[0, 0, 1, x] + (9*G[0, 1, 0, x])/
            2 - (8*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
           (37*G[1, 0, 0, x])/2 - (31*I)*Pi*G[1, 0, 0, x] + 
           (21*I)*Pi*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] + 
           122*G[0, 0, 0, 0, x] - 18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] - 
           12*G[0, 0, 1, 1, x] - 17*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] - 65*G[1, 0, 0, 0, x] + 21*G[1, 0, 0, 1, x] + 
           21*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] + 14*Zeta[3] + 
           (26*I)*Pi*Zeta[3] + G[0, x]*Zeta[3] - 17*G[1, x]*Zeta[3]) + 
         RATIO[x]*(1343/8 + ((293*I)/2)*Pi - (475*Pi^2)/8 - ((65*I)/4)*Pi^3 + 
           (991*Pi^4)/240 + 96*G[0, x] + (112*I)*Pi*G[0, x] - 
           45*Pi^2*G[0, x] - ((68*I)/3)*Pi^3*G[0, x] - 96*G[1, x] - 
           (112*I)*Pi*G[1, x] + 45*Pi^2*G[1, x] + ((68*I)/3)*Pi^3*G[1, x] - 
           (18*I)*Pi*G[0, 0, x] - (77*Pi^2*G[0, 0, x])/3 - 
           (18*I)*Pi*G[0, 1, x] + (193*Pi^2*G[0, 1, x])/3 + 
           (18*I)*Pi*G[1, 0, x] + (77*Pi^2*G[1, 0, x])/3 + 
           (18*I)*Pi*G[1, 1, x] - (193*Pi^2*G[1, 1, x])/3 - 
           18*G[0, 0, 0, x] - (126*I)*Pi*G[0, 0, 0, x] - 
           (22*I)*Pi*G[0, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, x] - 
           18*G[0, 1, 1, x] + (78*I)*Pi*G[0, 1, 1, x] + 18*G[1, 0, 0, x] + 
           (126*I)*Pi*G[1, 0, 0, x] + (22*I)*Pi*G[1, 0, 1, x] - 
           (14*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
           (78*I)*Pi*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] + 
           18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 
           112*G[0, 1, 1, 1, x] + 128*G[1, 0, 0, 0, x] - 
           18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 40*G[1, 0, 1, 1, x] - 
           32*G[1, 1, 0, 0, x] + 18*G[1, 1, 0, 1, x] + 18*G[1, 1, 1, 0, x] - 
           112*G[1, 1, 1, 1, x] - 40*Zeta[3] - ((188*I)/3)*Pi*Zeta[3] - 
           (70*G[0, x]*Zeta[3])/3 + (70*G[1, x]*Zeta[3])/3)) - 75*Zeta[5] + 
       (58*I)*Pi*Zeta[5] + 162*G[0, x]*Zeta[5] + 158*G[1, x]*Zeta[5] + 
       RATIO[x]*(25863/64 + ((5741*I)/16)*Pi - (25189*Pi^2)/96 - 
         ((421*I)/8)*Pi^3 + (26243*Pi^4)/1440 + ((151*I)/60)*Pi^5 - 
         (150679*Pi^6)/90720 + (128*I)*Pi*G[0, x] - (1961*Pi^2*G[0, x])/24 - 
         ((287*I)/8)*Pi^3*G[0, x] + (703*Pi^4*G[0, x])/80 + 
         ((2767*I)/180)*Pi^5*G[0, x] - (128*I)*Pi*G[1, x] + 
         (3401*Pi^2*G[1, x])/24 + ((287*I)/8)*Pi^3*G[1, x] - 
         (163*Pi^4*G[1, x])/20 - ((2767*I)/180)*Pi^5*G[1, x] - 
         222*G[0, 0, x] - (64*I)*Pi*G[0, 0, x] + (845*Pi^2*G[0, 0, x])/12 + 
         ((29*I)/4)*Pi^3*G[0, 0, x] - (1063*Pi^4*G[0, 0, x])/180 + 
         222*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + (773*Pi^2*G[0, 1, x])/12 + 
         ((39*I)/2)*Pi^3*G[0, 1, x] - (47*Pi^4*G[0, 1, x])/180 + 
         222*G[1, 0, x] + (64*I)*Pi*G[1, 0, x] - (773*Pi^2*G[1, 0, x])/12 - 
         ((19*I)/2)*Pi^3*G[1, 0, x] + (1063*Pi^4*G[1, 0, x])/180 - 
         222*G[1, 1, x] + (64*I)*Pi*G[1, 1, x] - (845*Pi^2*G[1, 1, x])/12 - 
         ((69*I)/4)*Pi^3*G[1, 1, x] + (47*Pi^4*G[1, 1, x])/180 - 
         (25*G[0, 0, 0, x])/4 - ((29*I)/4)*Pi*G[0, 0, 0, x] - 
         (63*Pi^2*G[0, 0, 0, x])/4 + (57*I)*Pi^3*G[0, 0, 0, x] + 
         (9*G[0, 0, 1, x])/4 - ((227*I)/4)*Pi*G[0, 0, 1, x] + 
         (79*Pi^2*G[0, 0, 1, x])/4 + ((91*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (9*G[0, 1, 0, x])/4 - ((227*I)/4)*Pi*G[0, 1, 0, x] + 
         (35*Pi^2*G[0, 1, 0, x])/2 - ((131*I)/3)*Pi^3*G[0, 1, 0, x] - 
         (505*G[0, 1, 1, x])/4 - ((29*I)/4)*Pi*G[0, 1, 1, x] - 
         18*Pi^2*G[0, 1, 1, x] - ((175*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (505*G[1, 0, 0, x])/4 + ((29*I)/4)*Pi*G[1, 0, 0, x] + 
         18*Pi^2*G[1, 0, 0, x] - (57*I)*Pi^3*G[1, 0, 0, x] - 
         (489*G[1, 0, 1, x])/4 + ((227*I)/4)*Pi*G[1, 0, 1, x] - 
         (35*Pi^2*G[1, 0, 1, x])/2 - ((91*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (489*G[1, 1, 0, x])/4 + ((227*I)/4)*Pi*G[1, 1, 0, x] - 
         (79*Pi^2*G[1, 1, 0, x])/4 + ((131*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (985*G[1, 1, 1, x])/4 + ((29*I)/4)*Pi*G[1, 1, 1, x] + 
         (63*Pi^2*G[1, 1, 1, x])/4 + ((175*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (265*G[0, 0, 0, 0, x])/2 + ((99*I)/2)*Pi*G[0, 0, 0, 0, x] - 
         38*Pi^2*G[0, 0, 0, 0, x] - (207*G[0, 0, 0, 1, x])/4 - 
         ((27*I)/2)*Pi*G[0, 0, 0, 1, x] + (125*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (207*G[0, 0, 1, 0, x])/4 + ((93*I)/2)*Pi*G[0, 0, 1, 0, x] + 
         17*Pi^2*G[0, 0, 1, 0, x] - 29*G[0, 0, 1, 1, x] - 
         ((21*I)/2)*Pi*G[0, 0, 1, 1, x] - 106*Pi^2*G[0, 0, 1, 1, x] - 
         65*G[0, 1, 0, 0, x] + (3*I)*Pi*G[0, 1, 0, 0, x] + 
         102*Pi^2*G[0, 1, 0, 0, x] - (63*G[0, 1, 0, 1, x])/4 + 
         (33*I)*Pi*G[0, 1, 0, 1, x] - 81*Pi^2*G[0, 1, 0, 1, x] - 
         (63*G[0, 1, 1, 0, x])/4 - (27*I)*Pi*G[0, 1, 1, 0, x] - 
         (109*Pi^2*G[0, 1, 1, 0, x])/3 + (193*G[0, 1, 1, 1, x])/2 + 
         (63*I)*Pi*G[0, 1, 1, 1, x] + 54*Pi^2*G[0, 1, 1, 1, x] - 
         (193*G[1, 0, 0, 0, x])/2 - (63*I)*Pi*G[1, 0, 0, 0, x] + 
         38*Pi^2*G[1, 0, 0, 0, x] + (63*G[1, 0, 0, 1, x])/4 + 
         (27*I)*Pi*G[1, 0, 0, 1, x] - (125*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (63*G[1, 0, 1, 0, x])/4 - (33*I)*Pi*G[1, 0, 1, 0, x] - 
         17*Pi^2*G[1, 0, 1, 0, x] + 65*G[1, 0, 1, 1, x] - 
         (3*I)*Pi*G[1, 0, 1, 1, x] + 106*Pi^2*G[1, 0, 1, 1, x] + 
         29*G[1, 1, 0, 0, x] + ((21*I)/2)*Pi*G[1, 1, 0, 0, x] - 
         102*Pi^2*G[1, 1, 0, 0, x] + (207*G[1, 1, 0, 1, x])/4 - 
         ((93*I)/2)*Pi*G[1, 1, 0, 1, x] + 81*Pi^2*G[1, 1, 0, 1, x] + 
         (207*G[1, 1, 1, 0, x])/4 + ((27*I)/2)*Pi*G[1, 1, 1, 0, x] + 
         (109*Pi^2*G[1, 1, 1, 0, x])/3 - (265*G[1, 1, 1, 1, x])/2 - 
         ((99*I)/2)*Pi*G[1, 1, 1, 1, x] - 54*Pi^2*G[1, 1, 1, 1, x] + 
         (81*G[0, 0, 0, 0, 0, x])/2 - (184*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (27*G[0, 0, 0, 1, 1, x])/2 + (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (93*G[0, 0, 1, 0, 0, x])/2 + (168*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (128*I)*Pi*G[0, 0, 1, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (21*G[0, 0, 1, 1, 1, x])/2 + (104*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (232*I)*Pi*G[0, 1, 0, 0, 1, x] + (160*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         33*G[0, 1, 0, 1, 1, x] - (216*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         27*G[0, 1, 1, 0, 0, x] - (32*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (104*I)*Pi*G[0, 1, 1, 0, 1, x] - (48*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         54*G[0, 1, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         54*G[1, 0, 0, 0, 0, x] + (184*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (48*I)*Pi*G[1, 0, 0, 0, 1, x] + (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         27*G[1, 0, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         33*G[1, 0, 1, 0, 0, x] - (168*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (128*I)*Pi*G[1, 0, 1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         24*G[1, 0, 1, 1, 1, x] - (104*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (21*G[1, 1, 0, 0, 0, x])/2 + (40*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (232*I)*Pi*G[1, 1, 0, 0, 1, x] - (160*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (93*G[1, 1, 0, 1, 1, x])/2 + (216*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (27*G[1, 1, 1, 0, 0, x])/2 + (32*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (104*I)*Pi*G[1, 1, 1, 0, 1, x] + (48*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (81*G[1, 1, 1, 1, 1, x])/2 - (8*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         616*G[0, 0, 0, 0, 0, 0, x] - 72*G[0, 0, 0, 0, 0, 1, x] - 
         72*G[0, 0, 0, 0, 1, 0, x] + 120*G[0, 0, 0, 0, 1, 1, x] - 
         44*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
         12*G[0, 0, 0, 1, 1, 0, x] + 88*G[0, 0, 0, 1, 1, 1, x] + 
         124*G[0, 0, 1, 0, 0, 0, x] + 84*G[0, 0, 1, 0, 0, 1, x] + 
         84*G[0, 0, 1, 0, 1, 0, x] - 80*G[0, 0, 1, 0, 1, 1, x] - 
         92*G[0, 0, 1, 1, 0, 0, x] + 216*G[0, 0, 1, 1, 0, 1, x] + 
         216*G[0, 0, 1, 1, 1, 0, x] - 324*G[0, 0, 1, 1, 1, 1, x] + 
         420*G[0, 1, 0, 0, 0, 0, x] - 216*G[0, 1, 0, 0, 0, 1, x] - 
         216*G[0, 1, 0, 0, 1, 0, x] + 316*G[0, 1, 0, 0, 1, 1, x] + 
         112*G[0, 1, 0, 1, 0, 0, x] - 84*G[0, 1, 0, 1, 0, 1, x] - 
         84*G[0, 1, 0, 1, 1, 0, x] - 236*G[0, 1, 0, 1, 1, 1, x] - 
         104*G[0, 1, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, 1, x] + 
         12*G[0, 1, 1, 0, 1, 0, x] - 116*G[0, 1, 1, 0, 1, 1, x] - 
         120*G[0, 1, 1, 1, 0, 0, x] + 72*G[0, 1, 1, 1, 0, 1, x] + 
         72*G[0, 1, 1, 1, 1, 0, x] + 248*G[0, 1, 1, 1, 1, 1, x] + 
         616*G[1, 0, 0, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 0, 1, 0, x] - 120*G[1, 0, 0, 0, 1, 1, x] + 
         44*G[1, 0, 0, 1, 0, 0, x] + 12*G[1, 0, 0, 1, 0, 1, x] + 
         12*G[1, 0, 0, 1, 1, 0, x] - 88*G[1, 0, 0, 1, 1, 1, x] - 
         124*G[1, 0, 1, 0, 0, 0, x] - 84*G[1, 0, 1, 0, 0, 1, x] - 
         84*G[1, 0, 1, 0, 1, 0, x] + 80*G[1, 0, 1, 0, 1, 1, x] + 
         92*G[1, 0, 1, 1, 0, 0, x] - 216*G[1, 0, 1, 1, 0, 1, x] - 
         216*G[1, 0, 1, 1, 1, 0, x] + 324*G[1, 0, 1, 1, 1, 1, x] - 
         420*G[1, 1, 0, 0, 0, 0, x] + 216*G[1, 1, 0, 0, 0, 1, x] + 
         216*G[1, 1, 0, 0, 1, 0, x] - 316*G[1, 1, 0, 0, 1, 1, x] - 
         112*G[1, 1, 0, 1, 0, 0, x] + 84*G[1, 1, 0, 1, 0, 1, x] + 
         84*G[1, 1, 0, 1, 1, 0, x] + 236*G[1, 1, 0, 1, 1, 1, x] + 
         104*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 1, 0, 1, 0, x] + 116*G[1, 1, 1, 0, 1, 1, x] + 
         120*G[1, 1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 1, 1, 0, x] - 248*G[1, 1, 1, 1, 1, 1, x] - 
         (6941*Zeta[3])/12 - ((647*I)/3)*Pi*Zeta[3] + (261*Pi^2*Zeta[3])/4 - 
         ((418*I)/9)*Pi^3*Zeta[3] - (677*G[0, x]*Zeta[3])/12 - 
         ((211*I)/2)*Pi*G[0, x]*Zeta[3] + (1303*Pi^2*G[0, x]*Zeta[3])/9 + 
         (677*G[1, x]*Zeta[3])/12 + ((211*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (1303*Pi^2*G[1, x]*Zeta[3])/9 - (57*G[0, 0, x]*Zeta[3])/2 - 
         ((2008*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 102*G[0, 1, x]*Zeta[3] + 
         ((1592*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 42*G[1, 0, x]*Zeta[3] + 
         ((2008*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (177*G[1, 1, x]*Zeta[3])/2 - 
         ((1592*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (452*G[0, 0, 0, x]*Zeta[3])/3 - 
         40*G[0, 0, 1, x]*Zeta[3] + 80*G[0, 1, 0, x]*Zeta[3] - 
         (28*G[0, 1, 1, x]*Zeta[3])/3 - (452*G[1, 0, 0, x]*Zeta[3])/3 + 
         40*G[1, 0, 1, x]*Zeta[3] - 80*G[1, 1, 0, x]*Zeta[3] + 
         (28*G[1, 1, 1, x]*Zeta[3])/3 + (2630*Zeta[3]^2)/9 - 27*Zeta[5] - 
         (1908*I)*Pi*Zeta[5] + 120*G[0, x]*Zeta[5] - 120*G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(((-1115*I)/24)*Pi^3 - (1153*Pi^4)/120 - 
         ((319*I)/180)*Pi^5 + (6409*Pi^6)/3780 + ((673*I)/4)*Pi*G[0, x] + 
         (3251*Pi^2*G[0, x])/24 + ((515*I)/8)*Pi^3*G[0, x] - 
         (62*Pi^4*G[0, x])/9 - ((3059*I)/360)*Pi^5*G[0, x] + 
         ((45*I)/8)*Pi^3*G[1, x] + (323*Pi^4*G[1, x])/60 + 
         ((289*I)/45)*Pi^5*G[1, x] + (673*G[0, 0, x])/4 - 
         ((1623*I)/4)*Pi*G[0, 0, x] - (109*Pi^2*G[0, 0, x])/3 - 
         (167*Pi^4*G[0, 0, x])/360 - (60*I)*Pi*G[0, 1, x] - 
         (1667*Pi^2*G[0, 1, x])/24 - ((31*I)/12)*Pi^3*G[0, 1, x] + 
         (29*Pi^4*G[0, 1, x])/18 + ((875*I)/4)*Pi*G[1, 0, x] - 
         (1007*Pi^2*G[1, 0, x])/24 - ((101*I)/12)*Pi^3*G[1, 0, x] - 
         (29*Pi^4*G[1, 0, x])/6 + ((3*I)/2)*Pi^3*G[1, 1, x] + 
         (139*Pi^4*G[1, 1, x])/60 - (1343*G[0, 0, 0, x])/4 + 
         ((1395*I)/4)*Pi*G[0, 0, 0, x] + (37*Pi^2*G[0, 0, 0, x])/4 - 
         ((257*I)/6)*Pi^3*G[0, 0, 0, x] - 60*G[0, 0, 1, x] - 
         ((823*I)/4)*Pi*G[0, 0, 1, x] + (1481*Pi^2*G[0, 0, 1, x])/12 + 
         ((191*I)/6)*Pi^3*G[0, 0, 1, x] - 60*G[0, 1, 0, x] - 
         (100*I)*Pi*G[0, 1, 0, x] + (191*Pi^2*G[0, 1, 0, x])/4 + 
         (16*I)*Pi^3*G[0, 1, 0, x] + (135*I)*Pi*G[0, 1, 1, x] - 
         (25*Pi^2*G[0, 1, 1, x])/2 - ((71*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (875*G[1, 0, 0, x])/4 - ((547*I)/4)*Pi*G[1, 0, 0, x] + 
         (161*Pi^2*G[1, 0, 0, x])/4 + ((181*I)/6)*Pi^3*G[1, 0, 0, x] + 
         ((219*I)/4)*Pi*G[1, 0, 1, x] + (85*Pi^2*G[1, 0, 1, x])/6 - 
         ((67*I)/6)*Pi^3*G[1, 0, 1, x] + (21*I)*Pi*G[1, 1, 0, x] - 
         (53*Pi^2*G[1, 1, 0, x])/6 - (8*I)*Pi^3*G[1, 1, 0, x] + 
         (4*I)*Pi^3*G[1, 1, 1, x] + 387*G[0, 0, 0, 0, x] - 
         (190*I)*Pi*G[0, 0, 0, 0, x] - 19*Pi^2*G[0, 0, 0, 0, x] + 
         (351*G[0, 0, 0, 1, x])/4 - (186*I)*Pi*G[0, 0, 0, 1, x] - 
         21*Pi^2*G[0, 0, 0, 1, x] + (351*G[0, 0, 1, 0, x])/4 + 
         (49*I)*Pi*G[0, 0, 1, 0, x] - (16*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (563*G[0, 0, 1, 1, x])/2 + (149*I)*Pi*G[0, 0, 1, 1, x] - 
         2*Pi^2*G[0, 0, 1, 1, x] - 223*G[0, 1, 0, 0, x] + 
         (39*I)*Pi*G[0, 1, 0, 0, x] - (33*Pi^2*G[0, 1, 0, 0, x])/2 + 
         135*G[0, 1, 0, 1, x] + (168*I)*Pi*G[0, 1, 0, 1, x] + 
         13*Pi^2*G[0, 1, 0, 1, x] + 135*G[0, 1, 1, 0, x] + 
         (34*I)*Pi*G[0, 1, 1, 0, x] + (2*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (51*I)*Pi*G[0, 1, 1, 1, x] + 15*Pi^2*G[0, 1, 1, 1, x] - 
         (553*G[1, 0, 0, 0, x])/2 + (80*I)*Pi*G[1, 0, 0, 0, x] - 
         (245*Pi^2*G[1, 0, 0, 0, x])/6 + (219*G[1, 0, 0, 1, x])/4 - 
         I*Pi*G[1, 0, 0, 1, x] - (141*Pi^2*G[1, 0, 0, 1, x])/2 + 
         (219*G[1, 0, 1, 0, x])/4 - (17*I)*Pi*G[1, 0, 1, 0, x] - 
         (209*Pi^2*G[1, 0, 1, 0, x])/6 - (54*I)*Pi*G[1, 0, 1, 1, x] - 
         10*Pi^2*G[1, 0, 1, 1, x] + 21*G[1, 1, 0, 0, x] - 
         (35*I)*Pi*G[1, 1, 0, 0, x] + (53*Pi^2*G[1, 1, 0, 0, x])/3 + 
         (15*I)*Pi*G[1, 1, 0, 1, x] + 7*Pi^2*G[1, 1, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 1, 0, x] - 349*G[0, 0, 0, 0, 0, x] - 
         (10*I)*Pi*G[0, 0, 0, 0, 0, x] - 63*G[0, 0, 0, 0, 1, x] - 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] - 63*G[0, 0, 0, 1, 0, x] + 
         (152*I)*Pi*G[0, 0, 0, 1, 0, x] - 141*G[0, 0, 0, 1, 1, x] + 
         (18*I)*Pi*G[0, 0, 0, 1, 1, x] + 97*G[0, 0, 1, 0, 0, x] + 
         (106*I)*Pi*G[0, 0, 1, 0, 0, x] - 66*G[0, 0, 1, 0, 1, x] + 
         (96*I)*Pi*G[0, 0, 1, 0, 1, x] - 66*G[0, 0, 1, 1, 0, x] - 
         (188*I)*Pi*G[0, 0, 1, 1, 0, x] + 397*G[0, 0, 1, 1, 1, x] - 
         (66*I)*Pi*G[0, 0, 1, 1, 1, x] + 217*G[0, 1, 0, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, 0, x] - 87*G[0, 1, 0, 0, 1, x] - 
         (60*I)*Pi*G[0, 1, 0, 0, 1, x] - 87*G[0, 1, 0, 1, 0, x] - 
         (106*I)*Pi*G[0, 1, 0, 1, 0, x] + 213*G[0, 1, 0, 1, 1, x] + 
         (78*I)*Pi*G[0, 1, 0, 1, 1, x] + 43*G[0, 1, 1, 0, 0, x] - 
         (116*I)*Pi*G[0, 1, 1, 0, 0, x] - 51*G[0, 1, 1, 0, 1, x] + 
         (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 51*G[0, 1, 1, 1, 0, x] + 
         (154*I)*Pi*G[0, 1, 1, 1, 0, x] - (66*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         279*G[1, 0, 0, 0, 0, x] + (14*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 0, 1, x] + (42*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         48*G[1, 0, 0, 1, 0, x] - (68*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         14*G[1, 0, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         54*G[1, 0, 1, 0, 1, x] - (114*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         54*G[1, 0, 1, 1, 0, x] + (46*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (96*I)*Pi*G[1, 0, 1, 1, 1, x] - 68*G[1, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 15*G[1, 1, 0, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 0, 1, x] + 15*G[1, 1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 1, 0, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         272*G[0, 0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 0, 1, x] + 
         36*G[0, 0, 0, 0, 1, 0, x] - 90*G[0, 0, 0, 0, 1, 1, x] + 
         110*G[0, 0, 0, 1, 0, 0, x] + 36*G[0, 0, 0, 1, 0, 1, x] + 
         36*G[0, 0, 0, 1, 1, 0, x] - 30*G[0, 0, 0, 1, 1, 1, x] + 
         98*G[0, 0, 1, 0, 0, 0, x] + 30*G[0, 0, 1, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, 1, 0, x] + 42*G[0, 0, 1, 0, 1, 1, x] - 
         176*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 0, 1, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 1, 0, x] - 66*G[0, 0, 1, 1, 1, 1, x] - 
         76*G[0, 1, 0, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 0, 1, x] + 
         48*G[0, 1, 0, 0, 1, 0, x] - 90*G[0, 1, 0, 0, 1, 1, x] - 
         112*G[0, 1, 0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 1, x] + 
         24*G[0, 1, 0, 1, 1, 0, x] + 66*G[0, 1, 0, 1, 1, 1, x] - 
         112*G[0, 1, 1, 0, 0, 0, x] - 54*G[0, 1, 1, 0, 0, 1, x] - 
         54*G[0, 1, 1, 0, 1, 0, x] + 66*G[0, 1, 1, 0, 1, 1, x] + 
         184*G[0, 1, 1, 1, 0, 0, x] - 66*G[0, 1, 1, 1, 0, 1, x] - 
         66*G[0, 1, 1, 1, 1, 0, x] - 282*G[1, 0, 0, 0, 0, 0, x] + 
         66*G[1, 0, 0, 0, 0, 1, x] + 66*G[1, 0, 0, 0, 1, 0, x] + 
         36*G[1, 0, 0, 0, 1, 1, x] - 104*G[1, 0, 0, 1, 0, 0, x] + 
         96*G[1, 0, 0, 1, 0, 1, x] + 96*G[1, 0, 0, 1, 1, 0, x] - 
         192*G[1, 0, 0, 1, 1, 1, x] - 106*G[1, 0, 1, 0, 0, 0, x] + 
         66*G[1, 0, 1, 0, 0, 1, x] + 66*G[1, 0, 1, 0, 1, 0, x] - 
         108*G[1, 0, 1, 0, 1, 1, x] + 22*G[1, 0, 1, 1, 0, 0, x] + 
         96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] + 
         64*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
         24*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] + 
         34*G[1, 1, 0, 1, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 1, x] - 
         36*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] + 
         6*G[1, 1, 1, 0, 0, 1, x] + 6*G[1, 1, 1, 0, 1, 0, x] - 
         18*G[1, 1, 1, 1, 0, 0, x] + (1115*Zeta[3])/4 - (189*I)*Pi*Zeta[3] + 
         (707*Pi^2*Zeta[3])/6 + ((541*I)/9)*Pi^3*Zeta[3] + 
         (843*G[0, x]*Zeta[3])/4 - ((103*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (67*Pi^2*G[0, x]*Zeta[3])/2 - (135*G[1, x]*Zeta[3])/4 + 
         (76*I)*Pi*G[1, x]*Zeta[3] + (245*Pi^2*G[1, x]*Zeta[3])/6 - 
         (232*G[0, 0, x]*Zeta[3])/3 + (464*I)*Pi*G[0, 0, x]*Zeta[3] - 
         130*G[0, 1, x]*Zeta[3] - (150*I)*Pi*G[0, 1, x]*Zeta[3] - 
         46*G[1, 0, x]*Zeta[3] - ((800*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         9*G[1, 1, x]*Zeta[3] + (76*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (928*G[0, 0, 0, x]*Zeta[3])/3 - 154*G[0, 0, 1, x]*Zeta[3] - 
         170*G[0, 1, 0, x]*Zeta[3] + 118*G[0, 1, 1, x]*Zeta[3] + 
         (58*G[1, 0, 0, x]*Zeta[3])/3 + 136*G[1, 0, 1, x]*Zeta[3] - 
         14*G[1, 1, 0, x]*Zeta[3] - 24*G[1, 1, 1, x]*Zeta[3] + 
         (373*Zeta[3]^2)/3 - 5*Zeta[5] + (925*I)*Pi*Zeta[5] - 
         141*G[0, x]*Zeta[5] - 19*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(-5741/16 - ((2159*I)/4)*Pi + (5527*Pi^2)/24 + 
         ((1073*I)/12)*Pi^3 - (9677*Pi^4)/720 - ((91*I)/24)*Pi^5 - 
         362*G[0, x] - (418*I)*Pi*G[0, x] + (128*Pi^2*G[0, x])/3 + 
         ((70*I)/3)*Pi^3*G[0, x] - (577*Pi^4*G[0, x])/180 + 158*G[1, x] + 
         (470*I)*Pi*G[1, x] - (255*Pi^2*G[1, x])/2 - (46*I)*Pi^3*G[1, x] + 
         (341*Pi^4*G[1, x])/36 - 211*G[0, 0, x] + (333*I)*Pi*G[0, 0, x] + 
         (27*Pi^2*G[0, 0, x])/2 - (30*I)*Pi^3*G[0, 0, x] + 120*G[0, 1, x] + 
         (25*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 
         ((91*I)/3)*Pi^3*G[0, 1, x] + 120*G[1, 0, x] - 
         (175*I)*Pi*G[1, 0, x] + (79*Pi^2*G[1, 0, x])/3 + 
         ((17*I)/3)*Pi^3*G[1, 0, x] + 145*G[1, 1, x] - 
         (151*I)*Pi*G[1, 1, x] + (83*Pi^2*G[1, 1, x])/6 + 
         (66*I)*Pi^3*G[1, 1, x] + 412*G[0, 0, 0, x] - 
         (107*I)*Pi*G[0, 0, 0, x] - (131*Pi^2*G[0, 0, 0, x])/3 - 
         27*G[0, 0, 1, x] + (95*I)*Pi*G[0, 0, 1, x] - 
         (247*Pi^2*G[0, 0, 1, x])/3 - 27*G[0, 1, 0, x] - 
         (77*I)*Pi*G[0, 1, 0, x] + 25*Pi^2*G[0, 1, 0, x] - 32*G[0, 1, 1, x] + 
         (17*I)*Pi*G[0, 1, 1, x] + 106*Pi^2*G[0, 1, 1, x] - 
         202*G[1, 0, 0, x] + (3*I)*Pi*G[1, 0, 0, x] - (35*Pi^2*G[1, 0, 0, x])/
          3 - 57*G[1, 0, 1, x] - (55*I)*Pi*G[1, 0, 1, x] + 
         (148*Pi^2*G[1, 0, 1, x])/3 - 57*G[1, 1, 0, x] + 
         (53*I)*Pi*G[1, 1, 0, x] - (86*Pi^2*G[1, 1, 0, x])/3 - 
         96*G[1, 1, 1, x] - (5*I)*Pi*G[1, 1, 1, x] - 102*Pi^2*G[1, 1, 1, x] - 
         189*G[0, 0, 0, 0, x] - (112*I)*Pi*G[0, 0, 0, 0, x] - 
         42*G[0, 0, 0, 1, x] + (60*I)*Pi*G[0, 0, 0, 1, x] - 
         42*G[0, 0, 1, 0, x] + (204*I)*Pi*G[0, 0, 1, 0, x] + 
         149*G[0, 0, 1, 1, x] - (72*I)*Pi*G[0, 0, 1, 1, x] - 
         11*G[0, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, x] - 
         54*G[0, 1, 0, 1, x] - (92*I)*Pi*G[0, 1, 0, 1, x] - 
         54*G[0, 1, 1, 0, x] - (148*I)*Pi*G[0, 1, 1, 0, x] + 
         81*G[0, 1, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, x] + 
         49*G[1, 0, 0, 0, x] + (168*I)*Pi*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - (132*I)*Pi*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (140*I)*Pi*G[1, 0, 1, 0, x] - 
         7*G[1, 0, 1, 1, x] + (144*I)*Pi*G[1, 0, 1, 1, x] + 
         47*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, x] + 
         48*G[1, 1, 0, 1, x] + (164*I)*Pi*G[1, 1, 0, 1, x] + 
         48*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] - 
         79*G[1, 1, 1, 1, x] - (88*I)*Pi*G[1, 1, 1, 1, x] + 
         132*G[0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 1, x] - 
         12*G[0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 1, 1, x] + 
         84*G[0, 0, 1, 0, 0, x] + 84*G[0, 0, 1, 0, 1, x] + 
         84*G[0, 0, 1, 1, 0, x] - 284*G[0, 0, 1, 1, 1, x] + 
         140*G[0, 1, 0, 0, 0, x] - 96*G[0, 1, 0, 0, 1, x] - 
         96*G[0, 1, 0, 1, 0, x] - 80*G[0, 1, 0, 1, 1, x] - 
         160*G[0, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, x] + 
         44*G[1, 0, 0, 0, 0, x] + 120*G[1, 0, 0, 0, 1, x] + 
         120*G[1, 0, 0, 1, 0, x] - 204*G[1, 0, 0, 1, 1, x] - 
         104*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] + 212*G[1, 0, 1, 1, 1, x] - 
         160*G[1, 1, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 1, x] + 
         96*G[1, 1, 0, 1, 0, x] + 104*G[1, 1, 0, 1, 1, x] + 
         72*G[1, 1, 1, 0, 0, x] - 312*G[1, 1, 1, 1, 1, x] + (374*Zeta[3])/3 + 
         ((404*I)/3)*Pi*Zeta[3] - (800*Pi^2*Zeta[3])/9 + 
         (293*G[0, x]*Zeta[3])/3 + ((760*I)/3)*Pi*G[0, x]*Zeta[3] - 
         51*G[1, x]*Zeta[3] - ((512*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (1232*G[0, 0, x]*Zeta[3])/3 - 224*G[0, 1, x]*Zeta[3] - 
         320*G[1, 0, x]*Zeta[3] + 136*G[1, 1, x]*Zeta[3] + 
         RATIO[x^(-1)]*((-104*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 - 
           ((22*I)/3)*Pi^3*G[1, x] - (9*I)*Pi*G[0, 1, x] - 
           19*Pi^2*G[0, 1, x] + (9*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] - 
           104*G[1, 1, x] + (34*I)*Pi*G[1, 1, x] + (62*Pi^2*G[1, 1, x])/3 + 
           (18*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] - 
           (14*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, x] + 
           9*G[1, 0, 1, x] - (20*I)*Pi*G[1, 0, 1, x] + 9*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] + 49*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] + 18*G[0, 1, 0, 1, x] + 
           18*G[0, 1, 1, 0, x] - 54*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] + 
           48*G[1, x]*Zeta[3]) - 332*Zeta[5] + RATIO[(1 - x)^(-1)]*
          (((-97*I)/6)*Pi^3 - (79*Pi^4)/60 + ((83*I)/18)*Pi^5 - 
           (10*I)*Pi*G[0, x] + (605*Pi^2*G[0, x])/6 + ((89*I)/3)*Pi^3*
            G[0, x] - (169*Pi^4*G[0, x])/20 + ((5*I)/2)*Pi^3*G[1, x] + 
           (319*Pi^4*G[1, x])/60 - 10*G[0, 0, x] - (201*I)*Pi*G[0, 0, x] - 
           (17*Pi^2*G[0, 0, x])/2 + ((80*I)/3)*Pi^3*G[0, 0, x] - 
           (12*I)*Pi*G[0, 1, x] - (109*Pi^2*G[0, 1, x])/6 - 
           ((131*I)/6)*Pi^3*G[0, 1, x] + (85*I)*Pi*G[1, 0, x] - 
           (103*Pi^2*G[1, 0, x])/6 - ((29*I)/2)*Pi^3*G[1, 0, x] + 
           (4*I)*Pi^3*G[1, 1, x] - 126*G[0, 0, 0, x] + 
           (173*I)*Pi*G[0, 0, 0, x] - (103*Pi^2*G[0, 0, 0, x])/6 - 
           12*G[0, 0, 1, x] - (155*I)*Pi*G[0, 0, 1, x] + 
           (11*Pi^2*G[0, 0, 1, x])/2 - 12*G[0, 1, 0, x] - 
           (40*I)*Pi*G[0, 1, 0, x] + (59*Pi^2*G[0, 1, 0, x])/6 + 
           (42*I)*Pi*G[0, 1, 1, x] - 2*Pi^2*G[0, 1, 1, x] + 
           85*G[1, 0, 0, x] - (81*I)*Pi*G[1, 0, 0, x] + 
           (269*Pi^2*G[1, 0, 0, x])/6 + (33*I)*Pi*G[1, 0, 1, x] + 
           11*Pi^2*G[1, 0, 1, x] + (18*I)*Pi*G[1, 1, 0, x] - 
           8*Pi^2*G[1, 1, 0, x] + 222*G[0, 0, 0, 0, x] - 
           (68*I)*Pi*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] - 
           (34*I)*Pi*G[0, 0, 1, 0, x] - 182*G[0, 0, 1, 1, x] + 
           (36*I)*Pi*G[0, 0, 1, 1, x] - 91*G[0, 1, 0, 0, x] + 
           42*G[0, 1, 0, 1, x] - (54*I)*Pi*G[0, 1, 0, 1, x] + 
           42*G[0, 1, 1, 0, x] + (62*I)*Pi*G[0, 1, 1, 0, x] + 
           (36*I)*Pi*G[0, 1, 1, 1, x] - 151*G[1, 0, 0, 0, x] + 
           (40*I)*Pi*G[1, 0, 0, 0, x] + 33*G[1, 0, 0, 1, x] + 
           (54*I)*Pi*G[1, 0, 0, 1, x] + 33*G[1, 0, 1, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (72*I)*Pi*G[1, 0, 1, 1, x] + 
           18*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, x] + 
           (18*I)*Pi*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 0, x] - 
           318*G[0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 0, 1, x] + 
           6*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
           22*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
           24*G[0, 0, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, x] + 
           52*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
           18*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
           50*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
           36*G[0, 1, 1, 1, 0, x] + 230*G[1, 0, 0, 0, 0, x] - 
           60*G[1, 0, 0, 0, 1, x] - 60*G[1, 0, 0, 1, 0, x] + 
           72*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] - 
           72*G[1, 0, 1, 0, 1, x] - 72*G[1, 0, 1, 1, 0, x] - 
           42*G[1, 1, 0, 0, 0, x] + 18*G[1, 1, 0, 0, 1, x] + 
           18*G[1, 1, 0, 1, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 97*Zeta[3] - 
           (150*I)*Pi*Zeta[3] + (188*Pi^2*Zeta[3])/3 + 55*G[0, x]*Zeta[3] - 
           ((568*I)/3)*Pi*G[0, x]*Zeta[3] - 15*G[1, x]*Zeta[3] + 
           (148*I)*Pi*G[1, x]*Zeta[3] + (20*G[0, 0, x]*Zeta[3])/3 + 
           68*G[0, 1, x]*Zeta[3] - 52*G[1, 0, x]*Zeta[3] - 
           24*G[1, 1, x]*Zeta[3] + 52*Zeta[5]) + 
         RATIO[x]*(5741/16 + ((1343*I)/4)*Pi - (1357*Pi^2)/8 - 
           ((199*I)/4)*Pi^3 + (2839*Pi^4)/240 - ((391*I)/72)*Pi^5 + 
           128*G[0, x] + (192*I)*Pi*G[0, x] - 124*Pi^2*G[0, x] - 
           ((61*I)/2)*Pi^3*G[0, x] + (3619*Pi^4*G[0, x])/180 - 128*G[1, x] - 
           (192*I)*Pi*G[1, x] + 124*Pi^2*G[1, x] + ((61*I)/2)*Pi^3*G[1, x] - 
           (3619*Pi^4*G[1, x])/180 - 60*G[0, 0, x] - (64*I)*Pi*G[0, 0, x] + 
           (73*Pi^2*G[0, 0, x])/2 - ((70*I)/3)*Pi^3*G[0, 0, x] + 
           60*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/2 + 
           (74*I)*Pi^3*G[0, 1, x] + 60*G[1, 0, x] + (64*I)*Pi*G[1, 0, x] - 
           (73*Pi^2*G[1, 0, x])/2 + ((70*I)/3)*Pi^3*G[1, 0, x] - 
           60*G[1, 1, x] + (64*I)*Pi*G[1, 1, x] - (73*Pi^2*G[1, 1, x])/2 - 
           (74*I)*Pi^3*G[1, 1, x] - 88*G[0, 0, 0, x] - 
           (27*I)*Pi*G[0, 0, 0, x] + 78*Pi^2*G[0, 0, 0, x] + 
           24*G[0, 0, 1, x] - (21*I)*Pi*G[0, 0, 1, x] + 
           (214*Pi^2*G[0, 0, 1, x])/3 + 24*G[0, 1, 0, x] - 
           (21*I)*Pi*G[0, 1, 0, x] - (134*Pi^2*G[0, 1, 0, x])/3 - 
           88*G[0, 1, 1, x] - (27*I)*Pi*G[0, 1, 1, x] - 
           102*Pi^2*G[0, 1, 1, x] + 88*G[1, 0, 0, x] + 
           (27*I)*Pi*G[1, 0, 0, x] - 78*Pi^2*G[1, 0, 0, x] - 
           24*G[1, 0, 1, x] + (21*I)*Pi*G[1, 0, 1, x] - 
           (214*Pi^2*G[1, 0, 1, x])/3 - 24*G[1, 1, 0, x] + 
           (21*I)*Pi*G[1, 1, 0, x] + (134*Pi^2*G[1, 1, 0, x])/3 + 
           88*G[1, 1, 1, x] + (27*I)*Pi*G[1, 1, 1, x] + 
           102*Pi^2*G[1, 1, 1, x] + 9*G[0, 0, 0, 0, x] + 
           (248*I)*Pi*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
           (136*I)*Pi*G[0, 0, 1, 0, x] - 21*G[0, 0, 1, 1, x] - 
           21*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
           (200*I)*Pi*G[0, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 1, 0, x] + 
           9*G[0, 1, 1, 1, x] - (88*I)*Pi*G[0, 1, 1, 1, x] - 
           9*G[1, 0, 0, 0, x] - (248*I)*Pi*G[1, 0, 0, 0, x] + 
           (24*I)*Pi*G[1, 0, 0, 1, x] + (136*I)*Pi*G[1, 0, 1, 0, x] + 
           21*G[1, 0, 1, 1, x] + 21*G[1, 1, 0, 0, x] + 
           (48*I)*Pi*G[1, 1, 0, 0, x] - (200*I)*Pi*G[1, 1, 0, 1, x] - 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + 
           (88*I)*Pi*G[1, 1, 1, 1, x] + 504*G[0, 0, 0, 0, 0, x] - 
           60*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 0, x] - 
           132*G[0, 0, 1, 0, 1, x] - 132*G[0, 0, 1, 1, 0, x] + 
           212*G[0, 0, 1, 1, 1, x] - 244*G[0, 1, 0, 0, 0, x] + 
           132*G[0, 1, 0, 0, 1, x] + 132*G[0, 1, 0, 1, 0, x] + 
           104*G[0, 1, 0, 1, 1, x] + 60*G[0, 1, 1, 0, 0, x] - 
           312*G[0, 1, 1, 1, 1, x] - 504*G[1, 0, 0, 0, 0, x] + 
           60*G[1, 0, 0, 1, 1, x] + 40*G[1, 0, 1, 0, 0, x] + 
           132*G[1, 0, 1, 0, 1, x] + 132*G[1, 0, 1, 1, 0, x] - 
           212*G[1, 0, 1, 1, 1, x] + 244*G[1, 1, 0, 0, 0, x] - 
           132*G[1, 1, 0, 0, 1, x] - 132*G[1, 1, 0, 1, 0, x] - 
           104*G[1, 1, 0, 1, 1, x] - 60*G[1, 1, 1, 0, 0, x] + 
           312*G[1, 1, 1, 1, 1, x] - (647*Zeta[3])/3 - (68*I)*Pi*Zeta[3] - 
           (328*Pi^2*Zeta[3])/9 - 77*G[0, x]*Zeta[3] + ((376*I)/3)*Pi*G[0, x]*
            Zeta[3] + 77*G[1, x]*Zeta[3] - ((376*I)/3)*Pi*G[1, x]*Zeta[3] - 
           424*G[0, 0, x]*Zeta[3] + 88*G[0, 1, x]*Zeta[3] + 
           424*G[1, 0, x]*Zeta[3] - 88*G[1, 1, x]*Zeta[3] + 228*Zeta[5]))))/
    Nc^2)


==> anc/H_process1_qqb_QbQ_+--+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(Nf^3*(1000/729 + ((200*I)/81)*Pi - (40*Pi^2)/27 - 
     ((8*I)/27)*Pi^3 + Log[mu2/s]^3*(8/27 - (8*RATIO[x])/27) + 
     (-1000/729 - ((200*I)/81)*Pi + (40*Pi^2)/27 + ((8*I)/27)*Pi^3)*
      RATIO[x] + Log[mu2/s]^2*(40/27 + ((8*I)/9)*Pi + (-40/27 - ((8*I)/9)*Pi)*
        RATIO[x]) + Log[mu2/s]*(200/81 + ((80*I)/27)*Pi - (8*Pi^2)/9 + 
       (-200/81 - ((80*I)/27)*Pi + (8*Pi^2)/9)*RATIO[x])) + 
   Nf^2*(Nc*(-469964/6561 - ((14459*I)/243)*Pi + (574*Pi^2)/27 + 
       ((11*I)/3)*Pi^3 - (71*Pi^4)/243 - (2608*G[1, x])/729 - 
       ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
       ((44*I)/27)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 1, x] + 
       (16*Pi^2*G[0, 1, x])/9 + ((40*I)/9)*Pi*G[1, 1, x] - 
       (16*Pi^2*G[1, 1, x])/9 - (40*G[0, 1, 1, x])/9 + (40*G[1, 1, 1, x])/9 + 
       (8*G[0, 1, 1, 1, x])/3 - (8*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(2/3 - (2*RATIO[x])/3) + Log[mu2/s]^3*
        (14/27 + ((28*I)/27)*Pi - (44*G[1, x])/27 + 
         (-14/27 - ((28*I)/27)*Pi + (44*G[1, x])/27)*RATIO[x]) + 
       Log[mu2/s]^2*(-1163/81 - ((46*I)/9)*Pi - (2*Pi^2)/9 - (20*G[1, x])/3 - 
         ((44*I)/9)*Pi*G[1, x] + (1163/81 + ((46*I)/9)*Pi + (2*Pi^2)/9 + 
           (20*G[1, x])/3 + ((44*I)/9)*Pi*G[1, x])*RATIO[x]) - 
       (2332*Zeta[3])/243 - ((140*I)/27)*Pi*Zeta[3] + (128*G[1, x]*Zeta[3])/
        27 + RATIO[x]*(469964/6561 + ((14459*I)/243)*Pi - (574*Pi^2)/27 - 
         ((11*I)/3)*Pi^3 + (71*Pi^4)/243 + (2608*G[1, x])/729 + 
         ((712*I)/81)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 - 
         ((44*I)/27)*Pi^3*G[1, x] + ((40*I)/9)*Pi*G[0, 1, x] - 
         (16*Pi^2*G[0, 1, x])/9 - ((40*I)/9)*Pi*G[1, 1, x] + 
         (16*Pi^2*G[1, 1, x])/9 + (40*G[0, 1, 1, x])/9 - 
         (40*G[1, 1, 1, x])/9 - (8*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 1, 1, 1, x])/3 + (2332*Zeta[3])/243 + ((140*I)/27)*Pi*
          Zeta[3] - (128*G[1, x]*Zeta[3])/27) + 
       Log[mu2/s]*(-40769/729 - ((3038*I)/81)*Pi + (77*Pi^2)/9 + 
         ((4*I)/9)*Pi^3 - (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + 
         (44*Pi^2*G[1, x])/9 - ((8*I)/3)*Pi*G[0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
         (8*G[1, 1, 1, x])/3 - (196*Zeta[3])/27 + 
         RATIO[x]*(40769/729 + ((3038*I)/81)*Pi - (77*Pi^2)/9 - 
           ((4*I)/9)*Pi^3 + (712*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] - 
           (44*Pi^2*G[1, x])/9 + ((8*I)/3)*Pi*G[0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 1, 1, x])/3 - 
           (8*G[1, 1, 1, x])/3 + (196*Zeta[3])/27))) + 
     (-441631/26244 - ((81191*I)/1458)*Pi + (2236*Pi^2)/81 + 
       ((185*I)/27)*Pi^3 - (1307*Pi^4)/1215 - (20984*G[0, x])/729 - 
       ((224*I)/81)*Pi*G[0, x] + (16*Pi^2*G[0, x])/27 + 
       ((8*I)/9)*Pi^3*G[0, x] + (5216*G[1, x])/729 + 
       ((1424*I)/81)*Pi*G[1, x] - (40*Pi^2*G[1, x])/3 - 
       ((88*I)/27)*Pi^3*G[1, x] + (784*G[0, 0, x])/27 + 
       ((88*I)/9)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/9 + 
       ((80*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 - 
       ((88*I)/9)*Pi*G[1, 0, x] + (32*Pi^2*G[1, 0, x])/9 - 
       ((80*I)/9)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/9 - 
       (40*G[0, 0, 0, x])/3 - ((16*I)/9)*Pi*G[0, 0, 0, x] + 
       ((16*I)/9)*Pi*G[0, 1, 0, x] + (80*G[0, 1, 1, x])/9 - 
       (88*G[1, 0, 0, x])/9 - (80*G[1, 1, 1, x])/9 + (32*G[0, 0, 0, 0, x])/
        9 + (16*G[0, 1, 0, 0, x])/9 - (16*G[0, 1, 1, 1, x])/3 + 
       (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(-2/3 + (2*RATIO[x])/3) + Log[mu2/s]^3*
        (-146/27 - ((8*I)/3)*Pi - (88*G[0, x])/27 + (88*G[1, x])/27 + 
         (146/27 + ((8*I)/3)*Pi + (88*G[0, x])/27 - (88*G[1, x])/27)*
          RATIO[x]) + Log[mu2/s]^2*(-1627/81 - ((170*I)/9)*Pi + (34*Pi^2)/9 - 
         16*G[0, x] - ((40*I)/9)*Pi*G[0, x] + (40*G[1, x])/3 + 
         ((88*I)/9)*Pi*G[1, x] + (16*G[0, 0, x])/3 + 
         (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (1627/81 + ((146*I)/9)*Pi - (34*Pi^2)/9 + (40*G[0, x])/3 + 
           ((88*I)/9)*Pi*G[0, x] - (40*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x])*
          RATIO[x]) - (6416*Zeta[3])/243 - ((332*I)/27)*Pi*Zeta[3] + 
       (160*G[0, x]*Zeta[3])/27 - (256*G[1, x]*Zeta[3])/27 + 
       RATIO[(1 - x)^(-1)]*((-4*Pi^4)/135 - ((584*I)/27)*Pi*G[0, x] + 
         (256*Pi^2*G[0, x])/27 + ((32*I)/27)*Pi^3*G[0, x] - 
         (584*G[0, 0, x])/27 - (8*Pi^2*G[0, 0, x])/9 + (128*G[0, 0, 0, x])/
          9 + ((8*I)/9)*Pi*G[0, 0, 0, x] - ((8*I)/9)*Pi*G[0, 1, 0, x] - 
         (40*G[0, 0, 0, 0, x])/9 - (8*G[0, 1, 0, 0, x])/9 + 
         ((16*I)/9)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/9) + 
       RATIO[x]*(441631/26244 + ((49655*I)/1458)*Pi - (1468*Pi^2)/81 - 
         ((17*I)/3)*Pi^3 + (1379*Pi^4)/1215 + (5216*G[0, x])/729 + 
         ((1424*I)/81)*Pi*G[0, x] - (40*Pi^2*G[0, x])/3 - 
         ((88*I)/27)*Pi^3*G[0, x] - (5216*G[1, x])/729 - 
         ((1424*I)/81)*Pi*G[1, x] + (40*Pi^2*G[1, x])/3 + 
         ((88*I)/27)*Pi^3*G[1, x] - ((80*I)/9)*Pi*G[0, 0, x] + 
         (32*Pi^2*G[0, 0, x])/9 - ((80*I)/9)*Pi*G[0, 1, x] + 
         (32*Pi^2*G[0, 1, x])/9 + ((80*I)/9)*Pi*G[1, 0, x] - 
         (32*Pi^2*G[1, 0, x])/9 + ((80*I)/9)*Pi*G[1, 1, x] - 
         (32*Pi^2*G[1, 1, x])/9 - (80*G[0, 0, 0, x])/9 - 
         (80*G[0, 1, 1, x])/9 + (80*G[1, 0, 0, x])/9 + (80*G[1, 1, 1, x])/9 + 
         (16*G[0, 0, 0, 0, x])/3 + (16*G[0, 1, 1, 1, x])/3 - 
         (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 1, 1, 1, x])/3 + 
         (6848*Zeta[3])/243 + ((236*I)/27)*Pi*Zeta[3] - (256*G[0, x]*Zeta[3])/
          27 + (256*G[1, x]*Zeta[3])/27) + Log[mu2/s]*
        (-49655/1458 - ((4406*I)/81)*Pi + (167*Pi^2)/9 + ((28*I)/9)*Pi^3 - 
         (2576*G[0, x])/81 - ((80*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/3 + 
         (1424*G[1, x])/81 + ((80*I)/3)*Pi*G[1, x] - (88*Pi^2*G[1, x])/9 + 
         (208*G[0, 0, x])/9 + ((16*I)/3)*Pi*G[0, 0, x] + 
         ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 0, x] - 
         ((16*I)/3)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + 
         (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
         (((-128*I)/9)*Pi*G[0, x] + (32*Pi^2*G[0, x])/9 - (128*G[0, 0, x])/
            9 + (16*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] - 
         (380*Zeta[3])/27 + RATIO[x]*(49655/1458 + ((3254*I)/81)*Pi - 
           15*Pi^2 - ((28*I)/9)*Pi^3 + (1424*G[0, x])/81 + 
           ((80*I)/3)*Pi*G[0, x] - (88*Pi^2*G[0, x])/9 - (1424*G[1, x])/81 - 
           ((80*I)/3)*Pi*G[1, x] + (88*Pi^2*G[1, x])/9 - ((16*I)/3)*Pi*
            G[0, 0, x] - ((16*I)/3)*Pi*G[0, 1, x] + ((16*I)/3)*Pi*
            G[1, 0, x] + ((16*I)/3)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 - 
           (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (16*G[1, 1, 1, x])/
            3 + (380*Zeta[3])/27)))/Nc) + 
   (-5599/48 - ((4125*I)/16)*Pi + (44827*Pi^2)/288 - ((115*I)/72)*Pi^3 - 
     (3781*Pi^4)/180 - ((1259*I)/1080)*Pi^5 + (135619*Pi^6)/136080 - 
     (1219*G[0, x])/8 - ((2611*I)/6)*Pi*G[0, x] + 85*Pi^2*G[0, x] + 
     ((655*I)/9)*Pi^3*G[0, x] - (661*Pi^4*G[0, x])/36 - 
     ((47*I)/15)*Pi^5*G[0, x] - 12*G[1, x] + ((4493*I)/12)*Pi*G[1, x] - 
     (524*Pi^2*G[1, x])/3 - ((532*I)/9)*Pi^3*G[1, x] + 
     (2399*Pi^4*G[1, x])/90 + ((7*I)/10)*Pi^5*G[1, x] - 
     (4819*G[0, 0, x])/12 - (477*I)*Pi*G[0, 0, x] - (223*Pi^2*G[0, 0, x])/9 + 
     ((65*I)/3)*Pi^3*G[0, 0, x] + (103*Pi^4*G[0, 0, x])/90 + 
     (494*G[0, 1, x])/3 + ((1792*I)/3)*Pi*G[0, 1, x] - 
     (1408*Pi^2*G[0, 1, x])/9 - ((775*I)/9)*Pi^3*G[0, 1, x] + 
     (1414*Pi^4*G[0, 1, x])/45 + (494*G[1, 0, x])/3 + 
     ((887*I)/2)*Pi*G[1, 0, x] + (215*Pi^2*G[1, 0, x])/9 - 
     ((455*I)/9)*Pi^3*G[1, 0, x] + (172*Pi^4*G[1, 0, x])/15 + 82*G[1, 1, x] - 
     ((1336*I)/3)*Pi*G[1, 1, x] + (670*Pi^2*G[1, 1, x])/3 + 
     ((217*I)/3)*Pi^3*G[1, 1, x] - (643*Pi^4*G[1, 1, x])/15 - 
     800*G[0, 0, 0, x] + ((1538*I)/3)*Pi*G[0, 0, 0, x] + 
     (46*Pi^2*G[0, 0, 0, x])/3 - ((158*I)/3)*Pi^3*G[0, 0, 0, x] + 
     506*G[0, 0, 1, x] + ((956*I)/3)*Pi*G[0, 0, 1, x] + 
     (575*Pi^2*G[0, 0, 1, x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 1, x] + 
     506*G[0, 1, 0, x] - ((157*I)/3)*Pi*G[0, 1, 0, x] + 
     (533*Pi^2*G[0, 1, 0, x])/9 + (32*I)*Pi^3*G[0, 1, 0, x] - 
     (50*G[0, 1, 1, x])/3 - (352*I)*Pi*G[0, 1, 1, x] - 
     (259*Pi^2*G[0, 1, 1, x])/3 + ((326*I)/3)*Pi^3*G[0, 1, 1, x] + 
     (2909*G[1, 0, 0, x])/6 - ((1198*I)/3)*Pi*G[1, 0, 0, x] + 
     (815*Pi^2*G[1, 0, 0, x])/9 + (20*I)*Pi^3*G[1, 0, 0, x] - 
     (448*G[1, 0, 1, x])/3 - (540*I)*Pi*G[1, 0, 1, x] + 
     7*Pi^2*G[1, 0, 1, x] + (70*I)*Pi^3*G[1, 0, 1, x] - 
     (448*G[1, 1, 0, x])/3 - (170*I)*Pi*G[1, 1, 0, x] - 
     83*Pi^2*G[1, 1, 0, x] + ((46*I)/3)*Pi^3*G[1, 1, 0, x] - 
     332*G[1, 1, 1, x] + ((1486*I)/3)*Pi*G[1, 1, 1, x] - 
     (170*Pi^2*G[1, 1, 1, x])/3 - ((424*I)/3)*Pi^3*G[1, 1, 1, x] + 
     546*G[0, 0, 0, 0, x] - (100*I)*Pi*G[0, 0, 0, 0, x] - 
     (112*Pi^2*G[0, 0, 0, 0, x])/3 - (28*G[0, 0, 0, 1, x])/3 - 
     (48*I)*Pi*G[0, 0, 0, 1, x] - 72*Pi^2*G[0, 0, 0, 1, x] - 
     (28*G[0, 0, 1, 0, x])/3 - ((388*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (20*Pi^2*G[0, 0, 1, 0, x])/3 + 222*G[0, 0, 1, 1, x] - 
     ((344*I)/3)*Pi*G[0, 0, 1, 1, x] + (350*Pi^2*G[0, 0, 1, 1, x])/3 - 
     (371*G[0, 1, 0, 0, x])/3 - ((904*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     92*Pi^2*G[0, 1, 0, 0, x] - (104*G[0, 1, 0, 1, x])/3 + 
     (158*Pi^2*G[0, 1, 0, 1, x])/3 - (104*G[0, 1, 1, 0, x])/3 + 
     (276*I)*Pi*G[0, 1, 1, 0, x] - (190*Pi^2*G[0, 1, 1, 0, x])/3 - 
     (802*G[0, 1, 1, 1, x])/3 + ((244*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     68*Pi^2*G[0, 1, 1, 1, x] - 378*G[1, 0, 0, 0, x] - 
     ((784*I)/3)*Pi*G[1, 0, 0, 0, x] - 52*Pi^2*G[1, 0, 0, 0, x] - 
     (310*G[1, 0, 0, 1, x])/3 + ((68*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     2*Pi^2*G[1, 0, 0, 1, x] - (310*G[1, 0, 1, 0, x])/3 + 
     (158*I)*Pi*G[1, 0, 1, 0, x] - 74*Pi^2*G[1, 0, 1, 0, x] - 
     (1160*G[1, 0, 1, 1, x])/3 + ((128*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (136*Pi^2*G[1, 0, 1, 1, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
     (324*I)*Pi*G[1, 1, 0, 0, x] - (290*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (356*G[1, 1, 0, 1, x])/3 + (72*I)*Pi*G[1, 1, 0, 1, x] - 
     (112*Pi^2*G[1, 1, 0, 1, x])/3 - (356*G[1, 1, 1, 0, x])/3 - 
     (140*I)*Pi*G[1, 1, 1, 0, x] + (400*Pi^2*G[1, 1, 1, 0, x])/3 + 
     710*G[1, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 1, 1, x] + 
     (256*Pi^2*G[1, 1, 1, 1, x])/3 - 32*G[0, 0, 0, 0, 0, x] - 
     (424*I)*Pi*G[0, 0, 0, 0, 0, x] - 172*G[0, 0, 0, 0, 1, x] + 
     (120*I)*Pi*G[0, 0, 0, 0, 1, x] - 172*G[0, 0, 0, 1, 0, x] + 
     (424*I)*Pi*G[0, 0, 0, 1, 0, x] + 120*G[0, 0, 0, 1, 1, x] - 
     160*G[0, 0, 1, 0, 0, x] + (504*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (80*G[0, 0, 1, 0, 1, x])/3 - (192*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (80*G[0, 0, 1, 1, 0, x])/3 - (360*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (340*G[0, 0, 1, 1, 1, x])/3 + (56*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     168*G[0, 1, 0, 0, 0, x] + (432*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (280*G[0, 1, 0, 0, 1, x])/3 - (312*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (280*G[0, 1, 0, 1, 0, x])/3 - (276*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (364*G[0, 1, 0, 1, 1, x])/3 + (64*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (148*G[0, 1, 1, 0, 0, x])/3 - (416*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (1060*G[0, 1, 1, 0, 1, x])/3 + (248*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (1060*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     272*G[0, 1, 1, 1, 1, x] + (80*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     284*G[1, 0, 0, 0, 0, x] + (480*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (308*G[1, 0, 0, 0, 1, x])/3 - (160*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (308*G[1, 0, 0, 1, 0, x])/3 - (208*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (144*I)*Pi*G[1, 0, 0, 1, 1, x] + (502*G[1, 0, 1, 0, 0, x])/3 - 
     (144*I)*Pi*G[1, 0, 1, 0, 0, x] + (212*G[1, 0, 1, 0, 1, x])/3 + 
     (296*I)*Pi*G[1, 0, 1, 0, 1, x] + (212*G[1, 0, 1, 1, 0, x])/3 + 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x] - 76*G[1, 0, 1, 1, 1, x] - 
     (216*I)*Pi*G[1, 0, 1, 1, 1, x] + 328*G[1, 1, 0, 0, 0, x] - 
     (104*I)*Pi*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] + 
     (272*I)*Pi*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] - 
     (176*I)*Pi*G[1, 1, 0, 1, 1, x] - 108*G[1, 1, 1, 0, 0, x] - 
     (136*I)*Pi*G[1, 1, 1, 0, 0, x] - 80*G[1, 1, 1, 0, 1, x] - 
     (296*I)*Pi*G[1, 1, 1, 0, 1, x] - 80*G[1, 1, 1, 1, 0, x] + 
     (152*I)*Pi*G[1, 1, 1, 1, 0, x] + (80*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     104*G[0, 0, 0, 0, 0, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] + 
     192*G[0, 0, 0, 1, 0, 0, x] + 168*G[0, 0, 0, 1, 0, 1, x] + 
     168*G[0, 0, 0, 1, 1, 0, x] - 264*G[0, 0, 0, 1, 1, 1, x] + 
     520*G[0, 0, 1, 0, 0, 0, x] - 32*G[0, 0, 1, 0, 0, 1, x] - 
     32*G[0, 0, 1, 0, 1, 0, x] - 256*G[0, 0, 1, 0, 1, 1, x] - 
     16*G[0, 0, 1, 1, 0, 0, x] - 440*G[0, 0, 1, 1, 0, 1, x] - 
     440*G[0, 0, 1, 1, 1, 0, x] + 672*G[0, 0, 1, 1, 1, 1, x] + 
     672*G[0, 1, 0, 0, 0, 0, x] - 208*G[0, 1, 0, 0, 0, 1, x] - 
     208*G[0, 1, 0, 0, 1, 0, x] - 160*G[0, 1, 0, 0, 1, 1, x] - 
     276*G[0, 1, 0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, 0, 1, x] - 
     56*G[0, 1, 0, 1, 1, 0, x] + 256*G[0, 1, 0, 1, 1, 1, x] - 
     928*G[0, 1, 1, 0, 0, 0, x] + 368*G[0, 1, 1, 0, 0, 1, x] + 
     368*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
     72*G[0, 1, 1, 1, 0, 0, x] + 96*G[0, 1, 1, 1, 0, 1, x] + 
     96*G[0, 1, 1, 1, 1, 0, x] - 216*G[0, 1, 1, 1, 1, 1, x] + 
     168*G[1, 0, 0, 0, 0, 0, x] + 344*G[1, 0, 0, 0, 0, 1, x] + 
     344*G[1, 0, 0, 0, 1, 0, x] - 432*G[1, 0, 0, 0, 1, 1, x] + 
     72*G[1, 0, 0, 1, 0, 0, x] - 208*G[1, 0, 0, 1, 0, 1, x] - 
     208*G[1, 0, 0, 1, 1, 0, x] + 320*G[1, 0, 0, 1, 1, 1, x] - 
     288*G[1, 0, 1, 0, 0, 0, x] + 128*G[1, 0, 1, 0, 0, 1, x] + 
     128*G[1, 0, 1, 0, 1, 0, x] + 136*G[1, 0, 1, 0, 1, 1, x] + 
     8*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
     24*G[1, 0, 1, 1, 1, 0, x] - 320*G[1, 0, 1, 1, 1, 1, x] - 
     248*G[1, 1, 0, 0, 0, 0, x] + 240*G[1, 1, 0, 0, 1, 1, x] + 
     16*G[1, 1, 0, 1, 0, 0, x] - 16*G[1, 1, 0, 1, 0, 1, x] - 
     16*G[1, 1, 0, 1, 1, 0, x] - 200*G[1, 1, 0, 1, 1, 1, x] + 
     248*G[1, 1, 1, 0, 0, 0, x] - 288*G[1, 1, 1, 0, 0, 1, x] - 
     288*G[1, 1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 1, 1, x] + 
     48*G[1, 1, 1, 1, 0, 0, x] + 64*G[1, 1, 1, 1, 0, 1, x] + 
     64*G[1, 1, 1, 1, 1, 0, x] + 216*G[1, 1, 1, 1, 1, 1, x] + 
     Log[mu2/s]^6*(-1/6 + RATIO[x]/6) + Log[mu2/s]^5*
      (-3/2 - I*Pi - 2*G[0, x] + 2*G[1, x] + 
       (3/2 + I*Pi + 2*G[0, x] - 2*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^4*(-17/2 - ((17*I)/2)*Pi + (31*Pi^2)/12 - 13*G[0, x] - 
       (8*I)*Pi*G[0, x] + 12*G[1, x] + (10*I)*Pi*G[1, x] - 10*G[0, 0, x] + 
       12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (17/2 + ((15*I)/2)*Pi - (31*Pi^2)/12 + 12*G[0, x] + 
         (10*I)*Pi*G[0, x] - 12*G[1, x] - (10*I)*Pi*G[1, x] + 12*G[0, 0, x] - 
         12*G[0, 1, x] - 12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) + 
     (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
       24*G[1, 1, x])*RATIO[x^2] - (2123*Zeta[3])/6 - (282*I)*Pi*Zeta[3] + 
     (581*Pi^2*Zeta[3])/6 - ((182*I)/3)*Pi^3*Zeta[3] + 
     (172*G[0, x]*Zeta[3])/3 - (88*I)*Pi*G[0, x]*Zeta[3] - 
     (260*Pi^2*G[0, x]*Zeta[3])/3 + 130*G[1, x]*Zeta[3] + 
     (144*I)*Pi*G[1, x]*Zeta[3] + (4*Pi^2*G[1, x]*Zeta[3])/3 - 
     68*G[0, 0, x]*Zeta[3] + (320*I)*Pi*G[0, 0, x]*Zeta[3] + 
     244*G[0, 1, x]*Zeta[3] + (48*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (224*G[1, 0, x]*Zeta[3])/3 - (32*I)*Pi*G[1, 0, x]*Zeta[3] - 
     108*G[1, 1, x]*Zeta[3] - (184*I)*Pi*G[1, 1, x]*Zeta[3] + 
     560*G[0, 0, 0, x]*Zeta[3] - 208*G[0, 0, 1, x]*Zeta[3] - 
     8*G[0, 1, 0, x]*Zeta[3] - 240*G[0, 1, 1, x]*Zeta[3] - 
     328*G[1, 0, 0, x]*Zeta[3] - 56*G[1, 0, 1, x]*Zeta[3] + 
     56*G[1, 1, 0, x]*Zeta[3] + 312*G[1, 1, 1, x]*Zeta[3] + 260*Zeta[3]^2 + 
     Log[mu2/s]^3*(-111/4 - (40*I)*Pi + (37*Pi^2)/2 + ((11*I)/3)*Pi^3 - 
       56*G[0, x] - (46*I)*Pi*G[0, x] + (38*Pi^2*G[0, x])/3 + 50*G[1, x] + 
       (54*I)*Pi*G[1, x] - (62*Pi^2*G[1, x])/3 - 36*G[0, 0, x] - 
       (16*I)*Pi*G[0, 0, x] + 42*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] + 
       42*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] - 
       (48*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
       20*G[0, 1, 0, x] - 32*G[0, 1, 1, x] + 20*G[1, 0, 0, x] - 
       32*G[1, 0, 1, x] - 32*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
       ((-6*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 6*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         18*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(111/4 + (34*I)*Pi - (29*Pi^2)/2 - ((11*I)/3)*Pi^3 + 
         50*G[0, x] + (48*I)*Pi*G[0, x] - (62*Pi^2*G[0, x])/3 - 50*G[1, x] - 
         (48*I)*Pi*G[1, x] + (62*Pi^2*G[1, x])/3 + 36*G[0, 0, x] + 
         (48*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] - (48*I)*Pi*G[0, 1, x] - 
         36*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] + 
         (48*I)*Pi*G[1, 1, x] + 32*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
         32*G[0, 1, 0, x] + 32*G[0, 1, 1, x] - 32*G[1, 0, 0, x] + 
         32*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 32*G[1, 1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + RATIO[x^(-2)]*(2*Pi^2*G[1, 0, 1, x] - 
       Pi^2*G[1, 1, 1, x] - (6*I)*Pi*G[1, 0, 1, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 1, x] + 
       6*G[1, 1, 0, 1, 1, x] + (36*I)*Pi*G[1, x]*Zeta[3] + 
       12*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*((-172*I)*Pi*G[1, x] + 
       (323*Pi^2*G[1, x])/9 - ((94*I)/3)*Pi^3*G[1, x] - 
       (100*I)*Pi*G[0, 1, x] + 46*Pi^2*G[0, 1, x] - 
       ((310*I)/3)*Pi*G[1, 0, x] - (100*Pi^2*G[1, 0, x])/3 - 172*G[1, 1, x] + 
       ((508*I)/3)*Pi*G[1, 1, x] - (217*Pi^2*G[1, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, x] - (64*I)*Pi*G[0, 1, 0, x] - 
       100*G[0, 1, 1, x] + (34*I)*Pi*G[0, 1, 1, x] - (310*G[1, 0, 1, x])/3 + 
       (94*I)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] - 
       (310*G[1, 1, 0, x])/3 + (248*I)*Pi*G[1, 1, 0, x] + 
       (926*G[1, 1, 1, x])/3 - (104*I)*Pi*G[1, 1, 1, x] - 
       Pi^2*G[1, 1, 1, x] - 24*G[0, 0, 1, 1, x] - 64*G[0, 1, 0, 1, x] - 
       64*G[0, 1, 1, 0, x] + 130*G[0, 1, 1, 1, x] + 126*G[1, 0, 1, 1, x] - 
       (6*I)*Pi*G[1, 0, 1, 1, x] + 104*G[1, 1, 0, 0, x] + 
       176*G[1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, 1, x] + 
       176*G[1, 1, 1, 0, x] - 376*G[1, 1, 1, 1, x] - 6*G[1, 0, 1, 1, 1, x] + 
       6*G[1, 1, 0, 1, 1, x] + (36*I)*Pi*Zeta[3] + 140*G[1, x]*Zeta[3] + 
       (36*I)*Pi*G[1, x]*Zeta[3] + 12*G[1, 1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(-1051/16 - ((465*I)/4)*Pi + (199*Pi^2)/3 + 
       ((39*I)/2)*Pi^3 - (301*Pi^4)/72 - 126*G[0, x] - (168*I)*Pi*G[0, x] + 
       (146*Pi^2*G[0, x])/3 + (14*I)*Pi^3*G[0, x] + 93*G[1, x] + 
       (192*I)*Pi*G[1, x] - 84*Pi^2*G[1, x] - (26*I)*Pi^3*G[1, x] - 
       126*G[0, 0, x] - (30*I)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] + 
       126*G[0, 1, x] + (106*I)*Pi*G[0, 1, x] - (146*Pi^2*G[0, 1, x])/3 + 
       126*G[1, 0, x] + (98*I)*Pi*G[1, 0, x] - (106*Pi^2*G[1, 0, x])/3 - 
       84*G[1, 1, x] - (130*I)*Pi*G[1, 1, x] + (230*Pi^2*G[1, 1, x])/3 + 
       76*G[0, 0, 0, x] + (84*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 22*G[0, 1, 1, x] - 
       (68*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] - 
       22*G[1, 0, 1, x] - (76*I)*Pi*G[1, 0, 1, x] - 22*G[1, 1, 0, x] - 
       (52*I)*Pi*G[1, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, x] + 
       168*G[0, 0, 0, 0, x] - 96*G[0, 0, 0, 1, x] - 96*G[0, 0, 1, 0, x] + 
       44*G[0, 0, 1, 1, x] - 104*G[0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, x] + 
       44*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 104*G[1, 0, 0, 0, x] + 
       20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 44*G[1, 1, 0, 0, x] + 
       16*G[1, 1, 1, 1, x] + ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*
        RATIO[x^(-1)] + 43*Zeta[3] + (20*I)*Pi*Zeta[3] + 40*G[0, x]*Zeta[3] - 
       24*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 + (13*Pi^4)/15 - 
         (21*I)*Pi*G[0, x] + (68*Pi^2*G[0, x])/3 + (4*I)*Pi^3*G[0, x] + 
         (2*I)*Pi^3*G[1, x] - 21*G[0, 0, x] - (74*I)*Pi*G[0, 0, x] + 
         (98*Pi^2*G[0, 0, x])/3 + (18*I)*Pi*G[0, 1, x] - 14*Pi^2*G[0, 1, x] + 
         (30*I)*Pi*G[1, 0, x] - 18*Pi^2*G[1, 0, x] - 74*G[0, 0, 0, x] - 
         (74*I)*Pi*G[0, 0, 0, x] + 18*G[0, 0, 1, x] + 
         (44*I)*Pi*G[0, 0, 1, x] + 18*G[0, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, x] + 
         30*G[1, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, x] - 
         (10*I)*Pi*G[1, 0, 1, x] - (22*I)*Pi*G[1, 1, 0, x] - 
         68*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] - 
         22*G[0, 0, 1, 1, x] + 52*G[0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, x] - 
         22*G[0, 1, 1, 0, x] + 36*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
         10*G[1, 0, 1, 0, x] - 22*G[1, 1, 0, 0, x] + 12*Zeta[3] + 
         (16*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
       RATIO[x]*(1051/16 + ((333*I)/4)*Pi - (143*Pi^2)/3 - ((27*I)/2)*Pi^3 + 
         (881*Pi^4)/360 + 93*G[0, x] + (150*I)*Pi*G[0, x] - 70*Pi^2*G[0, x] - 
         (22*I)*Pi^3*G[0, x] - 93*G[1, x] - (150*I)*Pi*G[1, x] + 
         70*Pi^2*G[1, x] + (22*I)*Pi^3*G[1, x] + 96*G[0, 0, x] + 
         (108*I)*Pi*G[0, 0, x] - (214*Pi^2*G[0, 0, x])/3 - 96*G[0, 1, x] - 
         (108*I)*Pi*G[0, 1, x] + (230*Pi^2*G[0, 1, x])/3 - 96*G[1, 0, x] - 
         (108*I)*Pi*G[1, 0, x] + (214*Pi^2*G[1, 0, x])/3 + 96*G[1, 1, x] + 
         (108*I)*Pi*G[1, 1, x] - (230*Pi^2*G[1, 1, x])/3 + 
         (64*I)*Pi*G[0, 0, 0, x] - (96*I)*Pi*G[0, 0, 1, x] - 
         (96*I)*Pi*G[0, 1, 0, x] + (112*I)*Pi*G[0, 1, 1, x] - 
         (64*I)*Pi*G[1, 0, 0, x] + (96*I)*Pi*G[1, 0, 1, x] + 
         (96*I)*Pi*G[1, 1, 0, x] - (112*I)*Pi*G[1, 1, 1, x] - 
         32*G[0, 0, 0, 0, x] + 16*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 
         16*G[1, 1, 1, 1, x] - 51*Zeta[3] - (52*I)*Pi*Zeta[3] - 
         48*G[0, x]*Zeta[3] + 48*G[1, x]*Zeta[3])) - (172*Zeta[5])/3 + 
     (160*I)*Pi*Zeta[5] + 124*G[0, x]*Zeta[5] + 348*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(-1495/16 - ((1615*I)/8)*Pi + (1113*Pi^2)/8 + 
       ((134*I)/3)*Pi^3 - (551*Pi^4)/40 - ((133*I)/36)*Pi^5 - 
       (793*G[0, x])/4 - (327*I)*Pi*G[0, x] + (409*Pi^2*G[0, x])/3 + 
       (27*I)*Pi^3*G[0, x] - (1369*Pi^4*G[0, x])/90 + (511*G[1, x])/4 + 
       (330*I)*Pi*G[1, x] - (661*Pi^2*G[1, x])/3 - ((197*I)/3)*Pi^3*G[1, x] + 
       (2089*Pi^4*G[1, x])/90 - 183*G[0, 0, x] - (170*I)*Pi*G[0, 0, x] - 
       (142*Pi^2*G[0, 0, x])/3 + ((80*I)/3)*Pi^3*G[0, 0, x] + 
       108*G[0, 1, x] + (308*I)*Pi*G[0, 1, x] - (245*Pi^2*G[0, 1, x])/3 - 
       ((178*I)/3)*Pi^3*G[0, 1, x] + 108*G[1, 0, x] + (284*I)*Pi*G[1, 0, x] - 
       (77*Pi^2*G[1, 0, x])/3 - ((98*I)/3)*Pi^3*G[1, 0, x] + 36*G[1, 1, x] - 
       (314*I)*Pi*G[1, 1, x] + (416*Pi^2*G[1, 1, x])/3 + 
       ((236*I)/3)*Pi^3*G[1, 1, x] - 24*G[0, 0, 0, x] + 
       (260*I)*Pi*G[0, 0, 0, x] - 26*Pi^2*G[0, 0, 0, x] + 106*G[0, 0, 1, x] - 
       (20*I)*Pi*G[0, 0, 1, x] - 58*Pi^2*G[0, 0, 1, x] + 106*G[0, 1, 0, x] - 
       (64*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 - 
       50*G[0, 1, 1, x] - (72*I)*Pi*G[0, 1, 1, x] + (320*Pi^2*G[0, 1, 1, x])/
        3 + 82*G[1, 0, 0, x] - (172*I)*Pi*G[1, 0, 0, x] + 
       (242*Pi^2*G[1, 0, 0, x])/3 - 50*G[1, 0, 1, x] - 
       (76*I)*Pi*G[1, 0, 1, x] + (256*Pi^2*G[1, 0, 1, x])/3 - 
       50*G[1, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, x] - 96*G[1, 1, 1, x] + 
       (96*I)*Pi*G[1, 1, 1, x] - 152*Pi^2*G[1, 1, 1, x] + 
       104*G[0, 0, 0, 0, x] + (80*I)*Pi*G[0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       (80*I)*Pi*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, 1, x] - 40*G[0, 1, 0, 0, x] - 
       (184*I)*Pi*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] + 
       (8*I)*Pi*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
       (96*I)*Pi*G[0, 1, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, 1, x] - 
       80*G[1, 0, 0, 0, x] - (312*I)*Pi*G[1, 0, 0, 0, x] - 
       80*G[1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, x] + 
       (88*I)*Pi*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] + 
       (112*I)*Pi*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
       (264*I)*Pi*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 
       (72*I)*Pi*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 
       (56*I)*Pi*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] - 
       (128*I)*Pi*G[1, 1, 1, 1, x] - 320*G[0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 1, 0, x] + 
       96*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
       96*G[0, 0, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 0, x] - 
       176*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 1, x] + 56*G[0, 1, 0, 1, 0, x] - 
       136*G[0, 1, 0, 1, 1, x] + 144*G[0, 1, 1, 0, 0, x] - 
       136*G[0, 1, 1, 0, 1, x] - 136*G[0, 1, 1, 1, 0, x] + 
       200*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] - 
       72*G[1, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 1, 0, x] + 
       32*G[1, 0, 0, 1, 1, x] + 16*G[1, 0, 1, 0, 0, x] + 
       32*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] + 
       80*G[1, 0, 1, 1, 1, x] + 144*G[1, 1, 0, 0, 0, x] + 
       32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] + 
       40*G[1, 1, 0, 1, 1, x] - 96*G[1, 1, 1, 0, 0, x] + 
       40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] - 
       200*G[1, 1, 1, 1, 1, x] + ((-36*I)*Pi*G[1, x] + 24*Pi^2*G[1, x] - 
         (32*I)*Pi*G[0, 1, x] - (32*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] + 
         (40*I)*Pi*G[1, 1, x] - 32*G[0, 1, 1, x] - 32*G[1, 0, 1, x] - 
         32*G[1, 1, 0, x] + 96*G[1, 1, 1, x])*RATIO[x^(-1)] + 100*Zeta[3] + 
       (62*I)*Pi*Zeta[3] - (14*Pi^2*Zeta[3])/3 + 36*G[0, x]*Zeta[3] - 
       (8*I)*Pi*G[0, x]*Zeta[3] + 36*G[1, x]*Zeta[3] - 
       (8*I)*Pi*G[1, x]*Zeta[3] - 80*G[0, 0, x]*Zeta[3] + 
       80*G[0, 1, x]*Zeta[3] + 80*G[1, 0, x]*Zeta[3] - 
       128*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-6*I)*Pi^3 + 
         (33*Pi^4)/5 + ((26*I)/15)*Pi^5 - ((69*I)/2)*Pi*G[0, x] + 
         56*Pi^2*G[0, x] + (14*I)*Pi^3*G[0, x] + (106*Pi^4*G[0, x])/45 + 
         ((34*I)/3)*Pi^3*G[1, x] - (286*Pi^4*G[1, x])/45 - 
         (69*G[0, 0, x])/2 - (182*I)*Pi*G[0, 0, x] + (380*Pi^2*G[0, 0, x])/
          3 + (10*I)*Pi^3*G[0, 0, x] + (40*I)*Pi*G[0, 1, x] - 
         (112*Pi^2*G[0, 1, x])/3 + I*Pi^3*G[0, 1, x] + (76*I)*Pi*G[1, 0, x] - 
         (220*Pi^2*G[1, 0, x])/3 - (7*I)*Pi^3*G[1, 0, x] - 
         ((32*I)/3)*Pi^3*G[1, 1, x] - 180*G[0, 0, 0, x] - 
         (232*I)*Pi*G[0, 0, 0, x] + 17*Pi^2*G[0, 0, 0, x] + 
         40*G[0, 0, 1, x] + (74*I)*Pi*G[0, 0, 1, x] - 23*Pi^2*G[0, 0, 1, x] + 
         40*G[0, 1, 0, x] + (118*I)*Pi*G[0, 1, 0, x] - 
         (125*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] + 
         (68*Pi^2*G[0, 1, 1, x])/3 + 76*G[1, 0, 0, x] + 
         (162*I)*Pi*G[1, 0, 0, x] - (133*Pi^2*G[1, 0, 0, x])/3 - 
         (14*I)*Pi*G[1, 0, 1, x] + (28*Pi^2*G[1, 0, 1, x])/3 - 
         (82*I)*Pi*G[1, 1, 0, x] + 44*Pi^2*G[1, 1, 0, x] - 
         140*G[0, 0, 0, 0, x] + (168*I)*Pi*G[0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 1, x] - (28*I)*Pi*G[0, 0, 0, 1, x] + 
         56*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, x] - 
         18*G[0, 0, 1, 1, x] - (44*I)*Pi*G[0, 0, 1, 1, x] + 
         100*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] - 
         18*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
         18*G[0, 1, 1, 0, x] - (68*I)*Pi*G[0, 1, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 1, 1, x] + 116*G[1, 0, 0, 0, x] - 
         (52*I)*Pi*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] + 
         (44*I)*Pi*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 82*G[1, 1, 0, 0, x] - 
         (44*I)*Pi*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 1, x] + 
         (48*I)*Pi*G[1, 1, 1, 0, x] + 380*G[0, 0, 0, 0, 0, x] - 
         76*G[0, 0, 0, 0, 1, x] - 76*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 0, x] + 
         48*G[0, 0, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 0, x] - 
         28*G[0, 1, 0, 0, 1, x] - 28*G[0, 1, 0, 1, 0, x] + 
         48*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] - 
         204*G[1, 0, 0, 0, 0, x] + 80*G[1, 0, 0, 0, 1, x] + 
         80*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
         36*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
         16*G[1, 0, 1, 1, 0, x] + 16*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
         48*G[1, 1, 1, 0, 0, x] + 36*Zeta[3] + (72*I)*Pi*Zeta[3] - 
         32*Pi^2*Zeta[3] + 44*G[0, x]*Zeta[3] + (72*I)*Pi*G[0, x]*Zeta[3] - 
         68*G[1, x]*Zeta[3] - (64*I)*Pi*G[1, x]*Zeta[3] + 
         40*G[0, 0, x]*Zeta[3] - 40*G[0, 1, x]*Zeta[3] - 
         40*G[1, 0, x]*Zeta[3] + 64*G[1, 1, x]*Zeta[3]) + 
       RATIO[x]*(1495/16 + ((1051*I)/8)*Pi - (569*Pi^2)/8 - ((82*I)/3)*Pi^3 + 
         (183*Pi^4)/40 + ((41*I)/180)*Pi^5 + (511*G[0, x])/4 + 
         (186*I)*Pi*G[0, x] - (437*Pi^2*G[0, x])/3 - (44*I)*Pi^3*G[0, x] + 
         (21*Pi^4*G[0, x])/2 - (511*G[1, x])/4 - (186*I)*Pi*G[1, x] + 
         (437*Pi^2*G[1, x])/3 + (44*I)*Pi^3*G[1, x] - (21*Pi^4*G[1, x])/2 + 
         (192*I)*Pi*G[0, 0, x] - 100*Pi^2*G[0, 0, x] - ((140*I)/3)*Pi^3*
          G[0, 0, x] - (192*I)*Pi*G[0, 1, x] + 116*Pi^2*G[0, 1, x] + 
         ((172*I)/3)*Pi^3*G[0, 1, x] - (192*I)*Pi*G[1, 0, x] + 
         100*Pi^2*G[1, 0, x] + ((140*I)/3)*Pi^3*G[1, 0, x] + 
         (192*I)*Pi*G[1, 1, x] - 116*Pi^2*G[1, 1, x] - ((172*I)/3)*Pi^3*
          G[1, 1, x] - (96*I)*Pi*G[0, 0, 0, x] - 8*Pi^2*G[0, 0, 0, x] + 
         104*Pi^2*G[0, 0, 1, x] + 88*Pi^2*G[0, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 1, x] - 152*Pi^2*G[0, 1, 1, x] + 
         (96*I)*Pi*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 0, x] - 
         104*Pi^2*G[1, 0, 1, x] - 88*Pi^2*G[1, 1, 0, x] - 
         (48*I)*Pi*G[1, 1, 1, x] + 152*Pi^2*G[1, 1, 1, x] - 
         96*G[0, 0, 0, 0, x] - (416*I)*Pi*G[0, 0, 0, 0, x] + 
         (88*I)*Pi*G[0, 0, 0, 1, x] + (88*I)*Pi*G[0, 0, 1, 0, x] + 
         (80*I)*Pi*G[0, 0, 1, 1, x] + (176*I)*Pi*G[0, 1, 0, 0, x] + 
         (40*I)*Pi*G[0, 1, 0, 1, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
         48*G[0, 1, 1, 1, x] - (128*I)*Pi*G[0, 1, 1, 1, x] + 
         96*G[1, 0, 0, 0, x] + (416*I)*Pi*G[1, 0, 0, 0, x] - 
         (88*I)*Pi*G[1, 0, 0, 1, x] - (88*I)*Pi*G[1, 0, 1, 0, x] - 
         (80*I)*Pi*G[1, 0, 1, 1, x] - (176*I)*Pi*G[1, 1, 0, 0, x] - 
         (40*I)*Pi*G[1, 1, 0, 1, x] - (40*I)*Pi*G[1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, x] + (128*I)*Pi*G[1, 1, 1, 1, x] - 
         440*G[0, 0, 0, 0, 0, x] + 88*G[0, 0, 0, 0, 1, x] + 
         88*G[0, 0, 0, 1, 0, x] + 88*G[0, 0, 1, 0, 0, x] + 
         80*G[0, 0, 1, 1, 1, x] + 176*G[0, 1, 0, 0, 0, x] + 
         40*G[0, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 0, 1, x] + 
         40*G[0, 1, 1, 1, 0, x] - 200*G[0, 1, 1, 1, 1, x] + 
         440*G[1, 0, 0, 0, 0, x] - 88*G[1, 0, 0, 0, 1, x] - 
         88*G[1, 0, 0, 1, 0, x] - 88*G[1, 0, 1, 0, 0, x] - 
         80*G[1, 0, 1, 1, 1, x] - 176*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 0, 1, x] - 
         40*G[1, 1, 1, 1, 0, x] + 200*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] - 
         (150*I)*Pi*Zeta[3] + (206*Pi^2*Zeta[3])/3 - 60*G[0, x]*Zeta[3] - 
         (136*I)*Pi*G[0, x]*Zeta[3] + 60*G[1, x]*Zeta[3] + 
         (136*I)*Pi*G[1, x]*Zeta[3] - 60*Zeta[5]) + 60*Zeta[5]) + 
     RATIO[x]*(5599/48 + ((1495*I)/16)*Pi - (4555*Pi^2)/288 + 
       ((107*I)/8)*Pi^3 + (49*Pi^4)/10 - ((33*I)/40)*Pi^5 + 
       (86909*Pi^6)/136080 - 12*G[0, x] + ((511*I)/4)*Pi*G[0, x] - 
       (463*Pi^2*G[0, x])/9 - ((110*I)/3)*Pi^3*G[0, x] + 
       (148*Pi^4*G[0, x])/15 - ((11*I)/30)*Pi^5*G[0, x] + 12*G[1, x] - 
       ((511*I)/4)*Pi*G[1, x] + (373*Pi^2*G[1, x])/9 + 
       ((110*I)/3)*Pi^3*G[1, x] - (148*Pi^4*G[1, x])/15 + 
       ((11*I)/30)*Pi^5*G[1, x] + 66*G[0, 0, x] + ((98*I)/3)*Pi*G[0, 0, x] - 
       (242*Pi^2*G[0, 0, x])/3 - (30*I)*Pi^3*G[0, 0, x] + 
       (1093*Pi^4*G[0, 0, x])/45 - 66*G[0, 1, x] - ((326*I)/3)*Pi*
        G[0, 1, x] + 102*Pi^2*G[0, 1, x] + (52*I)*Pi^3*G[0, 1, x] - 
       (1279*Pi^4*G[0, 1, x])/45 - 66*G[1, 0, x] - ((98*I)/3)*Pi*G[1, 0, x] + 
       78*Pi^2*G[1, 0, x] + (30*I)*Pi^3*G[1, 0, x] - (1093*Pi^4*G[1, 0, x])/
        45 + 66*G[1, 1, x] + ((326*I)/3)*Pi*G[1, 1, x] - 
       (298*Pi^2*G[1, 1, x])/3 - (52*I)*Pi^3*G[1, 1, x] + 
       (1279*Pi^4*G[1, 1, x])/45 + 98*G[0, 0, 0, x] - 
       (184*I)*Pi*G[0, 0, 0, x] + 94*Pi^2*G[0, 0, 0, x] - 
       ((128*I)/3)*Pi^3*G[0, 0, 0, x] - (196*G[0, 0, 1, x])/3 - 
       (182*I)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 
       ((236*I)/3)*Pi^3*G[0, 0, 1, x] - (196*G[0, 1, 0, x])/3 - 
       (54*I)*Pi*G[0, 1, 0, x] - 12*Pi^2*G[0, 1, 0, x] + 
       ((148*I)/3)*Pi^3*G[0, 1, 0, x] - (130*G[0, 1, 1, x])/3 + 
       (304*I)*Pi*G[0, 1, 1, x] - 50*Pi^2*G[0, 1, 1, x] - 
       ((328*I)/3)*Pi^3*G[0, 1, 1, x] - 118*G[1, 0, 0, x] + 
       (184*I)*Pi*G[1, 0, 0, x] - 94*Pi^2*G[1, 0, 0, x] + 
       ((128*I)/3)*Pi^3*G[1, 0, 0, x] + (256*G[1, 0, 1, x])/3 + 
       (182*I)*Pi*G[1, 0, 1, x] + 12*Pi^2*G[1, 0, 1, x] - 
       ((236*I)/3)*Pi^3*G[1, 0, 1, x] + (256*G[1, 1, 0, x])/3 + 
       (54*I)*Pi*G[1, 1, 0, x] + 12*Pi^2*G[1, 1, 0, x] - 
       ((148*I)/3)*Pi^3*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
       (304*I)*Pi*G[1, 1, 1, x] + 50*Pi^2*G[1, 1, 1, x] + 
       ((328*I)/3)*Pi^3*G[1, 1, 1, x] - 186*G[0, 0, 0, 0, x] - 
       (96*I)*Pi*G[0, 0, 0, 0, x] + (184*Pi^2*G[0, 0, 0, 0, x])/3 + 
       2*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
       (8*Pi^2*G[0, 0, 0, 1, x])/3 + 2*G[0, 0, 1, 0, x] + 
       (36*I)*Pi*G[0, 0, 1, 0, x] - 32*Pi^2*G[0, 0, 1, 0, x] - 
       184*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 1, x] - 
       28*Pi^2*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, x] - 116*Pi^2*G[0, 1, 0, 0, x] - 
       46*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] - 
       56*Pi^2*G[0, 1, 0, 1, x] - 46*G[0, 1, 1, 0, x] - 
       (24*I)*Pi*G[0, 1, 1, 0, x] + (112*Pi^2*G[0, 1, 1, 0, x])/3 + 
       350*G[0, 1, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, 1, x] + 
       (256*Pi^2*G[0, 1, 1, 1, x])/3 + 170*G[1, 0, 0, 0, x] + 
       (96*I)*Pi*G[1, 0, 0, 0, x] - (184*Pi^2*G[1, 0, 0, 0, x])/3 + 
       14*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] + 
       (8*Pi^2*G[1, 0, 0, 1, x])/3 + 14*G[1, 0, 1, 0, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, x] + 32*Pi^2*G[1, 0, 1, 0, x] + 
       168*G[1, 0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       28*Pi^2*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 116*Pi^2*G[1, 1, 0, 0, x] + 
       30*G[1, 1, 0, 1, x] - (36*I)*Pi*G[1, 1, 0, 1, x] + 
       56*Pi^2*G[1, 1, 0, 1, x] + 30*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (112*Pi^2*G[1, 1, 1, 0, x])/3 - 
       334*G[1, 1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, x] - 
       (256*Pi^2*G[1, 1, 1, 1, x])/3 + (368*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (104*I)*Pi*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       24*G[0, 0, 0, 1, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       12*G[0, 0, 1, 0, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 1, 0, 1, x] + (64*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 0, x] - (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       12*G[0, 0, 1, 1, 1, x] - (112*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       12*G[0, 1, 0, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       24*G[0, 1, 0, 0, 1, x] + (128*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       24*G[0, 1, 0, 1, 0, x] + (112*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, x] - (128*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       24*G[0, 1, 1, 0, 0, x] - (136*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (200*I)*Pi*G[0, 1, 1, 0, 1, x] + (56*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (80*I)*Pi*G[0, 1, 1, 1, 1, x] - (368*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (104*I)*Pi*G[1, 0, 0, 0, 1, x] + (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       24*G[1, 0, 0, 1, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       12*G[1, 0, 1, 0, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       24*G[1, 0, 1, 0, 1, x] - (64*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + (64*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       12*G[1, 0, 1, 1, 1, x] + (112*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 0, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 1, x] - (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - (112*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 0, 1, 1, x] + (128*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] + (136*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (200*I)*Pi*G[1, 1, 1, 0, 1, x] - (56*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (80*I)*Pi*G[1, 1, 1, 1, 1, x] + 744*G[0, 0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 0, 1, 0, x] - 
       48*G[0, 0, 0, 0, 1, 1, x] + 96*G[0, 0, 0, 1, 0, 0, x] - 
       240*G[0, 0, 0, 1, 0, 1, x] - 240*G[0, 0, 0, 1, 1, 0, x] + 
       200*G[0, 0, 0, 1, 1, 1, x] + 40*G[0, 0, 1, 0, 0, 0, x] - 
       112*G[0, 0, 1, 0, 0, 1, x] - 112*G[0, 0, 1, 0, 1, 0, x] + 
       176*G[0, 0, 1, 0, 1, 1, x] - 192*G[0, 0, 1, 1, 0, 0, x] + 
       128*G[0, 0, 1, 1, 0, 1, x] + 128*G[0, 0, 1, 1, 1, 0, x] - 
       320*G[0, 0, 1, 1, 1, 1, x] - 320*G[0, 1, 0, 0, 0, 0, x] + 
       128*G[0, 1, 0, 0, 0, 1, x] + 128*G[0, 1, 0, 0, 1, 0, x] + 
       80*G[0, 1, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 1, x] + 
       32*G[0, 1, 0, 1, 1, 0, x] - 200*G[0, 1, 0, 1, 1, 1, x] + 
       56*G[0, 1, 1, 0, 0, 0, x] - 192*G[0, 1, 1, 0, 0, 1, x] - 
       192*G[0, 1, 1, 0, 1, 0, x] - 48*G[0, 1, 1, 0, 1, 1, x] - 
       48*G[0, 1, 1, 1, 0, 0, x] + 64*G[0, 1, 1, 1, 0, 1, x] + 
       64*G[0, 1, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, 1, x] - 
       744*G[1, 0, 0, 0, 0, 0, x] - 64*G[1, 0, 0, 0, 0, 1, x] - 
       64*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] + 240*G[1, 0, 0, 1, 0, 1, x] + 
       240*G[1, 0, 0, 1, 1, 0, x] - 200*G[1, 0, 0, 1, 1, 1, x] - 
       40*G[1, 0, 1, 0, 0, 0, x] + 112*G[1, 0, 1, 0, 0, 1, x] + 
       112*G[1, 0, 1, 0, 1, 0, x] - 176*G[1, 0, 1, 0, 1, 1, x] + 
       192*G[1, 0, 1, 1, 0, 0, x] - 128*G[1, 0, 1, 1, 0, 1, x] - 
       128*G[1, 0, 1, 1, 1, 0, x] + 320*G[1, 0, 1, 1, 1, 1, x] + 
       320*G[1, 1, 0, 0, 0, 0, x] - 128*G[1, 1, 0, 0, 0, 1, x] - 
       128*G[1, 1, 0, 0, 1, 0, x] - 80*G[1, 1, 0, 1, 0, 0, x] - 
       32*G[1, 1, 0, 1, 0, 1, x] - 32*G[1, 1, 0, 1, 1, 0, x] + 
       200*G[1, 1, 0, 1, 1, 1, x] - 56*G[1, 1, 1, 0, 0, 0, x] + 
       192*G[1, 1, 1, 0, 0, 1, x] + 192*G[1, 1, 1, 0, 1, 0, x] + 
       48*G[1, 1, 1, 0, 1, 1, x] + 48*G[1, 1, 1, 1, 0, 0, x] - 
       64*G[1, 1, 1, 1, 0, 1, x] - 64*G[1, 1, 1, 1, 1, 0, x] - 
       216*G[1, 1, 1, 1, 1, 1, x] + (1117*Zeta[3])/6 - (118*I)*Pi*Zeta[3] + 
       (623*Pi^2*Zeta[3])/6 + ((10*I)/3)*Pi^3*Zeta[3] + 30*G[0, x]*Zeta[3] - 
       (96*I)*Pi*G[0, x]*Zeta[3] - (196*Pi^2*G[0, x]*Zeta[3])/3 - 
       30*G[1, x]*Zeta[3] + (96*I)*Pi*G[1, x]*Zeta[3] + 
       (196*Pi^2*G[1, x]*Zeta[3])/3 - 12*G[0, 0, x]*Zeta[3] + 
       (120*I)*Pi*G[0, 0, x]*Zeta[3] - 72*G[0, 1, x]*Zeta[3] - 
       (248*I)*Pi*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] - 
       (120*I)*Pi*G[1, 0, x]*Zeta[3] + 72*G[1, 1, x]*Zeta[3] + 
       (248*I)*Pi*G[1, 1, x]*Zeta[3] - 568*G[0, 0, 0, x]*Zeta[3] + 
       216*G[0, 0, 1, x]*Zeta[3] + 104*G[0, 1, 0, x]*Zeta[3] + 
       120*G[0, 1, 1, x]*Zeta[3] + 568*G[1, 0, 0, x]*Zeta[3] - 
       216*G[1, 0, 1, x]*Zeta[3] - 104*G[1, 1, 0, x]*Zeta[3] - 
       120*G[1, 1, 1, x]*Zeta[3] - 292*Zeta[3]^2 - 112*Zeta[5] + 
       (132*I)*Pi*Zeta[5] + 352*G[0, x]*Zeta[5] - 352*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((-152*I)/3)*Pi^3 + (207*Pi^4)/10 + 
       ((10*I)/27)*Pi^5 - (2447*Pi^6)/2835 - ((5113*I)/24)*Pi*G[0, x] + 
       (527*Pi^2*G[0, x])/6 - ((175*I)/9)*Pi^3*G[0, x] - 
       (217*Pi^4*G[0, x])/60 + ((7*I)/4)*Pi^5*G[0, x] + (22*I)*Pi^3*G[1, x] - 
       (61*Pi^4*G[1, x])/3 - ((8*I)/15)*Pi^5*G[1, x] - (5113*G[0, 0, x])/24 - 
       ((349*I)/2)*Pi*G[0, 0, x] + (1459*Pi^2*G[0, 0, x])/9 + 
       (37*I)*Pi^3*G[0, 0, x] - (763*Pi^4*G[0, 0, x])/60 - 
       (86*I)*Pi*G[0, 1, x] - (35*Pi^2*G[0, 1, x])/3 - 
       ((70*I)/9)*Pi^3*G[0, 1, x] - (163*Pi^4*G[0, 1, x])/30 + 
       (218*I)*Pi*G[1, 0, x] - 124*Pi^2*G[1, 0, x] - 
       ((62*I)/9)*Pi^3*G[1, 0, x] + (577*Pi^4*G[1, 0, x])/90 - 
       ((80*I)/3)*Pi^3*G[1, 1, x] + (65*Pi^4*G[1, 1, x])/9 - 
       54*G[0, 0, 0, x] - ((1130*I)/3)*Pi*G[0, 0, 0, x] - 
       (103*Pi^2*G[0, 0, 0, x])/3 + ((143*I)/3)*Pi^3*G[0, 0, 0, x] - 
       86*G[0, 0, 1, x] + ((130*I)/3)*Pi*G[0, 0, 1, x] - 
       (256*Pi^2*G[0, 0, 1, x])/9 - (34*I)*Pi^3*G[0, 0, 1, x] - 
       86*G[0, 1, 0, x] + ((299*I)/2)*Pi*G[0, 1, 0, x] - 
       (583*Pi^2*G[0, 1, 0, x])/9 - ((134*I)/3)*Pi^3*G[0, 1, 0, x] - 
       ((200*I)/3)*Pi*G[0, 1, 1, x] + (103*Pi^2*G[0, 1, 1, x])/3 + 
       ((13*I)/3)*Pi^3*G[0, 1, 1, x] + 218*G[1, 0, 0, x] + 
       (246*I)*Pi*G[1, 0, 0, x] - (610*Pi^2*G[1, 0, 0, x])/9 - 
       ((94*I)/3)*Pi^3*G[1, 0, 0, x] + (20*I)*Pi*G[1, 0, 1, x] - 
       16*Pi^2*G[1, 0, 1, x] + ((13*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (112*I)*Pi*G[1, 1, 0, x] + (286*Pi^2*G[1, 1, 0, x])/3 + 
       (17*I)*Pi^3*G[1, 1, 0, x] + (16*I)*Pi^3*G[1, 1, 1, x] - 
       270*G[0, 0, 0, 0, x] + (364*I)*Pi*G[0, 0, 0, 0, x] - 
       12*Pi^2*G[0, 0, 0, 0, x] + (220*G[0, 0, 0, 1, x])/3 + 
       (46*I)*Pi*G[0, 0, 0, 1, x] + (112*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (220*G[0, 0, 1, 0, x])/3 - ((430*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (10*Pi^2*G[0, 0, 1, 0, x])/3 - 70*G[0, 0, 1, 1, x] + 
       ((130*I)/3)*Pi*G[0, 0, 1, 1, x] - (229*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (1057*G[0, 1, 0, 0, x])/6 - ((184*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       4*Pi^2*G[0, 1, 0, 0, x] - (200*G[0, 1, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, 1, x] - (43*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (200*G[0, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       13*Pi^2*G[0, 1, 1, 0, x] - ((134*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (26*Pi^2*G[0, 1, 1, 1, x])/3 + 150*G[1, 0, 0, 0, x] - 
       ((346*I)/3)*Pi*G[1, 0, 0, 0, x] + (170*Pi^2*G[1, 0, 0, 0, x])/3 + 
       20*G[1, 0, 0, 1, x] + ((188*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 0, 1, x])/3 + 20*G[1, 0, 1, 0, x] + 
       (20*I)*Pi*G[1, 0, 1, 0, x] + 21*Pi^2*G[1, 0, 1, 0, x] + 
       ((44*I)/3)*Pi*G[1, 0, 1, 1, x] + (26*Pi^2*G[1, 0, 1, 1, x])/3 - 
       112*G[1, 1, 0, 0, x] - (74*I)*Pi*G[1, 1, 0, 0, x] - 
       (29*Pi^2*G[1, 1, 0, 0, x])/3 - (64*I)*Pi*G[1, 1, 0, 1, x] - 
       (28*Pi^2*G[1, 1, 0, 1, x])/3 + (96*I)*Pi*G[1, 1, 1, 0, x] - 
       48*Pi^2*G[1, 1, 1, 0, x] + 456*G[0, 0, 0, 0, 0, x] + 
       (28*I)*Pi*G[0, 0, 0, 0, 0, x] + 48*G[0, 0, 0, 0, 1, x] - 
       (112*I)*Pi*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] - 
       (184*I)*Pi*G[0, 0, 0, 1, 0, x] - 58*G[0, 0, 0, 1, 1, x] + 
       (20*I)*Pi*G[0, 0, 0, 1, 1, x] - 64*G[0, 0, 1, 0, 0, x] - 
       (260*I)*Pi*G[0, 0, 1, 0, 0, x] - (406*G[0, 0, 1, 0, 1, x])/3 + 
       (64*I)*Pi*G[0, 0, 1, 0, 1, x] - (406*G[0, 0, 1, 1, 0, x])/3 + 
       (212*I)*Pi*G[0, 0, 1, 1, 0, x] + (590*G[0, 0, 1, 1, 1, x])/3 + 
       (28*I)*Pi*G[0, 0, 1, 1, 1, x] - 256*G[0, 1, 0, 0, 0, x] - 
       (208*I)*Pi*G[0, 1, 0, 0, 0, x] + (284*G[0, 1, 0, 0, 1, x])/3 + 
       (68*I)*Pi*G[0, 1, 0, 0, 1, x] + (284*G[0, 1, 0, 1, 0, x])/3 + 
       (106*I)*Pi*G[0, 1, 0, 1, 0, x] - (218*G[0, 1, 0, 1, 1, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, 1, 1, x] + (200*G[0, 1, 1, 0, 0, x])/3 + 
       (276*I)*Pi*G[0, 1, 1, 0, 0, x] - (134*G[0, 1, 1, 0, 1, x])/3 - 
       (134*G[0, 1, 1, 1, 0, x])/3 - (68*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (80*I)*Pi*G[0, 1, 1, 1, 1, x] - 340*G[1, 0, 0, 0, 0, x] - 
       (56*I)*Pi*G[1, 0, 0, 0, 0, x] + (326*G[1, 0, 0, 0, 1, x])/3 + 
       (132*I)*Pi*G[1, 0, 0, 0, 1, x] + (326*G[1, 0, 0, 1, 0, x])/3 + 
       (76*I)*Pi*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] - 
       (92*I)*Pi*G[1, 0, 0, 1, 1, x] + (58*G[1, 0, 1, 0, 0, x])/3 + 
       (80*I)*Pi*G[1, 0, 1, 0, 0, x] + (44*G[1, 0, 1, 0, 1, x])/3 - 
       (116*I)*Pi*G[1, 0, 1, 0, 1, x] + (44*G[1, 0, 1, 1, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] + (52*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       72*G[1, 1, 0, 0, 0, x] + (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       64*G[1, 1, 0, 0, 1, x] - (72*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       64*G[1, 1, 0, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 0, 1, 1, x] + 96*G[1, 1, 1, 0, 0, x] + 
       (48*I)*Pi*G[1, 1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       320*G[0, 0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 0, 1, x] - 
       32*G[0, 0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 0, 1, 1, x] - 
       144*G[0, 0, 0, 1, 0, 0, x] + 36*G[0, 0, 0, 1, 0, 1, x] + 
       36*G[0, 0, 0, 1, 1, 0, x] + 32*G[0, 0, 0, 1, 1, 1, x] - 
       280*G[0, 0, 1, 0, 0, 0, x] + 72*G[0, 0, 1, 0, 0, 1, x] + 
       72*G[0, 0, 1, 0, 1, 0, x] + 40*G[0, 0, 1, 0, 1, 1, x] + 
       8*G[0, 0, 1, 1, 0, 0, x] + 252*G[0, 0, 1, 1, 0, 1, x] + 
       252*G[0, 0, 1, 1, 1, 0, x] - 272*G[0, 0, 1, 1, 1, 1, x] - 
       176*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
       40*G[0, 1, 0, 0, 1, 0, x] + 56*G[0, 1, 0, 0, 1, 1, x] + 
       74*G[0, 1, 0, 1, 0, 0, x] + 60*G[0, 1, 0, 1, 0, 1, x] + 
       60*G[0, 1, 0, 1, 1, 0, x] - 76*G[0, 1, 0, 1, 1, 1, x] + 
       436*G[0, 1, 1, 0, 0, 0, x] - 88*G[0, 1, 1, 0, 0, 1, x] - 
       88*G[0, 1, 1, 0, 1, 0, x] + 40*G[0, 1, 1, 0, 1, 1, x] - 
       36*G[0, 1, 1, 1, 0, 0, x] - 80*G[0, 1, 1, 1, 0, 1, x] - 
       80*G[0, 1, 1, 1, 1, 0, x] + 288*G[1, 0, 0, 0, 0, 0, x] - 
       140*G[1, 0, 0, 0, 0, 1, x] - 140*G[1, 0, 0, 0, 1, 0, x] + 
       192*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] - 
       16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] - 
       60*G[1, 0, 0, 1, 1, 1, x] + 164*G[1, 0, 1, 0, 0, 0, x] - 
       120*G[1, 0, 1, 0, 0, 1, x] - 120*G[1, 0, 1, 0, 1, 0, x] + 
       20*G[1, 0, 1, 0, 1, 1, x] - 100*G[1, 0, 1, 1, 0, 0, x] + 
       52*G[1, 0, 1, 1, 0, 1, x] + 52*G[1, 0, 1, 1, 1, 0, x] - 
       36*G[1, 1, 0, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 0, 1, x] + 
       64*G[1, 1, 0, 0, 1, 0, x] - 120*G[1, 1, 0, 0, 1, 1, x] + 
       32*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
       24*G[1, 1, 0, 1, 1, 0, x] - 96*G[1, 1, 1, 0, 0, 0, x] + 
       48*G[1, 1, 1, 0, 0, 1, x] + 48*G[1, 1, 1, 0, 1, 0, x] - 
       48*G[1, 1, 1, 1, 0, 0, x] + 304*Zeta[3] + (209*I)*Pi*Zeta[3] - 
       (385*Pi^2*Zeta[3])/3 + ((98*I)/3)*Pi^3*Zeta[3] + 
       (269*G[0, x]*Zeta[3])/3 + (188*I)*Pi*G[0, x]*Zeta[3] + 
       76*Pi^2*G[0, x]*Zeta[3] - 132*G[1, x]*Zeta[3] - 
       (290*I)*Pi*G[1, x]*Zeta[3] - (100*Pi^2*G[1, x]*Zeta[3])/3 + 
       222*G[0, 0, x]*Zeta[3] - (220*I)*Pi*G[0, 0, x]*Zeta[3] - 
       88*G[0, 1, x]*Zeta[3] + (172*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (290*G[1, 0, x]*Zeta[3])/3 + (76*I)*Pi*G[1, 0, x]*Zeta[3] + 
       160*G[1, 1, x]*Zeta[3] - (32*I)*Pi*G[1, 1, x]*Zeta[3] + 
       4*G[0, 0, 0, x]*Zeta[3] + 92*G[0, 0, 1, x]*Zeta[3] - 
       24*G[0, 1, 0, x]*Zeta[3] + 84*G[0, 1, 1, x]*Zeta[3] - 
       120*G[1, 0, 0, x]*Zeta[3] + 136*G[1, 0, 1, x]*Zeta[3] + 
       24*G[1, 1, 0, x]*Zeta[3] - 96*G[1, 1, 1, x]*Zeta[3] + 28*Zeta[3]^2 + 
       (272*Zeta[5])/3 + (94*I)*Pi*Zeta[5] - 238*G[0, x]*Zeta[5] + 
       2*G[1, x]*Zeta[5]))/Nc^3 + 
   Nc^3*(-59208167/104976 - ((173599*I)/486)*Pi + (2798491*Pi^2)/69984 + 
     ((19*I)/216)*Pi^3 - (12485*Pi^4)/1944 - ((503*I)/540)*Pi^5 + 
     (20819*Pi^6)/58320 - (328541*G[1, x])/1458 + ((21521*I)/216)*Pi*
      G[1, x] + (20972*Pi^2*G[1, x])/243 + ((2005*I)/54)*Pi^3*G[1, x] - 
     (27*Pi^4*G[1, x])/5 - ((107*I)/60)*Pi^5*G[1, x] - 
     ((4084*I)/9)*Pi*G[0, 1, x] + (256*Pi^2*G[0, 1, x])/3 - 
     ((19*I)/3)*Pi^3*G[0, 1, x] + (47*Pi^4*G[0, 1, x])/45 + 
     (1075*G[1, 1, x])/3 + ((3202*I)/27)*Pi*G[1, 1, x] - 
     (92*Pi^2*G[1, 1, x])/9 + ((49*I)/3)*Pi^3*G[1, 1, x] - 
     (23*Pi^4*G[1, 1, x])/45 + ((46*I)/3)*Pi*G[0, 0, 1, x] - 
     (80*Pi^2*G[0, 0, 1, x])/3 - (2*I)*Pi^3*G[0, 0, 1, x] - 
     (4084*G[0, 1, 1, x])/9 + ((137*I)/3)*Pi*G[0, 1, 1, x] + 
     (583*Pi^2*G[0, 1, 1, x])/9 - (2*I)*Pi^3*G[0, 1, 1, x] + 
     (147*I)*Pi*G[1, 0, 1, x] + (104*Pi^2*G[1, 0, 1, x])/9 - 
     ((4*I)/3)*Pi^3*G[1, 0, 1, x] + (742*G[1, 1, 1, x])/9 - 
     ((101*I)/3)*Pi*G[1, 1, 1, x] - (143*Pi^2*G[1, 1, 1, x])/3 + 
     ((4*I)/3)*Pi^3*G[1, 1, 1, x] + (112*I)*Pi*G[0, 0, 0, 1, x] - 
     12*Pi^2*G[0, 0, 0, 1, x] + (46*G[0, 0, 1, 1, x])/3 - 
     (168*I)*Pi*G[0, 0, 1, 1, x] - 18*Pi^2*G[0, 0, 1, 1, x] - 
     (136*I)*Pi*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (601*G[0, 1, 1, 1, x])/3 + ((152*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (58*Pi^2*G[0, 1, 1, 1, x])/3 - 32*Pi^2*G[1, 0, 0, 1, x] + 
     147*G[1, 0, 1, 1, x] + ((128*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     8*Pi^2*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, x] + 
     (28*Pi^2*G[1, 1, 0, 1, x])/3 - (493*G[1, 1, 1, 1, x])/3 + 
     ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (46*Pi^2*G[1, 1, 1, 1, x])/3 - 
     (24*I)*Pi*G[0, 0, 0, 0, 1, x] + 112*G[0, 0, 0, 1, 1, x] + 
     (48*I)*Pi*G[0, 0, 0, 1, 1, x] - 264*G[0, 0, 1, 1, 1, x] - 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     136*G[0, 1, 0, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (48*I)*Pi*G[0, 1, 1, 0, 1, x] + (596*G[0, 1, 1, 1, 1, x])/3 + 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x] + (48*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (244*G[1, 0, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (24*I)*Pi*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 1, x] - 
     (16*I)*Pi*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     88*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] + 
     48*G[0, 0, 0, 1, 1, 1, x] - 96*G[0, 0, 1, 1, 1, 1, x] + 
     24*G[0, 1, 0, 0, 1, 1, x] - 80*G[0, 1, 0, 1, 1, 1, x] - 
     48*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 1, 1, x] + 
     24*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 1, 1, x] - 
     16*G[1, 1, 0, 1, 1, 1, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
     40*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/6 - RATIO[x]/6) + 
     Log[mu2/s]^5*(-14/9 - G[1, x] + (14/9 + G[1, x])*RATIO[x]) + 
     Log[mu2/s]^4*(-11/3 - (I/3)*Pi + Pi^2/4 + (67*G[1, x])/9 - 
       I*Pi*G[1, x] + 4*G[1, 1, x] + (11/3 + (I/3)*Pi - Pi^2/4 - 
         (67*G[1, x])/9 + I*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x]) - 
     (57469*Zeta[3])/486 + ((3352*I)/27)*Pi*Zeta[3] - (125*Pi^2*Zeta[3])/3 - 
     ((10*I)/3)*Pi^3*Zeta[3] + (3691*G[1, x]*Zeta[3])/27 + 
     ((328*I)/9)*Pi*G[1, x]*Zeta[3] - (89*Pi^2*G[1, x]*Zeta[3])/9 + 
     32*G[0, 1, x]*Zeta[3] - (16*I)*Pi*G[0, 1, x]*Zeta[3] + 
     72*G[1, 1, x]*Zeta[3] + 72*G[0, 0, 1, x]*Zeta[3] + 
     24*G[0, 1, 1, x]*Zeta[3] + 24*G[1, 0, 1, x]*Zeta[3] + 
     36*G[1, 1, 1, x]*Zeta[3] + (692*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(2581/108 + ((100*I)/27)*Pi - (17*Pi^2)/18 + 
       (496*G[1, x])/27 + ((112*I)/9)*Pi*G[1, x] - Pi^2*G[1, x] - 
       (52*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] - 8*G[1, 1, 1, x] + 
       RATIO[x]*(-2581/108 - ((100*I)/27)*Pi + (17*Pi^2)/18 - 
         (496*G[1, x])/27 - ((112*I)/9)*Pi*G[1, x] + Pi^2*G[1, x] + 
         (52*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] + 8*G[1, 1, 1, x] - 
         14*Zeta[3]) + 14*Zeta[3]) + RATIO[x^(-1)]*
      (((-1075*I)/3)*Pi*G[1, x] + (260*Pi^2*G[1, x])/3 + (2*I)*Pi^3*G[1, x] - 
       (64*I)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - (1075*G[1, 1, x])/3 - 
       (36*I)*Pi*G[1, 1, x] + 18*Pi^2*G[1, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
       64*G[0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, x] + 60*G[1, 1, 1, x] + 
       (24*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 1, 1, x] - 48*G[0, 1, 1, 1, x] + 
       96*G[1, 1, 1, 1, x] - 72*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(93233/1296 + ((89*I)/12)*Pi - (67*Pi^2)/18 - (I/3)*Pi^3 + 
       (83*Pi^4)/120 - (1157*G[1, x])/18 - ((200*I)/9)*Pi*G[1, x] - 
       (9*Pi^2*G[1, x])/2 - I*Pi^3*G[1, x] + ((58*I)/3)*Pi*G[0, 1, x] + 
       (2*Pi^2*G[0, 1, x])/3 - (232*G[1, 1, x])/3 - 
       ((178*I)/3)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, x] + (58*G[0, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] - (22*G[1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 1, x] + ((12*I)*Pi*G[1, x] + 12*G[1, 1, x])*
        RATIO[x^(-1)] - (464*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 
       30*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-11*Pi^4)/30 - 
         2*Pi^2*G[0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 0, 1, 1, x] + 
         (12*I)*Pi*Zeta[3]) + RATIO[x]*(-93233/1296 - ((89*I)/12)*Pi + 
         (103*Pi^2)/18 + (I/3)*Pi^3 - (13*Pi^4)/40 + (1157*G[1, x])/18 + 
         ((92*I)/9)*Pi*G[1, x] + (5*Pi^2*G[1, x])/2 + I*Pi^3*G[1, x] - 
         ((22*I)/3)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
         (196*G[1, 1, x])/3 + ((178*I)/3)*Pi*G[1, 1, x] + 
         (2*Pi^2*G[1, 1, x])/3 - (22*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] + (22*G[1, 1, 1, x])/3 + 
         (28*I)*Pi*G[1, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 1, 1, 1, x] + 
         (464*Zeta[3])/9 - (8*I)*Pi*Zeta[3] + 30*G[1, x]*Zeta[3])) + 
     262*Zeta[5] - (76*I)*Pi*Zeta[5] + 44*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(-96128/729 - ((18601*I)/162)*Pi + (12719*Pi^2)/1944 + 
       ((13*I)/9)*Pi^3 - (1877*Pi^4)/540 - (55879*G[1, x])/216 - 
       ((2495*I)/27)*Pi*G[1, x] + (584*Pi^2*G[1, x])/9 + (5*I)*Pi^3*G[1, x] - 
       (83*Pi^4*G[1, x])/60 - ((464*I)/3)*Pi*G[0, 1, x] - 
       (16*Pi^2*G[0, 1, x])/3 + (976*G[1, 1, x])/27 - (24*I)*Pi*G[1, 1, x] + 
       (148*Pi^2*G[1, 1, x])/3 + (4*I)*Pi^3*G[1, 1, x] + 
       (96*I)*Pi*G[0, 0, 1, x] - (464*G[0, 1, 1, x])/3 - 
       ((328*I)/3)*Pi*G[0, 1, 1, x] - (8*Pi^2*G[0, 1, 1, x])/3 - 
       ((116*I)/3)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 
       (392*G[1, 1, 1, x])/3 + (76*I)*Pi*G[1, 1, 1, x] + 
       16*Pi^2*G[1, 1, 1, x] + 96*G[0, 0, 1, 1, x] + 
       (48*I)*Pi*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, x] - 
       148*G[0, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, x] + 
       (24*I)*Pi*G[1, 0, 0, 1, x] - (116*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + (272*G[1, 1, 1, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, x] + 
       40*G[1, 1, 1, 1, 1, x] + ((-96*I)*Pi*G[1, x] - 96*G[1, 1, x] - 
         (48*I)*Pi*G[1, 1, x] - 72*G[1, 1, 1, x])*RATIO[x^(-1)] - 
       (2417*Zeta[3])/9 + ((68*I)/3)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - 
       (20*G[1, x]*Zeta[3])/9 - (20*I)*Pi*G[1, x]*Zeta[3] + 
       8*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((44*Pi^4)/15 + 
         (11*Pi^4*G[1, x])/15 + 16*Pi^2*G[0, 1, x] - 
         (96*I)*Pi*G[0, 0, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] - 96*G[0, 0, 1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - 72*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 1, x] - 
         (96*I)*Pi*Zeta[3] - (24*I)*Pi*G[1, x]*Zeta[3]) + 
       RATIO[x]*(96128/729 + ((18601*I)/162)*Pi - (43823*Pi^2)/1944 - 
         ((13*I)/9)*Pi^3 + (293*Pi^4)/540 + (55879*G[1, x])/216 + 
         ((5087*I)/27)*Pi*G[1, x] - (476*Pi^2*G[1, x])/9 - 
         (5*I)*Pi^3*G[1, x] + (13*Pi^4*G[1, x])/20 + ((176*I)/3)*Pi*
          G[0, 1, x] - (32*Pi^2*G[0, 1, x])/3 + (1616*G[1, 1, x])/27 + 
         (72*I)*Pi*G[1, 1, x] - (124*Pi^2*G[1, 1, x])/3 - 
         (4*I)*Pi^3*G[1, 1, x] + (176*G[0, 1, 1, x])/3 + 
         ((184*I)/3)*Pi*G[0, 1, 1, x] - (16*Pi^2*G[0, 1, 1, x])/3 + 
         ((44*I)/3)*Pi*G[1, 0, 1, x] - (8*Pi^2*G[1, 0, 1, x])/3 - 
         (176*G[1, 1, 1, x])/3 - (76*I)*Pi*G[1, 1, 1, x] - 
         16*Pi^2*G[1, 1, 1, x] + 76*G[0, 1, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, x] + (44*G[1, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 1, 1, x] - (272*G[1, 1, 1, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 1, 1, x] + 32*G[0, 1, 1, 1, 1, x] + 
         8*G[1, 0, 1, 1, 1, x] - 40*G[1, 1, 1, 1, 1, x] + (2417*Zeta[3])/9 + 
         ((220*I)/3)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/9 + (20*G[1, x]*Zeta[3])/
          9 + (44*I)*Pi*G[1, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 
         136*Zeta[5]) + 136*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      ((7931*Pi^4)/1080 - ((203*I)/360)*Pi^5 - (397*Pi^6)/3780 + 
       (22*Pi^4*G[1, x])/15 + ((17*I)/15)*Pi^5*G[1, x] + 
       (721*Pi^2*G[0, 1, x])/18 + ((101*I)/6)*Pi^3*G[0, 1, x] - 
       (9*Pi^4*G[0, 1, x])/5 - (11*Pi^4*G[1, 1, x])/15 - 
       ((721*I)/3)*Pi*G[0, 0, 1, x] + (128*Pi^2*G[0, 0, 1, x])/3 + 
       (2*I)*Pi^3*G[0, 0, 1, x] - (83*Pi^2*G[0, 1, 1, x])/3 + 
       (6*I)*Pi^3*G[0, 1, 1, x] + 8*Pi^2*G[1, 0, 1, x] + 
       (4*I)*Pi^3*G[1, 0, 1, x] - (88*I)*Pi*G[0, 0, 0, 1, x] + 
       12*Pi^2*G[0, 0, 0, 1, x] - (721*G[0, 0, 1, 1, x])/3 + 
       (108*I)*Pi*G[0, 0, 1, 1, x] + 18*Pi^2*G[0, 0, 1, 1, x] + 
       (171*I)*Pi*G[0, 1, 0, 1, x] - 4*Pi^2*G[0, 1, 0, 1, x] - 
       12*Pi^2*G[0, 1, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, 1, x] + 
       32*Pi^2*G[1, 0, 0, 1, x] - 4*Pi^2*G[1, 1, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 88*G[0, 0, 0, 1, 1, x] - 
       (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 204*G[0, 0, 1, 1, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       171*G[0, 1, 0, 1, 1, x] + (72*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (60*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[1, 0, 0, 1, 1, x] - 
       (48*I)*Pi*G[1, 0, 0, 1, 1, x] + (24*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       24*G[0, 0, 0, 0, 1, 1, x] - 48*G[0, 0, 0, 1, 1, 1, x] + 
       96*G[0, 0, 1, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 1, 1, x] + 
       96*G[0, 1, 0, 1, 1, 1, x] + 60*G[0, 1, 1, 0, 1, 1, x] - 
       24*G[1, 0, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 1, 1, x] - 
       ((721*I)/3)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/3 + (4*I)*Pi^3*Zeta[3] - 
       (48*I)*Pi*G[1, x]*Zeta[3] + 24*Pi^2*G[1, x]*Zeta[3] - 
       221*G[0, 1, x]*Zeta[3] + (24*I)*Pi*G[1, 1, x]*Zeta[3] - 
       72*G[0, 0, 1, x]*Zeta[3] - 60*G[0, 1, 1, x]*Zeta[3] - 
       24*G[1, 0, 1, x]*Zeta[3] - 30*Zeta[3]^2 - (665*Zeta[5])/2 + 
       (162*I)*Pi*Zeta[5] - 60*G[1, x]*Zeta[5]) + 
     RATIO[x]*(59208167/104976 + ((173599*I)/486)*Pi - (6978091*Pi^2)/69984 - 
       ((4087*I)/216)*Pi^3 + (38539*Pi^4)/9720 + ((821*I)/540)*Pi^5 - 
       (102857*Pi^6)/408240 + (328541*G[1, x])/1458 + 
       ((55879*I)/216)*Pi*G[1, x] - (55039*Pi^2*G[1, x])/486 - 
       ((656*I)/27)*Pi^3*G[1, x] + (43*Pi^4*G[1, x])/15 + 
       ((13*I)/20)*Pi^5*G[1, x] + ((1282*I)/9)*Pi*G[0, 1, x] - 
       (377*Pi^2*G[0, 1, x])/9 - (7*I)*Pi^3*G[0, 1, x] + 
       (34*Pi^4*G[0, 1, x])/45 - ((2230*I)/27)*Pi*G[1, 1, x] - 
       (211*Pi^2*G[1, 1, x])/9 - ((31*I)/3)*Pi^3*G[1, 1, x] + 
       (56*Pi^4*G[1, 1, x])/45 + (36*I)*Pi*G[0, 0, 1, x] + 
       (1282*G[0, 1, 1, x])/9 - ((29*I)/3)*Pi*G[0, 1, 1, x] - 
       (145*Pi^2*G[0, 1, 1, x])/9 - (4*I)*Pi^3*G[0, 1, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, x] - (176*Pi^2*G[1, 0, 1, x])/9 - 
       ((8*I)/3)*Pi^3*G[1, 0, 1, x] - (1282*G[1, 1, 1, x])/9 + 
       ((29*I)/3)*Pi*G[1, 1, 1, x] + (107*Pi^2*G[1, 1, 1, x])/3 - 
       ((4*I)/3)*Pi^3*G[1, 1, 1, x] + 36*G[0, 0, 1, 1, x] - 
       (44*I)*Pi*G[0, 1, 0, 1, x] + (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (205*G[0, 1, 1, 1, x])/3 - ((80*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (22*Pi^2*G[0, 1, 1, 1, x])/3 - 36*G[1, 0, 1, 1, x] + 
       ((88*I)/3)*Pi*G[1, 0, 1, 1, x] - 8*Pi^2*G[1, 0, 1, 1, x] + 
       (44*I)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (205*G[1, 1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       (46*Pi^2*G[1, 1, 1, 1, x])/3 - 44*G[0, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (308*G[0, 1, 1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (44*G[1, 0, 1, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       44*G[1, 1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 88*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
       40*G[0, 1, 1, 1, 1, 1, x] + 16*G[1, 1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 1, 1, x] + 
       (159043*Zeta[3])/486 + ((410*I)/27)*Pi*Zeta[3] - 
       (107*Pi^2*Zeta[3])/3 - ((2*I)/3)*Pi^3*Zeta[3] - 
       (6742*G[1, x]*Zeta[3])/27 - ((112*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (127*Pi^2*G[1, x]*Zeta[3])/9 + 132*G[0, 1, x]*Zeta[3] + 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] - 132*G[1, 1, x]*Zeta[3] - 
       (24*I)*Pi*G[1, 1, x]*Zeta[3] + 36*G[0, 1, 1, x]*Zeta[3] - 
       36*G[1, 1, 1, x]*Zeta[3] - (422*Zeta[3]^2)/9 + 108*Zeta[5] - 
       (86*I)*Pi*Zeta[5] + 16*G[1, x]*Zeta[5])) + 
   Nc*(-152592883/104976 - ((19255039*I)/11664)*Pi + (50506295*Pi^2)/69984 + 
     ((499291*I)/1944)*Pi^3 - (15082*Pi^4)/405 - ((5339*I)/1080)*Pi^5 + 
     (95083*Pi^6)/408240 - (5929897*G[0, x])/5832 + 
     ((32927*I)/162)*Pi*G[0, x] - (12997*Pi^2*G[0, x])/486 + 
     ((415*I)/18)*Pi^3*G[0, x] - (311*Pi^4*G[0, x])/180 + 
     ((91*I)/45)*Pi^5*G[0, x] + (243464*G[1, x])/729 - 
     ((220585*I)/324)*Pi*G[1, x] + (30563*Pi^2*G[1, x])/243 - 
     ((895*I)/27)*Pi^3*G[1, x] - (749*Pi^4*G[1, x])/540 + 
     ((616*I)/135)*Pi^5*G[1, x] + (382561*G[0, 0, x])/324 + 
     ((1570*I)/9)*Pi*G[0, 0, x] - (545*Pi^2*G[0, 0, x])/9 - 
     ((71*I)/9)*Pi^3*G[0, 0, x] + (401*Pi^4*G[0, 0, x])/90 - 
     (6056*G[0, 1, x])/27 + ((20366*I)/27)*Pi*G[0, 1, x] - 
     75*Pi^2*G[0, 1, x] + ((254*I)/3)*Pi^3*G[0, 1, x] - 
     (99*Pi^4*G[0, 1, x])/10 - (6056*G[1, 0, x])/27 - 
     ((27299*I)/54)*Pi*G[1, 0, x] + (385*Pi^2*G[1, 0, x])/9 - 
     ((50*I)/9)*Pi^3*G[1, 0, x] + (37*Pi^4*G[1, 0, x])/9 - 
     (1862*G[1, 1, x])/3 - ((517*I)/3)*Pi*G[1, 1, x] - 
     (953*Pi^2*G[1, 1, x])/9 - ((656*I)/9)*Pi^3*G[1, 1, x] - 
     (442*Pi^4*G[1, 1, x])/45 - (2930*G[0, 0, 0, x])/9 + 
     ((374*I)/9)*Pi*G[0, 0, 0, x] - 52*Pi^2*G[0, 0, 0, x] - 
     ((2*I)/3)*Pi^3*G[0, 0, 0, x] + (5299*G[0, 0, 1, x])/27 - 
     ((8*I)/3)*Pi*G[0, 0, 1, x] + (916*Pi^2*G[0, 0, 1, x])/9 + 
     ((32*I)/3)*Pi^3*G[0, 0, 1, x] + (5299*G[0, 1, 0, x])/27 + 
     ((82*I)/9)*Pi*G[0, 1, 0, x] + (998*Pi^2*G[0, 1, 0, x])/9 - 
     ((50*I)/3)*Pi^3*G[0, 1, 0, x] + (6239*G[0, 1, 1, x])/9 - 
     ((589*I)/3)*Pi*G[0, 1, 1, x] - (679*Pi^2*G[0, 1, 1, x])/3 - 
     (10*I)*Pi^3*G[0, 1, 1, x] - (22195*G[1, 0, 0, x])/54 - 
     ((94*I)/3)*Pi*G[1, 0, 0, x] + (409*Pi^2*G[1, 0, 0, x])/9 - 
     ((212*I)/9)*Pi^3*G[1, 0, 0, x] + (122*G[1, 0, 1, x])/3 - 
     ((898*I)/3)*Pi*G[1, 0, 1, x] - (326*Pi^2*G[1, 0, 1, x])/3 + 
     ((302*I)/9)*Pi^3*G[1, 0, 1, x] + (122*G[1, 1, 0, x])/3 + 
     ((839*I)/3)*Pi*G[1, 1, 0, x] + (74*Pi^2*G[1, 1, 0, x])/9 + 
     ((58*I)/9)*Pi^3*G[1, 1, 0, x] - (1841*G[1, 1, 1, x])/9 + 
     (275*I)*Pi*G[1, 1, 1, x] + (1580*Pi^2*G[1, 1, 1, x])/9 - 
     ((262*I)/9)*Pi^3*G[1, 1, 1, x] - (106*G[0, 0, 0, 0, x])/9 + 
     ((100*I)/3)*Pi*G[0, 0, 0, 0, x] + 24*Pi^2*G[0, 0, 0, 0, x] - 
     (364*G[0, 0, 0, 1, x])/3 - (170*I)*Pi*G[0, 0, 0, 1, x] - 
     (470*Pi^2*G[0, 0, 0, 1, x])/9 - (364*G[0, 0, 1, 0, x])/3 + 
     ((116*I)/3)*Pi*G[0, 0, 1, 0, x] - (530*Pi^2*G[0, 0, 1, 0, x])/9 + 
     (80*G[0, 0, 1, 1, x])/3 + (298*I)*Pi*G[0, 0, 1, 1, x] + 
     (904*Pi^2*G[0, 0, 1, 1, x])/9 - (1409*G[0, 1, 0, 0, x])/9 + 
     ((64*I)/3)*Pi*G[0, 1, 0, 0, x] - (160*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (221*G[0, 1, 0, 1, x])/3 + (372*I)*Pi*G[0, 1, 0, 1, x] + 
     (718*Pi^2*G[0, 1, 0, 1, x])/9 + (221*G[0, 1, 1, 0, x])/3 - 
     (270*I)*Pi*G[0, 1, 1, 0, x] + (502*Pi^2*G[0, 1, 1, 0, x])/9 - 
     (1576*G[0, 1, 1, 1, x])/3 - ((424*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (728*Pi^2*G[0, 1, 1, 1, x])/9 - (154*G[1, 0, 0, 0, x])/3 - 
     ((68*I)/3)*Pi*G[1, 0, 0, 0, x] + (112*Pi^2*G[1, 0, 0, 0, x])/9 - 
     (56*G[1, 0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (814*Pi^2*G[1, 0, 0, 1, x])/9 - (56*G[1, 0, 1, 0, x])/3 + 
     ((358*I)/3)*Pi*G[1, 0, 1, 0, x] - (194*Pi^2*G[1, 0, 1, 0, x])/9 - 
     (854*G[1, 0, 1, 1, x])/3 + ((26*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     4*Pi^2*G[1, 0, 1, 1, x] + (674*G[1, 1, 0, 0, x])/3 - 
     ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - (2*Pi^2*G[1, 1, 0, 0, x])/9 + 
     51*G[1, 1, 0, 1, x] - ((140*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (206*Pi^2*G[1, 1, 0, 1, x])/9 + 51*G[1, 1, 1, 0, x] - 
     (16*I)*Pi*G[1, 1, 1, 0, x] + (430*Pi^2*G[1, 1, 1, 0, x])/9 + 
     (1642*G[1, 1, 1, 1, x])/3 - ((304*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (76*Pi^2*G[1, 1, 1, 1, x])/3 - 40*G[0, 0, 0, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, 0, 0, x] + 180*G[0, 0, 0, 0, 1, x] + 
     (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 180*G[0, 0, 0, 1, 0, x] + 
     ((172*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - (862*G[0, 0, 0, 1, 1, x])/3 - 
     ((28*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + (668*G[0, 0, 1, 0, 0, x])/3 + 
     ((148*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (364*G[0, 0, 1, 0, 1, x])/3 - 
     ((76*I)/3)*Pi*G[0, 0, 1, 0, 1, x] - (364*G[0, 0, 1, 1, 0, x])/3 + 
     ((232*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (1814*G[0, 0, 1, 1, 1, x])/3 + 
     ((344*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + (568*G[0, 1, 0, 0, 0, x])/3 - 
     (40*I)*Pi*G[0, 1, 0, 0, 0, x] - (152*G[0, 1, 0, 0, 1, x])/3 + 
     (12*I)*Pi*G[0, 1, 0, 0, 1, x] - (152*G[0, 1, 0, 1, 0, x])/3 + 
     ((244*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (1348*G[0, 1, 0, 1, 1, x])/3 + 
     ((56*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - (1286*G[0, 1, 1, 0, 0, x])/3 + 
     ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + (556*G[0, 1, 1, 0, 1, x])/3 + 
     ((128*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + (556*G[0, 1, 1, 1, 0, x])/3 - 
     ((68*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - (2140*G[0, 1, 1, 1, 1, x])/3 - 
     ((184*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (604*G[1, 0, 0, 0, 0, x])/3 - 
     ((568*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - (376*G[1, 0, 0, 0, 1, x])/3 - 
     ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - (376*G[1, 0, 0, 1, 0, x])/3 + 
     ((368*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (356*G[1, 0, 0, 1, 1, x])/3 - 
     ((368*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (242*G[1, 0, 1, 0, 0, x])/3 + 
     ((488*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (64*G[1, 0, 1, 0, 1, x])/3 - 
     ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (64*G[1, 0, 1, 1, 0, x])/3 - 
     (128*I)*Pi*G[1, 0, 1, 1, 0, x] - (466*G[1, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 1, x] + (220*G[1, 1, 0, 0, 0, x])/3 - 
     ((136*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - (16*G[1, 1, 0, 0, 1, x])/3 + 
     ((520*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - (16*G[1, 1, 0, 1, 0, x])/3 + 
     ((20*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 104*G[1, 1, 0, 1, 1, x] - 
     ((140*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (80*G[1, 1, 1, 0, 0, x])/3 - 
     ((52*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (316*G[1, 1, 1, 0, 1, x])/3 - 
     ((236*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (316*G[1, 1, 1, 1, 0, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, 0, x] + 264*G[1, 1, 1, 1, 1, x] + 
     (96*I)*Pi*G[1, 1, 1, 1, 1, x] + 32*G[0, 0, 0, 0, 0, 0, x] - 
     56*G[0, 0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 0, 1, 0, x] + 
     96*G[0, 0, 0, 0, 1, 1, x] - 32*G[0, 0, 0, 1, 0, 0, x] + 
     (220*G[0, 0, 0, 1, 0, 1, x])/3 + (220*G[0, 0, 0, 1, 1, 0, x])/3 - 
     (200*G[0, 0, 0, 1, 1, 1, x])/3 - 56*G[0, 0, 1, 0, 0, 0, x] + 
     (316*G[0, 0, 1, 0, 0, 1, x])/3 + (316*G[0, 0, 1, 0, 1, 0, x])/3 - 
     (344*G[0, 0, 1, 0, 1, 1, x])/3 + 216*G[0, 0, 1, 1, 0, 0, x] - 
     (368*G[0, 0, 1, 1, 0, 1, x])/3 - (368*G[0, 0, 1, 1, 1, 0, x])/3 + 
     (1312*G[0, 0, 1, 1, 1, 1, x])/3 - 136*G[0, 1, 0, 0, 0, 0, x] + 
     112*G[0, 1, 0, 0, 0, 1, x] + 112*G[0, 1, 0, 0, 1, 0, x] - 
     84*G[0, 1, 0, 0, 1, 1, x] + 172*G[0, 1, 0, 1, 0, 0, x] - 
     (224*G[0, 1, 0, 1, 0, 1, x])/3 - (224*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (568*G[0, 1, 0, 1, 1, 1, x])/3 + 160*G[0, 1, 1, 0, 0, 0, x] - 
     (152*G[0, 1, 1, 0, 0, 1, x])/3 - (152*G[0, 1, 1, 0, 1, 0, x])/3 + 
     (352*G[0, 1, 1, 0, 1, 1, x])/3 - 4*G[0, 1, 1, 1, 0, 0, x] + 
     (16*G[0, 1, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 1, 0, x])/3 - 
     (704*G[0, 1, 1, 1, 1, 1, x])/3 - (800*G[1, 0, 0, 0, 0, 0, x])/3 + 
     (88*G[1, 0, 0, 0, 0, 1, x])/3 + (88*G[1, 0, 0, 0, 1, 0, x])/3 - 
     32*G[1, 0, 0, 0, 1, 1, x] + (376*G[1, 0, 0, 1, 0, 0, x])/3 + 
     (88*G[1, 0, 0, 1, 0, 1, x])/3 + (88*G[1, 0, 0, 1, 1, 0, x])/3 - 
     80*G[1, 0, 0, 1, 1, 1, x] + (592*G[1, 0, 1, 0, 0, 0, x])/3 + 
     (40*G[1, 0, 1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, 1, 0, x])/3 - 
     40*G[1, 0, 1, 0, 1, 1, x] - 64*G[1, 0, 1, 1, 0, 0, x] - 
     80*G[1, 0, 1, 1, 0, 1, x] - 80*G[1, 0, 1, 1, 1, 0, x] + 
     16*G[1, 0, 1, 1, 1, 1, x] + (16*G[1, 1, 0, 0, 0, 0, x])/3 + 
     (40*G[1, 1, 0, 0, 0, 1, x])/3 + (40*G[1, 1, 0, 0, 1, 0, x])/3 + 
     136*G[1, 1, 0, 0, 1, 1, x] - (32*G[1, 1, 0, 1, 0, 0, x])/3 - 
     (20*G[1, 1, 0, 1, 0, 1, x])/3 - (20*G[1, 1, 0, 1, 1, 0, x])/3 - 
     48*G[1, 1, 0, 1, 1, 1, x] + (208*G[1, 1, 1, 0, 0, 0, x])/3 - 
     (236*G[1, 1, 1, 0, 0, 1, x])/3 - (236*G[1, 1, 1, 0, 1, 0, x])/3 + 
     24*G[1, 1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 1, 0, 0, x] + 
     96*G[1, 1, 1, 1, 0, 1, x] + 96*G[1, 1, 1, 1, 1, 0, x] + 
     160*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(-1/2 + RATIO[x]/2) + 
     Log[mu2/s]^5*(29/18 - I*Pi - 2*G[0, x] + 4*G[1, x] + 
       (-29/18 + I*Pi + 2*G[0, x] - 4*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^4*(19 + ((101*I)/18)*Pi + Pi^2/12 + (125*G[0, x])/9 - 
       (49*G[1, x])/3 + (8*I)*Pi*G[1, x] + 6*G[0, 0, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 16*G[1, 1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + (-19 - ((119*I)/18)*Pi - Pi^2/12 - 
         (134*G[0, x])/9 + (2*I)*Pi*G[0, x] + (49*G[1, x])/3 - 
         (8*I)*Pi*G[1, x] - 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 
         16*G[1, 1, x])*RATIO[x]) + (-3*Pi^2 - 6*G[0, 0, x] + 6*G[0, 1, x] + 
       6*G[1, 0, x] - 6*G[1, 1, x])*RATIO[x^2] + (15331*Zeta[3])/486 - 
     ((2135*I)/9)*Pi*Zeta[3] + (445*Pi^2*Zeta[3])/18 + 
     ((169*I)/9)*Pi^3*Zeta[3] + (14786*G[0, x]*Zeta[3])/27 + 
     ((176*I)/3)*Pi*G[0, x]*Zeta[3] + (200*Pi^2*G[0, x]*Zeta[3])/9 + 
     (2230*G[1, x]*Zeta[3])/27 - ((82*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (307*Pi^2*G[1, x]*Zeta[3])/9 - (1220*G[0, 0, x]*Zeta[3])/9 + 
     ((4*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 602*G[0, 1, x]*Zeta[3] - 
     ((272*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 64*G[1, 0, x]*Zeta[3] + 
     ((220*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (448*G[1, 1, x]*Zeta[3])/3 - 
     ((524*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 84*G[0, 0, 0, x]*Zeta[3] + 
     (136*G[0, 0, 1, x]*Zeta[3])/3 - 136*G[0, 1, 0, x]*Zeta[3] - 
     (368*G[0, 1, 1, x]*Zeta[3])/3 - (364*G[1, 0, 0, x]*Zeta[3])/3 + 
     (32*G[1, 0, 1, x]*Zeta[3])/3 - (184*G[1, 1, 0, x]*Zeta[3])/3 + 
     (116*G[1, 1, 1, x]*Zeta[3])/3 + (958*Zeta[3]^2)/9 + 
     RATIO[x^(-2)]*((-2*Pi^2*G[1, 0, 1, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((1828*I)/3)*Pi*G[1, x] - (1286*Pi^2*G[1, x])/9 + 
       (48*I)*Pi^3*G[1, x] + ((296*I)/3)*Pi*G[0, 1, x] - 
       (2*Pi^2*G[0, 1, x])/3 - (60*I)*Pi*G[1, 0, x] + 80*Pi^2*G[1, 0, x] + 
       (1828*G[1, 1, x])/3 + ((280*I)/3)*Pi*G[1, 1, x] - 
       (211*Pi^2*G[1, 1, x])/3 - (80*I)*Pi*G[0, 0, 1, x] - 
       (32*I)*Pi*G[0, 1, 0, x] + (296*G[0, 1, 1, x])/3 + 
       (122*I)*Pi*G[0, 1, 1, x] - (32*I)*Pi*G[1, 0, 0, x] - 
       60*G[1, 0, 1, x] + (38*I)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/
        3 - 60*G[1, 1, 0, x] - (304*I)*Pi*G[1, 1, 0, x] - 
       (104*G[1, 1, 1, x])/3 - (96*I)*Pi*G[1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, x])/3 - 80*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 1, x] - 
       32*G[0, 1, 1, 0, x] + 170*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] - 
       32*G[1, 0, 1, 0, x] + 86*G[1, 0, 1, 1, x] - 
       (10*I)*Pi*G[1, 0, 1, 1, x] - 352*G[1, 1, 0, 0, x] + 
       64*G[1, 1, 0, 1, x] + (10*I)*Pi*G[1, 1, 0, 1, x] + 
       64*G[1, 1, 1, 0, x] - 376*G[1, 1, 1, 1, x] - 10*G[1, 0, 1, 1, 1, x] + 
       10*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*Zeta[3] - 244*G[1, x]*Zeta[3] + 
       (60*I)*Pi*G[1, x]*Zeta[3] + 20*G[1, 1, x]*Zeta[3]) + 
     Log[mu2/s]^3*(4451/108 + ((400*I)/9)*Pi - (407*Pi^2)/54 - I*Pi^3 + 
       (1292*G[0, x])/27 + ((14*I)/3)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 
       (2144*G[1, x])/27 - ((122*I)/3)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
       (320*G[0, 0, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] - (46*G[0, 1, x])/3 + 
       ((4*I)/3)*Pi*G[0, 1, x] - (46*G[1, 0, x])/3 + 
       ((4*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] - ((112*I)/3)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] - (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 - 
       (16*G[0, 1, 1, x])/3 - (28*G[1, 0, 0, x])/3 - (16*G[1, 0, 1, x])/3 - 
       (16*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] + 
       (((100*I)/9)*Pi*G[0, x] + (100*G[0, 0, x])/9 + (4*I)*Pi*G[0, 0, x] + 
         (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 6*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 16*Zeta[3] + 
       RATIO[x]*(-4451/108 - ((100*I)/3)*Pi + (407*Pi^2)/54 + I*Pi^3 - 
         (992*G[0, x])/27 - ((224*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
         (2144*G[1, x])/27 + ((128*I)/3)*Pi*G[1, x] + (10*Pi^2*G[1, x])/3 + 
         (52*G[0, 0, x])/3 - ((32*I)/3)*Pi*G[0, 0, x] + (52*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, x] + (52*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] + ((112*I)/3)*Pi*
          G[1, 1, x] + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + 
         (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + 
         (16*G[1, 1, 0, x])/3 - 32*G[1, 1, 1, x] + 16*Zeta[3])) + 
     Log[mu2/s]^2*(-68983/432 - ((293*I)/4)*Pi - (55*Pi^2)/9 - 
       ((26*I)/9)*Pi^3 - (127*Pi^4)/360 - (1079*G[0, x])/9 - 
       ((313*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - ((2*I)/3)*Pi^3*G[0, x] - 
       77*G[1, x] - ((971*I)/9)*Pi*G[1, x] + (979*Pi^2*G[1, x])/18 + 
       ((4*I)/3)*Pi^3*G[1, x] - (314*G[0, 0, x])/3 - 
       ((10*I)/3)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - (221*G[0, 1, x])/3 - 
       ((262*I)/3)*Pi*G[0, 1, x] - (221*G[1, 0, x])/3 - 
       ((68*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 + 204*G[1, 1, x] + 
       (136*I)*Pi*G[1, 1, x] + 20*Pi^2*G[1, 1, x] + (242*G[0, 0, 0, x])/3 - 
       (16*I)*Pi*G[0, 0, 0, x] + (68*G[0, 0, 1, x])/3 + 
       (32*I)*Pi*G[0, 0, 1, x] + (68*G[0, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, x] - 64*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
       (88*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + 
       22*G[1, 1, 1, x] + (112*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] + 
       12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] + 
       20*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
       16*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] + 12*G[1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, x] + 
       ((-40*I)*Pi*G[1, x] - 40*G[1, 1, x])*RATIO[x^(-1)] - (383*Zeta[3])/9 - 
       (22*I)*Pi*Zeta[3] - 84*G[0, x]*Zeta[3] + 74*G[1, x]*Zeta[3] + 
       RATIO[x]*(68983/432 + ((983*I)/12)*Pi - 7*Pi^2 + ((26*I)/9)*Pi^3 - 
         (349*Pi^4)/360 + (1157*G[0, x])/9 + ((184*I)/9)*Pi*G[0, x] + 
         5*Pi^2*G[0, x] + (2*I)*Pi^3*G[0, x] + 77*G[1, x] + 
         ((1256*I)/9)*Pi*G[1, x] - (847*Pi^2*G[1, x])/18 - 
         ((8*I)/3)*Pi^3*G[1, x] + (196*G[0, 0, x])/3 + 
         ((200*I)/3)*Pi*G[0, 0, x] + (22*Pi^2*G[0, 0, x])/3 + 
         (196*G[0, 1, x])/3 + (74*I)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 + 
         (196*G[1, 0, x])/3 + ((112*I)/3)*Pi*G[1, 0, x] - 
         (10*Pi^2*G[1, 0, x])/3 - 164*G[1, 1, x] - (142*I)*Pi*G[1, 1, x] - 
         20*Pi^2*G[1, 1, x] + (44*G[0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         22*G[0, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, x] - (44*G[1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 1, 0, x] - 22*G[1, 1, 1, x] - 
         (112*I)*Pi*G[1, 1, 1, x] + 16*G[0, 1, 1, 1, x] - 
         16*G[1, 1, 1, 1, x] + (455*Zeta[3])/9 + (26*I)*Pi*Zeta[3] + 
         60*G[0, x]*Zeta[3] - 66*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (((-2*I)/3)*Pi^3 + (109*Pi^4)/90 + ((38*I)/3)*Pi*G[0, x] - 
         (52*Pi^2*G[0, x])/9 - ((2*I)/3)*Pi^3*G[0, x] + 
         ((2*I)/3)*Pi^3*G[1, x] + (38*G[0, 0, x])/3 - ((80*I)/3)*Pi*
          G[0, 0, x] - (20*Pi^2*G[0, 0, x])/3 - ((37*I)/3)*Pi*G[0, 1, x] + 
         (22*Pi^2*G[0, 1, x])/3 - ((25*I)/3)*Pi*G[1, 0, x] - 
         (143*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         (37*G[0, 0, 1, x])/3 - (42*I)*Pi*G[0, 0, 1, x] - 
         (37*G[0, 1, 0, x])/3 - (10*I)*Pi*G[0, 1, 0, x] - 
         (6*I)*Pi*G[0, 1, 1, x] - (25*G[1, 0, 0, x])/3 - 
         (6*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
         6*G[0, 0, 1, 0, x] - 42*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 10*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] + 
         4*Zeta[3] - (20*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 
         4*G[1, x]*Zeta[3])) - (3685*Zeta[5])/9 - ((200*I)/3)*Pi*Zeta[5] - 
     234*G[0, x]*Zeta[5] + (332*G[1, x]*Zeta[5])/3 + 
     RATIO[x]*(152592883/104976 + ((12686893*I)/11664)*Pi - 
       (25181159*Pi^2)/69984 - ((303559*I)/1944)*Pi^3 + (47353*Pi^4)/1620 + 
       ((9559*I)/1080)*Pi^5 - (253081*Pi^6)/58320 + (330728*G[0, x])/729 + 
       ((55879*I)/108)*Pi*G[0, x] - (118097*Pi^2*G[0, x])/486 - 
       ((1913*I)/54)*Pi^3*G[0, x] + (3727*Pi^4*G[0, x])/270 + 
       ((259*I)/90)*Pi^5*G[0, x] - (243464*G[1, x])/729 - 
       ((53183*I)/324)*Pi*G[1, x] + (20873*Pi^2*G[1, x])/486 - 
       ((422*I)/27)*Pi^3*G[1, x] + (29*Pi^4*G[1, x])/9 + 
       ((242*I)/135)*Pi^5*G[1, x] + (52*G[0, 0, x])/3 - 
       ((7372*I)/27)*Pi*G[0, 0, x] + (631*Pi^2*G[0, 0, x])/9 - 
       ((64*I)/9)*Pi^3*G[0, 0, x] + (73*Pi^4*G[0, 0, x])/45 - 
       (52*G[0, 1, x])/3 - ((2683*I)/27)*Pi*G[0, 1, x] - 
       (233*Pi^2*G[0, 1, x])/3 - ((127*I)/3)*Pi^3*G[0, 1, x] + 
       (158*Pi^4*G[0, 1, x])/45 - (52*G[1, 0, x])/3 + 
       ((10604*I)/27)*Pi*G[1, 0, x] - (1783*Pi^2*G[1, 0, x])/9 - 
       ((248*I)/9)*Pi^3*G[1, 0, x] + (5*Pi^4*G[1, 0, x])/3 + 
       (52*G[1, 1, x])/3 - ((61*I)/3)*Pi*G[1, 1, x] + (509*Pi^2*G[1, 1, x])/
        3 + (65*I)*Pi^3*G[1, 1, x] + (28*Pi^4*G[1, 1, x])/15 - 
       (3572*G[0, 0, 0, x])/9 + (38*I)*Pi*G[0, 0, 0, x] - 
       (28*Pi^2*G[0, 0, 0, x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 0, x] + 
       64*G[0, 0, 1, x] - (120*I)*Pi*G[0, 0, 1, x] - (34*Pi^2*G[0, 0, 1, x])/
        3 - (8*I)*Pi^3*G[0, 0, 1, x] + 64*G[0, 1, 0, x] - 
       (47*I)*Pi*G[0, 1, 0, x] - (250*Pi^2*G[0, 1, 0, x])/9 - 
       ((20*I)/3)*Pi^3*G[0, 1, 0, x] - (2009*G[0, 1, 1, x])/9 + 
       (143*I)*Pi*G[0, 1, 1, x] + (856*Pi^2*G[0, 1, 1, x])/9 + 
       ((26*I)/3)*Pi^3*G[0, 1, 1, x] + (3716*G[1, 0, 0, x])/9 - 
       (6*I)*Pi*G[1, 0, 0, x] + (380*Pi^2*G[1, 0, 0, x])/9 + 
       ((200*I)/9)*Pi^3*G[1, 0, 0, x] - 80*G[1, 0, 1, x] + 
       (88*I)*Pi*G[1, 0, 1, x] + (454*Pi^2*G[1, 0, 1, x])/9 - 
       ((164*I)/9)*Pi^3*G[1, 0, 1, x] - 80*G[1, 1, 0, x] + 
       (15*I)*Pi*G[1, 1, 0, x] - (34*Pi^2*G[1, 1, 0, x])/3 - 
       ((172*I)/9)*Pi^3*G[1, 1, 0, x] + (2153*G[1, 1, 1, x])/9 - 
       (111*I)*Pi*G[1, 1, 1, x] - (1208*Pi^2*G[1, 1, 1, x])/9 + 
       ((190*I)/9)*Pi^3*G[1, 1, 1, x] + (814*G[0, 0, 0, 0, x])/3 + 
       ((32*I)/3)*Pi*G[0, 0, 0, 0, x] + (80*Pi^2*G[0, 0, 0, 0, x])/3 - 
       104*G[0, 0, 0, 1, x] + ((2*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       (100*Pi^2*G[0, 0, 0, 1, x])/9 - 104*G[0, 0, 1, 0, x] + 
       (150*I)*Pi*G[0, 0, 1, 0, x] - (76*Pi^2*G[0, 0, 1, 0, x])/9 - 
       28*G[0, 0, 1, 1, x] - ((20*I)/3)*Pi*G[0, 0, 1, 1, x] - 
       (52*Pi^2*G[0, 0, 1, 1, x])/9 - 138*G[0, 1, 0, 0, x] + 
       ((250*I)/3)*Pi*G[0, 1, 0, 0, x] - (40*Pi^2*G[0, 1, 0, 0, x])/3 + 
       79*G[0, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
       (74*Pi^2*G[0, 1, 0, 1, x])/9 + 79*G[0, 1, 1, 0, x] - 
       ((2*I)/3)*Pi*G[0, 1, 1, 0, x] + (14*Pi^2*G[0, 1, 1, 0, x])/9 + 
       (514*G[0, 1, 1, 1, x])/3 - ((20*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       (188*Pi^2*G[0, 1, 1, 1, x])/9 - (646*G[1, 0, 0, 0, x])/3 - 
       ((208*I)/3)*Pi*G[1, 0, 0, 0, x] - (64*Pi^2*G[1, 0, 0, 0, x])/9 + 
       80*G[1, 0, 0, 1, x] - ((2*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (28*Pi^2*G[1, 0, 0, 1, x])/9 + 80*G[1, 0, 1, 0, x] - 
       (150*I)*Pi*G[1, 0, 1, 0, x] + (188*Pi^2*G[1, 0, 1, 0, x])/9 + 
       20*G[1, 0, 1, 1, x] - (52*I)*Pi*G[1, 0, 1, 1, x] + 
       12*Pi^2*G[1, 0, 1, 1, x] + 74*G[1, 1, 0, 0, x] - 
       ((74*I)/3)*Pi*G[1, 1, 0, 0, x] - (40*Pi^2*G[1, 1, 0, 0, x])/9 - 
       47*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, x] + 
       (38*Pi^2*G[1, 1, 0, 1, x])/9 - 47*G[1, 1, 1, 0, x] + 
       ((2*I)/3)*Pi*G[1, 1, 1, 0, x] - (142*Pi^2*G[1, 1, 1, 0, x])/9 - 
       (514*G[1, 1, 1, 1, x])/3 + ((196*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (76*Pi^2*G[1, 1, 1, 1, x])/3 - (112*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (208*G[0, 0, 0, 0, 1, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (208*G[0, 0, 0, 1, 0, x])/3 + ((224*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 
       18*G[0, 0, 0, 1, 1, x] - ((32*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 
       172*G[0, 0, 1, 0, 0, x] + ((200*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
       (86*G[0, 0, 1, 0, 1, x])/3 + ((88*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 
       (86*G[0, 0, 1, 1, 0, x])/3 - ((112*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
       (266*G[0, 0, 1, 1, 1, x])/3 + ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
       148*G[0, 1, 0, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (122*G[0, 1, 0, 0, 1, x])/3 + (112*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (122*G[0, 1, 0, 1, 0, x])/3 - ((52*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
       22*G[0, 1, 0, 1, 1, x] - ((260*I)/3)*Pi*G[0, 1, 0, 1, 1, x] + 
       18*G[0, 1, 1, 0, 0, x] - ((28*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
       (208*G[0, 1, 1, 0, 1, x])/3 - ((284*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - 
       (208*G[0, 1, 1, 1, 0, x])/3 + ((80*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
       (880*G[0, 1, 1, 1, 1, x])/3 + ((400*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
       (88*G[1, 0, 0, 0, 0, x])/3 + ((376*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - 
       (208*G[1, 0, 0, 0, 1, x])/3 + ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - 
       (208*G[1, 0, 0, 1, 0, x])/3 - ((344*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 
       18*G[1, 0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
       172*G[1, 0, 1, 0, 0, x] - ((344*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
       (86*G[1, 0, 1, 0, 1, x])/3 - ((64*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
       (86*G[1, 0, 1, 1, 0, x])/3 + (96*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (178*G[1, 0, 1, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (356*G[1, 1, 0, 0, 0, x])/3 + ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 
       (122*G[1, 1, 0, 0, 1, x])/3 - ((160*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 
       (122*G[1, 1, 0, 1, 0, x])/3 + ((76*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
       22*G[1, 1, 0, 1, 1, x] + ((116*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 
       18*G[1, 1, 1, 0, 0, x] - ((20*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
       (208*G[1, 1, 1, 0, 1, x])/3 + ((164*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
       (208*G[1, 1, 1, 1, 0, x])/3 - (32*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       264*G[1, 1, 1, 1, 1, x] - (96*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       56*G[0, 0, 0, 0, 0, 0, x] - 96*G[0, 0, 0, 0, 0, 1, x] - 
       96*G[0, 0, 0, 0, 1, 0, x] + 32*G[0, 0, 0, 0, 1, 1, x] + 
       (152*G[0, 0, 0, 1, 0, 1, x])/3 + (152*G[0, 0, 0, 1, 1, 0, x])/3 - 
       (136*G[0, 0, 0, 1, 1, 1, x])/3 + 72*G[0, 0, 1, 0, 0, 0, x] + 
       (8*G[0, 0, 1, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, 1, 0, x])/3 + 
       (128*G[0, 0, 1, 0, 1, 1, x])/3 - 16*G[0, 0, 1, 1, 0, 0, x] - 
       (16*G[0, 0, 1, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 1, 0, x])/3 - 
       (16*G[0, 0, 1, 1, 1, 1, x])/3 - 16*G[0, 1, 0, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 0, 1, x] + 56*G[0, 1, 0, 0, 1, 0, x] + 
       64*G[0, 1, 0, 0, 1, 1, x] - (28*G[0, 1, 0, 1, 0, 1, x])/3 - 
       (28*G[0, 1, 0, 1, 1, 0, x])/3 - (304*G[0, 1, 0, 1, 1, 1, x])/3 + 
       24*G[0, 1, 1, 0, 0, 0, x] - (196*G[0, 1, 1, 0, 0, 1, x])/3 - 
       (196*G[0, 1, 1, 0, 1, 0, x])/3 - (88*G[0, 1, 1, 0, 1, 1, x])/3 - 
       40*G[0, 1, 1, 1, 0, 0, x] + (200*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (200*G[0, 1, 1, 1, 1, 0, x])/3 + (704*G[0, 1, 1, 1, 1, 1, x])/3 + 
       (392*G[1, 0, 0, 0, 0, 0, x])/3 + (200*G[1, 0, 0, 0, 0, 1, x])/3 + 
       (200*G[1, 0, 0, 0, 1, 0, x])/3 - 32*G[1, 0, 0, 0, 1, 1, x] - 
       (160*G[1, 0, 0, 1, 0, 0, x])/3 - (184*G[1, 0, 0, 1, 0, 1, x])/3 - 
       (184*G[1, 0, 0, 1, 1, 0, x])/3 + 24*G[1, 0, 0, 1, 1, 1, x] - 
       (376*G[1, 0, 1, 0, 0, 0, x])/3 - (40*G[1, 0, 1, 0, 0, 1, x])/3 - 
       (40*G[1, 0, 1, 0, 1, 0, x])/3 + 48*G[1, 0, 1, 1, 0, 0, x] + 
       56*G[1, 0, 1, 1, 0, 1, x] + 56*G[1, 0, 1, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, 1, x] - (16*G[1, 1, 0, 0, 0, 0, x])/3 - 
       (16*G[1, 1, 0, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 0, 1, 0, x])/3 - 
       32*G[1, 1, 0, 0, 1, 1, x] + (128*G[1, 1, 0, 1, 0, 0, x])/3 - 
       (4*G[1, 1, 0, 1, 0, 1, x])/3 - (4*G[1, 1, 0, 1, 1, 0, x])/3 + 
       48*G[1, 1, 0, 1, 1, 1, x] - (136*G[1, 1, 1, 0, 0, 0, x])/3 + 
       (164*G[1, 1, 1, 0, 0, 1, x])/3 + (164*G[1, 1, 1, 0, 1, 0, x])/3 - 
       24*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 0, 0, x] - 
       96*G[1, 1, 1, 1, 0, 1, x] - 96*G[1, 1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, 1, x] - (336199*Zeta[3])/486 - 
       ((929*I)/9)*Pi*Zeta[3] + (421*Pi^2*Zeta[3])/18 + 
       ((707*I)/9)*Pi^3*Zeta[3] - (13160*G[0, x]*Zeta[3])/27 - 
       ((2168*I)/9)*Pi*G[0, x]*Zeta[3] + (58*Pi^2*G[0, x]*Zeta[3])/9 + 
       (13808*G[1, x]*Zeta[3])/27 + (248*I)*Pi*G[1, x]*Zeta[3] + 
       (295*Pi^2*G[1, x]*Zeta[3])/9 - 48*G[0, 0, x]*Zeta[3] + 
       ((152*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (632*G[0, 1, x]*Zeta[3])/3 - 
       ((460*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] - 
       ((280*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (632*G[1, 1, x]*Zeta[3])/3 + 
       ((428*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 40*G[0, 0, 0, x]*Zeta[3] - 
       (352*G[0, 0, 1, x]*Zeta[3])/3 - 136*G[0, 1, 0, x]*Zeta[3] + 
       (428*G[0, 1, 1, x]*Zeta[3])/3 + (232*G[1, 0, 0, x]*Zeta[3])/3 - 
       (8*G[1, 0, 1, x]*Zeta[3])/3 - (104*G[1, 1, 0, x]*Zeta[3])/3 + 
       (28*G[1, 1, 1, x]*Zeta[3])/3 + (1256*Zeta[3]^2)/9 + (1021*Zeta[5])/9 - 
       ((766*I)/3)*Pi*Zeta[5] - 36*G[0, x]*Zeta[5] - (152*G[1, x]*Zeta[5])/
        3) + RATIO[(1 - x)^(-1)]*(((-116*I)/9)*Pi^3 - (2095*Pi^4)/108 - 
       ((673*I)/270)*Pi^5 + (103*Pi^6)/54 - ((547633*I)/648)*Pi*G[0, x] + 
       (16067*Pi^2*G[0, x])/54 + ((491*I)/27)*Pi^3*G[0, x] - 
       (83*Pi^4*G[0, x])/27 - ((49*I)/20)*Pi^5*G[0, x] - 
       ((175*I)/6)*Pi^3*G[1, x] - (593*Pi^4*G[1, x])/135 - 
       ((194*I)/45)*Pi^5*G[1, x] - (547633*G[0, 0, x])/648 + 
       ((733*I)/54)*Pi*G[0, 0, x] + (47*Pi^2*G[0, 0, x])/18 + 
       (8*I)*Pi^3*G[0, 0, x] - (547*Pi^4*G[0, 0, x])/180 - 
       ((5525*I)/27)*Pi*G[0, 1, x] + (97*Pi^2*G[0, 1, x])/6 - 
       (22*I)*Pi^3*G[0, 1, x] + (193*Pi^4*G[0, 1, x])/36 - 
       ((3437*I)/27)*Pi*G[1, 0, x] + (2173*Pi^2*G[1, 0, x])/18 + 
       ((221*I)/9)*Pi^3*G[1, 0, x] - (26*Pi^4*G[1, 0, x])/9 - 
       ((20*I)/9)*Pi^3*G[1, 1, x] + (212*Pi^4*G[1, 1, x])/45 + 
       486*G[0, 0, 0, x] - ((634*I)/9)*Pi*G[0, 0, 0, x] + 
       (296*Pi^2*G[0, 0, 0, x])/9 + ((17*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (5525*G[0, 0, 1, x])/27 + ((1468*I)/3)*Pi*G[0, 0, 1, x] - 
       (512*Pi^2*G[0, 0, 1, x])/9 + ((17*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (5525*G[0, 1, 0, x])/27 - ((781*I)/18)*Pi*G[0, 1, 0, x] - 
       (122*Pi^2*G[0, 1, 0, x])/9 + ((23*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (60*I)*Pi*G[0, 1, 1, x] + (373*Pi^2*G[0, 1, 1, x])/9 - 
       ((13*I)/3)*Pi^3*G[0, 1, 1, x] - (3437*G[1, 0, 0, x])/27 - 
       (33*I)*Pi*G[1, 0, 0, x] - (83*Pi^2*G[1, 0, 0, x])/3 + 
       ((2*I)/3)*Pi^3*G[1, 0, 0, x] - (113*I)*Pi*G[1, 0, 1, x] - 
       (164*Pi^2*G[1, 0, 1, x])/9 - ((35*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (62*I)*Pi*G[1, 1, 0, x] - (10*Pi^2*G[1, 1, 0, x])/9 + 
       ((19*I)/3)*Pi^3*G[1, 1, 0, x] + (4*I)*Pi^3*G[1, 1, 1, x] - 
       (1306*G[0, 0, 0, 0, x])/9 - (20*I)*Pi*G[0, 0, 0, 0, x] - 
       (76*Pi^2*G[0, 0, 0, 0, x])/3 + (250*G[0, 0, 0, 1, x])/3 + 
       ((170*I)/3)*Pi*G[0, 0, 0, 1, x] + (83*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (250*G[0, 0, 1, 0, x])/3 - ((388*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (191*Pi^2*G[0, 0, 1, 0, x])/3 + (1408*G[0, 0, 1, 1, x])/3 - 
       ((530*I)/3)*Pi*G[0, 0, 1, 1, x] - (289*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (1439*G[0, 1, 0, 0, x])/18 - ((226*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (148*Pi^2*G[0, 1, 0, 0, x])/3 - 60*G[0, 1, 0, 1, x] - 
       (272*I)*Pi*G[0, 1, 0, 1, x] - 52*Pi^2*G[0, 1, 0, 1, x] - 
       60*G[0, 1, 1, 0, x] + ((160*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (92*Pi^2*G[0, 1, 1, 0, x])/3 + (20*I)*Pi*G[0, 1, 1, 1, x] + 
       40*Pi^2*G[0, 1, 1, 1, x] + (526*G[1, 0, 0, 0, x])/3 + 
       (40*I)*Pi*G[1, 0, 0, 0, x] - (8*Pi^2*G[1, 0, 0, 0, x])/3 - 
       113*G[1, 0, 0, 1, x] + (60*I)*Pi*G[1, 0, 0, 1, x] - 
       (227*Pi^2*G[1, 0, 0, 1, x])/3 - 113*G[1, 0, 1, 0, x] - 
       ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/3 + 
       ((110*I)/3)*Pi*G[1, 0, 1, 1, x] - 8*Pi^2*G[1, 0, 1, 1, x] + 
       62*G[1, 1, 0, 0, x] - (10*I)*Pi*G[1, 1, 0, 0, x] + 
       (7*Pi^2*G[1, 1, 0, 0, x])/3 + ((10*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (40*Pi^2*G[1, 1, 0, 1, x])/3 + ((50*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       16*Pi^2*G[1, 1, 1, 0, x] + 18*G[0, 0, 0, 0, 0, x] + 
       (68*I)*Pi*G[0, 0, 0, 0, 0, x] - (386*G[0, 0, 0, 0, 1, x])/3 - 
       (44*I)*Pi*G[0, 0, 0, 0, 1, x] - (386*G[0, 0, 0, 1, 0, x])/3 - 
       (54*I)*Pi*G[0, 0, 0, 1, 0, x] + (428*G[0, 0, 0, 1, 1, x])/3 + 
       (22*I)*Pi*G[0, 0, 0, 1, 1, x] - (562*G[0, 0, 1, 0, 0, x])/3 - 
       (106*I)*Pi*G[0, 0, 1, 0, 0, x] + (46*G[0, 0, 1, 0, 1, x])/3 + 
       (34*I)*Pi*G[0, 0, 1, 0, 1, x] + (46*G[0, 0, 1, 1, 0, x])/3 - 
       (116*I)*Pi*G[0, 0, 1, 1, 0, x] - 340*G[0, 0, 1, 1, 1, x] - 
       (104*I)*Pi*G[0, 0, 1, 1, 1, x] - (440*G[0, 1, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, 0, 0, x] + (26*G[0, 1, 0, 0, 1, x])/3 - 
       (38*I)*Pi*G[0, 1, 0, 0, 1, x] + (26*G[0, 1, 0, 1, 0, x])/3 - 
       (56*I)*Pi*G[0, 1, 0, 1, 0, x] - (818*G[0, 1, 0, 1, 1, x])/3 - 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + (124*G[0, 1, 1, 0, 0, x])/3 - 
       (26*I)*Pi*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] - 
       (14*I)*Pi*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       78*G[1, 0, 0, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (238*G[1, 0, 0, 0, 1, x])/3 + (238*G[1, 0, 0, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (50*G[1, 0, 0, 1, 1, x])/3 + 
       (112*I)*Pi*G[1, 0, 0, 1, 1, x] - (10*G[1, 0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, 0, x] + (110*G[1, 0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 0, 1, x] + (110*G[1, 0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (40*G[1, 1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (10*G[1, 1, 0, 0, 1, x])/3 - (84*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (10*G[1, 1, 0, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + (50*G[1, 1, 1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 12*G[0, 0, 0, 0, 0, 0, x] + 
       76*G[0, 0, 0, 0, 0, 1, x] + 76*G[0, 0, 0, 0, 1, 0, x] - 
       100*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 0, 0, x] - 
       50*G[0, 0, 0, 1, 0, 1, x] - 50*G[0, 0, 0, 1, 1, 0, x] + 
       56*G[0, 0, 0, 1, 1, 1, x] - 8*G[0, 0, 1, 0, 0, 0, x] - 
       102*G[0, 0, 1, 0, 0, 1, x] - 102*G[0, 0, 1, 0, 1, 0, x] + 
       120*G[0, 0, 1, 0, 1, 1, x] - 292*G[0, 0, 1, 1, 0, 0, x] + 
       160*G[0, 0, 1, 1, 0, 1, x] + 160*G[0, 0, 1, 1, 1, 0, x] - 
       420*G[0, 0, 1, 1, 1, 1, x] + 76*G[0, 1, 0, 0, 0, 0, x] - 
       108*G[0, 1, 0, 0, 0, 1, x] - 108*G[0, 1, 0, 0, 1, 0, x] + 
       58*G[0, 1, 0, 0, 1, 1, x] - 110*G[0, 1, 0, 1, 0, 0, x] + 
       42*G[0, 1, 0, 1, 0, 1, x] + 42*G[0, 1, 0, 1, 1, 0, x] - 
       104*G[0, 1, 0, 1, 1, 1, x] - 92*G[0, 1, 1, 0, 0, 0, x] + 
       58*G[0, 1, 1, 0, 0, 1, x] + 58*G[0, 1, 1, 0, 1, 0, x] - 
       74*G[0, 1, 1, 0, 1, 1, x] + 10*G[0, 1, 1, 1, 0, 0, x] - 
       36*G[0, 1, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 1, 0, x] + 
       68*G[1, 0, 0, 0, 0, 0, x] - 48*G[1, 0, 0, 0, 0, 1, x] - 
       48*G[1, 0, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 0, 1, 1, x] - 
       36*G[1, 0, 0, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 0, 1, x] + 
       16*G[1, 0, 0, 1, 1, 0, x] + 52*G[1, 0, 0, 1, 1, 1, x] - 
       36*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 1, 1, x] + 
       8*G[1, 0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
       4*G[1, 1, 0, 0, 1, 0, x] - 76*G[1, 1, 0, 0, 1, 1, x] - 
       16*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
       4*G[1, 1, 0, 1, 1, 0, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 1, 0, 0, 1, x] + 12*G[1, 1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 1, 1, 0, 0, x] + (232*Zeta[3])/3 + 
       ((2836*I)/9)*Pi*Zeta[3] - (1208*Pi^2*Zeta[3])/9 - 
       ((110*I)/3)*Pi^3*Zeta[3] - (1163*G[0, x]*Zeta[3])/9 + 
       ((838*I)/9)*Pi*G[0, x]*Zeta[3] - (43*Pi^2*G[0, x]*Zeta[3])/3 + 
       175*G[1, x]*Zeta[3] + ((26*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (70*Pi^2*G[1, x]*Zeta[3])/3 + (664*G[0, 0, x]*Zeta[3])/9 - 
       (26*I)*Pi*G[0, 0, x]*Zeta[3] + (1672*G[0, 1, x]*Zeta[3])/3 + 
       (266*I)*Pi*G[0, 1, x]*Zeta[3] + 26*G[1, 0, x]*Zeta[3] + 
       (10*I)*Pi*G[1, 0, x]*Zeta[3] + (40*G[1, 1, x]*Zeta[3])/3 - 
       (8*I)*Pi*G[1, 1, x]*Zeta[3] + 22*G[0, 0, 0, x]*Zeta[3] - 
       60*G[0, 0, 1, x]*Zeta[3] + 184*G[0, 1, 0, x]*Zeta[3] + 
       56*G[0, 1, 1, x]*Zeta[3] + 22*G[1, 0, 0, x]*Zeta[3] + 
       20*G[1, 0, 1, x]*Zeta[3] + 48*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] - 228*Zeta[3]^2 + 524*Zeta[5] - 
       (34*I)*Pi*Zeta[5] + 135*G[0, x]*Zeta[5] + 30*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-11290669/11664 - ((588653*I)/648)*Pi + (535087*Pi^2)/1944 + 
       ((827*I)/18)*Pi^3 - (3253*Pi^4)/1080 - ((601*I)/180)*Pi^5 - 
       (27115*G[0, x])/36 - ((641*I)/9)*Pi*G[0, x] + (361*Pi^2*G[0, x])/9 + 
       ((49*I)/9)*Pi^3*G[0, x] - (17*Pi^4*G[0, x])/10 + (53183*G[1, x])/324 - 
       ((8036*I)/27)*Pi*G[1, x] + (1135*Pi^2*G[1, x])/18 + 
       ((142*I)/3)*Pi^3*G[1, x] - (44*Pi^4*G[1, x])/45 + 
       (8201*G[0, 0, x])/27 + ((172*I)/3)*Pi*G[0, 0, x] + 
       (44*Pi^2*G[0, 0, x])/9 - (3650*G[0, 1, x])/27 + 
       (200*I)*Pi*G[0, 1, x] + (841*Pi^2*G[0, 1, x])/9 + 
       (14*I)*Pi^3*G[0, 1, x] - (3650*G[1, 0, x])/27 - 
       ((314*I)/3)*Pi*G[1, 0, x] + (319*Pi^2*G[1, 0, x])/9 + 
       ((38*I)/3)*Pi^3*G[1, 0, x] - (76*G[1, 1, x])/9 + 
       ((266*I)/3)*Pi*G[1, 1, x] - (500*Pi^2*G[1, 1, x])/3 + 
       ((8*I)/3)*Pi^3*G[1, 1, x] + (524*G[0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, x] - 14*Pi^2*G[0, 0, 0, x] + 92*G[0, 0, 1, x] - 
       ((608*I)/3)*Pi*G[0, 0, 1, x] - (34*Pi^2*G[0, 0, 1, x])/3 + 
       92*G[0, 1, 0, x] - ((296*I)/3)*Pi*G[0, 1, 0, x] + 
       2*Pi^2*G[0, 1, 0, x] + (766*G[0, 1, 1, x])/3 + 
       (232*I)*Pi*G[0, 1, 1, x] + (40*Pi^2*G[0, 1, 1, x])/3 + 
       (116*G[1, 0, 0, x])/3 - ((68*I)/3)*Pi*G[1, 0, 0, x] - 
       (2*Pi^2*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 
       (148*I)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
       4*G[1, 1, 0, x] - ((56*I)/3)*Pi*G[1, 1, 0, x] + 8*Pi^2*G[1, 1, 0, x] - 
       (970*G[1, 1, 1, x])/3 - ((460*I)/3)*Pi*G[1, 1, 1, x] - 
       64*Pi^2*G[1, 1, 1, x] - (320*G[0, 0, 0, 0, x])/3 + 
       (32*I)*Pi*G[0, 0, 0, 0, x] - (188*G[0, 0, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (188*G[0, 0, 1, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, 0, x] - (556*G[0, 0, 1, 1, x])/3 - 
       (120*I)*Pi*G[0, 0, 1, 1, x] - (352*G[0, 1, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (80*G[0, 1, 0, 1, x])/3 - 
       (88*I)*Pi*G[0, 1, 0, 1, x] - (80*G[0, 1, 1, 0, x])/3 - 
       (48*I)*Pi*G[0, 1, 1, 0, x] + (1160*G[0, 1, 1, 1, x])/3 + 
       (112*I)*Pi*G[0, 1, 1, 1, x] - (296*G[1, 0, 0, 0, x])/3 + 
       (56*I)*Pi*G[1, 0, 0, 0, x] + (52*G[1, 0, 0, 1, x])/3 - 
       (96*I)*Pi*G[1, 0, 0, 1, x] + (52*G[1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, x] + (428*G[1, 0, 1, 1, x])/3 + 
       (72*I)*Pi*G[1, 0, 1, 1, x] - (208*G[1, 1, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 1, 0, 0, x] + (188*G[1, 1, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 0, 1, x] + (188*G[1, 1, 1, 0, x])/3 - 
       (32*I)*Pi*G[1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, x] - 
       (152*I)*Pi*G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 1, x] + 
       16*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
       16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] - 
       200*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
       96*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
       168*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, x] - 
       32*G[1, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] + 
       16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] + 
       56*G[1, 0, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
       24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, x] + ((188*I)*Pi*G[1, x] + 24*Pi^2*G[1, x] - 
         (16*I)*Pi*G[0, 1, x] - (16*I)*Pi*G[1, 0, x] + 188*G[1, 1, x] + 
         (120*I)*Pi*G[1, 1, x] - 16*G[0, 1, 1, x] - 16*G[1, 0, 1, x] - 
         16*G[1, 1, 0, x] + 216*G[1, 1, 1, x])*RATIO[x^(-1)] - 
       (487*Zeta[3])/9 - ((818*I)/9)*Pi*Zeta[3] + (46*Pi^2*Zeta[3])/9 + 
       (1268*G[0, x]*Zeta[3])/9 - (104*G[1, x]*Zeta[3])/3 + 
       (92*I)*Pi*G[1, x]*Zeta[3] + 128*G[0, 0, x]*Zeta[3] + 
       48*G[0, 1, x]*Zeta[3] + 64*G[1, 0, x]*Zeta[3] - 
       88*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((16*I)/3)*Pi^3 - 
         (509*Pi^4)/90 + ((11*I)/15)*Pi^5 - ((14461*I)/54)*Pi*G[0, x] + 
         (416*Pi^2*G[0, x])/9 + ((11*I)/3)*Pi^3*G[0, x] + 
         (34*Pi^4*G[0, x])/45 - (6*I)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/9 - 
         (14461*G[0, 0, x])/54 - ((140*I)/3)*Pi*G[0, 0, x] + 
         (47*Pi^2*G[0, 0, x])/9 - ((10*I)/3)*Pi^3*G[0, 0, x] - 
         ((190*I)/3)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/9 + 
         (7*I)*Pi^3*G[0, 1, x] - ((286*I)/3)*Pi*G[1, 0, x] + 
         (304*Pi^2*G[1, 0, x])/9 + (3*I)*Pi^3*G[1, 0, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (26*G[0, 0, 0, x])/3 + 
         (38*I)*Pi*G[0, 0, 0, x] + 15*Pi^2*G[0, 0, 0, x] - 
         (190*G[0, 0, 1, x])/3 + (166*I)*Pi*G[0, 0, 1, x] + 
         (89*Pi^2*G[0, 0, 1, x])/3 - (190*G[0, 1, 0, x])/3 + 
         (30*I)*Pi*G[0, 1, 0, x] + 3*Pi^2*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, x] - (56*Pi^2*G[0, 1, 1, x])/3 - 
         (286*G[1, 0, 0, x])/3 - (14*I)*Pi*G[1, 0, 0, x] + 
         (Pi^2*G[1, 0, 0, x])/3 - (36*I)*Pi*G[1, 0, 1, x] - 
         (16*Pi^2*G[1, 0, 1, x])/3 + 8*Pi^2*G[1, 1, 0, x] + 
         (272*G[0, 0, 0, 0, x])/3 - (48*I)*Pi*G[0, 0, 0, 0, x] + 
         (128*G[0, 0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (128*G[0, 0, 1, 0, x])/3 + (8*I)*Pi*G[0, 0, 1, 0, x] + 
         148*G[0, 0, 1, 1, x] + (88*I)*Pi*G[0, 0, 1, 1, x] + 
         (188*G[0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 0, x] - 
         8*G[0, 1, 0, 1, x] + (60*I)*Pi*G[0, 1, 0, 1, x] - 
         8*G[0, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, x] + (116*G[1, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] + 
         (56*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, x] - 
         20*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
         20*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] + 156*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] + 60*G[0, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] + 
         16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         44*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         16*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] - 32*Zeta[3] + 
         (28*I)*Pi*Zeta[3] + 24*Pi^2*Zeta[3] - 108*G[0, x]*Zeta[3] - 
         (44*I)*Pi*G[0, x]*Zeta[3] + 36*G[1, x]*Zeta[3] + 
         (32*I)*Pi*G[1, x]*Zeta[3] - 60*G[0, 0, x]*Zeta[3] - 
         8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
         16*G[1, 1, x]*Zeta[3]) - 76*Zeta[5] + 
       RATIO[x]*(11290669/11664 + ((435857*I)/648)*Pi - (373951*Pi^2)/1944 - 
         ((965*I)/18)*Pi^3 + (10321*Pi^4)/1080 + ((469*I)/180)*Pi^5 + 
         (55879*G[0, x])/108 + ((10174*I)/27)*Pi*G[0, x] - 
         (970*Pi^2*G[0, x])/9 - ((130*I)/9)*Pi^3*G[0, x] + 
         (17*Pi^4*G[0, x])/90 - (53183*G[1, x])/324 + ((926*I)/27)*Pi*
          G[1, x] - (1379*Pi^2*G[1, x])/18 - (27*I)*Pi^3*G[1, x] + 
         (22*Pi^4*G[1, x])/5 + (1616*G[0, 0, x])/27 + ((40*I)/3)*Pi*
          G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 + ((20*I)/3)*Pi^3*G[0, 0, x] + 
         (1616*G[0, 1, x])/27 + ((106*I)/3)*Pi*G[0, 1, x] - 
         80*Pi^2*G[0, 1, x] - (24*I)*Pi^3*G[0, 1, x] + (1616*G[1, 0, x])/27 + 
         (248*I)*Pi*G[1, 0, x] - (280*Pi^2*G[1, 0, x])/3 - 
         ((56*I)/3)*Pi^3*G[1, 0, x] - (1616*G[1, 1, x])/9 - 
         ((698*I)/3)*Pi*G[1, 1, x] + 148*Pi^2*G[1, 1, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (388*G[0, 0, 0, x])/3 - 
         (80*I)*Pi*G[0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] - 24*Pi^2*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] + ((80*I)/3)*Pi*G[0, 1, 0, x] - 
         8*Pi^2*G[0, 1, 0, x] - (322*G[0, 1, 1, x])/3 - 
         (136*I)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
         (388*G[1, 0, 0, x])/3 + ((152*I)/3)*Pi*G[1, 0, 0, x] - 
         12*G[1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - 24*Pi^2*G[1, 1, 0, x] + 
         (322*G[1, 1, 1, x])/3 + ((496*I)/3)*Pi*G[1, 1, 1, x] + 
         64*Pi^2*G[1, 1, 1, x] - (176*G[0, 0, 0, 0, x])/3 + 
         (64*I)*Pi*G[0, 0, 0, 0, x] - (152*G[0, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (152*G[0, 0, 1, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, 0, x] + (160*G[0, 0, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 1, 0, 0, x] + (152*G[0, 1, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 1, x] + (152*G[0, 1, 1, 0, x])/3 + 
         (32*I)*Pi*G[0, 1, 1, 0, x] - (692*G[0, 1, 1, 1, x])/3 - 
         (136*I)*Pi*G[0, 1, 1, 1, x] + (88*G[1, 0, 0, 0, x])/3 - 
         (72*I)*Pi*G[1, 0, 0, 0, x] + (152*G[1, 0, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 0, 1, x] + (152*G[1, 0, 1, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (248*G[1, 0, 1, 1, x])/3 - 
         (64*I)*Pi*G[1, 0, 1, 1, x] + (160*G[1, 1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 1, 0, 0, x] - (152*G[1, 1, 0, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 0, 1, x] - (152*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + 260*G[1, 1, 1, 1, x] + 
         (152*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         168*G[0, 1, 1, 1, 1, x] - 72*G[1, 0, 0, 0, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
         56*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
         160*G[1, 1, 1, 1, 1, x] - (89*Zeta[3])/9 + ((1466*I)/9)*Pi*Zeta[3] - 
         (262*Pi^2*Zeta[3])/9 + (280*G[0, x]*Zeta[3])/9 + 
         (88*I)*Pi*G[0, x]*Zeta[3] - (160*G[1, x]*Zeta[3])/3 - 
         (108*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] + 
         56*G[1, 1, x]*Zeta[3] + 76*Zeta[5]))) + 
   (-832741/1296 - ((431551*I)/324)*Pi + (4871141*Pi^2)/7776 + 
     ((162089*I)/648)*Pi^3 - (481613*Pi^4)/9720 - ((1549*I)/270)*Pi^5 - 
     (66467*Pi^6)/136080 - (145709*G[0, x])/162 - ((33919*I)/27)*Pi*G[0, x] + 
     (51961*Pi^2*G[0, x])/162 + ((1517*I)/18)*Pi^3*G[0, x] - 
     (3821*Pi^4*G[0, x])/270 - ((109*I)/45)*Pi^5*G[0, x] + 
     (6221*G[1, x])/27 + ((711409*I)/648)*Pi*G[1, x] - 
     (41786*Pi^2*G[1, x])/81 - ((5021*I)/18)*Pi^3*G[1, x] + 
     (5603*Pi^4*G[1, x])/180 - ((811*I)/540)*Pi^5*G[1, x] - 
     (57406*G[0, 0, x])/81 + ((22541*I)/27)*Pi*G[0, 0, x] - 
     (640*Pi^2*G[0, 0, x])/9 - ((574*I)/9)*Pi^3*G[0, 0, x] + 
     (104*Pi^4*G[0, 0, x])/45 + (4274*G[0, 1, x])/9 + 
     ((2356*I)/9)*Pi*G[0, 1, x] - (1501*Pi^2*G[0, 1, x])/9 + 
     ((338*I)/9)*Pi^3*G[0, 1, x] - (1691*Pi^4*G[0, 1, x])/90 + 
     (4274*G[1, 0, x])/9 - ((4601*I)/9)*Pi*G[1, 0, x] + 
     (1670*Pi^2*G[1, 0, x])/9 + ((367*I)/9)*Pi^3*G[1, 0, x] - 
     (17*Pi^4*G[1, 0, x])/9 - (59*G[1, 1, x])/3 - 
     ((1439*I)/9)*Pi*G[1, 1, x] + (1337*Pi^2*G[1, 1, x])/9 + 
     ((976*I)/9)*Pi^3*G[1, 1, x] + (1417*Pi^4*G[1, 1, x])/45 + 
     (4564*G[0, 0, 0, x])/3 + (220*I)*Pi*G[0, 0, 0, x] - 
     (890*Pi^2*G[0, 0, 0, x])/9 - ((112*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (3085*G[0, 0, 1, x])/9 + ((226*I)/3)*Pi*G[0, 0, 1, x] - 
     (557*Pi^2*G[0, 0, 1, x])/3 - (2*I)*Pi^3*G[0, 0, 1, x] - 
     (3085*G[0, 1, 0, x])/9 - (389*I)*Pi*G[0, 1, 0, x] - 
     (53*Pi^2*G[0, 1, 0, x])/3 + ((190*I)/3)*Pi^3*G[0, 1, 0, x] + 
     235*G[0, 1, 1, x] + ((770*I)/3)*Pi*G[0, 1, 1, x] + 
     (2639*Pi^2*G[0, 1, 1, x])/9 - ((86*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (6145*G[1, 0, 0, x])/9 - ((2216*I)/3)*Pi*G[1, 0, 0, x] + 
     (484*Pi^2*G[1, 0, 0, x])/9 + ((320*I)/9)*Pi^3*G[1, 0, 0, x] - 
     198*G[1, 0, 1, x] - (57*I)*Pi*G[1, 0, 1, x] + (529*Pi^2*G[1, 0, 1, x])/
      3 - ((620*I)/9)*Pi^3*G[1, 0, 1, x] - 198*G[1, 1, 0, x] + 
     (587*I)*Pi*G[1, 1, 0, x] - (319*Pi^2*G[1, 1, 0, x])/3 - 
     ((148*I)/9)*Pi^3*G[1, 1, 0, x] + (617*G[1, 1, 1, x])/3 - 
     ((1016*I)/3)*Pi*G[1, 1, 1, x] - (1505*Pi^2*G[1, 1, 1, x])/9 + 
     ((814*I)/9)*Pi^3*G[1, 1, 1, x] - 604*G[0, 0, 0, 0, x] - 
     (264*I)*Pi*G[0, 0, 0, 0, x] - (40*Pi^2*G[0, 0, 0, 0, x])/3 + 
     8*G[0, 0, 0, 1, x] - (130*I)*Pi*G[0, 0, 0, 1, x] + 
     (2054*Pi^2*G[0, 0, 0, 1, x])/9 + 8*G[0, 0, 1, 0, x] + 
     ((1604*I)/3)*Pi*G[0, 0, 1, 0, x] + (686*Pi^2*G[0, 0, 1, 0, x])/9 + 
     (904*G[0, 0, 1, 1, x])/3 - (170*I)*Pi*G[0, 0, 1, 1, x] - 
     (1348*Pi^2*G[0, 0, 1, 1, x])/9 - 54*G[0, 1, 0, 0, x] + 
     (296*I)*Pi*G[0, 1, 0, 0, x] + 48*Pi^2*G[0, 1, 0, 0, x] - 
     101*G[0, 1, 0, 1, x] - (296*I)*Pi*G[0, 1, 0, 1, x] - 
     (1660*Pi^2*G[0, 1, 0, 1, x])/9 - 101*G[0, 1, 1, 0, x] - 
     (614*I)*Pi*G[0, 1, 1, 0, x] + (152*Pi^2*G[0, 1, 1, 0, x])/9 + 
     (863*G[0, 1, 1, 1, x])/3 + (200*I)*Pi*G[0, 1, 1, 1, x] + 
     (1022*Pi^2*G[0, 1, 1, 1, x])/9 - (656*G[1, 0, 0, 0, x])/3 + 
     (216*I)*Pi*G[1, 0, 0, 0, x] + (356*Pi^2*G[1, 0, 0, 0, x])/9 - 
     202*G[1, 0, 0, 1, x] - (248*I)*Pi*G[1, 0, 0, 1, x] - 
     (592*Pi^2*G[1, 0, 0, 1, x])/9 - 202*G[1, 0, 1, 0, x] - 
     (202*I)*Pi*G[1, 0, 1, 0, x] + (236*Pi^2*G[1, 0, 1, 0, x])/9 + 
     191*G[1, 0, 1, 1, x] + (58*I)*Pi*G[1, 0, 1, 1, x] - 
     (28*Pi^2*G[1, 0, 1, 1, x])/3 + 446*G[1, 1, 0, 0, x] + 
     (120*I)*Pi*G[1, 1, 0, 0, x] + (152*Pi^2*G[1, 1, 0, 0, x])/9 + 
     187*G[1, 1, 0, 1, x] + (264*I)*Pi*G[1, 1, 0, 1, x] + 
     (146*Pi^2*G[1, 1, 0, 1, x])/9 + 187*G[1, 1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 1, 0, x] - (1138*Pi^2*G[1, 1, 1, 0, x])/9 - 
     (2273*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
     (214*Pi^2*G[1, 1, 1, 1, x])/3 + 48*G[0, 0, 0, 0, 0, x] - 
     (208*I)*Pi*G[0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 1, x] + 
     (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 112*G[0, 0, 0, 1, 0, x] - 
     ((124*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 106*G[0, 0, 0, 1, 1, x] - 
     ((92*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + (320*G[0, 0, 1, 0, 0, x])/3 + 
     ((524*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 340*G[0, 0, 1, 0, 1, x] + 
     ((436*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 340*G[0, 0, 1, 1, 0, x] + 
     ((104*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 690*G[0, 0, 1, 1, 1, x] - 
     ((680*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 324*G[0, 1, 0, 0, 0, x] + 
     (280*I)*Pi*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
     (76*I)*Pi*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
     ((292*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 488*G[0, 1, 0, 1, 1, x] + 
     ((184*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 350*G[0, 1, 1, 0, 0, x] - 
     ((1192*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 436*G[0, 1, 1, 0, 1, x] - 
     ((152*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - 436*G[0, 1, 1, 1, 0, x] + 
     ((308*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 1084*G[0, 1, 1, 1, 1, x] + 
     ((16*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 144*G[1, 0, 0, 0, 0, x] + 
     ((568*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 216*G[1, 0, 0, 0, 1, x] + 
     ((296*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 216*G[1, 0, 0, 1, 0, x] - 
     ((80*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 420*G[1, 0, 0, 1, 1, x] + 
     ((416*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 110*G[1, 0, 1, 0, 0, x] - 
     ((104*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 1, x] - 
     ((184*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] + 
     (112*I)*Pi*G[1, 0, 1, 1, 0, x] + 302*G[1, 0, 1, 1, 1, x] + 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x] - 200*G[1, 1, 0, 0, 0, x] + 
     ((448*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 164*G[1, 1, 0, 0, 1, x] - 
     ((760*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 164*G[1, 1, 0, 1, 0, x] - 
     ((44*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 216*G[1, 1, 0, 1, 1, x] + 
     ((260*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 0, 0, x] + 
     ((100*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 76*G[1, 1, 1, 0, 1, x] + 
     ((608*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 76*G[1, 1, 1, 1, 0, x] - 
     (144*I)*Pi*G[1, 1, 1, 1, 0, x] - 352*G[1, 1, 1, 1, 1, x] - 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, 0, x] + 
     56*G[0, 0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 0, 1, 0, x] - 
     16*G[0, 0, 0, 0, 1, 1, x] + 208*G[0, 0, 0, 1, 0, 0, x] - 
     (700*G[0, 0, 0, 1, 0, 1, x])/3 - (700*G[0, 0, 0, 1, 1, 0, x])/3 + 
     (992*G[0, 0, 0, 1, 1, 1, x])/3 + 400*G[0, 0, 1, 0, 0, 0, x] - 
     (436*G[0, 0, 1, 0, 0, 1, x])/3 - (436*G[0, 0, 1, 0, 1, 0, x])/3 + 
     (968*G[0, 0, 1, 0, 1, 1, x])/3 - 192*G[0, 0, 1, 1, 0, 0, x] + 
     (776*G[0, 0, 1, 1, 0, 1, x])/3 + (776*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (2248*G[0, 0, 1, 1, 1, 1, x])/3 + 536*G[0, 1, 0, 0, 0, 0, x] - 
     112*G[0, 1, 0, 0, 0, 1, x] - 112*G[0, 1, 0, 0, 1, 0, x] + 
     164*G[0, 1, 0, 0, 1, 1, x] - 324*G[0, 1, 0, 1, 0, 0, x] + 
     (608*G[0, 1, 0, 1, 0, 1, x])/3 + (608*G[0, 1, 0, 1, 1, 0, x])/3 - 
     (880*G[0, 1, 0, 1, 1, 1, x])/3 - 512*G[0, 1, 1, 0, 0, 0, x] + 
     (152*G[0, 1, 1, 0, 0, 1, x])/3 + (152*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (544*G[0, 1, 1, 0, 1, 1, x])/3 + 76*G[0, 1, 1, 1, 0, 0, x] - 
     (160*G[0, 1, 1, 1, 0, 1, x])/3 - (160*G[0, 1, 1, 1, 1, 0, x])/3 + 
     (896*G[0, 1, 1, 1, 1, 1, x])/3 + (1544*G[1, 0, 0, 0, 0, 0, x])/3 - 
     (352*G[1, 0, 0, 0, 0, 1, x])/3 - (352*G[1, 0, 0, 0, 1, 0, x])/3 + 
     176*G[1, 0, 0, 0, 1, 1, x] - (112*G[1, 0, 0, 1, 0, 0, x])/3 - 
     (88*G[1, 0, 0, 1, 0, 1, x])/3 - (88*G[1, 0, 0, 1, 1, 0, x])/3 + 
     112*G[1, 0, 0, 1, 1, 1, x] - (16*G[1, 0, 1, 0, 0, 0, x])/3 - 
     (280*G[1, 0, 1, 0, 0, 1, x])/3 - (280*G[1, 0, 1, 0, 1, 0, x])/3 + 
     64*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] + 
     120*G[1, 0, 1, 1, 0, 1, x] + 120*G[1, 0, 1, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, 1, x] + (248*G[1, 1, 0, 0, 0, 0, x])/3 - 
     (40*G[1, 1, 0, 0, 0, 1, x])/3 - (40*G[1, 1, 0, 0, 1, 0, x])/3 - 
     200*G[1, 1, 0, 0, 1, 1, x] + (32*G[1, 1, 0, 1, 0, 0, x])/3 + 
     (44*G[1, 1, 0, 1, 0, 1, x])/3 + (44*G[1, 1, 0, 1, 1, 0, x])/3 + 
     88*G[1, 1, 0, 1, 1, 1, x] - (664*G[1, 1, 1, 0, 0, 0, x])/3 + 
     (596*G[1, 1, 1, 0, 0, 1, x])/3 + (596*G[1, 1, 1, 0, 1, 0, x])/3 - 
     12*G[1, 1, 1, 0, 1, 1, x] - 64*G[1, 1, 1, 1, 0, 0, x] - 
     96*G[1, 1, 1, 1, 0, 1, x] - 96*G[1, 1, 1, 1, 1, 0, x] - 
     224*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/2 - RATIO[x]/2) + 
     Log[mu2/s]^5*(13/9 + (2*I)*Pi + 4*G[0, x] - 5*G[1, x] + 
       (-13/9 - (2*I)*Pi - 4*G[0, x] + 5*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^4*(-41/6 + ((29*I)/9)*Pi - (35*Pi^2)/12 - (8*G[0, x])/9 + 
       (8*I)*Pi*G[0, x] - (28*G[1, x])/9 - (17*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
       16*G[0, 1, x] - 16*G[1, 0, x] + 24*G[1, 1, x] + 
       ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (41/6 - ((11*I)/9)*Pi + (35*Pi^2)/12 + (26*G[0, x])/9 - 
         (12*I)*Pi*G[0, x] + (28*G[1, x])/9 + (17*I)*Pi*G[1, x] - 
         8*G[0, 0, x] + 16*G[0, 1, x] + 16*G[1, 0, x] - 24*G[1, 1, x])*
        RATIO[x]) + (9*Pi^2 + 18*G[0, 0, x] - 18*G[0, 1, x] - 18*G[1, 0, x] + 
       18*G[1, 1, x])*RATIO[x^2] + (31637*Zeta[3])/54 - 
     ((211*I)/9)*Pi*Zeta[3] - 7*Pi^2*Zeta[3] - ((137*I)/3)*Pi^3*Zeta[3] - 
     (2182*G[0, x]*Zeta[3])/9 + ((1400*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (304*Pi^2*G[0, x]*Zeta[3])/3 + 373*G[1, x]*Zeta[3] + 
     ((80*I)/9)*Pi*G[1, x]*Zeta[3] + (650*Pi^2*G[1, x]*Zeta[3])/9 + 
     (5756*G[0, 0, x]*Zeta[3])/9 + ((212*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     90*G[0, 1, x]*Zeta[3] - ((952*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
     320*G[1, 0, x]*Zeta[3] - ((676*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
     4*G[1, 1, x]*Zeta[3] + ((1100*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
     204*G[0, 0, 0, x]*Zeta[3] - (928*G[0, 0, 1, x]*Zeta[3])/3 - 
     32*G[0, 1, 0, x]*Zeta[3] + (560*G[0, 1, 1, x]*Zeta[3])/3 + 
     (316*G[1, 0, 0, x]*Zeta[3])/3 - (200*G[1, 0, 1, x]*Zeta[3])/3 + 
     (400*G[1, 1, 0, x]*Zeta[3])/3 - (656*G[1, 1, 1, x]*Zeta[3])/3 - 
     (1198*Zeta[3]^2)/3 + RATIO[x^(-1)]*(((383*I)/3)*Pi*G[1, x] - 
       (95*Pi^2*G[1, x])/3 + ((46*I)/3)*Pi^3*G[1, x] + 
       (144*I)*Pi*G[0, 1, x] - (236*Pi^2*G[0, 1, x])/3 + 
       (154*I)*Pi*G[1, 0, x] - (152*Pi^2*G[1, 0, x])/3 + (383*G[1, 1, x])/3 - 
       (184*I)*Pi*G[1, 1, x] + 118*Pi^2*G[1, 1, x] + 
       (80*I)*Pi*G[0, 0, 1, x] + (128*I)*Pi*G[0, 1, 0, x] + 
       144*G[0, 1, 1, x] - (124*I)*Pi*G[0, 1, 1, x] + 
       (48*I)*Pi*G[1, 0, 0, x] + 154*G[1, 0, 1, x] - 
       (156*I)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
       154*G[1, 1, 0, x] - (148*I)*Pi*G[1, 1, 0, x] - 326*G[1, 1, 1, x] + 
       (188*I)*Pi*G[1, 1, 1, x] + (10*Pi^2*G[1, 1, 1, x])/3 + 
       80*G[0, 0, 1, 1, x] + 128*G[0, 1, 0, 1, x] + 128*G[0, 1, 1, 0, x] - 
       316*G[0, 1, 1, 1, x] + 48*G[1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, x] - 
       268*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] - 
       24*G[1, 1, 0, 0, x] - 188*G[1, 1, 0, 1, x] - 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 188*G[1, 1, 1, 0, x] + 
       640*G[1, 1, 1, 1, x] + 20*G[1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 0, 1, 1, x] + (24*I)*Pi*Zeta[3] + 192*G[1, x]*Zeta[3] - 
       (120*I)*Pi*G[1, x]*Zeta[3] - 40*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-2)]*((4*Pi^2*G[1, 0, 1, x])/3 - (2*Pi^2*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] + 
       (24*I)*Pi*G[1, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3]) + 
     Log[mu2/s]^3*(-9359/108 - ((517*I)/9)*Pi + (251*Pi^2)/54 - 
       ((4*I)/3)*Pi^3 - (814*G[0, x])/9 - ((52*I)/3)*Pi*G[0, x] - 
       (8*Pi^2*G[0, x])/3 + (181*G[1, x])/3 + ((32*I)/9)*Pi*G[1, x] + 
       21*Pi^2*G[1, x] - (412*G[0, 0, x])/9 - ((56*I)/3)*Pi*G[0, 0, x] + 
       32*G[0, 1, x] - ((64*I)/3)*Pi*G[0, 1, x] + 32*G[1, 0, x] - 
       ((64*I)/3)*Pi*G[1, 0, x] - 16*G[1, 1, x] + ((208*I)/3)*Pi*G[1, 1, x] - 
       56*G[0, 0, 0, x] + (64*G[0, 0, 1, x])/3 + (64*G[0, 1, 0, x])/3 + 
       (64*G[0, 1, 1, x])/3 + (64*G[1, 0, 0, x])/3 + (64*G[1, 0, 1, x])/3 + 
       (64*G[1, 1, 0, x])/3 - 48*G[1, 1, 1, x] + 
       (((-46*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] - (46*G[0, 0, x])/9 + 
         (12*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         8*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 10*Zeta[3] + 
       RATIO[x]*(9359/108 + ((157*I)/3)*Pi - (467*Pi^2)/54 + ((4*I)/3)*Pi^3 + 
         (256*G[0, x])/3 + ((320*I)/9)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 - 
         (181*G[1, x])/3 - ((104*I)/9)*Pi*G[1, x] - 21*Pi^2*G[1, x] + 
         64*G[0, 0, x] - ((16*I)/3)*Pi*G[0, 0, x] - 40*G[0, 1, x] + 
         ((112*I)/3)*Pi*G[0, 1, x] - 40*G[1, 0, x] + ((112*I)/3)*Pi*
          G[1, 0, x] + 16*G[1, 1, x] - ((208*I)/3)*Pi*G[1, 1, x] + 
         32*G[0, 0, 0, x] - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (64*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (64*G[1, 0, 1, x])/3 - 
         (64*G[1, 1, 0, x])/3 + 48*G[1, 1, 1, x] + 10*Zeta[3])) + 
     Log[mu2/s]^2*(-429473/1296 - ((13061*I)/36)*Pi + (2455*Pi^2)/18 + 
       ((329*I)/18)*Pi^3 + (61*Pi^4)/120 - (4207*G[0, x])/9 - 
       ((709*I)/3)*Pi*G[0, x] + (425*Pi^2*G[0, x])/9 + (6563*G[1, x])/18 + 
       (220*I)*Pi*G[1, x] - (436*Pi^2*G[1, x])/9 + (15*I)*Pi^3*G[1, x] - 
       144*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/3 + 
       179*G[0, 1, x] + ((266*I)/3)*Pi*G[0, 1, x] + (56*Pi^2*G[0, 1, x])/3 + 
       179*G[1, 0, x] + ((154*I)/3)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 - 
       140*G[1, 1, x] - ((128*I)/3)*Pi*G[1, 1, x] - (220*Pi^2*G[1, 1, x])/3 + 
       (562*G[0, 0, 0, x])/3 + (28*I)*Pi*G[0, 0, 0, x] - 66*G[0, 0, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, x] - 66*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, x] + 
       (176*G[0, 1, 1, x])/3 + (52*I)*Pi*G[0, 1, 1, x] - 
       (194*G[1, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, x] + 20*G[1, 0, 1, x] + 
       (56*I)*Pi*G[1, 0, 1, x] + 20*G[1, 1, 0, x] + (24*I)*Pi*G[1, 1, 0, x] - 
       (44*G[1, 1, 1, x])/3 - (172*I)*Pi*G[1, 1, 1, x] + 
       208*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
       64*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, x] - 
       40*G[0, 1, 1, 0, x] + 28*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 40*G[1, 1, 0, 0, x] - 
       28*G[1, 1, 1, 1, x] + ((40*I)*Pi*G[1, x] + 40*G[1, 1, x])*
        RATIO[x^(-1)] + (460*Zeta[3])/9 + (6*I)*Pi*Zeta[3] + 
       44*G[0, x]*Zeta[3] - 20*G[1, x]*Zeta[3] + 
       RATIO[x]*(429473/1296 + ((11033*I)/36)*Pi - (1931*Pi^2)/18 - 
         ((365*I)/18)*Pi^3 + (157*Pi^4)/72 + (3700*G[0, x])/9 + 
         (320*I)*Pi*G[0, x] - (757*Pi^2*G[0, x])/9 - ((4*I)/3)*Pi^3*G[0, x] - 
         (6563*G[1, x])/18 - (245*I)*Pi*G[1, x] + (442*Pi^2*G[1, x])/9 - 
         ((29*I)/3)*Pi^3*G[1, x] + 228*G[0, 0, x] + ((532*I)/3)*Pi*
          G[0, 0, x] - (80*Pi^2*G[0, 0, x])/3 - 164*G[0, 1, x] - 
         ((404*I)/3)*Pi*G[0, 1, x] - 24*Pi^2*G[0, 1, x] - 164*G[1, 0, x] - 
         ((316*I)/3)*Pi*G[1, 0, x] - (68*Pi^2*G[1, 0, x])/3 + 
         100*G[1, 1, x] + ((188*I)/3)*Pi*G[1, 1, x] + (220*Pi^2*G[1, 1, x])/
          3 - (44*G[0, 0, 0, x])/3 + (128*I)*Pi*G[0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         (44*G[0, 1, 1, x])/3 - (92*I)*Pi*G[0, 1, 1, x] + 
         (44*G[1, 0, 0, x])/3 - (48*I)*Pi*G[1, 0, 0, x] - 
         (64*I)*Pi*G[1, 0, 1, x] - (64*I)*Pi*G[1, 1, 0, x] + 
         (44*G[1, 1, 1, x])/3 + (172*I)*Pi*G[1, 1, 1, x] + 
         32*G[0, 0, 0, 0, x] - 28*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 
         28*G[1, 1, 1, 1, x] - (460*Zeta[3])/9 + (34*I)*Pi*Zeta[3] - 
         12*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (((8*I)/3)*Pi^3 - (77*Pi^4)/45 - ((217*I)/3)*Pi*G[0, x] + 
         (178*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] - 
         ((8*I)/3)*Pi^3*G[1, x] - (217*G[0, 0, x])/3 - 
         ((248*I)/3)*Pi*G[0, 0, x] + 10*Pi^2*G[0, 0, x] + 
         (31*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 + 
         (15*I)*Pi*G[1, 0, x] + 10*Pi^2*G[1, 0, x] - (295*G[0, 0, 0, x])/3 - 
         (78*I)*Pi*G[0, 0, 0, x] + 31*G[0, 0, 1, x] + 
         (26*I)*Pi*G[0, 0, 1, x] + 31*G[0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, x] + 
         15*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 
         (20*I)*Pi*G[1, 1, 0, x] - 120*G[0, 0, 0, 0, x] + 
         6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
         6*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] + 
         22*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         20*G[1, 1, 0, 0, x] - 16*Zeta[3] - (8*I)*Pi*Zeta[3] - 
         16*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3])) - (4607*Zeta[5])/9 + 
     ((608*I)/3)*Pi*Zeta[5] + 202*G[0, x]*Zeta[5] - (896*G[1, x]*Zeta[5])/3 + 
     RATIO[x]*(832741/1296 + ((7955*I)/12)*Pi - (2983445*Pi^2)/7776 - 
       ((60425*I)/648)*Pi^3 + (59131*Pi^4)/1944 - ((665*I)/108)*Pi^5 + 
       (493019*Pi^6)/136080 + (6221*G[0, x])/27 + ((57227*I)/81)*Pi*G[0, x] - 
       (60469*Pi^2*G[0, x])/162 - ((2843*I)/18)*Pi^3*G[0, x] + 
       (512*Pi^4*G[0, x])/15 + ((257*I)/45)*Pi^5*G[0, x] - 
       (6221*G[1, x])/27 - ((416425*I)/648)*Pi*G[1, x] + 
       (26954*Pi^2*G[1, x])/81 + ((1000*I)/9)*Pi^3*G[1, x] - 
       (482*Pi^4*G[1, x])/15 - ((817*I)/108)*Pi^5*G[1, x] - 126*G[0, 0, x] + 
       ((794*I)/9)*Pi*G[0, 0, x] - (1225*Pi^2*G[0, 0, x])/9 - 
       ((536*I)/9)*Pi^3*G[0, 0, x] + (110*Pi^4*G[0, 0, x])/9 + 
       126*G[0, 1, x] - ((3419*I)/9)*Pi*G[0, 1, x] + (2648*Pi^2*G[0, 1, x])/
        9 + ((1108*I)/9)*Pi^3*G[0, 1, x] + Pi^4*G[0, 1, x] + 126*G[1, 0, x] - 
       ((794*I)/9)*Pi*G[1, 0, x] + (577*Pi^2*G[1, 0, x])/9 + 
       ((320*I)/9)*Pi^3*G[1, 0, x] - (98*Pi^4*G[1, 0, x])/45 - 
       126*G[1, 1, x] + ((3419*I)/9)*Pi*G[1, 1, x] - (2036*Pi^2*G[1, 1, x])/
        9 - ((892*I)/9)*Pi^3*G[1, 1, x] - (677*Pi^4*G[1, 1, x])/45 + 
       (2*G[0, 0, 0, x])/3 - ((1850*I)/3)*Pi*G[0, 0, 0, x] + 
       (1444*Pi^2*G[0, 0, 0, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 
       92*G[0, 0, 1, x] + (214*I)*Pi*G[0, 0, 1, x] + 90*Pi^2*G[0, 0, 1, x] + 
       ((20*I)/3)*Pi^3*G[0, 0, 1, x] - 92*G[0, 1, 0, x] + 
       (95*I)*Pi*G[0, 1, 0, x] - 72*Pi^2*G[0, 1, 0, x] - 
       (16*I)*Pi^3*G[0, 1, 0, x] - (325*G[0, 1, 1, x])/3 - 
       ((422*I)/3)*Pi*G[0, 1, 1, x] - (1235*Pi^2*G[0, 1, 1, x])/9 + 
       ((86*I)/3)*Pi^3*G[0, 1, 1, x] + (34*G[1, 0, 0, x])/3 + 
       ((1706*I)/3)*Pi*G[1, 0, 0, x] - (1552*Pi^2*G[1, 0, 0, x])/9 - 
       ((392*I)/9)*Pi^3*G[1, 0, 0, x] + 80*G[1, 0, 1, x] - 
       (166*I)*Pi*G[1, 0, 1, x] - 78*Pi^2*G[1, 0, 1, x] + 
       ((392*I)/9)*Pi^3*G[1, 0, 1, x] + 80*G[1, 1, 0, x] - 
       (47*I)*Pi*G[1, 1, 0, x] + 84*Pi^2*G[1, 1, 0, x] + 
       ((424*I)/9)*Pi^3*G[1, 1, 0, x] + (361*G[1, 1, 1, x])/3 + 
       ((278*I)/3)*Pi*G[1, 1, 1, x] + (1127*Pi^2*G[1, 1, 1, x])/9 - 
       ((598*I)/9)*Pi^3*G[1, 1, 1, x] - (1880*G[0, 0, 0, 0, x])/3 + 
       (256*I)*Pi*G[0, 0, 0, 0, x] + 72*Pi^2*G[0, 0, 0, 0, x] + 
       42*G[0, 0, 0, 1, x] + (22*I)*Pi*G[0, 0, 0, 1, x] + 
       (172*Pi^2*G[0, 0, 0, 1, x])/9 + 42*G[0, 0, 1, 0, x] - 
       (122*I)*Pi*G[0, 0, 1, 0, x] - (68*Pi^2*G[0, 0, 1, 0, x])/9 + 
       184*G[0, 0, 1, 1, x] - (52*I)*Pi*G[0, 0, 1, 1, x] + 
       (40*Pi^2*G[0, 0, 1, 1, x])/9 + 82*G[0, 1, 0, 0, x] - 
       (26*I)*Pi*G[0, 1, 0, 0, x] - (28*Pi^2*G[0, 1, 0, 0, x])/3 + 
       25*G[0, 1, 0, 1, x] + (256*I)*Pi*G[0, 1, 0, 1, x] - 
       (158*Pi^2*G[0, 1, 0, 1, x])/9 + 25*G[0, 1, 1, 0, x] - 
       (10*I)*Pi*G[0, 1, 1, 0, x] - (290*Pi^2*G[0, 1, 1, 0, x])/9 - 
       (401*G[0, 1, 1, 1, x])/3 - (68*I)*Pi*G[0, 1, 1, 1, x] - 
       (530*Pi^2*G[0, 1, 1, 1, x])/9 + (1616*G[1, 0, 0, 0, x])/3 - 
       (256*I)*Pi*G[1, 0, 0, 0, x] - (248*Pi^2*G[1, 0, 0, 0, x])/9 - 
       2*G[1, 0, 0, 1, x] - (22*I)*Pi*G[1, 0, 0, 1, x] - 
       (44*Pi^2*G[1, 0, 0, 1, x])/9 - 2*G[1, 0, 1, 0, x] + 
       (122*I)*Pi*G[1, 0, 1, 0, x] - (44*Pi^2*G[1, 0, 1, 0, x])/9 - 
       176*G[1, 0, 1, 1, x] + (52*I)*Pi*G[1, 0, 1, 1, x] - 
       (56*Pi^2*G[1, 0, 1, 1, x])/3 - 2*G[1, 1, 0, 0, x] + 
       (26*I)*Pi*G[1, 1, 0, 0, x] - (332*Pi^2*G[1, 1, 0, 0, x])/9 - 
       57*G[1, 1, 0, 1, x] - (256*I)*Pi*G[1, 1, 0, 1, x] + 
       (46*Pi^2*G[1, 1, 0, 1, x])/9 - 57*G[1, 1, 1, 0, x] + 
       (10*I)*Pi*G[1, 1, 1, 0, x] + (418*Pi^2*G[1, 1, 1, 0, x])/9 + 
       (353*G[1, 1, 1, 1, x])/3 + (68*I)*Pi*G[1, 1, 1, 1, x] + 
       (214*Pi^2*G[1, 1, 1, 1, x])/3 + 704*G[0, 0, 0, 0, 0, x] + 
       (32*I)*Pi*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] + 
       (64*I)*Pi*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] + 
       ((136*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 42*G[0, 0, 0, 1, 1, x] + 
       ((152*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] + 
       ((280*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 206*G[0, 0, 1, 0, 1, x] - 
       ((232*I)/3)*Pi*G[0, 0, 1, 0, 1, x] - 206*G[0, 0, 1, 1, 0, x] + 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 266*G[0, 0, 1, 1, 1, x] - 
       ((112*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 308*G[0, 1, 0, 0, 0, x] + 
       (104*I)*Pi*G[0, 1, 0, 0, 0, x] + 170*G[0, 1, 0, 0, 1, x] - 
       (144*I)*Pi*G[0, 1, 0, 0, 1, x] + 170*G[0, 1, 0, 1, 0, x] + 
       ((28*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 166*G[0, 1, 0, 1, 1, x] + 
       ((380*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 18*G[0, 1, 1, 0, 0, x] + 
       ((76*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 0, 1, x] + 
       ((512*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + 88*G[0, 1, 1, 1, 0, x] - 
       ((200*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 424*G[0, 1, 1, 1, 1, x] - 
       ((376*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 776*G[1, 0, 0, 0, 0, x] - 
       ((328*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 88*G[1, 0, 0, 0, 1, x] - 
       ((176*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 1, 0, x] - 
       ((16*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] - 
       ((104*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 68*G[1, 0, 1, 0, 0, x] - 
       ((136*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + 134*G[1, 0, 1, 0, 1, x] + 
       ((208*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 134*G[1, 0, 1, 1, 0, x] - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] - 194*G[1, 0, 1, 1, 1, x] + 
       (40*I)*Pi*G[1, 0, 1, 1, 1, x] + 380*G[1, 1, 0, 0, 0, x] - 
       ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - 242*G[1, 1, 0, 0, 1, x] + 
       ((256*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - 242*G[1, 1, 0, 1, 0, x] - 
       ((52*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 94*G[1, 1, 0, 1, 1, x] - 
       ((236*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 54*G[1, 1, 1, 0, 0, x] - 
       ((28*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
       ((392*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 1, 0, x] + 352*G[1, 1, 1, 1, 1, x] + 
       (80*I)*Pi*G[1, 1, 1, 1, 1, x] + 208*G[0, 0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 0, 1, 0, x] + 
       48*G[0, 0, 0, 0, 1, 1, x] + 96*G[0, 0, 0, 1, 0, 0, x] - 
       (8*G[0, 0, 0, 1, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 1, 0, x])/3 + 
       (112*G[0, 0, 0, 1, 1, 1, x])/3 + 112*G[0, 0, 1, 0, 0, 0, x] - 
       (8*G[0, 0, 1, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, 1, 0, x])/3 - 
       (272*G[0, 0, 1, 0, 1, 1, x])/3 - 16*G[0, 0, 1, 1, 0, 0, x] + 
       (16*G[0, 0, 1, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 1, 0, x])/3 + 
       (16*G[0, 0, 1, 1, 1, 1, x])/3 + 176*G[0, 1, 0, 0, 0, 0, x] - 
       120*G[0, 1, 0, 0, 0, 1, x] - 120*G[0, 1, 0, 0, 1, 0, x] - 
       32*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] + 
       (52*G[0, 1, 0, 1, 0, 1, x])/3 + (52*G[0, 1, 0, 1, 1, 0, x])/3 + 
       (424*G[0, 1, 0, 1, 1, 1, x])/3 - 80*G[0, 1, 1, 0, 0, 0, x] + 
       (412*G[0, 1, 1, 0, 0, 1, x])/3 + (412*G[0, 1, 1, 0, 1, 0, x])/3 + 
       (124*G[0, 1, 1, 0, 1, 1, x])/3 + 8*G[0, 1, 1, 1, 0, 0, x] - 
       (200*G[0, 1, 1, 1, 0, 1, x])/3 - (200*G[0, 1, 1, 1, 1, 0, x])/3 - 
       (896*G[0, 1, 1, 1, 1, 1, x])/3 - (848*G[1, 0, 0, 0, 0, 0, x])/3 - 
       (104*G[1, 0, 0, 0, 0, 1, x])/3 - (104*G[1, 0, 0, 0, 1, 0, x])/3 - 
       48*G[1, 0, 0, 0, 1, 1, x] - (128*G[1, 0, 0, 1, 0, 0, x])/3 + 
       (40*G[1, 0, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 1, 0, x])/3 - 
       16*G[1, 0, 0, 1, 1, 1, x] - (176*G[1, 0, 1, 0, 0, 0, x])/3 + 
       (40*G[1, 0, 1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, 1, 0, x])/3 + 
       48*G[1, 0, 1, 0, 1, 1, x] - 16*G[1, 0, 1, 1, 0, 0, x] - 
       56*G[1, 0, 1, 1, 0, 1, x] - 56*G[1, 0, 1, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, 1, x] - (464*G[1, 1, 0, 0, 0, 0, x])/3 + 
       (208*G[1, 1, 0, 0, 0, 1, x])/3 + (208*G[1, 1, 0, 0, 1, 0, x])/3 - 
       (80*G[1, 1, 0, 1, 0, 0, x])/3 - (20*G[1, 1, 0, 1, 0, 1, x])/3 - 
       (20*G[1, 1, 0, 1, 1, 0, x])/3 - 88*G[1, 1, 0, 1, 1, 1, x] + 
       (304*G[1, 1, 1, 0, 0, 0, x])/3 - (380*G[1, 1, 1, 0, 0, 1, x])/3 - 
       (380*G[1, 1, 1, 0, 1, 0, x])/3 + 12*G[1, 1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 1, 0, 0, x] + 96*G[1, 1, 1, 1, 0, 1, x] + 
       96*G[1, 1, 1, 1, 1, 0, x] + 224*G[1, 1, 1, 1, 1, 1, x] - 
       (33509*Zeta[3])/54 - ((1673*I)/3)*Pi*Zeta[3] - (82*Pi^2*Zeta[3])/3 - 
       ((311*I)/3)*Pi^3*Zeta[3] - 74*G[0, x]*Zeta[3] + 
       ((1124*I)/9)*Pi*G[0, x]*Zeta[3] + 54*Pi^2*G[0, x]*Zeta[3] + 
       34*G[1, x]*Zeta[3] - ((1394*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (494*Pi^2*G[1, x]*Zeta[3])/9 - 572*G[0, 0, x]*Zeta[3] - 
       ((944*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 16*G[0, 1, x]*Zeta[3] + 
       ((796*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 572*G[1, 0, x]*Zeta[3] + 
       ((1024*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3] - 
       ((716*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 112*G[0, 0, 0, x]*Zeta[3] + 
       (232*G[0, 0, 1, x]*Zeta[3])/3 + 128*G[0, 1, 0, x]*Zeta[3] - 
       (680*G[0, 1, 1, x]*Zeta[3])/3 - (16*G[1, 0, 0, x]*Zeta[3])/3 + 
       (128*G[1, 0, 1, x]*Zeta[3])/3 + (128*G[1, 1, 0, x]*Zeta[3])/3 + 
       (224*G[1, 1, 1, x]*Zeta[3])/3 + (166*Zeta[3]^2)/3 + (2933*Zeta[5])/9 + 
       ((1144*I)/3)*Pi*Zeta[5] + 140*G[0, x]*Zeta[5] - 
       (160*G[1, x]*Zeta[5])/3) + RATIO[(1 - x)^(-1)]*
      (((-136*I)/3)*Pi^3 + (10787*Pi^4)/1080 + ((1159*I)/360)*Pi^5 - 
       (16777*Pi^6)/11340 - ((40343*I)/162)*Pi*G[0, x] + 
       (6637*Pi^2*G[0, x])/27 + ((1055*I)/9)*Pi^3*G[0, x] - 
       (9889*Pi^4*G[0, x])/540 - ((199*I)/90)*Pi^5*G[0, x] + 
       ((389*I)/6)*Pi^3*G[1, x] + (169*Pi^4*G[1, x])/15 + 
       ((17*I)/3)*Pi^5*G[1, x] - (40343*G[0, 0, x])/162 - 
       ((27685*I)/27)*Pi*G[0, 0, x] + (4295*Pi^2*G[0, 0, x])/18 + 
       ((223*I)/3)*Pi^3*G[0, 0, x] - (109*Pi^4*G[0, 0, x])/15 + 
       ((2771*I)/9)*Pi*G[0, 1, x] - (1612*Pi^2*G[0, 1, x])/9 - 
       ((581*I)/6)*Pi^3*G[0, 1, x] + (1211*Pi^4*G[0, 1, x])/180 + 
       ((5219*I)/9)*Pi*G[1, 0, x] - (1465*Pi^2*G[1, 0, x])/6 - 
       ((127*I)/3)*Pi^3*G[1, 0, x] + (61*Pi^4*G[1, 0, x])/30 + 
       ((32*I)/3)*Pi^3*G[1, 1, x] - (403*Pi^4*G[1, 1, x])/45 - 
       (3304*G[0, 0, 0, x])/3 + ((1270*I)/3)*Pi*G[0, 0, 0, x] - 
       (175*Pi^2*G[0, 0, 0, x])/9 + ((40*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (2771*G[0, 0, 1, x])/9 - ((313*I)/3)*Pi*G[0, 0, 1, x] - 
       98*Pi^2*G[0, 0, 1, x] + ((59*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (2771*G[0, 1, 0, x])/9 + ((73*I)/3)*Pi*G[0, 1, 0, x] + 
       (121*Pi^2*G[0, 1, 0, x])/3 - ((29*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (64*I)*Pi*G[0, 1, 1, x] - 13*Pi^2*G[0, 1, 1, x] + 
       (4*I)*Pi^3*G[0, 1, 1, x] + (5219*G[1, 0, 0, x])/9 - 
       (11*I)*Pi*G[1, 0, 0, x] + (191*Pi^2*G[1, 0, 0, x])/3 + 
       (4*I)*Pi^3*G[1, 0, 0, x] + (243*I)*Pi*G[1, 0, 1, x] + 
       (100*Pi^2*G[1, 0, 1, x])/3 + ((50*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (146*I)*Pi*G[1, 1, 0, x] - (44*Pi^2*G[1, 1, 0, x])/3 - 
       ((46*I)/3)*Pi^3*G[1, 1, 0, x] - (12*I)*Pi^3*G[1, 1, 1, x] + 
       (3238*G[0, 0, 0, 0, x])/3 + (68*I)*Pi*G[0, 0, 0, 0, x] - 
       (88*Pi^2*G[0, 0, 0, 0, x])/3 - 30*G[0, 0, 0, 1, x] + 
       (336*I)*Pi*G[0, 0, 0, 1, x] - (647*Pi^2*G[0, 0, 0, 1, x])/3 - 
       30*G[0, 0, 1, 0, x] - ((286*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (241*Pi^2*G[0, 0, 1, 0, x])/3 - (649*G[0, 0, 1, 1, x])/3 + 
       (104*I)*Pi*G[0, 0, 1, 1, x] + (380*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (545*G[0, 1, 0, 0, x])/3 - (134*I)*Pi*G[0, 1, 0, 0, x] - 
       (70*Pi^2*G[0, 1, 0, 0, x])/3 + 64*G[0, 1, 0, 1, x] - 
       (195*I)*Pi*G[0, 1, 0, 1, x] + 145*Pi^2*G[0, 1, 0, 1, x] + 
       64*G[0, 1, 1, 0, x] + (228*I)*Pi*G[0, 1, 1, 0, x] + 
       (65*Pi^2*G[0, 1, 1, 0, x])/3 + (34*I)*Pi*G[0, 1, 1, 1, x] - 
       (118*Pi^2*G[0, 1, 1, 1, x])/3 - 480*G[1, 0, 0, 0, x] - 
       (22*I)*Pi*G[1, 0, 0, 0, x] - 6*Pi^2*G[1, 0, 0, 0, x] + 
       243*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] + 
       (202*Pi^2*G[1, 0, 0, 1, x])/3 + 243*G[1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, x] - (32*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (114*I)*Pi*G[1, 0, 1, 1, x] + 14*Pi^2*G[1, 0, 1, 1, x] - 
       146*G[1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, x] + 
       10*Pi^2*G[1, 1, 0, 0, x] + (14*I)*Pi*G[1, 1, 0, 1, x] - 
       (44*Pi^2*G[1, 1, 0, 1, x])/3 - (50*I)*Pi*G[1, 1, 1, 0, x] + 
       40*Pi^2*G[1, 1, 1, 0, x] - 258*G[0, 0, 0, 0, 0, x] + 
       (88*I)*Pi*G[0, 0, 0, 0, 0, x] + 74*G[0, 0, 0, 0, 1, x] - 
       (44*I)*Pi*G[0, 0, 0, 0, 1, x] + 74*G[0, 0, 0, 1, 0, x] + 
       (70*I)*Pi*G[0, 0, 0, 1, 0, x] + 342*G[0, 0, 0, 1, 1, x] + 
       (14*I)*Pi*G[0, 0, 0, 1, 1, x] - (94*G[0, 0, 1, 0, 0, x])/3 - 
       (50*I)*Pi*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] - 
       (130*I)*Pi*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
       (152*I)*Pi*G[0, 0, 1, 1, 0, x] + 34*G[0, 0, 1, 1, 1, x] + 
       (228*I)*Pi*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] - 
       (168*I)*Pi*G[0, 1, 0, 0, 0, x] - 86*G[0, 1, 0, 0, 1, x] - 
       (50*I)*Pi*G[0, 1, 0, 0, 1, x] - 86*G[0, 1, 0, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 91*G[0, 1, 0, 1, 1, x] - 
       (94*I)*Pi*G[0, 1, 0, 1, 1, x] + 212*G[0, 1, 1, 0, 0, x] + 
       (174*I)*Pi*G[0, 1, 1, 0, 0, x] + 34*G[0, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, 1, x] + 34*G[0, 1, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 1, 0, x] + (60*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       246*G[1, 0, 0, 0, 0, x] - (40*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       140*G[1, 0, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       140*G[1, 0, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       54*G[1, 0, 0, 1, 1, x] - (100*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, x] + (40*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       114*G[1, 0, 1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       114*G[1, 0, 1, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
       (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 14*G[1, 1, 0, 0, 1, x] + 
       (108*I)*Pi*G[1, 1, 0, 0, 1, x] + 14*G[1, 1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       50*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 1, x] + (36*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       132*G[0, 0, 0, 0, 0, 0, x] - 60*G[0, 0, 0, 0, 0, 1, x] - 
       60*G[0, 0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 0, 1, 1, x] - 
       152*G[0, 0, 0, 1, 0, 0, x] + 190*G[0, 0, 0, 1, 0, 1, x] + 
       190*G[0, 0, 0, 1, 1, 0, x] - 304*G[0, 0, 0, 1, 1, 1, x] - 
       256*G[0, 0, 1, 0, 0, 0, x] + 158*G[0, 0, 1, 0, 0, 1, x] + 
       158*G[0, 0, 1, 0, 1, 0, x] - 320*G[0, 0, 1, 0, 1, 1, x] + 
       68*G[0, 0, 1, 1, 0, 0, x] - 252*G[0, 0, 1, 1, 0, 1, x] - 
       252*G[0, 0, 1, 1, 1, 0, x] + 660*G[0, 0, 1, 1, 1, 1, x] - 
       356*G[0, 1, 0, 0, 0, 0, x] + 140*G[0, 1, 0, 0, 0, 1, x] + 
       140*G[0, 1, 0, 0, 1, 0, x] - 174*G[0, 1, 0, 0, 1, 1, x] + 
       134*G[0, 1, 0, 1, 0, 0, x] - 134*G[0, 1, 0, 1, 0, 1, x] - 
       134*G[0, 1, 0, 1, 1, 0, x] + 124*G[0, 1, 0, 1, 1, 1, x] + 
       296*G[0, 1, 1, 0, 0, 0, x] - 106*G[0, 1, 1, 0, 0, 1, x] - 
       106*G[0, 1, 1, 0, 1, 0, x] + 106*G[0, 1, 1, 0, 1, 1, x] - 
       18*G[0, 1, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
       60*G[0, 1, 1, 1, 1, 0, x] - 116*G[1, 0, 0, 0, 0, 0, x] + 
       76*G[1, 0, 0, 0, 0, 1, x] + 76*G[1, 0, 0, 0, 1, 0, x] - 
       64*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 0, x] + 
       8*G[1, 0, 0, 1, 0, 1, x] + 8*G[1, 0, 0, 1, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, 1, x] + 32*G[1, 0, 1, 0, 0, 0, x] + 
       40*G[1, 0, 1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, 1, 0, x] - 
       56*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] - 
       32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] + 
       36*G[1, 1, 0, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 0, 1, x] - 
       28*G[1, 1, 0, 0, 1, 0, x] + 124*G[1, 1, 0, 0, 1, 1, x] + 
       8*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
       4*G[1, 1, 0, 1, 1, 0, x] + 60*G[1, 1, 1, 0, 0, 0, x] - 
       36*G[1, 1, 1, 0, 0, 1, x] - 36*G[1, 1, 1, 0, 1, 0, x] + 
       36*G[1, 1, 1, 1, 0, 0, x] + 272*Zeta[3] + (404*I)*Pi*Zeta[3] - 
       (62*Pi^2*Zeta[3])/3 + ((194*I)/3)*Pi^3*Zeta[3] + 
       (1264*G[0, x]*Zeta[3])/3 - ((2662*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (35*Pi^2*G[0, x]*Zeta[3])/3 - 389*G[1, x]*Zeta[3] + 
       (212*I)*Pi*G[1, x]*Zeta[3] + (46*Pi^2*G[1, x]*Zeta[3])/3 - 
       (682*G[0, 0, x]*Zeta[3])/9 + (122*I)*Pi*G[0, 0, x]*Zeta[3] + 
       221*G[0, 1, x]*Zeta[3] + (38*I)*Pi*G[0, 1, x]*Zeta[3] - 
       12*G[1, 0, x]*Zeta[3] - (58*I)*Pi*G[1, 0, x]*Zeta[3] - 
       64*G[1, 1, x]*Zeta[3] - (40*I)*Pi*G[1, 1, x]*Zeta[3] + 
       158*G[0, 0, 0, x]*Zeta[3] + 308*G[0, 0, 1, x]*Zeta[3] + 
       12*G[0, 1, 0, x]*Zeta[3] + 20*G[0, 1, 1, x]*Zeta[3] - 
       50*G[1, 0, 0, x]*Zeta[3] - 12*G[1, 0, 1, x]*Zeta[3] - 
       88*G[1, 1, 0, x]*Zeta[3] + 72*G[1, 1, 1, x]*Zeta[3] + 208*Zeta[3]^2 + 
       (149*Zeta[5])/2 - (82*I)*Pi*Zeta[5] - 141*G[0, x]*Zeta[5] + 
       116*G[1, x]*Zeta[5]) + Log[mu2/s]*(-7955/12 - ((84448*I)/81)*Pi + 
       (317093*Pi^2)/648 + ((2279*I)/18)*Pi^3 - (706*Pi^4)/27 + 
       ((23*I)/18)*Pi^5 - (82817*G[0, x])/81 - ((24544*I)/27)*Pi*G[0, x] + 
       (1318*Pi^2*G[0, x])/9 + (72*I)*Pi^3*G[0, x] - (79*Pi^4*G[0, x])/15 + 
       (416425*G[1, x])/648 + ((8381*I)/9)*Pi*G[1, x] - 
       (5291*Pi^2*G[1, x])/18 - ((856*I)/9)*Pi^3*G[1, x] - 
       (557*Pi^4*G[1, x])/180 - (9280*G[0, 0, x])/27 + 
       (294*I)*Pi*G[0, 0, x] - 26*Pi^2*G[0, 0, x] + (8*I)*Pi^3*G[0, 0, x] + 
       (3326*G[0, 1, x])/9 + (194*I)*Pi*G[0, 1, x] - 180*Pi^2*G[0, 1, x] - 
       ((4*I)/3)*Pi^3*G[0, 1, x] + (3326*G[1, 0, x])/9 - 
       (6*I)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/3 - (4*I)*Pi^3*G[1, 0, x] - 
       (1508*G[1, 1, x])/9 - (94*I)*Pi*G[1, 1, x] + 132*Pi^2*G[1, 1, x] - 
       (48*I)*Pi^3*G[1, 1, x] + 816*G[0, 0, 0, x] + 
       ((788*I)/3)*Pi*G[0, 0, 0, x] - 40*Pi^2*G[0, 0, 0, x] - 
       234*G[0, 0, 1, x] + (136*I)*Pi*G[0, 0, 1, x] + 
       (160*Pi^2*G[0, 0, 1, x])/3 - 234*G[0, 1, 0, x] - 
       (8*I)*Pi*G[0, 1, 0, x] + 40*Pi^2*G[0, 1, 0, x] + 70*G[0, 1, 1, x] - 
       ((476*I)/3)*Pi*G[0, 1, 1, x] - (200*Pi^2*G[0, 1, 1, x])/3 - 
       318*G[1, 0, 0, x] - ((952*I)/3)*Pi*G[1, 0, 0, x] + 
       (104*Pi^2*G[1, 0, 0, x])/3 - 46*G[1, 0, 1, x] - 
       (200*I)*Pi*G[1, 0, 1, x] - (128*Pi^2*G[1, 0, 1, x])/3 - 
       46*G[1, 1, 0, x] + (80*I)*Pi*G[1, 1, 0, x] - (56*Pi^2*G[1, 1, 0, x])/
        3 + 232*G[1, 1, 1, x] + ((368*I)/3)*Pi*G[1, 1, 1, x] + 
       144*Pi^2*G[1, 1, 1, x] - 200*G[0, 0, 0, 0, x] + 
       (80*I)*Pi*G[0, 0, 0, 0, x] + 88*G[0, 0, 0, 1, x] - 
       (168*I)*Pi*G[0, 0, 0, 1, x] + 88*G[0, 0, 1, 0, x] - 
       (136*I)*Pi*G[0, 0, 1, 0, x] + 180*G[0, 0, 1, 1, x] + 
       (104*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
       (144*I)*Pi*G[0, 1, 0, 0, x] + 172*G[0, 1, 0, 1, x] + 
       (96*I)*Pi*G[0, 1, 0, 1, x] + 172*G[0, 1, 1, 0, x] + 
       (64*I)*Pi*G[0, 1, 1, 0, x] - 448*G[0, 1, 1, 1, x] - 
       (104*I)*Pi*G[0, 1, 1, 1, x] - 144*G[1, 0, 0, 0, x] - 
       (192*I)*Pi*G[1, 0, 0, 0, x] - 44*G[1, 0, 0, 1, x] + 
       (80*I)*Pi*G[1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 0, 1, 0, x] - 196*G[1, 0, 1, 1, x] - 
       (112*I)*Pi*G[1, 0, 1, 1, x] + 156*G[1, 1, 0, 0, x] - 
       (40*I)*Pi*G[1, 1, 0, 0, x] - 116*G[1, 1, 0, 1, x] - 
       (56*I)*Pi*G[1, 1, 0, 1, x] - 116*G[1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 0, x] + 268*G[1, 1, 1, 1, x] + 
       (200*I)*Pi*G[1, 1, 1, 1, x] - 320*G[0, 0, 0, 0, 0, x] - 
       16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
       128*G[0, 0, 0, 1, 1, x] - 80*G[0, 0, 1, 0, 0, x] - 
       32*G[0, 0, 1, 0, 1, x] - 32*G[0, 0, 1, 1, 0, x] + 
       264*G[0, 0, 1, 1, 1, x] - 144*G[0, 1, 0, 0, 0, x] + 
       24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] + 
       152*G[0, 1, 0, 1, 1, x] + 64*G[0, 1, 1, 0, 0, x] + 
       80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
       240*G[0, 1, 1, 1, 1, x] - 208*G[1, 0, 0, 0, 0, x] + 
       40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] + 
       56*G[1, 0, 0, 1, 1, x] + 64*G[1, 0, 1, 0, 0, x] - 
       32*G[1, 0, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 0, x] - 
       80*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] - 
       40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] - 
       16*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 0, x] + 
       16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
       240*G[1, 1, 1, 1, 1, x] + ((-12*I)*Pi*G[1, x] - 56*Pi^2*G[1, x] + 
         (64*I)*Pi*G[0, 1, x] + (64*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - 
         (120*I)*Pi*G[1, 1, x] + 64*G[0, 1, 1, x] + 64*G[1, 0, 1, x] + 
         64*G[1, 1, 0, x] - 264*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       (844*Zeta[3])/3 - ((178*I)/9)*Pi*Zeta[3] + 9*Pi^2*Zeta[3] + 
       (316*G[0, x]*Zeta[3])/9 + (40*I)*Pi*G[0, x]*Zeta[3] + 
       (1430*G[1, x]*Zeta[3])/9 - (32*I)*Pi*G[1, x]*Zeta[3] + 
       112*G[0, 0, x]*Zeta[3] - 112*G[0, 1, x]*Zeta[3] - 
       128*G[1, 0, x]*Zeta[3] + 152*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-14*I)*Pi^3 + (46*Pi^4)/15 - ((76*I)/45)*Pi^5 - 
         ((6262*I)/27)*Pi*G[0, x] + (592*Pi^2*G[0, x])/3 + 
         ((89*I)/9)*Pi^3*G[0, x] - (26*Pi^4*G[0, x])/9 + 
         (12*I)*Pi^3*G[1, x] + (208*Pi^4*G[1, x])/45 - (6262*G[0, 0, x])/27 - 
         ((1886*I)/3)*Pi*G[0, 0, x] + 121*Pi^2*G[0, 0, x] + 
         ((40*I)/3)*Pi^3*G[0, 0, x] + (142*I)*Pi*G[0, 1, x] - 
         (136*Pi^2*G[0, 1, x])/3 - ((32*I)/3)*Pi^3*G[0, 1, x] + 
         (226*I)*Pi*G[1, 0, x] - (160*Pi^2*G[1, 0, x])/3 + 
         (8*I)*Pi^3*G[1, 1, x] - 626*G[0, 0, 0, x] - ((74*I)/3)*Pi*
          G[0, 0, 0, x] + 40*Pi^2*G[0, 0, 0, x] + 142*G[0, 0, 1, x] + 
         (36*I)*Pi*G[0, 0, 1, x] - 72*Pi^2*G[0, 0, 1, x] + 
         142*G[0, 1, 0, x] + (20*I)*Pi*G[0, 1, 0, x] - 
         (64*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] + 
         (28*Pi^2*G[0, 1, 1, x])/3 + 226*G[1, 0, 0, x] - 
         (20*I)*Pi*G[1, 0, 0, x] - (8*Pi^2*G[1, 0, 0, x])/3 + 
         (78*I)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 
         (6*I)*Pi*G[1, 1, 0, x] - 28*Pi^2*G[1, 1, 0, x] + 
         252*G[0, 0, 0, 0, x] + (72*I)*Pi*G[0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 1, x] + (172*I)*Pi*G[0, 0, 0, 1, x] - 
         80*G[0, 0, 1, 0, x] + (92*I)*Pi*G[0, 0, 1, 0, x] + 
         54*G[0, 0, 1, 1, x] - (60*I)*Pi*G[0, 0, 1, 1, x] - 
         24*G[0, 1, 0, 0, x] + (44*I)*Pi*G[0, 1, 0, 0, x] - 
         18*G[0, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 0, 1, x] - 
         18*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 1, x] - 128*G[1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 78*G[1, 0, 0, 1, x] - 
         (60*I)*Pi*G[1, 0, 0, 1, x] + 78*G[1, 0, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, 1, x] - (36*I)*Pi*G[1, 1, 1, 0, x] + 
         280*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
         32*G[0, 0, 0, 1, 0, x] + 128*G[0, 0, 0, 1, 1, x] + 
         48*G[0, 0, 1, 0, 0, x] + 32*G[0, 0, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 0, x] - 180*G[0, 0, 1, 1, 1, x] + 
         48*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] - 84*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] - 36*G[0, 1, 1, 0, 1, x] - 
         36*G[0, 1, 1, 1, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
         32*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
         32*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 48*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] - 
         36*G[1, 1, 1, 0, 0, x] + 84*Zeta[3] + (144*I)*Pi*Zeta[3] - 
         16*Pi^2*Zeta[3] + 8*G[0, x]*Zeta[3] + (4*I)*Pi*G[0, x]*Zeta[3] - 
         72*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
         44*G[0, 0, x]*Zeta[3] + 32*G[0, 1, x]*Zeta[3] + 
         32*G[1, 0, x]*Zeta[3] - 48*G[1, 1, x]*Zeta[3]) - 96*Zeta[5] + 
       RATIO[x]*(7955/12 + ((58858*I)/81)*Pi - (204773*Pi^2)/648 - 
         ((1621*I)/18)*Pi^3 + (409*Pi^4)/27 + ((19*I)/30)*Pi^5 + 
         (57227*G[0, x])/81 + ((7400*I)/9)*Pi*G[0, x] - (3301*Pi^2*G[0, x])/
          9 - ((706*I)/9)*Pi^3*G[0, x] + (431*Pi^4*G[0, x])/45 - 
         (416425*G[1, x])/648 - ((6563*I)/9)*Pi*G[1, x] + 
         (5291*Pi^2*G[1, x])/18 + ((508*I)/9)*Pi^3*G[1, x] - 
         (281*Pi^4*G[1, x])/60 + (1616*G[0, 0, x])/9 + 
         (412*I)*Pi*G[0, 0, x] - (460*Pi^2*G[0, 0, x])/3 - 
         ((104*I)/3)*Pi^3*G[0, 0, x] - (1616*G[0, 1, x])/9 - 
         (372*I)*Pi*G[0, 1, x] + (584*Pi^2*G[0, 1, x])/3 + 
         ((44*I)/3)*Pi^3*G[0, 1, x] - (1616*G[1, 0, x])/9 - 
         (284*I)*Pi*G[1, 0, x] + (244*Pi^2*G[1, 0, x])/3 + 
         (4*I)*Pi^3*G[1, 0, x] + (1616*G[1, 1, x])/9 + 
         (244*I)*Pi*G[1, 1, x] - (368*Pi^2*G[1, 1, x])/3 + 
         (32*I)*Pi^3*G[1, 1, x] - 32*G[0, 0, 0, x] - ((1144*I)/3)*Pi*
          G[0, 0, 0, x] - 40*Pi^2*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, x] + (80*Pi^2*G[0, 0, 1, x])/3 - 
         12*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/
          3 - 32*G[0, 1, 1, x] + ((476*I)/3)*Pi*G[0, 1, 1, x] + 
         64*Pi^2*G[0, 1, 1, x] + 32*G[1, 0, 0, x] + ((1144*I)/3)*Pi*
          G[1, 0, 0, x] - (88*Pi^2*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] + 
         (32*I)*Pi*G[1, 0, 1, x] + (160*Pi^2*G[1, 0, 1, x])/3 + 
         12*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] + 
         (224*Pi^2*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] - 
         ((476*I)/3)*Pi*G[1, 1, 1, x] - 144*Pi^2*G[1, 1, 1, x] - 
         432*G[0, 0, 0, 0, x] - (224*I)*Pi*G[0, 0, 0, 0, x] + 
         80*G[0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, x] + 
         80*G[0, 0, 1, 0, x] - 112*G[0, 0, 1, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, 1, x] + 112*G[0, 1, 0, 0, x] + 
         (56*I)*Pi*G[0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 0, 1, x] - 80*G[0, 1, 1, 0, x] - 
         (40*I)*Pi*G[0, 1, 1, 0, x] + 268*G[0, 1, 1, 1, x] + 
         (176*I)*Pi*G[0, 1, 1, 1, x] + 432*G[1, 0, 0, 0, x] + 
         (168*I)*Pi*G[1, 0, 0, 0, x] - 80*G[1, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] + 112*G[1, 0, 1, 1, x] + 
         (88*I)*Pi*G[1, 0, 1, 1, x] - 112*G[1, 1, 0, 0, x] + 
         (32*I)*Pi*G[1, 1, 0, 0, x] + 80*G[1, 1, 0, 1, x] + 
         (32*I)*Pi*G[1, 1, 0, 1, x] + 80*G[1, 1, 1, 0, x] - 
         268*G[1, 1, 1, 1, x] - (200*I)*Pi*G[1, 1, 1, 1, x] - 
         240*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 1, x] - 
         48*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] + 
         48*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
         8*G[0, 1, 0, 1, 0, x] - 32*G[0, 1, 0, 1, 1, x] - 
         32*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] + 240*G[0, 1, 1, 1, 1, x] + 
         208*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         80*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] + 
         16*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
         240*G[1, 1, 1, 1, 1, x] - (1108*Zeta[3])/3 - ((2018*I)/9)*Pi*
          Zeta[3] - 25*Pi^2*Zeta[3] - (640*G[0, x]*Zeta[3])/9 + 
         (370*G[1, x]*Zeta[3])/9 - (48*I)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 0, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] + 
         64*G[1, 0, x]*Zeta[3] - 56*G[1, 1, x]*Zeta[3] + 96*Zeta[5])))/Nc + 
   Nf*(28767799/52488 + ((1092469*I)/1458)*Pi - (680308*Pi^2)/2187 - 
     ((27968*I)/243)*Pi^3 + (11918*Pi^4)/1215 + ((31*I)/90)*Pi^5 - 
     (248*Pi^6)/945 + (301231*G[0, x])/729 - ((5444*I)/81)*Pi*G[0, x] - 
     (8551*Pi^2*G[0, x])/243 + ((26*I)/3)*Pi^3*G[0, x] + 
     (2*Pi^4*G[0, x])/15 - (433759*G[1, x])/2916 + 
     ((10501*I)/162)*Pi*G[1, x] + (17251*Pi^2*G[1, x])/243 + 
     ((1325*I)/27)*Pi^3*G[1, x] + (29*Pi^4*G[1, x])/15 - 
     (39055*G[0, 0, x])/81 - ((812*I)/9)*Pi*G[0, 0, x] + 
     (418*Pi^2*G[0, 0, x])/9 + ((44*I)/9)*Pi^3*G[0, 0, x] + 
     (1064*G[0, 1, x])/27 - ((6110*I)/27)*Pi*G[0, 1, x] + 
     (116*Pi^2*G[0, 1, x])/3 - ((398*I)/9)*Pi^3*G[0, 1, x] - 
     (8*Pi^4*G[0, 1, x])/15 + (1064*G[1, 0, x])/27 + 
     ((7228*I)/27)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - 
     ((104*I)/9)*Pi^3*G[1, 0, x] + 226*G[1, 1, x] + 
     ((278*I)/9)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/3 + 
     ((170*I)/9)*Pi^3*G[1, 1, x] + (1064*G[0, 0, 0, x])/9 - 
     ((124*I)/9)*Pi*G[0, 0, 0, x] - (256*G[0, 0, 1, x])/27 - 
     (8*I)*Pi*G[0, 0, 1, x] - (244*Pi^2*G[0, 0, 1, x])/9 + 
     ((32*I)/3)*Pi^3*G[0, 0, 1, x] - (256*G[0, 1, 0, x])/27 - 
     ((320*I)/9)*Pi*G[0, 1, 0, x] - (208*Pi^2*G[0, 1, 0, x])/9 + 
     ((16*I)/3)*Pi^3*G[0, 1, 0, x] - (2182*G[0, 1, 1, x])/9 + 
     ((64*I)/3)*Pi*G[0, 1, 1, x] + (286*Pi^2*G[0, 1, 1, x])/9 + 
     (7256*G[1, 0, 0, x])/27 + ((28*I)/3)*Pi*G[1, 0, 0, x] - 
     (128*Pi^2*G[1, 0, 0, x])/9 - (80*G[1, 0, 1, x])/3 + 
     ((196*I)/3)*Pi*G[1, 0, 1, x] + (104*Pi^2*G[1, 0, 1, x])/9 - 
     (80*G[1, 1, 0, x])/3 - ((596*I)/3)*Pi*G[1, 1, 0, x] - 
     (104*Pi^2*G[1, 1, 0, x])/9 + (238*G[1, 1, 1, x])/9 + 
     (20*I)*Pi*G[1, 1, 1, x] - (254*Pi^2*G[1, 1, 1, x])/9 + 
     (56*G[0, 0, 0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
     (20*G[0, 0, 0, 1, x])/3 + (48*I)*Pi*G[0, 0, 0, 1, x] - 
     (20*G[0, 0, 1, 0, x])/3 - ((104*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (32*Pi^2*G[0, 0, 1, 0, x])/3 + (32*G[0, 0, 1, 1, x])/3 - 
     (32*I)*Pi*G[0, 0, 1, 1, x] - (404*G[0, 1, 0, 0, x])/9 - 
     ((112*I)/3)*Pi*G[0, 1, 0, 0, x] + (16*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (64*G[0, 1, 0, 1, x])/3 - ((248*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     (64*G[0, 1, 1, 0, x])/3 + ((544*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (296*G[0, 1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     8*G[1, 0, 0, 0, x] + ((32*I)/3)*Pi*G[1, 0, 0, 0, x] - 
     (16*G[1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] - 
     (16*G[1, 0, 1, 0, x])/3 - ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + 
     (224*G[1, 0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (596*G[1, 1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     4*G[1, 1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
     (92*G[1, 1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     8*G[0, 0, 0, 0, 0, x] + (136*G[0, 0, 0, 1, 1, x])/3 - 
     (80*G[0, 0, 1, 0, 0, x])/3 - (32*G[0, 0, 1, 0, 1, x])/3 - 
     (32*G[0, 0, 1, 1, 0, x])/3 - (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (248*G[0, 0, 1, 1, 1, x])/3 - (112*G[0, 1, 0, 0, 0, x])/3 - 
     (64*G[0, 1, 0, 0, 1, x])/3 - (64*G[0, 1, 0, 1, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 72*G[0, 1, 0, 1, 1, x] + 
     176*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
     (16*G[0, 1, 1, 1, 0, x])/3 + (160*G[0, 1, 1, 1, 1, x])/3 - 
     (88*G[1, 0, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 0, 1, x])/3 + 
     (40*G[1, 0, 0, 1, 0, x])/3 - 24*G[1, 0, 0, 1, 1, x] + 
     (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 + 
     (16*G[1, 0, 1, 1, 1, x])/3 - (64*G[1, 1, 0, 0, 0, x])/3 + 
     (40*G[1, 1, 0, 0, 1, x])/3 + (40*G[1, 1, 0, 1, 0, x])/3 - 
     8*G[1, 1, 0, 1, 1, x] - (8*G[1, 1, 1, 0, 0, x])/3 - 
     (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 - 
     48*G[1, 1, 1, 1, 1, x] - 64*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 1, 0, 1, 0, 0, x] + Log[mu2/s]^5*(-10/9 + (10*RATIO[x])/9) + 
     Log[mu2/s]^4*(-10/3 - ((28*I)/9)*Pi - (44*G[0, x])/9 + (22*G[1, x])/3 + 
       (10/3 + ((28*I)/9)*Pi + (44*G[0, x])/9 - (22*G[1, x])/3)*RATIO[x]) + 
     Log[mu2/s]^3*(164/9 - ((16*I)/9)*Pi + (64*Pi^2)/27 + (92*G[0, x])/27 - 
       ((8*I)/3)*Pi*G[0, x] + (220*G[1, x])/27 + ((56*I)/3)*Pi*G[1, x] + 
       (104*G[0, 0, x])/9 + (16*G[0, 1, x])/3 + (16*G[1, 0, x])/3 - 
       16*G[1, 1, x] + (((-28*I)/9)*Pi*G[0, x] - (28*G[0, 0, x])/9)*
        RATIO[(1 - x)^(-1)] + (-164/9 - ((4*I)/3)*Pi - (64*Pi^2)/27 - 
         (176*G[0, x])/27 + ((80*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 - 
         ((56*I)/3)*Pi*G[1, x] - (16*G[0, 0, x])/3 - (16*G[0, 1, x])/3 - 
         (16*G[1, 0, x])/3 + 16*G[1, 1, x])*RATIO[x]) + 
     (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[x^2] + (6818*Zeta[3])/27 + ((3704*I)/27)*Pi*Zeta[3] - 
     (266*Pi^2*Zeta[3])/9 - (344*G[0, x]*Zeta[3])/9 - 
     ((80*I)/3)*Pi*G[0, x]*Zeta[3] - (464*G[1, x]*Zeta[3])/3 - 
     ((52*I)/3)*Pi*G[1, x]*Zeta[3] + (32*G[0, 0, x]*Zeta[3])/9 + 
     (784*G[0, 1, x]*Zeta[3])/3 + (32*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (112*G[1, 0, x]*Zeta[3])/3 + (112*G[1, 1, x]*Zeta[3])/3 - 
     64*G[0, 0, 1, x]*Zeta[3] + 32*G[0, 1, 0, x]*Zeta[3] - 64*Zeta[3]^2 + 
     RATIO[x^(-1)]*(((-634*I)/3)*Pi*G[1, x] + (290*Pi^2*G[1, x])/9 - 
       ((92*I)/3)*Pi^3*G[1, x] - ((140*I)/3)*Pi*G[0, 1, x] + 
       (8*I)*Pi*G[1, 0, x] - (92*Pi^2*G[1, 0, x])/3 - (634*G[1, 1, x])/3 + 
       ((80*I)/3)*Pi*G[1, 1, x] - (140*G[0, 1, 1, x])/3 + 8*G[1, 0, 1, x] + 
       8*G[1, 1, 0, x] + (184*I)*Pi*G[1, 1, 0, x] + (224*G[1, 1, 1, x])/3 + 
       184*G[1, 1, 0, 0, x] + 184*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(13504/81 + ((977*I)/9)*Pi - (47*Pi^2)/3 - (I/9)*Pi^3 + 
       (1064*G[0, x])/9 + ((218*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 - 
       (193*G[1, x])/3 + ((10*I)/9)*Pi*G[1, x] - (149*Pi^2*G[1, x])/9 - 
       (8*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] + (50*G[0, 1, x])/3 + 
       ((40*I)/3)*Pi*G[0, 1, x] + (50*G[1, 0, x])/3 + 
       ((20*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] - (52*I)*Pi*G[1, 1, x] - 
       (68*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 + 
       4*G[0, 1, 1, x] - (28*G[1, 0, 0, x])/3 - 4*G[1, 1, 1, x] + 
       ((10*I)*Pi*G[0, x] + (16*Pi^2*G[0, x])/9 + 10*G[0, 0, x] + 
         ((20*I)/3)*Pi*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
         ((10*I)/3)*Pi*G[1, 0, x] + (38*G[0, 0, 0, x])/3 + 
         (10*G[0, 0, 1, x])/3 + (10*G[0, 1, 0, x])/3 + (10*G[1, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] - (40*Zeta[3])/9 + 
       RATIO[x]*(-13504/81 - ((887*I)/9)*Pi + (157*Pi^2)/9 + (I/9)*Pi^3 - 
         (974*G[0, x])/9 - ((416*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (193*G[1, x])/3 + ((20*I)/9)*Pi*G[1, x] + (149*Pi^2*G[1, x])/9 - 
         (40*G[0, 0, x])/3 - ((56*I)/3)*Pi*G[0, 0, x] - (40*G[0, 1, x])/3 - 
         (20*I)*Pi*G[0, 1, x] - (40*G[1, 0, x])/3 - ((40*I)/3)*Pi*
          G[1, 0, x] + 40*G[1, 1, x] + (52*I)*Pi*G[1, 1, x] - 
         (8*G[0, 0, 0, x])/3 - 4*G[0, 1, 1, x] + (8*G[1, 0, 0, x])/3 + 
         4*G[1, 1, 1, x] + (40*Zeta[3])/9)) + 
     Log[mu2/s]*(1413773/2916 + ((9151*I)/18)*Pi - (37577*Pi^2)/243 - 
       ((233*I)/9)*Pi^3 + (199*Pi^4)/270 + (30419*G[0, x])/81 + 
       ((568*I)/9)*Pi*G[0, x] - (208*Pi^2*G[0, x])/9 - 
       ((28*I)/9)*Pi^3*G[0, x] - (32495*G[1, x])/162 - 
       ((1942*I)/27)*Pi*G[1, x] + (227*Pi^2*G[1, x])/9 - 
       ((26*I)/3)*Pi^3*G[1, x] - (5372*G[0, 0, x])/27 - 
       ((92*I)/3)*Pi*G[0, 0, x] + (52*Pi^2*G[0, 0, x])/9 + 
       (692*G[0, 1, x])/27 - ((232*I)/3)*Pi*G[0, 1, x] - 
       (160*Pi^2*G[0, 1, x])/9 + (692*G[1, 0, x])/27 + (52*I)*Pi*G[1, 0, x] - 
       (88*Pi^2*G[1, 0, x])/9 + (280*G[1, 1, x])/9 - 
       ((112*I)/3)*Pi*G[1, 1, x] + 48*Pi^2*G[1, 1, x] - 
       (40*G[0, 0, 0, x])/3 - (16*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
       ((152*I)/3)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
       ((56*I)/3)*Pi*G[0, 1, 0, x] - (296*G[0, 1, 1, x])/3 - 
       (32*I)*Pi*G[0, 1, 1, x] + (68*G[1, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
       (16*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
       ((32*I)/3)*Pi*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 + 
       ((136*I)/3)*Pi*G[1, 1, 1, x] + (80*G[0, 0, 0, 0, x])/3 + 
       (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
       (184*G[0, 0, 1, 1, x])/3 + (64*G[0, 1, 0, 0, x])/3 + 
       (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
       (152*G[0, 1, 1, 1, x])/3 + (80*G[1, 0, 0, 0, x])/3 - 
       (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
       (32*G[1, 0, 1, 1, x])/3 + (40*G[1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
       56*G[1, 1, 1, 1, x] + ((-56*I)*Pi*G[1, x] - 56*G[1, 1, x])*
        RATIO[x^(-1)] + (1532*Zeta[3])/27 + ((188*I)/9)*Pi*Zeta[3] - 
       (152*G[0, x]*Zeta[3])/9 + (20*G[1, x]*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*(((-4*I)/3)*Pi^3 + (76*Pi^4)/45 + 
         ((3626*I)/27)*Pi*G[0, x] - (232*Pi^2*G[0, x])/9 - 
         ((2*I)/3)*Pi^3*G[0, x] + ((4*I)/3)*Pi^3*G[1, x] + 
         (3626*G[0, 0, x])/27 + ((44*I)/3)*Pi*G[0, 0, x] - 
         (74*Pi^2*G[0, 0, x])/9 + ((28*I)/3)*Pi*G[0, 1, x] + 
         (44*Pi^2*G[0, 1, x])/9 + ((52*I)/3)*Pi*G[1, 0, x] - 
         (52*Pi^2*G[1, 0, x])/9 - (44*G[0, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, x] + (28*G[0, 0, 1, x])/3 - 
         (48*I)*Pi*G[0, 0, 1, x] + (28*G[0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
         (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (56*G[0, 0, 0, 0, x])/3 - 
         (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 - 
         52*G[0, 0, 1, 1, x] - (32*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] - (32*G[1, 0, 0, 0, x])/3 + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 8*Zeta[3] - 
         (16*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-1413773/2916 - ((20633*I)/54)*Pi + (28721*Pi^2)/243 + 
         ((239*I)/9)*Pi^3 - (143*Pi^4)/54 - (20189*G[0, x])/81 - 
         ((6292*I)/27)*Pi*G[0, x] + (578*Pi^2*G[0, x])/9 + 
         ((40*I)/9)*Pi^3*G[0, x] + (32495*G[1, x])/162 + 
         ((3922*I)/27)*Pi*G[1, x] - (61*Pi^2*G[1, x])/3 + 
         (6*I)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 + (24*I)*Pi*G[0, 0, x] + 
         (32*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 + 
         (20*I)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] - (224*G[1, 0, x])/27 - 
         ((232*I)/3)*Pi*G[1, 0, x] + (64*Pi^2*G[1, 0, x])/3 + 
         (224*G[1, 1, x])/9 + ((100*I)/3)*Pi*G[1, 1, x] - 
         48*Pi^2*G[1, 1, x] + (152*G[0, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 0, x] + (140*G[0, 1, 1, x])/3 + 
         (40*I)*Pi*G[0, 1, 1, x] - (152*G[1, 0, 0, x])/3 - 
         ((8*I)/3)*Pi*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - (140*G[1, 1, 1, x])/3 - 
         ((136*I)/3)*Pi*G[1, 1, 1, x] + (32*G[0, 0, 0, 0, x])/3 + 
         (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 - 
         (16*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 + (152*G[0, 1, 1, 1, x])/3 - 
         (16*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 + (32*G[1, 0, 1, 1, x])/3 - 
         (16*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8*G[1, 1, 1, 0, x])/3 - 56*G[1, 1, 1, 1, x] - (1100*Zeta[3])/27 - 
         ((332*I)/9)*Pi*Zeta[3] - (280*G[0, x]*Zeta[3])/9 + 
         (28*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
      (((44*I)/9)*Pi^3 + (161*Pi^4)/27 + ((98*I)/135)*Pi^5 + (496*Pi^6)/945 + 
       ((56977*I)/162)*Pi*G[0, x] - (2642*Pi^2*G[0, x])/27 - 
       ((751*I)/27)*Pi^3*G[0, x] + (193*Pi^4*G[0, x])/135 + 
       (4*I)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/27 + (56977*G[0, 0, x])/162 + 
       ((166*I)/27)*Pi*G[0, 0, x] - (71*Pi^2*G[0, 0, x])/3 - 
       (4*I)*Pi^3*G[0, 0, x] + ((452*I)/27)*Pi*G[0, 1, x] + 
       (80*Pi^2*G[0, 1, x])/9 + ((38*I)/3)*Pi^3*G[0, 1, x] + 
       (16*Pi^4*G[0, 1, x])/15 - ((340*I)/27)*Pi*G[1, 0, x] - 
       (140*Pi^2*G[1, 0, x])/9 - ((26*I)/9)*Pi^3*G[1, 0, x] - 
       ((4*I)/9)*Pi^3*G[1, 1, x] - (1304*G[0, 0, 0, x])/9 + 
       ((104*I)/9)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/9 + 
       (452*G[0, 0, 1, x])/27 - ((296*I)/3)*Pi*G[0, 0, 1, x] + 
       (194*Pi^2*G[0, 0, 1, x])/9 - ((64*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (452*G[0, 1, 0, x])/27 + ((436*I)/9)*Pi*G[0, 1, 0, x] - 
       (34*Pi^2*G[0, 1, 0, x])/9 - ((32*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (112*Pi^2*G[0, 1, 1, x])/9 - 
       (340*G[1, 0, 0, x])/27 + (10*Pi^2*G[1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
       (12*I)*Pi*G[1, 1, 0, x] + (28*Pi^2*G[1, 1, 0, x])/9 + 
       (212*G[0, 0, 0, 0, x])/9 - (16*I)*Pi*G[0, 0, 0, 0, x] + 
       (8*G[0, 0, 0, 1, x])/3 - ((152*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (8*G[0, 0, 1, 0, x])/3 + ((112*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (64*Pi^2*G[0, 0, 1, 0, x])/3 - (332*G[0, 0, 1, 1, x])/3 + 
       ((104*I)/3)*Pi*G[0, 0, 1, 1, x] + (388*G[0, 1, 0, 0, x])/9 + 
       ((76*I)/3)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 - 
       4*G[0, 1, 0, 1, x] + (92*I)*Pi*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
       ((76*I)/3)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
       (88*G[1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, x] + 
       12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
       12*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
       ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       4*G[0, 0, 0, 0, 0, x] - (4*G[0, 0, 0, 0, 1, x])/3 - 
       (4*G[0, 0, 0, 1, 0, x])/3 - (140*G[0, 0, 0, 1, 1, x])/3 + 
       (64*G[0, 0, 1, 0, 0, x])/3 + (56*G[0, 0, 1, 0, 1, x])/3 + 
       (56*G[0, 0, 1, 1, 0, x])/3 + (128*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       68*G[0, 0, 1, 1, 1, x] + (80*G[0, 1, 0, 0, 0, x])/3 + 
       (28*G[0, 1, 0, 0, 1, x])/3 + (28*G[0, 1, 0, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, 1, 0, x] + (260*G[0, 1, 0, 1, 1, x])/3 - 
       (76*G[0, 1, 1, 0, 0, x])/3 + 4*G[0, 1, 1, 0, 1, x] + 
       4*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] - 
       (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 + 
       (28*G[1, 0, 0, 1, 1, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 - 
       (20*G[1, 0, 1, 0, 1, x])/3 - (20*G[1, 0, 1, 1, 0, x])/3 + 
       (16*G[1, 1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, 1, x])/3 - 
       (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
       128*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 0, x] - 
       (88*Zeta[3])/3 - ((1400*I)/9)*Pi*Zeta[3] + (392*Pi^2*Zeta[3])/9 - 
       (656*G[0, x]*Zeta[3])/9 + ((8*I)/9)*Pi*G[0, x]*Zeta[3] - 
       24*G[1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (16*G[0, 0, x]*Zeta[3])/9 - (496*G[0, 1, x]*Zeta[3])/3 - 
       (64*I)*Pi*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
       (8*G[1, 1, x]*Zeta[3])/3 + 128*G[0, 0, 1, x]*Zeta[3] - 
       64*G[0, 1, 0, x]*Zeta[3] + 128*Zeta[3]^2 - 176*Zeta[5]) - 
     (332*Zeta[5])/9 + RATIO[x]*(-28767799/52488 - ((353990*I)/729)*Pi + 
       (390733*Pi^2)/2187 + ((13919*I)/243)*Pi^3 - (31549*Pi^4)/2430 - 
       ((491*I)/270)*Pi^5 - (217973*G[0, x])/1458 - ((19757*I)/81)*Pi*
        G[0, x] + (30430*Pi^2*G[0, x])/243 + ((680*I)/27)*Pi^3*G[0, x] - 
       (404*Pi^4*G[0, x])/135 + (433759*G[1, x])/2916 + 
       ((31631*I)/162)*Pi*G[1, x] - (19681*Pi^2*G[1, x])/243 - 
       ((287*I)/27)*Pi^3*G[1, x] - (67*Pi^4*G[1, x])/135 - 2*G[0, 0, x] + 
       ((2632*I)/27)*Pi*G[0, 0, x] - (68*Pi^2*G[0, 0, x])/3 + 
       ((28*I)/9)*Pi^3*G[0, 0, x] + (22*G[0, 1, x])/3 + 
       ((2398*I)/27)*Pi*G[0, 1, x] - (116*Pi^2*G[0, 1, x])/9 + 
       ((74*I)/9)*Pi^3*G[0, 1, x] + (22*G[1, 0, x])/3 - 
       ((3080*I)/27)*Pi*G[1, 0, x] + (148*Pi^2*G[1, 0, x])/3 + 
       ((20*I)/3)*Pi^3*G[1, 0, x] - (38*G[1, 1, x])/3 - 
       ((650*I)/9)*Pi*G[1, 1, x] - (124*Pi^2*G[1, 1, x])/9 - 
       (18*I)*Pi^3*G[1, 1, x] + (988*G[0, 0, 0, x])/9 - 
       (16*I)*Pi*G[0, 0, 0, x] - (44*Pi^2*G[0, 0, 0, x])/9 - 
       4*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + (16*Pi^2*G[0, 0, 1, x])/
        3 - 4*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + 
       (8*Pi^2*G[0, 1, 0, x])/3 + (910*G[0, 1, 1, x])/9 + 
       (16*I)*Pi*G[0, 1, 1, x] - (182*Pi^2*G[0, 1, 1, x])/9 - 
       (988*G[1, 0, 0, x])/9 + (16*I)*Pi*G[1, 0, 0, x] - 
       (28*Pi^2*G[1, 0, 0, x])/9 + 4*G[1, 0, 1, x] + 
       (12*I)*Pi*G[1, 0, 1, x] - (40*Pi^2*G[1, 0, 1, x])/3 + 
       4*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/3 - 
       (910*G[1, 1, 1, x])/9 - (16*I)*Pi*G[1, 1, 1, x] + 
       (254*Pi^2*G[1, 1, 1, x])/9 - (200*G[0, 0, 0, 0, x])/3 + 
       ((40*I)/3)*Pi*G[0, 0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
       ((16*I)/3)*Pi*G[0, 1, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       ((32*I)/3)*Pi*G[0, 1, 1, 0, x] - (92*G[0, 1, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, x] + (200*G[1, 0, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 0, 0, 0, x] + ((88*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
       4*G[1, 1, 0, 0, x] - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[1, 1, 1, 1, x] + (8*G[0, 0, 0, 0, 1, x])/3 + 
       (8*G[0, 0, 0, 1, 0, x])/3 - 16*G[0, 0, 1, 0, 0, x] - 
       (32*G[0, 0, 1, 0, 1, x])/3 - (32*G[0, 0, 1, 1, 0, x])/3 + 
       (32*G[0, 0, 1, 1, 1, x])/3 - 16*G[0, 1, 0, 0, 0, x] + 
       (32*G[0, 1, 0, 0, 1, x])/3 + (32*G[0, 1, 0, 1, 0, x])/3 - 
       (40*G[0, 1, 0, 1, 1, x])/3 - (16*G[0, 1, 1, 0, 0, x])/3 - 
       (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 - 
       (160*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
       (8*G[1, 0, 0, 0, 1, x])/3 - (8*G[1, 0, 0, 1, 0, x])/3 + 
       (16*G[1, 0, 0, 1, 1, x])/3 + (64*G[1, 0, 1, 0, 0, x])/3 + 
       (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
       (16*G[1, 0, 1, 1, 1, x])/3 + (32*G[1, 1, 0, 0, 0, x])/3 - 
       (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
       8*G[1, 1, 0, 1, 1, x] + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 48*G[1, 1, 1, 1, 1, x] - 
       (2198*Zeta[3])/27 + ((40*I)/27)*Pi*Zeta[3] - (86*Pi^2*Zeta[3])/9 + 
       (1412*G[0, x]*Zeta[3])/9 + ((224*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (496*G[1, x]*Zeta[3])/3 - ((172*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (160*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 - 
       (128*G[1, 1, x]*Zeta[3])/3 + (1520*Zeta[5])/9) + 
     Nc^2*(22674005/52488 + ((542099*I)/1944)*Pi - (1228273*Pi^2)/17496 - 
       (11*I)*Pi^3 + (2527*Pi^4)/810 + ((353*I)/540)*Pi^5 + 
       (228665*G[1, x])/2916 + ((6365*I)/162)*Pi*G[1, x] - 
       (14351*Pi^2*G[1, x])/243 - ((439*I)/27)*Pi^3*G[1, x] + 
       (10*Pi^4*G[1, x])/9 + ((1118*I)/9)*Pi*G[0, 1, x] - 
       (268*Pi^2*G[0, 1, x])/9 + (2*I)*Pi^3*G[0, 1, x] - (256*G[1, 1, x])/3 - 
       ((1042*I)/27)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/3 - 
       ((10*I)/3)*Pi^3*G[1, 1, x] - ((40*I)/3)*Pi*G[0, 0, 1, x] + 
       16*Pi^2*G[0, 0, 1, x] + (1118*G[0, 1, 1, x])/9 - 
       ((8*I)/3)*Pi*G[0, 1, 1, x] - (94*Pi^2*G[0, 1, 1, x])/9 - 
       (32*I)*Pi*G[1, 0, 1, x] - (32*Pi^2*G[1, 0, 1, x])/9 - 
       (206*G[1, 1, 1, x])/9 - ((16*I)/3)*Pi*G[1, 1, 1, x] + 
       (26*Pi^2*G[1, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] - 
       (40*G[0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, 1, x] + 
       (24*I)*Pi*G[0, 1, 0, 1, x] - 52*G[0, 1, 1, 1, x] - 
       ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 32*G[1, 0, 1, 1, x] + 
       ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
       20*G[1, 1, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       16*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 1, 1, x] - (56*G[0, 1, 1, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 1, 1, x])/3 + 8*G[1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 1, 1, x] + (((256*I)/3)*Pi*G[1, x] - 16*Pi^2*G[1, x] + 
         (16*I)*Pi*G[0, 1, x] + (256*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] + 
         16*G[0, 1, 1, x] - 32*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2/s]^5*(5/9 - (5*RATIO[x])/9) + Log[mu2/s]^4*
        (-2 + (I/3)*Pi - (22*G[1, x])/9 + (2 - (I/3)*Pi + (22*G[1, x])/9)*
          RATIO[x]) + Log[mu2/s]^3*(-473/27 - ((128*I)/27)*Pi + (4*Pi^2)/9 + 
         (88*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + (16*G[1, 1, x])/3 + 
         (473/27 + ((128*I)/27)*Pi - (4*Pi^2)/9 - (88*G[1, x])/27 + 
           ((40*I)/9)*Pi*G[1, x] - (16*G[1, 1, x])/3)*RATIO[x]) + 
       (4237*Zeta[3])/81 - ((296*I)/27)*Pi*Zeta[3] + 11*Pi^2*Zeta[3] - 
       (220*G[1, x]*Zeta[3])/9 + ((104*I)/9)*Pi*G[1, x]*Zeta[3] - 
       24*G[0, 1, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] + 
       Log[mu2/s]^2*(-203/108 + ((14*I)/9)*Pi + (19*Pi^2)/9 + (I/3)*Pi^3 + 
         (487*G[1, x])/9 + ((208*I)/9)*Pi*G[1, x] + Pi^2*G[1, x] - 
         ((4*I)/3)*Pi*G[0, 1, x] + (40*G[1, 1, x])/3 + 
         ((52*I)/3)*Pi*G[1, 1, x] - (4*G[0, 1, 1, x])/3 + 
         (4*G[1, 1, 1, x])/3 + RATIO[x]*(203/108 - ((14*I)/9)*Pi - 
           (19*Pi^2)/9 - (I/3)*Pi^3 - (487*G[1, x])/9 - ((208*I)/9)*Pi*
            G[1, x] - Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
           (40*G[1, 1, x])/3 - ((52*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/
            3 - (4*G[1, 1, 1, x])/3 - (86*Zeta[3])/9) + (86*Zeta[3])/9) + 
       Log[mu2/s]*(1168967/5832 + ((9790*I)/81)*Pi - (5467*Pi^2)/243 - 
         ((17*I)/9)*Pi^3 + (521*Pi^4)/540 + (20189*G[1, x])/162 + 
         ((2498*I)/27)*Pi*G[1, x] - (325*Pi^2*G[1, x])/9 - 
         (2*I)*Pi^3*G[1, x] + ((148*I)/3)*Pi*G[0, 1, x] + 
         (4*Pi^2*G[0, 1, x])/3 - (424*G[1, 1, x])/27 + 
         ((4*I)/3)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, x] + (148*G[0, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 
         (76*G[1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, x] - 
         24*G[0, 0, 1, 1, x] + 16*G[0, 1, 1, 1, x] + (8*G[1, 0, 1, 1, x])/3 - 
         (56*G[1, 1, 1, 1, x])/3 + ((24*I)*Pi*G[1, x] + 24*G[1, 1, x])*
          RATIO[x^(-1)] + (1912*Zeta[3])/27 + ((4*I)/3)*Pi*Zeta[3] + 
         (128*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*((-11*Pi^4)/15 - 
           4*Pi^2*G[0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] + 
           24*G[0, 0, 1, 1, x] + (24*I)*Pi*Zeta[3]) + 
         RATIO[x]*(-1168967/5832 - ((9790*I)/81)*Pi + (6439*Pi^2)/243 + 
           ((17*I)/9)*Pi^3 - (25*Pi^4)/108 - (20189*G[1, x])/162 - 
           ((3146*I)/27)*Pi*G[1, x] + (289*Pi^2*G[1, x])/9 + 
           (2*I)*Pi^3*G[1, x] - ((76*I)/3)*Pi*G[0, 1, x] + 
           (8*Pi^2*G[0, 1, x])/3 - (224*G[1, 1, x])/27 - 
           ((4*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 - 
           (76*G[0, 1, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + (76*G[1, 1, 1, x])/3 + 
           (16*I)*Pi*G[1, 1, 1, x] - 16*G[0, 1, 1, 1, x] - 
           (8*G[1, 0, 1, 1, x])/3 + (56*G[1, 1, 1, 1, x])/3 - 
           (1912*Zeta[3])/27 - ((76*I)/3)*Pi*Zeta[3] - (128*G[1, x]*Zeta[3])/
            9)) - (920*Zeta[5])/9 + RATIO[x]*(-22674005/52488 - 
         ((542099*I)/1944)*Pi + (1477105*Pi^2)/17496 + (15*I)*Pi^3 - 
         (1801*Pi^4)/810 - ((49*I)/108)*Pi^5 - (228665*G[1, x])/2916 - 
         ((20189*I)/162)*Pi*G[1, x] + (14783*Pi^2*G[1, x])/243 + 
         ((331*I)/27)*Pi^3*G[1, x] - (10*Pi^4*G[1, x])/9 - 
         ((494*I)/9)*Pi*G[0, 1, x] + (56*Pi^2*G[0, 1, x])/3 + 
         (2*I)*Pi^3*G[0, 1, x] + ((1258*I)/27)*Pi*G[1, 1, x] - 
         (16*Pi^2*G[1, 1, x])/3 + ((10*I)/3)*Pi^3*G[1, 1, x] - 
         (494*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (46*Pi^2*G[0, 1, 1, x])/9 + (32*Pi^2*G[1, 0, 1, x])/9 + 
         (494*G[1, 1, 1, x])/9 + ((16*I)/3)*Pi*G[1, 1, 1, x] - 
         (26*Pi^2*G[1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         ((16*I)/3)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         20*G[1, 1, 1, 1, x] + ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         8*G[0, 1, 0, 1, 1, x] + (56*G[0, 1, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 1, x])/3 - 8*G[1, 1, 0, 1, 1, x] - 
         16*G[1, 1, 1, 1, 1, x] - (8125*Zeta[3])/81 - ((496*I)/27)*Pi*
          Zeta[3] + (31*Pi^2*Zeta[3])/3 + (652*G[1, x]*Zeta[3])/9 - 
         ((104*I)/9)*Pi*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] + (200*Zeta[5])/9) + RATIO[(1 - x)^(-1)]*
        ((-44*Pi^4)/27 - (I/5)*Pi^5 - (80*Pi^2*G[0, 1, x])/9 - 
         (4*I)*Pi^3*G[0, 1, x] + ((160*I)/3)*Pi*G[0, 0, 1, x] - 
         16*Pi^2*G[0, 0, 1, x] + (16*Pi^2*G[0, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 1, x] + (160*G[0, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 1, 1, x] - (32*I)*Pi*G[0, 1, 0, 1, x] + 
         16*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
         32*G[0, 1, 0, 1, 1, x] + ((160*I)/3)*Pi*Zeta[3] - 
         (64*Pi^2*Zeta[3])/3 + 48*G[0, 1, x]*Zeta[3] + 80*Zeta[5])) + 
     (145/972 + ((114839*I)/648)*Pi - (204287*Pi^2)/1944 + 
       ((3143*I)/81)*Pi^3 + (29429*Pi^4)/2430 + ((31*I)/36)*Pi^5 + 
       (496*Pi^6)/945 + (9607*G[0, x])/81 + ((10282*I)/27)*Pi*G[0, x] - 
       (473*Pi^2*G[0, x])/81 - ((542*I)/9)*Pi^3*G[0, x] + 
       (604*Pi^4*G[0, x])/135 - (185*G[1, x])/6 - ((33227*I)/81)*Pi*G[1, x] + 
       (7274*Pi^2*G[1, x])/81 - ((188*I)/9)*Pi^3*G[1, x] - 
       (1504*Pi^4*G[1, x])/135 + (27505*G[0, 0, x])/81 - 
       ((3032*I)/27)*Pi*G[0, 0, x] - (94*Pi^2*G[0, 0, x])/3 + 
       ((76*I)/9)*Pi^3*G[0, 0, x] - (1136*G[0, 1, x])/9 - 
       ((496*I)/9)*Pi*G[0, 1, x] + 58*Pi^2*G[0, 1, x] + 
       ((220*I)/3)*Pi^3*G[0, 1, x] + (16*Pi^4*G[0, 1, x])/15 - 
       (1136*G[1, 0, x])/9 - ((2224*I)/9)*Pi*G[1, 0, x] - 
       (578*Pi^2*G[1, 0, x])/9 + (16*I)*Pi^3*G[1, 0, x] - 
       (560*G[1, 1, x])/3 + ((1280*I)/9)*Pi*G[1, 1, x] - 
       (512*Pi^2*G[1, 1, x])/9 - ((304*I)/9)*Pi^3*G[1, 1, x] - 
       (664*G[0, 0, 0, x])/3 - (28*I)*Pi*G[0, 0, 0, x] + 
       (200*Pi^2*G[0, 0, 0, x])/9 + (364*G[0, 0, 1, x])/9 + 
       ((400*I)/3)*Pi*G[0, 0, 1, x] - (76*Pi^2*G[0, 0, 1, x])/3 - 
       ((64*I)/3)*Pi^3*G[0, 0, 1, x] + (364*G[0, 1, 0, x])/9 + 
       ((392*I)/3)*Pi*G[0, 1, 0, x] - (4*Pi^2*G[0, 1, 0, x])/9 - 
       ((32*I)/3)*Pi^3*G[0, 1, 0, x] - (56*G[0, 1, 1, x])/3 - 
       ((116*I)/3)*Pi*G[0, 1, 1, x] - 36*Pi^2*G[0, 1, 1, x] - 
       (2360*G[1, 0, 0, x])/9 + ((332*I)/3)*Pi*G[1, 0, 0, x] - 
       (8*Pi^2*G[1, 0, 0, x])/3 + 92*G[1, 0, 1, x] - 
       (24*I)*Pi*G[1, 0, 1, x] - (128*Pi^2*G[1, 0, 1, x])/9 + 
       92*G[1, 1, 0, x] + (328*I)*Pi*G[1, 1, 0, x] + (104*Pi^2*G[1, 1, 0, x])/
        3 + (148*G[1, 1, 1, x])/3 - ((148*I)/3)*Pi*G[1, 1, 1, x] + 
       (308*Pi^2*G[1, 1, 1, x])/9 + 120*G[0, 0, 0, 0, x] + 
       (56*I)*Pi*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] - 
       (64*I)*Pi*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (64*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (232*G[0, 0, 1, 1, x])/3 + (64*I)*Pi*G[0, 0, 1, 1, x] + 
       (512*G[0, 1, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, x] - 
       (32*Pi^2*G[0, 1, 0, 0, x])/3 - 76*G[0, 1, 0, 1, x] + 
       ((368*I)/3)*Pi*G[0, 1, 0, 1, x] - 76*G[0, 1, 1, 0, x] - 
       ((808*I)/3)*Pi*G[0, 1, 1, 0, x] + (100*G[0, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 1, x] + (128*G[1, 0, 0, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
       ((160*I)/3)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       ((56*I)/3)*Pi*G[1, 0, 1, 0, x] - 44*G[1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 0, 1, 1, x] + 328*G[1, 1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 
       (48*I)*Pi*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (136*G[1, 1, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] - 
       56*G[0, 0, 0, 1, 1, x] - (128*G[0, 0, 1, 0, 0, x])/3 + 
       48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] + 
       (128*I)*Pi*G[0, 0, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, x] - 
       80*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 1, x] + 
       72*G[0, 1, 0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (248*G[0, 1, 0, 1, 1, x])/3 - (760*G[0, 1, 1, 0, 0, x])/3 + 
       16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       64*G[0, 1, 1, 1, 1, x] - 56*G[1, 0, 0, 0, 0, x] - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
       (232*G[1, 0, 0, 1, 1, x])/3 - (80*G[1, 0, 1, 0, 0, x])/3 - 
       8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
       32*G[1, 0, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, x] - 
       40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] - 
       16*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] + 
       8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
       64*G[1, 1, 1, 1, 1, x] + 128*G[0, 0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 0, 1, 0, 0, x] + Log[mu2/s]^5*(5/9 - (5*RATIO[x])/9) + 
       Log[mu2/s]^4*(16/3 + ((25*I)/9)*Pi + (44*G[0, x])/9 - (44*G[1, x])/9 + 
         (-16/3 - ((25*I)/9)*Pi - (44*G[0, x])/9 + (44*G[1, x])/9)*
          RATIO[x]) + Log[mu2/s]^3*(707/27 + ((220*I)/9)*Pi - (148*Pi^2)/27 + 
         (292*G[0, x])/9 + ((40*I)/3)*Pi*G[0, x] - (88*G[1, x])/3 - 
         ((176*I)/9)*Pi*G[1, x] + (88*G[0, 0, x])/9 - 16*G[0, 1, x] - 
         16*G[1, 0, x] + 16*G[1, 1, x] + (((28*I)/9)*Pi*G[0, x] + 
           (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-707/27 - ((64*I)/3)*Pi + (148*Pi^2)/27 - (88*G[0, x])/3 - 
           ((176*I)/9)*Pi*G[0, x] + (88*G[1, x])/3 + ((176*I)/9)*Pi*G[1, x] - 
           16*G[0, 0, x] + 16*G[0, 1, x] + 16*G[1, 0, x] - 16*G[1, 1, x])*
          RATIO[x]) + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] + 
         8*G[1, 1, x])*RATIO[x^2] - (16213*Zeta[3])/81 - 
       ((412*I)/9)*Pi*Zeta[3] + (61*Pi^2*Zeta[3])/3 - 176*G[0, x]*Zeta[3] - 
       ((200*I)/3)*Pi*G[0, x]*Zeta[3] + (3376*G[1, x]*Zeta[3])/9 + 
       ((520*I)/9)*Pi*G[1, x]*Zeta[3] - (1472*G[0, 0, x]*Zeta[3])/9 - 
       (1096*G[0, 1, x]*Zeta[3])/3 - (64*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (496*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 
       128*G[0, 0, 1, x]*Zeta[3] - 64*G[0, 1, 0, x]*Zeta[3] + 128*Zeta[3]^2 + 
       RATIO[x^(-1)]*(((400*I)/3)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 
         ((176*I)/3)*Pi^3*G[1, x] + (56*I)*Pi*G[0, 1, x] - 
         (32*I)*Pi*G[1, 0, x] + (176*Pi^2*G[1, 0, x])/3 + 
         (400*G[1, 1, x])/3 - (40*I)*Pi*G[1, 1, x] + 56*G[0, 1, 1, x] - 
         32*G[1, 0, 1, x] - 32*G[1, 1, 0, x] - (352*I)*Pi*G[1, 1, 0, x] - 
         32*G[1, 1, 1, x] - 352*G[1, 1, 0, 0, x] - 352*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(22013/324 + ((881*I)/9)*Pi - (350*Pi^2)/9 - 
         ((52*I)/9)*Pi^3 + (964*G[0, x])/9 + ((214*I)/3)*Pi*G[0, x] - 
         (110*Pi^2*G[0, x])/9 - (790*G[1, x])/9 - (98*I)*Pi*G[1, x] + 
         (262*Pi^2*G[1, x])/9 + 24*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 
         50*G[0, 1, x] - ((92*I)/3)*Pi*G[0, 1, x] - 50*G[1, 0, x] - 
         ((76*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] + ((152*I)/3)*Pi*
          G[1, 1, x] - (172*G[0, 0, 0, x])/3 + 20*G[0, 0, 1, x] + 
         20*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 + (68*G[1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, x])/3 + (((58*I)/3)*Pi*G[0, x] - (76*Pi^2*G[0, x])/9 + 
           (58*G[0, 0, x])/3 + ((80*I)/3)*Pi*G[0, 0, x] - 
           (10*I)*Pi*G[0, 1, x] - (10*I)*Pi*G[1, 0, x] + (82*G[0, 0, 0, x])/
            3 - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 10*G[1, 0, 0, x])*
          RATIO[(1 - x)^(-1)] - (46*Zeta[3])/9 + 
         RATIO[x]*(-22013/324 - ((707*I)/9)*Pi + (274*Pi^2)/9 + 
           ((52*I)/9)*Pi^3 - (790*G[0, x])/9 - (88*I)*Pi*G[0, x] + 
           (262*Pi^2*G[0, x])/9 + (790*G[1, x])/9 + (88*I)*Pi*G[1, x] - 
           (262*Pi^2*G[1, x])/9 - 40*G[0, 0, x] - ((136*I)/3)*Pi*G[0, 0, x] + 
           40*G[0, 1, x] + ((152*I)/3)*Pi*G[0, 1, x] + 40*G[1, 0, x] + 
           ((136*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] - ((152*I)/3)*Pi*
            G[1, 1, x] + (8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 - 
           (8*G[1, 0, 0, x])/3 - (8*G[1, 1, 1, x])/3 + (46*Zeta[3])/9)) + 
       Log[mu2/s]*(19321/216 + ((33377*I)/162)*Pi - (8794*Pi^2)/81 - 
         ((238*I)/9)*Pi^3 + (649*Pi^4)/108 + (13565*G[0, x])/81 + 
         ((5560*I)/27)*Pi*G[0, x] - (256*Pi^2*G[0, x])/9 - 
         ((44*I)/3)*Pi^3*G[0, x] - (7883*G[1, x])/81 - ((2264*I)/9)*Pi*
          G[1, x] + (874*Pi^2*G[1, x])/9 + ((256*I)/9)*Pi^3*G[1, x] + 
         (1852*G[0, 0, x])/27 - (84*I)*Pi*G[0, 0, x] + (4*Pi^2*G[0, 0, x])/
          3 - (692*G[0, 1, x])/9 - (60*I)*Pi*G[0, 1, x] + 
         40*Pi^2*G[0, 1, x] - (692*G[1, 0, x])/9 - (28*I)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/3 + (8*G[1, 1, x])/9 + (100*I)*Pi*G[1, 1, x] - 
         (176*Pi^2*G[1, 1, x])/3 - 168*G[0, 0, 0, x] - 
         ((128*I)/3)*Pi*G[0, 0, 0, x] + 36*G[0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, x] + 36*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + ((80*I)/3)*Pi*
          G[0, 1, 1, x] + 60*G[1, 0, 0, x] + ((280*I)/3)*Pi*G[1, 0, 0, x] + 
         12*G[1, 0, 1, x] + (32*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - ((152*I)/3)*Pi*
          G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 
         32*G[0, 1, 0, 1, x] - 32*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         16*G[1, 0, 1, 1, x] - 40*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
         ((24*I)*Pi*G[1, x] + 24*G[1, 1, x])*RATIO[x^(-1)] - 
         (188*Zeta[3])/9 + ((196*I)/9)*Pi*Zeta[3] + (512*G[0, x]*Zeta[3])/9 - 
         (800*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*((4*I)*Pi^3 - 
           (26*Pi^4)/15 + ((1246*I)/27)*Pi*G[0, x] - (136*Pi^2*G[0, x])/3 - 
           ((26*I)/9)*Pi^3*G[0, x] - (4*I)*Pi^3*G[1, x] + (1246*G[0, 0, x])/
            27 + ((380*I)/3)*Pi*G[0, 0, x] - (58*Pi^2*G[0, 0, x])/3 - 
           (28*I)*Pi*G[0, 1, x] + (28*Pi^2*G[0, 1, x])/3 - 
           (52*I)*Pi*G[1, 0, x] + (52*Pi^2*G[1, 0, x])/3 + 
           116*G[0, 0, 0, x] - ((76*I)/3)*Pi*G[0, 0, 0, x] - 
           28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 1, x] - 52*G[1, 0, 0, x] - 
           (12*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, x] - 
           88*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
           32*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
           12*G[1, 1, 0, 0, x] - 24*Zeta[3] - (32*I)*Pi*Zeta[3] - 
           8*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-19321/216 - ((22013*I)/162)*Pi + (5770*Pi^2)/81 + 
           ((176*I)/9)*Pi^3 - (1373*Pi^4)/540 - (7883*G[0, x])/81 - 
           ((1580*I)/9)*Pi*G[0, x] + (790*Pi^2*G[0, x])/9 + 
           ((184*I)/9)*Pi^3*G[0, x] + (7883*G[1, x])/81 + 
           ((1580*I)/9)*Pi*G[1, x] - (790*Pi^2*G[1, x])/9 - 
           ((184*I)/9)*Pi^3*G[1, x] - (224*G[0, 0, x])/9 - 
           (72*I)*Pi*G[0, 0, x] + (112*Pi^2*G[0, 0, x])/3 + 
           (224*G[0, 1, x])/9 + (88*I)*Pi*G[0, 1, x] - (176*Pi^2*G[0, 1, x])/
            3 + (224*G[1, 0, x])/9 + (72*I)*Pi*G[1, 0, x] - 
           (112*Pi^2*G[1, 0, x])/3 - (224*G[1, 1, x])/9 - 
           (88*I)*Pi*G[1, 1, x] + (176*Pi^2*G[1, 1, x])/3 + 8*G[0, 0, 0, x] + 
           ((280*I)/3)*Pi*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 1, x] - 
           (8*I)*Pi*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - ((152*I)/3)*Pi*
            G[0, 1, 1, x] - 8*G[1, 0, 0, x] - ((280*I)/3)*Pi*G[1, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] + ((152*I)/3)*Pi*G[1, 1, 1, x] + 
           96*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
           16*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
           8*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
           16*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
           64*G[1, 1, 1, 1, x] + (332*Zeta[3])/9 + ((380*I)/9)*Pi*Zeta[3] - 
           (368*G[0, x]*Zeta[3])/9 + (368*G[1, x]*Zeta[3])/9)) + 
       RATIO[x]*(-145/972 - ((19321*I)/216)*Pi + (153887*Pi^2)/1944 + 
         ((1978*I)/81)*Pi^3 - (11933*Pi^4)/2430 + ((41*I)/36)*Pi^5 - 
         (185*G[0, x])/6 - ((9611*I)/81)*Pi*G[0, x] + (6014*Pi^2*G[0, x])/
          81 + ((238*I)/9)*Pi^3*G[0, x] - (358*Pi^4*G[0, x])/45 + 
         (185*G[1, x])/6 + ((9611*I)/81)*Pi*G[1, x] - (6014*Pi^2*G[1, x])/
          81 - ((238*I)/9)*Pi^3*G[1, x] + (1066*Pi^4*G[1, x])/135 + 
         (8*G[0, 0, x])/3 + ((76*I)/9)*Pi*G[0, 0, x] + (136*Pi^2*G[0, 0, x])/
          9 + ((140*I)/9)*Pi^3*G[0, 0, x] - 24*G[0, 1, x] + 
         ((524*I)/9)*Pi*G[0, 1, x] - (584*Pi^2*G[0, 1, x])/9 - 
         ((104*I)/3)*Pi^3*G[0, 1, x] - 24*G[1, 0, x] - 
         ((76*I)/9)*Pi*G[1, 0, x] - (136*Pi^2*G[1, 0, x])/9 - 
         (12*I)*Pi^3*G[1, 0, x] + (136*G[1, 1, x])/3 - 
         ((524*I)/9)*Pi*G[1, 1, x] + (584*Pi^2*G[1, 1, x])/9 + 
         ((280*I)/9)*Pi^3*G[1, 1, x] + (52*G[0, 0, 0, x])/3 + 
         ((368*I)/3)*Pi*G[0, 0, 0, x] - (364*Pi^2*G[0, 0, 0, x])/9 + 
         16*G[0, 0, 1, x] + (48*I)*Pi*G[0, 0, 1, x] - 16*Pi^2*G[0, 0, 1, x] + 
         16*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         (112*Pi^2*G[0, 1, 0, x])/9 + (52*G[0, 1, 1, x])/3 - 
         ((112*I)/3)*Pi*G[0, 1, 1, x] + (92*Pi^2*G[0, 1, 1, x])/3 - 
         (52*G[1, 0, 0, x])/3 - ((368*I)/3)*Pi*G[1, 0, 0, x] + 
         44*Pi^2*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, x] + 
         (176*Pi^2*G[1, 0, 1, x])/9 - 16*G[1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] - 
         (52*G[1, 1, 1, x])/3 + ((112*I)/3)*Pi*G[1, 1, 1, x] - 
         (308*Pi^2*G[1, 1, 1, x])/9 + (344*G[0, 0, 0, 0, x])/3 - 
         (40*I)*Pi*G[0, 0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + 
         ((112*I)/3)*Pi*G[0, 1, 1, 0, x] - (136*G[0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] - (344*G[1, 0, 0, 0, x])/3 + 
         (40*I)*Pi*G[1, 0, 0, 0, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         ((88*I)/3)*Pi*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, x] - 
         (16*I)*Pi*G[1, 1, 1, 0, x] + (136*G[1, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 1, x] - 128*G[0, 0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 1, 0, 0, x] + 32*G[0, 0, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] + 
         32*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, x] - 
         32*G[0, 1, 0, 1, 0, x] + (16*G[0, 1, 0, 1, 1, x])/3 + 
         (64*G[0, 1, 1, 0, 0, x])/3 + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] + 64*G[0, 1, 1, 1, 1, x] + 
         128*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - (64*G[1, 0, 0, 1, 1, x])/3 - 
         (16*G[1, 0, 1, 0, 0, x])/3 - 32*G[1, 0, 1, 0, 1, x] - 
         32*G[1, 0, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
         64*G[1, 1, 1, 1, 1, x] + (5845*Zeta[3])/81 + ((20*I)/9)*Pi*Zeta[3] + 
         17*Pi^2*Zeta[3] - (584*G[0, x]*Zeta[3])/9 - ((728*I)/9)*Pi*G[0, x]*
          Zeta[3] + (584*G[1, x]*Zeta[3])/9 + ((920*I)/9)*Pi*G[1, x]*
          Zeta[3] + 128*G[0, 0, x]*Zeta[3] - (152*G[0, 1, x]*Zeta[3])/3 - 
         (256*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] - 
         (3400*Zeta[5])/9) + (1744*Zeta[5])/9 + RATIO[(1 - x)^(-1)]*
        (((-10*I)/3)*Pi^3 - (929*Pi^4)/135 - ((7*I)/45)*Pi^5 - 
         (992*Pi^6)/945 - ((17533*I)/162)*Pi*G[0, x] - (1144*Pi^2*G[0, x])/
          27 + ((221*I)/9)*Pi^3*G[0, x] + (47*Pi^4*G[0, x])/27 - 
         (12*I)*Pi^3*G[1, x] + (5*Pi^4*G[1, x])/9 - (17533*G[0, 0, x])/162 + 
         ((4030*I)/27)*Pi*G[0, 0, x] + 5*Pi^2*G[0, 0, x] - 
         (12*I)*Pi^3*G[0, 0, x] - ((560*I)/9)*Pi*G[0, 1, x] + 
         (272*Pi^2*G[0, 1, x])/9 - ((10*I)/3)*Pi^3*G[0, 1, x] - 
         (32*Pi^4*G[0, 1, x])/15 - ((380*I)/9)*Pi*G[1, 0, x] + 
         (140*Pi^2*G[1, 0, x])/3 + ((26*I)/3)*Pi^3*G[1, 0, x] + 
         ((4*I)/3)*Pi^3*G[1, 1, x] + (496*G[0, 0, 0, x])/3 - 
         ((256*I)/3)*Pi*G[0, 0, 0, x] + (82*Pi^2*G[0, 0, 0, x])/9 - 
         (560*G[0, 0, 1, x])/9 - ((136*I)/3)*Pi*G[0, 0, 1, x] + 
         42*Pi^2*G[0, 0, 1, x] + ((128*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (560*G[0, 1, 0, x])/9 - (128*I)*Pi*G[0, 1, 0, x] + 
         (86*Pi^2*G[0, 1, 0, x])/3 + ((64*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] - 
         (380*G[1, 0, 0, x])/9 - 10*Pi^2*G[1, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 1, x] - (8*Pi^2*G[1, 0, 1, x])/3 + 
         (36*I)*Pi*G[1, 1, 0, x] - (28*Pi^2*G[1, 1, 0, x])/3 - 
         (580*G[0, 0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 1, x] + (72*I)*Pi*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] - ((104*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (128*Pi^2*G[0, 0, 1, 0, x])/3 - (28*G[0, 0, 1, 1, x])/3 - 
         (72*I)*Pi*G[0, 0, 1, 1, x] - 112*G[0, 1, 0, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 + 
         12*G[0, 1, 0, 1, x] - (116*I)*Pi*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 1, x] + 88*G[1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] + (20*I)*Pi*G[1, 0, 1, 1, x] + 
         36*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 76*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] + 
         60*G[0, 0, 0, 1, 1, x] + (88*G[0, 0, 1, 0, 0, x])/3 - 
         72*G[0, 0, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 0, x] - 
         (256*I)*Pi*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] - (64*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         92*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] - 
         36*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
         16*G[1, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
         20*G[1, 0, 1, 1, 0, x] - 16*G[1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] - 256*G[0, 0, 1, 1, 0, 0, x] - 
         64*G[0, 1, 0, 1, 0, 0, x] + 20*Zeta[3] + ((272*I)/3)*Pi*Zeta[3] - 
         (88*Pi^2*Zeta[3])/3 + 184*G[0, x]*Zeta[3] + ((664*I)/9)*Pi*G[0, x]*
          Zeta[3] + 72*G[1, x]*Zeta[3] - (16*I)*Pi*G[1, x]*Zeta[3] + 
         (160*G[0, 0, x]*Zeta[3])/9 + 176*G[0, 1, x]*Zeta[3] + 
         (128*I)*Pi*G[0, 1, x]*Zeta[3] + 24*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] - 256*G[0, 0, 1, x]*Zeta[3] + 
         128*G[0, 1, 0, x]*Zeta[3] - 256*Zeta[3]^2 + 212*Zeta[5]))/Nc^2)) + 
 DD[i1, i2]*DD[i3, i4]*(152592883/104976 + ((9870281*I)/5832)*Pi - 
   (53192255*Pi^2)/69984 - ((371743*I)/1944)*Pi^3 - (14723*Pi^4)/1620 + 
   ((1199*I)/540)*Pi^5 + (1272917*Pi^6)/408240 + (11175421*G[0, x])/11664 + 
   ((227587*I)/324)*Pi*G[0, x] - (67447*Pi^2*G[0, x])/486 - 
   ((463*I)/9)*Pi^3*G[0, x] + (13597*Pi^4*G[0, x])/1080 - 
   ((166*I)/45)*Pi^5*G[0, x] - (340691*G[1, x])/1458 - 
   ((30743*I)/216)*Pi*G[1, x] + (147613*Pi^2*G[1, x])/486 + 
   ((1729*I)/54)*Pi^3*G[1, x] + (197*Pi^4*G[1, x])/180 + 
   ((127*I)/36)*Pi^5*G[1, x] - (17659*G[0, 0, x])/216 - 
   ((36139*I)/54)*Pi*G[0, 0, x] - 214*Pi^2*G[0, 0, x] + 
   ((626*I)/9)*Pi^3*G[0, 0, x] + (193*Pi^4*G[0, 0, x])/36 - 
   (2798*G[0, 1, x])/27 - ((4805*I)/27)*Pi*G[0, 1, x] + 
   (463*Pi^2*G[0, 1, x])/9 - ((29*I)/9)*Pi^3*G[0, 1, x] + 
   (2507*Pi^4*G[0, 1, x])/90 - (2798*G[1, 0, x])/27 + 
   ((16825*I)/108)*Pi*G[1, 0, x] - (598*Pi^2*G[1, 0, x])/9 + 
   ((173*I)/9)*Pi^3*G[1, 0, x] - (Pi^4*G[1, 0, x])/45 + 220*G[1, 1, x] + 
   ((124*I)/9)*Pi*G[1, 1, x] - 148*Pi^2*G[1, 1, x] - 
   ((118*I)/9)*Pi^3*G[1, 1, x] - (1198*Pi^4*G[1, 1, x])/45 - 
   (2780*G[0, 0, 0, x])/3 + ((2618*I)/9)*Pi*G[0, 0, 0, x] + 
   (1891*Pi^2*G[0, 0, 0, x])/9 - (10*I)*Pi^3*G[0, 0, 0, x] + 
   (2347*G[0, 0, 1, x])/27 + ((685*I)/3)*Pi*G[0, 0, 1, x] + 
   (2146*Pi^2*G[0, 0, 1, x])/9 - ((626*I)/9)*Pi^3*G[0, 0, 1, x] + 
   (2347*G[0, 1, 0, x])/27 + ((5015*I)/18)*Pi*G[0, 1, 0, x] + 
   (107*Pi^2*G[0, 1, 0, x])/3 - ((194*I)/3)*Pi^3*G[0, 1, 0, x] - 
   (1078*G[0, 1, 1, x])/9 + ((11*I)/3)*Pi*G[0, 1, 1, x] - 
   (1670*Pi^2*G[0, 1, 1, x])/9 + ((328*I)/9)*Pi^3*G[0, 1, 1, x] + 
   (43801*G[1, 0, 0, x])/108 + (328*I)*Pi*G[1, 0, 0, x] + 
   95*Pi^2*G[1, 0, 0, x] - ((70*I)/3)*Pi^3*G[1, 0, 0, x] - 
   (314*G[1, 0, 1, x])/3 + ((56*I)/3)*Pi*G[1, 0, 1, x] - 
   (1088*Pi^2*G[1, 0, 1, x])/9 + ((380*I)/9)*Pi^3*G[1, 0, 1, x] - 
   (314*G[1, 1, 0, x])/3 - ((34*I)/3)*Pi*G[1, 1, 0, x] + 
   (149*Pi^2*G[1, 1, 0, x])/9 - (6*I)*Pi^3*G[1, 1, 0, x] + 
   (580*G[1, 1, 1, x])/9 - ((31*I)/3)*Pi*G[1, 1, 1, x] + 
   (1063*Pi^2*G[1, 1, 1, x])/9 - ((376*I)/9)*Pi^3*G[1, 1, 1, x] + 
   (5243*G[0, 0, 0, 0, x])/9 + (35*I)*Pi*G[0, 0, 0, 0, x] - 
   (2*Pi^2*G[0, 0, 0, 0, x])/3 + (1481*G[0, 0, 0, 1, x])/3 - 
   ((274*I)/3)*Pi*G[0, 0, 0, 1, x] - (1004*Pi^2*G[0, 0, 0, 1, x])/3 + 
   (1481*G[0, 0, 1, 0, x])/3 - ((1699*I)/3)*Pi*G[0, 0, 1, 0, x] - 
   160*Pi^2*G[0, 0, 1, 0, x] - (826*G[0, 0, 1, 1, x])/3 + 
   ((140*I)/3)*Pi*G[0, 0, 1, 1, x] + (1496*Pi^2*G[0, 0, 1, 1, x])/9 + 
   (4787*G[0, 1, 0, 0, x])/18 - (288*I)*Pi*G[0, 1, 0, 0, x] - 
   (106*Pi^2*G[0, 1, 0, 0, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
   ((472*I)/3)*Pi*G[0, 1, 0, 1, x] + (752*Pi^2*G[0, 1, 0, 1, x])/3 + 
   (8*G[0, 1, 1, 0, x])/3 + ((1064*I)/3)*Pi*G[0, 1, 1, 0, x] + 
   (416*Pi^2*G[0, 1, 1, 0, x])/3 + (11*G[0, 1, 1, 1, x])/3 + 
   (96*I)*Pi*G[0, 1, 1, 1, x] - (730*Pi^2*G[0, 1, 1, 1, x])/9 + 
   (571*G[1, 0, 0, 0, x])/3 - (351*I)*Pi*G[1, 0, 0, 0, x] - 
   98*Pi^2*G[1, 0, 0, 0, x] + 3*G[1, 0, 0, 1, x] - 
   ((148*I)/3)*Pi*G[1, 0, 0, 1, x] - (232*Pi^2*G[1, 0, 0, 1, x])/9 + 
   3*G[1, 0, 1, 0, x] + (60*I)*Pi*G[1, 0, 1, 0, x] + 
   (44*Pi^2*G[1, 0, 1, 0, x])/9 - (139*G[1, 0, 1, 1, x])/3 + 
   (136*I)*Pi*G[1, 0, 1, 1, x] + 4*Pi^2*G[1, 0, 1, 1, x] - 
   (166*G[1, 1, 0, 0, x])/3 - (64*I)*Pi*G[1, 1, 0, 0, x] - 
   (202*Pi^2*G[1, 1, 0, 0, x])/3 - 18*G[1, 1, 0, 1, x] - 
   ((106*I)/3)*Pi*G[1, 1, 0, 1, x] - (40*Pi^2*G[1, 1, 0, 1, x])/9 - 
   18*G[1, 1, 1, 0, x] + ((14*I)/3)*Pi*G[1, 1, 1, 0, x] + 
   (92*Pi^2*G[1, 1, 1, 0, x])/9 - 39*G[1, 1, 1, 1, x] - 
   ((40*I)/3)*Pi*G[1, 1, 1, 1, x] - (50*Pi^2*G[1, 1, 1, 1, x])/3 + 
   51*G[0, 0, 0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, 0, 0, x] - 
   304*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 
   304*G[0, 0, 0, 1, 0, x] + ((874*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
   (394*G[0, 0, 0, 1, 1, x])/3 + (104*I)*Pi*G[0, 0, 0, 1, 1, x] - 
   (1123*G[0, 0, 1, 0, 0, x])/3 + ((160*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
   (820*G[0, 0, 1, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, 0, 1, x] - 
   (820*G[0, 0, 1, 1, 0, x])/3 - ((40*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
   (1700*G[0, 0, 1, 1, 1, x])/3 - ((272*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
   (1274*G[0, 1, 0, 0, 0, x])/3 - (42*I)*Pi*G[0, 1, 0, 0, 0, x] - 
   (74*G[0, 1, 0, 0, 1, x])/3 - (44*I)*Pi*G[0, 1, 0, 0, 1, x] - 
   (74*G[0, 1, 0, 1, 0, x])/3 - ((296*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
   (1114*G[0, 1, 0, 1, 1, x])/3 - (252*I)*Pi*G[0, 1, 0, 1, 1, x] + 
   184*G[0, 1, 1, 0, 0, x] - ((188*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
   360*G[0, 1, 1, 0, 1, x] - (128*I)*Pi*G[0, 1, 1, 0, 1, x] + 
   360*G[0, 1, 1, 1, 0, x] - ((292*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
   (1252*G[0, 1, 1, 1, 1, x])/3 + ((400*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
   (929*G[1, 0, 0, 0, 0, x])/3 + (64*I)*Pi*G[1, 0, 0, 0, 0, x] - 
   (632*G[1, 0, 0, 0, 1, x])/3 + (56*I)*Pi*G[1, 0, 0, 0, 1, x] - 
   (632*G[1, 0, 0, 1, 0, x])/3 + ((232*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 
   124*G[1, 0, 0, 1, 1, x] - ((260*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
   92*G[1, 0, 1, 0, 0, x] - ((116*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + 
   (344*G[1, 0, 1, 0, 1, x])/3 + ((76*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 
   (344*G[1, 0, 1, 1, 0, x])/3 - (56*I)*Pi*G[1, 0, 1, 1, 0, x] + 
   12*G[1, 0, 1, 1, 1, x] + (46*G[1, 1, 0, 0, 0, x])/3 - 
   (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 42*G[1, 1, 0, 0, 1, x] + 
   (144*I)*Pi*G[1, 1, 0, 0, 1, x] - 42*G[1, 1, 0, 1, 0, x] + 
   ((112*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (20*G[1, 1, 0, 1, 1, x])/3 - 
   ((224*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (182*G[1, 1, 1, 0, 0, x])/3 - 
   ((104*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (208*G[1, 1, 1, 0, 1, x])/3 - 
   ((92*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (208*G[1, 1, 1, 1, 0, x])/3 + 
   (24*I)*Pi*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] - 
   (64*I)*Pi*G[1, 1, 1, 1, 1, x] - 94*G[0, 0, 0, 0, 0, 0, x] + 
   24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] - 
   8*G[0, 0, 0, 0, 1, 1, x] - 18*G[0, 0, 0, 1, 0, 0, x] + 
   (1024*G[0, 0, 0, 1, 0, 1, x])/3 + (1024*G[0, 0, 0, 1, 1, 0, x])/3 - 
   (1480*G[0, 0, 0, 1, 1, 1, x])/3 - 48*G[0, 0, 1, 0, 0, 0, x] + 
   (256*G[0, 0, 1, 0, 0, 1, x])/3 + (256*G[0, 0, 1, 0, 1, 0, x])/3 - 
   (712*G[0, 0, 1, 0, 1, 1, x])/3 + 176*G[0, 0, 1, 1, 0, 0, x] - 
   (1000*G[0, 0, 1, 1, 0, 1, x])/3 - (1000*G[0, 0, 1, 1, 1, 0, x])/3 + 
   (1184*G[0, 0, 1, 1, 1, 1, x])/3 - 58*G[0, 1, 0, 0, 0, 0, x] - 
   48*G[0, 1, 0, 0, 0, 1, x] - 48*G[0, 1, 0, 0, 1, 0, x] - 
   36*G[0, 1, 0, 0, 1, 1, x] + 164*G[0, 1, 0, 1, 0, 0, x] - 
   (908*G[0, 1, 0, 1, 0, 1, x])/3 - (908*G[0, 1, 0, 1, 1, 0, x])/3 + 
   (392*G[0, 1, 0, 1, 1, 1, x])/3 + 64*G[0, 1, 1, 0, 0, 0, x] - 
   (500*G[0, 1, 1, 0, 0, 1, x])/3 - (500*G[0, 1, 1, 0, 1, 0, x])/3 + 
   (356*G[0, 1, 1, 0, 1, 1, x])/3 - 164*G[0, 1, 1, 1, 0, 0, x] + 
   (440*G[0, 1, 1, 1, 0, 1, x])/3 + (440*G[0, 1, 1, 1, 1, 0, x])/3 - 
   (304*G[0, 1, 1, 1, 1, 1, x])/3 - 248*G[1, 0, 0, 0, 0, 0, x] + 
   248*G[1, 0, 0, 0, 0, 1, x] + 248*G[1, 0, 0, 0, 1, 0, x] - 
   152*G[1, 0, 0, 0, 1, 1, x] + 76*G[1, 0, 0, 1, 0, 0, x] + 
   (124*G[1, 0, 0, 1, 0, 1, x])/3 + (124*G[1, 0, 0, 1, 1, 0, x])/3 - 
   136*G[1, 0, 0, 1, 1, 1, x] - 64*G[1, 0, 1, 0, 0, 0, x] + 
   (148*G[1, 0, 1, 0, 0, 1, x])/3 + (148*G[1, 0, 1, 0, 1, 0, x])/3 - 
   24*G[1, 0, 1, 0, 1, 1, x] - 48*G[1, 0, 1, 1, 0, 0, x] - 
   8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] - 
   152*G[1, 1, 0, 0, 0, 0, x] + 112*G[1, 1, 0, 0, 0, 1, x] + 
   112*G[1, 1, 0, 0, 1, 0, x] + 40*G[1, 1, 0, 0, 1, 1, x] + 
   56*G[1, 1, 0, 1, 0, 0, x] - (32*G[1, 1, 0, 1, 0, 1, x])/3 - 
   (32*G[1, 1, 0, 1, 1, 0, x])/3 - 88*G[1, 1, 0, 1, 1, 1, x] + 
   16*G[1, 1, 1, 0, 0, 0, x] - (104*G[1, 1, 1, 0, 0, 1, x])/3 - 
   (104*G[1, 1, 1, 0, 1, 0, x])/3 - 52*G[1, 1, 1, 0, 1, 1, x] + 
   16*G[1, 1, 1, 1, 0, 0, x] - 48*G[1, 1, 1, 1, 0, 1, x] - 
   48*G[1, 1, 1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, 1, 1, x] + 
   Log[mu2/s]^6*(1/2 - RATIO[x]/2) + Log[mu2/s]^5*(-29/18 + I*Pi - G[0, x] - 
     G[1, x] + (29/18 - I*Pi + G[0, x] + G[1, x])*RATIO[x]) + 
   Log[mu2/s]^4*(-19 - ((64*I)/9)*Pi - Pi^2/12 - (13*G[0, x])/2 - 
     (8*I)*Pi*G[0, x] + (67*G[1, x])/9 + (3*I)*Pi*G[1, x] - 11*G[0, 0, x] + 
     8*G[0, 1, x] + 8*G[1, 0, x] + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
      RATIO[(1 - x)^(-1)] + (19 + ((119*I)/18)*Pi + Pi^2/12 + 6*G[0, x] + 
       (9*I)*Pi*G[0, x] - (67*G[1, x])/9 - (3*I)*Pi*G[1, x] + 12*G[0, 0, x] - 
       8*G[0, 1, x] - 8*G[1, 0, x])*RATIO[x]) + 
   (Nf^3*(-1000/729 - ((200*I)/81)*Pi + (40*Pi^2)/27 + ((8*I)/27)*Pi^3 + 
      Log[mu2/s]^3*(-8/27 + (8*RATIO[x])/27) + 
      (1000/729 + ((200*I)/81)*Pi - (40*Pi^2)/27 - ((8*I)/27)*Pi^3)*
       RATIO[x] + Log[mu2/s]^2*(-40/27 - ((8*I)/9)*Pi + 
        (40/27 + ((8*I)/9)*Pi)*RATIO[x]) + Log[mu2/s]*
       (-200/81 - ((80*I)/27)*Pi + (8*Pi^2)/9 + 
        (200/81 + ((80*I)/27)*Pi - (8*Pi^2)/9)*RATIO[x])))/Nc + 
   (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
    RATIO[x^2] - (189443*Zeta[3])/243 - ((3688*I)/9)*Pi*Zeta[3] + 
   (865*Pi^2*Zeta[3])/18 + ((113*I)/9)*Pi^3*Zeta[3] - 
   (6973*G[0, x]*Zeta[3])/27 - (358*I)*Pi*G[0, x]*Zeta[3] - 
   (358*Pi^2*G[0, x]*Zeta[3])/9 + (3646*G[1, x]*Zeta[3])/27 + 
   ((592*I)/9)*Pi*G[1, x]*Zeta[3] - (71*Pi^2*G[1, x]*Zeta[3])/9 - 
   470*G[0, 0, x]*Zeta[3] + (188*I)*Pi*G[0, 0, x]*Zeta[3] - 
   (416*G[0, 1, x]*Zeta[3])/3 + (168*I)*Pi*G[0, 1, x]*Zeta[3] + 
   386*G[1, 0, x]*Zeta[3] + ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
   112*G[1, 1, x]*Zeta[3] + ((56*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
   400*G[0, 0, 0, x]*Zeta[3] + 244*G[0, 0, 1, x]*Zeta[3] - 
   200*G[0, 1, 0, x]*Zeta[3] - 16*G[0, 1, 1, x]*Zeta[3] - 
   12*G[1, 0, 0, x]*Zeta[3] + (188*G[1, 0, 1, x]*Zeta[3])/3 - 
   80*G[1, 1, 0, x]*Zeta[3] + (212*G[1, 1, 1, x]*Zeta[3])/3 + 
   (5018*Zeta[3]^2)/9 + Log[mu2/s]^3*(-4451/108 - ((109*I)/3)*Pi + 
     (731*Pi^2)/54 + I*Pi^3 + (575*G[0, x])/27 + (2*I)*Pi*G[0, x] + 
     (23*Pi^2*G[0, x])/3 + (496*G[1, x])/27 + ((106*I)/9)*Pi*G[1, x] - 
     (43*Pi^2*G[1, x])/3 + 46*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 
     18*G[0, 1, x] + ((76*I)/3)*Pi*G[0, 1, x] - 18*G[1, 0, x] + 
     ((76*I)/3)*Pi*G[1, 0, x] - ((32*I)/3)*Pi*G[1, 1, x] + 44*G[0, 0, 0, x] + 
     4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - (32*G[0, 1, 1, x])/3 + 
     4*G[1, 0, 0, x] - (32*G[1, 0, 1, x])/3 - (32*G[1, 1, 0, x])/3 + 
     ((-3*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] - 3*G[0, 0, x] - 
       (18*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 
       18*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
     RATIO[x]*(4451/108 + ((100*I)/3)*Pi - (407*Pi^2)/54 - I*Pi^3 - 
       (656*G[0, x])/27 - (8*I)*Pi*G[0, x] - (59*Pi^2*G[0, x])/3 - 
       (496*G[1, x])/27 - ((88*I)/9)*Pi*G[1, x] + (43*Pi^2*G[1, x])/3 - 
       52*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] + 20*G[0, 1, x] - 
       ((88*I)/3)*Pi*G[0, 1, x] + 20*G[1, 0, x] - ((88*I)/3)*Pi*G[1, 0, x] + 
       ((32*I)/3)*Pi*G[1, 1, x] - 8*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + (32*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] + 
       (32*G[1, 0, 1, x])/3 + (32*G[1, 1, 0, x])/3 - 16*Zeta[3]) + 
     16*Zeta[3]) + RATIO[x^(-2)]*((-2*Pi^2*G[1, 0, 1, x])/3 + 
     (Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, 1, x] - 
     (2*I)*Pi*G[1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
     2*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, x]*Zeta[3] - 
     4*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*((-185*I)*Pi*G[1, x] + 
     (550*Pi^2*G[1, x])/3 - ((20*I)/3)*Pi^3*G[1, x] - 
     ((476*I)/3)*Pi*G[0, 1, x] + (358*Pi^2*G[0, 1, x])/3 - 
     ((524*I)/3)*Pi*G[1, 0, x] + (172*Pi^2*G[1, 0, x])/3 - 185*G[1, 1, x] - 
     ((362*I)/3)*Pi*G[1, 1, x] - (239*Pi^2*G[1, 1, x])/3 - 
     (128*I)*Pi*G[0, 1, 0, x] - (476*G[0, 1, 1, x])/3 - 
     (38*I)*Pi*G[0, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, x] - 
     (524*G[1, 0, 1, x])/3 + (14*I)*Pi*G[1, 0, 1, x] + 
     (10*Pi^2*G[1, 0, 1, x])/3 - (524*G[1, 1, 0, x])/3 + 
     (136*I)*Pi*G[1, 1, 0, x] + 98*G[1, 1, 1, x] + (56*I)*Pi*G[1, 1, 1, x] - 
     (5*Pi^2*G[1, 1, 1, x])/3 - 128*G[0, 1, 0, 1, x] - 128*G[0, 1, 1, 0, x] + 
     154*G[0, 1, 1, 1, x] - 48*G[1, 0, 0, 1, x] - 48*G[1, 0, 1, 0, x] + 
     126*G[1, 0, 1, 1, x] - (10*I)*Pi*G[1, 0, 1, 1, x] + 
     40*G[1, 1, 0, 0, x] + 160*G[1, 1, 0, 1, x] + 
     (10*I)*Pi*G[1, 1, 0, 1, x] + 160*G[1, 1, 1, 0, x] - 
     128*G[1, 1, 1, 1, x] - 10*G[1, 0, 1, 1, 1, x] + 10*G[1, 1, 0, 1, 1, x] - 
     (12*I)*Pi*Zeta[3] - 36*G[1, x]*Zeta[3] + (60*I)*Pi*G[1, x]*Zeta[3] + 
     20*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^2*(68983/432 + ((423*I)/4)*Pi - 
     (32*Pi^2)/3 + ((203*I)/18)*Pi^3 - (529*Pi^4)/360 + (881*G[0, x])/3 + 
     ((1439*I)/9)*Pi*G[0, x] - (301*Pi^2*G[0, x])/18 + 
     ((8*I)/3)*Pi^3*G[0, x] - (1157*G[1, x])/18 - ((425*I)/9)*Pi*G[1, x] - 
     (71*Pi^2*G[1, x])/6 - ((59*I)/3)*Pi^3*G[1, x] + (583*G[0, 0, x])/3 - 
     ((22*I)/3)*Pi*G[0, 0, x] - 17*Pi^2*G[0, 0, x] - (295*G[0, 1, x])/3 - 
     (10*I)*Pi*G[0, 1, x] - 36*Pi^2*G[0, 1, x] - (295*G[1, 0, x])/3 - 
     ((46*I)/3)*Pi*G[1, 0, x] - 18*Pi^2*G[1, 0, x] - 4*G[1, 1, x] + 
     ((8*I)/3)*Pi*G[1, 1, x] + (124*Pi^2*G[1, 1, x])/3 - 196*G[0, 0, 0, x] + 
     (40*I)*Pi*G[0, 0, 0, x] + (152*G[0, 0, 1, x])/3 + 
     (8*I)*Pi*G[0, 0, 1, x] + (152*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/3 - 
     (32*I)*Pi*G[0, 1, 1, x] + (86*G[1, 0, 0, x])/3 - 
     (24*I)*Pi*G[1, 0, 0, x] + 10*G[1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, x] + 
     10*G[1, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
     (4*I)*Pi*G[1, 1, 1, x] - 72*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
     20*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 
     12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
     24*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
     8*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
     8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (515*Zeta[3])/9 + 
     (42*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - 30*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((-8*I)/3)*Pi^3 + Pi^4/18 + ((95*I)/6)*Pi*G[0, x] - 
       Pi^2*G[0, x] + ((49*I)/6)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] + 
       (95*G[0, 0, x])/6 + ((185*I)/3)*Pi*G[0, 0, x] + 
       (113*Pi^2*G[0, 0, x])/6 - ((73*I)/3)*Pi*G[0, 1, x] - 
       (22*Pi^2*G[0, 1, x])/3 - ((25*I)/3)*Pi*G[1, 0, x] - 
       8*Pi^2*G[1, 0, x] + 95*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] - 
       (73*G[0, 0, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] - (73*G[0, 1, 0, x])/3 + 
       (12*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] - 
       (25*G[1, 0, 0, x])/3 + (10*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
       50*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 
       14*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 16*Zeta[3] + 
       8*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
     RATIO[x]*(-68983/432 - ((983*I)/12)*Pi + 9*Pi^2 + ((14*I)/9)*Pi^3 + 
       (69*Pi^4)/40 - (1619*G[0, x])/6 - ((1682*I)/9)*Pi*G[0, x] + 
       (338*Pi^2*G[0, x])/9 - (19*I)*Pi^3*G[0, x] + (1157*G[1, x])/18 + 
       ((242*I)/9)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 + 
       ((55*I)/3)*Pi^3*G[1, x] - 192*G[0, 0, x] - (144*I)*Pi*G[0, 0, x] - 
       (62*Pi^2*G[0, 0, x])/3 + 78*G[0, 1, x] + ((194*I)/3)*Pi*G[0, 1, x] + 
       (158*Pi^2*G[0, 1, x])/3 + 78*G[1, 0, x] + (48*I)*Pi*G[1, 0, x] + 
       34*Pi^2*G[1, 0, x] + 4*G[1, 1, x] - ((14*I)/3)*Pi*G[1, 1, x] - 
       (124*Pi^2*G[1, 1, x])/3 - (60*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
       (32*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] - 
       (22*G[0, 1, 1, x])/3 + (36*I)*Pi*G[0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + (32*I)*Pi*G[1, 0, 1, x] - 
       12*G[1, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
       8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
       (695*Zeta[3])/9 - (54*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
       38*G[1, x]*Zeta[3])) + Nf^2*(469964/6561 + ((17087*I)/243)*Pi - 
     26*Pi^2 - (5*I)*Pi^3 + (143*Pi^4)/243 + (10492*G[0, x])/729 + 
     ((112*I)/81)*Pi*G[0, x] - (8*Pi^2*G[0, x])/27 - ((4*I)/9)*Pi^3*G[0, x] - 
     (392*G[0, 0, x])/27 - ((44*I)/9)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/9 + 
     ((44*I)/9)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 + 
     (20*G[0, 0, 0, x])/3 + ((8*I)/9)*Pi*G[0, 0, 0, x] - 
     ((8*I)/9)*Pi*G[0, 1, 0, x] + (44*G[1, 0, 0, x])/9 - 
     (16*G[0, 0, 0, 0, x])/9 - (8*G[0, 1, 0, 0, x])/9 - 
     (8*G[1, 0, 0, 0, x])/3 + Log[mu2/s]^4*(-2/3 + (2*RATIO[x])/3) + 
     Log[mu2/s]^3*(-14/27 - ((28*I)/27)*Pi + (44*G[0, x])/27 + 
       (14/27 + ((28*I)/27)*Pi - (44*G[0, x])/27)*RATIO[x]) + 
     Log[mu2/s]^2*(1163/81 + ((58*I)/9)*Pi + (2*Pi^2)/9 + 8*G[0, x] + 
       ((20*I)/9)*Pi*G[0, x] - (8*G[0, 0, x])/3 + 
       (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-1163/81 - ((46*I)/9)*Pi - (2*Pi^2)/9 - (20*G[0, x])/3 - 
         ((44*I)/9)*Pi*G[0, x])*RATIO[x]) + (3196*Zeta[3])/243 + 
     ((188*I)/27)*Pi*Zeta[3] - (80*G[0, x]*Zeta[3])/27 + 
     Log[mu2/s]*(40769/729 + ((3614*I)/81)*Pi - (31*Pi^2)/3 - 
       ((8*I)/9)*Pi^3 + (1288*G[0, x])/81 + ((40*I)/9)*Pi*G[0, x] - 
       (4*Pi^2*G[0, x])/3 - (104*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] + 
       ((8*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 + 
       (((64*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - 
         (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(-40769/729 - ((3038*I)/81)*Pi + (77*Pi^2)/9 + 
         ((8*I)/9)*Pi^3 - (712*G[0, x])/81 - ((40*I)/3)*Pi*G[0, x] + 
         (44*Pi^2*G[0, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] - 
         ((8*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 - 
         (8*G[1, 0, 0, x])/3 - (268*Zeta[3])/27) + (268*Zeta[3])/27) + 
     RATIO[(1 - x)^(-1)]*((2*Pi^4)/135 + ((292*I)/27)*Pi*G[0, x] - 
       (128*Pi^2*G[0, x])/27 - ((16*I)/27)*Pi^3*G[0, x] + 
       (292*G[0, 0, x])/27 + (4*Pi^2*G[0, 0, x])/9 - (64*G[0, 0, 0, x])/9 - 
       ((4*I)/9)*Pi*G[0, 0, 0, x] + ((4*I)/9)*Pi*G[0, 1, 0, x] + 
       (20*G[0, 0, 0, 0, x])/9 + (4*G[0, 1, 0, 0, x])/9 - 
       ((8*I)/9)*Pi*Zeta[3] - (8*G[0, x]*Zeta[3])/9) + 
     RATIO[x]*(-469964/6561 - ((14459*I)/243)*Pi + (574*Pi^2)/27 + 
       ((119*I)/27)*Pi^3 - (751*Pi^4)/1215 - (2608*G[0, x])/729 - 
       ((712*I)/81)*Pi*G[0, x] + (20*Pi^2*G[0, x])/3 + 
       ((44*I)/27)*Pi^3*G[0, x] + ((40*I)/9)*Pi*G[0, 0, x] - 
       (16*Pi^2*G[0, 0, x])/9 - ((40*I)/9)*Pi*G[1, 0, x] + 
       (16*Pi^2*G[1, 0, x])/9 + (40*G[0, 0, 0, x])/9 - (40*G[1, 0, 0, x])/9 - 
       (8*G[0, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 0, x])/3 - (3412*Zeta[3])/243 - 
       ((140*I)/27)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/27) + 
     (441631/26244 + ((65423*I)/1458)*Pi - (1852*Pi^2)/81 - 
       ((149*I)/27)*Pi^3 + (947*Pi^4)/1215 + (10492*G[0, x])/729 + 
       ((112*I)/81)*Pi*G[0, x] - (8*Pi^2*G[0, x])/27 - 
       ((4*I)/9)*Pi^3*G[0, x] - (2608*G[1, x])/729 - 
       ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
       ((44*I)/27)*Pi^3*G[1, x] - (392*G[0, 0, x])/27 - 
       ((44*I)/9)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/9 - 
       ((40*I)/9)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 + 
       ((44*I)/9)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 + 
       ((40*I)/9)*Pi*G[1, 1, x] - (16*Pi^2*G[1, 1, x])/9 + 
       (20*G[0, 0, 0, x])/3 + ((8*I)/9)*Pi*G[0, 0, 0, x] - 
       ((8*I)/9)*Pi*G[0, 1, 0, x] - (40*G[0, 1, 1, x])/9 + 
       (44*G[1, 0, 0, x])/9 + (40*G[1, 1, 1, x])/9 - (16*G[0, 0, 0, 0, x])/
        9 - (8*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 1, 1, x])/3 - 
       (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(2/3 - (2*RATIO[x])/3) + Log[mu2/s]^3*
        (146/27 + ((8*I)/3)*Pi + (44*G[0, x])/27 - (44*G[1, x])/27 + 
         (-146/27 - ((8*I)/3)*Pi - (44*G[0, x])/27 + (44*G[1, x])/27)*
          RATIO[x]) + Log[mu2/s]^2*(1627/81 + ((158*I)/9)*Pi - (34*Pi^2)/9 + 
         8*G[0, x] + ((20*I)/9)*Pi*G[0, x] - (20*G[1, x])/3 - 
         ((44*I)/9)*Pi*G[1, x] - (8*G[0, 0, x])/3 + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-1627/81 - ((146*I)/9)*Pi + (34*Pi^2)/9 - (20*G[0, x])/3 - 
           ((44*I)/9)*Pi*G[0, x] + (20*G[1, x])/3 + ((44*I)/9)*Pi*G[1, x])*
          RATIO[x]) + (5552*Zeta[3])/243 + ((284*I)/27)*Pi*Zeta[3] - 
       (80*G[0, x]*Zeta[3])/27 + (128*G[1, x]*Zeta[3])/27 + 
       Log[mu2/s]*(49655/1458 + ((3830*I)/81)*Pi - (151*Pi^2)/9 - 
         ((8*I)/3)*Pi^3 + (1288*G[0, x])/81 + ((40*I)/9)*Pi*G[0, x] - 
         (4*Pi^2*G[0, x])/3 - (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + 
         (44*Pi^2*G[1, x])/9 - (104*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] - 
         ((8*I)/3)*Pi*G[0, 1, x] + ((8*I)/3)*Pi*G[1, 0, x] + 
         ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
         (((64*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - 
           (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         RATIO[x]*(-49655/1458 - ((3254*I)/81)*Pi + 15*Pi^2 + 
           ((8*I)/3)*Pi^3 - (712*G[0, x])/81 - ((40*I)/3)*Pi*G[0, x] + 
           (44*Pi^2*G[0, x])/9 + (712*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] - 
           (44*Pi^2*G[1, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 1, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
           ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 + 
           (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - (8*G[1, 1, 1, x])/3 - 
           (308*Zeta[3])/27) + (308*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        ((2*Pi^4)/135 + ((292*I)/27)*Pi*G[0, x] - (128*Pi^2*G[0, x])/27 - 
         ((16*I)/27)*Pi^3*G[0, x] + (292*G[0, 0, x])/27 + 
         (4*Pi^2*G[0, 0, x])/9 - (64*G[0, 0, 0, x])/9 - 
         ((4*I)/9)*Pi*G[0, 0, 0, x] + ((4*I)/9)*Pi*G[0, 1, 0, x] + 
         (20*G[0, 0, 0, 0, x])/9 + (4*G[0, 1, 0, 0, x])/9 - 
         ((8*I)/9)*Pi*Zeta[3] - (8*G[0, x]*Zeta[3])/9) + 
       RATIO[x]*(-441631/26244 - ((49655*I)/1458)*Pi + (1468*Pi^2)/81 + 
         ((133*I)/27)*Pi^3 - (983*Pi^4)/1215 - (2608*G[0, x])/729 - 
         ((712*I)/81)*Pi*G[0, x] + (20*Pi^2*G[0, x])/3 + 
         ((44*I)/27)*Pi^3*G[0, x] + (2608*G[1, x])/729 + 
         ((712*I)/81)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 - 
         ((44*I)/27)*Pi^3*G[1, x] + ((40*I)/9)*Pi*G[0, 0, x] - 
         (16*Pi^2*G[0, 0, x])/9 + ((40*I)/9)*Pi*G[0, 1, x] - 
         (16*Pi^2*G[0, 1, x])/9 - ((40*I)/9)*Pi*G[1, 0, x] + 
         (16*Pi^2*G[1, 0, x])/9 - ((40*I)/9)*Pi*G[1, 1, x] + 
         (16*Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/9 + 
         (40*G[0, 1, 1, x])/9 - (40*G[1, 0, 0, x])/9 - (40*G[1, 1, 1, x])/9 - 
         (8*G[0, 0, 0, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/3 + (8*G[1, 1, 1, 1, x])/3 - 
         (5768*Zeta[3])/243 - ((236*I)/27)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/
          27 - (128*G[1, x]*Zeta[3])/27))/Nc^2) + (5188*Zeta[5])/9 - 
   (270*I)*Pi*Zeta[5] - 104*G[0, x]*Zeta[5] - 30*G[1, x]*Zeta[5] + 
   Log[mu2/s]*(11290669/11664 + ((614615*I)/648)*Pi - (698167*Pi^2)/1944 - 
     ((500*I)/9)*Pi^3 + (7501*Pi^4)/1080 - ((407*I)/180)*Pi^5 + 
     (575303*G[0, x])/648 + ((11029*I)/18)*Pi*G[0, x] - (8*Pi^2*G[0, x])/9 - 
     ((619*I)/9)*Pi^3*G[0, x] - (781*Pi^4*G[0, x])/180 - 
     (55879*G[1, x])/216 - ((659*I)/3)*Pi*G[1, x] + (235*Pi^2*G[1, x])/3 + 
     ((58*I)/9)*Pi^3*G[1, x] + (941*Pi^4*G[1, x])/60 + (341*G[0, 0, x])/2 - 
     ((1160*I)/3)*Pi*G[0, 0, x] - (241*Pi^2*G[0, 0, x])/3 + 
     ((22*I)/3)*Pi^3*G[0, 0, x] - (1306*G[0, 1, x])/9 - 
     ((568*I)/3)*Pi*G[0, 1, x] + (919*Pi^2*G[0, 1, x])/9 - 
     (38*I)*Pi^3*G[0, 1, x] - (1306*G[1, 0, x])/9 - (503*Pi^2*G[1, 0, x])/9 - 
     (2*I)*Pi^3*G[1, 0, x] + 54*G[1, 1, x] + ((302*I)/3)*Pi*G[1, 1, x] - 
     44*Pi^2*G[1, 1, x] + ((140*I)/3)*Pi^3*G[1, 1, x] - 
     (2356*G[0, 0, 0, x])/3 - ((68*I)/3)*Pi*G[0, 0, 0, x] + 
     38*Pi^2*G[0, 0, 0, x] + 10*G[0, 0, 1, x] - (64*I)*Pi*G[0, 0, 1, x] - 
     (334*Pi^2*G[0, 0, 1, x])/3 + 10*G[0, 1, 0, x] + 
     ((220*I)/3)*Pi*G[0, 1, 0, x] - 46*Pi^2*G[0, 1, 0, x] - 
     (8*G[0, 1, 1, x])/3 - ((148*I)/3)*Pi*G[0, 1, 1, x] + 
     (208*Pi^2*G[0, 1, 1, x])/3 + (404*G[1, 0, 0, x])/3 + 
     (264*I)*Pi*G[1, 0, 0, x] + (130*Pi^2*G[1, 0, 0, x])/3 + 
     62*G[1, 0, 1, x] + ((200*I)/3)*Pi*G[1, 0, 1, x] + 
     (184*Pi^2*G[1, 0, 1, x])/3 + 62*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + 
     (100*Pi^2*G[1, 1, 0, x])/3 + (140*G[1, 1, 1, x])/3 - 
     ((100*I)/3)*Pi*G[1, 1, 1, x] - 40*Pi^2*G[1, 1, 1, x] + 
     288*G[0, 0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, 0, x] + 
     (244*G[0, 0, 0, 1, x])/3 + (184*I)*Pi*G[0, 0, 0, 1, x] + 
     (244*G[0, 0, 1, 0, x])/3 + (120*I)*Pi*G[0, 0, 1, 0, x] - 
     (740*G[0, 0, 1, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, 1, x] + 
     (484*G[0, 1, 0, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, 0, x] - 
     (568*G[0, 1, 0, 1, x])/3 - (16*I)*Pi*G[0, 1, 0, 1, x] - 
     (568*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
     (460*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] + 
     (508*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] + 
     (112*G[1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 1, x] + 
     (112*G[1, 0, 1, 0, x])/3 - (48*I)*Pi*G[1, 0, 1, 0, x] + 
     (28*G[1, 0, 1, 1, x])/3 + (24*I)*Pi*G[1, 0, 1, 1, x] - 
     (112*G[1, 1, 0, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, x] + 
     (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 + 
     (24*I)*Pi*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
     (64*I)*Pi*G[1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 0, x] - 
     32*G[0, 0, 0, 0, 1, x] - 32*G[0, 0, 0, 1, 0, x] + 
     256*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
     144*G[0, 0, 1, 0, 1, x] + 144*G[0, 0, 1, 1, 0, x] - 
     152*G[0, 0, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, x] + 
     40*G[0, 1, 0, 0, 1, x] + 40*G[0, 1, 0, 1, 0, x] - 
     80*G[0, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 0, 0, x] - 
     80*G[0, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 0, x] + 
     88*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
     40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
     8*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
     24*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
     24*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
     56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] + 
     ((-44*I)*Pi*G[1, x] + 56*Pi^2*G[1, x] - (64*I)*Pi*G[0, 1, x] - 
       (64*I)*Pi*G[1, 0, x] - 44*G[1, 1, x] - (40*I)*Pi*G[1, 1, x] - 
       64*G[0, 1, 1, x] - 64*G[1, 0, 1, x] - 64*G[1, 1, 0, x] + 
       24*G[1, 1, 1, x])*RATIO[x^(-1)] + (355*Zeta[3])/9 + 
     ((1082*I)/9)*Pi*Zeta[3] - (442*Pi^2*Zeta[3])/9 - 
     (64*G[0, x]*Zeta[3])/3 - (60*I)*Pi*G[0, x]*Zeta[3] - 
     (584*G[1, x]*Zeta[3])/9 - (24*I)*Pi*G[1, x]*Zeta[3] - 
     208*G[0, 0, x]*Zeta[3] + 52*G[0, 1, x]*Zeta[3] + 52*G[1, 0, x]*Zeta[3] + 
     24*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((31*I)/3)*Pi^3 + 
       (61*Pi^4)/10 + ((9*I)/5)*Pi^5 + ((9859*I)/36)*Pi*G[0, x] - 
       (1456*Pi^2*G[0, x])/9 + ((269*I)/18)*Pi^3*G[0, x] - 
       (4*Pi^4*G[0, x])/3 - ((10*I)/3)*Pi^3*G[1, x] - (119*Pi^4*G[1, x])/45 + 
       (9859*G[0, 0, x])/36 + ((1367*I)/3)*Pi*G[0, 0, x] + 
       (143*Pi^2*G[0, 0, x])/6 - (3*I)*Pi^3*G[0, 0, x] - 
       ((4*I)/3)*Pi*G[0, 1, x] + (322*Pi^2*G[0, 1, x])/9 + 
       ((11*I)/3)*Pi^3*G[0, 1, x] - ((190*I)/3)*Pi*G[1, 0, x] - 
       (56*Pi^2*G[1, 0, x])/9 - ((25*I)/3)*Pi^3*G[1, 0, x] + 
       (1276*G[0, 0, 0, x])/3 - ((544*I)/3)*Pi*G[0, 0, 0, x] - 
       67*Pi^2*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - 
       (86*I)*Pi*G[0, 0, 1, x] + 77*Pi^2*G[0, 0, 1, x] - 
       (4*G[0, 1, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, x] + 
       13*Pi^2*G[0, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, x] + 
       (16*Pi^2*G[0, 1, 1, x])/3 - (190*G[1, 0, 0, x])/3 + 
       (50*I)*Pi*G[1, 0, 0, x] - 3*Pi^2*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 1, x] - (28*Pi^2*G[1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, x] + 8*Pi^2*G[1, 1, 0, x] - 
       330*G[0, 0, 0, 0, x] + (108*I)*Pi*G[0, 0, 0, 0, x] - 
       (124*G[0, 0, 0, 1, x])/3 - (188*I)*Pi*G[0, 0, 0, 1, x] - 
       (124*G[0, 0, 1, 0, x])/3 - (84*I)*Pi*G[0, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, x] - (56*I)*Pi*G[0, 0, 1, 1, x] - 
       (118*G[0, 1, 0, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, x] + 
       40*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] + 
       40*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
       (212*G[1, 0, 0, 0, x])/3 - (28*I)*Pi*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 0, x] + 16*G[1, 1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, x] - 20*G[0, 0, 0, 0, 0, x] + 
       28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] - 
       244*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] - 
       100*G[0, 0, 1, 0, 1, x] - 100*G[0, 0, 1, 1, 0, x] + 
       72*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, x] - 
       8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
       24*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] - 
       36*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
       8*G[1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 0, 0, x] - 62*Zeta[3] - 
       (4*I)*Pi*Zeta[3] + 16*Pi^2*Zeta[3] + 44*G[0, x]*Zeta[3] + 
       (28*I)*Pi*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3] - 
       (8*I)*Pi*G[1, x]*Zeta[3] + 92*G[0, 0, x]*Zeta[3] - 
       24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3]) + 
     RATIO[x]*(-11290669/11664 - ((435857*I)/648)*Pi + (364231*Pi^2)/1944 + 
       ((93*I)/2)*Pi^3 - (19849*Pi^4)/1080 + ((31*I)/36)*Pi^5 - 
       (396545*G[0, x])/648 - ((5665*I)/9)*Pi*G[0, x] + 
       (5357*Pi^2*G[0, x])/18 + ((380*I)/9)*Pi^3*G[0, x] + 
       (1657*Pi^4*G[0, x])/180 + (55879*G[1, x])/216 + 
       ((655*I)/3)*Pi*G[1, x] - (1019*Pi^2*G[1, x])/9 + 
       ((23*I)/9)*Pi^3*G[1, x] - (2003*Pi^4*G[1, x])/180 - 
       (1706*G[0, 0, x])/9 - ((1000*I)/3)*Pi*G[0, 0, x] + 
       (112*Pi^2*G[0, 0, x])/3 - ((4*I)/3)*Pi^3*G[0, 0, x] + 
       (898*G[0, 1, x])/9 + ((554*I)/3)*Pi*G[0, 1, x] - 
       (328*Pi^2*G[0, 1, x])/3 + ((128*I)/3)*Pi^3*G[0, 1, x] + 
       (898*G[1, 0, x])/9 + ((316*I)/3)*Pi*G[1, 0, x] + 
       (176*Pi^2*G[1, 0, x])/3 + ((56*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - 
       ((62*I)/3)*Pi*G[1, 1, x] + (148*Pi^2*G[1, 1, x])/3 - 
       ((140*I)/3)*Pi^3*G[1, 1, x] + (278*G[0, 0, 0, x])/3 + 
       ((1192*I)/3)*Pi*G[0, 0, 0, x] + 96*Pi^2*G[0, 0, 0, x] - 
       42*G[0, 0, 1, x] + (100*I)*Pi*G[0, 0, 1, x] + (160*Pi^2*G[0, 0, 1, x])/
        3 - 42*G[0, 1, 0, x] - ((52*I)/3)*Pi*G[0, 1, 0, x] + 
       32*Pi^2*G[0, 1, 0, x] + (212*G[0, 1, 1, x])/3 - 
       ((248*I)/3)*Pi*G[0, 1, 1, x] - 88*Pi^2*G[0, 1, 1, x] - 
       (278*G[1, 0, 0, x])/3 - (348*I)*Pi*G[1, 0, 0, x] - 
       (112*Pi^2*G[1, 0, 0, x])/3 + 42*G[1, 0, 1, x] - 
       ((152*I)/3)*Pi*G[1, 0, 1, x] - (140*Pi^2*G[1, 0, 1, x])/3 + 
       42*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] - (148*Pi^2*G[1, 1, 0, x])/
        3 - (212*G[1, 1, 1, x])/3 + ((100*I)/3)*Pi*G[1, 1, 1, x] + 
       40*Pi^2*G[1, 1, 1, x] + 356*G[0, 0, 0, 0, x] - 
       (120*I)*Pi*G[0, 0, 0, 0, x] + (124*G[0, 0, 0, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + (124*G[0, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, x] + (104*G[0, 0, 1, 1, x])/3 + 
       (64*I)*Pi*G[0, 0, 1, 1, x] - (164*G[0, 1, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 1, 0, 0, x] + (40*G[0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, 1, x] + (40*G[0, 1, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (244*G[0, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 1, x] - (920*G[1, 0, 0, 0, x])/3 + 
       (80*I)*Pi*G[1, 0, 0, 0, x] - (124*G[1, 0, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, 1, x] - (124*G[1, 0, 1, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 0, x] + (44*G[1, 0, 1, 1, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 1, x] + (16*G[1, 1, 0, 0, x])/3 + 
       (8*I)*Pi*G[1, 1, 0, 0, x] - (40*G[1, 1, 0, 1, x])/3 - 
       (40*G[1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 0, x] + 
       32*G[1, 1, 1, 1, x] - (64*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, x] - 
       24*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 0, 1, x] - 
       16*G[0, 0, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, x] + 
       32*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
       24*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] - 
       32*G[0, 1, 1, 0, 0, x] + 80*G[0, 1, 1, 0, 1, x] + 
       80*G[0, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 1, x] + 
       32*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
       8*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
       24*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
       56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + (689*Zeta[3])/9 - 
       ((722*I)/9)*Pi*Zeta[3] + (802*Pi^2*Zeta[3])/9 - 
       (20*G[0, x]*Zeta[3])/3 - (68*I)*Pi*G[0, x]*Zeta[3] + 
       (80*G[1, x]*Zeta[3])/9 + (64*I)*Pi*G[1, x]*Zeta[3] + 
       24*G[0, 0, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 
       24*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) + 40*Zeta[5]) + 
   RATIO[(1 - x)^(-1)]*(((-325*I)/18)*Pi^3 + (6889*Pi^4)/135 + 
     ((4489*I)/1080)*Pi^5 - (14593*Pi^6)/7560 + ((248143*I)/432)*Pi*G[0, x] - 
     (4801*Pi^2*G[0, x])/36 - ((2197*I)/27)*Pi^3*G[0, x] - 
     (793*Pi^4*G[0, x])/270 + ((265*I)/72)*Pi^5*G[0, x] - 
     ((41*I)/3)*Pi^3*G[1, x] - (3083*Pi^4*G[1, x])/540 - 
     ((47*I)/30)*Pi^5*G[1, x] + (248143*G[0, 0, x])/432 + 
     ((31909*I)/108)*Pi*G[0, 0, x] + (983*Pi^2*G[0, 0, x])/9 - 
     ((755*I)/18)*Pi^3*G[0, 0, x] - (125*Pi^4*G[0, 0, x])/72 - 
     ((6713*I)/27)*Pi*G[0, 1, x] + (631*Pi^2*G[0, 1, x])/2 + 
     ((55*I)/6)*Pi^3*G[0, 1, x] - (79*Pi^4*G[0, 1, x])/20 - 
     ((3788*I)/27)*Pi*G[1, 0, x] + (269*Pi^2*G[1, 0, x])/9 - 
     ((143*I)/9)*Pi^3*G[1, 0, x] + (124*Pi^4*G[1, 0, x])/45 + 
     ((4*I)/9)*Pi^3*G[1, 1, x] + (104*Pi^4*G[1, 1, x])/45 + 
     (2432*G[0, 0, 0, x])/9 - ((5482*I)/9)*Pi*G[0, 0, 0, x] - 
     (407*Pi^2*G[0, 0, 0, x])/3 + ((22*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (6713*G[0, 0, 1, x])/27 - ((1280*I)/3)*Pi*G[0, 0, 1, x] + 
     (1165*Pi^2*G[0, 0, 1, x])/9 + ((85*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (6713*G[0, 1, 0, x])/27 - ((10889*I)/36)*Pi*G[0, 1, 0, x] + 
     (101*Pi^2*G[0, 1, 0, x])/3 + ((113*I)/3)*Pi^3*G[0, 1, 0, x] - 
     ((856*I)/3)*Pi*G[0, 1, 1, x] - (187*Pi^2*G[0, 1, 1, x])/9 + 
     ((25*I)/3)*Pi^3*G[0, 1, 1, x] - (3788*G[1, 0, 0, x])/27 + 
     (52*I)*Pi*G[1, 0, 0, x] - (200*Pi^2*G[1, 0, 0, x])/9 + 
     ((14*I)/3)*Pi^3*G[1, 0, 0, x] - (28*I)*Pi*G[1, 0, 1, x] - 
     (269*Pi^2*G[1, 0, 1, x])/9 - ((25*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (54*I)*Pi*G[1, 1, 0, x] + (62*Pi^2*G[1, 1, 0, x])/9 + 
     ((11*I)/3)*Pi^3*G[1, 1, 0, x] - (6697*G[0, 0, 0, 0, x])/9 + 
     ((746*I)/3)*Pi*G[0, 0, 0, 0, x] + 68*Pi^2*G[0, 0, 0, 0, x] - 
     (871*G[0, 0, 0, 1, x])/3 - ((22*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (1043*Pi^2*G[0, 0, 0, 1, x])/3 - (871*G[0, 0, 1, 0, x])/3 + 
     (15*I)*Pi*G[0, 0, 1, 0, x] + 168*Pi^2*G[0, 0, 1, 0, x] - 
     135*G[0, 0, 1, 1, x] - ((580*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (365*Pi^2*G[0, 0, 1, 1, x])/3 - (569*G[0, 1, 0, 0, x])/36 + 
     (18*I)*Pi*G[0, 1, 0, 0, x] + (127*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (856*G[0, 1, 0, 1, x])/3 - (43*I)*Pi*G[0, 1, 0, 1, x] - 
     (598*Pi^2*G[0, 1, 0, 1, x])/3 - (856*G[0, 1, 1, 0, x])/3 - 
     (10*I)*Pi*G[0, 1, 1, 0, x] - 145*Pi^2*G[0, 1, 1, 0, x] - 
     ((118*I)/3)*Pi*G[0, 1, 1, 1, x] + (74*Pi^2*G[0, 1, 1, 1, x])/3 + 
     (430*G[1, 0, 0, 0, x])/3 - ((182*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     8*Pi^2*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] + 
     ((184*I)/3)*Pi*G[1, 0, 0, 1, x] - (103*Pi^2*G[1, 0, 0, 1, x])/3 - 
     28*G[1, 0, 1, 0, x] + ((76*I)/3)*Pi*G[1, 0, 1, 0, x] + 
     (25*Pi^2*G[1, 0, 1, 0, x])/3 + (36*I)*Pi*G[1, 0, 1, 1, x] + 
     6*Pi^2*G[1, 0, 1, 1, x] + 54*G[1, 1, 0, 0, x] - 
     (42*I)*Pi*G[1, 1, 0, 0, x] + (11*Pi^2*G[1, 1, 0, 0, x])/3 - 
     ((14*I)/3)*Pi*G[1, 1, 0, 1, x] + (28*Pi^2*G[1, 1, 0, 1, x])/3 - 
     ((22*I)/3)*Pi*G[1, 1, 1, 0, x] - 4*Pi^2*G[1, 1, 1, 0, x] + 
     278*G[0, 0, 0, 0, 0, x] - (181*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (902*G[0, 0, 0, 0, 1, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (902*G[0, 0, 0, 1, 0, x])/3 - (283*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (800*G[0, 0, 0, 1, 1, x])/3 - (86*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     195*G[0, 0, 1, 0, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (416*G[0, 0, 1, 0, 1, x])/3 + (22*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (416*G[0, 0, 1, 1, 0, x])/3 + (50*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (176*G[0, 0, 1, 1, 1, x])/3 + (56*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (196*G[0, 1, 0, 0, 0, x])/3 + (61*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     8*G[0, 1, 0, 0, 1, x] + (34*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     8*G[0, 1, 0, 1, 0, x] + (68*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     75*G[0, 1, 0, 1, 1, x] + (226*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (32*G[0, 1, 1, 0, 0, x])/3 + (116*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (118*G[0, 1, 1, 0, 1, x])/3 + (144*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (118*G[0, 1, 1, 1, 0, x])/3 + (60*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     (32*I)*Pi*G[0, 1, 1, 1, 1, x] - 130*G[1, 0, 0, 0, 0, x] + 
     (60*I)*Pi*G[1, 0, 0, 0, 0, x] - (4*G[1, 0, 0, 0, 1, x])/3 + 
     (20*I)*Pi*G[1, 0, 0, 0, 1, x] - (4*G[1, 0, 0, 1, 0, x])/3 - 
     (28*I)*Pi*G[1, 0, 0, 1, 0, x] + (200*G[1, 0, 0, 1, 1, x])/3 + 
     (64*I)*Pi*G[1, 0, 0, 1, 1, x] - (20*G[1, 0, 1, 0, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] - 
     (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 36*G[1, 0, 1, 1, 0, x] + 
     (4*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (160*G[1, 1, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (14*G[1, 1, 0, 0, 1, x])/3 - (20*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (14*G[1, 1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, 1, 1, x] - (22*G[1, 1, 1, 0, 0, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 37*G[0, 0, 0, 0, 0, 0, x] - 
     124*G[0, 0, 0, 0, 0, 1, x] - 124*G[0, 0, 0, 0, 1, 0, x] + 
     56*G[0, 0, 0, 0, 1, 1, x] - 9*G[0, 0, 0, 1, 0, 0, x] - 
     302*G[0, 0, 0, 1, 0, 1, x] - 302*G[0, 0, 0, 1, 1, 0, x] + 
     460*G[0, 0, 0, 1, 1, 1, x] + 88*G[0, 0, 1, 0, 0, 0, x] - 
     148*G[0, 0, 1, 0, 0, 1, x] - 148*G[0, 0, 1, 0, 1, 0, x] + 
     270*G[0, 0, 1, 0, 1, 1, x] - 90*G[0, 0, 1, 1, 0, 0, x] + 
     240*G[0, 0, 1, 1, 0, 1, x] + 240*G[0, 0, 1, 1, 1, 0, x] - 
     256*G[0, 0, 1, 1, 1, 1, x] + 133*G[0, 1, 0, 0, 0, 0, x] - 
     24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] + 
     66*G[0, 1, 0, 0, 1, 1, x] - 138*G[0, 1, 0, 1, 0, 0, x] + 
     214*G[0, 1, 0, 1, 0, 1, x] + 214*G[0, 1, 0, 1, 1, 0, x] - 
     12*G[0, 1, 0, 1, 1, 1, x] - 68*G[0, 1, 1, 0, 0, 0, x] + 
     188*G[0, 1, 1, 0, 0, 1, x] + 188*G[0, 1, 1, 0, 1, 0, x] - 
     44*G[0, 1, 1, 0, 1, 1, x] + 92*G[0, 1, 1, 1, 0, 0, x] - 
     32*G[0, 1, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 1, 0, x] + 
     128*G[1, 0, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 0, 1, x] - 
     32*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] - 
     20*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
     12*G[1, 0, 0, 1, 1, 0, x] + 52*G[1, 0, 0, 1, 1, 1, x] - 
     24*G[1, 0, 1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, 1, 0, x] + 
     12*G[1, 0, 1, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 0, 0, x] - 
     4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] + 
     36*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
     4*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] + 
     4*G[1, 1, 0, 1, 0, 0, x] - 8*G[1, 1, 0, 1, 0, 1, x] - 
     8*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] + (325*Zeta[3])/3 + 
     ((7301*I)/18)*Pi*Zeta[3] - 6*Pi^2*Zeta[3] - ((92*I)/3)*Pi^3*Zeta[3] + 
     (1079*G[0, x]*Zeta[3])/18 + (131*I)*Pi*G[0, x]*Zeta[3] + 
     65*Pi^2*G[0, x]*Zeta[3] + 82*G[1, x]*Zeta[3] - 
     ((208*I)/3)*Pi*G[1, x]*Zeta[3] - (92*Pi^2*G[1, x]*Zeta[3])/3 + 
     95*G[0, 0, x]*Zeta[3] - (148*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (223*G[0, 1, x]*Zeta[3])/3 - (66*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (238*G[1, 0, x]*Zeta[3])/3 + (6*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (8*G[1, 1, x]*Zeta[3])/3 + (8*I)*Pi*G[1, 1, x]*Zeta[3] - 
     124*G[0, 0, 0, x]*Zeta[3] - 440*G[0, 0, 1, x]*Zeta[3] + 
     168*G[0, 1, 0, x]*Zeta[3] - 76*G[0, 1, 1, x]*Zeta[3] + 
     10*G[1, 0, 0, x]*Zeta[3] + 12*G[1, 0, 1, x]*Zeta[3] + 
     8*G[1, 1, 0, x]*Zeta[3] - 458*Zeta[3]^2 + (881*Zeta[5])/6 + 
     (40*I)*Pi*Zeta[5] - 12*G[0, x]*Zeta[5] - 4*G[1, x]*Zeta[5]) + 
   RATIO[x]*(-152592883/104976 - ((12686893*I)/11664)*Pi + 
     (24236375*Pi^2)/69984 + ((194659*I)/1944)*Pi^3 - (42803*Pi^4)/810 - 
     ((403*I)/120)*Pi^5 - (547913*Pi^6)/408240 - (515219*G[0, x])/1458 - 
     ((400001*I)/648)*Pi*G[0, x] + (94136*Pi^2*G[0, x])/243 + 
     ((5719*I)/54)*Pi^3*G[0, x] - (955*Pi^4*G[0, x])/54 - 
     ((71*I)/36)*Pi^5*G[0, x] + (340691*G[1, x])/1458 + 
     ((57031*I)/216)*Pi*G[1, x] - (38558*Pi^2*G[1, x])/243 - 
     ((575*I)/27)*Pi^3*G[1, x] + (829*Pi^4*G[1, x])/135 - 
     ((55*I)/36)*Pi^5*G[1, x] - (149*G[0, 0, x])/3 - 
     ((241*I)/9)*Pi*G[0, 0, x] - (211*Pi^2*G[0, 0, x])/3 + 
     (41*I)*Pi^3*G[0, 0, x] - (17*Pi^4*G[0, 0, x])/9 + (133*G[0, 1, x])/3 + 
     ((2024*I)/9)*Pi*G[0, 1, x] - (2384*Pi^2*G[0, 1, x])/9 - 
     ((493*I)/9)*Pi^3*G[0, 1, x] - (937*Pi^4*G[0, 1, x])/45 + 
     (133*G[1, 0, x])/3 - (63*I)*Pi*G[1, 0, x] + 183*Pi^2*G[1, 0, x] + 
     ((35*I)/9)*Pi^3*G[1, 0, x] - (247*Pi^4*G[1, 0, x])/45 - 39*G[1, 1, x] - 
     ((1216*I)/9)*Pi*G[1, 1, x] + (1694*Pi^2*G[1, 1, x])/9 + 
     ((197*I)/9)*Pi^3*G[1, 1, x] + (341*Pi^4*G[1, 1, x])/15 + 
     (2173*G[0, 0, 0, x])/9 + ((1624*I)/3)*Pi*G[0, 0, 0, x] + 
     (281*Pi^2*G[0, 0, 0, x])/9 - ((14*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (236*G[0, 0, 1, x])/3 + ((685*I)/3)*Pi*G[0, 0, 1, x] + 
     (122*Pi^2*G[0, 0, 1, x])/3 + ((278*I)/9)*Pi^3*G[0, 0, 1, x] - 
     (236*G[0, 1, 0, x])/3 + (190*I)*Pi*G[0, 1, 0, x] + 
     (470*Pi^2*G[0, 1, 0, x])/3 + ((16*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (1834*G[0, 1, 1, x])/9 + ((143*I)/3)*Pi*G[0, 1, 1, x] + 
     (757*Pi^2*G[0, 1, 1, x])/9 - ((532*I)/9)*Pi^3*G[0, 1, 1, x] - 
     (1801*G[1, 0, 0, x])/9 - (484*I)*Pi*G[1, 0, 0, x] - 
     (209*Pi^2*G[1, 0, 0, x])/9 + (14*I)*Pi^3*G[1, 0, 0, x] + 
     (112*G[1, 0, 1, x])/3 - (219*I)*Pi*G[1, 0, 1, x] - 
     (98*Pi^2*G[1, 0, 1, x])/3 - ((266*I)/9)*Pi^3*G[1, 0, 1, x] + 
     (112*G[1, 1, 0, x])/3 - ((742*I)/3)*Pi*G[1, 1, 0, x] - 
     (494*Pi^2*G[1, 1, 0, x])/3 - ((4*I)/3)*Pi^3*G[1, 1, 0, x] - 
     (1462*G[1, 1, 1, x])/9 - (57*I)*Pi*G[1, 1, 1, x] - 
     (829*Pi^2*G[1, 1, 1, x])/9 + ((376*I)/9)*Pi^3*G[1, 1, 1, x] + 
     (811*G[0, 0, 0, 0, x])/3 - ((1264*I)/3)*Pi*G[0, 0, 0, 0, x] - 
     (406*Pi^2*G[0, 0, 0, 0, x])/3 + (535*G[0, 0, 0, 1, x])/3 - 
     (214*I)*Pi*G[0, 0, 0, 1, x] - (206*Pi^2*G[0, 0, 0, 1, x])/3 + 
     (535*G[0, 0, 1, 0, x])/3 - ((380*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     6*Pi^2*G[0, 0, 1, 0, x] + 92*G[0, 0, 1, 1, x] - 
     (42*I)*Pi*G[0, 0, 1, 1, x] - (296*Pi^2*G[0, 0, 1, 1, x])/9 + 
     (308*G[0, 1, 0, 0, x])/3 - (172*I)*Pi*G[0, 1, 0, 0, x] - 
     (52*Pi^2*G[0, 1, 0, 0, x])/3 + (388*G[0, 1, 0, 1, x])/3 - 
     ((322*I)/3)*Pi*G[0, 1, 0, 1, x] + 4*Pi^2*G[0, 1, 0, 1, x] + 
     (388*G[0, 1, 1, 0, x])/3 + ((34*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (124*Pi^2*G[0, 1, 1, 0, x])/3 - (457*G[0, 1, 1, 1, x])/3 + 
     ((200*I)/3)*Pi*G[0, 1, 1, 1, x] + (394*Pi^2*G[0, 1, 1, 1, x])/9 - 
     229*G[1, 0, 0, 0, x] + ((1120*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     82*Pi^2*G[1, 0, 0, 0, x] - (487*G[1, 0, 0, 1, x])/3 + 
     ((410*I)/3)*Pi*G[1, 0, 0, 1, x] + (562*Pi^2*G[1, 0, 0, 1, x])/9 - 
     (487*G[1, 0, 1, 0, x])/3 + ((148*I)/3)*Pi*G[1, 0, 1, 0, x] - 
     (194*Pi^2*G[1, 0, 1, 0, x])/9 - (296*G[1, 0, 1, 1, x])/3 - 
     (6*I)*Pi*G[1, 0, 1, 1, x] - 16*Pi^2*G[1, 0, 1, 1, x] - 
     136*G[1, 1, 0, 0, x] + (220*I)*Pi*G[1, 1, 0, 0, x] + 
     60*Pi^2*G[1, 1, 0, 0, x] - (460*G[1, 1, 0, 1, x])/3 + 
     ((554*I)/3)*Pi*G[1, 1, 0, 1, x] - (92*Pi^2*G[1, 1, 0, 1, x])/9 - 
     (460*G[1, 1, 1, 0, x])/3 + (66*I)*Pi*G[1, 1, 1, 0, x] - 
     (20*Pi^2*G[1, 1, 1, 0, x])/9 + 167*G[1, 1, 1, 1, x] - 
     ((56*I)/3)*Pi*G[1, 1, 1, 1, x] + (50*Pi^2*G[1, 1, 1, 1, x])/3 - 
     528*G[0, 0, 0, 0, 0, x] + (352*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (748*G[0, 0, 0, 0, 1, x])/3 + (144*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     (748*G[0, 0, 0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 
     6*G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     (446*G[0, 0, 1, 0, 0, x])/3 - ((196*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
     (58*G[0, 0, 1, 0, 1, x])/3 + (60*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (58*G[0, 0, 1, 1, 0, x])/3 - ((80*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (172*G[0, 0, 1, 1, 1, x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
     102*G[0, 1, 0, 0, 0, x] - (104*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (658*G[0, 1, 0, 0, 1, x])/3 + (96*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (658*G[0, 1, 0, 1, 0, x])/3 + ((104*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
     (296*G[0, 1, 0, 1, 1, x])/3 - (80*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (34*G[0, 1, 1, 0, 0, x])/3 - ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     (40*G[0, 1, 1, 0, 1, x])/3 - (100*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (40*G[0, 1, 1, 1, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
     (484*G[0, 1, 1, 1, 1, x])/3 - ((208*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
     (1364*G[1, 0, 0, 0, 0, x])/3 - (184*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (676*G[1, 0, 0, 0, 1, x])/3 - (96*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (676*G[1, 0, 0, 1, 0, x])/3 - ((64*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (142*G[1, 0, 0, 1, 1, x])/3 + ((20*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     (286*G[1, 0, 1, 0, 0, x])/3 + ((212*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
     (14*G[1, 0, 1, 0, 1, x])/3 - ((4*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
     (14*G[1, 0, 1, 1, 0, x])/3 + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (86*G[1, 1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (730*G[1, 1, 0, 0, 1, x])/3 - (128*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (730*G[1, 1, 0, 1, 0, x])/3 - ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 
     (136*G[1, 1, 0, 1, 1, x])/3 + ((272*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     42*G[1, 1, 1, 0, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     (112*G[1, 1, 1, 0, 1, x])/3 + ((92*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     (112*G[1, 1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     88*G[1, 1, 1, 1, 1, x] + (64*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     168*G[0, 0, 0, 0, 0, 0, x] + 224*G[0, 0, 0, 0, 0, 1, x] + 
     224*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
     36*G[0, 0, 0, 1, 0, 0, x] - (4*G[0, 0, 0, 1, 0, 1, x])/3 - 
     (4*G[0, 0, 0, 1, 1, 0, x])/3 - (56*G[0, 0, 0, 1, 1, 1, x])/3 - 
     128*G[0, 0, 1, 0, 0, 0, x] + (164*G[0, 0, 1, 0, 0, 1, x])/3 + 
     (164*G[0, 0, 1, 0, 1, 0, x])/3 + (64*G[0, 0, 1, 0, 1, 1, x])/3 - 
     32*G[0, 0, 1, 1, 0, 0, x] + (64*G[0, 0, 1, 1, 0, 1, x])/3 + 
     (64*G[0, 0, 1, 1, 1, 0, x])/3 - (368*G[0, 0, 1, 1, 1, 1, x])/3 - 
     208*G[0, 1, 0, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 0, 1, x] + 
     72*G[0, 1, 0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, 1, 1, x] + 
     64*G[0, 1, 0, 1, 0, 0, x] - (16*G[0, 1, 0, 1, 0, 1, x])/3 - 
     (16*G[0, 1, 0, 1, 1, 0, x])/3 - (392*G[0, 1, 0, 1, 1, 1, x])/3 + 
     72*G[0, 1, 1, 0, 0, 0, x] - (304*G[0, 1, 1, 0, 0, 1, x])/3 - 
     (304*G[0, 1, 1, 0, 1, 0, x])/3 - (236*G[0, 1, 1, 0, 1, 1, x])/3 + 
     16*G[0, 1, 1, 1, 0, 0, x] - (248*G[0, 1, 1, 1, 0, 1, x])/3 - 
     (248*G[0, 1, 1, 1, 1, 0, x])/3 + (304*G[0, 1, 1, 1, 1, 1, x])/3 - 
     8*G[1, 0, 0, 0, 0, 0, x] - 184*G[1, 0, 0, 0, 0, 1, x] - 
     184*G[1, 0, 0, 0, 1, 0, x] + 56*G[1, 0, 0, 0, 1, 1, x] - 
     36*G[1, 0, 0, 1, 0, 0, x] - (52*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (52*G[1, 0, 0, 1, 1, 0, x])/3 + 56*G[1, 0, 0, 1, 1, 1, x] + 
     64*G[1, 0, 1, 0, 0, 0, x] - (4*G[1, 0, 1, 0, 0, 1, x])/3 - 
     (4*G[1, 0, 1, 0, 1, 0, x])/3 + 32*G[1, 0, 1, 1, 0, 0, x] + 
     16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
     80*G[1, 1, 0, 0, 0, 0, x] - 104*G[1, 1, 0, 0, 0, 1, x] - 
     104*G[1, 1, 0, 0, 1, 0, x] - 32*G[1, 1, 0, 0, 1, 1, x] - 
     64*G[1, 1, 0, 1, 0, 0, x] + (80*G[1, 1, 0, 1, 0, 1, x])/3 + 
     (80*G[1, 1, 0, 1, 1, 0, x])/3 + 88*G[1, 1, 0, 1, 1, 1, x] - 
     40*G[1, 1, 1, 0, 0, 0, x] + (104*G[1, 1, 1, 0, 0, 1, x])/3 + 
     (104*G[1, 1, 1, 0, 1, 0, x])/3 + 52*G[1, 1, 1, 0, 1, 1, x] - 
     16*G[1, 1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 1, 0, 1, x] + 
     48*G[1, 1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
     (324913*Zeta[3])/486 - ((1054*I)/9)*Pi*Zeta[3] + (161*Pi^2*Zeta[3])/18 + 
     ((619*I)/9)*Pi^3*Zeta[3] + (127*G[0, x]*Zeta[3])/27 + 
     (226*I)*Pi*G[0, x]*Zeta[3] - (488*Pi^2*G[0, x]*Zeta[3])/9 - 
     (163*G[1, x]*Zeta[3])/27 - ((442*I)/9)*Pi*G[1, x]*Zeta[3] + 
     (407*Pi^2*G[1, x]*Zeta[3])/9 + 570*G[0, 0, x]*Zeta[3] + 
     (108*I)*Pi*G[0, 0, x]*Zeta[3] - 300*G[0, 1, x]*Zeta[3] + 
     (12*I)*Pi*G[0, 1, x]*Zeta[3] - (862*G[1, 0, x]*Zeta[3])/3 - 
     ((320*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (52*G[1, 1, x]*Zeta[3])/3 - 
     ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 152*G[0, 0, 0, x]*Zeta[3] + 
     108*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] + 
     108*G[0, 1, 1, x]*Zeta[3] - 8*G[1, 0, 0, x]*Zeta[3] - 
     (188*G[1, 0, 1, x]*Zeta[3])/3 + 64*G[1, 1, 0, x]*Zeta[3] - 
     (212*G[1, 1, 1, x]*Zeta[3])/3 - (932*Zeta[3]^2)/9 - (9154*Zeta[5])/9 + 
     (16*I)*Pi*Zeta[5] + 38*G[0, x]*Zeta[5] + 98*G[1, x]*Zeta[5]) + 
   (832741/1296 + ((1402427*I)/1296)*Pi - (4795181*Pi^2)/7776 - 
     ((133739*I)/648)*Pi^3 + (405511*Pi^4)/4860 + ((311*I)/40)*Pi^5 - 
     (290917*Pi^6)/136080 + (681575*G[0, x])/1296 + 
     ((88927*I)/108)*Pi*G[0, x] - (43897*Pi^2*G[0, x])/324 - 
     ((1072*I)/9)*Pi^3*G[0, x] + (23287*Pi^4*G[0, x])/1080 + 
     ((68*I)/15)*Pi^5*G[0, x] - (2881*G[1, x])/27 - 
     ((93779*I)/162)*Pi*G[1, x] + (43235*Pi^2*G[1, x])/162 + 
     ((3511*I)/18)*Pi^3*G[1, x] - (6263*Pi^4*G[1, x])/135 - 
     ((529*I)/90)*Pi^5*G[1, x] + (257053*G[0, 0, x])/648 + 
     ((103*I)/54)*Pi*G[0, 0, x] + (1222*Pi^2*G[0, 0, x])/9 + 
     ((2*I)/3)*Pi^3*G[0, 0, x] - (661*Pi^4*G[0, 0, x])/60 - 
     (4958*G[0, 1, x])/27 - ((17845*I)/27)*Pi*G[0, 1, x] + 
     (5011*Pi^2*G[0, 1, x])/18 + ((580*I)/9)*Pi^3*G[0, 1, x] - 
     (1783*Pi^4*G[0, 1, x])/90 - (4958*G[1, 0, x])/27 - 
     ((7399*I)/108)*Pi*G[1, 0, x] - (2849*Pi^2*G[1, 0, x])/18 - 
     (I/3)*Pi^3*G[1, 0, x] - (413*Pi^4*G[1, 0, x])/45 - 42*G[1, 1, x] + 
     ((10463*I)/27)*Pi*G[1, 1, x] - (311*Pi^2*G[1, 1, x])/2 - 
     ((833*I)/9)*Pi^3*G[1, 1, x] + (434*Pi^4*G[1, 1, x])/15 + 
     (1688*G[0, 0, 0, x])/9 - (657*I)*Pi*G[0, 0, 0, x] - 
     (80*Pi^2*G[0, 0, 0, x])/9 + (78*I)*Pi^3*G[0, 0, 0, x] - 
     (10307*G[0, 0, 1, x])/27 - ((967*I)/3)*Pi*G[0, 0, 1, x] - 
     59*Pi^2*G[0, 0, 1, x] + (32*I)*Pi^3*G[0, 0, 1, x] - 
     (10307*G[0, 1, 0, x])/27 + ((1229*I)/6)*Pi*G[0, 1, 0, x] - 
     (1115*Pi^2*G[0, 1, 0, x])/9 - (38*I)*Pi^3*G[0, 1, 0, x] - 
     120*G[0, 1, 1, x] + (31*I)*Pi*G[0, 1, 1, x] - (256*Pi^2*G[0, 1, 1, x])/
      9 - ((242*I)/3)*Pi^3*G[0, 1, 1, x] - (8711*G[1, 0, 0, x])/108 + 
     ((2117*I)/3)*Pi*G[1, 0, 0, x] - (1537*Pi^2*G[1, 0, 0, x])/9 - 
     (14*I)*Pi^3*G[1, 0, 0, x] + (514*G[1, 0, 1, x])/3 + 
     ((1157*I)/3)*Pi*G[1, 0, 1, x] - (359*Pi^2*G[1, 0, 1, x])/9 - 
     (48*I)*Pi^3*G[1, 0, 1, x] + (514*G[1, 1, 0, x])/3 - 
     ((242*I)/3)*Pi*G[1, 1, 0, x] + (1097*Pi^2*G[1, 1, 0, x])/9 + 
     ((14*I)/3)*Pi^3*G[1, 1, 0, x] + (511*G[1, 1, 1, x])/3 - 
     (113*I)*Pi*G[1, 1, 1, x] + (500*Pi^2*G[1, 1, 1, x])/9 + 
     (68*I)*Pi^3*G[1, 1, 1, x] - (1135*G[0, 0, 0, 0, x])/3 + 
     ((566*I)/3)*Pi*G[0, 0, 0, 0, x] + 12*Pi^2*G[0, 0, 0, 0, x] - 
     (218*G[0, 0, 0, 1, x])/3 + (156*I)*Pi*G[0, 0, 0, 1, x] + 
     96*Pi^2*G[0, 0, 0, 1, x] - (218*G[0, 0, 1, 0, x])/3 + 
     ((158*I)/3)*Pi*G[0, 0, 1, 0, x] + 52*Pi^2*G[0, 0, 1, 0, x] - 
     (653*G[0, 0, 1, 1, x])/3 + ((430*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (296*Pi^2*G[0, 0, 1, 1, x])/3 + (1631*G[0, 1, 0, 0, x])/6 + 
     (232*I)*Pi*G[0, 1, 0, 0, x] - (178*Pi^2*G[0, 1, 0, 0, x])/3 - 
     35*G[0, 1, 0, 1, x] + (118*I)*Pi*G[0, 1, 0, 1, x] - 
     (242*Pi^2*G[0, 1, 0, 1, x])/3 - 35*G[0, 1, 1, 0, x] + 
     ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - (202*Pi^2*G[0, 1, 1, 0, x])/3 + 
     78*G[0, 1, 1, 1, x] - ((272*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (170*Pi^2*G[0, 1, 1, 1, x])/3 + (1169*G[1, 0, 0, 0, x])/3 + 
     ((674*I)/3)*Pi*G[1, 0, 0, 0, x] + 64*Pi^2*G[1, 0, 0, 0, x] + 
     280*G[1, 0, 0, 1, x] + ((502*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (70*Pi^2*G[1, 0, 0, 1, x])/3 + 280*G[1, 0, 1, 0, x] - 
     ((83*I)/3)*Pi*G[1, 0, 1, 0, x] + (166*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (341*G[1, 0, 1, 1, x])/3 - ((382*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     42*Pi^2*G[1, 0, 1, 1, x] - 87*G[1, 1, 0, 0, x] - 
     ((892*I)/3)*Pi*G[1, 1, 0, 0, x] + (304*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (43*G[1, 1, 0, 1, x])/3 - ((560*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (112*Pi^2*G[1, 1, 0, 1, x])/3 + (43*G[1, 1, 1, 0, x])/3 + 
     (46*I)*Pi*G[1, 1, 1, 0, x] - (128*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (340*G[1, 1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, 1, x] - 
     28*Pi^2*G[1, 1, 1, 1, x] - 34*G[0, 0, 0, 0, 0, x] + 
     (532*I)*Pi*G[0, 0, 0, 0, 0, x] + 284*G[0, 0, 0, 0, 1, x] - 
     (104*I)*Pi*G[0, 0, 0, 0, 1, x] + 284*G[0, 0, 0, 1, 0, x] - 
     (488*I)*Pi*G[0, 0, 0, 1, 0, x] - (148*G[0, 0, 0, 1, 1, x])/3 - 
     (60*I)*Pi*G[0, 0, 0, 1, 1, x] + 134*G[0, 0, 1, 0, 0, x] - 
     (588*I)*Pi*G[0, 0, 1, 0, 0, x] - (8*G[0, 0, 1, 0, 1, x])/3 + 
     (52*I)*Pi*G[0, 0, 1, 0, 1, x] - (8*G[0, 0, 1, 1, 0, x])/3 + 
     (280*I)*Pi*G[0, 0, 1, 1, 0, x] + (418*G[0, 0, 1, 1, 1, x])/3 + 
     (64*I)*Pi*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] - 
     (516*I)*Pi*G[0, 1, 0, 0, 0, x] + 168*G[0, 1, 0, 0, 1, x] + 
     (212*I)*Pi*G[0, 1, 0, 0, 1, x] + 168*G[0, 1, 0, 1, 0, x] + 
     (346*I)*Pi*G[0, 1, 0, 1, 0, x] - (142*G[0, 1, 0, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 1, 0, 1, 1, x] + (488*G[0, 1, 1, 0, 0, x])/3 + 
     (600*I)*Pi*G[0, 1, 1, 0, 0, x] - (472*G[0, 1, 1, 0, 1, x])/3 - 
     (108*I)*Pi*G[0, 1, 1, 0, 1, x] - (472*G[0, 1, 1, 1, 0, x])/3 - 
     (20*I)*Pi*G[0, 1, 1, 1, 0, x] - 36*G[0, 1, 1, 1, 1, x] - 
     (112*I)*Pi*G[0, 1, 1, 1, 1, x] + 162*G[1, 0, 0, 0, 0, x] - 
     (408*I)*Pi*G[1, 0, 0, 0, 0, x] - (200*G[1, 0, 0, 0, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x] - (200*G[1, 0, 0, 1, 0, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, 0, x] + (470*G[1, 0, 0, 1, 1, x])/3 - 
     (104*I)*Pi*G[1, 0, 0, 1, 1, x] - 41*G[1, 0, 1, 0, 0, x] + 
     (32*I)*Pi*G[1, 0, 1, 0, 0, x] - 64*G[1, 0, 1, 0, 1, x] - 
     (184*I)*Pi*G[1, 0, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 0, x] - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x] - (278*G[1, 0, 1, 1, 1, x])/3 + 
     (128*I)*Pi*G[1, 0, 1, 1, 1, x] - (356*G[1, 1, 0, 0, 0, x])/3 - 
     (24*I)*Pi*G[1, 1, 0, 0, 0, x] - (364*G[1, 1, 0, 0, 1, x])/3 - 
     (216*I)*Pi*G[1, 1, 0, 0, 1, x] - (364*G[1, 1, 0, 1, 0, x])/3 - 
     (68*I)*Pi*G[1, 1, 0, 1, 0, x] - 116*G[1, 1, 0, 1, 1, x] + 
     (140*I)*Pi*G[1, 1, 0, 1, 1, x] - (70*G[1, 1, 1, 0, 0, x])/3 + 
     (124*I)*Pi*G[1, 1, 1, 0, 0, x] + (56*G[1, 1, 1, 0, 1, x])/3 + 
     (148*I)*Pi*G[1, 1, 1, 0, 1, x] + (56*G[1, 1, 1, 1, 0, x])/3 - 
     (8*I)*Pi*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 76*G[0, 0, 0, 0, 0, 0, x] - 
     24*G[0, 0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 0, 1, 0, x] - 
     64*G[0, 0, 0, 0, 1, 1, x] - 284*G[0, 0, 0, 1, 0, 0, x] - 
     188*G[0, 0, 0, 1, 0, 1, x] - 188*G[0, 0, 0, 1, 1, 0, x] + 
     240*G[0, 0, 0, 1, 1, 1, x] - 672*G[0, 0, 1, 0, 0, 0, x] + 
     36*G[0, 0, 1, 0, 0, 1, x] + 36*G[0, 0, 1, 0, 1, 0, x] + 
     144*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] + 
     384*G[0, 0, 1, 1, 0, 1, x] + 384*G[0, 0, 1, 1, 1, 0, x] - 
     440*G[0, 0, 1, 1, 1, 1, x] - 828*G[0, 1, 0, 0, 0, 0, x] + 
     200*G[0, 1, 0, 0, 0, 1, x] + 200*G[0, 1, 0, 0, 1, 0, x] + 
     84*G[0, 1, 0, 0, 1, 1, x] + 330*G[0, 1, 0, 1, 0, 0, x] + 
     88*G[0, 1, 0, 1, 0, 1, x] + 88*G[0, 1, 0, 1, 1, 0, x] - 
     144*G[0, 1, 0, 1, 1, 1, x] + 968*G[0, 1, 1, 0, 0, 0, x] - 
     208*G[0, 1, 1, 0, 0, 1, x] - 208*G[0, 1, 1, 0, 1, 0, x] - 
     4*G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 0, 0, x] - 
     128*G[0, 1, 1, 1, 0, 1, x] - 128*G[0, 1, 1, 1, 1, 0, x] + 
     120*G[0, 1, 1, 1, 1, 1, x] - 120*G[1, 0, 0, 0, 0, 0, x] - 
     400*G[1, 0, 0, 0, 0, 1, x] - 400*G[1, 0, 0, 0, 1, 0, x] + 
     336*G[1, 0, 0, 0, 1, 1, x] - 180*G[1, 0, 0, 1, 0, 0, x] + 
     128*G[1, 0, 0, 1, 0, 1, x] + 128*G[1, 0, 0, 1, 1, 0, x] - 
     192*G[1, 0, 0, 1, 1, 1, x] + 96*G[1, 0, 1, 0, 0, 0, x] - 
     64*G[1, 0, 1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, 1, 0, x] - 
     104*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 0, 0, x] - 
     64*G[1, 0, 1, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 1, 0, x] + 
     224*G[1, 0, 1, 1, 1, 1, x] + 184*G[1, 1, 0, 0, 0, 0, x] - 
     64*G[1, 1, 0, 0, 0, 1, x] - 64*G[1, 1, 0, 0, 1, 0, x] - 
     144*G[1, 1, 0, 0, 1, 1, x] - 88*G[1, 1, 0, 1, 0, 0, x] + 
     28*G[1, 1, 0, 1, 0, 1, x] + 28*G[1, 1, 0, 1, 1, 0, x] + 
     152*G[1, 1, 0, 1, 1, 1, x] - 48*G[1, 1, 1, 0, 0, 0, x] + 
     132*G[1, 1, 1, 0, 0, 1, x] + 132*G[1, 1, 1, 0, 1, 0, x] + 
     88*G[1, 1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 1, 0, 0, x] + 
     32*G[1, 1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 1, 0, x] - 
     56*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(-1/2 + RATIO[x]/2) + 
     Log[mu2/s]^5*(-13/9 - (2*I)*Pi - G[0, x] + 2*G[1, x] + 
       (13/9 + (2*I)*Pi + G[0, x] - 2*G[1, x])*RATIO[x]) + 
     Log[mu2/s]^4*(41/6 - ((31*I)/18)*Pi + (35*Pi^2)/12 + (125*G[0, x])/18 + 
       (2*I)*Pi*G[0, x] - (13*G[1, x])/9 + (4*I)*Pi*G[1, x] + 9*G[0, 0, x] - 
       2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x] + 
       ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-41/6 + ((11*I)/9)*Pi - (35*Pi^2)/12 - (67*G[0, x])/9 - 
         I*Pi*G[0, x] + (13*G[1, x])/9 - (4*I)*Pi*G[1, x] - 8*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x]) + 
     (-13*Pi^2 - 26*G[0, 0, x] + 26*G[0, 1, x] + 26*G[1, 0, x] - 
       26*G[1, 1, x])*RATIO[x^2] - (7147*Zeta[3])/27 + 
     ((344*I)/9)*Pi*Zeta[3] + (50*Pi^2*Zeta[3])/9 + (53*I)*Pi^3*Zeta[3] - 
     (880*G[0, x]*Zeta[3])/9 - ((418*I)/3)*Pi*G[0, x]*Zeta[3] + 
     159*Pi^2*G[0, x]*Zeta[3] - (805*G[1, x]*Zeta[3])/3 - 
     ((454*I)/9)*Pi*G[1, x]*Zeta[3] - (89*Pi^2*G[1, x]*Zeta[3])/3 - 
     (1474*G[0, 0, x]*Zeta[3])/9 - (400*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (280*G[0, 1, x]*Zeta[3])/3 + (4*I)*Pi*G[0, 1, x]*Zeta[3] + 
     (196*G[1, 0, x]*Zeta[3])/3 + (132*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (512*G[1, 1, x]*Zeta[3])/3 - (12*I)*Pi*G[1, 1, x]*Zeta[3] - 
     468*G[0, 0, 0, x]*Zeta[3] + 232*G[0, 0, 1, x]*Zeta[3] + 
     76*G[0, 1, 0, x]*Zeta[3] + 100*G[0, 1, 1, x]*Zeta[3] + 
     252*G[1, 0, 0, x]*Zeta[3] + 16*G[1, 0, 1, x]*Zeta[3] + 
     16*G[1, 1, 0, x]*Zeta[3] - 116*G[1, 1, 1, x]*Zeta[3] - 
     (272*Zeta[3]^2)/3 + Log[mu2/s]^3*(9359/108 + ((521*I)/9)*Pi - 
       (575*Pi^2)/54 + ((4*I)/3)*Pi^3 + (659*G[0, x])/9 + 
       ((128*I)/3)*Pi*G[0, x] - 9*Pi^2*G[0, x] - (128*G[1, x])/3 - 
       ((214*I)/9)*Pi*G[1, x] + (8*Pi^2*G[1, x])/3 + (452*G[0, 0, x])/9 + 
       (28*I)*Pi*G[0, 0, x] - (106*G[0, 1, x])/3 - (24*I)*Pi*G[0, 1, x] - 
       (106*G[1, 0, x])/3 - (24*I)*Pi*G[1, 0, x] + (52*G[1, 1, x])/3 + 
       24*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 32*G[0, 1, 0, x] + 
       16*G[0, 1, 1, x] - 32*G[1, 0, 0, x] + 16*G[1, 0, 1, x] + 
       16*G[1, 1, 0, x] + (((50*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (50*G[0, 0, x])/9 + (10*I)*Pi*G[0, 0, x] + 12*G[0, 0, 0, x])*
        RATIO[(1 - x)^(-1)] + RATIO[x]*(-9359/108 - ((157*I)/3)*Pi + 
         (467*Pi^2)/54 - ((4*I)/3)*Pi^3 - (203*G[0, x])/3 - 
         ((430*I)/9)*Pi*G[0, x] + 13*Pi^2*G[0, x] + (128*G[1, x])/3 + 
         ((214*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/3 - (160*G[0, 0, x])/3 - 
         (48*I)*Pi*G[0, 0, x] + (106*G[0, 1, x])/3 + (24*I)*Pi*G[0, 1, x] + 
         (106*G[1, 0, x])/3 + (24*I)*Pi*G[1, 0, x] - (52*G[1, 1, x])/3 - 
         48*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - 
         16*G[0, 1, 1, x] + 32*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 
         16*G[1, 1, 0, x] - 10*Zeta[3]) + 10*Zeta[3]) + 
     RATIO[x^(-2)]*((-4*Pi^2*G[1, 0, 1, x])/3 + (2*Pi^2*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((80*I)/3)*Pi*G[1, x] - (61*Pi^2*G[1, x])/3 + 
       ((88*I)/3)*Pi^3*G[1, x] + ((92*I)/3)*Pi*G[0, 1, x] - 
       (100*Pi^2*G[0, 1, x])/3 + ((110*I)/3)*Pi*G[1, 0, x] + 
       16*Pi^2*G[1, 0, x] + (80*G[1, 1, x])/3 - ((148*I)/3)*Pi*G[1, 1, x] + 
       (82*Pi^2*G[1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] + 
       (32*I)*Pi*G[0, 1, 0, x] + (92*G[0, 1, 1, x])/3 + 
       (28*I)*Pi*G[0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, x] + 
       (110*G[1, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
       (4*Pi^2*G[1, 0, 1, x])/3 + (110*G[1, 1, 0, x])/3 - 
       (184*I)*Pi*G[1, 1, 0, x] - 106*G[1, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
       16*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 
       20*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 
       28*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
       112*G[1, 1, 0, 0, x] - 88*G[1, 1, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, x] - 88*G[1, 1, 1, 0, x] + 
       48*G[1, 1, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] - 
       (24*I)*Pi*Zeta[3] - 200*G[1, x]*Zeta[3] - (24*I)*Pi*G[1, x]*Zeta[3] - 
       8*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^2*(429473/1296 + 
       ((12641*I)/36)*Pi - (283*Pi^2)/2 - ((245*I)/9)*Pi^3 + (553*Pi^4)/360 + 
       (5341*G[0, x])/18 + (234*I)*Pi*G[0, x] - (547*Pi^2*G[0, x])/9 - 
       ((31*I)/3)*Pi^3*G[0, x] - (1850*G[1, x])/9 - ((541*I)/3)*Pi*G[1, x] + 
       (1375*Pi^2*G[1, x])/18 + (13*I)*Pi^3*G[1, x] + 142*G[0, 0, x] + 
       ((110*I)/3)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] - (383*G[0, 1, x])/3 - 
       ((332*I)/3)*Pi*G[0, 1, x] + (121*Pi^2*G[0, 1, x])/3 - 
       (383*G[1, 0, x])/3 - (94*I)*Pi*G[1, 0, x] + (101*Pi^2*G[1, 0, x])/3 + 
       (226*G[1, 1, x])/3 + ((172*I)/3)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 
       (338*G[0, 0, 0, x])/3 - (112*I)*Pi*G[0, 0, 0, x] - 
       (4*G[0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] - (4*G[0, 1, 0, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, x] - (10*G[0, 1, 1, x])/3 + 
       (40*I)*Pi*G[0, 1, 1, x] + 14*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
       2*G[1, 0, 1, x] + (40*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       (44*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 272*G[0, 0, 0, 0, x] + 88*G[0, 0, 0, 1, x] + 
       88*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 92*G[0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       92*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] + ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(I*Pi^3 + (11*Pi^4)/45 + 
         ((152*I)/3)*Pi*G[0, x] - (305*Pi^2*G[0, x])/9 - 
         ((43*I)/6)*Pi^3*G[0, x] + (152*G[0, 0, x])/3 + 
         (96*I)*Pi*G[0, 0, x] - (263*Pi^2*G[0, 0, x])/6 - 
         ((37*I)/3)*Pi*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/3 - 
         ((55*I)/3)*Pi*G[1, 0, x] + 10*Pi^2*G[1, 0, x] + 
         (275*G[0, 0, 0, x])/3 + (120*I)*Pi*G[0, 0, 0, x] - 
         (37*G[0, 0, 1, x])/3 - (42*I)*Pi*G[0, 0, 1, x] - 
         (37*G[0, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (55*G[1, 0, 0, x])/3 - 
         (38*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + 130*G[0, 0, 0, 0, x] - 
         46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         42*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 0, x] - 6*Zeta[3]) - (472*Zeta[3])/9 + 
       (2*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3] + 
       RATIO[x]*(-429473/1296 - ((11033*I)/36)*Pi + (1913*Pi^2)/18 + 
         ((325*I)/18)*Pi^3 - (81*Pi^4)/40 - (4537*G[0, x])/18 - 
         (251*I)*Pi*G[0, x] + (1801*Pi^2*G[0, x])/18 + ((74*I)/3)*Pi^3*
          G[0, x] + (1850*G[1, x])/9 + (176*I)*Pi*G[1, x] - 
         (1171*Pi^2*G[1, x])/18 - (13*I)*Pi^3*G[1, x] - (490*G[0, 0, x])/3 - 
         ((476*I)/3)*Pi*G[0, 0, x] + (272*Pi^2*G[0, 0, x])/3 + 
         (346*G[0, 1, x])/3 + ((322*I)/3)*Pi*G[0, 1, x] - 
         63*Pi^2*G[0, 1, x] + (346*G[1, 0, x])/3 + ((314*I)/3)*Pi*
          G[1, 0, x] - (161*Pi^2*G[1, 0, x])/3 - (202*G[1, 1, x])/3 - 
         ((160*I)/3)*Pi*G[1, 1, x] + 26*Pi^2*G[1, 1, x] + 
         (22*G[0, 0, 0, x])/3 - (128*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
         (100*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
         (96*I)*Pi*G[0, 1, 0, x] + (22*G[0, 1, 1, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, x] - (22*G[1, 0, 0, x])/3 + 
         (84*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         (52*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         4*G[0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + (580*Zeta[3])/9 - 
         (2*I)*Pi*Zeta[3] + 30*G[0, x]*Zeta[3] - 10*G[1, x]*Zeta[3])) + 
     (2783*Zeta[5])/9 + (30*I)*Pi*Zeta[5] - 82*G[0, x]*Zeta[5] - 
     276*G[1, x]*Zeta[5] + Log[mu2/s]*(7955/12 + ((298033*I)/324)*Pi - 
       (309317*Pi^2)/648 - ((400*I)/3)*Pi^3 + (4031*Pi^4)/135 + 
       ((143*I)/30)*Pi^5 + (395501*G[0, x])/648 + ((34039*I)/54)*Pi*G[0, x] - 
       (1129*Pi^2*G[0, x])/6 - ((343*I)/9)*Pi^3*G[0, x] + 
       (379*Pi^4*G[0, x])/20 - (57227*G[1, x])/162 - 
       ((4720*I)/9)*Pi*G[1, x] + (1739*Pi^2*G[1, x])/6 + 
       ((283*I)/3)*Pi^3*G[1, x] - (1973*Pi^4*G[1, x])/90 + 
       (10589*G[0, 0, x])/54 + (46*I)*Pi*G[0, 0, x] + (895*Pi^2*G[0, 0, x])/
        9 - (30*I)*Pi^3*G[0, 0, x] - (4298*G[0, 1, x])/27 - 
       ((898*I)/3)*Pi*G[0, 1, x] + (1282*Pi^2*G[0, 1, x])/9 + 
       ((182*I)/3)*Pi^3*G[0, 1, x] - (4298*G[1, 0, x])/27 - 
       ((682*I)/3)*Pi*G[1, 0, x] + (130*Pi^2*G[1, 0, x])/9 + 
       ((62*I)/3)*Pi^3*G[1, 0, x] + (1238*G[1, 1, x])/27 + 
       ((386*I)/3)*Pi*G[1, 1, x] - (364*Pi^2*G[1, 1, x])/3 - 
       ((140*I)/3)*Pi^3*G[1, 1, x] - 206*G[0, 0, 0, x] - 
       ((1096*I)/3)*Pi*G[0, 0, 0, x] + 40*Pi^2*G[0, 0, 0, x] - 
       32*G[0, 0, 1, x] - ((224*I)/3)*Pi*G[0, 0, 1, x] + 
       (184*Pi^2*G[0, 0, 1, x])/3 - 32*G[0, 1, 0, x] + 
       ((68*I)/3)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/3 - 
       12*G[0, 1, 1, x] + ((280*I)/3)*Pi*G[0, 1, 1, x] - 
       (232*Pi^2*G[0, 1, 1, x])/3 + 36*G[1, 0, 0, x] + 
       ((704*I)/3)*Pi*G[1, 0, 0, x] - 120*Pi^2*G[1, 0, 0, x] - 
       8*G[1, 0, 1, x] + ((308*I)/3)*Pi*G[1, 0, 1, x] - 
       (208*Pi^2*G[1, 0, 1, x])/3 - 8*G[1, 1, 0, x] - 
       ((32*I)/3)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/3 - 
       14*G[1, 1, 1, x] - ((112*I)/3)*Pi*G[1, 1, 1, x] + 
       56*Pi^2*G[1, 1, 1, x] - (184*G[0, 0, 0, 0, x])/3 - 
       (80*I)*Pi*G[0, 0, 0, 0, x] - (236*G[0, 0, 0, 1, x])/3 + 
       (48*I)*Pi*G[0, 0, 0, 1, x] - (236*G[0, 0, 1, 0, x])/3 + 
       (96*I)*Pi*G[0, 0, 1, 0, x] + (20*G[0, 0, 1, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
       (224*I)*Pi*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, 1, x] - (8*G[0, 1, 1, 0, x])/3 - 
       (80*I)*Pi*G[0, 1, 1, 0, x] + (308*G[0, 1, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (388*G[1, 0, 0, 0, x])/3 + 
       (384*I)*Pi*G[1, 0, 0, 0, x] + (232*G[1, 0, 0, 1, x])/3 + 
       (40*I)*Pi*G[1, 0, 0, 1, x] + (232*G[1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, x] + (88*G[1, 0, 1, 1, x])/3 - 
       (56*I)*Pi*G[1, 0, 1, 1, x] - (172*G[1, 1, 0, 0, x])/3 - 
       (168*I)*Pi*G[1, 1, 0, 0, x] + (152*G[1, 1, 0, 1, x])/3 - 
       (40*I)*Pi*G[1, 1, 0, 1, x] + (152*G[1, 1, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 - 
       (32*I)*Pi*G[1, 1, 1, 1, x] + 480*G[0, 0, 0, 0, 0, x] - 
       16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
       112*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, x] - 
       128*G[0, 0, 1, 0, 1, x] - 128*G[0, 0, 1, 1, 0, x] + 
       120*G[0, 0, 1, 1, 1, x] + 112*G[0, 1, 0, 0, 0, x] - 
       72*G[0, 1, 0, 0, 1, x] - 72*G[0, 1, 0, 1, 0, x] + 
       80*G[0, 1, 0, 1, 1, x] - 160*G[0, 1, 1, 0, 0, x] + 
       104*G[0, 1, 1, 0, 1, x] + 104*G[0, 1, 1, 1, 0, x] - 
       104*G[0, 1, 1, 1, 1, x] + 112*G[1, 0, 0, 0, 0, x] + 
       88*G[1, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 1, 0, x] - 
       40*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] - 
       144*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
       8*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] + 
       40*G[1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 0, 1, x] - 
       72*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + 
       ((20*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] + (16*I)*Pi*G[0, 1, x] + 
         (16*I)*Pi*G[1, 0, x] + 20*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] + 
         16*G[0, 1, 1, x] + 16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
         24*G[1, 1, 1, x])*RATIO[x^(-1)] - (988*Zeta[3])/3 - 
       ((908*I)/9)*Pi*Zeta[3] - 17*Pi^2*Zeta[3] - (404*G[0, x]*Zeta[3])/9 + 
       (16*I)*Pi*G[0, x]*Zeta[3] - (532*G[1, x]*Zeta[3])/9 - 
       (28*I)*Pi*G[1, x]*Zeta[3] + 52*G[0, 0, x]*Zeta[3] - 
       48*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(((31*I)/3)*Pi^3 - (391*Pi^4)/45 - 
         ((56*I)/45)*Pi^5 + ((18059*I)/108)*Pi*G[0, x] - 163*Pi^2*G[0, x] - 
         ((659*I)/18)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/15 - 
         ((32*I)/3)*Pi^3*G[1, x] + (62*Pi^4*G[1, x])/15 + 
         (18059*G[0, 0, x])/108 + (424*I)*Pi*G[0, 0, x] - 
         (3511*Pi^2*G[0, 0, x])/18 - ((55*I)/3)*Pi^3*G[0, 0, x] - 
         ((160*I)/3)*Pi*G[0, 1, x] + (256*Pi^2*G[0, 1, x])/9 + 
         (4*I)*Pi^3*G[0, 1, x] - ((346*I)/3)*Pi*G[1, 0, x] + 
         (676*Pi^2*G[1, 0, x])/9 + ((28*I)/3)*Pi^3*G[1, 0, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] + 376*G[0, 0, 0, x] + 
         ((802*I)/3)*Pi*G[0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, x] - 
         (160*G[0, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, x] + 
         (92*Pi^2*G[0, 0, 1, x])/3 - (160*G[0, 1, 0, x])/3 - 
         (80*I)*Pi*G[0, 1, 0, x] + (128*Pi^2*G[0, 1, 0, x])/3 - 
         (2*I)*Pi*G[0, 1, 1, x] - 20*Pi^2*G[0, 1, 1, x] - 
         (346*G[1, 0, 0, x])/3 - (132*I)*Pi*G[1, 0, 0, x] + 
         (116*Pi^2*G[1, 0, 0, x])/3 - (26*I)*Pi*G[1, 0, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] + (38*I)*Pi*G[1, 1, 0, x] - 
         20*Pi^2*G[1, 1, 0, x] + (232*G[0, 0, 0, 0, x])/3 - 
         (244*I)*Pi*G[0, 0, 0, 0, x] + (20*G[0, 0, 0, 1, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (20*G[0, 0, 1, 0, x])/3 - 
         (28*I)*Pi*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 
         (60*I)*Pi*G[0, 0, 1, 1, x] - (160*G[0, 1, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         (60*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (208*G[1, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, x] - 
         26*G[1, 0, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, x] - 
         26*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, x] + 38*G[1, 1, 0, 0, x] + 
         (44*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 520*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         64*G[0, 0, 0, 1, 1, x] + 64*G[0, 0, 1, 0, 1, x] + 
         64*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
         32*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
         64*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 176*G[1, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] + 
         32*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] - 62*Zeta[3] - 
         (80*I)*Pi*Zeta[3] + 32*Pi^2*Zeta[3] - 44*G[0, x]*Zeta[3] - 
         (62*I)*Pi*G[0, x]*Zeta[3] + 64*G[1, x]*Zeta[3] + 
         (32*I)*Pi*G[1, x]*Zeta[3] - 30*G[0, 0, x]*Zeta[3] + 
         32*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-7955/12 - ((58858*I)/81)*Pi + 
         (202829*Pi^2)/648 + ((1465*I)/18)*Pi^3 - (382*Pi^4)/27 - 
         ((41*I)/18)*Pi^5 - (270299*G[0, x])/648 - ((4537*I)/9)*Pi*G[0, x] + 
         (2720*Pi^2*G[0, x])/9 + (89*I)*Pi^3*G[0, x] - (1193*Pi^4*G[0, x])/
          60 + (57227*G[1, x])/162 + ((3700*I)/9)*Pi*G[1, x] - 
         (4129*Pi^2*G[1, x])/18 - (65*I)*Pi^3*G[1, x] + (1229*Pi^4*G[1, x])/
          90 - (1778*G[0, 0, x])/27 - ((968*I)/3)*Pi*G[0, 0, x] + 
         (440*Pi^2*G[0, 0, x])/3 + ((200*I)/3)*Pi^3*G[0, 0, x] + 
         (1778*G[0, 1, x])/27 + ((704*I)/3)*Pi*G[0, 1, x] - 
         (466*Pi^2*G[0, 1, x])/3 - ((206*I)/3)*Pi^3*G[0, 1, x] + 
         (1778*G[1, 0, x])/27 + ((680*I)/3)*Pi*G[1, 0, x] - 
         (278*Pi^2*G[1, 0, x])/3 - ((118*I)/3)*Pi^3*G[1, 0, x] - 
         (1778*G[1, 1, x])/27 - ((416*I)/3)*Pi*G[1, 1, x] + 
         (304*Pi^2*G[1, 1, x])/3 + ((124*I)/3)*Pi^3*G[1, 1, x] + 
         10*G[0, 0, 0, x] + ((608*I)/3)*Pi*G[0, 0, 0, x] - 
         8*Pi^2*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + ((8*I)/3)*Pi*
          G[0, 0, 1, x] - (368*Pi^2*G[0, 0, 1, x])/3 - 6*G[0, 1, 0, x] - 
         ((44*I)/3)*Pi*G[0, 1, 0, x] - 80*Pi^2*G[0, 1, 0, x] + 
         10*G[0, 1, 1, x] - ((112*I)/3)*Pi*G[0, 1, 1, x] + 
         (352*Pi^2*G[0, 1, 1, x])/3 - 10*G[1, 0, 0, x] - 
         ((572*I)/3)*Pi*G[1, 0, 0, x] + (128*Pi^2*G[1, 0, 0, x])/3 + 
         6*G[1, 0, 1, x] + ((28*I)/3)*Pi*G[1, 0, 1, x] + 
         (184*Pi^2*G[1, 0, 1, x])/3 + 6*G[1, 1, 0, x] + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + (136*Pi^2*G[1, 1, 0, x])/3 - 
         10*G[1, 1, 1, x] + ((76*I)/3)*Pi*G[1, 1, 1, x] - 
         56*Pi^2*G[1, 1, 1, x] + (680*G[0, 0, 0, 0, x])/3 + 
         (568*I)*Pi*G[0, 0, 0, 0, x] - (116*G[0, 0, 0, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, 1, x] - (116*G[0, 0, 1, 0, x])/3 - 
         (40*I)*Pi*G[0, 0, 1, 0, x] + (160*G[0, 0, 1, 1, x])/3 - 
         (96*I)*Pi*G[0, 0, 1, 1, x] - (196*G[0, 1, 0, 0, x])/3 - 
         (176*I)*Pi*G[0, 1, 0, 0, x] + (188*G[0, 1, 0, 1, x])/3 - 
         (40*I)*Pi*G[0, 1, 0, 1, x] + (188*G[0, 1, 1, 0, x])/3 - 
         (40*I)*Pi*G[0, 1, 1, 0, x] - (344*G[0, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 1, 1, x] - (644*G[1, 0, 0, 0, x])/3 - 
         (472*I)*Pi*G[1, 0, 0, 0, x] + (116*G[1, 0, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 0, 1, x] + (116*G[1, 0, 1, 0, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, 0, x] - (124*G[1, 0, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 0, 1, 1, x] + (160*G[1, 1, 0, 0, x])/3 + 
         (80*I)*Pi*G[1, 1, 0, 0, x] - (188*G[1, 1, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 0, 1, x] - (188*G[1, 1, 1, 0, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, 0, x] + (308*G[1, 1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 1, 1, x] + 560*G[0, 0, 0, 0, 0, x] - 
         16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 0, 1, 1, x] - 48*G[0, 0, 1, 0, 0, x] - 
         96*G[0, 0, 1, 1, 1, x] - 176*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
         56*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         80*G[0, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 0, x] + 
         104*G[0, 1, 1, 1, 1, x] - 464*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         32*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] + 72*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] + (1228*Zeta[3])/3 + ((1934*I)/9)*Pi*
          Zeta[3] - 47*Pi^2*Zeta[3] + (710*G[0, x]*Zeta[3])/9 + 
         (108*I)*Pi*G[0, x]*Zeta[3] - (548*G[1, x]*Zeta[3])/9 - 
         (36*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] - 
         16*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] - 120*Zeta[5]) + 120*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((1531*I)/18)*Pi^3 - (4931*Pi^4)/135 - 
       ((313*I)/270)*Pi^5 + (2903*Pi^6)/3780 + ((548471*I)/1296)*Pi*G[0, x] - 
       (37409*Pi^2*G[0, x])/108 - ((139*I)/4)*Pi^3*G[0, x] + 
       (2603*Pi^4*G[0, x])/135 + ((113*I)/120)*Pi^5*G[0, x] - 
       ((110*I)/3)*Pi^3*G[1, x] + (6601*Pi^4*G[1, x])/540 - 
       ((28*I)/45)*Pi^5*G[1, x] + (548471*G[0, 0, x])/1296 + 
       ((26105*I)/36)*Pi*G[0, 0, x] - (9793*Pi^2*G[0, 0, x])/36 - 
       ((361*I)/6)*Pi^3*G[0, 0, x] + (7747*Pi^4*G[0, 0, x])/360 + 
       ((3169*I)/27)*Pi*G[0, 1, x] - (403*Pi^2*G[0, 1, x])/18 + 
       ((577*I)/9)*Pi^3*G[0, 1, x] - (941*Pi^4*G[0, 1, x])/180 - 
       ((10610*I)/27)*Pi*G[1, 0, x] + (1580*Pi^2*G[1, 0, x])/9 + 
       ((109*I)/3)*Pi^3*G[1, 0, x] - (569*Pi^4*G[1, 0, x])/90 + 
       ((100*I)/9)*Pi^3*G[1, 1, x] - (37*Pi^4*G[1, 1, x])/15 + 
       (3965*G[0, 0, 0, x])/9 + (242*I)*Pi*G[0, 0, 0, x] + 
       (706*Pi^2*G[0, 0, 0, x])/9 - (53*I)*Pi^3*G[0, 0, 0, x] + 
       (3169*G[0, 0, 1, x])/27 + (19*I)*Pi*G[0, 0, 1, x] + 
       (158*Pi^2*G[0, 0, 1, x])/3 + ((83*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (3169*G[0, 1, 0, x])/27 - ((353*I)/4)*Pi*G[0, 1, 0, x] + 
       (370*Pi^2*G[0, 1, 0, x])/9 + (33*I)*Pi^3*G[0, 1, 0, x] + 
       ((415*I)/3)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/9 - 
       (8*I)*Pi^3*G[0, 1, 1, x] - (10610*G[1, 0, 0, x])/27 - 
       (186*I)*Pi*G[1, 0, 0, x] + (326*Pi^2*G[1, 0, 0, x])/9 + 
       (14*I)*Pi^3*G[1, 0, 0, x] - (110*I)*Pi*G[1, 0, 1, x] + 
       (163*Pi^2*G[1, 0, 1, x])/9 - ((10*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (110*I)*Pi*G[1, 1, 0, x] - (544*Pi^2*G[1, 1, 0, x])/9 - 
       ((22*I)/3)*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] - 
       (218*G[0, 0, 0, 0, x])/3 - ((1216*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (73*Pi^2*G[0, 0, 0, 0, x])/3 - (184*G[0, 0, 0, 1, x])/3 - 
       ((610*I)/3)*Pi*G[0, 0, 0, 1, x] - 63*Pi^2*G[0, 0, 0, 1, x] - 
       (184*G[0, 0, 1, 0, x])/3 + ((359*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (125*Pi^2*G[0, 0, 1, 0, x])/3 + (401*G[0, 0, 1, 1, x])/3 - 
       ((100*I)/3)*Pi*G[0, 0, 1, 1, x] + (134*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (693*G[0, 1, 0, 0, x])/4 + ((368*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (88*Pi^2*G[0, 1, 0, 0, x])/3 + (415*G[0, 1, 0, 1, x])/3 + 
       (54*I)*Pi*G[0, 1, 0, 1, x] + (53*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (415*G[0, 1, 1, 0, x])/3 - (160*I)*Pi*G[0, 1, 1, 0, x] + 
       47*Pi^2*G[0, 1, 1, 0, x] + ((94*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       2*Pi^2*G[0, 1, 1, 1, x] + (118*G[1, 0, 0, 0, x])/3 + 
       ((380*I)/3)*Pi*G[1, 0, 0, 0, x] - (124*Pi^2*G[1, 0, 0, 0, x])/3 - 
       110*G[1, 0, 0, 1, x] - ((328*I)/3)*Pi*G[1, 0, 0, 1, x] + 
       (34*Pi^2*G[1, 0, 0, 1, x])/3 - 110*G[1, 0, 1, 0, x] - 
       ((122*I)/3)*Pi*G[1, 0, 1, 0, x] - 12*Pi^2*G[1, 0, 1, 0, x] + 
       ((88*I)/3)*Pi*G[1, 0, 1, 1, x] - (50*Pi^2*G[1, 0, 1, 1, x])/3 + 
       110*G[1, 1, 0, 0, x] + (68*I)*Pi*G[1, 1, 0, 0, x] - 
       (26*Pi^2*G[1, 1, 0, 0, x])/3 + ((106*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       4*Pi^2*G[1, 1, 0, 1, x] - ((94*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       16*Pi^2*G[1, 1, 1, 0, x] - 310*G[0, 0, 0, 0, 0, x] - 
       (34*I)*Pi*G[0, 0, 0, 0, 0, x] - (518*G[0, 0, 0, 0, 1, x])/3 + 
       (148*I)*Pi*G[0, 0, 0, 0, 1, x] - (518*G[0, 0, 0, 1, 0, x])/3 + 
       (258*I)*Pi*G[0, 0, 0, 1, 0, x] - (112*G[0, 0, 0, 1, 1, x])/3 + 
       (30*I)*Pi*G[0, 0, 0, 1, 1, x] + 37*G[0, 0, 1, 0, 0, x] + 
       (346*I)*Pi*G[0, 0, 1, 0, 0, x] + 76*G[0, 0, 1, 0, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 76*G[0, 0, 1, 1, 0, x] - 
       (180*I)*Pi*G[0, 0, 1, 1, 0, x] - (322*G[0, 0, 1, 1, 1, x])/3 - 
       (84*I)*Pi*G[0, 0, 1, 1, 1, x] + (662*G[0, 1, 0, 0, 0, x])/3 + 
       (274*I)*Pi*G[0, 1, 0, 0, 0, x] - (134*G[0, 1, 0, 0, 1, x])/3 - 
       (22*I)*Pi*G[0, 1, 0, 0, 1, x] - (134*G[0, 1, 0, 1, 0, x])/3 - 
       (123*I)*Pi*G[0, 1, 0, 1, 0, x] + (302*G[0, 1, 0, 1, 1, x])/3 - 
       (62*I)*Pi*G[0, 1, 0, 1, 1, x] - (568*G[0, 1, 1, 0, 0, x])/3 - 
       (358*I)*Pi*G[0, 1, 1, 0, 0, x] + (94*G[0, 1, 1, 0, 1, x])/3 - 
       (40*I)*Pi*G[0, 1, 1, 0, 1, x] + (94*G[0, 1, 1, 1, 0, x])/3 + 
       (22*I)*Pi*G[0, 1, 1, 1, 0, x] + (52*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       218*G[1, 0, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 1, x] - (100*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (184*G[1, 0, 0, 1, 1, x])/3 + (44*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       44*G[1, 0, 1, 0, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (88*G[1, 0, 1, 0, 1, x])/3 + (84*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (88*G[1, 0, 1, 1, 0, x])/3 + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (16*G[1, 1, 0, 0, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 0, 0, 0, x] + (106*G[1, 1, 0, 0, 1, x])/3 + 
       (28*I)*Pi*G[1, 1, 0, 0, 1, x] + (106*G[1, 1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (94*G[1, 1, 1, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       378*G[0, 0, 0, 0, 0, 0, x] + 108*G[0, 0, 0, 0, 0, 1, x] + 
       108*G[0, 0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 0, 1, 1, x] + 
       228*G[0, 0, 0, 1, 0, 0, x] + 14*G[0, 0, 0, 1, 0, 1, x] + 
       14*G[0, 0, 0, 1, 1, 0, x] - 48*G[0, 0, 0, 1, 1, 1, x] + 
       388*G[0, 0, 1, 0, 0, 0, x] - 42*G[0, 0, 1, 0, 0, 1, x] - 
       42*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
       48*G[0, 0, 1, 1, 0, 0, x] - 196*G[0, 0, 1, 1, 0, 1, x] - 
       196*G[0, 0, 1, 1, 1, 0, x] + 124*G[0, 0, 1, 1, 1, 1, x] + 
       302*G[0, 1, 0, 0, 0, 0, x] - 60*G[0, 1, 0, 0, 0, 1, x] - 
       60*G[0, 1, 0, 0, 1, 0, x] + 6*G[0, 1, 0, 0, 1, 1, x] - 
       101*G[0, 1, 0, 1, 0, 0, x] - 54*G[0, 1, 0, 1, 0, 1, x] - 
       54*G[0, 1, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
       456*G[0, 1, 1, 0, 0, 0, x] + 34*G[0, 1, 1, 0, 0, 1, x] + 
       34*G[0, 1, 1, 0, 1, 0, x] - 62*G[0, 1, 1, 0, 1, 1, x] - 
       18*G[0, 1, 1, 1, 0, 0, x] + 52*G[0, 1, 1, 1, 0, 1, x] + 
       52*G[0, 1, 1, 1, 1, 0, x] - 292*G[1, 0, 0, 0, 0, 0, x] + 
       108*G[1, 0, 0, 0, 0, 1, x] + 108*G[1, 0, 0, 0, 1, 0, x] - 
       160*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] + 
       40*G[1, 0, 0, 1, 1, 1, x] - 116*G[1, 0, 1, 0, 0, 0, x] + 
       72*G[1, 0, 1, 0, 0, 1, x] + 72*G[1, 0, 1, 0, 1, 0, x] + 
       8*G[1, 0, 1, 0, 1, 1, x] + 60*G[1, 0, 1, 1, 0, 0, x] - 
       16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
       44*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
       12*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] - 
       16*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
       12*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] - 
       12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
       12*G[1, 1, 1, 1, 0, 0, x] - (1531*Zeta[3])/3 - 
       ((2753*I)/6)*Pi*Zeta[3] + (887*Pi^2*Zeta[3])/9 - (26*I)*Pi^3*Zeta[3] - 
       (863*G[0, x]*Zeta[3])/6 - ((754*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (287*Pi^2*G[0, x]*Zeta[3])/3 + 220*G[1, x]*Zeta[3] + 
       ((338*I)/3)*Pi*G[1, x]*Zeta[3] + (106*Pi^2*G[1, x]*Zeta[3])/3 - 
       (1576*G[0, 0, x]*Zeta[3])/9 + (164*I)*Pi*G[0, 0, x]*Zeta[3] - 
       122*G[0, 1, x]*Zeta[3] - (96*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (400*G[1, 0, x]*Zeta[3])/3 - (6*I)*Pi*G[1, 0, x]*Zeta[3] - 
       (200*G[1, 1, x]*Zeta[3])/3 + (40*I)*Pi*G[1, 1, x]*Zeta[3] - 
       70*G[0, 0, 0, x]*Zeta[3] - 76*G[0, 0, 1, x]*Zeta[3] - 
       2*G[0, 1, 0, x]*Zeta[3] - 32*G[0, 1, 1, x]*Zeta[3] + 
       114*G[1, 0, 0, x]*Zeta[3] - 92*G[1, 0, 1, x]*Zeta[3] + 
       8*G[1, 1, 0, x]*Zeta[3] + 24*G[1, 1, 1, x]*Zeta[3] - 28*Zeta[3]^2 - 
       (514*Zeta[5])/3 - (26*I)*Pi*Zeta[5] + 245*G[0, x]*Zeta[5] - 
       32*G[1, x]*Zeta[5]) + RATIO[x]*(-832741/1296 - ((7955*I)/12)*Pi + 
       (2654261*Pi^2)/7776 + ((59597*I)/648)*Pi^3 - (137293*Pi^4)/4860 - 
       ((367*I)/270)*Pi^5 + (88093*Pi^6)/136080 - (2881*G[0, x])/27 - 
       ((270299*I)/648)*Pi*G[0, x] + (39329*Pi^2*G[0, x])/162 + 
       ((1118*I)/9)*Pi^3*G[0, x] - (1025*Pi^4*G[0, x])/36 - 
       ((77*I)/12)*Pi^5*G[0, x] + (2881*G[1, x])/27 + 
       ((57227*I)/162)*Pi*G[1, x] - (17518*Pi^2*G[1, x])/81 - 
       ((1765*I)/18)*Pi^3*G[1, x] + (881*Pi^4*G[1, x])/36 + 
       ((641*I)/90)*Pi^5*G[1, x] + (124*G[0, 0, x])/3 - 
       ((1013*I)/27)*Pi*G[0, 0, x] + (1393*Pi^2*G[0, 0, x])/18 + 
       ((92*I)/3)*Pi^3*G[0, 0, x] - (1441*Pi^4*G[0, 0, x])/45 - 
       (124*G[0, 1, x])/3 + ((3506*I)/27)*Pi*G[0, 1, x] - 
       (2981*Pi^2*G[0, 1, x])/18 - ((265*I)/3)*Pi^3*G[0, 1, x] + 
       (171*Pi^4*G[0, 1, x])/5 - (124*G[1, 0, x])/3 + 
       ((1013*I)/27)*Pi*G[1, 0, x] - (397*Pi^2*G[1, 0, x])/18 - 
       ((38*I)/3)*Pi^3*G[1, 0, x] + (982*Pi^4*G[1, 0, x])/45 + 
       (124*G[1, 1, x])/3 - ((3506*I)/27)*Pi*G[1, 1, x] + 
       (2057*Pi^2*G[1, 1, x])/18 + ((211*I)/3)*Pi^3*G[1, 1, x] - 
       24*Pi^4*G[1, 1, x] - (34*G[0, 0, 0, x])/3 + (429*I)*Pi*G[0, 0, 0, x] - 
       173*Pi^2*G[0, 0, 0, x] + (28*I)*Pi^3*G[0, 0, 0, x] + 
       (119*G[0, 0, 1, x])/3 + (51*I)*Pi*G[0, 0, 1, x] - 
       (184*Pi^2*G[0, 0, 1, x])/3 - ((262*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (119*G[0, 1, 0, x])/3 - (10*I)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/3 - (24*I)*Pi^3*G[0, 1, 0, x] + 
       (73*G[0, 1, 1, x])/3 - ((385*I)/3)*Pi*G[0, 1, 1, x] + 
       (710*Pi^2*G[0, 1, 1, x])/9 + ((278*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (86*G[1, 0, 0, x])/3 - (401*I)*Pi*G[1, 0, 0, x] + 
       173*Pi^2*G[1, 0, 0, x] - (14*I)*Pi^3*G[1, 0, 0, x] + G[1, 0, 1, x]/3 - 
       (15*I)*Pi*G[1, 0, 1, x] + (112*Pi^2*G[1, 0, 1, x])/3 + 
       ((164*I)/3)*Pi^3*G[1, 0, 1, x] + G[1, 1, 0, x]/3 - 
       (18*I)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/3 + 
       (10*I)*Pi^3*G[1, 1, 0, x] - (193*G[1, 1, 1, x])/3 + 
       ((277*I)/3)*Pi*G[1, 1, 1, x] - (494*Pi^2*G[1, 1, 1, x])/9 - 
       (60*I)*Pi^3*G[1, 1, 1, x] + 349*G[0, 0, 0, 0, x] + 
       (20*I)*Pi*G[0, 0, 0, 0, x] - (182*Pi^2*G[0, 0, 0, 0, x])/3 + 
       70*G[0, 0, 0, 1, x] + ((236*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       30*Pi^2*G[0, 0, 0, 1, x] + 70*G[0, 0, 1, 0, x] + 
       (102*I)*Pi*G[0, 0, 1, 0, x] + (142*Pi^2*G[0, 0, 1, 0, x])/3 - 
       13*G[0, 0, 1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (124*Pi^2*G[0, 0, 1, 1, x])/3 + 5*G[0, 1, 0, 0, x] + 
       ((254*I)/3)*Pi*G[0, 1, 0, 0, x] + 126*Pi^2*G[0, 1, 0, 0, x] - 
       9*G[0, 1, 0, 1, x] - (100*I)*Pi*G[0, 1, 0, 1, x] + 
       (184*Pi^2*G[0, 1, 0, 1, x])/3 - 9*G[0, 1, 1, 0, x] - 
       ((20*I)/3)*Pi*G[0, 1, 1, 0, x] - (80*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (388*G[0, 1, 1, 1, x])/3 - (60*I)*Pi*G[0, 1, 1, 1, x] - 
       (182*Pi^2*G[0, 1, 1, 1, x])/3 - 285*G[1, 0, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, 0, x] + (56*Pi^2*G[1, 0, 0, 0, x])/3 - 
       106*G[1, 0, 0, 1, x] - ((236*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       46*Pi^2*G[1, 0, 0, 1, x] - 106*G[1, 0, 1, 0, x] - 
       (102*I)*Pi*G[1, 0, 1, 0, x] - (94*Pi^2*G[1, 0, 1, 0, x])/3 + 
       85*G[1, 0, 1, 1, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       (26*Pi^2*G[1, 0, 1, 1, x])/3 - 61*G[1, 1, 0, 0, x] - 
       ((290*I)/3)*Pi*G[1, 1, 0, 0, x] - 84*Pi^2*G[1, 1, 0, 0, x] + 
       37*G[1, 1, 0, 1, x] + (100*I)*Pi*G[1, 1, 0, 1, x] - 
       (136*Pi^2*G[1, 1, 0, 1, x])/3 + 37*G[1, 1, 1, 0, x] + 
       ((20*I)/3)*Pi*G[1, 1, 1, 0, x] + (32*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (196*G[1, 1, 1, 1, x])/3 + (48*I)*Pi*G[1, 1, 1, 1, x] + 
       28*Pi^2*G[1, 1, 1, 1, x] - 264*G[0, 0, 0, 0, 0, x] - 
       (464*I)*Pi*G[0, 0, 0, 0, 0, x] + (172*G[0, 0, 0, 0, 1, x])/3 - 
       (192*I)*Pi*G[0, 0, 0, 0, 1, x] + (172*G[0, 0, 0, 1, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 1, 1, x] + 
       28*G[0, 0, 1, 0, 0, x] - (104*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (338*G[0, 0, 1, 0, 1, x])/3 - (56*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (338*G[0, 0, 1, 1, 0, x])/3 + (80*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (482*G[0, 0, 1, 1, 1, x])/3 + (104*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (536*G[0, 1, 0, 0, 0, x])/3 - (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (86*G[0, 1, 0, 0, 1, x])/3 - (144*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (86*G[0, 1, 0, 1, 0, x])/3 - (124*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       134*G[0, 1, 0, 1, 1, x] + (100*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       36*G[0, 1, 1, 0, 0, x] + (116*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (316*G[0, 1, 1, 0, 1, x])/3 + (164*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (316*G[0, 1, 1, 1, 0, x])/3 + 160*G[0, 1, 1, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 336*G[1, 0, 0, 0, 0, x] + 
       (424*I)*Pi*G[1, 0, 0, 0, 0, x] - (388*G[1, 0, 0, 0, 1, x])/3 + 
       (176*I)*Pi*G[1, 0, 0, 0, 1, x] - (388*G[1, 0, 0, 1, 0, x])/3 + 
       (36*I)*Pi*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 100*G[1, 0, 1, 0, 0, x] + 
       (88*I)*Pi*G[1, 0, 1, 0, 0, x] - (122*G[1, 0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 0, 1, x] - (122*G[1, 0, 1, 1, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] + (266*G[1, 0, 1, 1, 1, x])/3 - 
       (96*I)*Pi*G[1, 0, 1, 1, 1, x] - (752*G[1, 1, 0, 0, 0, x])/3 + 
       (72*I)*Pi*G[1, 1, 0, 0, 0, x] + (302*G[1, 1, 0, 0, 1, x])/3 + 
       (160*I)*Pi*G[1, 1, 0, 0, 1, x] + (302*G[1, 1, 0, 1, 0, x])/3 + 
       (116*I)*Pi*G[1, 1, 0, 1, 0, x] + 62*G[1, 1, 0, 1, 1, x] - 
       (116*I)*Pi*G[1, 1, 0, 1, 1, x] + 36*G[1, 1, 1, 0, 0, x] - 
       (100*I)*Pi*G[1, 1, 1, 0, 0, x] + (100*G[1, 1, 1, 0, 1, x])/3 - 
       (124*I)*Pi*G[1, 1, 1, 0, 1, x] + (100*G[1, 1, 1, 1, 0, x])/3 - 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 832*G[0, 0, 0, 0, 0, 0, x] - 
       192*G[0, 0, 0, 0, 0, 1, x] - 192*G[0, 0, 0, 0, 1, 0, x] + 
       16*G[0, 0, 0, 0, 1, 1, x] - 172*G[0, 0, 0, 1, 0, 0, x] + 
       160*G[0, 0, 0, 1, 0, 1, x] + 160*G[0, 0, 0, 1, 1, 0, x] - 
       144*G[0, 0, 0, 1, 1, 1, x] - 104*G[0, 0, 1, 0, 0, 0, x] + 
       48*G[0, 0, 1, 0, 0, 1, x] + 48*G[0, 0, 1, 0, 1, 0, x] - 
       104*G[0, 0, 1, 0, 1, 1, x] + 168*G[0, 0, 1, 1, 0, 0, x] - 
       88*G[0, 0, 1, 1, 0, 1, x] - 88*G[0, 0, 1, 1, 1, 0, x] + 
       288*G[0, 0, 1, 1, 1, 1, x] + 224*G[0, 1, 0, 0, 0, 0, x] - 
       80*G[0, 1, 0, 0, 0, 1, x] - 80*G[0, 1, 0, 0, 1, 0, x] - 
       72*G[0, 1, 0, 0, 1, 1, x] - 104*G[0, 1, 0, 1, 0, 0, x] - 
       28*G[0, 1, 0, 1, 0, 1, x] - 28*G[0, 1, 0, 1, 1, 0, x] + 
       184*G[0, 1, 0, 1, 1, 1, x] - 56*G[0, 1, 1, 0, 0, 0, x] + 
       140*G[0, 1, 1, 0, 0, 1, x] + 140*G[0, 1, 1, 0, 1, 0, x] + 
       104*G[0, 1, 1, 0, 1, 1, x] + 56*G[0, 1, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 1, 0, x] - 
       120*G[0, 1, 1, 1, 1, 1, x] + 704*G[1, 0, 0, 0, 0, 0, x] + 
       184*G[1, 0, 0, 0, 0, 1, x] + 184*G[1, 0, 0, 0, 1, 0, x] - 
       16*G[1, 0, 0, 0, 1, 1, x] + 156*G[1, 0, 0, 1, 0, 0, x] - 
       128*G[1, 0, 0, 1, 0, 1, x] - 128*G[1, 0, 0, 1, 1, 0, x] + 
       112*G[1, 0, 0, 1, 1, 1, x] + 136*G[1, 0, 1, 0, 0, 0, x] - 
       80*G[1, 0, 1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, 1, 0, x] + 
       88*G[1, 0, 1, 0, 1, 1, x] - 168*G[1, 0, 1, 1, 0, 0, x] + 
       96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] - 
       224*G[1, 0, 1, 1, 1, 1, x] - 96*G[1, 1, 0, 0, 0, 0, x] + 
       88*G[1, 1, 0, 0, 0, 1, x] + 88*G[1, 1, 0, 0, 1, 0, x] + 
       72*G[1, 1, 0, 0, 1, 1, x] + 120*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] - 
       152*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 0, 0, x] - 
       108*G[1, 1, 1, 0, 0, 1, x] - 108*G[1, 1, 1, 0, 1, 0, x] - 
       88*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] - 
       32*G[1, 1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 1, 0, x] + 
       56*G[1, 1, 1, 1, 1, 1, x] + (42383*Zeta[3])/54 + 
       ((1589*I)/3)*Pi*Zeta[3] - (253*Pi^2*Zeta[3])/3 - (5*I)*Pi^3*Zeta[3] + 
       15*G[0, x]*Zeta[3] + ((152*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (97*Pi^2*G[0, x]*Zeta[3])/3 - 59*G[1, x]*Zeta[3] + 
       ((10*I)/9)*Pi*G[1, x]*Zeta[3] - 41*Pi^2*G[1, x]*Zeta[3] + 
       126*G[0, 0, x]*Zeta[3] + (72*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (304*G[0, 1, x]*Zeta[3])/3 + (116*I)*Pi*G[0, 1, x]*Zeta[3] - 
       126*G[1, 0, x]*Zeta[3] - (120*I)*Pi*G[1, 0, x]*Zeta[3] - 
       (304*G[1, 1, x]*Zeta[3])/3 - (68*I)*Pi*G[1, 1, x]*Zeta[3] + 
       608*G[0, 0, 0, x]*Zeta[3] - 176*G[0, 0, 1, x]*Zeta[3] - 
       96*G[0, 1, 0, x]*Zeta[3] - 60*G[0, 1, 1, x]*Zeta[3] - 
       480*G[1, 0, 0, x]*Zeta[3] + 168*G[1, 0, 1, x]*Zeta[3] - 
       32*G[1, 1, 0, x]*Zeta[3] + 68*G[1, 1, 1, x]*Zeta[3] + 
       (404*Zeta[3]^2)/3 - (842*Zeta[5])/9 - (218*I)*Pi*Zeta[5] - 
       408*G[0, x]*Zeta[5] + 340*G[1, x]*Zeta[5]))/Nc^2 + 
   (5599/48 + ((1405*I)/8)*Pi - (28867*Pi^2)/288 - ((893*I)/72)*Pi^3 + 
     (161*Pi^4)/15 + ((85*I)/54)*Pi^5 - (52279*Pi^6)/136080 + 
     (1219*G[0, x])/16 + ((1979*I)/12)*Pi*G[0, x] - (63*Pi^2*G[0, x])/2 - 
     ((497*I)/18)*Pi^3*G[0, x] + (2633*Pi^4*G[0, x])/360 + 
     ((79*I)/90)*Pi^5*G[0, x] + 6*G[1, x] - ((3229*I)/24)*Pi*G[1, x] + 
     (125*Pi^2*G[1, x])/2 + ((599*I)/18)*Pi^3*G[1, x] - 
     (431*Pi^4*G[1, x])/45 - ((121*I)/180)*Pi^5*G[1, x] + 
     (2987*G[0, 0, x])/24 + ((229*I)/2)*Pi*G[0, 0, x] + 
     (166*Pi^2*G[0, 0, x])/9 - ((20*I)/3)*Pi^3*G[0, 0, x] - 
     (17*Pi^4*G[0, 0, x])/20 - (176*G[0, 1, x])/3 - 
     ((517*I)/3)*Pi*G[0, 1, x] + (412*Pi^2*G[0, 1, x])/9 + 
     ((256*I)/9)*Pi^3*G[0, 1, x] - (412*Pi^4*G[0, 1, x])/45 - 
     (176*G[1, 0, x])/3 - ((487*I)/4)*Pi*G[1, 0, x] - 
     (197*Pi^2*G[1, 0, x])/9 + ((122*I)/9)*Pi^3*G[1, 0, x] - 
     (166*Pi^4*G[1, 0, x])/45 - 12*G[1, 1, x] + ((361*I)/3)*Pi*G[1, 1, x] - 
     (221*Pi^2*G[1, 1, x])/3 - (27*I)*Pi^3*G[1, 1, x] + 
     (592*Pi^4*G[1, 1, x])/45 + 207*G[0, 0, 0, x] - 
     ((494*I)/3)*Pi*G[0, 0, 0, x] - (11*Pi^2*G[0, 0, 0, x])/3 + 
     ((46*I)/3)*Pi^3*G[0, 0, 0, x] - 142*G[0, 0, 1, x] - 
     ((377*I)/3)*Pi*G[0, 0, 1, x] - (257*Pi^2*G[0, 0, 1, x])/9 + 
     (2*I)*Pi^3*G[0, 0, 1, x] - 142*G[0, 1, 0, x] + 
     ((209*I)/6)*Pi*G[0, 1, 0, x] - (176*Pi^2*G[0, 1, 0, x])/9 - 
     ((32*I)/3)*Pi^3*G[0, 1, 0, x] + (17*G[0, 1, 1, x])/3 + 
     (98*I)*Pi*G[0, 1, 1, x] + 34*Pi^2*G[0, 1, 1, x] - 
     ((80*I)/3)*Pi^3*G[0, 1, 1, x] - (1909*G[1, 0, 0, x])/12 + 
     ((442*I)/3)*Pi*G[1, 0, 0, x] - (287*Pi^2*G[1, 0, 0, x])/9 - 
     ((14*I)/3)*Pi^3*G[1, 0, 0, x] + (220*G[1, 0, 1, x])/3 + 
     (182*I)*Pi*G[1, 0, 1, x] + (11*Pi^2*G[1, 0, 1, x])/3 - 
     ((56*I)/3)*Pi^3*G[1, 0, 1, x] + (220*G[1, 1, 0, x])/3 + 
     (47*I)*Pi*G[1, 1, 0, x] + 30*Pi^2*G[1, 1, 0, x] - 
     ((10*I)/3)*Pi^3*G[1, 1, 0, x] + 59*G[1, 1, 1, x] - 
     ((376*I)/3)*Pi*G[1, 1, 1, x] + 15*Pi^2*G[1, 1, 1, x] + 
     ((110*I)/3)*Pi^3*G[1, 1, 1, x] - 139*G[0, 0, 0, 0, x] + 
     (35*I)*Pi*G[0, 0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (23*G[0, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 0, 1, x] + 
     22*Pi^2*G[0, 0, 0, 1, x] - (23*G[0, 0, 1, 0, x])/3 + 
     ((181*I)/3)*Pi*G[0, 0, 1, 0, x] - 96*G[0, 0, 1, 1, x] + 
     ((110*I)/3)*Pi*G[0, 0, 1, 1, x] - (94*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (175*G[0, 1, 0, 0, x])/6 + ((316*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     26*Pi^2*G[0, 1, 0, 0, x] + (83*G[0, 1, 0, 1, x])/3 - 
     (56*Pi^2*G[0, 1, 0, 1, x])/3 + (83*G[0, 1, 1, 0, x])/3 - 
     (102*I)*Pi*G[0, 1, 1, 0, x] + (26*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (169*G[0, 1, 1, 1, x])/3 - ((76*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     14*Pi^2*G[0, 1, 1, 1, x] + 121*G[1, 0, 0, 0, x] + 
     ((259*I)/3)*Pi*G[1, 0, 0, 0, x] + (58*Pi^2*G[1, 0, 0, 0, x])/3 + 
     (127*G[1, 0, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (4*Pi^2*G[1, 0, 0, 1, x])/3 + (127*G[1, 0, 1, 0, x])/3 - 
     (62*I)*Pi*G[1, 0, 1, 0, x] + 20*Pi^2*G[1, 0, 1, 0, x] + 
     (377*G[1, 0, 1, 1, x])/3 - ((50*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (32*Pi^2*G[1, 0, 1, 1, x])/3 - (14*G[1, 1, 0, 0, x])/3 - 
     (112*I)*Pi*G[1, 1, 0, 0, x] + (82*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (113*G[1, 1, 0, 1, x])/3 - (30*I)*Pi*G[1, 1, 0, 1, x] + 
     14*Pi^2*G[1, 1, 0, 1, x] + (113*G[1, 1, 1, 0, x])/3 + 
     (54*I)*Pi*G[1, 1, 1, 0, x] - (98*Pi^2*G[1, 1, 1, 0, x])/3 - 
     187*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] - 
     (58*Pi^2*G[1, 1, 1, 1, x])/3 + 15*G[0, 0, 0, 0, 0, x] + 
     (114*I)*Pi*G[0, 0, 0, 0, 0, x] + 44*G[0, 0, 0, 0, 1, x] - 
     (40*I)*Pi*G[0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 1, 0, x] - 
     (118*I)*Pi*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 55*G[0, 0, 1, 0, 0, x] - 
     (152*I)*Pi*G[0, 0, 1, 0, 0, x] + (16*G[0, 0, 1, 0, 1, x])/3 + 
     (52*I)*Pi*G[0, 0, 1, 0, 1, x] + (16*G[0, 0, 1, 1, 0, x])/3 + 
     (108*I)*Pi*G[0, 0, 1, 1, 0, x] + (82*G[0, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, 1, x] + 66*G[0, 1, 0, 0, 0, x] - 
     (130*I)*Pi*G[0, 1, 0, 0, 0, x] + (70*G[0, 1, 0, 0, 1, x])/3 + 
     (80*I)*Pi*G[0, 1, 0, 0, 1, x] + (70*G[0, 1, 0, 1, 0, x])/3 + 
     (84*I)*Pi*G[0, 1, 0, 1, 0, x] - (82*G[0, 1, 0, 1, 1, x])/3 - 
     (4*I)*Pi*G[0, 1, 0, 1, 1, x] + (34*G[0, 1, 1, 0, 0, x])/3 + 
     (152*I)*Pi*G[0, 1, 1, 0, 0, x] - (352*G[0, 1, 1, 0, 1, x])/3 - 
     (64*I)*Pi*G[0, 1, 1, 0, 1, x] - (352*G[0, 1, 1, 1, 0, x])/3 - 
     (20*I)*Pi*G[0, 1, 1, 1, 0, x] + 92*G[0, 1, 1, 1, 1, x] - 
     (24*I)*Pi*G[0, 1, 1, 1, 1, x] + 93*G[1, 0, 0, 0, 0, x] - 
     (136*I)*Pi*G[1, 0, 0, 0, 0, x] - (92*G[1, 0, 0, 0, 1, x])/3 + 
     (32*I)*Pi*G[1, 0, 0, 0, 1, x] - (92*G[1, 0, 0, 1, 0, x])/3 + 
     (40*I)*Pi*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
     (36*I)*Pi*G[1, 0, 0, 1, 1, x] - (142*G[1, 0, 1, 0, 0, x])/3 + 
     (28*I)*Pi*G[1, 0, 1, 0, 0, x] - (116*G[1, 0, 1, 0, 1, x])/3 - 
     (76*I)*Pi*G[1, 0, 1, 0, 1, x] - (116*G[1, 0, 1, 1, 0, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 34*G[1, 0, 1, 1, 1, x] + 
     (56*I)*Pi*G[1, 0, 1, 1, 1, x] - 110*G[1, 1, 0, 0, 0, x] + 
     (24*I)*Pi*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] - 
     (64*I)*Pi*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 0, 1, 0, x] - 20*G[1, 1, 0, 1, 1, x] + 
     (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 46*G[1, 1, 1, 0, 0, x] + 
     (36*I)*Pi*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] + 
     (72*I)*Pi*G[1, 1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, 0, x] - 
     (40*I)*Pi*G[1, 1, 1, 1, 0, x] - (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     34*G[0, 0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, 1, x] - 
     58*G[0, 0, 0, 1, 0, 0, x] - 44*G[0, 0, 0, 1, 0, 1, x] - 
     44*G[0, 0, 0, 1, 1, 0, x] + 64*G[0, 0, 0, 1, 1, 1, x] - 
     160*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
     8*G[0, 0, 1, 0, 1, 0, x] + 68*G[0, 0, 1, 0, 1, 1, x] + 
     12*G[0, 0, 1, 1, 0, 0, x] + 120*G[0, 0, 1, 1, 0, 1, x] + 
     120*G[0, 0, 1, 1, 1, 0, x] - 168*G[0, 0, 1, 1, 1, 1, x] - 
     202*G[0, 1, 0, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 0, 1, x] + 
     56*G[0, 1, 0, 0, 1, 0, x] + 40*G[0, 1, 0, 0, 1, 1, x] + 
     72*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
     28*G[0, 1, 0, 1, 1, 0, x] - 64*G[0, 1, 0, 1, 1, 1, x] + 
     288*G[0, 1, 1, 0, 0, 0, x] - 96*G[0, 1, 1, 0, 0, 1, x] - 
     96*G[0, 1, 1, 0, 1, 0, x] - 28*G[0, 1, 1, 1, 0, 0, x] - 
     24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] + 
     40*G[0, 1, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, 0, x] - 
     88*G[1, 0, 0, 0, 0, 1, x] - 88*G[1, 0, 0, 0, 1, 0, x] + 
     104*G[1, 0, 0, 0, 1, 1, x] - 28*G[1, 0, 0, 1, 0, 0, x] + 
     52*G[1, 0, 0, 1, 0, 1, x] + 52*G[1, 0, 0, 1, 1, 0, x] - 
     80*G[1, 0, 0, 1, 1, 1, x] + 64*G[1, 0, 1, 0, 0, 0, x] - 
     28*G[1, 0, 1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, 1, 0, x] - 
     40*G[1, 0, 1, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 0, 0, x] - 
     8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] + 
     80*G[1, 0, 1, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, 0, x] - 
     56*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] - 
     4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
     48*G[1, 1, 0, 1, 1, 1, x] - 56*G[1, 1, 1, 0, 0, 0, x] + 
     68*G[1, 1, 1, 0, 0, 1, x] + 68*G[1, 1, 1, 0, 1, 0, x] + 
     12*G[1, 1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 1, 0, 0, x] - 
     16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
     40*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/6 - RATIO[x]/6) + 
     Log[mu2/s]^5*(3/2 + I*Pi + G[0, x] - G[1, x] + 
       (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[x]) + 
     Log[mu2/s]^4*(17/2 + (8*I)*Pi - (31*Pi^2)/12 + (13*G[0, x])/2 + 
       (4*I)*Pi*G[0, x] - 6*G[1, x] - (5*I)*Pi*G[1, x] + 3*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-17/2 - ((15*I)/2)*Pi + (31*Pi^2)/12 - 6*G[0, x] - (5*I)*Pi*G[0, x] + 
         6*G[1, x] + (5*I)*Pi*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x^2] + (451*Zeta[3])/3 + (15*I)*Pi*Zeta[3] - 
     (7*Pi^2*Zeta[3])/6 + ((76*I)/3)*Pi^3*Zeta[3] - (91*G[0, x]*Zeta[3])/3 + 
     (16*I)*Pi*G[0, x]*Zeta[3] + (106*Pi^2*G[0, x]*Zeta[3])/3 - 
     26*G[1, x]*Zeta[3] - (36*I)*Pi*G[1, x]*Zeta[3] - 
     (26*Pi^2*G[1, x]*Zeta[3])/3 + 26*G[0, 0, x]*Zeta[3] - 
     (104*I)*Pi*G[0, 0, x]*Zeta[3] - 114*G[0, 1, x]*Zeta[3] + 
     (4*I)*Pi*G[0, 1, x]*Zeta[3] + (26*G[1, 0, x]*Zeta[3])/3 + 
     (12*I)*Pi*G[1, 0, x]*Zeta[3] + 44*G[1, 1, x]*Zeta[3] + 
     (44*I)*Pi*G[1, 1, x]*Zeta[3] - 172*G[0, 0, 0, x]*Zeta[3] + 
     76*G[0, 0, 1, x]*Zeta[3] + 24*G[0, 1, 0, x]*Zeta[3] + 
     64*G[0, 1, 1, x]*Zeta[3] + 96*G[1, 0, 0, x]*Zeta[3] + 
     20*G[1, 0, 1, x]*Zeta[3] - 24*G[1, 1, 0, x]*Zeta[3] - 
     88*G[1, 1, 1, x]*Zeta[3] - 92*Zeta[3]^2 + 
     RATIO[x^(-2)]*((-2*Pi^2*G[1, 0, 1, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((43*I)*Pi*G[1, x] - (77*Pi^2*G[1, x])/9 + 
       ((34*I)/3)*Pi^3*G[1, x] + (24*I)*Pi*G[0, 1, x] - 
       (38*Pi^2*G[0, 1, x])/3 + ((58*I)/3)*Pi*G[1, 0, x] + 
       (44*Pi^2*G[1, 0, x])/3 + 43*G[1, 1, x] - ((118*I)/3)*Pi*G[1, 1, x] + 
       (67*Pi^2*G[1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, x] + 
       (58*G[1, 0, 1, x])/3 - (26*I)*Pi*G[1, 0, 1, x] - 
       (2*Pi^2*G[1, 0, 1, x])/3 + (58*G[1, 1, 0, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, x] - (212*G[1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 + 
       8*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
       30*G[0, 1, 1, 1, x] - 34*G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - 40*G[1, 1, 0, 0, x] - 
       56*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
       56*G[1, 1, 1, 0, x] + 104*G[1, 1, 1, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*Zeta[3] - 68*G[1, x]*Zeta[3] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3]) + 
     Log[mu2/s]^3*(111/4 + (37*I)*Pi - (33*Pi^2)/2 - ((11*I)/3)*Pi^3 + 
       28*G[0, x] + (22*I)*Pi*G[0, x] - (19*Pi^2*G[0, x])/3 - 25*G[1, x] - 
       (26*I)*Pi*G[1, x] + (31*Pi^2*G[1, x])/3 + 10*G[0, 0, x] + 
       (4*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 
       14*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] + 
       (16*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
       8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
       ((3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x]*(-111/4 - (34*I)*Pi + (29*Pi^2)/2 + ((11*I)/3)*Pi^3 - 
         25*G[0, x] - (24*I)*Pi*G[0, x] + (31*Pi^2*G[0, x])/3 + 25*G[1, x] + 
         (24*I)*Pi*G[1, x] - (31*Pi^2*G[1, x])/3 - 12*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] + 
         12*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - 
         (16*I)*Pi*G[1, 1, x] - 8*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
         8*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
         8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 12*Zeta[3])) + 
     Log[mu2/s]^2*(1051/16 + ((399*I)/4)*Pi - (172*Pi^2)/3 - 
       ((49*I)/3)*Pi^3 + (137*Pi^4)/40 + 63*G[0, x] + (77*I)*Pi*G[0, x] - 
       (45*Pi^2*G[0, x])/2 - ((20*I)/3)*Pi^3*G[0, x] - (93*G[1, x])/2 - 
       (89*I)*Pi*G[1, x] + (119*Pi^2*G[1, x])/3 + ((37*I)/3)*Pi^3*G[1, x] + 
       35*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - 
       42*G[0, 1, x] - (34*I)*Pi*G[0, 1, x] + (50*Pi^2*G[0, 1, x])/3 - 
       42*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + (34*Pi^2*G[1, 0, x])/3 + 
       28*G[1, 1, x] + (42*I)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 
       30*G[0, 0, 0, x] - (28*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
       2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 6*G[0, 1, 1, x] + 
       (16*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] + 
       6*G[1, 0, 1, x] + (20*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, x] - 
       40*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] - 
       12*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
       12*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 12*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 1, 1, x] + ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] - 
       47*Zeta[3] - (32*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
       16*G[1, x]*Zeta[3] + RATIO[x]*(-1051/16 - ((333*I)/4)*Pi + 
         (143*Pi^2)/3 + ((27*I)/2)*Pi^3 - (1009*Pi^4)/360 - (93*G[0, x])/2 - 
         (75*I)*Pi*G[0, x] + 35*Pi^2*G[0, x] + (11*I)*Pi^3*G[0, x] + 
         (93*G[1, x])/2 + (75*I)*Pi*G[1, x] - 35*Pi^2*G[1, x] - 
         (11*I)*Pi^3*G[1, x] - 32*G[0, 0, x] - (36*I)*Pi*G[0, 0, x] + 
         (70*Pi^2*G[0, 0, x])/3 + 32*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] - 
         26*Pi^2*G[0, 1, x] + 32*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 
         (70*Pi^2*G[1, 0, x])/3 - 32*G[1, 1, x] - (36*I)*Pi*G[1, 1, x] + 
         26*Pi^2*G[1, 1, x] - (12*I)*Pi*G[0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, x] + (24*I)*Pi*G[0, 1, 0, x] - 
         (28*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 
         (24*I)*Pi*G[1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, x] + 
         (28*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] - 4*G[0, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 51*Zeta[3] + 
         (40*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 - (14*Pi^4)/45 + 
         ((25*I)/2)*Pi*G[0, x] - 11*Pi^2*G[0, x] - ((13*I)/6)*Pi^3*G[0, x] - 
         ((2*I)/3)*Pi^3*G[1, x] + (25*G[0, 0, x])/2 + (29*I)*Pi*G[0, 0, x] - 
         (23*Pi^2*G[0, 0, x])/2 - (6*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/
          3 - (10*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] + 26*G[0, 0, 0, x] + 
         (20*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, x] - 
         10*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, x] + 
         14*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
         6*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] - 4*Zeta[3] - 
         (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3])) - (221*Zeta[5])/3 - 
     (74*I)*Pi*Zeta[5] - 76*G[0, x]*Zeta[5] - 74*G[1, x]*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((101*I)/6)*Pi^3 - (401*Pi^4)/60 - 
       ((157*I)/1080)*Pi^5 + (5557*Pi^6)/22680 + ((4793*I)/48)*Pi*G[0, x] - 
       (565*Pi^2*G[0, x])/12 + ((35*I)/18)*Pi^3*G[0, x] + 
       (359*Pi^4*G[0, x])/180 - ((5*I)/72)*Pi^5*G[0, x] - 
       ((43*I)/6)*Pi^3*G[1, x] + (215*Pi^4*G[1, x])/36 - 
       (I/30)*Pi^5*G[1, x] + (4793*G[0, 0, x])/48 + 
       ((437*I)/4)*Pi*G[0, 0, x] - (553*Pi^2*G[0, 0, x])/9 - 
       ((23*I)/2)*Pi^3*G[0, 0, x] + (1549*Pi^4*G[0, 0, x])/360 + 
       (18*I)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 + 
       ((119*I)/18)*Pi^3*G[0, 1, x] + (37*Pi^4*G[0, 1, x])/18 - 
       (83*I)*Pi*G[1, 0, x] + (259*Pi^2*G[1, 0, x])/6 + 
       ((38*I)/9)*Pi^3*G[1, 0, x] - (61*Pi^4*G[1, 0, x])/30 + 
       ((20*I)/3)*Pi^3*G[1, 1, x] - (94*Pi^4*G[1, 1, x])/45 + 
       68*G[0, 0, 0, x] + ((335*I)/3)*Pi*G[0, 0, 0, x] + 
       (46*Pi^2*G[0, 0, 0, x])/3 - ((38*I)/3)*Pi^3*G[0, 0, 0, x] + 
       18*G[0, 0, 1, x] + ((2*I)/3)*Pi*G[0, 0, 1, x] + 
       (91*Pi^2*G[0, 0, 1, x])/9 + (10*I)*Pi^3*G[0, 0, 1, x] + 
       18*G[0, 1, 0, x] - ((187*I)/4)*Pi*G[0, 1, 0, x] + 
       (148*Pi^2*G[0, 1, 0, x])/9 + ((40*I)/3)*Pi^3*G[0, 1, 0, x] + 
       ((44*I)/3)*Pi*G[0, 1, 1, x] - 9*Pi^2*G[0, 1, 1, x] - 
       (3*I)*Pi^3*G[0, 1, 1, x] - 83*G[1, 0, 0, x] - 
       (73*I)*Pi*G[1, 0, 0, x] + (163*Pi^2*G[1, 0, 0, x])/9 + 
       ((22*I)/3)*Pi^3*G[1, 0, 0, x] - (11*I)*Pi*G[1, 0, 1, x] + 
       7*Pi^2*G[1, 0, 1, x] - ((5*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, x] - 26*Pi^2*G[1, 1, 0, x] - 
       ((13*I)/3)*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] + 
       52*G[0, 0, 0, 0, x] - (118*I)*Pi*G[0, 0, 0, 0, x] + 
       2*Pi^2*G[0, 0, 0, 0, x] - (37*G[0, 0, 0, 1, x])/3 - 
       (46*I)*Pi*G[0, 0, 0, 1, x] - (40*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (37*G[0, 0, 1, 0, x])/3 + ((109*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (11*Pi^2*G[0, 0, 1, 0, x])/3 + 29*G[0, 0, 1, 1, x] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + (91*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (545*G[0, 1, 0, 0, x])/12 + ((64*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       Pi^2*G[0, 1, 0, 0, x] + (44*G[0, 1, 0, 1, x])/3 + 
       (15*I)*Pi*G[0, 1, 0, 1, x] + 9*Pi^2*G[0, 1, 0, 1, x] + 
       (44*G[0, 1, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + (8*Pi^2*G[0, 1, 1, 1, x])/3 - 
       34*G[1, 0, 0, 0, x] + ((112*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (46*Pi^2*G[1, 0, 0, 0, x])/3 - 11*G[1, 0, 0, 1, x] - 
       ((56*I)/3)*Pi*G[1, 0, 0, 1, x] + (5*Pi^2*G[1, 0, 0, 1, x])/3 - 
       11*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] - 
       (17*Pi^2*G[1, 0, 1, 0, x])/3 - ((14*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       4*Pi^2*G[1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, x] + 
       (22*I)*Pi*G[1, 1, 0, 0, x] + (7*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, 1, x] + (4*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, 0, x] + 12*Pi^2*G[1, 1, 1, 0, x] - 
       140*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 0, 1, x] + (36*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       12*G[0, 0, 0, 1, 0, x] + (59*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       18*G[0, 0, 0, 1, 1, x] + 15*G[0, 0, 1, 0, 0, x] + 
       (86*I)*Pi*G[0, 0, 1, 0, 0, x] + (112*G[0, 0, 1, 0, 1, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 0, 1, x] + (112*G[0, 0, 1, 1, 0, x])/3 - 
       (70*I)*Pi*G[0, 0, 1, 1, 0, x] - (134*G[0, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, x] + 
       (65*I)*Pi*G[0, 1, 0, 0, 0, x] - (62*G[0, 1, 0, 0, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 0, 1, x] - (62*G[0, 1, 0, 1, 0, x])/3 - 
       (40*I)*Pi*G[0, 1, 0, 1, 0, x] + (89*G[0, 1, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 1, 1, x] - (56*G[0, 1, 1, 0, 0, x])/3 - 
       (94*I)*Pi*G[0, 1, 1, 0, 0, x] + (32*G[0, 1, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] + (32*G[0, 1, 1, 1, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 1, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       96*G[1, 0, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (92*G[1, 0, 0, 0, 1, x])/3 - (32*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (92*G[1, 0, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       10*G[1, 0, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (16*G[1, 0, 1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (14*G[1, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (14*G[1, 0, 1, 1, 0, x])/3 + (20*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 91*G[0, 0, 0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 0, 1, 0, x] + 
       8*G[0, 0, 0, 0, 1, 1, x] + 47*G[0, 0, 0, 1, 0, 0, x] - 
       8*G[0, 0, 0, 1, 0, 1, x] - 8*G[0, 0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] + 96*G[0, 0, 1, 0, 0, 0, x] - 
       22*G[0, 0, 1, 0, 0, 1, x] - 22*G[0, 0, 1, 0, 1, 0, x] - 
       10*G[0, 0, 1, 0, 1, 1, x] + 10*G[0, 0, 1, 1, 0, 0, x] - 
       92*G[0, 0, 1, 1, 0, 1, x] - 92*G[0, 0, 1, 1, 1, 0, x] + 
       92*G[0, 0, 1, 1, 1, 1, x] + 61*G[0, 1, 0, 0, 0, 0, x] - 
       12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] - 
       8*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
       32*G[0, 1, 0, 1, 0, 1, x] - 32*G[0, 1, 0, 1, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, 1, x] - 140*G[0, 1, 1, 0, 0, 0, x] + 
       26*G[0, 1, 1, 0, 0, 1, x] + 26*G[0, 1, 1, 0, 1, 0, x] - 
       18*G[0, 1, 1, 0, 1, 1, x] + 22*G[0, 1, 1, 1, 0, 0, x] + 
       20*G[0, 1, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 1, 0, x] - 
       76*G[1, 0, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 0, 0, 1, x] + 
       36*G[1, 0, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 0, 1, 1, x] - 
       4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
       4*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, 1, 1, x] - 
       48*G[1, 0, 1, 0, 0, 0, x] + 32*G[1, 0, 1, 0, 0, 1, x] + 
       32*G[1, 0, 1, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 1, 1, x] + 
       28*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 1, 0, 0, 0, 0, x] - 
       16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] + 
       28*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
       24*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
       12*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] - 101*Zeta[3] - 
       ((95*I)/2)*Pi*Zeta[3] + (133*Pi^2*Zeta[3])/3 - 
       ((32*I)/3)*Pi^3*Zeta[3] - (145*G[0, x]*Zeta[3])/6 - 
       (71*I)*Pi*G[0, x]*Zeta[3] - (70*Pi^2*G[0, x]*Zeta[3])/3 + 
       43*G[1, x]*Zeta[3] + (80*I)*Pi*G[1, x]*Zeta[3] + 
       10*Pi^2*G[1, x]*Zeta[3] - 75*G[0, 0, x]*Zeta[3] + 
       (62*I)*Pi*G[0, 0, x]*Zeta[3] + 15*G[0, 1, x]*Zeta[3] - 
       (68*I)*Pi*G[0, 1, x]*Zeta[3] + (74*G[1, 0, x]*Zeta[3])/3 - 
       (16*I)*Pi*G[1, 0, x]*Zeta[3] - 40*G[1, 1, x]*Zeta[3] + 
       (8*I)*Pi*G[1, 1, x]*Zeta[3] + 2*G[0, 0, 0, x]*Zeta[3] - 
       56*G[0, 0, 1, x]*Zeta[3] - 12*G[0, 1, 0, x]*Zeta[3] - 
       24*G[0, 1, 1, x]*Zeta[3] + 36*G[1, 0, 0, x]*Zeta[3] - 
       40*G[1, 0, 1, x]*Zeta[3] + 24*G[1, 1, 1, x]*Zeta[3] - 10*Zeta[3]^2 - 
       (289*Zeta[5])/6 - (72*I)*Pi*Zeta[5] + 87*G[0, x]*Zeta[5] - 
       12*G[1, x]*Zeta[5]) + RATIO[x]*(-5599/48 - ((1495*I)/16)*Pi + 
       (11323*Pi^2)/288 + ((179*I)/24)*Pi^3 - (185*Pi^4)/36 - 
       ((53*I)/120)*Pi^5 - (8213*Pi^6)/136080 + 6*G[0, x] - 
       ((511*I)/8)*Pi*G[0, x] + (443*Pi^2*G[0, x])/18 + (21*I)*Pi^3*G[0, x] - 
       (74*Pi^4*G[0, x])/15 - ((133*I)/180)*Pi^5*G[0, x] - 6*G[1, x] + 
       ((511*I)/8)*Pi*G[1, x] - (335*Pi^2*G[1, x])/18 - (21*I)*Pi^3*G[1, x] + 
       (74*Pi^4*G[1, x])/15 + ((133*I)/180)*Pi^5*G[1, x] - 19*G[0, 0, x] - 
       ((11*I)/3)*Pi*G[0, 0, x] + 25*Pi^2*G[0, 0, x] + 
       (9*I)*Pi^3*G[0, 0, x] - (349*Pi^4*G[0, 0, x])/45 + 19*G[0, 1, x] + 
       ((125*I)/3)*Pi*G[0, 1, x] - 37*Pi^2*G[0, 1, x] - 
       (20*I)*Pi^3*G[0, 1, x] + (404*Pi^4*G[0, 1, x])/45 + 19*G[1, 0, x] + 
       ((11*I)/3)*Pi*G[1, 0, x] - (71*Pi^2*G[1, 0, x])/3 - 
       (9*I)*Pi^3*G[1, 0, x] + (349*Pi^4*G[1, 0, x])/45 - 19*G[1, 1, x] - 
       ((125*I)/3)*Pi*G[1, 1, x] + (107*Pi^2*G[1, 1, x])/3 + 
       (20*I)*Pi^3*G[1, 1, x] - (404*Pi^4*G[1, 1, x])/45 - 45*G[0, 0, 0, x] + 
       (76*I)*Pi*G[0, 0, 0, x] - 35*Pi^2*G[0, 0, 0, x] + 
       (10*I)*Pi^3*G[0, 0, 0, x] + (124*G[0, 0, 1, x])/3 + 
       (51*I)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 
       (22*I)*Pi^3*G[0, 0, 1, x] + (124*G[0, 1, 0, x])/3 + 
       (11*I)*Pi*G[0, 1, 0, x] + 6*Pi^2*G[0, 1, 0, x] - 
       (12*I)*Pi^3*G[0, 1, 0, x] + G[0, 1, 1, x]/3 - 
       (80*I)*Pi*G[0, 1, 1, x] + 13*Pi^2*G[0, 1, 1, x] + 
       ((86*I)/3)*Pi^3*G[0, 1, 1, x] + 57*G[1, 0, 0, x] - 
       (76*I)*Pi*G[1, 0, 0, x] + 35*Pi^2*G[1, 0, 0, x] - 
       (10*I)*Pi^3*G[1, 0, 0, x] - (160*G[1, 0, 1, x])/3 - 
       (51*I)*Pi*G[1, 0, 1, x] - 6*Pi^2*G[1, 0, 1, x] + 
       (22*I)*Pi^3*G[1, 0, 1, x] - (160*G[1, 1, 0, x])/3 - 
       (11*I)*Pi*G[1, 1, 0, x] - 6*Pi^2*G[1, 1, 0, x] + 
       (12*I)*Pi^3*G[1, 1, 0, x] + (35*G[1, 1, 1, x])/3 + 
       (80*I)*Pi*G[1, 1, 1, x] - 13*Pi^2*G[1, 1, 1, x] - 
       ((86*I)/3)*Pi^3*G[1, 1, 1, x] + 81*G[0, 0, 0, 0, x] + 
       (36*I)*Pi*G[0, 0, 0, 0, x] - (34*Pi^2*G[0, 0, 0, 0, x])/3 - 
       5*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       (14*Pi^2*G[0, 0, 0, 1, x])/3 - 5*G[0, 0, 1, 0, x] - 
       (18*I)*Pi*G[0, 0, 1, 0, x] + (26*Pi^2*G[0, 0, 1, 0, x])/3 + 
       56*G[0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 1, x] + 
       (8*Pi^2*G[0, 0, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 0, 0, x] + 
       32*Pi^2*G[0, 1, 0, 0, x] + 11*G[0, 1, 0, 1, x] - 
       (18*I)*Pi*G[0, 1, 0, 1, x] + (50*Pi^2*G[0, 1, 0, 1, x])/3 + 
       11*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, x] - 
       (26*Pi^2*G[0, 1, 1, 0, x])/3 - 91*G[0, 1, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, 1, x] - (58*Pi^2*G[0, 1, 1, 1, x])/3 - 
       73*G[1, 0, 0, 0, x] - (36*I)*Pi*G[1, 0, 0, 0, x] + 
       (34*Pi^2*G[1, 0, 0, 0, x])/3 - 3*G[1, 0, 0, 1, x] - 
       (12*I)*Pi*G[1, 0, 0, 1, x] - (14*Pi^2*G[1, 0, 0, 1, x])/3 - 
       3*G[1, 0, 1, 0, x] + (18*I)*Pi*G[1, 0, 1, 0, x] - 
       (26*Pi^2*G[1, 0, 1, 0, x])/3 - 48*G[1, 0, 1, 1, x] + 
       (6*I)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 - 
       8*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, x] - 
       32*Pi^2*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] + 
       (18*I)*Pi*G[1, 1, 0, 1, x] - (50*Pi^2*G[1, 1, 0, 1, x])/3 - 
       3*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
       (26*Pi^2*G[1, 1, 1, 0, x])/3 + 83*G[1, 1, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 1, x] + (58*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (112*I)*Pi*G[0, 0, 0, 0, 0, x] - (32*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       12*G[0, 0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       6*G[0, 0, 1, 0, 0, x] - (20*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       12*G[0, 0, 1, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 1, 1, 0, x] + (32*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       6*G[0, 0, 1, 1, 1, x] + (32*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       6*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
       (32*I)*Pi*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 
       (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (112*I)*Pi*G[1, 0, 0, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       12*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       6*G[1, 0, 1, 0, 0, x] + (20*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       12*G[1, 0, 1, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       6*G[1, 0, 1, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       6*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
       (28*I)*Pi*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] - 
       (28*I)*Pi*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       216*G[0, 0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 0, 1, x] - 
       16*G[0, 0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 0, 1, 1, x] - 
       36*G[0, 0, 0, 1, 0, 0, x] + 60*G[0, 0, 0, 1, 0, 1, x] + 
       60*G[0, 0, 0, 1, 1, 0, x] - 56*G[0, 0, 0, 1, 1, 1, x] - 
       32*G[0, 0, 1, 0, 0, 0, x] + 36*G[0, 0, 1, 0, 0, 1, x] + 
       36*G[0, 0, 1, 0, 1, 0, x] - 48*G[0, 0, 1, 0, 1, 1, x] + 
       64*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, 1, x] + 
       80*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 0, 1, x] - 
       32*G[0, 1, 0, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] + 
       48*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 0, 0, x] + 
       44*G[0, 1, 1, 0, 0, 1, x] + 44*G[0, 1, 1, 0, 1, 0, x] + 
       12*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 0, 0, x] - 
       16*G[0, 1, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, 1, x] + 216*G[1, 0, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 0, 1, 0, x] - 
       8*G[1, 0, 0, 0, 1, 1, x] + 36*G[1, 0, 0, 1, 0, 0, x] - 
       60*G[1, 0, 0, 1, 0, 1, x] - 60*G[1, 0, 0, 1, 1, 0, x] + 
       56*G[1, 0, 0, 1, 1, 1, x] + 32*G[1, 0, 1, 0, 0, 0, x] - 
       36*G[1, 0, 1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, 1, 0, x] + 
       48*G[1, 0, 1, 0, 1, 1, x] - 64*G[1, 0, 1, 1, 0, 0, x] + 
       32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] - 
       80*G[1, 0, 1, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, 0, x] + 
       32*G[1, 1, 0, 0, 0, 1, x] + 32*G[1, 1, 0, 0, 1, 0, x] + 
       16*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 1, x] + 
       12*G[1, 1, 0, 1, 1, 0, x] - 48*G[1, 1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 1, 0, 0, 0, x] - 44*G[1, 1, 1, 0, 0, 1, x] - 
       44*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
       16*G[1, 1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, 1, x] - 
       (667*Zeta[3])/6 + (113*I)*Pi*Zeta[3] - (365*Pi^2*Zeta[3])/6 - 
       (8*I)*Pi^3*Zeta[3] + G[0, x]*Zeta[3] + (48*I)*Pi*G[0, x]*Zeta[3] + 
       (34*Pi^2*G[0, x]*Zeta[3])/3 - G[1, x]*Zeta[3] - 
       (48*I)*Pi*G[1, x]*Zeta[3] - (34*Pi^2*G[1, x]*Zeta[3])/3 + 
       6*G[0, 0, x]*Zeta[3] - (20*I)*Pi*G[0, 0, x]*Zeta[3] + 
       36*G[0, 1, x]*Zeta[3] + (60*I)*Pi*G[0, 1, x]*Zeta[3] - 
       6*G[1, 0, x]*Zeta[3] + (20*I)*Pi*G[1, 0, x]*Zeta[3] - 
       36*G[1, 1, x]*Zeta[3] - (60*I)*Pi*G[1, 1, x]*Zeta[3] + 
       168*G[0, 0, 0, x]*Zeta[3] - 60*G[0, 0, 1, x]*Zeta[3] - 
       24*G[0, 1, 0, x]*Zeta[3] - 40*G[0, 1, 1, x]*Zeta[3] - 
       168*G[1, 0, 0, x]*Zeta[3] + 60*G[1, 0, 1, x]*Zeta[3] + 
       24*G[1, 1, 0, x]*Zeta[3] + 40*G[1, 1, 1, x]*Zeta[3] + 100*Zeta[3]^2 + 
       139*Zeta[5] - (22*I)*Pi*Zeta[5] - 98*G[0, x]*Zeta[5] + 
       98*G[1, x]*Zeta[5]) + Log[mu2/s]*(1495/16 + ((1333*I)/8)*Pi - 
       (849*Pi^2)/8 - ((217*I)/6)*Pi^3 + (367*Pi^4)/40 + ((131*I)/60)*Pi^5 + 
       (793*G[0, x])/8 + ((279*I)/2)*Pi*G[0, x] - (173*Pi^2*G[0, x])/3 - 
       ((35*I)/3)*Pi^3*G[0, x] + (371*Pi^4*G[0, x])/60 - (511*G[1, x])/8 - 
       (141*I)*Pi*G[1, x] + (589*Pi^2*G[1, x])/6 + (29*I)*Pi^3*G[1, x] - 
       (571*Pi^4*G[1, x])/60 + (99*G[0, 0, x])/2 + (30*I)*Pi*G[0, 0, x] + 
       21*Pi^2*G[0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, x] - 36*G[0, 1, x] - 
       (92*I)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/3 + 
       ((58*I)/3)*Pi^3*G[0, 1, x] - 36*G[1, 0, x] - (86*I)*Pi*G[1, 0, x] + 
       (25*Pi^2*G[1, 0, x])/3 + ((26*I)/3)*Pi^3*G[1, 0, x] - 12*G[1, 1, x] + 
       (94*I)*Pi*G[1, 1, x] - (140*Pi^2*G[1, 1, x])/3 - 
       ((76*I)/3)*Pi^3*G[1, 1, x] - 18*G[0, 0, 0, x] - 
       (84*I)*Pi*G[0, 0, 0, x] + 10*Pi^2*G[0, 0, 0, x] - 22*G[0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, x] + (46*Pi^2*G[0, 0, 1, x])/3 - 
       22*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/
        3 + 14*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] - 
       (80*Pi^2*G[0, 1, 1, x])/3 - 16*G[1, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, x] - 30*Pi^2*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
       (24*I)*Pi*G[1, 0, 1, x] - 24*Pi^2*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] - 
       (24*I)*Pi*G[1, 1, 1, x] + 40*Pi^2*G[1, 1, 1, x] - 
       24*G[0, 0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, 0, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] + 
       (56*I)*Pi*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       (32*I)*Pi*G[0, 1, 1, 0, x] + 24*G[1, 0, 0, 0, x] + 
       (88*I)*Pi*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] - 
       12*G[1, 1, 0, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] + 
       80*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 
       16*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] - 
       24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
       40*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
       8*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
       8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, x] - 40*G[1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
       40*G[1, 1, 1, 1, 1, x] + ((12*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] + 
         (8*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] - 
         (8*I)*Pi*G[1, 1, x] + 8*G[0, 1, 1, x] + 8*G[1, 0, 1, x] + 
         8*G[1, 1, 0, x] - 24*G[1, 1, 1, x])*RATIO[x^(-1)] - 112*Zeta[3] - 
       (94*I)*Pi*Zeta[3] + (86*Pi^2*Zeta[3])/3 - 34*G[0, x]*Zeta[3] - 
       (16*I)*Pi*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
       (24*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] - 
       16*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
       32*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((2*I)*Pi^3 - 
         (34*Pi^4)/15 - ((28*I)/45)*Pi^5 + ((93*I)/4)*Pi*G[0, x] - 
         31*Pi^2*G[0, x] - ((49*I)/6)*Pi^3*G[0, x] - (13*Pi^4*G[0, x])/45 - 
         ((10*I)/3)*Pi^3*G[1, x] + (88*Pi^4*G[1, x])/45 + (93*G[0, 0, x])/4 + 
         (81*I)*Pi*G[0, 0, x] - (91*Pi^2*G[0, 0, x])/2 - 
         ((11*I)/3)*Pi^3*G[0, 0, x] - (16*I)*Pi*G[0, 1, x] + 
         12*Pi^2*G[0, 1, x] + (I/3)*Pi^3*G[0, 1, x] - (28*I)*Pi*G[1, 0, x] + 
         24*Pi^2*G[1, 0, x] + (3*I)*Pi^3*G[1, 0, x] + ((8*I)/3)*Pi^3*
          G[1, 1, x] + 72*G[0, 0, 0, x] + (70*I)*Pi*G[0, 0, 0, x] - 
         Pi^2*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - (22*I)*Pi*G[0, 0, 1, x] + 
         (17*Pi^2*G[0, 0, 1, x])/3 - 16*G[0, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 0, x] + (37*Pi^2*G[0, 1, 0, x])/3 + 
         (6*I)*Pi*G[0, 1, 1, x] - (20*Pi^2*G[0, 1, 1, x])/3 - 
         28*G[1, 0, 0, x] - (46*I)*Pi*G[1, 0, 0, x] + 11*Pi^2*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 
         (22*I)*Pi*G[1, 1, 0, x] - 12*Pi^2*G[1, 1, 0, x] + 
         34*G[0, 0, 0, 0, x] - (52*I)*Pi*G[0, 0, 0, 0, x] - 
         16*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
         16*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, 1, x] - 30*G[0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 
         (20*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         28*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         22*G[1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         100*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] + 
         20*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] + 
         12*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
         8*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
         20*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 52*G[1, 0, 0, 0, 0, x] - 
         20*G[1, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] - 12*Zeta[3] - 
         (20*I)*Pi*Zeta[3] + 8*Pi^2*Zeta[3] - 8*G[0, x]*Zeta[3] - 
         (20*I)*Pi*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3] + 
         (16*I)*Pi*G[1, x]*Zeta[3] - 12*G[0, 0, x]*Zeta[3] + 
         8*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3]) - 60*Zeta[5] + 
       RATIO[x]*(-1495/16 - ((1051*I)/8)*Pi + (569*Pi^2)/8 + 
         ((82*I)/3)*Pi^3 - (677*Pi^4)/120 - ((169*I)/180)*Pi^5 - 
         (511*G[0, x])/8 - (93*I)*Pi*G[0, x] + (437*Pi^2*G[0, x])/6 + 
         (22*I)*Pi^3*G[0, x] - (1009*Pi^4*G[0, x])/180 + (511*G[1, x])/8 + 
         (93*I)*Pi*G[1, x] - (437*Pi^2*G[1, x])/6 - (22*I)*Pi^3*G[1, x] + 
         (1009*Pi^4*G[1, x])/180 - (64*I)*Pi*G[0, 0, x] + 
         32*Pi^2*G[0, 0, x] + ((44*I)/3)*Pi^3*G[0, 0, x] + 
         (64*I)*Pi*G[0, 1, x] - 40*Pi^2*G[0, 1, x] - (20*I)*Pi^3*G[0, 1, x] + 
         (64*I)*Pi*G[1, 0, x] - 32*Pi^2*G[1, 0, x] - ((44*I)/3)*Pi^3*
          G[1, 0, x] - (64*I)*Pi*G[1, 1, x] + 40*Pi^2*G[1, 1, x] + 
         (20*I)*Pi^3*G[1, 1, x] + (36*I)*Pi*G[0, 0, 0, x] - 
         8*Pi^2*G[0, 0, 0, x] - (80*Pi^2*G[0, 0, 1, x])/3 - 
         (64*Pi^2*G[0, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 1, x] + 
         40*Pi^2*G[0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, x] + 
         8*Pi^2*G[1, 0, 0, x] + (80*Pi^2*G[1, 0, 1, x])/3 + 
         (64*Pi^2*G[1, 1, 0, x])/3 + (12*I)*Pi*G[1, 1, 1, x] - 
         40*Pi^2*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] + 
         (120*I)*Pi*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, x] - (16*I)*Pi*G[0, 0, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 36*G[1, 0, 0, 0, x] - 
         (120*I)*Pi*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
         (48*I)*Pi*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] - 
         24*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
         40*G[0, 1, 1, 1, 1, x] - 120*G[1, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
         24*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
         48*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] + (114*I)*Pi*Zeta[3] - 
         (134*Pi^2*Zeta[3])/3 + 30*G[0, x]*Zeta[3] + (56*I)*Pi*G[0, x]*
          Zeta[3] - 30*G[1, x]*Zeta[3] - (56*I)*Pi*G[1, x]*Zeta[3] + 
         60*Zeta[5])))/Nc^4 + Nc^2*(59208167/104976 + ((2517827*I)/3888)*Pi - 
     (4674451*Pi^2)/69984 - ((20617*I)/216)*Pi^3 + (35396*Pi^4)/1215 + 
     ((29*I)/24)*Pi^5 - (691601*Pi^6)/408240 + (5929897*G[0, x])/11664 - 
     ((65633*I)/324)*Pi*G[0, x] - (71189*Pi^2*G[0, x])/972 + 
     ((325*I)/18)*Pi^3*G[0, x] - (289*Pi^4*G[0, x])/40 + 
     ((163*I)/90)*Pi^5*G[0, x] + (22*G[1, x])/3 - ((106*I)/3)*Pi*G[1, x] - 
     (8351*Pi^2*G[1, x])/54 + ((1327*I)/18)*Pi^3*G[1, x] + 
     (419*Pi^4*G[1, x])/108 + ((47*I)/45)*Pi^5*G[1, x] - 
     (330373*G[0, 0, x])/648 + ((1109*I)/54)*Pi*G[0, 0, x] + 
     (1946*Pi^2*G[0, 0, x])/9 - ((122*I)/9)*Pi^3*G[0, 0, x] - 
     (253*Pi^4*G[0, 0, x])/180 - (208*G[0, 1, x])/3 - 
     ((4007*I)/27)*Pi*G[0, 1, x] - (1129*Pi^2*G[0, 1, x])/18 - 
     ((1075*I)/9)*Pi^3*G[0, 1, x] - (8*Pi^4*G[0, 1, x])/3 - 
     (208*G[1, 0, x])/3 + ((65635*I)/108)*Pi*G[1, 0, x] - 
     (101*Pi^2*G[1, 0, x])/18 - ((154*I)/9)*Pi^3*G[1, 0, x] - 
     (4*Pi^4*G[1, 0, x])/5 + 34*G[1, 1, x] + ((412*I)/3)*Pi*G[1, 1, x] + 
     (2185*Pi^2*G[1, 1, x])/18 + ((76*I)/9)*Pi^3*G[1, 1, x] + 
     (281*Pi^4*G[1, 1, x])/45 + (409*G[0, 0, 0, x])/3 - 
     ((2191*I)/9)*Pi*G[0, 0, 0, x] - 62*Pi^2*G[0, 0, 0, x] + 
     ((22*I)/3)*Pi^3*G[0, 0, 0, x] + (232*G[0, 0, 1, x])/3 - 
     (187*I)*Pi*G[0, 0, 1, x] - (938*Pi^2*G[0, 0, 1, x])/9 + 
     ((356*I)/9)*Pi^3*G[0, 0, 1, x] + (232*G[0, 1, 0, x])/3 - 
     ((1549*I)/18)*Pi*G[0, 1, 0, x] - (134*Pi^2*G[0, 1, 0, x])/3 + 
     ((104*I)/3)*Pi^3*G[0, 1, 0, x] - (671*G[0, 1, 1, x])/3 + 
     ((340*I)/3)*Pi*G[0, 1, 1, x] + (404*Pi^2*G[0, 1, 1, x])/3 + 
     ((26*I)/9)*Pi^3*G[0, 1, 1, x] + (15953*G[1, 0, 0, x])/36 - 
     ((35*I)/3)*Pi*G[1, 0, 0, x] - (739*Pi^2*G[1, 0, 0, x])/9 + 
     (10*I)*Pi^3*G[1, 0, 0, x] + (500*G[1, 0, 1, x])/3 + 
     (163*I)*Pi*G[1, 0, 1, x] + (638*Pi^2*G[1, 0, 1, x])/9 - 
     ((80*I)/9)*Pi^3*G[1, 0, 1, x] + (500*G[1, 1, 0, x])/3 - 
     ((1955*I)/3)*Pi*G[1, 1, 0, x] + (38*Pi^2*G[1, 1, 0, x])/3 - 
     ((2*I)/3)*Pi^3*G[1, 1, 0, x] - (136*G[1, 1, 1, x])/3 - 
     ((448*I)/3)*Pi*G[1, 1, 1, x] - (278*Pi^2*G[1, 1, 1, x])/3 + 
     ((142*I)/9)*Pi^3*G[1, 1, 1, x] + (41*G[0, 0, 0, 0, x])/9 + 
     (72*I)*Pi*G[0, 0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, 0, x] - 
     (872*G[0, 0, 0, 1, x])/3 + ((418*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (374*Pi^2*G[0, 0, 0, 1, x])/3 - (872*G[0, 0, 1, 0, x])/3 + 
     ((28*I)/3)*Pi*G[0, 0, 1, 0, x] + 84*Pi^2*G[0, 0, 1, 0, x] + 
     (71*G[0, 0, 1, 1, x])/3 - (72*I)*Pi*G[0, 0, 1, 1, x] - 
     (770*Pi^2*G[0, 0, 1, 1, x])/9 - (4189*G[0, 1, 0, 0, x])/18 - 
     ((196*I)/3)*Pi*G[0, 1, 0, 0, x] + 34*Pi^2*G[0, 1, 0, 0, x] + 
     (200*G[0, 1, 0, 1, x])/3 - ((646*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     98*Pi^2*G[0, 1, 0, 1, x] + (200*G[0, 1, 1, 0, x])/3 + 
     ((1058*I)/3)*Pi*G[0, 1, 1, 0, x] - (268*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (500*G[0, 1, 1, 1, x])/3 - ((512*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (238*Pi^2*G[0, 1, 1, 1, x])/9 - 53*G[1, 0, 0, 0, x] + 
     (108*I)*Pi*G[1, 0, 0, 0, x] + (44*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (4*G[1, 0, 0, 1, x])/3 + ((274*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (58*Pi^2*G[1, 0, 0, 1, x])/9 - (4*G[1, 0, 1, 0, x])/3 - 
     ((137*I)/3)*Pi*G[1, 0, 1, 0, x] - (98*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (421*G[1, 0, 1, 1, x])/3 - (144*I)*Pi*G[1, 0, 1, 1, x] - 
     14*Pi^2*G[1, 0, 1, 1, x] - (1567*G[1, 1, 0, 0, x])/3 + 
     ((92*I)/3)*Pi*G[1, 1, 0, 0, x] + (56*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (460*G[1, 1, 0, 1, x])/3 - ((160*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (110*Pi^2*G[1, 1, 0, 1, x])/9 - (460*G[1, 1, 1, 0, x])/3 + 
     ((178*I)/3)*Pi*G[1, 1, 1, 0, x] + (94*Pi^2*G[1, 1, 1, 0, x])/9 + 
     4*G[1, 1, 1, 1, x] + (140*I)*Pi*G[1, 1, 1, 1, x] + 
     40*Pi^2*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 
     80*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     80*G[0, 0, 0, 1, 0, x] - ((376*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
     (274*G[0, 0, 0, 1, 1, x])/3 - (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     16*G[0, 0, 1, 0, 0, x] - ((124*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     (76*G[0, 0, 1, 0, 1, x])/3 - (24*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (76*G[0, 0, 1, 1, 0, x])/3 - ((380*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (812*G[0, 0, 1, 1, 1, x])/3 + ((344*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
     (68*G[0, 1, 0, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (128*G[0, 1, 0, 0, 1, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (128*G[0, 1, 0, 1, 0, x])/3 - ((118*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     (730*G[0, 1, 0, 1, 1, x])/3 + (144*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     470*G[0, 1, 1, 0, 0, x] + ((188*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     188*G[0, 1, 1, 0, 1, x] + (108*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     188*G[0, 1, 1, 1, 0, x] + ((76*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
     64*G[0, 1, 1, 1, 1, x] - ((88*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
     (20*G[1, 0, 0, 0, 0, x])/3 + (344*G[1, 0, 0, 0, 1, x])/3 - 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x] + (344*G[1, 0, 0, 1, 0, x])/3 - 
     ((124*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (26*G[1, 0, 0, 1, 1, x])/3 + 
     ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (127*G[1, 0, 1, 0, 0, x])/3 - 
     ((16*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 56*G[1, 0, 1, 0, 1, x] + 
     ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 56*G[1, 0, 1, 1, 0, x] + 
     (48*I)*Pi*G[1, 0, 1, 1, 0, x] - (316*G[1, 0, 1, 1, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] + 
     (16*I)*Pi*G[1, 1, 0, 0, 0, x] + (56*G[1, 1, 0, 0, 1, x])/3 - 
     (32*I)*Pi*G[1, 1, 0, 0, 1, x] + (56*G[1, 1, 0, 1, 0, x])/3 + 
     ((32*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (76*G[1, 1, 0, 1, 1, x])/3 + 
     ((152*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 34*G[1, 1, 1, 0, 0, x] - 
     ((16*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 140*G[1, 1, 1, 0, 1, x] - 
     ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 140*G[1, 1, 1, 1, 0, x] - 
     (40*I)*Pi*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     16*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 0, 1, 0, 0, x] - 
     (352*G[0, 0, 0, 1, 0, 1, x])/3 - (352*G[0, 0, 0, 1, 1, 0, x])/3 + 
     (424*G[0, 0, 0, 1, 1, 1, x])/3 + 16*G[0, 0, 1, 0, 0, 0, x] - 
     (172*G[0, 0, 1, 0, 0, 1, x])/3 - (172*G[0, 0, 1, 0, 1, 0, x])/3 + 
     (220*G[0, 0, 1, 0, 1, 1, x])/3 - 220*G[0, 0, 1, 1, 0, 0, x] + 
     (400*G[0, 0, 1, 1, 0, 1, x])/3 + (400*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (152*G[0, 0, 1, 1, 1, 1, x])/3 + 16*G[0, 1, 0, 0, 0, 0, x] - 
     32*G[0, 1, 0, 0, 1, 1, x] - 138*G[0, 1, 0, 1, 0, 0, x] + 
     (344*G[0, 1, 0, 1, 0, 1, x])/3 + (344*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (16*G[0, 1, 0, 1, 1, 1, x])/3 - 40*G[0, 1, 1, 0, 0, 0, x] + 
     (308*G[0, 1, 1, 0, 0, 1, x])/3 + (308*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (56*G[0, 1, 1, 0, 1, 1, x])/3 + 44*G[0, 1, 1, 1, 0, 0, x] - 
     (128*G[0, 1, 1, 1, 0, 1, x])/3 - (128*G[0, 1, 1, 1, 1, 0, x])/3 + 
     (160*G[0, 1, 1, 1, 1, 1, x])/3 + 16*G[1, 0, 0, 0, 0, 0, x] - 
     16*G[1, 0, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 0, 1, 0, x] - 
     28*G[1, 0, 0, 1, 0, 0, x] - (40*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (40*G[1, 0, 0, 1, 1, 0, x])/3 + 32*G[1, 0, 0, 1, 1, 1, x] - 
     (16*G[1, 0, 1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, 1, 0, x])/3 + 
     8*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] + 
     16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
     16*G[1, 0, 1, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, 0, x] - 
     48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] + 
     8*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] - 
     (16*G[1, 1, 0, 1, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 1, 0, x])/3 + 
     64*G[1, 1, 0, 1, 1, 1, x] - 8*G[1, 1, 1, 0, 0, 0, x] + 
     (8*G[1, 1, 1, 0, 0, 1, x])/3 + (8*G[1, 1, 1, 0, 1, 0, x])/3 - 
     32*G[1, 1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 1, 0, x] + 
     Log[mu2/s]^6*(-1/6 + RATIO[x]/6) + Log[mu2/s]^5*
      (14/9 + G[0, x] + (-14/9 - G[0, x])*RATIO[x]) + 
     Log[mu2/s]^4*(11/3 + ((5*I)/6)*Pi - Pi^2/4 - (125*G[0, x])/18 + 
       (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - G[0, 0, x] - 2*G[0, 1, x] - 
       2*G[1, 0, x] + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-11/3 - (I/3)*Pi + Pi^2/4 + (67*G[0, x])/9 - (3*I)*Pi*G[0, x] + 
         (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x]) + 
     (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[x^2] + (181919*Zeta[3])/243 + ((20927*I)/27)*Pi*Zeta[3] - 
     (376*Pi^2*Zeta[3])/3 + (644*G[0, x]*Zeta[3])/27 + 
     (44*I)*Pi*G[0, x]*Zeta[3] + (101*Pi^2*G[0, x]*Zeta[3])/9 - 
     563*G[1, x]*Zeta[3] - ((424*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (50*Pi^2*G[1, x]*Zeta[3])/3 + (1546*G[0, 0, x]*Zeta[3])/9 - 
     (76*I)*Pi*G[0, 0, x]*Zeta[3] + 582*G[0, 1, x]*Zeta[3] + 
     (200*I)*Pi*G[0, 1, x]*Zeta[3] - (388*G[1, 0, x]*Zeta[3])/3 - 
     ((164*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (236*G[1, 1, x]*Zeta[3])/3 - 
     ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 32*G[0, 0, 0, x]*Zeta[3] - 
     152*G[0, 0, 1, x]*Zeta[3] + 276*G[0, 1, 0, x]*Zeta[3] + 
     4*G[0, 1, 1, x]*Zeta[3] + 8*G[1, 0, 0, x]*Zeta[3] - 
     (32*G[1, 0, 1, x]*Zeta[3])/3 - 40*G[1, 1, 0, x]*Zeta[3] - 
     (104*G[1, 1, 1, x]*Zeta[3])/3 - (3770*Zeta[3]^2)/9 + 
     RATIO[x^(-1)]*(((-274*I)/3)*Pi*G[1, x] - (922*Pi^2*G[1, x])/9 - 
       (68*I)*Pi^3*G[1, x] + ((76*I)/3)*Pi*G[0, 1, x] - 52*Pi^2*G[0, 1, x] + 
       (128*I)*Pi*G[1, 0, x] - 84*Pi^2*G[1, 0, x] - (274*G[1, 1, x])/3 + 
       ((500*I)/3)*Pi*G[1, 1, x] + (110*Pi^2*G[1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, x] + 
       (76*G[0, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 0, x] + 128*G[1, 0, 1, x] + 
       (32*I)*Pi*G[1, 0, 1, x] + 128*G[1, 1, 0, x] + 
       (340*I)*Pi*G[1, 1, 0, x] + (212*G[1, 1, 1, x])/3 - 
       (76*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] + 48*G[0, 1, 0, 1, x] + 
       48*G[0, 1, 1, 0, x] - 40*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 
       16*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 384*G[1, 1, 0, 0, x] - 
       68*G[1, 1, 0, 1, x] - 68*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       288*G[1, x]*Zeta[3]) + Log[mu2/s]^3*(-2581/108 - ((250*I)/27)*Pi - 
       (19*Pi^2)/18 - (646*G[0, x])/27 - (8*I)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/3 + ((26*I)/3)*Pi*G[1, x] + (16*Pi^2*G[1, x])/3 + 
       (100*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + (26*G[0, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, x] + (26*G[1, 0, x])/3 - 
       ((16*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] + 
       (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 + 
       (((-50*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - (50*G[0, 0, x])/9 + 
         (2*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 14*Zeta[3] + 
       RATIO[x]*(2581/108 + ((100*I)/27)*Pi - (17*Pi^2)/18 + 
         (496*G[0, x])/27 + ((190*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/3 - 
         ((26*I)/3)*Pi*G[1, x] - (16*Pi^2*G[1, x])/3 - (26*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, x] - (26*G[1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] - 
         (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
         14*Zeta[3])) + Log[mu2/s]^2*(-93233/1296 - ((47*I)/4)*Pi + 
       (299*Pi^2)/18 - ((41*I)/18)*Pi^3 - (19*Pi^4)/120 + (1079*G[0, x])/18 - 
       ((286*I)/9)*Pi*G[0, x] + (38*Pi^2*G[0, x])/9 + I*Pi^3*G[0, x] + 
       ((104*I)/3)*Pi*G[1, x] - (65*Pi^2*G[1, x])/3 + (5*I)*Pi^3*G[1, x] + 
       (10*G[0, 0, x])/3 + (18*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 + 
       (110*G[0, 1, x])/3 + (28*I)*Pi*G[0, 1, x] + (25*Pi^2*G[0, 1, x])/3 + 
       (110*G[1, 0, x])/3 + ((44*I)/3)*Pi*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
       12*Pi^2*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
       10*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] - 
       (16*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       12*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
       ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + (380*Zeta[3])/9 - 
       (12*I)*Pi*Zeta[3] + 46*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(I*Pi^3 + Pi^4/90 + ((5*I)/3)*Pi*G[0, x] + 
         (83*Pi^2*G[0, x])/9 - ((17*I)/6)*Pi^3*G[0, x] + (5*G[0, 0, x])/3 - 
         ((10*I)/3)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/2 + 
         (6*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + (22*G[0, 0, 0, x])/3 - 
         (6*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 2*G[0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] - 6*Zeta[3] + (4*I)*Pi*Zeta[3] - 
         8*G[0, x]*Zeta[3]) + RATIO[x]*(93233/1296 + ((89*I)/12)*Pi - 
         (121*Pi^2)/18 - ((23*I)/9)*Pi^3 - (83*Pi^4)/360 - 
         (1157*G[0, x])/18 + ((202*I)/9)*Pi*G[0, x] - (47*Pi^2*G[0, x])/2 + 
         ((14*I)/3)*Pi^3*G[0, x] - ((98*I)/3)*Pi*G[1, x] + 21*Pi^2*G[1, x] - 
         (5*I)*Pi^3*G[1, x] - 2*G[0, 0, x] - ((40*I)/3)*Pi*G[0, 0, x] - 
         (8*Pi^2*G[0, 0, x])/3 - (92*G[0, 1, x])/3 - (32*I)*Pi*G[0, 1, x] - 
         9*Pi^2*G[0, 1, x] - (92*G[1, 0, x])/3 - ((38*I)/3)*Pi*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
         12*Pi^2*G[1, 1, x] - (22*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, x] + (22*G[1, 0, 0, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] + 
         4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
         (344*Zeta[3])/9 + (16*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] - 
         4*G[1, x]*Zeta[3])) - (286*Zeta[5])/3 + (94*I)*Pi*Zeta[5] + 
     170*G[0, x]*Zeta[5] + 176*G[1, x]*Zeta[5] + 
     RATIO[x]*(-59208167/104976 - ((173599*I)/486)*Pi + 
       (9240907*Pi^2)/69984 + ((11963*I)/216)*Pi^3 + (21529*Pi^4)/1215 + 
       ((239*I)/135)*Pi^5 + (442913*Pi^6)/408240 - (317849*G[0, x])/1458 - 
       ((54727*I)/216)*Pi*G[0, x] + (3143*Pi^2*G[0, x])/243 - 
       ((1139*I)/54)*Pi^3*G[0, x] - (725*Pi^4*G[0, x])/108 + 
       ((163*I)/180)*Pi^5*G[0, x] - (22*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] + 
       (4841*Pi^2*G[1, x])/54 + ((65*I)/2)*Pi^3*G[1, x] + 
       (197*Pi^4*G[1, x])/540 - ((71*I)/45)*Pi^5*G[1, x] + 70*G[0, 0, x] + 
       ((1981*I)/9)*Pi*G[0, 0, x] + (2063*Pi^2*G[0, 0, x])/18 + 
       (16*I)*Pi^3*G[0, 0, x] + (53*Pi^4*G[0, 0, x])/15 - 
       (194*G[0, 1, x])/3 + ((1325*I)/27)*Pi*G[0, 1, x] + 
       (1145*Pi^2*G[0, 1, x])/6 + ((112*I)/3)*Pi^3*G[0, 1, x] + 
       (4*Pi^4*G[0, 1, x])/5 - (194*G[1, 0, x])/3 - ((6751*I)/27)*Pi*
        G[1, 0, x] - (1463*Pi^2*G[1, 0, x])/18 - ((182*I)/9)*Pi^3*
        G[1, 0, x] + (32*Pi^4*G[1, 0, x])/45 + (178*G[1, 1, x])/3 - 
       (79*I)*Pi*G[1, 1, x] - (953*Pi^2*G[1, 1, x])/6 - 
       ((142*I)/9)*Pi^3*G[1, 1, x] - (281*Pi^4*G[1, 1, x])/45 + 
       (1018*G[0, 0, 0, x])/9 - ((851*I)/3)*Pi*G[0, 0, 0, x] - 
       (671*Pi^2*G[0, 0, 0, x])/9 + ((28*I)/3)*Pi^3*G[0, 0, 0, x] + 
       91*G[0, 0, 1, x] - ((835*I)/3)*Pi*G[0, 0, 1, x] - 
       52*Pi^2*G[0, 0, 1, x] + ((10*I)/9)*Pi^3*G[0, 0, 1, x] + 
       91*G[0, 1, 0, x] - (185*I)*Pi*G[0, 1, 0, x] - (416*Pi^2*G[0, 1, 0, x])/
        9 + (4*I)*Pi^3*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
       (136*I)*Pi*G[0, 1, 1, x] - (610*Pi^2*G[0, 1, 1, x])/9 + 
       ((124*I)/9)*Pi^3*G[0, 1, 1, x] - (1210*G[1, 0, 0, x])/9 + 
       ((643*I)/3)*Pi*G[1, 0, 0, x] + (355*Pi^2*G[1, 0, 0, x])/9 - 
       ((34*I)/3)*Pi^3*G[1, 0, 0, x] - (209*G[1, 0, 1, x])/3 + 
       (217*I)*Pi*G[1, 0, 1, x] + (328*Pi^2*G[1, 0, 1, x])/9 + 
       ((80*I)/9)*Pi^3*G[1, 0, 1, x] - (209*G[1, 1, 0, x])/3 + 
       ((763*I)/3)*Pi*G[1, 1, 0, x] + (244*Pi^2*G[1, 1, 0, x])/3 + 
       ((2*I)/3)*Pi^3*G[1, 1, 0, x] - (76*G[1, 1, 1, x])/3 + 
       ((592*I)/3)*Pi*G[1, 1, 1, x] + (250*Pi^2*G[1, 1, 1, x])/3 - 
       ((142*I)/9)*Pi^3*G[1, 1, 1, x] - 159*G[0, 0, 0, 0, x] + 
       ((584*I)/3)*Pi*G[0, 0, 0, 0, x] + (142*Pi^2*G[0, 0, 0, 0, x])/3 - 
       (550*G[0, 0, 0, 1, x])/3 + ((374*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (86*Pi^2*G[0, 0, 0, 1, x])/3 - (550*G[0, 0, 1, 0, x])/3 - 
       ((64*I)/3)*Pi*G[0, 0, 1, 0, x] - 2*Pi^2*G[0, 0, 1, 0, x] - 
       143*G[0, 0, 1, 1, x] + ((268*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (164*Pi^2*G[0, 0, 1, 1, x])/9 - (131*G[0, 1, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 1, 0, 0, x] - 2*Pi^2*G[0, 1, 0, 0, x] - 
       (568*G[0, 1, 0, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       22*Pi^2*G[0, 1, 0, 1, x] - (568*G[0, 1, 1, 0, x])/3 + 
       (18*I)*Pi*G[0, 1, 1, 0, x] - (38*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (160*G[0, 1, 1, 1, x])/3 + ((176*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (34*Pi^2*G[0, 1, 1, 1, x])/9 + (281*G[1, 0, 0, 0, x])/3 - 
       (100*I)*Pi*G[1, 0, 0, 0, x] - 16*Pi^2*G[1, 0, 0, 0, x] + 
       (538*G[1, 0, 0, 1, x])/3 - ((142*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (58*Pi^2*G[1, 0, 0, 1, x])/9 + (538*G[1, 0, 1, 0, x])/3 + 
       ((296*I)/3)*Pi*G[1, 0, 1, 0, x] + (122*Pi^2*G[1, 0, 1, 0, x])/9 + 
       (257*G[1, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 1, x] + 
       14*Pi^2*G[1, 0, 1, 1, x] + 109*G[1, 1, 0, 0, x] - 
       ((356*I)/3)*Pi*G[1, 1, 0, 0, x] - (56*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (580*G[1, 1, 0, 1, x])/3 - ((200*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (110*Pi^2*G[1, 1, 0, 1, x])/9 + (580*G[1, 1, 1, 0, x])/3 - 
       ((286*I)/3)*Pi*G[1, 1, 1, 0, x] - (94*Pi^2*G[1, 1, 1, 0, x])/9 + 
       4*G[1, 1, 1, 1, x] - (124*I)*Pi*G[1, 1, 1, 1, x] - 
       40*Pi^2*G[1, 1, 1, 1, x] + 88*G[0, 0, 0, 0, 0, x] - 
       (64*I)*Pi*G[0, 0, 0, 0, 0, x] + (416*G[0, 0, 0, 0, 1, x])/3 - 
       (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (416*G[0, 0, 0, 1, 0, x])/3 - 
       ((140*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 18*G[0, 0, 0, 1, 1, x] - 
       (184*G[0, 0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
       72*G[0, 0, 1, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       72*G[0, 0, 1, 1, 0, x] + ((32*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
       (140*G[0, 0, 1, 1, 1, x])/3 + ((40*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
       (344*G[0, 1, 0, 0, 0, x])/3 + (40*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (320*G[0, 1, 0, 0, 1, x])/3 - (16*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (320*G[0, 1, 0, 1, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
       (212*G[0, 1, 0, 1, 1, x])/3 + (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (106*G[0, 1, 1, 0, 0, x])/3 + ((88*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
       100*G[0, 1, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       100*G[0, 1, 1, 1, 0, x] - ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
       88*G[0, 1, 1, 1, 1, x] - ((8*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
       (44*G[1, 0, 0, 0, 0, x])/3 - (344*G[1, 0, 0, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (344*G[1, 0, 0, 1, 0, x])/3 + 
       ((148*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (106*G[1, 0, 0, 1, 1, x])/3 - 
       ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (344*G[1, 0, 1, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 1, x] - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] - 
       (48*I)*Pi*G[1, 0, 1, 1, 0, x] + (124*G[1, 0, 1, 1, 1, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, 0, x] - (392*G[1, 1, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] - (392*G[1, 1, 0, 1, 0, x])/3 - 
       ((32*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + (52*G[1, 1, 0, 1, 1, x])/3 - 
       ((152*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 18*G[1, 1, 1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 124*G[1, 1, 1, 0, 1, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 124*G[1, 1, 1, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 1, 1, 0, x] + (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 0, 1, x] - 
       48*G[0, 0, 0, 0, 1, 0, x] - 20*G[0, 0, 0, 1, 0, 0, x] - 
       (80*G[0, 0, 0, 1, 0, 1, x])/3 - (80*G[0, 0, 0, 1, 1, 0, x])/3 + 
       (80*G[0, 0, 0, 1, 1, 1, x])/3 + 40*G[0, 0, 1, 0, 0, 0, x] - 
       (80*G[0, 0, 1, 0, 0, 1, x])/3 - (80*G[0, 0, 1, 0, 1, 0, x])/3 + 
       (8*G[0, 0, 1, 0, 1, 1, x])/3 + 24*G[0, 0, 1, 1, 0, 0, x] - 
       (88*G[0, 0, 1, 1, 0, 1, x])/3 - (88*G[0, 0, 1, 1, 1, 0, x])/3 + 
       (224*G[0, 0, 1, 1, 1, 1, x])/3 + 64*G[0, 1, 0, 0, 0, 0, x] - 
       24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] - 
       8*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
       (16*G[0, 1, 0, 1, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 1, 0, x])/3 + 
       (224*G[0, 1, 0, 1, 1, 1, x])/3 - 8*G[0, 1, 1, 0, 0, 0, x] + 
       (112*G[0, 1, 1, 0, 0, 1, x])/3 + (112*G[0, 1, 1, 0, 1, 0, x])/3 + 
       (32*G[0, 1, 1, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (32*G[0, 1, 1, 1, 1, 0, x])/3 - (160*G[0, 1, 1, 1, 1, 1, x])/3 - 
       16*G[1, 0, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 0, 1, x] + 
       16*G[1, 0, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 1, 0, 0, x] + 
       (40*G[1, 0, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 1, 0, x])/3 - 
       32*G[1, 0, 0, 1, 1, 1, x] - 8*G[1, 0, 1, 0, 0, 0, x] + 
       (16*G[1, 0, 1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, 1, 0, x])/3 - 
       8*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] - 
       16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, 0, x] + 
       48*G[1, 1, 0, 0, 0, 1, x] + 48*G[1, 1, 0, 0, 1, 0, x] - 
       8*G[1, 1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 0, 0, x] + 
       (16*G[1, 1, 0, 1, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 1, 0, x])/3 - 
       64*G[1, 1, 0, 1, 1, 1, x] + 8*G[1, 1, 1, 0, 0, 0, x] - 
       (8*G[1, 1, 1, 0, 0, 1, x])/3 - (8*G[1, 1, 1, 0, 1, 0, x])/3 + 
       32*G[1, 1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 1, 0, x] - 
       (264073*Zeta[3])/486 + ((6430*I)/27)*Pi*Zeta[3] + 72*Pi^2*Zeta[3] - 
       ((100*I)/3)*Pi^3*Zeta[3] + (13789*G[0, x]*Zeta[3])/27 - 
       ((710*I)/9)*Pi*G[0, x]*Zeta[3] + (139*Pi^2*G[0, x]*Zeta[3])/9 - 
       (599*G[1, x]*Zeta[3])/3 - ((242*I)/3)*Pi*G[1, x]*Zeta[3] - 
       22*Pi^2*G[1, x]*Zeta[3] - 70*G[0, 0, x]*Zeta[3] - 
       (16*I)*Pi*G[0, 0, x]*Zeta[3] + (988*G[0, 1, x]*Zeta[3])/3 - 
       (68*I)*Pi*G[0, 1, x]*Zeta[3] - (638*G[1, 0, x]*Zeta[3])/3 + 
       ((236*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (140*G[1, 1, x]*Zeta[3])/3 + 
       ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 16*G[0, 0, 0, x]*Zeta[3] - 
       48*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] - 
       80*G[0, 1, 1, x]*Zeta[3] + 16*G[1, 0, 0, x]*Zeta[3] + 
       (32*G[1, 0, 1, x]*Zeta[3])/3 + 40*G[1, 1, 0, x]*Zeta[3] + 
       (104*G[1, 1, 1, x]*Zeta[3])/3 + (116*Zeta[3]^2)/9 + (1609*Zeta[5])/3 + 
       (52*I)*Pi*Zeta[5] + 12*G[0, x]*Zeta[5] - 96*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((451*I)/18)*Pi^3 - (2857*Pi^4)/108 - 
       ((457*I)/135)*Pi^5 + (4132*Pi^6)/2835 + ((271801*I)/1296)*Pi*G[0, x] - 
       (3757*Pi^2*G[0, x])/36 - ((193*I)/108)*Pi^3*G[0, x] + 
       (3599*Pi^4*G[0, x])/540 - ((197*I)/120)*Pi^5*G[0, x] - 
       (I/6)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/180 + ((4*I)/15)*Pi^5*G[1, x] + 
       (271801*G[0, 0, x])/1296 + ((6097*I)/108)*Pi*G[0, 0, x] - 
       (2149*Pi^2*G[0, 0, x])/12 - ((103*I)/18)*Pi^3*G[0, 0, x] - 
       (383*Pi^4*G[0, 0, x])/360 + (96*I)*Pi*G[0, 1, x] - 
       (1493*Pi^2*G[0, 1, x])/9 + ((269*I)/9)*Pi^3*G[0, 1, x] + 
       (34*Pi^4*G[0, 1, x])/15 - ((163*I)/3)*Pi*G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/6 + (2*Pi^4*G[1, 0, x])/45 - 
       (985*G[0, 0, 0, x])/9 + ((2513*I)/9)*Pi*G[0, 0, 0, x] + 
       (565*Pi^2*G[0, 0, 0, x])/9 - ((25*I)/3)*Pi^3*G[0, 0, 0, x] + 
       96*G[0, 0, 1, x] + (219*I)*Pi*G[0, 0, 1, x] - (464*Pi^2*G[0, 0, 1, x])/
        9 - ((178*I)/3)*Pi^3*G[0, 0, 1, x] + 96*G[0, 1, 0, x] + 
       ((11053*I)/36)*Pi*G[0, 1, 0, x] - (479*Pi^2*G[0, 1, 0, x])/9 - 
       ((112*I)/3)*Pi^3*G[0, 1, 0, x] + (195*I)*Pi*G[0, 1, 1, x] - 
       (91*Pi^2*G[0, 1, 1, x])/9 - ((22*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (163*G[1, 0, 0, x])/3 + (5*I)*Pi*G[1, 0, 0, x] - 
       (Pi^2*G[1, 0, 0, x])/3 + ((2*I)/3)*Pi^3*G[1, 0, 0, x] - 
       I*Pi*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/3 + 
       (905*G[0, 0, 0, 0, x])/9 - ((412*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       (83*Pi^2*G[0, 0, 0, 0, x])/3 + (712*G[0, 0, 0, 1, x])/3 - 
       (94*I)*Pi*G[0, 0, 0, 1, x] - (398*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (712*G[0, 0, 1, 0, x])/3 + (197*I)*Pi*G[0, 0, 1, 0, x] - 
       110*Pi^2*G[0, 0, 1, 0, x] + (89*G[0, 0, 1, 1, x])/3 + 
       ((448*I)/3)*Pi*G[0, 0, 1, 1, x] + (224*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (5761*G[0, 1, 0, 0, x])/36 + ((326*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       44*Pi^2*G[0, 1, 0, 0, x] + 195*G[0, 1, 0, 1, x] + 
       (266*I)*Pi*G[0, 1, 0, 1, x] + 98*Pi^2*G[0, 1, 0, 1, x] + 
       195*G[0, 1, 1, 0, x] - ((340*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       94*Pi^2*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
       (28*Pi^2*G[0, 1, 1, 1, x])/3 + 6*G[1, 0, 0, 0, x] - 
       (6*I)*Pi*G[1, 0, 0, 0, x] + (2*Pi^2*G[1, 0, 0, 0, x])/3 - 
       G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
       (4*Pi^2*G[1, 0, 1, 0, x])/3 + (2*I)*Pi*G[1, 0, 1, 1, x] - 
       44*G[0, 0, 0, 0, 0, x] + (32*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (328*G[0, 0, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       (328*G[0, 0, 0, 1, 0, x])/3 + (134*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (50*G[0, 0, 0, 1, 1, x])/3 + (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (107*G[0, 0, 1, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (388*G[0, 0, 1, 0, 1, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (388*G[0, 0, 1, 1, 0, x])/3 + (256*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       116*G[0, 0, 1, 1, 1, x] - (136*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (206*G[0, 1, 0, 0, 0, x])/3 - (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       56*G[0, 1, 0, 1, 0, x] + (61*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       210*G[0, 1, 0, 1, 1, x] - (160*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (304*G[0, 1, 1, 0, 0, x])/3 - (88*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       12*G[0, 1, 1, 0, 1, x] - (120*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       12*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, x] + 
       6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] + 
       8*G[0, 0, 0, 0, 1, 1, x] + 14*G[0, 0, 0, 1, 0, 0, x] + 
       120*G[0, 0, 0, 1, 0, 1, x] + 120*G[0, 0, 0, 1, 1, 0, x] - 
       144*G[0, 0, 0, 1, 1, 1, x] - 28*G[0, 0, 1, 0, 0, 0, x] + 
       84*G[0, 0, 1, 0, 0, 1, x] + 84*G[0, 0, 1, 0, 1, 0, x] - 
       80*G[0, 0, 1, 0, 1, 1, x] + 344*G[0, 0, 1, 1, 0, 0, x] - 
       112*G[0, 0, 1, 1, 0, 1, x] - 112*G[0, 0, 1, 1, 1, 0, x] - 
       24*G[0, 0, 1, 1, 1, 1, x] - 40*G[0, 1, 0, 0, 0, 0, x] + 
       24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] + 
       20*G[0, 1, 0, 0, 1, 1, x] + 157*G[0, 1, 0, 1, 0, 0, x] - 
       96*G[0, 1, 0, 1, 0, 1, x] - 96*G[0, 1, 0, 1, 1, 0, x] - 
       64*G[0, 1, 0, 1, 1, 1, x] + 24*G[0, 1, 1, 0, 0, 0, x] - 
       112*G[0, 1, 1, 0, 0, 1, x] - 112*G[0, 1, 1, 0, 1, 0, x] - 
       8*G[0, 1, 1, 0, 1, 1, x] - 52*G[0, 1, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 1, 0, x] - 
       4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
       (451*Zeta[3])/3 - ((10567*I)/18)*Pi*Zeta[3] + 60*Pi^2*Zeta[3] + 
       ((8*I)/3)*Pi^3*Zeta[3] - (4927*G[0, x]*Zeta[3])/18 + 
       ((346*I)/9)*Pi*G[0, x]*Zeta[3] - (58*Pi^2*G[0, x]*Zeta[3])/3 + 
       G[1, x]*Zeta[3] - (6*I)*Pi*G[1, x]*Zeta[3] + (8*Pi^2*G[1, x]*Zeta[3])/
        3 - (584*G[0, 0, x]*Zeta[3])/9 + (46*I)*Pi*G[0, 0, x]*Zeta[3] - 
       (1310*G[0, 1, x]*Zeta[3])/3 - (246*I)*Pi*G[0, 1, x]*Zeta[3] + 
       4*G[1, 0, x]*Zeta[3] - (12*I)*Pi*G[1, 0, x]*Zeta[3] + 
       8*G[0, 0, 0, x]*Zeta[3] + 304*G[0, 0, 1, x]*Zeta[3] - 
       326*G[0, 1, 0, x]*Zeta[3] + 32*G[0, 1, 1, x]*Zeta[3] - 
       12*G[1, 0, 0, x]*Zeta[3] + 518*Zeta[3]^2 - 284*Zeta[5] - 
       (82*I)*Pi*Zeta[5] - 76*G[0, x]*Zeta[5] - 40*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(96128/729 + ((75401*I)/324)*Pi + (62881*Pi^2)/1944 + 
       ((115*I)/18)*Pi^3 + (233*Pi^4)/540 + ((16*I)/15)*Pi^5 + 
       (27115*G[0, x])/72 - ((4067*I)/54)*Pi*G[0, x] - (457*Pi^2*G[0, x])/6 + 
       ((127*I)/9)*Pi^3*G[0, x] + (83*Pi^4*G[0, x])/60 + 
       ((376*I)/27)*Pi*G[1, x] - 80*Pi^2*G[1, x] - ((64*I)/3)*Pi^3*G[1, x] - 
       2*Pi^4*G[1, x] - (10429*G[0, 0, x])/54 + ((388*I)/3)*Pi*G[0, 0, x] + 
       (85*Pi^2*G[0, 0, x])/3 - ((14*I)/3)*Pi^3*G[0, 0, x] - 
       (56*G[0, 1, x])/27 + ((100*I)/3)*Pi*G[0, 1, x] - 
       (298*Pi^2*G[0, 1, x])/3 + ((14*I)/3)*Pi^3*G[0, 1, x] - 
       (56*G[1, 0, x])/27 + (140*I)*Pi*G[1, 0, x] + 14*Pi^2*G[1, 0, x] - 
       ((10*I)/3)*Pi^3*G[1, 0, x] + 16*G[1, 1, x] + (20*I)*Pi*G[1, 1, x] + 
       (176*Pi^2*G[1, 1, x])/3 - (12*I)*Pi^3*G[1, 1, x] + 
       (128*G[0, 0, 0, x])/3 - ((128*I)/3)*Pi*G[0, 0, 0, x] - 
       8*Pi^2*G[0, 0, 0, x] + 80*G[0, 0, 1, x] + ((364*I)/3)*Pi*
        G[0, 0, 1, x] + (152*Pi^2*G[0, 0, 1, x])/3 + 80*G[0, 1, 0, x] + 
       ((152*I)/3)*Pi*G[0, 1, 0, x] + (52*Pi^2*G[0, 1, 0, x])/3 - 
       120*G[0, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, x] - 16*Pi^2*G[0, 1, 1, x] + 
       (128*G[1, 0, 0, x])/3 - ((128*I)/3)*Pi*G[1, 0, 0, x] - 
       8*Pi^2*G[1, 0, 0, x] + 24*G[1, 0, 1, x] - ((80*I)/3)*Pi*
        G[1, 0, 1, x] - 12*Pi^2*G[1, 0, 1, x] + 24*G[1, 1, 0, x] - 
       ((176*I)/3)*Pi*G[1, 1, 0, x] - 20*Pi^2*G[1, 1, 0, x] - 
       ((140*I)/3)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 1, x] - 
       (64*I)*Pi*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, x] + (520*G[0, 0, 1, 1, x])/3 - 
       (32*I)*Pi*G[0, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, x] + 
       (212*G[0, 1, 0, 1, x])/3 + (212*G[0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 0, x] - (140*G[0, 1, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 0, 1, 0, x] + (52*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
       (140*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] - 
       (140*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
       72*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
       24*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 1, x] + 
       24*G[0, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
       8*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
       ((-32*I)*Pi*G[1, x] - 32*Pi^2*G[1, x] + (24*I)*Pi*G[0, 1, x] + 
         (24*I)*Pi*G[1, 0, x] - 32*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] + 
         24*G[0, 1, 1, x] + 24*G[1, 0, 1, x] + 24*G[1, 1, 0, x])*
        RATIO[x^(-1)] + (3089*Zeta[3])/9 + ((302*I)/3)*Pi*Zeta[3] + 
       (229*Pi^2*Zeta[3])/9 - (1006*G[0, x]*Zeta[3])/9 + 
       (28*I)*Pi*G[0, x]*Zeta[3] - 32*G[1, x]*Zeta[3] - 
       (4*I)*Pi*G[1, x]*Zeta[3] - 28*G[0, 0, x]*Zeta[3] - 
       4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-8*I)*Pi^3 - (94*Pi^4)/45 - ((32*I)/45)*Pi^5 + 
         ((7549*I)/108)*Pi*G[0, x] + (506*Pi^2*G[0, x])/9 + 
         ((41*I)/18)*Pi^3*G[0, x] + (14*Pi^4*G[0, x])/15 + 
         (7549*G[0, 0, x])/108 - ((310*I)/3)*Pi*G[0, 0, x] - 
         (217*Pi^2*G[0, 0, x])/6 + (5*I)*Pi^3*G[0, 0, x] - 
         (48*I)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi^3*G[0, 1, x] - (176*G[0, 0, 0, x])/3 + 
         ((188*I)/3)*Pi*G[0, 0, 0, x] + 12*Pi^2*G[0, 0, 0, x] - 
         48*G[0, 0, 1, x] - (52*I)*Pi*G[0, 0, 1, x] - 48*Pi^2*G[0, 0, 1, x] - 
         48*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 8*Pi^2*G[0, 1, 0, x] + 
         16*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, x] + 
         32*G[0, 0, 0, 1, x] + (64*I)*Pi*G[0, 0, 0, 1, x] + 
         32*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, x] - 
         96*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         72*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] + 48*Zeta[3] - (44*I)*Pi*Zeta[3] - 
         32*Pi^2*Zeta[3] + 64*G[0, x]*Zeta[3] + (22*I)*Pi*G[0, x]*Zeta[3] + 
         14*G[0, 0, x]*Zeta[3]) - 124*Zeta[5] + 
       RATIO[x]*(-96128/729 - ((18601*I)/162)*Pi + (59375*Pi^2)/1944 + 
         ((155*I)/9)*Pi^3 + (4507*Pi^4)/540 - ((10*I)/9)*Pi^5 - 
         (55879*G[0, x])/216 - ((4279*I)/27)*Pi*G[0, x] - 
         (472*Pi^2*G[0, x])/9 - ((49*I)/3)*Pi^3*G[0, x] - 
         (239*Pi^4*G[0, x])/60 - ((808*I)/27)*Pi*G[1, x] + 
         (316*Pi^2*G[1, x])/3 + (16*I)*Pi^3*G[1, x] + 2*Pi^4*G[1, x] + 
         16*G[0, 0, x] + ((308*I)/3)*Pi*G[0, 0, x] + 48*Pi^2*G[0, 0, x] - 
         ((16*I)/3)*Pi^3*G[0, 0, x] - (1240*G[0, 1, x])/27 - 
         ((40*I)/3)*Pi*G[0, 1, x] + (254*Pi^2*G[0, 1, x])/3 - 
         (2*I)*Pi^3*G[0, 1, x] - (1240*G[1, 0, x])/27 - 
         (168*I)*Pi*G[1, 0, x] - 22*Pi^2*G[1, 0, x] + ((10*I)/3)*Pi^3*
          G[1, 0, x] + 16*G[1, 1, x] - (52*I)*Pi*G[1, 1, x] - 
         (176*Pi^2*G[1, 1, x])/3 + (12*I)*Pi^3*G[1, 1, x] + 
         (176*G[0, 0, 0, x])/3 - ((236*I)/3)*Pi*G[0, 0, 0, x] - 
         16*Pi^2*G[0, 0, 0, x] + 48*G[0, 0, 1, x] - ((220*I)/3)*Pi*
          G[0, 0, 1, x] - (32*Pi^2*G[0, 0, 1, x])/3 + 48*G[0, 1, 0, x] - 
         ((80*I)/3)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/3 + 
         16*Pi^2*G[0, 1, 1, x] - (176*G[1, 0, 0, x])/3 + 
         ((140*I)/3)*Pi*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 0, x] - 
         48*G[1, 0, 1, x] + ((80*I)/3)*Pi*G[1, 0, 1, x] + 
         12*Pi^2*G[1, 0, 1, x] - 48*G[1, 1, 0, x] + ((176*I)/3)*Pi*
          G[1, 1, 0, x] + 20*Pi^2*G[1, 1, 0, x] + ((140*I)/3)*Pi*
          G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, 0, x] - 
         32*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
         32*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] - 
         (88*G[0, 0, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, 1, x] + 
         32*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] - 
         (140*G[0, 1, 0, 1, x])/3 - (140*G[0, 1, 1, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (140*G[0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (52*G[1, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 0, x] + 
         (140*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (140*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] + 
         16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 1, x] + 
         16*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] - 
         24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
         40*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] - 
         8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] - (3377*Zeta[3])/9 - ((332*I)/3)*Pi*Zeta[3] - 
         (85*Pi^2*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/9 - 
         (48*I)*Pi*G[0, x]*Zeta[3] + 32*G[1, x]*Zeta[3] + 
         (4*I)*Pi*G[1, x]*Zeta[3] + 4*G[0, 1, x]*Zeta[3] + 
         4*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 124*Zeta[5]))) + 
   Nf*((-28767799/52488 - ((487208*I)/729)*Pi + (673990*Pi^2)/2187 + 
       ((20786*I)/243)*Pi^3 - (37291*Pi^4)/2430 - ((17*I)/10)*Pi^5 - 
       (193847*G[0, x])/729 - ((13766*I)/81)*Pi*G[0, x] - 
       (3655*Pi^2*G[0, x])/243 + ((34*I)/3)*Pi^3*G[0, x] - 
       (377*Pi^4*G[0, x])/135 + (240329*G[1, x])/2916 + 
       ((15449*I)/162)*Pi*G[1, x] - (22028*Pi^2*G[1, x])/243 - 
       ((973*I)/27)*Pi^3*G[1, x] + (608*Pi^4*G[1, x])/135 + 
       (2686*G[0, 0, x])/27 + ((5186*I)/27)*Pi*G[0, 0, x] - 
       (92*Pi^2*G[0, 0, x])/9 - ((80*I)/9)*Pi^3*G[0, 0, x] + 
       (56*G[0, 1, x])/27 + ((3128*I)/27)*Pi*G[0, 1, x] - 
       (410*Pi^2*G[0, 1, x])/9 - ((46*I)/9)*Pi^3*G[0, 1, x] + 
       (56*G[1, 0, x])/27 - ((1354*I)/27)*Pi*G[1, 0, x] + 
       42*Pi^2*G[1, 0, x] + ((52*I)/9)*Pi^3*G[1, 0, x] - (94*G[1, 1, x])/3 - 
       ((296*I)/9)*Pi*G[1, 1, x] + (352*Pi^2*G[1, 1, x])/9 + 
       ((106*I)/9)*Pi^3*G[1, 1, x] + 88*G[0, 0, 0, x] - 
       ((4*I)/9)*Pi*G[0, 0, 0, x] - (136*Pi^2*G[0, 0, 0, x])/9 + 
       (1886*G[0, 0, 1, x])/27 + ((32*I)/3)*Pi*G[0, 0, 1, x] - 
       (16*Pi^2*G[0, 0, 1, x])/3 + (1886*G[0, 1, 0, x])/27 - 
       ((272*I)/9)*Pi*G[0, 1, 0, x] + (56*Pi^2*G[0, 1, 0, x])/3 + 
       (218*G[0, 1, 1, x])/9 - ((68*I)/3)*Pi*G[0, 1, 1, x] + 
       (130*Pi^2*G[0, 1, 1, x])/9 - (2428*G[1, 0, 0, x])/27 - 
       ((356*I)/3)*Pi*G[1, 0, 0, x] + (128*Pi^2*G[1, 0, 0, x])/9 + 
       18*G[1, 0, 1, x] - ((80*I)/3)*Pi*G[1, 0, 1, x] - 
       (4*Pi^2*G[1, 0, 1, x])/3 + 18*G[1, 1, 0, x] + 
       ((40*I)/3)*Pi*G[1, 1, 0, x] - (116*Pi^2*G[1, 1, 0, x])/9 - 
       (350*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] - 
       (82*Pi^2*G[1, 1, 1, x])/9 - (880*G[0, 0, 0, 0, x])/9 - 
       (48*I)*Pi*G[0, 0, 0, 0, x] - (148*G[0, 0, 0, 1, x])/3 - 
       ((32*I)/3)*Pi*G[0, 0, 0, 1, x] - (148*G[0, 0, 1, 0, x])/3 + 
       ((176*I)/3)*Pi*G[0, 0, 1, 0, x] + 52*G[0, 0, 1, 1, x] - 
       (452*G[0, 1, 0, 0, x])/9 + ((88*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       12*G[0, 1, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       12*G[0, 1, 1, 0, x] - (56*I)*Pi*G[0, 1, 1, 0, x] - 
       56*G[0, 1, 1, 1, x] - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (104*G[1, 0, 0, 0, x])/3 + ((136*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (128*G[1, 0, 0, 1, x])/3 - (128*G[1, 0, 1, 0, x])/3 - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 
       ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + (92*G[1, 1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, 0, x] - (76*G[1, 1, 0, 1, x])/3 + 
       ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - (76*G[1, 1, 1, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + (140*G[1, 1, 1, 1, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] - 
       (40*G[0, 0, 0, 1, 1, x])/3 + (160*G[0, 0, 1, 0, 0, x])/3 + 
       (32*G[0, 0, 1, 0, 1, x])/3 + (32*G[0, 0, 1, 1, 0, x])/3 - 
       (88*G[0, 0, 1, 1, 1, x])/3 + (248*G[0, 1, 0, 0, 0, x])/3 - 
       24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] - 
       56*G[0, 1, 1, 0, 0, x] - (64*G[0, 1, 1, 0, 1, x])/3 - 
       (64*G[0, 1, 1, 1, 0, x])/3 + (88*G[0, 1, 1, 1, 1, x])/3 + 
       (176*G[1, 0, 0, 0, 0, x])/3 + 32*G[1, 0, 0, 0, 1, x] + 
       32*G[1, 0, 0, 1, 0, x] - (56*G[1, 0, 0, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 + 
       8*G[1, 0, 1, 1, 1, x] - (64*G[1, 1, 0, 0, 0, x])/3 + 
       24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
       (8*G[1, 1, 0, 1, 1, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
       (40*G[1, 1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 1, 0, x])/3 - 
       16*G[1, 1, 1, 1, 1, x] + ((16*I)*Pi*G[1, x] - (50*Pi^2*G[1, x])/9 + 
         ((20*I)/3)*Pi*G[0, 1, x] + 16*G[1, 1, x] - ((8*I)/3)*Pi*G[1, 1, x] + 
         (20*G[0, 1, 1, x])/3 - (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]^5*(10/9 - (10*RATIO[x])/9) + Log[mu2/s]^4*
        (10/3 + ((28*I)/9)*Pi - (22*G[1, x])/9 + 
         (-10/3 - ((28*I)/9)*Pi + (22*G[1, x])/9)*RATIO[x]) + 
       Log[mu2/s]^3*(-164/9 - ((4*I)/3)*Pi - (64*Pi^2)/27 - 
         (484*G[0, x])/27 - (8*I)*Pi*G[0, x] + (88*G[1, x])/27 - 
         ((16*I)/9)*Pi*G[1, x] - 16*G[0, 0, x] + 8*G[0, 1, x] + 
         8*G[1, 0, x] + (164/9 + ((4*I)/3)*Pi + (64*Pi^2)/27 + 
           (484*G[0, x])/27 + (8*I)*Pi*G[0, x] - (88*G[1, x])/27 + 
           ((16*I)/9)*Pi*G[1, x] + 16*G[0, 0, x] - 8*G[0, 1, x] - 
           8*G[1, 0, x])*RATIO[x]) + (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 
         8*G[1, 0, x] - 8*G[1, 1, x])*RATIO[x^2] - (1892*Zeta[3])/27 - 
       ((416*I)/27)*Pi*Zeta[3] - (98*Pi^2*Zeta[3])/9 + 
       (64*G[0, x]*Zeta[3])/9 + (68*I)*Pi*G[0, x]*Zeta[3] - 
       (232*G[1, x]*Zeta[3])/9 - ((208*I)/9)*Pi*G[1, x]*Zeta[3] + 
       120*G[0, 0, x]*Zeta[3] - (176*G[0, 1, x]*Zeta[3])/3 - 
       48*G[1, 0, x]*Zeta[3] + Log[mu2/s]^2*(-13504/81 - ((1019*I)/9)*Pi + 
         (217*Pi^2)/9 + ((5*I)/9)*Pi^3 - (338*G[0, x])/3 - 
         ((550*I)/9)*Pi*G[0, x] + (74*Pi^2*G[0, x])/9 + (487*G[1, x])/9 + 
         ((298*I)/9)*Pi*G[1, x] - 7*Pi^2*G[1, x] - (92*G[0, 0, x])/3 + 
         ((16*I)/3)*Pi*G[0, 0, x] + (70*G[0, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, x] + (70*G[1, 0, x])/3 + ((52*I)/3)*Pi*
          G[1, 0, x] + ((4*I)/3)*Pi*G[1, 1, x] + 60*G[0, 0, 0, x] - 
         (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 - (4*G[0, 1, 1, x])/3 - 
         (20*G[1, 0, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
         (((-44*I)/3)*Pi*G[0, x] + (20*Pi^2*G[0, x])/3 - (44*G[0, 0, x])/3 - 
           ((80*I)/3)*Pi*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
           ((10*I)/3)*Pi*G[1, 0, x] - 30*G[0, 0, 0, x] + (10*G[0, 0, 1, x])/
            3 + (10*G[0, 1, 0, x])/3 + (10*G[1, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x]*(13504/81 + ((887*I)/9)*Pi - 
           (157*Pi^2)/9 - ((5*I)/9)*Pi^3 + 98*G[0, x] + ((664*I)/9)*Pi*
            G[0, x] - (194*Pi^2*G[0, x])/9 - (487*G[1, x])/9 - 
           ((268*I)/9)*Pi*G[1, x] + 7*Pi^2*G[1, x] + 40*G[0, 0, x] + 
           (48*I)*Pi*G[0, 0, x] - 20*G[0, 1, x] - ((68*I)/3)*Pi*G[0, 1, x] - 
           20*G[1, 0, x] - (24*I)*Pi*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
           (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 - (16*Zeta[3])/9) + 
         (16*Zeta[3])/9) + Log[mu2/s]*(-1413773/2916 - ((25937*I)/54)*Pi + 
         (42221*Pi^2)/243 + ((287*I)/9)*Pi^3 - (227*Pi^4)/54 - 
         (21992*G[0, x])/81 - ((508*I)/3)*Pi*G[0, x] + (140*Pi^2*G[0, x])/9 + 
         ((100*I)/9)*Pi^3*G[0, x] + (20189*G[1, x])/162 + 
         (118*I)*Pi*G[1, x] - (551*Pi^2*G[1, x])/9 - ((118*I)/9)*Pi^3*
          G[1, x] + (308*G[0, 0, x])/9 + ((280*I)/3)*Pi*G[0, 0, x] - 
         4*Pi^2*G[0, 0, x] + (196*G[0, 1, x])/9 + (76*I)*Pi*G[0, 1, x] - 
         (232*Pi^2*G[0, 1, x])/9 + (196*G[1, 0, x])/9 + 
         ((40*I)/3)*Pi*G[1, 0, x] + (56*Pi^2*G[1, 0, x])/9 - 12*G[1, 1, x] - 
         ((52*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 + 
         (440*G[0, 0, 0, x])/3 + ((104*I)/3)*Pi*G[0, 0, 0, x] + 
         8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - ((64*I)/3)*Pi*G[0, 1, 0, x] + 
         (64*G[0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, x] - 
         (124*G[1, 0, 0, x])/3 - (72*I)*Pi*G[1, 0, 0, x] + 8*G[1, 0, 1, x] - 
         ((32*I)/3)*Pi*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         (76*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] - 
         80*G[0, 0, 0, 0, x] - (16*G[0, 0, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 0, x])/3 + (56*G[0, 0, 1, 1, x])/3 - 
         (88*G[0, 1, 0, 0, x])/3 + (64*G[0, 1, 0, 1, x])/3 + 
         (64*G[0, 1, 1, 0, x])/3 - (64*G[0, 1, 1, 1, x])/3 - 
         (136*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 - 
         (40*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
         (40*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 1, x])/3 - 
         (40*G[1, 1, 1, 0, x])/3 + 8*G[1, 1, 1, 1, x] + 
         ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-1)] - 
         (1064*Zeta[3])/27 - ((164*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/
          3 + (224*G[1, x]*Zeta[3])/9 + RATIO[x]*(1413773/2916 + 
           ((20633*I)/54)*Pi - (28235*Pi^2)/243 - (21*I)*Pi^3 + 
           (1063*Pi^4)/270 + (14036*G[0, x])/81 + ((1876*I)/9)*Pi*G[0, x] - 
           (298*Pi^2*G[0, x])/3 - ((200*I)/9)*Pi^3*G[0, x] - 
           (20189*G[1, x])/162 - ((362*I)/3)*Pi*G[1, x] + (499*Pi^2*G[1, x])/
            9 + ((94*I)/9)*Pi^3*G[1, x] + (260*G[0, 0, x])/9 + 
           ((188*I)/3)*Pi*G[0, 0, x] - (88*Pi^2*G[0, 0, x])/3 - 
           (148*G[0, 1, x])/9 - ((160*I)/3)*Pi*G[0, 1, x] + 
           (112*Pi^2*G[0, 1, x])/3 - (148*G[1, 0, x])/9 - 
           ((68*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] + 
           ((40*I)/3)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 - 
           (88*G[0, 0, 0, x])/3 - ((256*I)/3)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           ((16*I)/3)*Pi*G[0, 1, 0, x] - (76*G[0, 1, 1, x])/3 + 
           ((32*I)/3)*Pi*G[0, 1, 1, x] + (88*G[1, 0, 0, x])/3 + 
           (72*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + ((8*I)/3)*Pi*
            G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
           (76*G[1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, x] - 
           80*G[0, 0, 0, 0, x] - (16*G[0, 0, 0, 1, x])/3 - 
           (16*G[0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 + 
           (56*G[0, 1, 0, 0, x])/3 - (40*G[0, 1, 0, 1, x])/3 - 
           (40*G[0, 1, 1, 0, x])/3 + (64*G[0, 1, 1, 1, x])/3 + 
           (200*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
           (16*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 + (40*G[1, 1, 0, 1, x])/3 + 
           (40*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + (200*Zeta[3])/27 + 
           ((20*I)/9)*Pi*Zeta[3] + (116*G[0, x]*Zeta[3])/3 - 
           (80*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*(((-10*I)/3)*Pi^3 + 
           (2*Pi^4)/15 - ((920*I)/9)*Pi*G[0, x] + (518*Pi^2*G[0, x])/9 + 
           ((50*I)/9)*Pi^3*G[0, x] + ((4*I)/3)*Pi^3*G[1, x] - 
           (920*G[0, 0, x])/9 - ((356*I)/3)*Pi*G[0, 0, x] + 
           (50*Pi^2*G[0, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, x] - 
           (52*Pi^2*G[0, 1, x])/9 + ((52*I)/3)*Pi*G[1, 0, x] - 
           (52*Pi^2*G[1, 0, x])/9 - (260*G[0, 0, 0, x])/3 + 
           ((76*I)/3)*Pi*G[0, 0, 0, x] - (8*G[0, 0, 1, x])/3 + 
           (8*I)*Pi*G[0, 0, 1, x] - (8*G[0, 1, 0, x])/3 + 
           (8*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 80*G[0, 0, 0, 0, x] + 
           (16*G[0, 0, 0, 1, x])/3 + (16*G[0, 0, 1, 0, x])/3 - 
           4*G[0, 0, 1, 1, x] + (16*G[0, 1, 0, 0, x])/3 - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - (32*G[1, 0, 0, 0, x])/
            3 + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
           4*G[1, 1, 0, 0, x] + 20*Zeta[3] + (8*I)*Pi*Zeta[3] - 
           8*G[1, x]*Zeta[3])) + RATIO[x]*(28767799/52488 + 
         ((353990*I)/729)*Pi - (373237*Pi^2)/2187 - ((11102*I)/243)*Pi^3 + 
         (30721*Pi^4)/2430 + ((367*I)/270)*Pi^5 + (60629*G[0, x])/729 + 
         ((14036*I)/81)*Pi*G[0, x] - (31589*Pi^2*G[0, x])/243 - 
         ((1108*I)/27)*Pi^3*G[0, x] + (1099*Pi^4*G[0, x])/135 - 
         (240329*G[1, x])/2916 - ((20189*I)/162)*Pi*G[1, x] + 
         (20192*Pi^2*G[1, x])/243 + ((655*I)/27)*Pi^3*G[1, x] - 
         (62*Pi^4*G[1, x])/15 + (70*G[0, 0, x])/3 - (14*I)*Pi*G[0, 0, x] + 
         (64*Pi^2*G[0, 0, x])/9 - (8*I)*Pi^3*G[0, 0, x] - (70*G[0, 1, x])/3 - 
         ((136*I)/3)*Pi*G[0, 1, x] + (172*Pi^2*G[0, 1, x])/3 + 
         ((170*I)/9)*Pi^3*G[0, 1, x] - (70*G[1, 0, x])/3 + 
         ((238*I)/9)*Pi*G[1, 0, x] - (244*Pi^2*G[1, 0, x])/9 + 
         (70*G[1, 1, x])/3 + ((296*I)/9)*Pi*G[1, 1, x] - 
         (112*Pi^2*G[1, 1, x])/3 - ((98*I)/9)*Pi^3*G[1, 1, x] - 
         (620*G[0, 0, 0, x])/9 - ((328*I)/3)*Pi*G[0, 0, 0, x] + 
         (268*Pi^2*G[0, 0, 0, x])/9 + 26*G[0, 0, 1, x] - 
         ((64*I)/3)*Pi*G[0, 0, 1, x] + (28*Pi^2*G[0, 0, 1, x])/3 + 
         26*G[0, 1, 0, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         (140*Pi^2*G[0, 1, 0, x])/9 - (494*G[0, 1, 1, x])/9 + 
         ((16*I)/3)*Pi*G[0, 1, 1, x] - 18*Pi^2*G[0, 1, 1, x] + 
         (572*G[1, 0, 0, x])/9 + (96*I)*Pi*G[1, 0, 0, x] - 
         (188*Pi^2*G[1, 0, 0, x])/9 - (62*G[1, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/9 - 
         (62*G[1, 1, 0, x])/3 + ((88*I)/3)*Pi*G[1, 1, 0, x] + 
         (20*Pi^2*G[1, 1, 0, x])/3 + (446*G[1, 1, 1, x])/9 + 
         (8*I)*Pi*G[1, 1, 1, x] + (82*Pi^2*G[1, 1, 1, x])/9 - 
         (152*G[0, 0, 0, 0, x])/3 + ((112*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (88*G[0, 0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         (88*G[0, 0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 1, x] + (4*G[0, 1, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 0, x] - (88*G[0, 1, 0, 1, x])/3 + 
         ((32*I)/3)*Pi*G[0, 1, 0, 1, x] - (88*G[0, 1, 1, 0, x])/3 + 
         60*G[0, 1, 1, 1, x] + ((16*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (112*G[1, 0, 0, 0, x])/3 - ((112*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (88*G[1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         (88*G[1, 0, 1, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (28*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 0, x] + (88*G[1, 1, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[1, 1, 0, 1, x] + (88*G[1, 1, 1, 0, x])/3 - 
         (140*G[1, 1, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         96*G[0, 0, 0, 0, 0, x] + (64*G[0, 0, 0, 0, 1, x])/3 + 
         (64*G[0, 0, 0, 1, 0, x])/3 + (32*G[0, 0, 1, 0, 0, x])/3 - 
         (32*G[0, 0, 1, 0, 1, x])/3 - (32*G[0, 0, 1, 1, 0, x])/3 + 
         (64*G[0, 0, 1, 1, 1, x])/3 - 24*G[0, 1, 0, 0, 0, x] + 
         (64*G[0, 1, 0, 0, 1, x])/3 + (64*G[0, 1, 0, 1, 0, x])/3 + 
         (8*G[0, 1, 0, 1, 1, x])/3 + (40*G[0, 1, 1, 0, 1, x])/3 + 
         (40*G[0, 1, 1, 1, 0, x])/3 - (88*G[0, 1, 1, 1, 1, x])/3 - 
         (248*G[1, 0, 0, 0, 0, x])/3 - (64*G[1, 0, 0, 0, 1, x])/3 - 
         (64*G[1, 0, 0, 1, 0, x])/3 - (32*G[1, 0, 1, 0, 0, x])/3 + 
         (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
         8*G[1, 0, 1, 1, 1, x] + (32*G[1, 1, 0, 0, 0, x])/3 - 
         (64*G[1, 1, 0, 0, 1, x])/3 - (64*G[1, 1, 0, 1, 0, x])/3 - 
         (8*G[1, 1, 0, 1, 1, x])/3 - (40*G[1, 1, 1, 0, 1, x])/3 - 
         (40*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
         (500*Zeta[3])/27 - ((436*I)/27)*Pi*Zeta[3] + (74*Pi^2*Zeta[3])/9 - 
         44*G[0, x]*Zeta[3] + (4*I)*Pi*G[0, x]*Zeta[3] + 
         (592*G[1, x]*Zeta[3])/9 + ((112*I)/9)*Pi*G[1, x]*Zeta[3] - 
         96*G[0, 0, x]*Zeta[3] + (112*G[0, 1, x]*Zeta[3])/3 + 
         64*G[1, 0, x]*Zeta[3] - (16*G[1, 1, x]*Zeta[3])/3 - 
         (272*Zeta[5])/9) + RATIO[(1 - x)^(-1)]*(((-109*I)/9)*Pi^3 + 
         (5*Pi^4)/54 + ((23*I)/135)*Pi^5 - ((5636*I)/27)*Pi*G[0, x] + 
         (3611*Pi^2*G[0, x])/27 + ((662*I)/27)*Pi^3*G[0, x] - 
         (361*Pi^4*G[0, x])/135 + (4*I)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/27 - 
         (5636*G[0, 0, x])/27 - ((4498*I)/27)*Pi*G[0, 0, x] + 
         (46*Pi^2*G[0, 0, x])/3 + ((76*I)/9)*Pi^3*G[0, 0, x] - 
         ((898*I)/27)*Pi*G[0, 1, x] - (110*Pi^2*G[0, 1, x])/9 - 
         ((62*I)/9)*Pi^3*G[0, 1, x] + ((1064*I)/27)*Pi*G[1, 0, x] - 
         (140*Pi^2*G[1, 0, x])/9 - ((26*I)/9)*Pi^3*G[1, 0, x] - 
         ((4*I)/9)*Pi^3*G[1, 1, x] - (280*G[0, 0, 0, x])/9 + 
         ((776*I)/9)*Pi*G[0, 0, 0, x] - (22*Pi^2*G[0, 0, 0, x])/3 - 
         (898*G[0, 0, 1, x])/27 + ((8*I)/3)*Pi*G[0, 0, 1, x] - 
         2*Pi^2*G[0, 0, 1, x] - (898*G[0, 1, 0, x])/27 + 
         ((64*I)/9)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/9 + 
         (8*I)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/9 + 
         (1064*G[1, 0, 0, x])/27 + (10*Pi^2*G[1, 0, 0, x])/3 + 
         (12*I)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
         (12*I)*Pi*G[1, 1, 0, x] + (28*Pi^2*G[1, 1, 0, x])/9 + 
         (1196*G[0, 0, 0, 0, x])/9 + ((16*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         40*G[0, 0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         40*G[0, 0, 1, 0, x] - ((80*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (104*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 0, x])/9 - 
         ((68*I)/3)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (88*G[1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         12*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         60*G[0, 0, 0, 0, 0, x] - (44*G[0, 0, 0, 0, 1, x])/3 - 
         (44*G[0, 0, 0, 1, 0, x])/3 + (20*G[0, 0, 0, 1, 1, x])/3 - 
         32*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         (88*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, 1, 0, x])/3 - (4*G[0, 1, 0, 1, 1, x])/3 + 
         28*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] - 
         (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 + 
         (28*G[1, 0, 0, 1, 1, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 - 
         (20*G[1, 0, 1, 0, 1, x])/3 - (20*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, 1, x])/3 - 
         (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
         (218*Zeta[3])/3 + ((148*I)/9)*Pi*Zeta[3] + (4*Pi^2*Zeta[3])/3 + 
         (316*G[0, x]*Zeta[3])/9 - (36*I)*Pi*G[0, x]*Zeta[3] - 
         24*G[1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, x]*Zeta[3] - 
         12*G[0, 0, x]*Zeta[3] + (32*G[0, 1, x]*Zeta[3])/3 - 
         8*G[1, 0, x]*Zeta[3] + (8*G[1, 1, x]*Zeta[3])/3 - 16*Zeta[5]) + 
       (560*Zeta[5])/9)/Nc + Nc*(-22674005/52488 - ((799073*I)/1944)*Pi + 
       (1659193*Pi^2)/17496 + ((65*I)/2)*Pi^3 - (944*Pi^4)/405 - 
       (I/540)*Pi^5 + (124*Pi^6)/945 - (301231*G[0, x])/1458 + 
       ((3217*I)/81)*Pi*G[0, x] + (30961*Pi^2*G[0, x])/486 + 
       ((8*I)/3)*Pi^3*G[0, x] + (8*Pi^4*G[0, x])/45 - 4*G[1, x] + 
       ((14*I)/3)*Pi*G[1, x] + (553*Pi^2*G[1, x])/27 - 
       ((68*I)/9)*Pi^3*G[1, x] - (28*Pi^4*G[1, x])/15 + 
       (32101*G[0, 0, x])/162 - ((712*I)/27)*Pi*G[0, 0, x] - 
       (85*Pi^2*G[0, 0, x])/3 - ((10*I)/9)*Pi^3*G[0, 0, x] + 
       (88*G[0, 1, x])/3 + ((806*I)/27)*Pi*G[0, 1, x] + 8*Pi^2*G[0, 1, x] + 
       ((200*I)/9)*Pi^3*G[0, 1, x] + (4*Pi^4*G[0, 1, x])/15 + 
       (88*G[1, 0, x])/3 - ((4534*I)/27)*Pi*G[1, 0, x] - 
       (100*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] - (74*G[1, 1, x])/3 - 
       ((94*I)/3)*Pi*G[1, 1, x] - (128*Pi^2*G[1, 1, x])/9 - 
       ((52*I)/9)*Pi^3*G[1, 1, x] - 64*G[0, 0, 0, x] + 
       ((320*I)/9)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 - 
       (202*G[0, 0, 1, x])/3 - ((56*I)/3)*Pi*G[0, 0, 1, x] + 
       (140*Pi^2*G[0, 0, 1, x])/9 - ((16*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (202*G[0, 1, 0, x])/3 + ((142*I)/9)*Pi*G[0, 1, 0, x] + 
       (100*Pi^2*G[0, 1, 0, x])/9 - ((8*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (280*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] - 
       (128*Pi^2*G[0, 1, 1, x])/9 - (1252*G[1, 0, 0, x])/9 + 
       ((92*I)/3)*Pi*G[1, 0, 0, x] + (26*Pi^2*G[1, 0, 0, x])/3 - 
       (98*G[1, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, x] + 
       (4*Pi^2*G[1, 0, 1, x])/3 - (98*G[1, 1, 0, x])/3 + 
       ((392*I)/3)*Pi*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 + 
       (16*G[1, 1, 1, x])/3 + ((88*I)/3)*Pi*G[1, 1, 1, x] + 
       (16*Pi^2*G[1, 1, 1, x])/3 + (128*G[0, 0, 0, 0, x])/9 - 
       (8*I)*Pi*G[0, 0, 0, 0, x] + (128*G[0, 0, 0, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + (128*G[0, 0, 1, 0, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (16*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (124*G[0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, 1, x] + 
       (346*G[0, 1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (8*Pi^2*G[0, 1, 0, 0, x])/3 - (8*G[0, 1, 0, 1, x])/3 + 
       ((80*I)/3)*Pi*G[0, 1, 0, 1, x] - (8*G[0, 1, 1, 0, x])/3 - 
       ((208*I)/3)*Pi*G[0, 1, 1, 0, x] - (56*G[0, 1, 1, 1, x])/3 + 
       ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + (68*G[1, 0, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 0, 0, 0, x] + (88*G[1, 0, 0, 1, x])/3 - 
       ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (88*G[1, 0, 1, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - (124*G[1, 0, 1, 1, x])/3 + 
       (340*G[1, 1, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       (88*G[1, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (88*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 1, x] - 
       8*G[0, 0, 0, 1, 0, x] - (16*G[0, 0, 0, 1, 1, x])/3 - 
       (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 0, 1, 1, 0, x] + (128*G[0, 0, 1, 1, 1, x])/3 + 
       (8*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
       (32*G[0, 1, 0, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (80*G[0, 1, 0, 1, 1, x])/3 - (224*G[0, 1, 1, 0, 0, x])/3 + 
       16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       16*G[0, 1, 1, 1, 1, x] + (8*G[1, 0, 0, 0, 0, x])/3 - 
       (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 - 
       (8*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
       (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
       (16*G[1, 1, 0, 1, 1, x])/3 - 16*G[1, 1, 1, 0, 1, x] - 
       16*G[1, 1, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, 0, 0, x] + Log[mu2/s]^5*(-5/9 + (5*RATIO[x])/9) + 
       Log[mu2/s]^4*(2 - (I/3)*Pi + (22*G[0, x])/9 + 
         (-2 + (I/3)*Pi - (22*G[0, x])/9)*RATIO[x]) + 
       Log[mu2/s]^3*(473/27 + ((170*I)/27)*Pi - (4*Pi^2)/9 - 
         (46*G[0, x])/27 + (4*I)*Pi*G[0, x] - ((8*I)/3)*Pi*G[1, x] - 
         (28*G[0, 0, x])/9 - (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + 
         (((14*I)/9)*Pi*G[0, x] + (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-473/27 - ((128*I)/27)*Pi + (4*Pi^2)/9 + (88*G[0, x])/27 - 
           ((64*I)/9)*Pi*G[0, x] + ((8*I)/3)*Pi*G[1, x] + (8*G[0, 1, x])/3 + 
           (8*G[1, 0, x])/3)*RATIO[x]) + (4*Pi^2 + 8*G[0, 0, x] - 
         8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x^2] - 
       (18313*Zeta[3])/81 - ((4222*I)/27)*Pi*Zeta[3] + (85*Pi^2*Zeta[3])/3 + 
       (382*G[0, x]*Zeta[3])/9 - (4*I)*Pi*G[0, x]*Zeta[3] + 
       156*G[1, x]*Zeta[3] + ((104*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (196*G[0, 0, x]*Zeta[3])/9 - (320*G[0, 1, x]*Zeta[3])/3 - 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 
       (32*G[1, 1, x]*Zeta[3])/3 + 32*G[0, 0, 1, x]*Zeta[3] - 
       16*G[0, 1, 0, x]*Zeta[3] + 32*Zeta[3]^2 + RATIO[x^(-1)]*
        (((136*I)/3)*Pi*G[1, x] - (50*Pi^2*G[1, x])/9 + (16*I)*Pi^3*G[1, x] + 
         ((20*I)/3)*Pi*G[0, 1, x] + 16*Pi^2*G[1, 0, x] + (136*G[1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, x] + (20*G[0, 1, 1, x])/3 - 
         (96*I)*Pi*G[1, 1, 0, x] - (32*G[1, 1, 1, x])/3 - 
         96*G[1, 1, 0, 0, x] - 96*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(203/108 - ((59*I)/9)*Pi - (19*Pi^2)/3 - ((5*I)/9)*Pi^3 - 
         (532*G[0, x])/9 - ((4*I)/9)*Pi*G[0, x] - (5*Pi^2*G[0, x])/9 - 
         ((20*I)/3)*Pi*G[1, x] + 8*Pi^2*G[1, x] + (34*G[0, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, x] - (20*G[0, 1, x])/3 - (8*I)*Pi*G[0, 1, x] - 
         (20*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 + 
         (4*G[1, 0, 0, x])/3 + ((-5*I)*Pi*G[0, x] - (38*Pi^2*G[0, x])/9 - 
           5*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 0, x] - (4*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] - (74*Zeta[3])/9 + 
         RATIO[x]*(-203/108 + ((14*I)/9)*Pi + (19*Pi^2)/9 + ((5*I)/9)*Pi^3 + 
           (487*G[0, x])/9 + ((148*I)/9)*Pi*G[0, x] + 9*Pi^2*G[0, x] + 
           ((20*I)/3)*Pi*G[1, x] - 8*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 0, x] + 
           (20*G[0, 1, x])/3 + (8*I)*Pi*G[0, 1, x] + (20*G[1, 0, x])/3 + 
           ((20*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, x])/3 + (74*Zeta[3])/9)) + 
       Log[mu2/s]*(-1168967/5832 - ((14905*I)/81)*Pi + (5197*Pi^2)/243 + 
         (I/3)*Pi^3 + (59*Pi^4)/108 - (30419*G[0, x])/162 - 
         ((254*I)/27)*Pi*G[0, x] + (67*Pi^2*G[0, x])/3 + 
         ((2*I)/9)*Pi^3*G[0, x] - ((4*I)/27)*Pi*G[1, x] + 22*Pi^2*G[1, x] + 
         (8*I)*Pi^3*G[1, x] + (2834*G[0, 0, x])/27 - ((56*I)/3)*Pi*
          G[0, 0, x] - (4*Pi^2*G[0, 0, x])/3 + (104*G[0, 1, x])/27 - 
         ((28*I)/3)*Pi*G[0, 1, x] + (52*Pi^2*G[0, 1, x])/3 + 
         (104*G[1, 0, x])/27 - ((140*I)/3)*Pi*G[1, 0, x] - 4*G[1, 1, x] - 
         (12*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 - 
         (64*G[0, 0, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, x] - 
         20*G[0, 0, 1, x] - ((64*I)/3)*Pi*G[0, 0, 1, x] - 20*G[0, 1, 0, x] - 
         ((32*I)/3)*Pi*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - 
         (64*G[1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, x] - 
         12*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - (88*G[0, 0, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
         (16*G[1, 0, 1, 1, x])/3 + (32*G[1, 1, 0, 1, x])/3 + 
         (32*G[1, 1, 1, 0, x])/3 + ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*
          RATIO[x^(-1)] - (2704*Zeta[3])/27 - ((92*I)/3)*Pi*Zeta[3] + 
         (160*G[0, x]*Zeta[3])/9 + 8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          ((2*I)*Pi^3 + Pi^4/45 - ((1381*I)/27)*Pi*G[0, x] - 
           (76*Pi^2*G[0, x])/9 - ((34*I)/9)*Pi^3*G[0, x] - 
           (1381*G[0, 0, x])/27 + ((82*I)/3)*Pi*G[0, 0, x] + 
           (14*Pi^2*G[0, 0, x])/3 + (12*I)*Pi*G[0, 1, x] - 
           (4*Pi^2*G[0, 1, x])/3 + (76*G[0, 0, 0, x])/3 - 
           ((44*I)/3)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
           (16*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
           8*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
           12*Zeta[3] + (8*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3]) + 
         RATIO[x]*(1168967/5832 + ((9790*I)/81)*Pi - (6925*Pi^2)/243 - 
           ((73*I)/9)*Pi^3 - (143*Pi^4)/108 + (20189*G[0, x])/162 + 
           ((3034*I)/27)*Pi*G[0, x] - (79*Pi^2*G[0, x])/9 + 
           ((22*I)/3)*Pi^3*G[0, x] + ((112*I)/27)*Pi*G[1, x] - 
           (70*Pi^2*G[1, x])/3 - (8*I)*Pi^3*G[1, x] - 4*G[0, 0, x] - 
           ((112*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] + 
           (220*G[0, 1, x])/27 + ((4*I)/3)*Pi*G[0, 1, x] - 
           (56*Pi^2*G[0, 1, x])/3 + (220*G[1, 0, x])/27 + 
           ((152*I)/3)*Pi*G[1, 0, x] - 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           (32*Pi^2*G[1, 1, x])/3 - (76*G[0, 0, 0, x])/3 + 
           ((56*I)/3)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           ((40*I)/3)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           ((8*I)/3)*Pi*G[0, 1, 0, x] + (76*G[1, 0, 0, x])/3 - 
           ((32*I)/3)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           ((32*I)/3)*Pi*G[1, 1, 0, x] - ((32*I)/3)*Pi*G[1, 1, 1, x] + 
           8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           (16*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 0, x] + 
           (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
           (32*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] + (16*G[1, 0, 1, 1, x])/3 - 
           (32*G[1, 1, 0, 1, x])/3 - (32*G[1, 1, 1, 0, x])/3 + 
           (2920*Zeta[3])/27 + ((116*I)/3)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/
            9 - 8*G[1, x]*Zeta[3])) + RATIO[x]*(22674005/52488 + 
         ((542099*I)/1944)*Pi - (1727881*Pi^2)/17496 - ((775*I)/27)*Pi^3 + 
         (986*Pi^4)/405 - ((47*I)/108)*Pi^5 + (217001*G[0, x])/2916 + 
         ((20189*I)/162)*Pi*G[0, x] - (8726*Pi^2*G[0, x])/243 + 
         ((53*I)/27)*Pi^3*G[0, x] - (98*Pi^4*G[0, x])/135 + 4*G[1, x] - 
         (601*Pi^2*G[1, x])/27 - (12*I)*Pi^3*G[1, x] + (4*Pi^4*G[1, x])/3 - 
         (86*G[0, 0, x])/3 - ((716*I)/9)*Pi*G[0, 0, x] - 
         (6*I)*Pi^3*G[0, 0, x] + (86*G[0, 1, x])/3 - ((482*I)/27)*Pi*
          G[0, 1, x] - (76*Pi^2*G[0, 1, x])/3 - ((76*I)/9)*Pi^3*G[0, 1, x] + 
         (86*G[1, 0, x])/3 + ((2260*I)/27)*Pi*G[1, 0, x] - 
         (20*Pi^2*G[1, 0, x])/3 + ((10*I)/3)*Pi^3*G[1, 0, x] - 
         (86*G[1, 1, x])/3 + (22*I)*Pi*G[1, 1, x] + (56*Pi^2*G[1, 1, x])/3 + 
         ((52*I)/9)*Pi^3*G[1, 1, x] - (446*G[0, 0, 0, x])/9 + 
         ((152*I)/3)*Pi*G[0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, x])/9 - 
         26*G[0, 0, 1, x] + ((64*I)/3)*Pi*G[0, 0, 1, x] - 
         4*Pi^2*G[0, 0, 1, x] - 26*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         (28*Pi^2*G[0, 1, 0, x])/9 + (16*I)*Pi*G[0, 1, 1, x] + 
         (32*Pi^2*G[0, 1, 1, x])/3 + (494*G[1, 0, 0, x])/9 - 
         ((112*I)/3)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 + 
         (62*G[1, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, x] - 
         (4*Pi^2*G[1, 0, 1, x])/3 + (62*G[1, 1, 0, x])/3 - 
         ((88*I)/3)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/3 + 
         (16*G[1, 1, 1, x])/3 - ((88*I)/3)*Pi*G[1, 1, 1, x] - 
         (16*Pi^2*G[1, 1, 1, x])/3 + (140*G[0, 0, 0, 0, x])/3 - 
         ((80*I)/3)*Pi*G[0, 0, 0, 0, x] + (88*G[0, 0, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 0, 0, 1, x] + (88*G[0, 0, 1, 0, x])/3 + 
         ((64*I)/3)*Pi*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
         ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - (4*G[0, 1, 0, 0, x])/3 + 
         (88*G[0, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + 
         (88*G[0, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (40*G[0, 1, 1, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (100*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 0, x] - 
         (88*G[1, 0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         (88*G[1, 0, 1, 0, x])/3 - ((64*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (28*G[1, 0, 1, 1, x])/3 - 12*G[1, 1, 0, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, 0, x] - (88*G[1, 1, 0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - (88*G[1, 1, 1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         16*G[0, 0, 0, 0, 0, x] - (56*G[0, 0, 0, 0, 1, x])/3 - 
         (56*G[0, 0, 0, 1, 0, x])/3 + (40*G[0, 0, 1, 0, 0, x])/3 - 
         (32*G[0, 0, 1, 1, 1, x])/3 + (56*G[0, 1, 0, 0, 0, x])/3 - 
         (32*G[0, 1, 0, 0, 1, x])/3 - (32*G[0, 1, 0, 1, 0, x])/3 + 
         (16*G[0, 1, 0, 1, 1, x])/3 - 16*G[0, 1, 1, 0, 1, x] - 
         16*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] - 
         (8*G[1, 0, 0, 0, 0, x])/3 + (56*G[1, 0, 0, 0, 1, x])/3 + 
         (56*G[1, 0, 0, 1, 0, x])/3 - (40*G[1, 0, 1, 0, 0, x])/3 - 
         (16*G[1, 0, 1, 1, 1, x])/3 + (32*G[1, 1, 0, 0, 1, x])/3 + 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
         (14245*Zeta[3])/81 + ((568*I)/27)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/3 - 
         (832*G[0, x]*Zeta[3])/9 + ((224*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
         16*G[0, 0, x]*Zeta[3] - (128*G[0, 1, x]*Zeta[3])/3 + 
         16*G[1, 0, x]*Zeta[3] + (32*G[1, 1, x]*Zeta[3])/3 - 
         (764*Zeta[5])/9) + (188*Zeta[5])/9 + RATIO[(1 - x)^(-1)]*
        (((25*I)/9)*Pi^3 - (169*Pi^4)/270 + ((16*I)/135)*Pi^5 - 
         (248*Pi^6)/945 - ((33541*I)/324)*Pi*G[0, x] - (196*Pi^2*G[0, x])/
          27 + (I/54)*Pi^3*G[0, x] + (37*Pi^4*G[0, x])/135 - 
         (33541*G[0, 0, x])/324 + ((1523*I)/27)*Pi*G[0, 0, x] + 
         (359*Pi^2*G[0, 0, x])/18 + ((32*I)/9)*Pi^3*G[0, 0, x] + 
         (38*I)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/9 - 
         ((32*I)/9)*Pi^3*G[0, 1, x] - (8*Pi^4*G[0, 1, x])/15 + 
         ((64*I)/3)*Pi*G[1, 0, x] + (626*G[0, 0, 0, x])/9 - 
         ((430*I)/9)*Pi*G[0, 0, 0, x] - (10*Pi^2*G[0, 0, 0, x])/9 + 
         38*G[0, 0, 1, x] + ((128*I)/3)*Pi*G[0, 0, 1, x] - 
         (124*Pi^2*G[0, 0, 1, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 1, x] + 
         38*G[0, 1, 0, x] - ((194*I)/9)*Pi*G[0, 1, 0, x] - 
         (16*Pi^2*G[0, 1, 0, x])/9 + ((16*I)/3)*Pi^3*G[0, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, x] + (40*Pi^2*G[0, 1, 1, x])/9 + 
         (64*G[1, 0, 0, x])/3 - (322*G[0, 0, 0, 0, x])/9 + 
         ((52*I)/3)*Pi*G[0, 0, 0, 0, x] - (112*G[0, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 1, x] - (112*G[0, 0, 1, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + (32*Pi^2*G[0, 0, 1, 0, x])/3 + 
         68*G[0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
         (194*G[0, 1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         (16*Pi^2*G[0, 1, 0, 0, x])/3 - 12*G[0, 1, 0, 1, x] - 
         (32*I)*Pi*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] + 
         (40*G[0, 0, 0, 0, 1, x])/3 + (40*G[0, 0, 0, 1, 0, x])/3 + 
         (32*G[0, 0, 0, 1, 1, x])/3 - (20*G[0, 0, 1, 0, 0, x])/3 + 
         (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
         (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] - 
         (32*G[0, 1, 0, 0, 0, x])/3 - (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] + (16*G[0, 1, 1, 0, 0, x])/3 - 
         64*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
         (50*Zeta[3])/3 + ((880*I)/9)*Pi*Zeta[3] - (44*Pi^2*Zeta[3])/3 + 
         (160*G[0, x]*Zeta[3])/9 - ((94*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (26*G[0, 0, x]*Zeta[3])/9 + (200*G[0, 1, x]*Zeta[3])/3 + 
         (32*I)*Pi*G[0, 1, x]*Zeta[3] - 64*G[0, 0, 1, x]*Zeta[3] + 
         32*G[0, 1, 0, x]*Zeta[3] - 64*Zeta[3]^2 + 72*Zeta[5])) + 
     (-145/972 - ((81649*I)/648)*Pi + (162023*Pi^2)/1944 - 
       ((4981*I)/162)*Pi^3 - (17891*Pi^4)/2430 - ((17*I)/108)*Pi^5 - 
       (124*Pi^6)/315 - (9607*G[0, x])/162 - ((4951*I)/27)*Pi*G[0, x] - 
       (1237*Pi^2*G[0, x])/162 + ((338*I)/9)*Pi^3*G[0, x] - 
       (269*Pi^4*G[0, x])/135 + (91*G[1, x])/4 + ((33383*I)/162)*Pi*G[1, x] - 
       (2557*Pi^2*G[1, x])/81 + ((95*I)/3)*Pi^3*G[1, x] + 
       (737*Pi^4*G[1, x])/135 - (25117*G[0, 0, x])/162 + 
       ((994*I)/27)*Pi*G[0, 0, x] + (211*Pi^2*G[0, 0, x])/9 - 
       ((10*I)/3)*Pi^3*G[0, 0, x] + (1496*G[0, 1, x])/27 + 
       ((310*I)/27)*Pi*G[0, 1, x] - (88*Pi^2*G[0, 1, x])/3 - 
       ((434*I)/9)*Pi^3*G[0, 1, x] - (4*Pi^4*G[0, 1, x])/5 + 
       (1496*G[1, 0, x])/27 + ((5332*I)/27)*Pi*G[1, 0, x] + 
       (118*Pi^2*G[1, 0, x])/3 - ((110*I)/9)*Pi^3*G[1, 0, x] + 
       102*G[1, 1, x] - ((1898*I)/27)*Pi*G[1, 1, x] + 20*Pi^2*G[1, 1, x] + 
       ((110*I)/9)*Pi^3*G[1, 1, x] + (712*G[0, 0, 0, x])/9 + 
       ((20*I)/3)*Pi*G[0, 0, 0, x] - (70*Pi^2*G[0, 0, 0, x])/9 - 
       (904*G[0, 0, 1, x])/27 - (104*I)*Pi*G[0, 0, 1, x] + 
       (236*Pi^2*G[0, 0, 1, x])/9 + (16*I)*Pi^3*G[0, 0, 1, x] - 
       (904*G[0, 1, 0, x])/27 - ((242*I)/3)*Pi*G[0, 1, 0, x] - 
       (56*Pi^2*G[0, 1, 0, x])/9 + (8*I)*Pi^3*G[0, 1, 0, x] + 
       (58*G[0, 1, 1, x])/3 + (40*I)*Pi*G[0, 1, 1, x] + 
       (130*Pi^2*G[0, 1, 1, x])/9 + (6008*G[1, 0, 0, x])/27 - 
       (32*I)*Pi*G[1, 0, 0, x] - 6*Pi^2*G[1, 0, 0, x] - 
       (152*G[1, 0, 1, x])/3 + ((124*I)/3)*Pi*G[1, 0, 1, x] + 
       (56*Pi^2*G[1, 0, 1, x])/9 - (152*G[1, 1, 0, x])/3 - 
       ((820*I)/3)*Pi*G[1, 1, 0, x] - (104*Pi^2*G[1, 1, 0, x])/9 - 
       (58*G[1, 1, 1, x])/3 + ((28*I)/3)*Pi*G[1, 1, 1, x] - 
       (98*Pi^2*G[1, 1, 1, x])/9 - (128*G[0, 0, 0, 0, x])/3 - 
       ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - (20*G[0, 0, 0, 1, x])/3 + 
       (48*I)*Pi*G[0, 0, 0, 1, x] - (20*G[0, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, x] + 16*Pi^2*G[0, 0, 1, 0, x] - 
       (256*G[0, 0, 1, 1, x])/3 - (48*I)*Pi*G[0, 0, 1, 1, x] - 
       114*G[0, 1, 0, 0, x] - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       8*Pi^2*G[0, 1, 0, 0, x] + (136*G[0, 1, 0, 1, x])/3 - 
       (88*I)*Pi*G[0, 1, 0, 1, x] + (136*G[0, 1, 1, 0, x])/3 + 
       ((640*I)/3)*Pi*G[0, 1, 1, 0, x] - (16*G[0, 1, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, 1, x] - (68*G[1, 0, 0, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + (32*G[1, 0, 0, 1, x])/3 - 
       ((80*I)/3)*Pi*G[1, 0, 0, 1, x] + (32*G[1, 0, 1, 0, x])/3 + 
       ((80*I)/3)*Pi*G[1, 0, 1, 0, x] + (104*G[1, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, 1, x] - (820*G[1, 1, 0, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       ((56*I)/3)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] + (28*G[1, 1, 1, 1, x])/3 + 
       8*G[0, 0, 0, 0, 0, x] + (136*G[0, 0, 0, 1, 1, x])/3 + 
       16*G[0, 0, 1, 0, 0, x] - (128*G[0, 0, 1, 0, 1, x])/3 - 
       (128*G[0, 0, 1, 1, 0, x])/3 - (96*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (56*G[0, 0, 1, 1, 1, x])/3 + 32*G[0, 1, 0, 0, 0, x] - 
       (112*G[0, 1, 0, 0, 1, x])/3 - (112*G[0, 1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 1, 0, x] - (184*G[0, 1, 0, 1, 1, x])/3 + 
       208*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
       (16*G[0, 1, 1, 1, 0, x])/3 + 16*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 0, x] + (40*G[1, 0, 0, 0, 1, x])/3 + 
       (40*G[1, 0, 0, 1, 0, x])/3 - (104*G[1, 0, 0, 1, 1, x])/3 + 
       (88*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 1, 0, x])/3 + (32*G[1, 0, 1, 1, 1, x])/3 - 
       (64*G[1, 1, 0, 0, 0, x])/3 + (40*G[1, 1, 0, 0, 1, x])/3 + 
       (40*G[1, 1, 0, 1, 0, x])/3 + 8*G[1, 1, 0, 1, 1, x] - 
       (8*G[1, 1, 1, 0, 0, x])/3 - (8*G[1, 1, 1, 0, 1, x])/3 - 
       (8*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] - 
       96*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
       Log[mu2/s]^5*(-5/9 + (5*RATIO[x])/9) + Log[mu2/s]^4*
        (-16/3 - ((25*I)/9)*Pi - (22*G[0, x])/9 + (22*G[1, x])/9 + 
         (16/3 + ((25*I)/9)*Pi + (22*G[0, x])/9 - (22*G[1, x])/9)*RATIO[x]) + 
       Log[mu2/s]^3*(-707/27 - ((206*I)/9)*Pi + (148*Pi^2)/27 - 
         (146*G[0, x])/9 - ((20*I)/3)*Pi*G[0, x] + (44*G[1, x])/3 + 
         ((88*I)/9)*Pi*G[1, x] - (20*G[0, 0, x])/9 + (16*G[0, 1, x])/3 + 
         (16*G[1, 0, x])/3 - (16*G[1, 1, x])/3 + 
         (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (707/27 + ((64*I)/3)*Pi - (148*Pi^2)/27 + (44*G[0, x])/3 + 
           ((88*I)/9)*Pi*G[0, x] - (44*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x] + 
           (16*G[0, 0, x])/3 - (16*G[0, 1, x])/3 - (16*G[1, 0, x])/3 + 
           (16*G[1, 1, x])/3)*RATIO[x]) + (-3*Pi^2 - 6*G[0, 0, x] + 
         6*G[0, 1, x] + 6*G[1, 0, x] - 6*G[1, 1, x])*RATIO[x^2] + 
       (15511*Zeta[3])/81 + ((274*I)/3)*Pi*Zeta[3] - (173*Pi^2*Zeta[3])/9 + 
       (494*G[0, x]*Zeta[3])/3 + ((88*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (2936*G[1, x]*Zeta[3])/9 - ((572*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (556*G[0, 0, x]*Zeta[3])/9 + (880*G[0, 1, x]*Zeta[3])/3 + 
       (48*I)*Pi*G[0, 1, x]*Zeta[3] - 96*G[1, 0, x]*Zeta[3] - 
       (32*G[1, 1, x]*Zeta[3])/3 - 96*G[0, 0, 1, x]*Zeta[3] + 
       48*G[0, 1, 0, x]*Zeta[3] - 96*Zeta[3]^2 + Log[mu2/s]^2*
        (-22013/324 - ((794*I)/9)*Pi + (104*Pi^2)/3 + ((50*I)/9)*Pi^3 - 
         (482*G[0, x])/9 - (34*I)*Pi*G[0, x] + (55*Pi^2*G[0, x])/9 + 
         (395*G[1, x])/9 + ((142*I)/3)*Pi*G[1, x] - (131*Pi^2*G[1, x])/9 - 
         2*G[0, 0, x] + ((16*I)/3)*Pi*G[0, 0, x] + (50*G[0, 1, x])/3 + 
         ((32*I)/3)*Pi*G[0, 1, x] + (50*G[1, 0, x])/3 + (8*I)*Pi*G[1, 0, x] - 
         (40*G[1, 1, x])/3 - ((52*I)/3)*Pi*G[1, 1, x] + (56*G[0, 0, 0, x])/
          3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 + 
         (4*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] - (4*G[1, 1, 1, x])/3 + 
         (((-29*I)/3)*Pi*G[0, x] + (38*Pi^2*G[0, x])/9 - (29*G[0, 0, x])/3 - 
           (10*I)*Pi*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
           ((10*I)/3)*Pi*G[1, 0, x] - (26*G[0, 0, 0, x])/3 + 
           (10*G[0, 0, 1, x])/3 + (10*G[0, 1, 0, x])/3 + (10*G[1, 0, 0, x])/
            3)*RATIO[(1 - x)^(-1)] + RATIO[x]*(22013/324 + ((707*I)/9)*Pi - 
           (274*Pi^2)/9 - ((50*I)/9)*Pi^3 + (395*G[0, x])/9 + 
           (44*I)*Pi*G[0, x] - (131*Pi^2*G[0, x])/9 - (395*G[1, x])/9 - 
           (44*I)*Pi*G[1, x] + (131*Pi^2*G[1, x])/9 + (40*G[0, 0, x])/3 + 
           ((44*I)/3)*Pi*G[0, 0, x] - (40*G[0, 1, x])/3 - 
           ((52*I)/3)*Pi*G[0, 1, x] - (40*G[1, 0, x])/3 - 
           ((44*I)/3)*Pi*G[1, 0, x] + (40*G[1, 1, x])/3 + 
           ((52*I)/3)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 - 
           (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 0, x])/3 + (4*G[1, 1, 1, x])/3 - 
           (58*Zeta[3])/9) + (58*Zeta[3])/9) + RATIO[x^(-1)]*
        (((-206*I)/3)*Pi*G[1, x] - (82*Pi^2*G[1, x])/9 - 
         (44*I)*Pi^3*G[1, x] - ((116*I)/3)*Pi*G[0, 1, x] + 
         (24*I)*Pi*G[1, 0, x] - 44*Pi^2*G[1, 0, x] - (206*G[1, 1, x])/3 + 
         ((80*I)/3)*Pi*G[1, 1, x] - (116*G[0, 1, 1, x])/3 + 
         24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] + (264*I)*Pi*G[1, 1, 0, x] + 
         (32*G[1, 1, 1, x])/3 + 264*G[1, 1, 0, 0, x] + 264*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(-19321/216 - ((27695*I)/162)*Pi + (7336*Pi^2)/81 + 
         (22*I)*Pi^3 - (2189*Pi^4)/540 - (13565*G[0, x])/162 - 
         ((2438*I)/27)*Pi*G[0, x] + (41*Pi^2*G[0, x])/3 + 
         ((58*I)/9)*Pi^3*G[0, x] + (7883*G[1, x])/162 + 
         ((1018*I)/9)*Pi*G[1, x] - 47*Pi^2*G[1, x] - ((38*I)/3)*Pi^3*
          G[1, x] - (238*G[0, 0, x])/27 + (40*I)*Pi*G[0, 0, x] - 
         (16*Pi^2*G[0, 0, x])/9 + (692*G[0, 1, x])/27 + 
         ((64*I)/3)*Pi*G[0, 1, x] - (136*Pi^2*G[0, 1, x])/9 + 
         (692*G[1, 0, x])/27 + ((28*I)/3)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/9 - (8*G[1, 1, x])/27 - ((104*I)/3)*Pi*
          G[1, 1, x] + (64*Pi^2*G[1, 1, x])/3 + 56*G[0, 0, 0, x] + 
         ((40*I)/3)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
         ((32*I)/3)*Pi*G[0, 1, 0, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
         20*G[1, 0, 0, x] - ((104*I)/3)*Pi*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
         ((32*I)/3)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         ((40*I)/3)*Pi*G[1, 1, 1, x] - (80*G[0, 0, 0, 0, x])/3 + 
         (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
         (40*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 0, x] + (32*G[0, 1, 0, 1, x])/
          3 + (32*G[0, 1, 1, 0, x])/3 - (56*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 1, 0, x])/3 - (16*G[1, 0, 1, 1, x])/3 + 
         (40*G[1, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 1, x])/3 - 
         (8*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
         ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*RATIO[x^(-1)] + (296*Zeta[3])/9 + 
         ((44*I)/9)*Pi*Zeta[3] - (172*G[0, x]*Zeta[3])/9 + 
         (316*G[1, x]*Zeta[3])/9 + RATIO[x]*(19321/216 + ((22013*I)/162)*Pi - 
           (5770*Pi^2)/81 - ((170*I)/9)*Pi^3 + (1517*Pi^4)/540 + 
           (7883*G[0, x])/162 + ((790*I)/9)*Pi*G[0, x] - (395*Pi^2*G[0, x])/
            9 - (10*I)*Pi^3*G[0, x] - (7883*G[1, x])/162 - 
           ((790*I)/9)*Pi*G[1, x] + (395*Pi^2*G[1, x])/9 + 
           (10*I)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 + ((68*I)/3)*Pi*
            G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 - 
           ((92*I)/3)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/3 - 
           (224*G[1, 0, x])/27 - ((68*I)/3)*Pi*G[1, 0, x] + 
           (32*Pi^2*G[1, 0, x])/3 + (224*G[1, 1, x])/27 + 
           ((92*I)/3)*Pi*G[1, 1, x] - (64*Pi^2*G[1, 1, x])/3 - 
           4*G[0, 0, 0, x] - ((104*I)/3)*Pi*G[0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           4*G[0, 1, 1, x] + ((40*I)/3)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
           ((104*I)/3)*Pi*G[1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
           ((40*I)/3)*Pi*G[1, 1, 1, x] - (104*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 0, x])/3 - 
           (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 + 
           (56*G[0, 1, 1, 1, x])/3 + (104*G[1, 0, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 1, x])/3 - (8*G[1, 0, 1, 0, x])/3 + 
           (16*G[1, 0, 1, 1, x])/3 - (16*G[1, 1, 0, 0, x])/3 + 
           (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
           (56*G[1, 1, 1, 1, x])/3 - (368*Zeta[3])/9 - ((188*I)/9)*Pi*
            Zeta[3] + (172*G[0, x]*Zeta[3])/9 - (172*G[1, x]*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*(((-4*I)/3)*Pi^3 + (28*Pi^4)/45 - 
           ((731*I)/27)*Pi*G[0, x] + 22*Pi^2*G[0, x] + ((16*I)/9)*Pi^3*
            G[0, x] + ((4*I)/3)*Pi^3*G[1, x] - (731*G[0, 0, x])/27 - 
           (50*I)*Pi*G[0, 0, x] + (56*Pi^2*G[0, 0, x])/9 + 
           ((28*I)/3)*Pi*G[0, 1, x] - (28*Pi^2*G[0, 1, x])/9 + 
           ((52*I)/3)*Pi*G[1, 0, x] - (52*Pi^2*G[1, 0, x])/9 - 
           40*G[0, 0, 0, x] + ((32*I)/3)*Pi*G[0, 0, 0, x] + 
           (28*G[0, 0, 1, x])/3 + (28*G[0, 1, 0, x])/3 + 
           (4*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + (92*G[0, 0, 0, 0, x])/3 - 
           (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 - 
           4*G[0, 0, 1, 1, x] + (4*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
           4*G[0, 1, 1, 0, x] - (32*G[1, 0, 0, 0, x])/3 + 
           4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 
           8*Zeta[3] + (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(((70*I)/9)*Pi^3 + (416*Pi^4)/135 - 
         ((89*I)/135)*Pi^5 + (248*Pi^6)/315 + ((22285*I)/324)*Pi*G[0, x] + 
         (371*Pi^2*G[0, x])/27 - ((383*I)/18)*Pi^3*G[0, x] - 
         (104*Pi^4*G[0, x])/135 + (4*I)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/27 + 
         (22285*G[0, 0, x])/324 - ((407*I)/9)*Pi*G[0, 0, x] - 
         (299*Pi^2*G[0, 0, x])/18 + (4*I)*Pi^3*G[0, 0, x] + 
         ((1100*I)/27)*Pi*G[0, 1, x] - (136*Pi^2*G[0, 1, x])/9 + 
         ((46*I)/9)*Pi^3*G[0, 1, x] + (8*Pi^4*G[0, 1, x])/5 - 
         ((160*I)/27)*Pi*G[1, 0, x] - (140*Pi^2*G[1, 0, x])/9 - 
         ((26*I)/9)*Pi^3*G[1, 0, x] - ((4*I)/9)*Pi^3*G[1, 1, x] - 
         (530*G[0, 0, 0, x])/9 + ((106*I)/3)*Pi*G[0, 0, 0, x] - 
         (28*Pi^2*G[0, 0, 0, x])/9 + (1100*G[0, 0, 1, x])/27 + 
         ((136*I)/3)*Pi*G[0, 0, 1, x] - (286*Pi^2*G[0, 0, 1, x])/9 - 
         (32*I)*Pi^3*G[0, 0, 1, x] + (1100*G[0, 1, 0, x])/27 + 
         (94*I)*Pi*G[0, 1, 0, x] - (194*Pi^2*G[0, 1, 0, x])/9 - 
         (16*I)*Pi^3*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (64*Pi^2*G[0, 1, 1, x])/9 - (160*G[1, 0, 0, x])/27 + 
         (10*Pi^2*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, x] + 
         (8*Pi^2*G[1, 0, 1, x])/9 - (12*I)*Pi*G[1, 1, 0, x] + 
         (28*Pi^2*G[1, 1, 0, x])/9 + (218*G[0, 0, 0, 0, x])/3 + 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + (8*G[0, 0, 0, 1, x])/3 - 
         ((152*I)/3)*Pi*G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/3 + 
         (36*I)*Pi*G[0, 0, 1, 0, x] - 32*Pi^2*G[0, 0, 1, 0, x] + 
         (100*G[0, 0, 1, 1, x])/3 + ((152*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         (266*G[0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 0, x] - 
         16*Pi^2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] + 
         (92*I)*Pi*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (88*G[1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         12*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         28*G[0, 0, 0, 0, 0, x] - (4*G[0, 0, 0, 0, 1, x])/3 - 
         (4*G[0, 0, 0, 1, 0, x])/3 - (140*G[0, 0, 0, 1, 1, x])/3 - 
         12*G[0, 0, 1, 0, 0, x] + (152*G[0, 0, 1, 0, 1, x])/3 + 
         (152*G[0, 0, 1, 1, 0, x])/3 + (192*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] - (32*G[0, 1, 0, 0, 0, x])/3 + 
         (76*G[0, 1, 0, 0, 1, x])/3 + (76*G[0, 1, 0, 1, 0, x])/3 + 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] + (212*G[0, 1, 0, 1, 1, x])/3 - 
         12*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] - 
         (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 + 
         (28*G[1, 0, 0, 1, 1, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 - 
         (20*G[1, 0, 1, 0, 1, x])/3 - (20*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, 1, x])/3 - 
         (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
         192*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 1, 0, 1, 0, 0, x] - 
         (140*Zeta[3])/3 - ((308*I)/3)*Pi*Zeta[3] + (184*Pi^2*Zeta[3])/9 - 
         164*G[0, x]*Zeta[3] - ((254*I)/9)*Pi*G[0, x]*Zeta[3] - 
         24*G[1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (62*G[0, 0, x]*Zeta[3])/9 - 136*G[0, 1, x]*Zeta[3] - 
         (96*I)*Pi*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
         (8*G[1, 1, x]*Zeta[3])/3 + 192*G[0, 0, 1, x]*Zeta[3] - 
         96*G[0, 1, 0, x]*Zeta[3] + 192*Zeta[3]^2 - 172*Zeta[5]) - 
       (1240*Zeta[5])/9 + RATIO[x]*(145/972 + ((19321*I)/216)*Pi - 
         (141575*Pi^2)/1944 - ((1807*I)/81)*Pi^3 + (6124*Pi^4)/1215 + 
         ((113*I)/540)*Pi^5 + (91*G[0, x])/4 + ((10475*I)/162)*Pi*G[0, x] - 
         (2719*Pi^2*G[0, x])/81 - ((113*I)/9)*Pi^3*G[0, x] + 
         (53*Pi^4*G[0, x])/15 - (91*G[1, x])/4 - ((10475*I)/162)*Pi*G[1, x] + 
         (2719*Pi^2*G[1, x])/81 + ((113*I)/9)*Pi^3*G[1, x] - 
         (157*Pi^4*G[1, x])/45 + (14*G[0, 0, x])/3 - ((334*I)/27)*Pi*
          G[0, 0, x] + (4*Pi^2*G[0, 0, x])/9 - ((14*I)/3)*Pi^3*G[0, 0, x] + 
         (34*G[0, 1, x])/3 - ((782*I)/27)*Pi*G[0, 1, x] + 
         (244*Pi^2*G[0, 1, x])/9 + (14*I)*Pi^3*G[0, 1, x] + 
         (34*G[1, 0, x])/3 + ((334*I)/27)*Pi*G[1, 0, x] - 
         (4*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] - (82*G[1, 1, x])/3 + 
         ((782*I)/27)*Pi*G[1, 1, x] - (244*Pi^2*G[1, 1, x])/9 - 
         ((34*I)/3)*Pi^3*G[1, 1, x] - (26*G[0, 0, 0, x])/3 - 
         (48*I)*Pi*G[0, 0, 0, x] + 14*Pi^2*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
         (36*I)*Pi*G[0, 0, 1, x] + (16*Pi^2*G[0, 0, 1, x])/3 - 
         12*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/
          3 - (26*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] - 
         (74*Pi^2*G[0, 1, 1, x])/9 + (26*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] - (50*Pi^2*G[1, 0, 0, x])/3 + 
         12*G[1, 0, 1, x] + (36*I)*Pi*G[1, 0, 1, x] - 8*Pi^2*G[1, 0, 1, x] + 
         12*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/
          3 + (26*G[1, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, x] + 
         (98*Pi^2*G[1, 1, 1, x])/9 - 44*G[0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         36*G[0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
         12*G[0, 1, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((64*I)/3)*Pi*G[0, 1, 1, 0, x] + (28*G[0, 1, 1, 1, x])/3 + 
         44*G[1, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] + 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 0, x] + 
         36*G[1, 0, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, x] - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 1, x] + ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (28*G[1, 1, 1, 1, x])/3 + 48*G[0, 0, 0, 0, 0, x] + 
         (8*G[0, 0, 0, 0, 1, x])/3 + (8*G[0, 0, 0, 1, 0, x])/3 + 
         8*G[0, 0, 1, 0, 0, x] - (32*G[0, 0, 1, 0, 1, x])/3 - 
         (32*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 - 8*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] - (8*G[0, 1, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, 1, x] - 
         48*G[1, 0, 0, 0, 0, x] - (8*G[1, 0, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 0, 1, 0, x])/3 + 16*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 0, 0, x] + (32*G[1, 0, 1, 0, 1, x])/3 + 
         (32*G[1, 0, 1, 1, 0, x])/3 - (32*G[1, 0, 1, 1, 1, x])/3 + 
         (32*G[1, 1, 0, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - 8*G[1, 1, 0, 1, 1, x] + 
         (8*G[1, 1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 1, 0, x])/3 + 
         16*G[1, 1, 1, 1, 1, x] - (6871*Zeta[3])/81 + ((88*I)/9)*Pi*Zeta[3] - 
         (17*Pi^2*Zeta[3])/3 + (400*G[0, x]*Zeta[3])/9 + 
         ((244*I)/9)*Pi*G[0, x]*Zeta[3] - (400*G[1, x]*Zeta[3])/9 - 
         ((388*I)/9)*Pi*G[1, x]*Zeta[3] - 48*G[0, 0, x]*Zeta[3] + 
         (80*G[0, 1, x]*Zeta[3])/3 + 16*G[1, 0, x]*Zeta[3] + 
         (16*G[1, 1, x]*Zeta[3])/3 + (2716*Zeta[5])/9))/Nc^3))


==> anc/H_process2_qQ_qQ_++--_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(DD[i1, i4]*DD[i2, i3]*RATIO[x^(-1)]) + 
 (DD[i1, i3]*DD[i2, i4]*RATIO[x^(-1)])/Nc


==> anc/H_process2_qQ_qQ_++--_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i3]*DD[i2, i4]*((13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
     (2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[x^(-1)] + 
   (2/3 - (2*I)*Pi)*Log[mu2/s]*RATIO[x^(-1)] - Log[mu2/s]^2*RATIO[x^(-1)] + 
   e*((-I/2)*Pi - G[0, x]/2 + ((-I)*Pi*G[0, x] - G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + (13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
       (2*I)*Pi*G[0, x] + 2*G[0, 0, x])*Log[mu2/s]*RATIO[x^(-1)] + 
     (1/3 - I*Pi)*Log[mu2/s]^2*RATIO[x^(-1)] - (Log[mu2/s]^3*RATIO[x^(-1)])/
      3 + RATIO[x^(-1)]*(80/27 - Pi^2/18 + (I/6)*Pi^3 - (13*G[0, x])/9 - 
       Pi^2*G[0, x] + (2*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + 
       (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
       (20*Zeta[3])/3)) + e^2*((-I)*Pi + Pi^2/4 - G[0, x] - 
     (I/2)*Pi*G[0, x] + (13/18 + (7*Pi^2)/12 - G[0, x]/3 + I*Pi*G[0, x] + 
       G[0, 0, x])*Log[mu2/s]^2*RATIO[x^(-1)] + (1/9 - (I/3)*Pi)*Log[mu2/s]^3*
      RATIO[x^(-1)] - (Log[mu2/s]^4*RATIO[x^(-1)])/12 + 
     RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 - (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
       I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + 
     RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + (7*Pi^4)/144 - (80*G[0, x])/27 + 
       (Pi^2*G[0, x])/18 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
       (13*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/6 - Pi^2*G[1, 0, x] - 
       (2*G[0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
       4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 + 
       ((14*I)/3)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*((-I/2)*Pi - G[0, x]/2 + ((-I)*Pi*G[0, x] - G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(80/27 - Pi^2/18 + (I/6)*Pi^3 - 
         (13*G[0, x])/9 - Pi^2*G[0, x] + (2*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 
         2*G[1, 0, 0, x] + (20*Zeta[3])/3))) + 
   e^3*((-2*I)*Pi + Pi^2/2 + ((5*I)/24)*Pi^3 - 2*G[0, x] - I*Pi*G[0, x] + 
     (7*Pi^2*G[0, x])/24 + (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + 
     G[0, 0, 0, x]/2 - G[1, 0, 0, x]/2 + (13/54 + (7*Pi^2)/36 - G[0, x]/9 + 
       (I/3)*Pi*G[0, x] + G[0, 0, x]/3)*Log[mu2/s]^3*RATIO[x^(-1)] + 
     (1/36 - (I/12)*Pi)*Log[mu2/s]^4*RATIO[x^(-1)] - 
     (Log[mu2/s]^5*RATIO[x^(-1)])/60 - Zeta[3]/2 + 
     RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/40 - (3*I)*Pi*G[0, x] + 
       (3*Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
       3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
       ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + 
       I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
       G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
       (3*Zeta[3])/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*((-I/4)*Pi - G[0, x]/4 + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(40/27 - Pi^2/36 + (I/12)*Pi^3 - 
         (13*G[0, x])/18 - (Pi^2*G[0, x])/2 + G[0, 0, x]/3 - 
         I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
         G[1, 0, 0, x] + (10*Zeta[3])/3)) + 
     Log[mu2/s]*((-I)*Pi + Pi^2/4 - G[0, x] - (I/2)*Pi*G[0, x] + 
       RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/2 - (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
         I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + 
       RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + (7*Pi^4)/144 - 
         (80*G[0, x])/27 + (Pi^2*G[0, x])/18 - (I/6)*Pi^3*G[0, x] - 
         (I/3)*Pi^3*G[1, x] + (13*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/6 - 
         Pi^2*G[1, 0, x] - (2*G[0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
         4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 + 
         ((14*I)/3)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3])) + 
     RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + 
       ((47*I)/720)*Pi^5 - (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + 
       (Pi^4*G[0, x])/60 + (3*Pi^4*G[1, x])/20 + (80*G[0, 0, x])/27 - 
       (Pi^2*G[0, 0, x])/18 + (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] - 
       (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - (13*G[0, 0, 0, x])/9 - 
       (2*Pi^2*G[0, 0, 0, x])/3 + Pi^2*G[0, 1, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] + 
       (2*G[0, 0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
       2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
       (14*G[0, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
       2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)) + 
   (Nf*((-10/9 + (2*G[0, x])/3)*RATIO[x^(-1)] - (2*Log[mu2/s]*RATIO[x^(-1)])/
       3 + e*((-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*
         RATIO[x^(-1)] + (-10/9 + (2*G[0, x])/3)*Log[mu2/s]*RATIO[x^(-1)] - 
        (Log[mu2/s]^2*RATIO[x^(-1)])/3) + 
      e^2*((-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*Log[mu2/s]*
         RATIO[x^(-1)] + (-5/9 + G[0, x]/3)*Log[mu2/s]^2*RATIO[x^(-1)] - 
        (Log[mu2/s]^3*RATIO[x^(-1)])/9 + RATIO[x^(-1)]*
         (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
          (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9)) + 
      e^3*((-28/27 + Pi^2/36 + (5*G[0, x])/9 - G[0, 0, x]/3)*Log[mu2/s]^2*
         RATIO[x^(-1)] + (-5/27 + G[0, x]/9)*Log[mu2/s]^3*RATIO[x^(-1)] - 
        (Log[mu2/s]^4*RATIO[x^(-1)])/36 + Log[mu2/s]*RATIO[x^(-1)]*
         (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
          (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9) + 
        RATIO[x^(-1)]*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
          (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + 
          (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/
           3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9)) + 
      e^4*((-28/81 + Pi^2/108 + (5*G[0, x])/27 - G[0, 0, x]/9)*Log[mu2/s]^3*
         RATIO[x^(-1)] + (-5/108 + G[0, x]/36)*Log[mu2/s]^4*RATIO[x^(-1)] - 
        (Log[mu2/s]^5*RATIO[x^(-1)])/180 + Log[mu2/s]^2*RATIO[x^(-1)]*
         (-164/81 + (5*Pi^2)/108 + (28*G[0, x])/27 - (Pi^2*G[0, x])/36 - 
          (5*G[0, 0, x])/9 + G[0, 0, 0, x]/3 + (7*Zeta[3])/9) + 
        Log[mu2/s]*RATIO[x^(-1)]*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
          (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + 
          (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/
           3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9) + 
        RATIO[x^(-1)]*(-11680/729 + (82*Pi^2)/243 + (47*Pi^4)/1296 + 
          (1952*G[0, x])/243 - (14*Pi^2*G[0, x])/81 - (47*Pi^4*G[0, x])/
           2160 - (328*G[0, 0, x])/81 + (5*Pi^2*G[0, 0, x])/54 + 
          (56*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
          (10*G[0, 0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, 0, x])/3 + 
          (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[0, x]*Zeta[3])/27 + 
          (14*G[0, 0, x]*Zeta[3])/9 + (62*Zeta[5])/15))))/Nc + 
   e^4*((-4*I)*Pi + Pi^2 + ((5*I)/12)*Pi^3 - (19*Pi^4)/240 - 4*G[0, x] - 
     (2*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/12 + (I/24)*Pi^3*G[0, x] + 
     (I/12)*Pi^3*G[1, x] + I*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 - 
     I*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + G[0, 0, 0, x] - 
     (I/2)*Pi*G[0, 0, 0, x] + (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x] + 
     (I/2)*Pi*G[1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] + 
     G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x]/2 + 
     (13/216 + (7*Pi^2)/144 - G[0, x]/36 + (I/12)*Pi*G[0, x] + G[0, 0, x]/12)*
      Log[mu2/s]^4*RATIO[x^(-1)] + (1/180 - (I/60)*Pi)*Log[mu2/s]^5*
      RATIO[x^(-1)] - (Log[mu2/s]^6*RATIO[x^(-1)])/360 - Zeta[3] + 
     ((7*I)/6)*Pi*Zeta[3] + (5*G[0, x]*Zeta[3])/3 - (G[1, x]*Zeta[3])/2 + 
     Log[mu2/s]^3*((-I/12)*Pi - G[0, x]/12 + 
       ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(40/81 - Pi^2/108 + (I/36)*Pi^3 - (13*G[0, x])/54 - 
         (Pi^2*G[0, x])/6 + G[0, 0, x]/9 - (I/3)*Pi*G[0, 0, x] + 
         (I/3)*Pi*G[1, 0, x] - (2*G[0, 0, 0, x])/3 + G[1, 0, 0, x]/3 + 
         (10*Zeta[3])/9)) + Log[mu2/s]^2*((-I/2)*Pi + Pi^2/8 - G[0, x]/2 - 
       (I/4)*Pi*G[0, x] + RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - 
         ((3*I)/4)*Pi*G[0, x] + (Pi^2*G[0, x])/4 - (3*G[0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
         G[1, 0, 0, x]/2 - Zeta[3]/2) + RATIO[x^(-1)]*
        (242/81 - (13*Pi^2)/216 + (7*Pi^4)/288 - (40*G[0, x])/27 + 
         (Pi^2*G[0, x])/36 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
         (13*G[0, 0, x])/18 + (5*Pi^2*G[0, 0, x])/12 - (Pi^2*G[1, 0, x])/2 - 
         G[0, 0, 0, x]/3 + I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - 
         I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] - 
         (7*Zeta[3])/9 + ((7*I)/3)*Pi*Zeta[3] - G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3])) + RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - 
       (I/45)*Pi^5 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
       (I/8)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 + (I/4)*Pi^3*G[1, x] - 
       (3*Pi^4*G[1, x])/40 - 6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/8 - (I/12)*Pi^3*G[0, 0, x] - 
       (I/6)*Pi^3*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/4 + 
       (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
       ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
       ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
       3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
        12 - ((3*I)/2)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
       (9*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 1, 0, x] + (3*G[0, 1, 0, 0, x])/2 - 
       I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 3*G[1, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - 
       (3*G[1, 1, 0, 0, x])/2 + I*Pi*G[1, 1, 0, 0, x] - 
       I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - 
       3*Zeta[3] + (Pi^2*Zeta[3])/12 + (3*G[0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (3*G[1, x]*Zeta[3])/2 + 
       (4*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
       G[1, 1, x]*Zeta[3] - Zeta[5]) + RATIO[x^(-1)]*
      (17488/729 - (121*Pi^2)/243 - (611*Pi^4)/12960 - (977*Pi^6)/60480 - 
       (2912*G[0, x])/243 + (20*Pi^2*G[0, x])/81 + (47*Pi^4*G[0, x])/2160 - 
       ((47*I)/720)*Pi^5*G[0, x] + ((2*I)/45)*Pi^5*G[1, x] + 
       (484*G[0, 0, x])/81 - (13*Pi^2*G[0, 0, x])/108 - 
       (59*Pi^4*G[0, 0, x])/720 - (3*Pi^4*G[0, 1, x])/20 + 
       (Pi^4*G[1, 0, x])/60 + (3*Pi^4*G[1, 1, x])/20 - 
       (80*G[0, 0, 0, x])/27 + (Pi^2*G[0, 0, 0, x])/18 - 
       (I/6)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] + 
       (I/6)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] + 
       (I/6)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] - 
       (I/6)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] + 
       (13*G[0, 0, 0, 0, x])/9 + (Pi^2*G[0, 0, 0, 0, x])/2 - 
       Pi^2*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, 0, x])/6 + 
       Pi^2*G[0, 1, 1, 0, x] - (2*Pi^2*G[1, 0, 0, 0, x])/3 + 
       Pi^2*G[1, 0, 1, 0, x] + (5*Pi^2*G[1, 1, 0, 0, x])/6 - 
       Pi^2*G[1, 1, 1, 0, x] - (2*G[0, 0, 0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 1, 0, 0, x] - 
       6*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 0, x] + 
       4*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 1, 0, 0, x] - 
       8*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 1, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 1, 0, 0, x] + 
       6*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 1, 0, 0, x] - 
       (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 - ((7*I)/18)*Pi^3*Zeta[3] + 
       (91*G[0, x]*Zeta[3])/27 + (5*Pi^2*G[0, x]*Zeta[3])/2 - 
       (Pi^2*G[1, x]*Zeta[3])/6 - (14*G[0, 0, x]*Zeta[3])/9 + 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (22*G[0, 0, 0, x]*Zeta[3])/3 + 2*G[0, 0, 1, x]*Zeta[3] + 
       2*G[0, 1, 0, x]*Zeta[3] - 2*G[0, 1, 1, x]*Zeta[3] - 
       (8*G[1, 0, 0, x]*Zeta[3])/3 - 2*G[1, 0, 1, x]*Zeta[3] - 
       2*G[1, 1, 0, x]*Zeta[3] + 2*G[1, 1, 1, x]*Zeta[3] - (91*Zeta[3]^2)/9 - 
       (62*Zeta[5])/15 + ((62*I)/5)*Pi*Zeta[5] - 2*G[0, x]*Zeta[5] + 
       2*G[1, x]*Zeta[5]) + Log[mu2/s]*((-2*I)*Pi + Pi^2/2 + 
       ((5*I)/24)*Pi^3 - 2*G[0, x] - I*Pi*G[0, x] + (7*Pi^2*G[0, x])/24 + 
       (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x]/2 - 
       G[1, 0, 0, x]/2 - Zeta[3]/2 + RATIO[(1 - x)^(-1)]*
        ((I/4)*Pi^3 - (3*Pi^4)/40 - (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + 
         (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 3*G[0, 0, x] + 
         ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
         ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + 
         I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
         (3*Zeta[3])/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + 
         ((47*I)/720)*Pi^5 - (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + 
         (Pi^4*G[0, x])/60 + (3*Pi^4*G[1, x])/20 + (80*G[0, 0, x])/27 - 
         (Pi^2*G[0, 0, x])/18 + (I/6)*Pi^3*G[0, 0, x] + 
         (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - (13*G[0, 0, 0, x])/9 - 
         (2*Pi^2*G[0, 0, 0, x])/3 + Pi^2*G[0, 1, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] + 
         (2*G[0, 0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
         (14*G[0, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
         2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5))) + 
   (Pi^2 + G[0, x] - G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
     2*G[1, 1, x] + (8 - Pi^2/6 - 3*G[0, x] + (2*I)*Pi*G[0, x] + 
       2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x^(-1)] + 
     (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x])*Log[mu2/s]*RATIO[x^(-1)] + 
     Log[mu2/s]^2*RATIO[x^(-1)] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + 
       G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
     e*((-I/2)*Pi + Pi^2/2 + G[0, x] - Pi^2*G[0, x] - (3*G[1, x])/2 - 
       Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 2*G[1, 1, x] - 
       4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (3/2 - I*Pi - G[0, x] - G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (Log[mu2/s]^3*RATIO[x^(-1)])/3 + Log[mu2/s]*(Pi^2 + G[0, x] - 
         G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
         2*G[1, 1, x] + (8 - Pi^2/6 - 3*G[0, x] + (2*I)*Pi*G[0, x] + 
           2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x^(-1)] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x]) + RATIO[x^(-1)]*(16 - Pi^2/4 + (I/6)*Pi^3 - 8*G[0, x] + 
         (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 + 3*G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
         (14*Zeta[3])/3) + RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + 
         (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
         G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
       2*Zeta[3]) + e^2*((-I)*Pi + (5*Pi^2)/4 - Pi^4/60 + 2*G[0, x] - 
       (I/2)*Pi*G[0, x] - (7*Pi^2*G[0, x])/12 - 3*G[1, x] - 
       (5*Pi^2*G[1, x])/12 + G[0, 0, x]/2 + (5*Pi^2*G[0, 0, x])/6 - 
       2*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/6 + (7*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/6 - 
       G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
       G[1, 1, 0, x] - 3*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
       (1/2 - (I/3)*Pi - G[0, x]/3 - G[1, x]/3)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (Log[mu2/s]^4*RATIO[x^(-1)])/12 + Log[mu2/s]^2*(Pi^2/2 + G[0, x]/2 - 
         G[1, x]/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
         (4 - Pi^2/12 - (3*G[0, x])/2 + I*Pi*G[0, x] + G[0, 0, x] + 
           G[0, 1, x] + G[1, 0, x])*RATIO[x^(-1)] + 
         (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
           G[1, 1, x]/2)*RATIO[x]) + RATIO[(1 - x)^(-1)]*
        ((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
         (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
         2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + Zeta[3] - 
       2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
       Log[mu2/s]*((-I/2)*Pi + Pi^2/2 + G[0, x] - Pi^2*G[0, x] - 
         (3*G[1, x])/2 - Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 
         2*G[1, 1, x] - 4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(16 - Pi^2/4 + (I/6)*Pi^3 - 8*G[0, x] + 
           (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 + 3*G[0, 0, x] - 
           (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
           (14*Zeta[3])/3) + RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + 
           (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
           G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
           G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
         2*Zeta[3]) + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + (Pi^2*G[0, x])/4 + 
         (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - (5*Pi^2*G[0, 0, x])/12 + 
         (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/12 + (3*G[1, 0, x])/2 - 
         (7*Pi^2*G[1, 0, x])/12 - (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + 
         G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
         G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(32 - (2*Pi^2)/3 - (47*Pi^4)/720 - 16*G[0, x] + 
         (Pi^2*G[0, x])/4 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
         8*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/6 - 
         (13*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] - 3*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
         2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 7*Zeta[3] + 
         ((14*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
         (26*G[1, x]*Zeta[3])/3)) + e^3*((-2*I)*Pi + (5*Pi^2)/2 + 
       ((5*I)/24)*Pi^3 - Pi^4/120 + 4*G[0, x] - I*Pi*G[0, x] - 
       (5*Pi^2*G[0, x])/6 + (Pi^4*G[0, x])/60 - 6*G[1, x] - 
       (7*Pi^2*G[1, x])/8 + (Pi^4*G[1, x])/60 + G[0, 0, x] + 
       (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 4*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/12 + 7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
       2*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
        6 - Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 - Pi^2*G[1, 0, 0, x] + 
       2*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 0, x])/6 - (11*G[1, 1, 1, x])/2 - 
       (2*Pi^2*G[1, 1, 1, x])/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 
       (1/8 - (I/12)*Pi - G[0, x]/12 - G[1, x]/12)*Log[mu2/s]^4*
        RATIO[x^(-1)] + (Log[mu2/s]^5*RATIO[x^(-1)])/60 + 
       Log[mu2/s]^3*(Pi^2/6 + G[0, x]/6 - G[1, x]/6 + G[0, 0, x]/3 - 
         G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3 + 
         (4/3 - Pi^2/36 - G[0, x]/2 + (I/3)*Pi*G[0, x] + G[0, 0, x]/3 + 
           G[0, 1, x]/3 + G[1, 0, x]/3)*RATIO[x^(-1)] + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x]) + (3*Zeta[3])/2 - (5*Pi^2*Zeta[3])/2 - 
       (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/3 - 
       (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
       (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*((-I/4)*Pi + Pi^2/4 + G[0, x]/2 - (Pi^2*G[0, x])/2 - 
         (3*G[1, x])/4 - (Pi^2*G[1, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
         G[1, 1, x] - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(8 - Pi^2/8 + (I/12)*Pi^3 - 4*G[0, x] + 
           (Pi^2*G[0, x])/12 + (7*Pi^2*G[1, x])/12 + (3*G[0, 0, x])/2 - 
           I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - G[0, 0, 0, x] - 
           G[0, 0, 1, x] - G[0, 1, 0, x] + G[1, 0, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + G[1, 1, 1, x] - (7*Zeta[3])/3) + 
         RATIO[x]*(-Pi^2/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           G[0, 0, x]/4 + G[0, 1, x]/4 + G[1, 0, x]/4 - G[1, 1, x]/4 + 
           G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
           G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) + 
         Zeta[3]) + RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/40 - 
         (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + 
         (I/6)*Pi^3*G[1, x] - 3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 - ((3*I)/2)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + I*Pi*G[1, 0, 0, x] - 
         I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
         2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + Log[mu2/s]*
        ((-I)*Pi + (5*Pi^2)/4 - Pi^4/60 + 2*G[0, x] - (I/2)*Pi*G[0, x] - 
         (7*Pi^2*G[0, x])/12 - 3*G[1, x] - (5*Pi^2*G[1, x])/12 + 
         G[0, 0, x]/2 + (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 
         (7*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/6 - G[0, 0, 0, x] + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         3*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - 
           ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - (3*G[0, 0, x])/2 + 
           I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
           G[1, 0, 0, x] - Zeta[3]) + Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
           (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
           (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/
            12 + (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - 
           (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
           G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
           G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + 
           G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (32 - (2*Pi^2)/3 - (47*Pi^4)/720 - 16*G[0, x] + (Pi^2*G[0, x])/4 - 
           (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 8*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/6 - (13*Pi^2*G[1, 0, x])/
            6 - Pi^2*G[1, 1, x] - 3*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
           (26*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - 
         (47*Pi^4)/480 + ((47*I)/720)*Pi^5 - 32*G[0, x] + 
         (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + (143*Pi^4*G[1, x])/
          720 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + (I/6)*Pi^3*G[0, 0, x] + 
         (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - 8*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
         (7*Pi^2*G[0, 0, 1, x])/6 + (13*Pi^2*G[0, 1, 0, x])/6 + 
         Pi^2*G[0, 1, 1, x] + (11*Pi^2*G[1, 0, 0, x])/6 + 
         (7*Pi^2*G[1, 0, 1, x])/6 + (Pi^2*G[1, 1, 0, x])/6 + 
         (5*Pi^2*G[1, 1, 1, x])/6 + 3*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         2*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] + 6*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         10*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + 
         (7*Pi^2*Zeta[3])/18 + 7*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] - (14*G[0, 0, x]*Zeta[3])/3 - (26*G[0, 1, x]*Zeta[3])/3 - 
         (26*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
         (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
         3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
         3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
         (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
         G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
         G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
         (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
     e^4*((-4*I)*Pi + 5*Pi^2 + ((5*I)/12)*Pi^3 - (23*Pi^4)/240 - 
       (107*Pi^6)/3360 + 8*G[0, x] - (2*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/3 + 
       (I/24)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/288 - 12*G[1, x] - 
       (7*Pi^2*G[1, x])/4 + (I/12)*Pi^3*G[1, x] + (59*Pi^4*G[1, x])/1440 + 
       2*G[0, 0, x] + I*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/24 - 
       (59*Pi^4*G[0, 0, x])/720 - 8*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 + 
       (7*Pi^4*G[0, 1, x])/144 - 8*G[1, 0, x] - I*Pi*G[1, 0, x] + 
       (17*Pi^2*G[1, 0, x])/12 + (7*Pi^4*G[1, 0, x])/144 + 14*G[1, 1, x] + 
       (17*Pi^2*G[1, 1, x])/24 - (59*Pi^4*G[1, 1, x])/720 - 4*G[0, 0, 0, x] - 
       (I/2)*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/12 + 4*G[0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 1, x])/12 + 4*G[0, 1, 0, x] + (I/2)*Pi*G[0, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - G[1, 0, 0, x] + 
       (I/2)*Pi*G[1, 0, 0, x] - (Pi^2*G[1, 0, 0, x])/2 + 4*G[1, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 1, x])/12 + 4*G[1, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 0, x])/12 - 11*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 + (7*G[0, 0, 0, 0, x])/2 + 
       (Pi^2*G[0, 0, 0, 0, x])/2 - 2*G[0, 0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 0, 1, x])/6 - 2*G[0, 0, 1, 0, x] + 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 + Pi^2*G[0, 0, 1, 1, x] + 
       G[0, 1, 0, 0, x]/2 + Pi^2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 - 2*G[0, 1, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 + 2*G[0, 1, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 3*G[1, 0, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - 2*G[1, 0, 0, 1, x] + 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 - 2*G[1, 0, 1, 0, x] + 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x]/2 + Pi^2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] + 
       (7*Pi^2*G[1, 1, 0, 1, x])/6 - 2*G[1, 1, 1, 0, x] + 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 + (15*G[1, 1, 1, 1, x])/2 + 
       (Pi^2*G[1, 1, 1, 1, x])/2 - 3*G[0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
       G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
       G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
       G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + 
       G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + 
       G[1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, x] + 
       10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
       2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
       2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
       2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
       6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
       2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
       2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
       2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
       2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 
       (1/40 - (I/60)*Pi - G[0, x]/60 - G[1, x]/60)*Log[mu2/s]^5*
        RATIO[x^(-1)] + (Log[mu2/s]^6*RATIO[x^(-1)])/360 + 
       Log[mu2/s]^4*(Pi^2/24 + G[0, x]/24 - G[1, x]/24 + G[0, 0, x]/12 - 
         G[0, 1, x]/12 - G[1, 0, x]/12 + G[1, 1, x]/12 + 
         (1/3 - Pi^2/144 - G[0, x]/8 + (I/12)*Pi*G[0, x] + G[0, 0, x]/12 + 
           G[0, 1, x]/12 + G[1, 0, x]/12)*RATIO[x^(-1)] + 
         (-Pi^2/48 - G[0, 0, x]/24 + G[0, 1, x]/24 + G[1, 0, x]/24 - 
           G[1, 1, x]/24)*RATIO[x]) + Log[mu2/s]^3*((-I/12)*Pi + Pi^2/12 + 
         G[0, x]/6 - (Pi^2*G[0, x])/6 - G[1, x]/4 - (Pi^2*G[1, x])/6 - 
         G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/3 - (2*G[0, 0, 0, x])/3 + 
         G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + 
         G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(8/3 - Pi^2/24 + (I/36)*Pi^3 - (4*G[0, x])/3 + 
           (Pi^2*G[0, x])/36 + (7*Pi^2*G[1, x])/36 + G[0, 0, x]/2 - 
           (I/3)*Pi*G[0, 0, x] + (I/3)*Pi*G[1, 0, x] - G[0, 0, 0, x]/3 - 
           G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 + G[1, 0, 0, x]/3 - 
           G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 - 
           (7*Zeta[3])/9) + RATIO[x]*(-Pi^2/24 + (Pi^2*G[0, x])/12 + 
           (Pi^2*G[1, x])/12 - G[0, 0, x]/12 + G[0, 1, x]/12 + 
           G[1, 0, x]/12 - G[1, 1, x]/12 + G[0, 0, 0, x]/3 - 
           G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - G[1, 0, 1, x]/6 - 
           G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 - Zeta[3]/6) + Zeta[3]/3) + 
       3*Zeta[3] + ((7*I)/6)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/4 - 
       (23*G[0, x]*Zeta[3])/6 + (5*Pi^2*G[0, x]*Zeta[3])/2 + 
       G[1, x]*Zeta[3] + (5*Pi^2*G[1, x]*Zeta[3])/2 + G[0, 0, x]*Zeta[3] + 
       (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
       (11*G[1, 1, x]*Zeta[3])/3 + (22*G[0, 0, 0, x]*Zeta[3])/3 - 
       (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
       (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, 1, x]*Zeta[3])/3 - (14*Zeta[3]^2)/3 + 
       Log[mu2/s]^2*((-I/2)*Pi + (5*Pi^2)/8 - Pi^4/120 + G[0, x] - 
         (I/4)*Pi*G[0, x] - (7*Pi^2*G[0, x])/24 - (3*G[1, x])/2 - 
         (5*Pi^2*G[1, x])/24 + G[0, 0, x]/4 + (5*Pi^2*G[0, 0, x])/12 - 
         G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/12 + (7*G[1, 1, x])/4 + (5*Pi^2*G[1, 1, x])/12 - 
         G[0, 0, 0, x]/2 + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - (3*G[1, 1, 1, x])/2 + 
         3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
         RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - ((3*I)/4)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/4 - (3*G[0, 0, x])/4 + (I/2)*Pi*G[0, 0, x] - 
           (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 - 
           Zeta[3]/2) + Zeta[3]/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/8 + Pi^4/240 + (Pi^2*G[0, x])/8 + 
           (Pi^2*G[1, x])/8 - (3*G[0, 0, x])/4 - (5*Pi^2*G[0, 0, x])/24 + 
           (3*G[0, 1, x])/4 - (7*Pi^2*G[0, 1, x])/24 + (3*G[1, 0, x])/4 - 
           (7*Pi^2*G[1, 0, x])/24 - (3*G[1, 1, x])/4 - (5*Pi^2*G[1, 1, x])/
            24 + G[0, 0, 0, x]/2 - G[0, 0, 1, x]/4 - G[0, 1, 0, x]/4 - 
           G[1, 0, 1, x]/4 - G[1, 1, 0, x]/4 + G[1, 1, 1, x]/2 - 
           (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
           G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
           G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
           G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 - 
           Zeta[3]/4 + (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2) + 
         RATIO[x^(-1)]*(16 - Pi^2/3 - (47*Pi^4)/1440 - 8*G[0, x] + 
           (Pi^2*G[0, x])/8 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - (Pi^2*G[0, 0, x])/12 - (7*Pi^2*G[0, 1, x])/12 - 
           (13*Pi^2*G[1, 0, x])/12 - (Pi^2*G[1, 1, x])/2 - 
           (3*G[0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           3*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, x] - (7*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3] + 
           (7*G[0, x]*Zeta[3])/3 + (13*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - (I/45)*Pi^5 - 
         (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + (I/8)*Pi^3*G[0, x] - 
         (Pi^4*G[0, x])/120 + (I/4)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
         6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 - 
         (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
         (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/4 + 
         (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/12 - ((3*I)/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/2 - (9*G[0, 0, 0, 0, x])/2 + 
         I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + 
         (3*G[0, 1, 0, 0, x])/2 - I*Pi*G[0, 1, 0, 0, x] + 
         I*Pi*G[0, 1, 1, 0, x] + 3*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
         I*Pi*G[1, 0, 1, 0, x] - (3*G[1, 1, 0, 0, x])/2 + 
         I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
         3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - 3*Zeta[3] + 
         (Pi^2*Zeta[3])/12 + (3*G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
         G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
         Zeta[5]) + Zeta[5] - 2*G[0, x]*Zeta[5] - 2*G[1, x]*Zeta[5] + 
       Log[mu2/s]*((-2*I)*Pi + (5*Pi^2)/2 + ((5*I)/24)*Pi^3 - Pi^4/120 + 
         4*G[0, x] - I*Pi*G[0, x] - (5*Pi^2*G[0, x])/6 + (Pi^4*G[0, x])/60 - 
         6*G[1, x] - (7*Pi^2*G[1, x])/8 + (Pi^4*G[1, x])/60 + G[0, 0, x] + 
         (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 4*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/12 + 7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
         2*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          6 - Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 - Pi^2*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/6 - (11*G[1, 1, 1, x])/2 - 
         (2*Pi^2*G[1, 1, 1, x])/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
         4*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + (3*Zeta[3])/2 - 
         (5*Pi^2*Zeta[3])/2 - (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/
          3 - (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/40 - (3*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
           3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 + ((47*I)/720)*Pi^5 - 
           32*G[0, x] + (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + 
           (143*Pi^4*G[1, x])/720 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + 
           (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] - 
           (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - 8*G[0, 0, 0, x] + 
           (Pi^2*G[0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 1, x])/6 + 
           (13*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + 
           (11*Pi^2*G[1, 0, 0, x])/6 + (7*Pi^2*G[1, 0, 1, x])/6 + 
           (Pi^2*G[1, 1, 0, x])/6 + (5*Pi^2*G[1, 1, 1, x])/6 + 
           3*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
           2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
           6*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
           2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 0, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, 1, x] + 10*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
           2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
           2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
           2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 0, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (7*Pi^2*Zeta[3])/18 + 
           7*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (14*G[0, 0, x]*Zeta[3])/3 - (26*G[0, 1, x]*Zeta[3])/3 - 
           (26*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
           (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
           3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
           (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
           3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
           (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
           (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
           (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
           (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
           (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
           (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
           G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
           G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
           G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
           (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
           G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
           G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
           G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
           G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, 
            x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
           G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
           G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
           4*G[1, 1, 1, 1, 1, x] - (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + 
           (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/
            3 - (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
           (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
       RATIO[x]*(-3*Pi^2 + Pi^4/80 + (107*Pi^6)/6720 + (3*Pi^2*G[0, x])/2 - 
         (Pi^4*G[0, x])/240 + (3*Pi^2*G[1, x])/2 - (Pi^4*G[1, x])/240 - 
         6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + (59*Pi^4*G[0, 0, x])/1440 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 - (7*Pi^4*G[0, 1, x])/288 + 
         6*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/8 - (7*Pi^4*G[1, 0, x])/288 - 
         6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + (59*Pi^4*G[1, 1, x])/1440 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/24 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          24 + (Pi^2*G[0, 1, 1, x])/4 + (Pi^2*G[1, 0, 0, x])/4 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/24 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 - (9*G[0, 0, 0, 0, x])/2 - (Pi^2*G[0, 0, 0, 0, x])/4 + 
         (3*G[0, 0, 0, 1, x])/2 - (7*Pi^2*G[0, 0, 0, 1, x])/12 + 
         (3*G[0, 0, 1, 0, x])/2 - (7*Pi^2*G[0, 0, 1, 0, x])/12 - 
         (Pi^2*G[0, 0, 1, 1, x])/2 - (Pi^2*G[0, 1, 0, 0, x])/2 + 
         (3*G[0, 1, 0, 1, x])/2 - (7*Pi^2*G[0, 1, 0, 1, x])/12 + 
         (3*G[0, 1, 1, 0, x])/2 - (7*Pi^2*G[0, 1, 1, 0, x])/12 - 
         (3*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[0, 1, 1, 1, x])/12 - 
         (3*G[1, 0, 0, 0, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/12 + 
         (3*G[1, 0, 0, 1, x])/2 - (7*Pi^2*G[1, 0, 0, 1, x])/12 + 
         (3*G[1, 0, 1, 0, x])/2 - (7*Pi^2*G[1, 0, 1, 0, x])/12 - 
         (Pi^2*G[1, 0, 1, 1, x])/2 - (Pi^2*G[1, 1, 0, 0, x])/2 + 
         (3*G[1, 1, 0, 1, x])/2 - (7*Pi^2*G[1, 1, 0, 1, x])/12 + 
         (3*G[1, 1, 1, 0, x])/2 - (7*Pi^2*G[1, 1, 1, 0, x])/12 - 
         (9*G[1, 1, 1, 1, x])/2 - (Pi^2*G[1, 1, 1, 1, x])/4 + 
         2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
         G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - 
         G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
         G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
         G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - 
         G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
         G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
         G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
         G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
         G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
         2*G[1, 1, 1, 1, 1, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
         G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] - 
         G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 0, 0, x] + 
         G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
         G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
         G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] + 
         G[0, 1, 1, 0, 0, 1, x] + G[0, 1, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
         3*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
         G[1, 0, 0, 1, 0, 1, x] + G[1, 0, 0, 1, 1, 0, x] - 
         G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] + 
         G[1, 0, 1, 0, 0, 1, x] + G[1, 0, 1, 0, 1, 0, x] + 
         G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] + 
         G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
         G[1, 1, 0, 1, 0, 1, x] + G[1, 1, 0, 1, 1, 0, x] - 
         G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] + 
         G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] - 3*Zeta[3] + (5*Pi^2*Zeta[3])/8 + 
         (3*G[0, x]*Zeta[3])/2 - (5*Pi^2*G[0, x]*Zeta[3])/4 + 
         (3*G[1, x]*Zeta[3])/2 - (5*Pi^2*G[1, x]*Zeta[3])/4 + 
         (2*G[0, 0, x]*Zeta[3])/3 - (5*G[0, 1, x]*Zeta[3])/3 - 
         (5*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 - 
         (11*G[0, 0, 0, x]*Zeta[3])/3 + (10*G[0, 0, 1, x]*Zeta[3])/3 + 
         (10*G[0, 1, 0, x]*Zeta[3])/3 + G[0, 1, 1, x]*Zeta[3] + 
         G[1, 0, 0, x]*Zeta[3] + (10*G[1, 0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 1, 0, x]*Zeta[3])/3 - (11*G[1, 1, 1, x]*Zeta[3])/3 + 
         (7*Zeta[3]^2)/3 - Zeta[5]/2 + G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(128 - (8*Pi^2)/3 - (47*Pi^4)/180 - (949*Pi^6)/60480 - 
         64*G[0, x] + (4*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/480 - 
         ((47*I)/720)*Pi^5*G[0, x] + ((2*I)/45)*Pi^5*G[1, x] + 
         32*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 - (47*Pi^4*G[0, 0, x])/720 - 
         (143*Pi^4*G[0, 1, x])/720 - (23*Pi^4*G[1, 0, x])/720 + 
         (Pi^4*G[1, 1, x])/6 - 16*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/4 - 
         (I/6)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] + 
         (I/6)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] + 
         (I/6)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] - 
         (I/6)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 0, 0, 1, x])/6 - (13*Pi^2*G[0, 0, 1, 0, x])/6 - 
         Pi^2*G[0, 0, 1, 1, x] - (11*Pi^2*G[0, 1, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - (Pi^2*G[0, 1, 1, 0, x])/6 - 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 - (3*Pi^2*G[1, 0, 0, 0, x])/2 - 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - (Pi^2*G[1, 0, 1, 0, x])/6 - 
         Pi^2*G[1, 0, 1, 1, x] - (Pi^2*G[1, 1, 0, 0, x])/6 - 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - (13*Pi^2*G[1, 1, 1, 0, x])/6 - 
         (2*Pi^2*G[1, 1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         2*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, 1, x] + 2*G[0, 0, 1, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, 0, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
         10*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
         2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 1, 0, 1, x] + 2*G[0, 1, 0, 1, 1, 0, x] - 
         2*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] - 
         2*G[0, 1, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 0, x] + 
         2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 0, x] + 
         2*G[1, 0, 1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, 1, 0, x] - 
         2*G[1, 0, 1, 1, 0, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
         2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 1, 0, 1, x] + 2*G[1, 1, 0, 1, 1, 0, x] - 
         2*G[1, 1, 0, 1, 1, 1, x] - 6*G[1, 1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 - ((7*I)/18)*Pi^3*Zeta[3] + 
         (56*G[0, x]*Zeta[3])/3 - (7*Pi^2*G[0, x]*Zeta[3])/18 - 
         (55*Pi^2*G[1, x]*Zeta[3])/18 - 7*G[0, 0, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + (14*G[0, 0, 0, x]*Zeta[3])/3 + (26*G[0, 0, 1, x]*Zeta[3])/
          3 + (26*G[0, 1, 0, x]*Zeta[3])/3 - (2*G[1, 0, 0, x]*Zeta[3])/3 + 
         (14*G[1, 0, 1, x]*Zeta[3])/3 + (14*G[1, 1, 0, x]*Zeta[3])/3 - 
         (2*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 - (93*Zeta[5])/5 + 
         ((62*I)/5)*Pi*Zeta[5] + (62*G[0, x]*Zeta[5])/5 + 
         (82*G[1, x]*Zeta[5])/5)))/Nc^2) + DD[i1, i4]*DD[i2, i3]*
  (Nf*((10/9 - (2*G[0, x])/3)*RATIO[x^(-1)] + (2*Log[mu2/s]*RATIO[x^(-1)])/
      3 + e*((56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*
        RATIO[x^(-1)] + (10/9 - (2*G[0, x])/3)*Log[mu2/s]*RATIO[x^(-1)] + 
       (Log[mu2/s]^2*RATIO[x^(-1)])/3) + 
     e^2*((56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*Log[mu2/s]*
        RATIO[x^(-1)] + (5/9 - G[0, x]/3)*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (Log[mu2/s]^3*RATIO[x^(-1)])/9 + RATIO[x^(-1)]*(328/81 - (5*Pi^2)/54 - 
         (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - 
         (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9)) + 
     e^3*((28/27 - Pi^2/36 - (5*G[0, x])/9 + G[0, 0, x]/3)*Log[mu2/s]^2*
        RATIO[x^(-1)] + (5/27 - G[0, x]/9)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (Log[mu2/s]^4*RATIO[x^(-1)])/36 + Log[mu2/s]*RATIO[x^(-1)]*
        (328/81 - (5*Pi^2)/54 - (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + 
         (10*G[0, 0, x])/9 - (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9) + 
       RATIO[x^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
         (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - 
         (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/
          3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9)) + 
     e^4*((28/81 - Pi^2/108 - (5*G[0, x])/27 + G[0, 0, x]/9)*Log[mu2/s]^3*
        RATIO[x^(-1)] + (5/108 - G[0, x]/36)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/180 + Log[mu2/s]^2*RATIO[x^(-1)]*
        (164/81 - (5*Pi^2)/108 - (28*G[0, x])/27 + (Pi^2*G[0, x])/36 + 
         (5*G[0, 0, x])/9 - G[0, 0, 0, x]/3 - (7*Zeta[3])/9) + 
       Log[mu2/s]*RATIO[x^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
         (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - 
         (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/
          3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9) + 
       RATIO[x^(-1)]*(11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - 
         (1952*G[0, x])/243 + (14*Pi^2*G[0, x])/81 + (47*Pi^4*G[0, x])/2160 + 
         (328*G[0, 0, x])/81 - (5*Pi^2*G[0, 0, x])/54 - (56*G[0, 0, 0, x])/
          27 + (Pi^2*G[0, 0, 0, x])/18 + (10*G[0, 0, 0, 0, x])/9 - 
         (2*G[0, 0, 0, 0, 0, x])/3 - (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + 
         (70*G[0, x]*Zeta[3])/27 - (14*G[0, 0, x]*Zeta[3])/9 - 
         (62*Zeta[5])/15))) + Nc*(Pi^2 + G[0, x] - G[1, x] + 2*G[0, 0, x] - 
     2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
     (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 2*G[0, 0, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x])*RATIO[x^(-1)] + (-2/3 - 2*G[1, x])*Log[mu2/s]*
      RATIO[x^(-1)] + Log[mu2/s]^2*RATIO[x^(-1)] + 
     (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
     e*(Pi^2/2 + (3*G[0, x])/2 - Pi^2*G[0, x] - (3*G[1, x])/2 - 
       Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 2*G[1, 1, x] - 
       4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       (-1/3 - G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (Log[mu2/s]^3*RATIO[x^(-1)])/3 + Log[mu2/s]*(Pi^2 + G[0, x] - 
         G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
         2*G[1, 1, x] + (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 2*G[0, 0, x] + 
           2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x^(-1)] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x]) + RATIO[x^(-1)]*(-80/27 + Pi^2/18 + (13*G[0, x])/9 + 
         Pi^2*G[0, x] + (7*Pi^2*G[1, x])/6 - (2*G[0, 0, x])/3 + 
         4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
         (20*Zeta[3])/3) + RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + 
         (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
         G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
       2*Zeta[3]) + e^2*(Pi^2 - Pi^4/60 + 3*G[0, x] - (7*Pi^2*G[0, x])/12 - 
       3*G[1, x] - (5*Pi^2*G[1, x])/12 + G[0, 0, x]/2 + 
       (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
       2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + (7*G[1, 1, x])/2 + 
       (5*Pi^2*G[1, 1, x])/6 - G[0, 0, 0, x] + G[0, 0, 1, x] + 
       G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 3*G[1, 1, 1, x] + 
       6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
       (-1/9 - G[1, x]/3)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (Log[mu2/s]^4*RATIO[x^(-1)])/12 + Log[mu2/s]^2*(Pi^2/2 + G[0, x]/2 - 
         G[1, x]/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
         (-13/18 - (7*Pi^2)/12 + G[0, x]/3 - G[0, 0, x] + G[0, 1, x] + 
           G[1, 0, x])*RATIO[x^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + 
           G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x]) + Zeta[3] - 
       2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
       Log[mu2/s]*(Pi^2/2 + (3*G[0, x])/2 - Pi^2*G[0, x] - (3*G[1, x])/2 - 
         Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 2*G[1, 1, x] - 
         4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         RATIO[x^(-1)]*(-80/27 + Pi^2/18 + (13*G[0, x])/9 + Pi^2*G[0, x] + 
           (7*Pi^2*G[1, x])/6 - (2*G[0, 0, x])/3 + 4*G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (20*Zeta[3])/3) + 
         RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
           G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 2*Zeta[3]) + 
       RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + (Pi^2*G[0, x])/4 + 
         (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - (5*Pi^2*G[0, 0, x])/12 + 
         (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/12 + (3*G[1, 0, x])/2 - 
         (7*Pi^2*G[1, 0, x])/12 - (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + 
         G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
         G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + 
         (80*G[0, x])/27 - (Pi^2*G[0, x])/18 - (13*G[0, 0, x])/9 - 
         (5*Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/6 - 
         (7*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] + (2*G[0, 0, 0, x])/3 - 
         6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         (14*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + (20*G[1, x]*Zeta[3])/3)) + 
     e^3*(2*Pi^2 - Pi^4/120 + 6*G[0, x] - (9*Pi^2*G[0, x])/8 + 
       (Pi^4*G[0, x])/60 - 6*G[1, x] - (7*Pi^2*G[1, x])/8 + 
       (Pi^4*G[1, x])/60 + G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 4*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
       7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - (5*G[0, 0, 0, x])/2 - 
       (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
       Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 
       2*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/6 - (11*G[1, 1, 1, x])/2 - 
       (2*Pi^2*G[1, 1, 1, x])/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 
       (-1/36 - G[1, x]/12)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/60 + Log[mu2/s]^3*(Pi^2/6 + G[0, x]/6 - 
         G[1, x]/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3 + 
         G[1, 1, x]/3 + (-13/54 - (7*Pi^2)/36 + G[0, x]/9 - G[0, 0, x]/3 + 
           G[0, 1, x]/3 + G[1, 0, x]/3)*RATIO[x^(-1)] + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x]) + 2*Zeta[3] - (5*Pi^2*Zeta[3])/2 - 
       (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/3 - 
       (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
       (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(Pi^2/4 + (3*G[0, x])/4 - (Pi^2*G[0, x])/2 - 
         (3*G[1, x])/4 - (Pi^2*G[1, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
         G[1, 1, x] - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         RATIO[x^(-1)]*(-40/27 + Pi^2/36 + (13*G[0, x])/18 + 
           (Pi^2*G[0, x])/2 + (7*Pi^2*G[1, x])/12 - G[0, 0, x]/3 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + G[1, 1, 1, x] - (10*Zeta[3])/3) + 
         RATIO[x]*(-Pi^2/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           G[0, 0, x]/4 + G[0, 1, x]/4 + G[1, 0, x]/4 - G[1, 1, x]/4 + 
           G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
           G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) + 
         Zeta[3]) + Log[mu2/s]*(Pi^2 - Pi^4/60 + 3*G[0, x] - 
         (7*Pi^2*G[0, x])/12 - 3*G[1, x] - (5*Pi^2*G[1, x])/12 + 
         G[0, 0, x]/2 + (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 
         (7*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/6 - G[0, 0, 0, x] + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         3*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
           (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
           (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/
            12 + (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - 
           (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
           G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
           G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + 
           G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + (80*G[0, x])/27 - 
           (Pi^2*G[0, x])/18 - (13*G[0, 0, x])/9 - (5*Pi^2*G[0, 0, x])/6 - 
           (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] + 
           (2*G[0, 0, 0, x])/3 - 6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
           2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
           4*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + 
           (20*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*
        (-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + (484*G[0, x])/81 - 
         (13*Pi^2*G[0, x])/108 - (Pi^4*G[0, x])/60 + (7*Pi^4*G[1, x])/144 - 
         (80*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + (13*G[0, 0, 0, x])/9 + 
         (2*Pi^2*G[0, 0, 0, x])/3 + (7*Pi^2*G[0, 0, 1, x])/6 + 
         (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 + 
         (5*Pi^2*G[1, 1, 1, x])/6 - (2*G[0, 0, 0, 0, x])/3 + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
         (26*Pi^2*Zeta[3])/9 - (14*G[0, x]*Zeta[3])/9 + 
         (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
         (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
         3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
         3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
         (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
         G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
         G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
         (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
     e^4*(4*Pi^2 - Pi^4/60 - (107*Pi^6)/3360 + 12*G[0, x] - 
       (9*Pi^2*G[0, x])/4 - (7*Pi^4*G[0, x])/288 - 12*G[1, x] - 
       (7*Pi^2*G[1, x])/4 + (59*Pi^4*G[1, x])/1440 + 2*G[0, 0, x] + 
       (23*Pi^2*G[0, 0, x])/24 - (59*Pi^4*G[0, 0, x])/720 - 8*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/6 + (7*Pi^4*G[0, 1, x])/144 - 8*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/6 + (7*Pi^4*G[1, 0, x])/144 + 14*G[1, 1, x] + 
       (17*Pi^2*G[1, 1, x])/24 - (59*Pi^4*G[1, 1, x])/720 - 5*G[0, 0, 0, x] - 
       (5*Pi^2*G[0, 0, 0, x])/12 + 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        12 + 4*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/12 - 
       (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 4*G[1, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 1, x])/12 + 4*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
        12 - 11*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/4 + 
       (9*G[0, 0, 0, 0, x])/2 + (Pi^2*G[0, 0, 0, 0, x])/2 - 
       2*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
       2*G[0, 0, 1, 0, x] + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
       Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 - 2*G[0, 1, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 + 2*G[0, 1, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 2*G[1, 0, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - 2*G[1, 0, 0, 1, x] + 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 - 2*G[1, 0, 1, 0, x] + 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
       Pi^2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] + (7*Pi^2*G[1, 1, 0, 1, x])/
        6 - 2*G[1, 1, 1, 0, x] + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
       (15*G[1, 1, 1, 1, x])/2 + (Pi^2*G[1, 1, 1, 1, x])/2 - 
       3*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + 
       G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - 
       G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + 
       G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
       2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
       G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
       G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
       G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, x] + 
       10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
       2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
       2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
       2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
       6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
       2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
       2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
       2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
       2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 
       (-1/180 - G[1, x]/60)*Log[mu2/s]^5*RATIO[x^(-1)] + 
       (Log[mu2/s]^6*RATIO[x^(-1)])/360 + Log[mu2/s]^4*
        (Pi^2/24 + G[0, x]/24 - G[1, x]/24 + G[0, 0, x]/12 - G[0, 1, x]/12 - 
         G[1, 0, x]/12 + G[1, 1, x]/12 + (-13/216 - (7*Pi^2)/144 + 
           G[0, x]/36 - G[0, 0, x]/12 + G[0, 1, x]/12 + G[1, 0, x]/12)*
          RATIO[x^(-1)] + (-Pi^2/48 - G[0, 0, x]/24 + G[0, 1, x]/24 + 
           G[1, 0, x]/24 - G[1, 1, x]/24)*RATIO[x]) + 
       Log[mu2/s]^3*(Pi^2/12 + G[0, x]/4 - (Pi^2*G[0, x])/6 - G[1, x]/4 - 
         (Pi^2*G[1, x])/6 - G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/3 - 
         (2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + 
         G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         RATIO[x^(-1)]*(-40/81 + Pi^2/108 + (13*G[0, x])/54 + 
           (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/36 - G[0, 0, x]/9 + 
           (2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
           G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 - 
           (10*Zeta[3])/9) + RATIO[x]*(-Pi^2/24 + (Pi^2*G[0, x])/12 + 
           (Pi^2*G[1, x])/12 - G[0, 0, x]/12 + G[0, 1, x]/12 + 
           G[1, 0, x]/12 - G[1, 1, x]/12 + G[0, 0, 0, x]/3 - 
           G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - G[1, 0, 1, x]/6 - 
           G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 - Zeta[3]/6) + Zeta[3]/3) + 
       4*Zeta[3] - (5*Pi^2*Zeta[3])/4 - (11*G[0, x]*Zeta[3])/2 + 
       (5*Pi^2*G[0, x]*Zeta[3])/2 + (3*G[1, x]*Zeta[3])/2 + 
       (5*Pi^2*G[1, x]*Zeta[3])/2 + G[0, 0, x]*Zeta[3] + 
       (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
       (11*G[1, 1, x]*Zeta[3])/3 + (22*G[0, 0, 0, x]*Zeta[3])/3 - 
       (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
       (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, 1, x]*Zeta[3])/3 - (14*Zeta[3]^2)/3 + 
       Log[mu2/s]^2*(Pi^2/2 - Pi^4/120 + (3*G[0, x])/2 - 
         (7*Pi^2*G[0, x])/24 - (3*G[1, x])/2 - (5*Pi^2*G[1, x])/24 + 
         G[0, 0, x]/4 + (5*Pi^2*G[0, 0, x])/12 - G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
         (7*G[1, 1, x])/4 + (5*Pi^2*G[1, 1, x])/12 - G[0, 0, 0, x]/2 + 
         G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
         G[1, 1, 0, x]/2 - (3*G[1, 1, 1, x])/2 + 3*G[0, 0, 0, 0, x] - 
         G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
         G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/8 + 
           Pi^4/240 + (Pi^2*G[0, x])/8 + (Pi^2*G[1, x])/8 - 
           (3*G[0, 0, x])/4 - (5*Pi^2*G[0, 0, x])/24 + (3*G[0, 1, x])/4 - 
           (7*Pi^2*G[0, 1, x])/24 + (3*G[1, 0, x])/4 - (7*Pi^2*G[1, 0, x])/
            24 - (3*G[1, 1, x])/4 - (5*Pi^2*G[1, 1, x])/24 + 
           G[0, 0, 0, x]/2 - G[0, 0, 1, x]/4 - G[0, 1, 0, x]/4 - 
           G[1, 0, 1, x]/4 - G[1, 1, 0, x]/4 + G[1, 1, 1, x]/2 - 
           (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
           G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
           G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
           G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 - 
           Zeta[3]/4 + (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2) + 
         RATIO[x^(-1)]*(-242/81 + (13*Pi^2)/216 - (7*Pi^4)/288 + 
           (40*G[0, x])/27 - (Pi^2*G[0, x])/36 - (13*G[0, 0, x])/18 - 
           (5*Pi^2*G[0, 0, x])/12 - (7*Pi^2*G[0, 1, x])/12 - 
           (7*Pi^2*G[1, 0, x])/12 - (Pi^2*G[1, 1, x])/2 + G[0, 0, 0, x]/3 - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
           (7*Zeta[3])/9 + G[0, x]*Zeta[3] + (10*G[1, x]*Zeta[3])/3)) + 
       Zeta[5] - 2*G[0, x]*Zeta[5] - 2*G[1, x]*Zeta[5] + 
       Log[mu2/s]*(2*Pi^2 - Pi^4/120 + 6*G[0, x] - (9*Pi^2*G[0, x])/8 + 
         (Pi^4*G[0, x])/60 - 6*G[1, x] - (7*Pi^2*G[1, x])/8 + 
         (Pi^4*G[1, x])/60 + G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 
         4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/12 + 7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
         (5*G[0, 0, 0, x])/2 - (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
          6 - (11*G[1, 1, 1, x])/2 - (2*Pi^2*G[1, 1, 1, x])/3 + 
         2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 2*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/
          3 - (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + 
           (484*G[0, x])/81 - (13*Pi^2*G[0, x])/108 - (Pi^4*G[0, x])/60 + 
           (7*Pi^4*G[1, x])/144 - (80*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + 
           (13*G[0, 0, 0, x])/9 + (2*Pi^2*G[0, 0, 0, x])/3 + 
           (7*Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
           Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 1, x])/
            6 + (7*Pi^2*G[1, 1, 0, x])/6 + (5*Pi^2*G[1, 1, 1, x])/6 - 
           (2*G[0, 0, 0, 0, x])/3 + 8*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
           2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
           2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
           2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
           2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
           2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
           (14*G[0, x]*Zeta[3])/9 + (8*G[0, 0, x]*Zeta[3])/3 - 
           (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 - 
           2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
           (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
           3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
           (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
           3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
           (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
           (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
           (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
           (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
           (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
           (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
           G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
           G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
           G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
           (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
           G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
           G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
           G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
           G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, 
            x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
           G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
           G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
           4*G[1, 1, 1, 1, 1, x] - (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + 
           (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/
            3 - (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
           (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
       RATIO[x]*(-3*Pi^2 + Pi^4/80 + (107*Pi^6)/6720 + (3*Pi^2*G[0, x])/2 - 
         (Pi^4*G[0, x])/240 + (3*Pi^2*G[1, x])/2 - (Pi^4*G[1, x])/240 - 
         6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + (59*Pi^4*G[0, 0, x])/1440 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 - (7*Pi^4*G[0, 1, x])/288 + 
         6*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/8 - (7*Pi^4*G[1, 0, x])/288 - 
         6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + (59*Pi^4*G[1, 1, x])/1440 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/24 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          24 + (Pi^2*G[0, 1, 1, x])/4 + (Pi^2*G[1, 0, 0, x])/4 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/24 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 - (9*G[0, 0, 0, 0, x])/2 - (Pi^2*G[0, 0, 0, 0, x])/4 + 
         (3*G[0, 0, 0, 1, x])/2 - (7*Pi^2*G[0, 0, 0, 1, x])/12 + 
         (3*G[0, 0, 1, 0, x])/2 - (7*Pi^2*G[0, 0, 1, 0, x])/12 - 
         (Pi^2*G[0, 0, 1, 1, x])/2 - (Pi^2*G[0, 1, 0, 0, x])/2 + 
         (3*G[0, 1, 0, 1, x])/2 - (7*Pi^2*G[0, 1, 0, 1, x])/12 + 
         (3*G[0, 1, 1, 0, x])/2 - (7*Pi^2*G[0, 1, 1, 0, x])/12 - 
         (3*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[0, 1, 1, 1, x])/12 - 
         (3*G[1, 0, 0, 0, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/12 + 
         (3*G[1, 0, 0, 1, x])/2 - (7*Pi^2*G[1, 0, 0, 1, x])/12 + 
         (3*G[1, 0, 1, 0, x])/2 - (7*Pi^2*G[1, 0, 1, 0, x])/12 - 
         (Pi^2*G[1, 0, 1, 1, x])/2 - (Pi^2*G[1, 1, 0, 0, x])/2 + 
         (3*G[1, 1, 0, 1, x])/2 - (7*Pi^2*G[1, 1, 0, 1, x])/12 + 
         (3*G[1, 1, 1, 0, x])/2 - (7*Pi^2*G[1, 1, 1, 0, x])/12 - 
         (9*G[1, 1, 1, 1, x])/2 - (Pi^2*G[1, 1, 1, 1, x])/4 + 
         2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
         G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - 
         G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
         G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
         G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - 
         G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
         G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
         G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
         G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
         G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
         2*G[1, 1, 1, 1, 1, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
         G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] - 
         G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 0, 0, x] + 
         G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
         G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
         G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] + 
         G[0, 1, 1, 0, 0, 1, x] + G[0, 1, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
         3*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
         G[1, 0, 0, 1, 0, 1, x] + G[1, 0, 0, 1, 1, 0, x] - 
         G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] + 
         G[1, 0, 1, 0, 0, 1, x] + G[1, 0, 1, 0, 1, 0, x] + 
         G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] + 
         G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
         G[1, 1, 0, 1, 0, 1, x] + G[1, 1, 0, 1, 1, 0, x] - 
         G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] + 
         G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] - 3*Zeta[3] + (5*Pi^2*Zeta[3])/8 + 
         (3*G[0, x]*Zeta[3])/2 - (5*Pi^2*G[0, x]*Zeta[3])/4 + 
         (3*G[1, x]*Zeta[3])/2 - (5*Pi^2*G[1, x]*Zeta[3])/4 + 
         (2*G[0, 0, x]*Zeta[3])/3 - (5*G[0, 1, x]*Zeta[3])/3 - 
         (5*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 - 
         (11*G[0, 0, 0, x]*Zeta[3])/3 + (10*G[0, 0, 1, x]*Zeta[3])/3 + 
         (10*G[0, 1, 0, x]*Zeta[3])/3 + G[0, 1, 1, x]*Zeta[3] + 
         G[1, 0, 0, x]*Zeta[3] + (10*G[1, 0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 1, 0, x]*Zeta[3])/3 - (11*G[1, 1, 1, x]*Zeta[3])/3 + 
         (7*Zeta[3]^2)/3 - Zeta[5]/2 + G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + 
         (977*Pi^6)/60480 + (2912*G[0, x])/243 - (20*Pi^2*G[0, x])/81 - 
         (47*Pi^4*G[0, x])/2160 - (484*G[0, 0, x])/81 + (13*Pi^2*G[0, 0, x])/
          108 + (59*Pi^4*G[0, 0, x])/720 - (7*Pi^4*G[0, 1, x])/144 - 
         (7*Pi^4*G[1, 0, x])/144 + (Pi^4*G[1, 1, x])/60 + 
         (80*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
         (13*G[0, 0, 0, 0, x])/9 - (Pi^2*G[0, 0, 0, 0, x])/2 - 
         (7*Pi^2*G[0, 0, 0, 1, x])/6 - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
         Pi^2*G[0, 0, 1, 1, x] - Pi^2*G[0, 1, 0, 0, x] - 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 - (5*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
         Pi^2*G[1, 0, 1, 1, x] - Pi^2*G[1, 1, 0, 0, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 1, 0, x])/6 - 
         (2*Pi^2*G[1, 1, 1, 1, x])/3 + (2*G[0, 0, 0, 0, 0, x])/3 - 
         10*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, 1, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
         2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
         2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
         2*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
         2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
         (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (91*G[0, x]*Zeta[3])/27 - 
         (5*Pi^2*G[0, x]*Zeta[3])/2 - (26*Pi^2*G[1, x]*Zeta[3])/9 + 
         (14*G[0, 0, x]*Zeta[3])/9 - (22*G[0, 0, 0, x]*Zeta[3])/3 + 
         (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 + 
         2*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] + 
         (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, 1, x]*Zeta[3])/3 + (91*Zeta[3]^2)/9 + (62*Zeta[5])/15 + 
         2*G[0, x]*Zeta[5] + (72*G[1, x]*Zeta[5])/5))) + 
   (-2*Pi^2 - 2*G[0, x] + 2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
     4*G[1, 0, x] - 4*G[1, 1, x] + (-8 + Pi^2/6 + 3*G[0, x] - 
       (4*I)*Pi*G[0, x] - 2*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x])*
      RATIO[x^(-1)] + (-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x])*Log[mu2/s]*
      RATIO[x^(-1)] - Log[mu2/s]^2*RATIO[x^(-1)] + 
     (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
      RATIO[x] + e*(I*Pi - Pi^2 - 2*G[0, x] + 2*Pi^2*G[0, x] + 3*G[1, x] + 
       2*Pi^2*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 4*G[1, 1, x] + 
       8*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
       ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-3/2 + (2*I)*Pi + G[0, x] + 2*G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] - 
       (Log[mu2/s]^3*RATIO[x^(-1)])/3 + Log[mu2/s]*(-2*Pi^2 - 2*G[0, x] + 
         2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 
         4*G[1, 1, x] + (-8 + Pi^2/6 + 3*G[0, x] - (4*I)*Pi*G[0, x] - 
           2*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x])*RATIO[x^(-1)] + 
         (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
          RATIO[x]) - 4*Zeta[3] + RATIO[x]*(Pi^2/2 - Pi^2*G[0, x] - 
         Pi^2*G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] - 
         4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
       RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/3)*Pi^3 + 8*G[0, x] - 
         (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/3 - 3*G[0, 0, x] + 
         (4*I)*Pi*G[0, 0, x] - (4*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
         4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 4*G[1, 0, 0, x] + 
         4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         (14*Zeta[3])/3)) + e^2*((2*I)*Pi - (5*Pi^2)/2 + Pi^4/30 - 
       4*G[0, x] + I*Pi*G[0, x] + (7*Pi^2*G[0, x])/6 + 6*G[1, x] + 
       (5*Pi^2*G[1, x])/6 - G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 + 
       4*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/3 + 4*G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/3 - 7*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 + 
       2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
       2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
       12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
       (-1/2 + ((2*I)/3)*Pi + G[0, x]/3 + (2*G[1, x])/3)*Log[mu2/s]^3*
        RATIO[x^(-1)] - (Log[mu2/s]^4*RATIO[x^(-1)])/12 + 
       Log[mu2/s]^2*(-Pi^2 - G[0, x] + G[1, x] - 2*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
         (-4 + Pi^2/12 + (3*G[0, x])/2 - (2*I)*Pi*G[0, x] - G[0, 0, x] - 
           2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x]) - 2*Zeta[3] + 4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + (3*I)*Pi*G[0, x] - Pi^2*G[0, x] + 
         3*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
         4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 2*Zeta[3]) + 
       RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + 16*G[0, x] - 
         (Pi^2*G[0, x])/4 + (I/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/3 + 
         (13*Pi^2*G[1, 0, x])/3 + 2*Pi^2*G[1, 1, x] + 3*G[0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         2*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
         ((28*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
         (52*G[1, x]*Zeta[3])/3) + RATIO[x]*((3*Pi^2)/2 - Pi^4/60 - 
         (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 3*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/6 - 3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
         3*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 3*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + 
         G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
         Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(I*Pi - Pi^2 - 2*G[0, x] + 2*Pi^2*G[0, x] + 3*G[1, x] + 
         2*Pi^2*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 4*G[1, 1, x] + 
         8*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
         ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 4*Zeta[3] + 
         RATIO[x]*(Pi^2/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x] - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/3)*Pi^3 + 8*G[0, x] - 
           (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/3 - 3*G[0, 0, x] + 
           (4*I)*Pi*G[0, 0, x] - (4*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
           4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 4*G[1, 0, 0, x] + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
           (14*Zeta[3])/3))) + e^3*((4*I)*Pi - 5*Pi^2 - ((5*I)/12)*Pi^3 + 
       Pi^4/60 - 8*G[0, x] + (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/3 - 
       (Pi^4*G[0, x])/30 + 12*G[1, x] + (7*Pi^2*G[1, x])/4 - 
       (Pi^4*G[1, x])/30 - 2*G[0, 0, x] - I*Pi*G[0, 0, x] - Pi^2*G[0, 0, x] + 
       8*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + 8*G[1, 0, x] + 
       I*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 - 14*G[1, 1, x] - 
       (2*Pi^2*G[1, 1, x])/3 + 4*G[0, 0, 0, x] + (4*Pi^2*G[0, 0, 0, x])/3 - 
       4*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 0, x])/3 + 2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] + 
       2*Pi^2*G[1, 0, 0, x] - 4*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 - 
       4*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/3 + 11*G[1, 1, 1, x] + 
       (4*Pi^2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, x] + 
       (-1/8 + (I/6)*Pi + G[0, x]/12 + G[1, x]/6)*Log[mu2/s]^4*
        RATIO[x^(-1)] - (Log[mu2/s]^5*RATIO[x^(-1)])/60 + 
       Log[mu2/s]^3*(-Pi^2/3 - G[0, x]/3 + G[1, x]/3 - (2*G[0, 0, x])/3 + 
         (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 - (2*G[1, 1, x])/3 + 
         (-4/3 + Pi^2/36 + G[0, x]/2 - ((2*I)/3)*Pi*G[0, x] - G[0, 0, x]/3 - 
           (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3)*RATIO[x^(-1)] + 
         (Pi^2/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3)*
          RATIO[x]) - 3*Zeta[3] + 5*Pi^2*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
       (8*G[1, x]*Zeta[3])/3 + (16*G[0, 0, x]*Zeta[3])/3 - 
       (40*G[0, 1, x]*Zeta[3])/3 - (40*G[1, 0, x]*Zeta[3])/3 + 
       (16*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/2)*Pi^3 + (3*Pi^4)/20 + (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - 
         (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 6*G[0, 0, x] - 
         (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + (3*I)*Pi*G[1, 0, x] - 
         Pi^2*G[1, 0, x] - 6*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] + 3*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
         4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + 3*Zeta[3] - 
         2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*((I/2)*Pi - Pi^2/2 - G[0, x] + Pi^2*G[0, x] + 
         (3*G[1, x])/2 + Pi^2*G[1, x] + G[0, 1, x] + G[1, 0, x] - 
         2*G[1, 1, x] + 4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
         (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] + 
         RATIO[x]*(Pi^2/4 - (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 
           G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 - 
           2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(-8 + Pi^2/8 - (I/6)*Pi^3 + 4*G[0, x] - 
           (Pi^2*G[0, x])/12 - (7*Pi^2*G[1, x])/6 - (3*G[0, 0, x])/2 + 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
           2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
           (7*Zeta[3])/3)) + Log[mu2/s]*((2*I)*Pi - (5*Pi^2)/2 + Pi^4/30 - 
         4*G[0, x] + I*Pi*G[0, x] + (7*Pi^2*G[0, x])/6 + 6*G[1, x] + 
         (5*Pi^2*G[1, x])/6 - G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 + 
         4*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/3 + 4*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/3 - 7*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 + 
         2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] - 
         2*Zeta[3] + 4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + (3*I)*Pi*G[0, x] - Pi^2*G[0, x] + 
           3*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
           4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 2*Zeta[3]) + 
         RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + 16*G[0, x] - 
           (Pi^2*G[0, x])/4 + (I/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
           8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/3 + 
           (13*Pi^2*G[1, 0, x])/3 + 2*Pi^2*G[1, 1, x] + 3*G[0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
           2*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
           4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
           4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
           ((28*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
           (52*G[1, x]*Zeta[3])/3) + RATIO[x]*((3*Pi^2)/2 - Pi^4/60 - 
           (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 3*G[0, 0, x] + 
           (5*Pi^2*G[0, 0, x])/6 - 3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
           3*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 3*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + 
           G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
           6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
           2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
           Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3])) - 4*Zeta[5] + 
       RATIO[x]*(3*Pi^2 - Pi^4/120 - (3*Pi^2*G[0, x])/2 + (Pi^4*G[0, x])/60 - 
         (3*Pi^2*G[1, x])/2 + (Pi^4*G[1, x])/60 + 6*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/12 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 
         6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 6*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - 6*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/
          3 + 3*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/6 + 3*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 
         3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 3*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/
          3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 3*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + 
       RATIO[x^(-1)]*(-64 + (4*Pi^2)/3 + (47*Pi^4)/480 - ((47*I)/360)*Pi^5 + 
         32*G[0, x] - (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - 
         (143*Pi^4*G[1, x])/360 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - 
         (I/3)*Pi^3*G[0, 0, x] - ((2*I)/3)*Pi^3*G[0, 1, x] + 
         (I/3)*Pi^3*G[1, 0, x] + ((2*I)/3)*Pi^3*G[1, 1, x] + 
         8*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/
          3 - (13*Pi^2*G[0, 1, 0, x])/3 - 2*Pi^2*G[0, 1, 1, x] - 
         (11*Pi^2*G[1, 0, 0, x])/3 - (7*Pi^2*G[1, 0, 1, x])/3 - 
         (Pi^2*G[1, 1, 0, x])/3 - (5*Pi^2*G[1, 1, 1, x])/3 - 
         3*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 0, x] + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
         8*G[0, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (7*Pi^2*Zeta[3])/18 - 
         7*G[0, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (14*G[0, 0, x]*Zeta[3])/3 + (52*G[0, 1, x]*Zeta[3])/3 + 
         (52*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5)) + 
     e^4*((8*I)*Pi - 10*Pi^2 - ((5*I)/6)*Pi^3 + (23*Pi^4)/120 + 
       (107*Pi^6)/1680 - 16*G[0, x] + (4*I)*Pi*G[0, x] + 
       (10*Pi^2*G[0, x])/3 - (I/12)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/144 + 
       24*G[1, x] + (7*Pi^2*G[1, x])/2 - (I/6)*Pi^3*G[1, x] - 
       (59*Pi^4*G[1, x])/720 - 4*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - 
       (17*Pi^2*G[0, 0, x])/12 + (59*Pi^4*G[0, 0, x])/360 + 16*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/3 - (7*Pi^4*G[0, 1, x])/72 + 16*G[1, 0, x] + 
       (2*I)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/6 - 
       (7*Pi^4*G[1, 0, x])/72 - 28*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/12 + 
       (59*Pi^4*G[1, 1, x])/360 + 8*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] + 
       (5*Pi^2*G[0, 0, 0, x])/6 - 8*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
        6 - 8*G[0, 1, 0, x] - I*Pi*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + 
       Pi^2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] + 
       Pi^2*G[1, 0, 0, x] - 8*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 - 
       8*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/6 + 
       22*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 - 7*G[0, 0, 0, 0, x] - 
       Pi^2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] - (7*Pi^2*G[0, 0, 0, 1, x])/
        3 + 4*G[0, 0, 1, 0, x] - (7*Pi^2*G[0, 0, 1, 0, x])/3 - 
       2*Pi^2*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 2*Pi^2*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 1, x] - (7*Pi^2*G[0, 1, 0, 1, x])/3 + 
       4*G[0, 1, 1, 0, x] - (7*Pi^2*G[0, 1, 1, 0, x])/3 - 
       4*G[0, 1, 1, 1, x] - (5*Pi^2*G[0, 1, 1, 1, x])/3 - 
       6*G[1, 0, 0, 0, x] - (5*Pi^2*G[1, 0, 0, 0, x])/3 + 
       4*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
       4*G[1, 0, 1, 0, x] - (7*Pi^2*G[1, 0, 1, 0, x])/3 - 
       2*Pi^2*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] - 2*Pi^2*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] - (7*Pi^2*G[1, 1, 0, 1, x])/3 + 
       4*G[1, 1, 1, 0, x] - (7*Pi^2*G[1, 1, 1, 0, x])/3 - 
       15*G[1, 1, 1, 1, x] - Pi^2*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
       10*G[1, 1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 0, 1, 0, x] + 
       4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
       4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, 0, x] - 
       8*G[0, 0, 1, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
       4*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
       4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] + 
       4*G[0, 1, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 1, 0, x] - 
       12*G[0, 1, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] + 
       4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] - 
       4*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 1, 0, x] - 
       8*G[1, 0, 1, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, 1, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 1, 0, x] - 
       20*G[1, 1, 1, 1, 1, 1, x] + (-1/40 + (I/30)*Pi + G[0, x]/60 + 
         G[1, x]/30)*Log[mu2/s]^5*RATIO[x^(-1)] - 
       (Log[mu2/s]^6*RATIO[x^(-1)])/360 + Log[mu2/s]^4*
        (-Pi^2/12 - G[0, x]/12 + G[1, x]/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + 
         G[1, 0, x]/6 - G[1, 1, x]/6 + (-1/3 + Pi^2/144 + G[0, x]/8 - 
           (I/6)*Pi*G[0, x] - G[0, 0, x]/12 - G[0, 1, x]/6 - G[1, 0, x]/6)*
          RATIO[x^(-1)] + (Pi^2/24 + G[0, 0, x]/12 - G[0, 1, x]/12 - 
           G[1, 0, x]/12 + G[1, 1, x]/12)*RATIO[x]) + 
       Log[mu2/s]^3*((I/6)*Pi - Pi^2/6 - G[0, x]/3 + (Pi^2*G[0, x])/3 + 
         G[1, x]/2 + (Pi^2*G[1, x])/3 + G[0, 1, x]/3 + G[1, 0, x]/3 - 
         (2*G[1, 1, x])/3 + (4*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - 
         (2*G[0, 1, 0, x])/3 - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 + 
         (4*G[1, 1, 1, x])/3 + ((I/3)*Pi*G[0, x] + G[0, 0, x]/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x]*(Pi^2/12 - (Pi^2*G[0, x])/6 - 
           (Pi^2*G[1, x])/6 + G[0, 0, x]/6 - G[0, 1, x]/6 - G[1, 0, x]/6 + 
           G[1, 1, x]/6 - (2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/3 + 
           G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - 
           (2*G[1, 1, 1, x])/3 + Zeta[3]/3) + RATIO[x^(-1)]*
          (-8/3 + Pi^2/24 - (I/18)*Pi^3 + (4*G[0, x])/3 - (Pi^2*G[0, x])/36 - 
           (7*Pi^2*G[1, x])/18 - G[0, 0, x]/2 + ((2*I)/3)*Pi*G[0, 0, x] - 
           ((2*I)/3)*Pi*G[1, 0, x] + G[0, 0, 0, x]/3 + (2*G[0, 0, 1, x])/3 + 
           (2*G[0, 1, 0, x])/3 - (2*G[1, 0, 0, x])/3 + (2*G[1, 0, 1, x])/3 + 
           (2*G[1, 1, 0, x])/3 - (2*G[1, 1, 1, x])/3 + (7*Zeta[3])/9) - 
         (2*Zeta[3])/3) - 6*Zeta[3] - ((7*I)/3)*Pi*Zeta[3] + 
       (5*Pi^2*Zeta[3])/2 + (23*G[0, x]*Zeta[3])/3 - 5*Pi^2*G[0, x]*Zeta[3] - 
       2*G[1, x]*Zeta[3] - 5*Pi^2*G[1, x]*Zeta[3] - 2*G[0, 0, x]*Zeta[3] - 
       (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, x]*Zeta[3])/3 - (44*G[0, 0, 0, x]*Zeta[3])/3 + 
       (40*G[0, 0, 1, x]*Zeta[3])/3 + (40*G[0, 1, 0, x]*Zeta[3])/3 + 
       4*G[0, 1, 1, x]*Zeta[3] + 4*G[1, 0, 0, x]*Zeta[3] + 
       (40*G[1, 0, 1, x]*Zeta[3])/3 + (40*G[1, 1, 0, x]*Zeta[3])/3 - 
       (44*G[1, 1, 1, x]*Zeta[3])/3 + (28*Zeta[3]^2)/3 + 
       Log[mu2/s]^2*(I*Pi - (5*Pi^2)/4 + Pi^4/60 - 2*G[0, x] + 
         (I/2)*Pi*G[0, x] + (7*Pi^2*G[0, x])/12 + 3*G[1, x] + 
         (5*Pi^2*G[1, x])/12 - G[0, 0, x]/2 - (5*Pi^2*G[0, 0, x])/6 + 
         2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + 2*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/6 - (7*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/6 + 
         G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
         G[1, 1, 0, x] + 3*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - Zeta[3] + 
         2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
           (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 
           2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(-16 + Pi^2/3 + (47*Pi^4)/1440 + 8*G[0, x] - 
           (Pi^2*G[0, x])/8 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
           4*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 + (7*Pi^2*G[0, 1, x])/6 + 
           (13*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] + (3*G[0, 0, 0, x])/2 - 
           (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
           G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
           2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
           2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (7*Zeta[3])/2 - 
           ((14*I)/3)*Pi*Zeta[3] - (7*G[0, x]*Zeta[3])/3 - 
           (26*G[1, x]*Zeta[3])/3) + RATIO[x]*((3*Pi^2)/4 - Pi^4/120 - 
           (Pi^2*G[0, x])/4 - (Pi^2*G[1, x])/4 + (3*G[0, 0, x])/2 + 
           (5*Pi^2*G[0, 0, x])/12 - (3*G[0, 1, x])/2 + (7*Pi^2*G[0, 1, x])/
            12 - (3*G[1, 0, x])/2 + (7*Pi^2*G[1, 0, x])/12 + 
           (3*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/12 - G[0, 0, 0, x] + 
           G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
           G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
           G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
           G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
           G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) - 2*Zeta[5] + 
       4*G[0, x]*Zeta[5] + 4*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        ((-I)*Pi^3 + (9*Pi^4)/40 + ((2*I)/45)*Pi^5 + (12*I)*Pi*G[0, x] - 
         3*Pi^2*G[0, x] - (I/4)*Pi^3*G[0, x] + (Pi^4*G[0, x])/60 - 
         (I/2)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/20 + 12*G[0, 0, x] - 
         (6*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 + 
         (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 
         (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - 12*G[0, 0, 0, x] + 
         (3*I)*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 - 
         (3*I)*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] + 6*G[1, 0, 0, x] - 
         (3*I)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 + 
         (3*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 9*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] - 6*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         3*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] + 6*Zeta[3] - (Pi^2*Zeta[3])/6 - 
         3*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
         3*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         2*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + 
         2*Zeta[5]) + RATIO[x^(-1)]*(-128 + (8*Pi^2)/3 + (47*Pi^4)/180 + 
         (949*Pi^6)/60480 + 64*G[0, x] - (4*Pi^2*G[0, x])/3 - 
         (47*Pi^4*G[0, x])/480 + ((47*I)/360)*Pi^5*G[0, x] - 
         ((4*I)/45)*Pi^5*G[1, x] - 32*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + 
         (47*Pi^4*G[0, 0, x])/720 + (143*Pi^4*G[0, 1, x])/360 + 
         (23*Pi^4*G[1, 0, x])/360 - (Pi^4*G[1, 1, x])/3 + 16*G[0, 0, 0, x] - 
         (Pi^2*G[0, 0, 0, x])/4 + (I/3)*Pi^3*G[0, 0, 0, x] + 
         ((2*I)/3)*Pi^3*G[0, 0, 1, x] - (I/3)*Pi^3*G[0, 1, 0, x] - 
         ((2*I)/3)*Pi^3*G[0, 1, 1, x] - (I/3)*Pi^3*G[1, 0, 0, x] - 
         ((2*I)/3)*Pi^3*G[1, 0, 1, x] + (I/3)*Pi^3*G[1, 1, 0, x] + 
         ((2*I)/3)*Pi^3*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (13*Pi^2*G[0, 0, 1, 0, x])/3 + 2*Pi^2*G[0, 0, 1, 1, x] + 
         (11*Pi^2*G[0, 1, 0, 0, x])/3 + (7*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (Pi^2*G[0, 1, 1, 0, x])/3 + (5*Pi^2*G[0, 1, 1, 1, x])/3 + 
         3*Pi^2*G[1, 0, 0, 0, x] + (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (Pi^2*G[1, 0, 1, 0, x])/3 + 2*Pi^2*G[1, 0, 1, 1, x] + 
         (Pi^2*G[1, 1, 0, 0, x])/3 + (7*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (13*Pi^2*G[1, 1, 1, 0, x])/3 + (4*Pi^2*G[1, 1, 1, 1, x])/3 + 
         3*G[0, 0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 0, 1, 1, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
         12*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, 1, 0, x] - 4*G[0, 0, 1, 1, 0, 0, x] - 
         4*G[0, 0, 1, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 1, 0, x] + 
         8*G[0, 0, 1, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 0, 1, x] - 
         4*G[0, 1, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
         4*G[0, 1, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 1, 0, 0, x] - 
         4*G[0, 1, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, 1, 1, x] + 28*G[1, 0, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
         4*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, 0, 0, x] - 
         4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] + 
         8*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] + 
         4*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
         4*G[1, 1, 0, 1, 1, 0, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
         12*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 1, 0, x] + 
         16*G[1, 1, 1, 1, 1, 1, x] + (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 + 
         ((7*I)/9)*Pi^3*Zeta[3] - (56*G[0, x]*Zeta[3])/3 + 
         (7*Pi^2*G[0, x]*Zeta[3])/18 + (55*Pi^2*G[1, x]*Zeta[3])/9 + 
         7*G[0, 0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((28*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 - 
         (52*G[0, 0, 1, x]*Zeta[3])/3 - (52*G[0, 1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 0, 0, x]*Zeta[3])/3 - (28*G[1, 0, 1, x]*Zeta[3])/3 - 
         (28*G[1, 1, 0, x]*Zeta[3])/3 + (4*G[1, 1, 1, x]*Zeta[3])/3 - 
         (49*Zeta[3]^2)/9 + (93*Zeta[5])/5 - ((124*I)/5)*Pi*Zeta[5] - 
         (62*G[0, x]*Zeta[5])/5 - (164*G[1, x]*Zeta[5])/5) + 
       RATIO[x]*(6*Pi^2 - Pi^4/40 - (107*Pi^6)/3360 - 3*Pi^2*G[0, x] + 
         (Pi^4*G[0, x])/120 - 3*Pi^2*G[1, x] + (Pi^4*G[1, x])/120 + 
         12*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 - (59*Pi^4*G[0, 0, x])/720 - 
         12*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/4 + (7*Pi^4*G[0, 1, x])/144 - 
         12*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/4 + (7*Pi^4*G[1, 0, x])/144 + 
         12*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 - (59*Pi^4*G[1, 1, x])/720 - 
         12*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + 6*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/12 + 6*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          12 - (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 
         6*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/12 + 6*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/12 - 12*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          3 + 9*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/2 - 
         3*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
         3*G[0, 0, 1, 0, x] + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
         Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] - 3*G[0, 1, 0, 1, x] + 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - 3*G[0, 1, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 1, 0, x])/6 + 3*G[0, 1, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 + 3*G[1, 0, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, 0, x])/6 - 3*G[1, 0, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - 3*G[1, 0, 1, 0, x] + 
         (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
         Pi^2*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] + 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - 3*G[1, 1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 1, 0, x])/6 + 9*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
         G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
         G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
         10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
         2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
         2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 6*Zeta[3] - 
         (5*Pi^2*Zeta[3])/4 - 3*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/
          2 - 3*G[1, x]*Zeta[3] + (5*Pi^2*G[1, x]*Zeta[3])/2 - 
         (4*G[0, 0, x]*Zeta[3])/3 + (10*G[0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
         (22*G[0, 0, 0, x]*Zeta[3])/3 - (20*G[0, 0, 1, x]*Zeta[3])/3 - 
         (20*G[0, 1, 0, x]*Zeta[3])/3 - 2*G[0, 1, 1, x]*Zeta[3] - 
         2*G[1, 0, 0, x]*Zeta[3] - (20*G[1, 0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 1, 0, x]*Zeta[3])/3 + (22*G[1, 1, 1, x]*Zeta[3])/3 - 
         (14*Zeta[3]^2)/3 + Zeta[5] - 2*G[0, x]*Zeta[5] - 
         2*G[1, x]*Zeta[5]) + Log[mu2/s]*((4*I)*Pi - 5*Pi^2 - 
         ((5*I)/12)*Pi^3 + Pi^4/60 - 8*G[0, x] + (2*I)*Pi*G[0, x] + 
         (5*Pi^2*G[0, x])/3 - (Pi^4*G[0, x])/30 + 12*G[1, x] + 
         (7*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/30 - 2*G[0, 0, x] - 
         I*Pi*G[0, 0, x] - Pi^2*G[0, 0, x] + 8*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/6 + 8*G[1, 0, x] + I*Pi*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/6 - 14*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 + 
         4*G[0, 0, 0, x] + (4*Pi^2*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          3 + 2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] - 
         4*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 - 4*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/3 + 11*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/
          3 - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         16*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, x] - 3*Zeta[3] + 
         5*Pi^2*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - (8*G[1, x]*Zeta[3])/3 + 
         (16*G[0, 0, x]*Zeta[3])/3 - (40*G[0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (3*Pi^4)/20 + (6*I)*Pi*G[0, x] - 
           (3*Pi^2*G[0, x])/2 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
           6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
           (3*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 6*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
           3*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
           4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + 3*Zeta[3] - 
           2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) - 4*Zeta[5] + 
         RATIO[x]*(3*Pi^2 - Pi^4/120 - (3*Pi^2*G[0, x])/2 + 
           (Pi^4*G[0, x])/60 - (3*Pi^2*G[1, x])/2 + (Pi^4*G[1, x])/60 + 
           6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 6*G[0, 1, x] + 
           (7*Pi^2*G[0, 1, x])/12 - 6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
           6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 6*G[0, 0, 0, x] - 
           (2*Pi^2*G[0, 0, 0, x])/3 + 3*G[0, 0, 1, x] - 
           (7*Pi^2*G[0, 0, 1, x])/6 + 3*G[0, 1, 0, x] - 
           (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
           Pi^2*G[1, 0, 0, x] + 3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 
           3*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] - 
           (2*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
           G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
           G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
           3*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
           2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
           2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
           2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           8*G[1, 1, 1, 1, 1, x] + 3*Zeta[3] - (5*Pi^2*Zeta[3])/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 + 
           (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
           (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + RATIO[x^(-1)]*
          (-64 + (4*Pi^2)/3 + (47*Pi^4)/480 - ((47*I)/360)*Pi^5 + 
           32*G[0, x] - (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - 
           (143*Pi^4*G[1, x])/360 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - 
           (I/3)*Pi^3*G[0, 0, x] - ((2*I)/3)*Pi^3*G[0, 1, x] + 
           (I/3)*Pi^3*G[1, 0, x] + ((2*I)/3)*Pi^3*G[1, 1, x] + 
           8*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/
            3 - (13*Pi^2*G[0, 1, 0, x])/3 - 2*Pi^2*G[0, 1, 1, x] - 
           (11*Pi^2*G[1, 0, 0, x])/3 - (7*Pi^2*G[1, 0, 1, x])/3 - 
           (Pi^2*G[1, 1, 0, x])/3 - (5*Pi^2*G[1, 1, 1, x])/3 - 
           3*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
           (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, x] - 
           (4*I)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
           4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
           12*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 0, x] + 
           4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
           8*G[0, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, x] + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
           4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
           4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
           4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 
           4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
           12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (7*Pi^2*Zeta[3])/18 - 
           7*G[0, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, x]*Zeta[3] + 
           (14*G[0, 0, x]*Zeta[3])/3 + (52*G[0, 1, x]*Zeta[3])/3 + 
           (52*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5))))/Nc)


==> anc/H_process2_qQ_qQ_++--_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*((-116*Pi^2)/9 + ((13*I)/3)*Pi^3 - (43*Pi^4)/18 - 
   (148*G[0, x])/9 - (4*I)*Pi*G[0, x] - (43*Pi^2*G[0, x])/18 + 
   ((20*I)/3)*Pi^3*G[0, x] + (148*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
   (61*Pi^2*G[1, x])/18 - ((8*I)/3)*Pi^3*G[1, x] - (134*G[0, 0, x])/9 + 
   (26*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/3 + (149*G[0, 1, x])/9 - 
   (2*I)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] + (149*G[1, 0, x])/9 - 
   (26*I)*Pi*G[1, 0, x] + (19*Pi^2*G[1, 0, x])/3 - (164*G[1, 1, x])/9 + 
   (2*I)*Pi*G[1, 1, x] + 3*Pi^2*G[1, 1, x] + (104*G[0, 0, 0, x])/3 + 
   (32*I)*Pi*G[0, 0, 0, x] + (20*G[0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, x] + 
   (20*G[0, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + 
   (8*I)*Pi*G[0, 1, 1, x] - (58*G[1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, x] - 
   14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + (24*I)*Pi*G[1, 1, 0, x] + 
   (46*G[1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
   20*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 
   20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
   4*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 
   4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, x] + 
   ((20*I)*Pi*G[0, x] + 20*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
   (10/9 - (4*I)*Pi - 2*G[0, x] - 6*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
   Log[mu2/s]^4*RATIO[x^(-1)] + Log[mu2/s]^2*(3*Pi^2 + 3*G[0, x] - 
     3*G[1, x] + 6*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] + 6*G[1, 1, x] + 
     (-151/18 + (10*I)*Pi + Pi^2 + (8*G[0, x])/3 + (4*I)*Pi*G[0, x] + 
       4*G[1, x] + (4*I)*Pi*G[1, x] + 10*G[0, 1, x] + 10*G[1, 0, x] + 
       12*G[1, 1, x])*RATIO[x^(-1)] + ((-3*Pi^2)/2 - 3*G[0, 0, x] + 
       3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x])*RATIO[x]) - 20*Zeta[3] - 
   (32*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
   RATIO[x]*((56*Pi^2)/9 + (383*Pi^4)/180 - (7*Pi^2*G[0, x])/18 - 
     ((16*I)/3)*Pi^3*G[0, x] - (4*Pi^2*G[1, x])/9 + ((10*I)/3)*Pi^3*G[1, x] + 
     (112*G[0, 0, x])/9 + (25*Pi^2*G[0, 0, x])/6 - (112*G[0, 1, x])/9 - 
     (3*Pi^2*G[0, 1, x])/2 - (112*G[1, 0, x])/9 - (31*Pi^2*G[1, 0, x])/6 + 
     (112*G[1, 1, x])/9 - (3*Pi^2*G[1, 1, x])/2 - (19*G[0, 0, 0, x])/3 - 
     (28*I)*Pi*G[0, 0, 0, x] + (2*G[0, 0, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, x] + 
     (2*G[0, 1, 0, x])/3 + (28*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - 
     (4*I)*Pi*G[0, 1, 1, x] + (14*G[1, 0, 0, x])/3 + 
     (24*I)*Pi*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
     (24*I)*Pi*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] - 
     10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
     16*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
     4*G[0, 1, 1, 1, x] + 14*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
     8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 0, x] - 
     18*G[1, 1, 1, 1, x] - 4*Zeta[3] + (28*I)*Pi*Zeta[3] + 
     20*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3]) + 
   RATIO[x^(-1)]*(-30659/324 + ((808*I)/27)*Pi - (833*Pi^2)/108 + 
     (41*Pi^4)/180 + (1574*G[0, x])/27 - ((320*I)/9)*Pi*G[0, x] + 
     (47*Pi^2*G[0, x])/18 - ((10*I)/3)*Pi^3*G[0, x] + (808*G[1, x])/27 - 
     (22*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] - (439*G[0, 0, x])/9 + 
     (20*I)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/3 - (176*G[0, 1, x])/9 - 
     (11*Pi^2*G[0, 1, x])/3 - (176*G[1, 0, x])/9 - ((44*I)/3)*Pi*G[1, 0, x] - 
     (5*Pi^2*G[1, 0, x])/3 - (14*Pi^2*G[1, 1, x])/3 + (88*G[0, 0, 0, x])/3 - 
     (24*I)*Pi*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 
     8*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - (64*G[1, 0, 0, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, x] + (44*G[1, 0, 1, x])/3 + (44*G[1, 1, 0, x])/3 - 
     (44*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
     12*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 
     24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, x] + 
     12*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
     12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
     (205*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3]) + Log[mu2/s]*((-17*Pi^2)/3 - (2*I)*Pi^3 - 
     (17*G[0, x])/3 - (2*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + (17*G[1, x])/3 + 
     (2*I)*Pi*G[1, x] - 6*Pi^2*G[1, x] - (46*G[0, 0, x])/3 - 
     (4*I)*Pi*G[0, 0, x] + (22*G[0, 1, x])/3 + (4*I)*Pi*G[0, 1, x] + 
     (22*G[1, 0, x])/3 + (4*I)*Pi*G[1, 0, x] + (2*G[1, 1, x])/3 - 
     (4*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
     4*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
     20*G[1, 0, 1, x] + 20*G[1, 1, 0, x] - 36*G[1, 1, 1, x] + 
     ((17*Pi^2)/6 + I*Pi^3 + Pi^2*G[0, x] + 3*Pi^2*G[1, x] + 
       (17*G[0, 0, x])/3 + (2*I)*Pi*G[0, 0, x] - (17*G[0, 1, x])/3 - 
       (2*I)*Pi*G[0, 1, x] - (17*G[1, 0, x])/3 - (2*I)*Pi*G[1, 0, x] + 
       (17*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
       2*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + 
       18*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
      (-1574/27 + ((320*I)/9)*Pi - (47*Pi^2)/18 + ((10*I)/3)*Pi^3 + 
       (295*G[0, x])/9 - (20*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/3 + 
       (176*G[1, x])/9 + (11*Pi^2*G[1, x])/3 - (52*G[0, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, x] - 8*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 
       8*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 12*G[0, 0, 0, x] - 
       4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
       4*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 2*Zeta[3])) + 
   Nf^2*((-100/81 + (40*G[0, x])/27 - (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
     (-40/27 + (8*G[0, x])/9)*Log[mu2/s]*RATIO[x^(-1)] - 
     (4*Log[mu2/s]^2*RATIO[x^(-1)])/9 + 
     e*((-1120/243 + (10*Pi^2)/81 + (424*G[0, x])/81 - (2*Pi^2*G[0, x])/27 - 
         (40*G[0, 0, x])/9 + (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
       (-424/81 + (2*Pi^2)/27 + (40*G[0, x])/9 - (8*G[0, 0, x])/3)*Log[mu2/s]*
        RATIO[x^(-1)] + (-20/9 + (4*G[0, x])/3)*Log[mu2/s]^2*RATIO[x^(-1)] - 
       (4*Log[mu2/s]^3*RATIO[x^(-1)])/9) + 
     e^2*((-536/81 + Pi^2/9 + (140*G[0, x])/27 - (28*G[0, 0, x])/9)*
        Log[mu2/s]^2*RATIO[x^(-1)] + (-140/81 + (28*G[0, x])/27)*Log[mu2/s]^3*
        RATIO[x^(-1)] - (7*Log[mu2/s]^4*RATIO[x^(-1)])/27 + 
       Log[mu2/s]*RATIO[x^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
         (1072*G[0, x])/81 - (2*Pi^2*G[0, x])/9 - (280*G[0, 0, x])/27 + 
         (56*G[0, 0, 0, x])/9 + (56*Zeta[3])/27) + 
       RATIO[x^(-1)]*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + 
         (1184*G[0, x])/81 - (10*Pi^2*G[0, x])/27 - (1072*G[0, 0, x])/81 + 
         (2*Pi^2*G[0, 0, x])/9 + (280*G[0, 0, 0, x])/27 - 
         (56*G[0, 0, 0, 0, x])/9 + (280*Zeta[3])/81 - (56*G[0, x]*Zeta[3])/
          27))) + e*(((128*I)/9)*Pi - (2579*Pi^2)/54 + ((197*I)/12)*Pi^3 - 
     (1717*Pi^4)/270 - ((121*I)/45)*Pi^5 - (1622*G[0, x])/27 - 
     ((41*I)/2)*Pi*G[0, x] - (259*Pi^2*G[0, x])/27 - 
     ((67*I)/6)*Pi^3*G[0, x] + (44*Pi^4*G[0, x])/15 + (2006*G[1, x])/27 + 
     (26*I)*Pi*G[1, x] + (94*Pi^2*G[1, x])/27 + ((35*I)/2)*Pi^3*G[1, x] + 
     (139*Pi^4*G[1, x])/30 - (2597*G[0, 0, x])/54 + (96*I)*Pi*G[0, 0, x] - 
     (569*Pi^2*G[0, 0, x])/18 - (27*I)*Pi^3*G[0, 0, x] + 
     (3491*G[0, 1, x])/54 - (4*I)*Pi*G[0, 1, x] - (82*Pi^2*G[0, 1, x])/9 + 
     ((59*I)/3)*Pi^3*G[0, 1, x] + (3491*G[1, 0, x])/54 - 
     ((191*I)/2)*Pi*G[1, 0, x] + (253*Pi^2*G[1, 0, x])/9 - 
     I*Pi^3*G[1, 0, x] - (2161*G[1, 1, x])/27 + (3*I)*Pi*G[1, 1, x] - 
     (229*Pi^2*G[1, 1, x])/18 - ((35*I)/3)*Pi^3*G[1, 1, x] + 
     (734*G[0, 0, 0, x])/9 - (78*I)*Pi*G[0, 0, 0, x] + 
     (5*Pi^2*G[0, 0, 0, x])/3 + (452*G[0, 0, 1, x])/9 - 
     (14*I)*Pi*G[0, 0, 1, x] - (14*Pi^2*G[0, 0, 1, x])/3 + 
     (452*G[0, 1, 0, x])/9 + (76*I)*Pi*G[0, 1, 0, x] + 
     (4*Pi^2*G[0, 1, 0, x])/3 - 88*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - 
     (97*Pi^2*G[0, 1, 1, x])/3 - (740*G[1, 0, 0, x])/9 + 
     (104*I)*Pi*G[1, 0, 0, x] + 5*Pi^2*G[1, 0, 0, x] - 
     (847*G[1, 0, 1, x])/18 + (16*I)*Pi*G[1, 0, 1, x] - 
     10*Pi^2*G[1, 0, 1, x] - (847*G[1, 1, 0, x])/18 - 
     (106*I)*Pi*G[1, 1, 0, x] - 26*Pi^2*G[1, 1, 0, x] + 
     (479*G[1, 1, 1, x])/6 - (10*I)*Pi*G[1, 1, 1, x] + 9*Pi^2*G[1, 1, 1, x] - 
     208*G[0, 0, 0, 0, x] - (156*I)*Pi*G[0, 0, 0, 0, x] + 
     38*G[0, 0, 0, 1, x] + 38*G[0, 0, 1, 0, x] + 
     (148*I)*Pi*G[0, 0, 1, 0, x] - 58*G[0, 0, 1, 1, x] + 
     (206*G[0, 1, 0, 0, x])/3 + (152*I)*Pi*G[0, 1, 0, 0, x] + 
     (4*G[0, 1, 0, 1, x])/3 + (36*I)*Pi*G[0, 1, 0, 1, x] + 
     (4*G[0, 1, 1, 0, x])/3 - (152*I)*Pi*G[0, 1, 1, 0, x] + 
     (104*G[0, 1, 1, 1, x])/3 - (28*I)*Pi*G[0, 1, 1, 1, x] + 
     (586*G[1, 0, 0, 0, x])/3 + (36*I)*Pi*G[1, 0, 0, 0, x] - 
     (170*G[1, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 1, x] - 
     (170*G[1, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, x] + 
     104*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] - 
     (428*G[1, 1, 0, 0, x])/3 - (72*I)*Pi*G[1, 1, 0, 0, x] + 
     68*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 68*G[1, 1, 1, 0, x] + 
     (64*I)*Pi*G[1, 1, 1, 0, x] - (286*G[1, 1, 1, 1, x])/3 + 
     (4*I)*Pi*G[1, 1, 1, 1, x] - 128*G[0, 0, 0, 0, 0, x] - 
     108*G[0, 0, 0, 0, 1, x] - 108*G[0, 0, 0, 1, 0, x] + 
     56*G[0, 0, 0, 1, 1, x] + 36*G[0, 0, 1, 0, 0, x] + 
     60*G[0, 0, 1, 0, 1, x] + 60*G[0, 0, 1, 1, 0, x] + 
     12*G[0, 0, 1, 1, 1, x] + 124*G[0, 1, 0, 0, 0, x] + 
     28*G[0, 1, 0, 0, 1, x] + 28*G[0, 1, 0, 1, 0, x] + 
     76*G[0, 1, 0, 1, 1, x] - 164*G[0, 1, 1, 0, 0, x] + 
     80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
     132*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, x] + 
     32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] + 
     28*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 1, x] + 
     32*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
     116*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
     44*G[1, 1, 0, 1, 0, x] - 20*G[1, 1, 0, 1, 1, x] + 
     148*G[1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 0, 1, x] - 
     56*G[1, 1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, 1, x] + 
     (37/36 - ((10*I)/3)*Pi - (5*G[0, x])/3 - 5*G[1, x])*Log[mu2/s]^4*
      RATIO[x^(-1)] + (2*Log[mu2/s]^5*RATIO[x^(-1)])/3 + 
     Log[mu2/s]^3*(4*Pi^2 + 4*G[0, x] - 4*G[1, x] + 8*G[0, 0, x] - 
       8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x] + 
       (-67/18 + (10*I)*Pi + (4*Pi^2)/9 + (17*G[0, x])/9 + 
         ((16*I)/3)*Pi*G[0, x] + 4*G[1, x] + (4*I)*Pi*G[1, x] + 
         12*G[0, 1, x] + 12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x^(-1)] + 
       (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
        RATIO[x]) - (497*Zeta[3])/9 + (94*I)*Pi*Zeta[3] - 
     (77*Pi^2*Zeta[3])/3 + 36*G[0, x]*Zeta[3] + (184*I)*Pi*G[0, x]*Zeta[3] - 
     (2*G[1, x]*Zeta[3])/3 - (16*I)*Pi*G[1, x]*Zeta[3] + 
     152*G[0, 0, x]*Zeta[3] - 144*G[0, 1, x]*Zeta[3] - 
     84*G[1, 0, x]*Zeta[3] + 52*G[1, 1, x]*Zeta[3] + 
     Log[mu2/s]^2*((-I)*Pi - 7*Pi^2 - (3*I)*Pi^3 - 5*G[0, x] - 
       (3*I)*Pi*G[0, x] - 6*Pi^2*G[0, x] + 4*G[1, x] + (3*I)*Pi*G[1, x] - 
       12*Pi^2*G[1, x] - 23*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + 
       (6*I)*Pi*G[0, 1, x] + 8*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
       7*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 30*G[0, 0, 0, x] + 
       30*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 36*G[1, 0, 1, x] + 
       36*G[1, 1, 0, x] - 66*G[1, 1, 1, x] + 
       ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(-3497/54 + ((346*I)/9)*Pi - (151*Pi^2)/36 + 
         (6*I)*Pi^3 + (211*G[0, x])/6 - (30*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (130*G[1, x])/9 + (29*Pi^2*G[1, x])/3 - (71*G[0, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 
         12*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] - 
         12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 36*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] - 42*G[1, 0, 1, x] - 42*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x] - (28*Zeta[3])/3) + 
       RATIO[x]*((7*Pi^2)/2 + ((3*I)/2)*Pi^3 + 3*Pi^2*G[0, x] + 
         6*Pi^2*G[1, x] + 7*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 7*G[0, 1, x] - 
         (3*I)*Pi*G[0, 1, x] - 7*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + 
         7*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 15*G[0, 0, 0, x] - 
         15*G[0, 1, 1, x] + 3*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 
         18*G[1, 1, 0, x] + 33*G[1, 1, 1, x] - 3*Zeta[3]) + 6*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(((-22*I)/3)*Pi^3 - (4*Pi^4)/9 + 
       ((2051*I)/18)*Pi*G[0, x] - (206*Pi^2*G[0, x])/9 - (I/3)*Pi^3*G[0, x] + 
       ((2*I)/3)*Pi^3*G[1, x] + (2051*G[0, 0, x])/18 - 
       ((152*I)/3)*Pi*G[0, 0, x] - (23*Pi^2*G[0, 0, x])/3 - 
       (10*Pi^2*G[0, 1, x])/3 + (44*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - 
       (298*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + 44*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 16*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
       20*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
       44*Zeta[3] - (4*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + Log[mu2/s]*(((13*I)/3)*Pi - (497*Pi^2)/18 + 
       ((23*I)/3)*Pi^3 - (43*Pi^4)/9 - (667*G[0, x])/18 - (12*I)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/9 + ((46*I)/3)*Pi^3*G[0, x] + (745*G[1, x])/18 + 
       (12*I)*Pi*G[1, x] + (85*Pi^2*G[1, x])/9 - ((10*I)/3)*Pi^3*G[1, x] - 
       (322*G[0, 0, x])/9 + (52*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 + 
       (304*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] + 
       (304*G[1, 0, x])/9 - (50*I)*Pi*G[1, 0, x] + (62*Pi^2*G[1, 0, x])/3 - 
       (268*G[1, 1, x])/9 + 18*Pi^2*G[1, 1, x] + 92*G[0, 0, 0, x] + 
       (72*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] + 
       6*G[0, 1, 0, x] - (68*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
       (16*I)*Pi*G[0, 1, 1, x] - (104*G[1, 0, 0, x])/3 - 
       (48*I)*Pi*G[1, 0, 0, x] - (94*G[1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, x] - (94*G[1, 1, 0, x])/3 + 
       (44*I)*Pi*G[1, 1, 0, x] + (52*G[1, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] + 52*G[0, 0, 0, 1, x] + 
       52*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 1, x] - 
       68*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 
       52*G[1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 
       28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 168*G[1, 1, 1, 1, x] + 
       (((146*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (146*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - (154*Zeta[3])/3 - (68*I)*Pi*Zeta[3] - 
       36*G[0, x]*Zeta[3] + 36*G[1, x]*Zeta[3] + 
       RATIO[x]*((499*Pi^2)/36 + (I/2)*Pi^3 + (383*Pi^4)/90 - 
         (28*Pi^2*G[0, x])/9 - ((35*I)/3)*Pi^3*G[0, x] - 
         (20*Pi^2*G[1, x])/9 + ((17*I)/3)*Pi^3*G[1, x] + 
         (499*G[0, 0, x])/18 + I*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/3 - 
         (499*G[0, 1, x])/18 - I*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] - 
         (499*G[1, 0, x])/18 - I*Pi*G[1, 0, x] - (43*Pi^2*G[1, 0, x])/3 + 
         (499*G[1, 1, x])/18 + I*Pi*G[1, 1, x] - 9*Pi^2*G[1, 1, x] - 
         21*G[0, 0, 0, x] - (60*I)*Pi*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         (58*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] + 
         (31*G[1, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, x] + 
         (8*G[1, 0, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, x] + (8*G[1, 1, 0, x])/3 - 
         (46*I)*Pi*G[1, 1, 0, x] - (47*G[1, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, 1, x] - 64*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 
         26*G[0, 0, 1, 0, x] + 36*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 
         34*G[0, 1, 0, 1, x] + 34*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, x] + 26*G[1, 0, 0, 1, x] + 26*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 
         14*G[1, 1, 1, 0, x] - 84*G[1, 1, 1, 1, x] - (7*Zeta[3])/3 + 
         (58*I)*Pi*Zeta[3] + 42*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-43331/162 + ((1936*I)/27)*Pi - (1531*Pi^2)/108 - 
         ((5*I)/3)*Pi^3 + (11*Pi^4)/90 + (4361*G[0, x])/27 - 
         ((692*I)/9)*Pi*G[0, x] + (133*Pi^2*G[0, x])/18 - 
         ((32*I)/3)*Pi^3*G[0, x] + (1072*G[1, x])/27 - 21*Pi^2*G[1, x] - 
         (8*I)*Pi^3*G[1, x] - (355*G[0, 0, x])/3 + (60*I)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/3 - (260*G[0, 1, x])/9 - 14*Pi^2*G[0, 1, x] - 
         (260*G[1, 0, x])/9 - ((140*I)/3)*Pi*G[1, 0, x] - 
         14*Pi^2*G[1, 0, x] - (70*Pi^2*G[1, 1, x])/3 + (250*G[0, 0, 0, x])/
          3 - (64*I)*Pi*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] - (190*G[1, 0, 0, x])/3 + 
         (24*I)*Pi*G[1, 0, 0, x] + (122*G[1, 0, 1, x])/3 + 
         (122*G[1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] - 
         (122*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
         80*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 
         72*G[0, 0, 1, 1, x] - 28*G[0, 1, 0, 0, x] + 76*G[0, 1, 0, 1, x] + 
         76*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
         40*G[1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] + 
         24*G[1, 1, 0, 0, x] + 56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 
         72*G[1, 1, 1, 1, x] + (412*Zeta[3])/9 + ((56*I)/3)*Pi*Zeta[3] + 
         (28*G[0, x]*Zeta[3])/3 + 28*G[1, x]*Zeta[3])) + 
     RATIO[x]*((2557*Pi^2)/108 - ((7*I)/4)*Pi^3 + (589*Pi^4)/540 + 
       ((86*I)/45)*Pi^5 + (245*Pi^2*G[0, x])/108 + ((5*I)/3)*Pi^3*G[0, x] - 
       (79*Pi^4*G[0, x])/30 - (551*Pi^2*G[1, x])/108 - 
       ((14*I)/3)*Pi^3*G[1, x] - (79*Pi^4*G[1, x])/20 + 
       (2557*G[0, 0, x])/54 - ((7*I)/2)*Pi*G[0, 0, x] + 
       (65*Pi^2*G[0, 0, x])/9 + ((47*I)/2)*Pi^3*G[0, 0, x] - 
       (2557*G[0, 1, x])/54 + ((7*I)/2)*Pi*G[0, 1, x] + 
       (19*Pi^2*G[0, 1, x])/18 - ((131*I)/6)*Pi^3*G[0, 1, x] - 
       (2557*G[1, 0, x])/54 + ((7*I)/2)*Pi*G[1, 0, x] - 
       (103*Pi^2*G[1, 0, x])/18 - ((7*I)/2)*Pi^3*G[1, 0, x] + 
       (2557*G[1, 1, x])/54 - ((7*I)/2)*Pi*G[1, 1, x] - 
       (7*Pi^2*G[1, 1, x])/18 + ((71*I)/6)*Pi^3*G[1, 1, x] - 
       (215*G[0, 0, 0, x])/18 + (8*I)*Pi*G[0, 0, 0, x] + 
       (7*Pi^2*G[0, 0, 0, x])/6 - (347*G[0, 0, 1, x])/18 + 
       (18*I)*Pi*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/3 - 
       (347*G[0, 1, 0, x])/18 - (16*I)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/3 + (101*G[0, 1, 1, x])/2 - 
       (10*I)*Pi*G[0, 1, 1, x] + (97*Pi^2*G[0, 1, 1, x])/6 + 
       (113*G[1, 0, 0, x])/18 - (14*I)*Pi*G[1, 0, 0, x] - 
       (21*Pi^2*G[1, 0, 0, x])/2 + (449*G[1, 0, 1, x])/18 - 
       (12*I)*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + 
       (449*G[1, 1, 0, x])/18 + (22*I)*Pi*G[1, 1, 0, x] + 
       23*Pi^2*G[1, 1, 0, x] - (337*G[1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 + 
       60*G[0, 0, 0, 0, x] + (138*I)*Pi*G[0, 0, 0, 0, x] - 
       31*G[0, 0, 0, 1, x] - 31*G[0, 0, 1, 0, x] - 
       (134*I)*Pi*G[0, 0, 1, 0, x] + 41*G[0, 0, 1, 1, x] - 
       (106*G[0, 1, 0, 0, x])/3 - (148*I)*Pi*G[0, 1, 0, 0, x] + 
       (34*G[0, 1, 0, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, 1, x] + 
       (34*G[0, 1, 1, 0, x])/3 + (148*I)*Pi*G[0, 1, 1, 0, x] - 
       (79*G[0, 1, 1, 1, x])/3 + (14*I)*Pi*G[0, 1, 1, 1, x] - 
       (152*G[1, 0, 0, 0, x])/3 - (42*I)*Pi*G[1, 0, 0, 0, x] + 
       (79*G[1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, x] + 
       (79*G[1, 0, 1, 0, x])/3 + (34*I)*Pi*G[1, 0, 1, 0, x] - 
       41*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       (91*G[1, 1, 0, 0, x])/3 + (72*I)*Pi*G[1, 1, 0, 0, x] - 
       11*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
       11*G[1, 1, 1, 0, x] - (68*I)*Pi*G[1, 1, 1, 0, x] + 
       (92*G[1, 1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       148*G[0, 0, 0, 0, 0, x] + 54*G[0, 0, 0, 0, 1, x] + 
       54*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
       78*G[0, 0, 1, 0, 0, x] - 30*G[0, 0, 1, 0, 1, x] - 
       30*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
       158*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
       14*G[0, 1, 0, 1, 0, x] - 38*G[0, 1, 0, 1, 1, x] + 
       154*G[0, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 0, x] + 66*G[0, 1, 1, 1, 1, x] - 
       42*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
       16*G[1, 0, 0, 1, 0, x] - 14*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
       118*G[1, 1, 0, 0, 0, x] - 22*G[1, 1, 0, 0, 1, x] - 
       22*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] - 
       110*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] - (230*Zeta[3])/9 - 
       (36*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/6 + 11*G[0, x]*Zeta[3] - 
       (152*I)*Pi*G[0, x]*Zeta[3] - (32*G[1, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[1, x]*Zeta[3] - 160*G[0, 0, x]*Zeta[3] + 
       144*G[0, 1, x]*Zeta[3] + 90*G[1, 0, x]*Zeta[3] - 
       62*G[1, 1, x]*Zeta[3] - 196*Zeta[5]) + RATIO[x^(-1)]*
      (-792047/1944 + ((4856*I)/81)*Pi - (2183*Pi^2)/162 - ((80*I)/27)*Pi^3 + 
       (397*Pi^4)/540 - ((41*I)/90)*Pi^5 + (43331*G[0, x])/162 - 
       ((1936*I)/27)*Pi*G[0, x] + (1387*Pi^2*G[0, x])/108 + 
       ((5*I)/3)*Pi^3*G[0, x] - (17*Pi^4*G[0, x])/180 + (4856*G[1, x])/81 - 
       (10*I)*Pi*G[1, x] - (674*Pi^2*G[1, x])/27 + ((79*I)/36)*Pi^3*G[1, x] - 
       (49*Pi^4*G[1, x])/12 - (5225*G[0, 0, x])/27 + 
       ((692*I)/9)*Pi*G[0, 0, x] - (115*Pi^2*G[0, 0, x])/18 + 
       ((28*I)/3)*Pi^3*G[0, 0, x] - (1072*G[0, 1, x])/27 + 
       21*Pi^2*G[0, 1, x] + (8*I)*Pi^3*G[0, 1, x] - (1072*G[1, 0, x])/27 - 
       ((196*I)/3)*Pi*G[1, 0, x] + (223*Pi^2*G[1, 0, x])/6 + 
       ((40*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
       (115*Pi^2*G[1, 1, x])/6 + (499*G[0, 0, 0, x])/3 - 
       (60*I)*Pi*G[0, 0, 0, x] - (20*Pi^2*G[0, 0, 0, x])/3 + 
       (260*G[0, 0, 1, x])/9 + (26*Pi^2*G[0, 0, 1, x])/3 + 
       (260*G[0, 1, 0, x])/9 + ((140*I)/3)*Pi*G[0, 1, 0, x] + 
       10*Pi^2*G[0, 1, 0, x] + (74*Pi^2*G[0, 1, 1, x])/3 - 
       (772*G[1, 0, 0, x])/9 + ((68*I)/3)*Pi*G[1, 0, 0, x] - 
       Pi^2*G[1, 0, 0, x] + (148*G[1, 0, 1, x])/3 + 9*Pi^2*G[1, 0, 1, x] + 
       (148*G[1, 1, 0, x])/3 - ((79*I)/6)*Pi*G[1, 1, 0, x] + 
       (71*Pi^2*G[1, 1, 0, x])/3 - (160*G[1, 1, 1, x])/3 + 
       (31*Pi^2*G[1, 1, 1, x])/3 - (358*G[0, 0, 0, 0, x])/3 + 
       (112*I)*Pi*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, x] + (190*G[0, 1, 0, 0, x])/3 - 
       (48*I)*Pi*G[0, 1, 0, 0, x] - (122*G[0, 1, 0, 1, x])/3 - 
       (122*G[0, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       (122*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] + 
       (272*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] - 
       (14*G[1, 0, 0, 1, x])/3 - (14*G[1, 0, 1, 0, x])/3 - 
       (36*I)*Pi*G[1, 0, 1, 0, x] - 36*G[1, 0, 1, 1, x] + 
       (28*I)*Pi*G[1, 0, 1, 1, x] + (4*G[1, 1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, 0, x] - (331*G[1, 1, 0, 1, x])/6 - 
       (12*I)*Pi*G[1, 1, 0, 1, x] - (331*G[1, 1, 1, 0, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, 0, x] + (575*G[1, 1, 1, 1, x])/6 - 
       (4*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] + 
       72*G[0, 0, 0, 0, 1, x] + 72*G[0, 0, 0, 1, 0, x] - 
       72*G[0, 0, 0, 1, 1, x] + 60*G[0, 0, 1, 0, 0, x] - 
       68*G[0, 0, 1, 0, 1, x] - 68*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
       60*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 1, x] - 
       72*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
       40*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
       36*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
       52*G[1, 1, 0, 0, 0, x] - 64*G[1, 1, 0, 0, 1, x] - 
       64*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] - 
       48*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + (542*Zeta[3])/3 - 
       (132*I)*Pi*Zeta[3] + (197*Pi^2*Zeta[3])/18 - (412*G[0, x]*Zeta[3])/9 - 
       ((56*I)/3)*Pi*G[0, x]*Zeta[3] - (493*G[1, x]*Zeta[3])/3 - 
       (60*I)*Pi*G[1, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] + 
       32*G[1, 0, x]*Zeta[3] - 48*G[1, 1, x]*Zeta[3] - 121*Zeta[5]) + 
     248*Zeta[5]) + e^2*(((1924*I)/27)*Pi - (27397*Pi^2)/162 + 
     ((347*I)/6)*Pi^3 - (12847*Pi^4)/648 + ((83*I)/90)*Pi^5 + 
     (661*Pi^6)/15120 - (16330*G[0, x])/81 - ((3043*I)/36)*Pi*G[0, x] - 
     (8599*Pi^2*G[0, x])/162 - ((451*I)/12)*Pi^3*G[0, x] + 
     (2401*Pi^4*G[0, x])/144 + ((217*I)/30)*Pi^5*G[0, x] + 
     (22102*G[1, x])/81 + ((519*I)/4)*Pi*G[1, x] - (13217*Pi^2*G[1, x])/648 + 
     ((167*I)/3)*Pi^3*G[1, x] - (4613*Pi^4*G[1, x])/720 + 
     ((113*I)/30)*Pi^5*G[1, x] - (60059*G[0, 0, x])/324 + 
     ((4163*I)/12)*Pi*G[0, 0, x] - (2615*Pi^2*G[0, 0, x])/36 + 
     ((22*I)/3)*Pi^3*G[0, 0, x] + (25*Pi^4*G[0, 0, x])/8 + 
     (18575*G[0, 1, x])/81 - ((41*I)/4)*Pi*G[0, 1, x] + 
     (1447*Pi^2*G[0, 1, x])/54 - ((239*I)/6)*Pi^3*G[0, 1, x] - 
     (2507*Pi^4*G[0, 1, x])/120 + (18575*G[1, 0, x])/81 - 
     ((1363*I)/4)*Pi*G[1, 0, x] + (971*Pi^2*G[1, 0, x])/6 - 
     ((101*I)/6)*Pi^3*G[1, 0, x] - (85*Pi^4*G[1, 0, x])/8 - 
     (85913*G[1, 1, x])/324 + ((7*I)/4)*Pi*G[1, 1, x] - 
     (335*Pi^2*G[1, 1, x])/108 + ((115*I)/3)*Pi^3*G[1, 1, x] + 
     (571*Pi^4*G[1, 1, x])/120 + (6259*G[0, 0, 0, x])/27 - 
     (262*I)*Pi*G[0, 0, 0, x] + (2429*Pi^2*G[0, 0, 0, x])/18 + 
     ((188*I)/3)*Pi^3*G[0, 0, 0, x] + (24421*G[0, 0, 1, x])/108 - 
     (46*I)*Pi*G[0, 0, 1, x] + 83*Pi^2*G[0, 0, 1, x] - 
     ((205*I)/3)*Pi^3*G[0, 0, 1, x] + (24421*G[0, 1, 0, x])/108 + 
     ((537*I)/2)*Pi*G[0, 1, 0, x] - (322*Pi^2*G[0, 1, 0, x])/9 - 
     ((17*I)/3)*Pi^3*G[0, 1, 0, x] - 367*G[0, 1, 1, x] + 
     (35*I)*Pi*G[0, 1, 1, x] + (13*Pi^2*G[0, 1, 1, x])/9 + 
     ((172*I)/3)*Pi^3*G[0, 1, 1, x] - (8761*G[1, 0, 0, x])/27 + 
     (332*I)*Pi*G[1, 0, 0, x] - (971*Pi^2*G[1, 0, 0, x])/9 + 
     ((94*I)/3)*Pi^3*G[1, 0, 0, x] - (15865*G[1, 0, 1, x])/108 + 
     (66*I)*Pi*G[1, 0, 1, x] - (257*Pi^2*G[1, 0, 1, x])/9 + 
     ((7*I)/3)*Pi^3*G[1, 0, 1, x] - (15865*G[1, 1, 0, x])/108 - 
     (357*I)*Pi*G[1, 1, 0, x] + (464*Pi^2*G[1, 1, 0, x])/9 + 
     ((35*I)/3)*Pi^3*G[1, 1, 0, x] + (2633*G[1, 1, 1, x])/9 - 
     (39*I)*Pi*G[1, 1, 1, x] + (719*Pi^2*G[1, 1, 1, x])/18 - 
     ((46*I)/3)*Pi^3*G[1, 1, 1, x] - 410*G[0, 0, 0, 0, x] + 
     (184*I)*Pi*G[0, 0, 0, 0, x] + (65*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (160*G[0, 0, 0, 1, x])/9 - (26*I)*Pi*G[0, 0, 0, 1, x] + 
     (52*Pi^2*G[0, 0, 0, 1, x])/3 - (160*G[0, 0, 1, 0, x])/9 - 
     (182*I)*Pi*G[0, 0, 1, 0, x] - (254*Pi^2*G[0, 0, 1, 0, x])/3 - 
     128*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
     (176*Pi^2*G[0, 0, 1, 1, x])/3 + (2380*G[0, 1, 0, 0, x])/9 - 
     (244*I)*Pi*G[0, 1, 0, 0, x] - (244*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (1723*G[0, 1, 0, 1, x])/18 + (50*I)*Pi*G[0, 1, 0, 1, x] + 
     (154*Pi^2*G[0, 1, 0, 1, x])/3 - (1723*G[0, 1, 1, 0, x])/18 + 
     (236*I)*Pi*G[0, 1, 1, 0, x] + (616*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (5215*G[0, 1, 1, 1, x])/18 - (38*I)*Pi*G[0, 1, 1, 1, x] + 
     (209*Pi^2*G[0, 1, 1, 1, x])/3 + (2291*G[1, 0, 0, 0, x])/3 - 
     (214*I)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] - 
     (2450*G[1, 0, 0, 1, x])/9 + (68*I)*Pi*G[1, 0, 0, 1, x] + 
     20*Pi^2*G[1, 0, 0, 1, x] - (2450*G[1, 0, 1, 0, x])/9 + 
     (218*I)*Pi*G[1, 0, 1, 0, x] + 72*Pi^2*G[1, 0, 1, 0, x] + 
     421*G[1, 0, 1, 1, x] - (56*I)*Pi*G[1, 0, 1, 1, x] + 
     52*Pi^2*G[1, 0, 1, 1, x] - (3877*G[1, 1, 0, 0, x])/9 + 
     (260*I)*Pi*G[1, 1, 0, 0, x] + 74*Pi^2*G[1, 1, 0, 0, x] + 
     (1409*G[1, 1, 0, 1, x])/9 - (62*I)*Pi*G[1, 1, 0, 1, x] - 
     24*Pi^2*G[1, 1, 0, 1, x] + (1409*G[1, 1, 1, 0, x])/9 - 
     (254*I)*Pi*G[1, 1, 1, 0, x] - 98*Pi^2*G[1, 1, 1, 0, x] - 
     (2783*G[1, 1, 1, 1, x])/9 + (36*I)*Pi*G[1, 1, 1, 1, x] - 
     75*Pi^2*G[1, 1, 1, 1, x] + (2644*G[0, 0, 0, 0, 0, x])/3 + 
     (520*I)*Pi*G[0, 0, 0, 0, 0, x] - (766*G[0, 0, 0, 0, 1, x])/3 - 
     (56*I)*Pi*G[0, 0, 0, 0, 1, x] - (766*G[0, 0, 0, 1, 0, x])/3 - 
     (484*I)*Pi*G[0, 0, 0, 1, 0, x] + 142*G[0, 0, 0, 1, 1, x] + 
     (48*I)*Pi*G[0, 0, 0, 1, 1, x] - (580*G[0, 0, 1, 0, 0, x])/3 - 
     (536*I)*Pi*G[0, 0, 1, 0, 0, x] - 76*G[0, 0, 1, 0, 1, x] - 
     (12*I)*Pi*G[0, 0, 1, 0, 1, x] - 76*G[0, 0, 1, 1, 0, x] + 
     (516*I)*Pi*G[0, 0, 1, 1, 0, x] + 228*G[0, 0, 1, 1, 1, x] + 
     (12*I)*Pi*G[0, 0, 1, 1, 1, x] - (1078*G[0, 1, 0, 0, 0, x])/3 - 
     (276*I)*Pi*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] + 
     (108*I)*Pi*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
     (236*I)*Pi*G[0, 1, 0, 1, 0, x] + 74*G[0, 1, 0, 1, 1, x] - 
     (64*I)*Pi*G[0, 1, 0, 1, 1, x] + (724*G[0, 1, 1, 0, 0, x])/3 + 
     (400*I)*Pi*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
     (116*I)*Pi*G[0, 1, 1, 0, 1, x] - (16*G[0, 1, 1, 1, 0, x])/3 - 
     (368*I)*Pi*G[0, 1, 1, 1, 0, x] - (290*G[0, 1, 1, 1, 1, x])/3 + 
     (72*I)*Pi*G[0, 1, 1, 1, 1, x] - (2176*G[1, 0, 0, 0, 0, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 0, 0, x] + 126*G[1, 0, 0, 0, 1, x] + 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 126*G[1, 0, 0, 1, 0, x] - 
     (36*I)*Pi*G[1, 0, 0, 1, 0, x] + 54*G[1, 0, 0, 1, 1, x] + 
     (922*G[1, 0, 1, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (68*G[1, 0, 1, 0, 1, x])/3 - (84*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (68*G[1, 0, 1, 1, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     (842*G[1, 0, 1, 1, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (1136*G[1, 1, 0, 0, 0, x])/3 + (156*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (512*G[1, 1, 0, 0, 1, x])/3 - (60*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (512*G[1, 1, 0, 1, 0, x])/3 - (164*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     368*G[1, 1, 0, 1, 1, x] + (48*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (472*G[1, 1, 1, 0, 0, x])/3 - (136*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     232*G[1, 1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     232*G[1, 1, 1, 1, 0, x] + (136*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     (1262*G[1, 1, 1, 1, 1, x])/3 - (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     464*G[0, 0, 0, 0, 0, 0, x] + 372*G[0, 0, 0, 0, 0, 1, x] + 
     372*G[0, 0, 0, 0, 1, 0, x] - 192*G[0, 0, 0, 0, 1, 1, x] - 
     128*G[0, 0, 0, 1, 0, 0, x] - 120*G[0, 0, 0, 1, 0, 1, x] - 
     120*G[0, 0, 0, 1, 1, 0, x] + 32*G[0, 0, 0, 1, 1, 1, x] - 
     564*G[0, 0, 1, 0, 0, 0, x] - 16*G[0, 0, 1, 0, 0, 1, x] - 
     16*G[0, 0, 1, 0, 1, 0, x] - 148*G[0, 0, 1, 0, 1, 1, x] + 
     564*G[0, 0, 1, 1, 0, 0, x] - 200*G[0, 0, 1, 1, 0, 1, x] - 
     200*G[0, 0, 1, 1, 1, 0, x] + 196*G[0, 0, 1, 1, 1, 1, x] - 
     456*G[0, 1, 0, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 0, 1, x] - 
     28*G[0, 1, 0, 0, 1, 0, x] + 56*G[0, 1, 0, 0, 1, 1, x] + 
     368*G[0, 1, 0, 1, 0, 0, x] - 212*G[0, 1, 0, 1, 0, 1, x] - 
     212*G[0, 1, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 1, 1, 1, x] + 
     872*G[0, 1, 1, 0, 0, 0, x] - 152*G[0, 1, 1, 0, 0, 1, x] - 
     152*G[0, 1, 1, 0, 1, 0, x] - 160*G[0, 1, 1, 0, 1, 1, x] - 
     428*G[0, 1, 1, 1, 0, 0, x] - 136*G[0, 1, 1, 1, 0, 1, x] - 
     136*G[0, 1, 1, 1, 1, 0, x] + 532*G[0, 1, 1, 1, 1, 1, x] + 
     92*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 1, x] - 
     8*G[1, 0, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 0, 1, 1, x] - 
     32*G[1, 0, 0, 1, 0, 0, x] - 80*G[1, 0, 0, 1, 0, 1, x] - 
     80*G[1, 0, 0, 1, 1, 0, x] + 132*G[1, 0, 1, 0, 0, 0, x] - 
     112*G[1, 0, 1, 0, 0, 1, x] - 112*G[1, 0, 1, 0, 1, 0, x] - 
     76*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] - 
     88*G[1, 0, 1, 1, 0, 1, x] - 88*G[1, 0, 1, 1, 1, 0, x] + 
     220*G[1, 0, 1, 1, 1, 1, x] + 504*G[1, 1, 0, 0, 0, 0, x] - 
     92*G[1, 1, 0, 0, 0, 1, x] - 92*G[1, 1, 0, 0, 1, 0, x] - 
     88*G[1, 1, 0, 0, 1, 1, x] - 340*G[1, 1, 0, 1, 0, 0, x] + 
     56*G[1, 1, 0, 1, 0, 1, x] + 56*G[1, 1, 0, 1, 1, 0, x] + 
     20*G[1, 1, 0, 1, 1, 1, x] - 440*G[1, 1, 1, 0, 0, 0, x] + 
     128*G[1, 1, 1, 0, 1, 1, x] - 76*G[1, 1, 1, 1, 0, 0, x] + 
     288*G[1, 1, 1, 1, 0, 1, x] + 288*G[1, 1, 1, 1, 1, 0, x] + 
     84*G[1, 1, 1, 1, 1, 1, x] + (49/90 - ((5*I)/3)*Pi - (5*G[0, x])/6 - 
       (5*G[1, x])/2)*Log[mu2/s]^5*RATIO[x^(-1)] + 
     (5*Log[mu2/s]^6*RATIO[x^(-1)])/18 + Log[mu2/s]^4*
      ((11*Pi^2)/4 + (11*G[0, x])/4 - (11*G[1, x])/4 + (11*G[0, 0, x])/2 - 
       (11*G[0, 1, x])/2 - (11*G[1, 0, x])/2 + (11*G[1, 1, x])/2 + 
       (-61/72 + ((35*I)/6)*Pi + Pi^2/18 + (7*G[0, x])/9 + 
         ((11*I)/3)*Pi*G[0, x] + (7*G[1, x])/3 + ((7*I)/3)*Pi*G[1, x] + 
         (47*G[0, 1, x])/6 + (47*G[1, 0, x])/6 + 7*G[1, 1, x])*
        RATIO[x^(-1)] + ((-11*Pi^2)/8 - (11*G[0, 0, x])/4 + 
         (11*G[0, 1, x])/4 + (11*G[1, 0, x])/4 - (11*G[1, 1, x])/4)*
        RATIO[x]) - (24571*Zeta[3])/108 + ((1729*I)/6)*Pi*Zeta[3] - 
     (290*Pi^2*Zeta[3])/9 - ((131*I)/3)*Pi^3*Zeta[3] + 
     (400*G[0, x]*Zeta[3])/9 - ((346*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (112*Pi^2*G[0, x]*Zeta[3])/3 - (2251*G[1, x]*Zeta[3])/9 + 
     ((244*I)/3)*Pi*G[1, x]*Zeta[3] + (308*Pi^2*G[1, x]*Zeta[3])/3 - 
     (626*G[0, 0, x]*Zeta[3])/9 - ((1448*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     (1228*G[0, 1, x]*Zeta[3])/9 + ((140*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (2348*G[1, 0, x]*Zeta[3])/9 - ((496*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (2984*G[1, 1, x]*Zeta[3])/9 - ((140*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
     684*G[0, 0, 0, x]*Zeta[3] + (1540*G[0, 0, 1, x]*Zeta[3])/3 + 
     (1564*G[0, 1, 0, x]*Zeta[3])/3 - (1868*G[0, 1, 1, x]*Zeta[3])/3 + 
     (616*G[1, 0, 0, x]*Zeta[3])/3 - (164*G[1, 0, 1, x]*Zeta[3])/3 - 
     (908*G[1, 1, 0, x]*Zeta[3])/3 + 464*G[1, 1, 1, x]*Zeta[3] + 
     328*Zeta[3]^2 + Log[mu2/s]^3*(((-4*I)/3)*Pi - (83*Pi^2)/18 - 
       ((7*I)/3)*Pi^3 - (35*G[0, x])/18 - ((7*I)/3)*Pi*G[0, x] - 
       (19*Pi^2*G[0, x])/3 + (11*G[1, x])/18 + ((7*I)/3)*Pi*G[1, x] - 
       11*Pi^2*G[1, x] - (161*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + 
       (41*G[0, 1, x])/9 + ((14*I)/3)*Pi*G[0, 1, x] + (41*G[1, 0, x])/9 + 
       ((14*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/9 - 
       ((14*I)/3)*Pi*G[1, 1, x] - 30*G[0, 0, 0, x] + (10*G[0, 0, 1, x])/3 + 
       (10*G[0, 1, 0, x])/3 + (70*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + 
       (94*G[1, 0, 1, x])/3 + (94*G[1, 1, 0, x])/3 - 58*G[1, 1, 1, x] + 
       (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(-2213/54 + ((718*I)/27)*Pi - (61*Pi^2)/18 + 
         (5*I)*Pi^3 + (397*G[0, x])/18 - ((70*I)/3)*Pi*G[0, x] - 
         (5*Pi^2*G[0, x])/6 + (214*G[1, x])/27 + (173*Pi^2*G[1, x])/18 - 
         (154*G[0, 0, x])/9 + (4*I)*Pi*G[0, 0, x] - (28*G[0, 1, x])/3 - 
         ((28*I)/3)*Pi*G[0, 1, x] - (28*G[1, 0, x])/3 - (4*I)*Pi*G[1, 0, x] + 
         (50*G[0, 0, 0, x])/3 - (38*G[0, 0, 1, x])/3 - (38*G[0, 1, 0, x])/3 - 
         28*G[0, 1, 1, x] + (2*G[1, 0, 0, x])/3 - 36*G[1, 0, 1, x] - 
         36*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - (124*Zeta[3])/9) + 
       RATIO[x]*((83*Pi^2)/36 + ((7*I)/6)*Pi^3 + (19*Pi^2*G[0, x])/6 + 
         (11*Pi^2*G[1, x])/2 + (83*G[0, 0, x])/18 + ((7*I)/3)*Pi*G[0, 0, x] - 
         (83*G[0, 1, x])/18 - ((7*I)/3)*Pi*G[0, 1, x] - (83*G[1, 0, x])/18 - 
         ((7*I)/3)*Pi*G[1, 0, x] + (83*G[1, 1, x])/18 + 
         ((7*I)/3)*Pi*G[1, 1, x] + 15*G[0, 0, 0, x] - (5*G[0, 0, 1, x])/3 - 
         (5*G[0, 1, 0, x])/3 - (35*G[0, 1, 1, x])/3 + (7*G[1, 0, 0, x])/3 - 
         (47*G[1, 0, 1, x])/3 - (47*G[1, 1, 0, x])/3 + 29*G[1, 1, 1, x] - 
         4*Zeta[3]) + 8*Zeta[3]) + Log[mu2/s]^2*(((9*I)/2)*Pi - 
       (901*Pi^2)/36 + ((43*I)/6)*Pi^3 - (869*Pi^4)/180 - (1157*G[0, x])/36 - 
       (15*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/36 + ((49*I)/3)*Pi^3*G[0, x] + 
       (1319*G[1, x])/36 + (14*I)*Pi*G[1, x] + (343*Pi^2*G[1, x])/36 - 
       ((7*I)/3)*Pi^3*G[1, x] - (671*G[0, 0, x])/18 + (52*I)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/6 + (253*G[0, 1, x])/9 - I*Pi*G[0, 1, x] + 
       (43*Pi^2*G[0, 1, x])/2 + (253*G[1, 0, x])/9 - (49*I)*Pi*G[1, 0, x] + 
       (169*Pi^2*G[1, 0, x])/6 - (287*G[1, 1, x])/18 - (2*I)*Pi*G[1, 1, x] + 
       (53*Pi^2*G[1, 1, x])/2 + (301*G[0, 0, 0, x])/3 + 
       (76*I)*Pi*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 - 
       (22*I)*Pi*G[0, 0, 1, x] + (16*G[0, 1, 0, x])/3 - 
       (70*I)*Pi*G[0, 1, 0, x] - 20*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] - 
       (98*G[1, 0, 0, x])/3 - (48*I)*Pi*G[1, 0, 0, x] - 30*G[1, 0, 1, x] - 
       (6*I)*Pi*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + (42*I)*Pi*G[1, 1, 0, x] + 
       (5*G[1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, x] + 114*G[0, 0, 0, 0, x] + 
       52*G[0, 0, 0, 1, x] + 52*G[0, 0, 1, 0, x] - 84*G[0, 0, 1, 1, x] + 
       8*G[0, 1, 0, 0, x] - 88*G[0, 1, 0, 1, x] - 88*G[0, 1, 1, 0, x] + 
       34*G[0, 1, 1, 1, x] + 34*G[1, 0, 0, 0, x] - 68*G[1, 0, 0, 1, x] - 
       68*G[1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
       48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 234*G[1, 1, 1, 1, x] + 
       RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 + (50*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 
         50*G[0, 0, x] - I*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + 
         I*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
         3*G[0, 1, 0, x] + G[1, 0, 0, x] - 2*Zeta[3]) - 54*Zeta[3] - 
       (70*I)*Pi*Zeta[3] - 44*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
       RATIO[x]*((887*Pi^2)/72 + ((3*I)/4)*Pi^3 + (1541*Pi^4)/360 - 
         (127*Pi^2*G[0, x])/36 - ((73*I)/6)*Pi^3*G[0, x] - 
         (77*Pi^2*G[1, x])/36 + ((31*I)/6)*Pi^3*G[1, x] + 
         (887*G[0, 0, x])/36 + ((3*I)/2)*Pi*G[0, 0, x] + 
         (49*Pi^2*G[0, 0, x])/12 - (887*G[0, 1, x])/36 - 
         ((3*I)/2)*Pi*G[0, 1, x] - (43*Pi^2*G[0, 1, x])/4 - 
         (887*G[1, 0, x])/36 - ((3*I)/2)*Pi*G[1, 0, x] - 
         (217*Pi^2*G[1, 0, x])/12 + (887*G[1, 1, x])/36 + 
         ((3*I)/2)*Pi*G[1, 1, x] - (53*Pi^2*G[1, 1, x])/4 - 
         (133*G[0, 0, 0, x])/6 - (62*I)*Pi*G[0, 0, 0, x] + 
         (59*G[0, 0, 1, x])/6 + (11*I)*Pi*G[0, 0, 1, x] + 
         (59*G[0, 1, 0, x])/6 + (59*I)*Pi*G[0, 1, 0, x] + 
         (5*G[0, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, x] + (65*G[1, 0, 0, x])/
          6 + (48*I)*Pi*G[1, 0, 0, x] + (3*G[1, 0, 1, x])/2 + 
         (3*I)*Pi*G[1, 0, 1, x] + (3*G[1, 1, 0, x])/2 - 
         (45*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/6 - 
         (6*I)*Pi*G[1, 1, 1, x] - 81*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 
         26*G[0, 0, 1, 0, x] + 42*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] + 
         44*G[0, 1, 0, 1, x] + 44*G[0, 1, 1, 0, x] - 17*G[0, 1, 1, 1, x] + 
         7*G[1, 0, 0, 0, x] + 34*G[1, 0, 0, 1, x] + 34*G[1, 0, 1, 0, x] + 
         16*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] - 117*G[1, 1, 1, 1, x] - Zeta[3] + 
         (59*I)*Pi*Zeta[3] + 46*G[0, x]*Zeta[3] - 36*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-45451/162 + ((2096*I)/27)*Pi - (1015*Pi^2)/72 - 
         ((5*I)/2)*Pi^3 - (19*Pi^4)/120 + (3077*G[0, x])/18 - 
         ((718*I)/9)*Pi*G[0, x] + (26*Pi^2*G[0, x])/3 - (13*I)*Pi^3*G[0, x] + 
         (800*G[1, x])/27 - (145*Pi^2*G[1, x])/6 - (10*I)*Pi^3*G[1, x] - 
         (733*G[0, 0, x])/6 + (70*I)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/3 - 
         (214*G[0, 1, x])/9 - (125*Pi^2*G[0, 1, x])/6 - (214*G[1, 0, x])/9 - 
         ((166*I)/3)*Pi*G[1, 0, x] - (149*Pi^2*G[1, 0, x])/6 - 
         (100*Pi^2*G[1, 1, x])/3 + (280*G[0, 0, 0, x])/3 - 
         (68*I)*Pi*G[0, 0, 0, x] + 28*G[0, 0, 1, x] + 
         (28*I)*Pi*G[0, 0, 1, x] + 28*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] - (221*G[1, 0, 0, x])/3 + 
         (24*I)*Pi*G[1, 0, 0, x] + (139*G[1, 0, 1, x])/3 + 
         (139*G[1, 1, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, x] - 
         (139*G[1, 1, 1, x])/3 - (6*I)*Pi*G[1, 1, 1, x] - 
         100*G[0, 0, 0, 0, x] - 18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] + 
         84*G[0, 0, 1, 1, x] - 34*G[0, 1, 0, 0, x] + 96*G[0, 1, 0, 1, x] + 
         96*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 
         54*G[1, 0, 0, 1, x] + 54*G[1, 0, 1, 0, x] + 54*G[1, 0, 1, 1, x] + 
         28*G[1, 1, 0, 0, x] + 78*G[1, 1, 0, 1, x] + 78*G[1, 1, 1, 0, x] - 
         108*G[1, 1, 1, 1, x] + (364*Zeta[3])/9 + ((124*I)/3)*Pi*Zeta[3] + 
         (68*G[0, x]*Zeta[3])/3 + 70*G[1, x]*Zeta[3])) + 
     RATIO[(1 - x)^(-1)]*(((-7801*I)/216)*Pi^3 + (3133*Pi^4)/540 + 
       ((31*I)/30)*Pi^5 + ((48497*I)/108)*Pi*G[0, x] - 
       (25019*Pi^2*G[0, x])/216 - ((20*I)/9)*Pi^3*G[0, x] + 
       (79*Pi^4*G[0, x])/45 - ((37*I)/3)*Pi^3*G[1, x] + 
       (17*Pi^4*G[1, x])/90 + (48497*G[0, 0, x])/108 - 
       ((8429*I)/36)*Pi*G[0, 0, x] + (290*Pi^2*G[0, 0, x])/9 + 
       ((13*I)/6)*Pi^3*G[0, 0, x] - ((17*I)/4)*Pi*G[0, 1, x] - 
       8*Pi^2*G[0, 1, x] - ((11*I)/2)*Pi^3*G[0, 1, x] + 
       ((1912*I)/9)*Pi*G[1, 0, x] - (467*Pi^2*G[1, 0, x])/9 - 
       ((19*I)/6)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] - 
       (4237*G[0, 0, 0, x])/9 + (134*I)*Pi*G[0, 0, 0, x] + 
       (116*Pi^2*G[0, 0, 0, x])/3 - (17*G[0, 0, 1, x])/4 - 
       (22*I)*Pi*G[0, 0, 1, x] + (215*Pi^2*G[0, 0, 1, x])/6 - 
       (17*G[0, 1, 0, x])/4 - ((290*I)/3)*Pi*G[0, 1, 0, x] + 
       (151*Pi^2*G[0, 1, 0, x])/6 + (5*I)*Pi*G[0, 1, 1, x] + 
       (31*Pi^2*G[0, 1, 1, x])/3 + (1912*G[1, 0, 0, x])/9 - 
       ((284*I)/3)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/2 + 
       (7*I)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 + 
       (81*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 322*G[0, 0, 0, 0, x] - 
       (18*I)*Pi*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] + 
       28*G[0, 0, 1, 0, x] - (18*I)*Pi*G[0, 0, 1, 0, x] - 
       53*G[0, 0, 1, 1, x] + (10*I)*Pi*G[0, 0, 1, 1, x] - 
       (314*G[0, 1, 0, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, 0, x] + 
       5*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] + 
       (28*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] - 
       (604*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] + 
       7*G[1, 0, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + 
       (6*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       81*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
       116*G[0, 0, 0, 0, 0, x] - 102*G[0, 0, 0, 0, 1, x] - 
       102*G[0, 0, 0, 1, 0, x] + 66*G[0, 0, 0, 1, 1, x] - 
       14*G[0, 0, 1, 0, 0, x] - 40*G[0, 0, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 0, x] + 102*G[0, 0, 1, 1, 1, x] + 
       66*G[0, 1, 0, 0, 0, x] - 74*G[0, 1, 0, 0, 1, x] - 
       74*G[0, 1, 0, 1, 0, x] + 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
       6*G[0, 1, 1, 1, 0, x] + 2*G[1, 0, 0, 0, 0, x] + 
       12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
       12*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 1, 0, 0, x] + (7801*Zeta[3])/36 + ((14*I)/3)*Pi*Zeta[3] - 
       27*Pi^2*Zeta[3] - 36*G[0, x]*Zeta[3] - ((128*I)/3)*Pi*G[0, x]*
        Zeta[3] + 74*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
       (488*G[0, 0, x]*Zeta[3])/3 + 20*G[0, 1, x]*Zeta[3] + 
       8*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] - 134*Zeta[5]) - 
     (274*Zeta[5])/3 - (984*I)*Pi*Zeta[5] - 452*G[0, x]*Zeta[5] - 
     262*G[1, x]*Zeta[5] + Log[mu2/s]*(((334*I)/9)*Pi - (5473*Pi^2)/54 + 
       ((94*I)/3)*Pi^3 - (6817*Pi^4)/540 - ((481*I)/90)*Pi^5 - 
       (3469*G[0, x])/27 - ((134*I)/3)*Pi*G[0, x] - (1823*Pi^2*G[0, x])/108 - 
       ((127*I)/6)*Pi^3*G[0, x] + (59*Pi^4*G[0, x])/10 + (4471*G[1, x])/27 + 
       (60*I)*Pi*G[1, x] + (305*Pi^2*G[1, x])/108 + ((215*I)/6)*Pi^3*
        G[1, x] + (281*Pi^4*G[1, x])/30 - (5995*G[0, 0, x])/54 + 
       (191*I)*Pi*G[0, 0, x] - (1181*Pi^2*G[0, 0, x])/18 - 
       ((167*I)/3)*Pi^3*G[0, 0, x] + (3527*G[0, 1, x])/27 - 
       (3*I)*Pi*G[0, 1, x] - (41*Pi^2*G[0, 1, x])/2 + 
       (37*I)*Pi^3*G[0, 1, x] + (3527*G[1, 0, x])/27 - 
       (186*I)*Pi*G[1, 0, x] + (971*Pi^2*G[1, 0, x])/18 - 
       ((13*I)/3)*Pi^3*G[1, 0, x] - (7771*G[1, 1, x])/54 - I*Pi*G[1, 1, x] - 
       (151*Pi^2*G[1, 1, x])/6 - (25*I)*Pi^3*G[1, 1, x] + 
       (1492*G[0, 0, 0, x])/9 - (154*I)*Pi*G[0, 0, 0, x] - 
       (5*Pi^2*G[0, 0, 0, x])/3 + (898*G[0, 0, 1, x])/9 - 
       (30*I)*Pi*G[0, 0, 1, x] - 19*Pi^2*G[0, 0, 1, x] + 
       (898*G[0, 1, 0, x])/9 + (150*I)*Pi*G[0, 1, 0, x] - 
       7*Pi^2*G[0, 1, 0, x] - 159*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - 
       (241*Pi^2*G[0, 1, 1, x])/3 - (1435*G[1, 0, 0, x])/9 + 
       (208*I)*Pi*G[1, 0, 0, x] + (Pi^2*G[1, 0, 0, x])/3 - 
       (745*G[1, 0, 1, x])/9 + (30*I)*Pi*G[1, 0, 1, x] - 
       (107*Pi^2*G[1, 0, 1, x])/3 - (745*G[1, 1, 0, x])/9 - 
       (214*I)*Pi*G[1, 1, 0, x] - (203*Pi^2*G[1, 1, 0, x])/3 + 
       (341*G[1, 1, 1, x])/3 - (14*I)*Pi*G[1, 1, 1, x] + 
       3*Pi^2*G[1, 1, 1, x] - 442*G[0, 0, 0, 0, x] - 
       (324*I)*Pi*G[0, 0, 0, 0, x] + (262*G[0, 0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (262*G[0, 0, 1, 0, x])/3 + 
       (300*I)*Pi*G[0, 0, 1, 0, x] - 128*G[0, 0, 1, 1, x] + 
       (418*G[0, 1, 0, 0, x])/3 + (304*I)*Pi*G[0, 1, 0, 0, x] + 
       (76*I)*Pi*G[0, 1, 0, 1, x] - (300*I)*Pi*G[0, 1, 1, 0, x] + 
       64*G[0, 1, 1, 1, x] - (60*I)*Pi*G[0, 1, 1, 1, x] + 
       (1156*G[1, 0, 0, 0, x])/3 + (68*I)*Pi*G[1, 0, 0, 0, x] - 
       112*G[1, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] - 
       112*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 0, x] + 
       202*G[1, 0, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, 1, x] - 
       (868*G[1, 1, 0, 0, x])/3 - (144*I)*Pi*G[1, 1, 0, 0, x] + 
       (406*G[1, 1, 0, 1, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, x] + 
       (406*G[1, 1, 1, 0, x])/3 + (132*I)*Pi*G[1, 1, 1, 0, x] - 
       (458*G[1, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, 1, x] - 
       316*G[0, 0, 0, 0, 0, x] - 236*G[0, 0, 0, 0, 1, x] - 
       236*G[0, 0, 0, 1, 0, x] + 136*G[0, 0, 0, 1, 1, x] + 
       44*G[0, 0, 1, 0, 0, x] + 152*G[0, 0, 1, 0, 1, x] + 
       152*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
       208*G[0, 1, 0, 0, 0, x] + 80*G[0, 1, 0, 0, 1, x] + 
       80*G[0, 1, 0, 1, 0, x] + 172*G[0, 1, 0, 1, 1, x] - 
       320*G[0, 1, 1, 0, 0, x] + 196*G[0, 1, 1, 0, 1, x] + 
       196*G[0, 1, 1, 1, 0, x] - 324*G[0, 1, 1, 1, 1, x] - 
       76*G[1, 0, 0, 0, 0, x] + 76*G[1, 0, 0, 0, 1, x] + 
       76*G[1, 0, 0, 1, 0, x] + 80*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 104*G[1, 0, 1, 0, 1, x] + 
       104*G[1, 0, 1, 1, 0, x] - 72*G[1, 0, 1, 1, 1, x] - 
       256*G[1, 1, 0, 0, 0, x] + 120*G[1, 1, 0, 0, 1, x] + 
       120*G[1, 1, 0, 1, 0, x] - 28*G[1, 1, 0, 1, 1, x] + 
       304*G[1, 1, 1, 0, 0, x] - 76*G[1, 1, 1, 0, 1, x] - 
       76*G[1, 1, 1, 1, 0, x] - 396*G[1, 1, 1, 1, 1, x] - (1045*Zeta[3])/9 + 
       (186*I)*Pi*Zeta[3] - (154*Pi^2*Zeta[3])/3 + (244*G[0, x]*Zeta[3])/3 + 
       (372*I)*Pi*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] - 
       (28*I)*Pi*G[1, x]*Zeta[3] + 312*G[0, 0, x]*Zeta[3] - 
       272*G[0, 1, x]*Zeta[3] - 152*G[1, 0, x]*Zeta[3] + 
       128*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-145*I)/9)*Pi^3 - 
         (11*Pi^4)/9 + ((2168*I)/9)*Pi*G[0, x] - (424*Pi^2*G[0, x])/9 + 
         (I/3)*Pi^3*G[0, x] + I*Pi^3*G[1, x] + (2168*G[0, 0, x])/9 - 
         (113*I)*Pi*G[0, 0, x] - (52*Pi^2*G[0, 0, x])/3 + 
         (3*I)*Pi*G[0, 1, x] - (23*Pi^2*G[0, 1, x])/3 + 
         ((299*I)/3)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] - 216*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + 3*G[0, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (299*G[1, 0, 0, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
         32*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] - 
         52*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] + (290*Zeta[3])/3 - (10*I)*Pi*Zeta[3] + 
         32*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
       RATIO[x]*((5573*Pi^2)/108 - (2*I)*Pi^3 + (461*Pi^4)/216 + 
         ((137*I)/36)*Pi^5 + (499*Pi^2*G[0, x])/108 + ((17*I)/6)*Pi^3*
          G[0, x] - (317*Pi^4*G[0, x])/60 - (769*Pi^2*G[1, x])/108 - 
         ((59*I)/6)*Pi^3*G[1, x] - (159*Pi^4*G[1, x])/20 + 
         (5573*G[0, 0, x])/54 - (4*I)*Pi*G[0, 0, x] + (569*Pi^2*G[0, 0, x])/
          36 + ((287*I)/6)*Pi^3*G[0, 0, x] - (5573*G[0, 1, x])/54 + 
         (4*I)*Pi*G[0, 1, x] + (41*Pi^2*G[0, 1, x])/12 - 
         ((85*I)/2)*Pi^3*G[0, 1, x] - (5573*G[1, 0, x])/54 + 
         (4*I)*Pi*G[1, 0, x] - (365*Pi^2*G[1, 0, x])/36 - 
         ((35*I)/6)*Pi^3*G[1, 0, x] + (5573*G[1, 1, x])/54 - 
         (4*I)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/12 + 
         ((49*I)/2)*Pi^3*G[1, 1, x] - (185*G[0, 0, 0, x])/9 + 
         (14*I)*Pi*G[0, 0, 0, x] + (29*Pi^2*G[0, 0, 0, x])/6 - 
         (589*G[0, 0, 1, x])/18 + (37*I)*Pi*G[0, 0, 1, x] + 
         (19*Pi^2*G[0, 0, 1, x])/2 - (589*G[0, 1, 0, x])/18 - 
         (31*I)*Pi*G[0, 1, 0, x] - (9*Pi^2*G[0, 1, 0, x])/2 + 
         86*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
         (241*Pi^2*G[0, 1, 1, x])/6 + (140*G[1, 0, 0, x])/9 - 
         (28*I)*Pi*G[1, 0, 0, x] - (97*Pi^2*G[1, 0, 0, x])/6 + 
         (679*G[1, 0, 1, x])/18 - (23*I)*Pi*G[1, 0, 1, x] + 
         (107*Pi^2*G[1, 0, 1, x])/6 + (679*G[1, 1, 0, x])/18 + 
         (45*I)*Pi*G[1, 1, 0, x] + (323*Pi^2*G[1, 1, 0, x])/6 - 
         91*G[1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, x] - (3*Pi^2*G[1, 1, 1, x])/
          2 + 129*G[0, 0, 0, 0, x] + (282*I)*Pi*G[0, 0, 0, 0, x] - 
         (212*G[0, 0, 0, 1, x])/3 - (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (212*G[0, 0, 1, 0, x])/3 - (270*I)*Pi*G[0, 0, 1, 0, x] + 
         88*G[0, 0, 1, 1, x] - (224*G[0, 1, 0, 0, x])/3 - 
         (296*I)*Pi*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] - 
         (38*I)*Pi*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 
         (294*I)*Pi*G[0, 1, 1, 0, x] - 49*G[0, 1, 1, 1, x] + 
         (30*I)*Pi*G[0, 1, 1, 1, x] - (305*G[1, 0, 0, 0, x])/3 - 
         (82*I)*Pi*G[1, 0, 0, 0, x] + 52*G[1, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 0, 0, 1, x] + 52*G[1, 0, 1, 0, x] + 
         (66*I)*Pi*G[1, 0, 1, 0, x] - 78*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + (188*G[1, 1, 0, 0, x])/3 + 
         (144*I)*Pi*G[1, 1, 0, 0, x] - (62*G[1, 1, 0, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (62*G[1, 1, 1, 0, x])/3 - 
         (138*I)*Pi*G[1, 1, 1, 0, x] + (163*G[1, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 326*G[0, 0, 0, 0, 0, x] + 
         118*G[0, 0, 0, 0, 1, x] + 118*G[0, 0, 0, 1, 0, x] - 
         68*G[0, 0, 0, 1, 1, x] - 142*G[0, 0, 1, 0, 0, x] - 
         76*G[0, 0, 1, 0, 1, x] - 76*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] - 296*G[0, 1, 0, 0, 0, x] - 
         40*G[0, 1, 0, 0, 1, x] - 40*G[0, 1, 0, 1, 0, x] - 
         86*G[0, 1, 0, 1, 1, x] + 304*G[0, 1, 1, 0, 0, x] - 
         98*G[0, 1, 1, 0, 1, x] - 98*G[0, 1, 1, 1, 0, x] + 
         162*G[0, 1, 1, 1, 1, x] - 58*G[1, 0, 0, 0, 0, x] - 
         38*G[1, 0, 0, 0, 1, x] - 38*G[1, 0, 0, 1, 0, x] - 
         40*G[1, 0, 0, 1, 1, x] + 50*G[1, 0, 1, 0, 0, x] - 
         52*G[1, 0, 1, 0, 1, x] - 52*G[1, 0, 1, 1, 0, x] + 
         36*G[1, 0, 1, 1, 1, x] + 248*G[1, 1, 0, 0, 0, x] - 
         60*G[1, 1, 0, 0, 1, x] - 60*G[1, 1, 0, 1, 0, x] + 
         14*G[1, 1, 0, 1, 1, x] - 224*G[1, 1, 1, 0, 0, x] + 
         38*G[1, 1, 1, 0, 1, x] + 38*G[1, 1, 1, 1, 0, x] + 
         198*G[1, 1, 1, 1, 1, x] - (869*Zeta[3])/18 - (71*I)*Pi*Zeta[3] + 
         (17*Pi^2*Zeta[3])/3 + (52*G[0, x]*Zeta[3])/3 - (306*I)*Pi*G[0, x]*
          Zeta[3] - 24*G[1, x]*Zeta[3] + (62*I)*Pi*G[1, x]*Zeta[3] - 
         324*G[0, 0, x]*Zeta[3] + 280*G[0, 1, x]*Zeta[3] + 
         172*G[1, 0, x]*Zeta[3] - 136*G[1, 1, x]*Zeta[3] - 392*Zeta[5]) + 
       RATIO[x^(-1)]*(-944255/972 + ((11648*I)/81)*Pi - (7679*Pi^2)/324 - 
         ((173*I)/27)*Pi^3 + (217*Pi^4)/135 - ((43*I)/60)*Pi^5 + 
         (50635*G[0, x])/81 - ((4192*I)/27)*Pi*G[0, x] + 
         (871*Pi^2*G[0, x])/36 + (5*I)*Pi^3*G[0, x] + (29*Pi^4*G[0, x])/120 + 
         (6464*G[1, x])/81 - (20*I)*Pi*G[1, x] - (1325*Pi^2*G[1, x])/27 + 
         ((131*I)/18)*Pi^3*G[1, x] - (287*Pi^4*G[1, x])/40 - 
         (3941*G[0, 0, x])/9 + ((1436*I)/9)*Pi*G[0, 0, x] - 
         (43*Pi^2*G[0, 0, x])/3 + (22*I)*Pi^3*G[0, 0, x] - 
         (1600*G[0, 1, x])/27 + (145*Pi^2*G[0, 1, x])/3 + 
         ((56*I)/3)*Pi^3*G[0, 1, x] - (1600*G[1, 0, x])/27 - 
         ((392*I)/3)*Pi*G[1, 0, x] + (268*Pi^2*G[1, 0, x])/3 + 
         ((82*I)/3)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         44*Pi^2*G[1, 1, x] + ((10*I)/3)*Pi^3*G[1, 1, x] + 
         (1069*G[0, 0, 0, x])/3 - (140*I)*Pi*G[0, 0, 0, x] - 
         (37*Pi^2*G[0, 0, 0, x])/3 + (428*G[0, 0, 1, x])/9 + 
         (77*Pi^2*G[0, 0, 1, x])/3 + (428*G[0, 1, 0, x])/9 + 
         ((332*I)/3)*Pi*G[0, 1, 0, x] + (97*Pi^2*G[0, 1, 0, x])/3 + 
         (196*Pi^2*G[0, 1, 1, x])/3 - (1636*G[1, 0, 0, x])/9 + 
         ((188*I)/3)*Pi*G[1, 0, 0, x] + (31*Pi^2*G[1, 0, 0, x])/3 + 
         (296*G[1, 0, 1, x])/3 + 36*Pi^2*G[1, 0, 1, x] + 
         (296*G[1, 1, 0, x])/3 - ((131*I)/3)*Pi*G[1, 1, 0, x] + 
         (190*Pi^2*G[1, 1, 0, x])/3 - (320*G[1, 1, 1, x])/3 + 
         (116*Pi^2*G[1, 1, 1, x])/3 - (812*G[0, 0, 0, 0, x])/3 + 
         (248*I)*Pi*G[0, 0, 0, 0, x] - 56*G[0, 0, 0, 1, x] - 
         (56*I)*Pi*G[0, 0, 0, 1, x] - 56*G[0, 0, 1, 0, x] - 
         (72*I)*Pi*G[0, 0, 1, 0, x] + (442*G[0, 1, 0, 0, x])/3 - 
         (104*I)*Pi*G[0, 1, 0, 0, x] - (278*G[0, 1, 0, 1, x])/3 - 
         (278*G[0, 1, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 1, 0, x] + 
         (278*G[0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, x] + 
         (692*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] - 
         (62*G[1, 0, 0, 1, x])/3 - (62*G[1, 0, 1, 0, x])/3 - 
         (68*I)*Pi*G[1, 0, 1, 0, x] - 72*G[1, 0, 1, 1, x] + 
         (56*I)*Pi*G[1, 0, 1, 1, x] - (44*G[1, 1, 0, 0, x])/3 + 
         (36*I)*Pi*G[1, 1, 0, 0, x] - (365*G[1, 1, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 0, 1, x] - (365*G[1, 1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (643*G[1, 1, 1, 1, x])/3 + 
         300*G[0, 0, 0, 0, 0, x] + 148*G[0, 0, 0, 0, 1, x] + 
         148*G[0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 1, 1, x] + 
         132*G[0, 0, 1, 0, 0, x] - 168*G[0, 0, 1, 0, 1, x] - 
         168*G[0, 0, 1, 1, 0, x] + 16*G[0, 1, 0, 0, 0, x] - 
         52*G[0, 1, 0, 0, 1, x] - 52*G[0, 1, 0, 1, 0, x] - 
         140*G[0, 1, 0, 1, 1, x] - 180*G[0, 1, 1, 0, 1, x] - 
         180*G[0, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, x] + 
         44*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] - 104*G[1, 0, 0, 1, 1, x] - 
         64*G[1, 0, 1, 0, 0, x] - 112*G[1, 0, 1, 0, 1, x] - 
         112*G[1, 0, 1, 1, 0, x] + 60*G[1, 0, 1, 1, 1, x] + 
         144*G[1, 1, 0, 0, 0, x] - 164*G[1, 1, 0, 0, 1, x] - 
         164*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
         116*G[1, 1, 1, 0, 0, x] - 48*G[1, 1, 1, 0, 1, x] - 
         48*G[1, 1, 1, 1, 0, x] + 264*G[1, 1, 1, 1, 1, x] + 
         (1189*Zeta[3])/3 - ((932*I)/3)*Pi*Zeta[3] + (113*Pi^2*Zeta[3])/9 - 
         (980*G[0, x]*Zeta[3])/9 - ((136*I)/3)*Pi*G[0, x]*Zeta[3] - 
         376*G[1, x]*Zeta[3] - ((416*I)/3)*Pi*G[1, x]*Zeta[3] - 
         8*G[0, 0, x]*Zeta[3] - (260*G[0, 1, x]*Zeta[3])/3 + 
         (100*G[1, 0, x]*Zeta[3])/3 - 184*G[1, 1, x]*Zeta[3] - 242*Zeta[5]) + 
       496*Zeta[5]) + RATIO[x]*((55345*Pi^2)/648 - (10*I)*Pi^3 + 
       (31979*Pi^4)/6480 - ((29*I)/36)*Pi^5 - (733*Pi^6)/30240 + 
       (13337*Pi^2*G[0, x])/648 + ((179*I)/24)*Pi^3*G[0, x] - 
       (1109*Pi^4*G[0, x])/360 - ((319*I)/60)*Pi^5*G[0, x] - 
       (4693*Pi^2*G[1, x])/324 - ((175*I)/12)*Pi^3*G[1, x] - 
       (61*Pi^4*G[1, x])/90 - ((113*I)/60)*Pi^5*G[1, x] + 
       (55345*G[0, 0, x])/324 - (20*I)*Pi*G[0, 0, x] + 
       (737*Pi^2*G[0, 0, x])/72 - ((95*I)/12)*Pi^3*G[0, 0, x] - 
       (799*Pi^4*G[0, 0, x])/240 - (55345*G[0, 1, x])/324 + 
       (20*I)*Pi*G[0, 1, x] - (371*Pi^2*G[0, 1, x])/54 + 
       ((229*I)/12)*Pi^3*G[0, 1, x] + (4939*Pi^4*G[0, 1, x])/240 - 
       (55345*G[1, 0, x])/324 + (20*I)*Pi*G[1, 0, x] - 
       (169*Pi^2*G[1, 0, x])/4 + ((131*I)/12)*Pi^3*G[1, 0, x] + 
       (2539*Pi^4*G[1, 0, x])/240 + (55345*G[1, 1, x])/324 - 
       (20*I)*Pi*G[1, 1, x] - (1303*Pi^2*G[1, 1, x])/216 - 
       ((85*I)/12)*Pi^3*G[1, 1, x] - (609*Pi^4*G[1, 1, x])/80 - 
       (643*G[0, 0, 0, x])/54 + (18*I)*Pi*G[0, 0, 0, x] - 
       (1565*Pi^2*G[0, 0, 0, x])/36 - ((166*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (3005*G[0, 0, 1, x])/27 + ((169*I)/2)*Pi*G[0, 0, 1, x] - 
       (139*Pi^2*G[0, 0, 1, x])/4 + ((457*I)/6)*Pi^3*G[0, 0, 1, x] - 
       (3005*G[0, 1, 0, x])/27 - (59*I)*Pi*G[0, 1, 0, x] + 
       (41*Pi^2*G[0, 1, 0, x])/36 + ((101*I)/6)*Pi^3*G[0, 1, 0, x] + 
       (469*G[0, 1, 1, x])/2 - ((87*I)/2)*Pi*G[0, 1, 1, x] + 
       (463*Pi^2*G[0, 1, 1, x])/36 - ((182*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (2603*G[1, 0, 0, x])/108 - ((129*I)/4)*Pi*G[1, 0, 0, x] + 
       (901*Pi^2*G[1, 0, 0, x])/36 - ((65*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (10703*G[1, 0, 1, x])/108 - ((281*I)/4)*Pi*G[1, 0, 1, x] + 
       (1069*Pi^2*G[1, 0, 1, x])/36 - ((43*I)/6)*Pi^3*G[1, 0, 1, x] + 
       (10703*G[1, 1, 0, x])/108 + ((293*I)/4)*Pi*G[1, 1, 0, x] + 
       (509*Pi^2*G[1, 1, 0, x])/36 - ((47*I)/6)*Pi^3*G[1, 1, 0, x] - 
       (8003*G[1, 1, 1, x])/36 + ((117*I)/4)*Pi*G[1, 1, 1, x] - 
       (233*Pi^2*G[1, 1, 1, x])/36 + ((65*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (160*G[0, 0, 0, 0, x])/3 - (41*I)*Pi*G[0, 0, 0, 0, x] - 
       (209*Pi^2*G[0, 0, 0, 0, x])/6 - (133*G[0, 0, 0, 1, x])/9 + 
       (16*I)*Pi*G[0, 0, 0, 1, x] - (26*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (133*G[0, 0, 1, 0, x])/9 + (63*I)*Pi*G[0, 0, 1, 0, x] + 
       (241*Pi^2*G[0, 0, 1, 0, x])/3 + 132*G[0, 0, 1, 1, x] - 
       (24*I)*Pi*G[0, 0, 1, 1, x] - (88*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (554*G[0, 1, 0, 0, x])/9 + (86*I)*Pi*G[0, 1, 0, 0, x] + 
       (284*Pi^2*G[0, 1, 0, 0, x])/3 + (635*G[0, 1, 0, 1, x])/18 - 
       (37*I)*Pi*G[0, 1, 0, 1, x] - (77*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (635*G[0, 1, 1, 0, x])/18 - (94*I)*Pi*G[0, 1, 1, 0, x] - 
       (500*Pi^2*G[0, 1, 1, 0, x])/3 - (1483*G[0, 1, 1, 1, x])/9 + 
       (31*I)*Pi*G[0, 1, 1, 1, x] - (209*Pi^2*G[0, 1, 1, 1, x])/6 - 
       (989*G[1, 0, 0, 0, x])/6 + (39*I)*Pi*G[1, 0, 0, 0, x] + 
       (51*Pi^2*G[1, 0, 0, 0, x])/2 + (4213*G[1, 0, 0, 1, x])/36 - 
       (46*I)*Pi*G[1, 0, 0, 1, x] - 10*Pi^2*G[1, 0, 0, 1, x] + 
       (4213*G[1, 0, 1, 0, x])/36 - (51*I)*Pi*G[1, 0, 1, 0, x] - 
       62*Pi^2*G[1, 0, 1, 0, x] - 225*G[1, 0, 1, 1, x] + 
       (44*I)*Pi*G[1, 0, 1, 1, x] - 26*Pi^2*G[1, 0, 1, 1, x] + 
       (749*G[1, 1, 0, 0, x])/9 - (54*I)*Pi*G[1, 1, 0, 0, x] - 
       67*Pi^2*G[1, 1, 0, 0, x] - (1717*G[1, 1, 0, 1, x])/36 + 
       (37*I)*Pi*G[1, 1, 0, 1, x] + 12*Pi^2*G[1, 1, 0, 1, x] - 
       (1717*G[1, 1, 1, 0, x])/36 + (52*I)*Pi*G[1, 1, 1, 0, x] + 
       83*Pi^2*G[1, 1, 1, 0, x] + (3023*G[1, 1, 1, 1, x])/18 - 
       (21*I)*Pi*G[1, 1, 1, 1, x] + (75*Pi^2*G[1, 1, 1, 1, x])/2 - 
       (965*G[0, 0, 0, 0, 0, x])/3 - (464*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (455*G[0, 0, 0, 0, 1, x])/3 + (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (455*G[0, 0, 0, 1, 0, x])/3 + (446*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       65*G[0, 0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (413*G[0, 0, 1, 0, 0, x])/3 + (520*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 1, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - (510*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       108*G[0, 0, 1, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (446*G[0, 1, 0, 0, 0, x])/3 + (282*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] - (54*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       12*G[0, 1, 0, 1, 0, x] - (262*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       73*G[0, 1, 0, 1, 1, x] + (32*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (269*G[0, 1, 1, 0, 0, x])/3 - (392*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (85*G[0, 1, 1, 0, 1, x])/3 + (58*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (85*G[0, 1, 1, 1, 0, x])/3 + (376*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (325*G[0, 1, 1, 1, 1, x])/3 - (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (569*G[1, 0, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       49*G[1, 0, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       49*G[1, 0, 0, 1, 0, x] - (6*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       49*G[1, 0, 0, 1, 1, x] - (188*G[1, 0, 1, 0, 0, x])/3 - 
       (44*I)*Pi*G[1, 0, 1, 0, 0, x] - (121*G[1, 0, 1, 0, 1, x])/3 + 
       (42*I)*Pi*G[1, 0, 1, 0, 1, x] - (121*G[1, 0, 1, 1, 0, x])/3 + 
       (30*I)*Pi*G[1, 0, 1, 1, 0, x] + (487*G[1, 0, 1, 1, 1, x])/3 - 
       (30*I)*Pi*G[1, 0, 1, 1, 1, x] - (52*G[1, 1, 0, 0, 0, x])/3 - 
       (150*I)*Pi*G[1, 1, 0, 0, 0, x] - (298*G[1, 1, 0, 0, 1, x])/3 + 
       (30*I)*Pi*G[1, 1, 0, 0, 1, x] - (298*G[1, 1, 0, 1, 0, x])/3 + 
       (154*I)*Pi*G[1, 1, 0, 1, 0, x] + 157*G[1, 1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 1, 0, 1, 1, x] + (35*G[1, 1, 1, 0, 0, x])/3 + 
       (152*I)*Pi*G[1, 1, 1, 0, 0, x] + 61*G[1, 1, 1, 0, 1, x] - 
       (26*I)*Pi*G[1, 1, 1, 0, 1, x] + 61*G[1, 1, 1, 1, 0, x] - 
       (152*I)*Pi*G[1, 1, 1, 1, 0, x] - (409*G[1, 1, 1, 1, 1, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 604*G[0, 0, 0, 0, 0, 0, x] - 
       186*G[0, 0, 0, 0, 0, 1, x] - 186*G[0, 0, 0, 0, 1, 0, x] + 
       96*G[0, 0, 0, 0, 1, 1, x] + 268*G[0, 0, 0, 1, 0, 0, x] + 
       60*G[0, 0, 0, 1, 0, 1, x] + 60*G[0, 0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 0, 1, 1, 1, x] + 654*G[0, 0, 1, 0, 0, 0, x] + 
       8*G[0, 0, 1, 0, 0, 1, x] + 8*G[0, 0, 1, 0, 1, 0, x] + 
       74*G[0, 0, 1, 0, 1, 1, x] - 534*G[0, 0, 1, 1, 0, 0, x] + 
       100*G[0, 0, 1, 1, 0, 1, x] + 100*G[0, 0, 1, 1, 1, 0, x] - 
       98*G[0, 0, 1, 1, 1, 1, x] + 564*G[0, 1, 0, 0, 0, 0, x] + 
       14*G[0, 1, 0, 0, 0, 1, x] + 14*G[0, 1, 0, 0, 1, 0, x] - 
       28*G[0, 1, 0, 0, 1, 1, x] - 328*G[0, 1, 0, 1, 0, 0, x] + 
       106*G[0, 1, 0, 1, 0, 1, x] + 106*G[0, 1, 0, 1, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, 1, x] - 772*G[0, 1, 1, 0, 0, 0, x] + 
       76*G[0, 1, 1, 0, 0, 1, x] + 76*G[0, 1, 1, 0, 1, 0, x] + 
       80*G[0, 1, 1, 0, 1, 1, x] + 406*G[0, 1, 1, 1, 0, 0, x] + 
       68*G[0, 1, 1, 1, 0, 1, x] + 68*G[0, 1, 1, 1, 1, 0, x] - 
       266*G[0, 1, 1, 1, 1, 1, x] + 74*G[1, 0, 0, 0, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] + 
       26*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] + 
       40*G[1, 0, 0, 1, 0, 1, x] + 40*G[1, 0, 0, 1, 1, 0, x] - 
       150*G[1, 0, 1, 0, 0, 0, x] + 56*G[1, 0, 1, 0, 0, 1, x] + 
       56*G[1, 0, 1, 0, 1, 0, x] + 38*G[1, 0, 1, 0, 1, 1, x] + 
       38*G[1, 0, 1, 1, 0, 0, x] + 44*G[1, 0, 1, 1, 0, 1, x] + 
       44*G[1, 0, 1, 1, 1, 0, x] - 110*G[1, 0, 1, 1, 1, 1, x] - 
       444*G[1, 1, 0, 0, 0, 0, x] + 46*G[1, 1, 0, 0, 0, 1, x] + 
       46*G[1, 1, 0, 0, 1, 0, x] + 44*G[1, 1, 0, 0, 1, 1, x] + 
       242*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
       28*G[1, 1, 0, 1, 1, 0, x] - 10*G[1, 1, 0, 1, 1, 1, x] + 
       376*G[1, 1, 1, 0, 0, 0, x] - 64*G[1, 1, 1, 0, 1, 1, x] - 
       46*G[1, 1, 1, 1, 0, 0, x] - 144*G[1, 1, 1, 1, 0, 1, x] - 
       144*G[1, 1, 1, 1, 1, 0, x] - 42*G[1, 1, 1, 1, 1, 1, x] - 
       (14623*Zeta[3])/108 - ((681*I)/4)*Pi*Zeta[3] + (151*Pi^2*Zeta[3])/9 + 
       ((263*I)/6)*Pi^3*Zeta[3] + (1040*G[0, x]*Zeta[3])/9 + 
       (46*I)*Pi*G[0, x]*Zeta[3] + (182*Pi^2*G[0, x]*Zeta[3])/3 - 
       (1259*G[1, x]*Zeta[3])/36 - (24*I)*Pi*G[1, x]*Zeta[3] - 
       (190*Pi^2*G[1, x]*Zeta[3])/3 - (446*G[0, 0, x]*Zeta[3])/9 + 
       ((1300*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (683*G[0, 1, x]*Zeta[3])/9 - 
       ((358*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (25*G[1, 0, x]*Zeta[3])/9 + 
       ((212*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (47*G[1, 1, x]*Zeta[3])/9 + 
       ((142*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 702*G[0, 0, 0, x]*Zeta[3] - 
       (1526*G[0, 0, 1, x]*Zeta[3])/3 - (1502*G[0, 1, 0, x]*Zeta[3])/3 + 
       (1510*G[0, 1, 1, x]*Zeta[3])/3 - (632*G[1, 0, 0, x]*Zeta[3])/3 + 
       (190*G[1, 0, 1, x]*Zeta[3])/3 + (742*G[1, 1, 0, x]*Zeta[3])/3 - 
       316*G[1, 1, 1, x]*Zeta[3] - 272*Zeta[3]^2 - (52*Zeta[5])/3 + 
       (630*I)*Pi*Zeta[5] + 508*G[0, x]*Zeta[5] + 65*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(-16939079/11664 + ((29152*I)/243)*Pi - 
       (37183*Pi^2)/1944 - ((484*I)/81)*Pi^3 + (19087*Pi^4)/4320 - 
       ((767*I)/360)*Pi^5 - (3473*Pi^6)/15120 + (944255*G[0, x])/972 - 
       ((11648*I)/81)*Pi*G[0, x] + (6815*Pi^2*G[0, x])/324 + 
       ((173*I)/27)*Pi^3*G[0, x] - (1691*Pi^4*G[0, x])/1080 + 
       ((119*I)/180)*Pi^5*G[0, x] + (29152*G[1, x])/243 - (74*I)*Pi*G[1, x] - 
       (11719*Pi^2*G[1, x])/324 + ((655*I)/72)*Pi^3*G[1, x] - 
       (1973*Pi^4*G[1, x])/180 - ((1511*I)/180)*Pi^5*G[1, x] - 
       (55819*G[0, 0, x])/81 + ((4192*I)/27)*Pi*G[0, 0, x] - 
       (727*Pi^2*G[0, 0, x])/36 - (5*I)*Pi^3*G[0, 0, x] - 
       (Pi^4*G[0, 0, x])/6 - (6464*G[0, 1, x])/81 - (20*I)*Pi*G[0, 1, x] + 
       (1433*Pi^2*G[0, 1, x])/27 - ((289*I)/36)*Pi^3*G[0, 1, x] + 
       (219*Pi^4*G[0, 1, x])/40 - (6464*G[1, 0, x])/81 - 
       ((1184*I)/9)*Pi*G[1, 0, x] + (11165*Pi^2*G[1, 0, x])/108 + 
       ((293*I)/36)*Pi^3*G[1, 0, x] + (1651*Pi^4*G[1, 0, x])/360 - 
       74*G[1, 1, x] - ((3*I)/4)*Pi*G[1, 1, x] + (2111*Pi^2*G[1, 1, x])/36 + 
       ((61*I)/36)*Pi^3*G[1, 1, x] - (73*Pi^4*G[1, 1, x])/180 + 
       (4805*G[0, 0, 0, x])/9 - ((1436*I)/9)*Pi*G[0, 0, 0, x] + 
       (34*Pi^2*G[0, 0, 0, x])/3 - (18*I)*Pi^3*G[0, 0, 0, x] + 
       (1600*G[0, 0, 1, x])/27 - (145*Pi^2*G[0, 0, 1, x])/3 - 
       ((52*I)/3)*Pi^3*G[0, 0, 1, x] + (1600*G[0, 1, 0, x])/27 + 
       ((392*I)/3)*Pi*G[0, 1, 0, x] - (527*Pi^2*G[0, 1, 0, x])/6 - 
       ((76*I)/3)*Pi^3*G[0, 1, 0, x] - 20*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (79*Pi^2*G[0, 1, 1, x])/2 - 
       ((10*I)/3)*Pi^3*G[0, 1, 1, x] - (4640*G[1, 0, 0, x])/27 + 
       ((248*I)/3)*Pi*G[1, 0, 0, x] - (599*Pi^2*G[1, 0, 0, x])/9 - 
       (40*I)*Pi^3*G[1, 0, 0, x] + (896*G[1, 0, 1, x])/9 - 
       ((29*I)/2)*Pi*G[1, 0, 1, x] - (643*Pi^2*G[1, 0, 1, x])/18 + 
       ((52*I)/3)*Pi^3*G[1, 0, 1, x] + (896*G[1, 1, 0, x])/9 - 
       ((559*I)/12)*Pi*G[1, 1, 0, x] + (145*Pi^2*G[1, 1, 0, x])/9 - 
       (3*I)*Pi^3*G[1, 1, 0, x] - (2891*G[1, 1, 1, x])/36 + 
       ((69*I)/4)*Pi*G[1, 1, 1, x] - (328*Pi^2*G[1, 1, 1, x])/9 - 
       ((25*I)/3)*Pi^3*G[1, 1, 1, x] - (1405*G[0, 0, 0, 0, x])/3 + 
       (140*I)*Pi*G[0, 0, 0, 0, x] + 16*Pi^2*G[0, 0, 0, 0, x] - 
       (428*G[0, 0, 0, 1, x])/9 - (29*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (428*G[0, 0, 1, 0, x])/9 - ((332*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       15*Pi^2*G[0, 0, 1, 0, x] - 64*Pi^2*G[0, 0, 1, 1, x] + 
       (1636*G[0, 1, 0, 0, x])/9 - ((188*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       19*Pi^2*G[0, 1, 0, 0, x] - (296*G[0, 1, 0, 1, x])/3 - 
       34*Pi^2*G[0, 1, 0, 1, x] - (296*G[0, 1, 1, 0, x])/3 + 
       ((289*I)/6)*Pi*G[0, 1, 1, 0, x] - (148*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (284*G[0, 1, 1, 1, x])/3 - (122*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (2548*G[1, 0, 0, 0, x])/9 - ((260*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (14*Pi^2*G[1, 0, 0, 0, x])/3 - (56*G[1, 0, 0, 1, x])/3 - 
       19*Pi^2*G[1, 0, 0, 1, x] - (56*G[1, 0, 1, 0, x])/3 + 
       ((397*I)/6)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/3 - 
       (189*G[1, 0, 1, 1, x])/2 - (139*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (58*G[1, 1, 0, 0, x])/3 + ((59*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       62*Pi^2*G[1, 1, 0, 0, x] - (1975*G[1, 1, 0, 1, x])/12 - 
       33*Pi^2*G[1, 1, 0, 1, x] - (1975*G[1, 1, 1, 0, x])/12 - 
       ((61*I)/6)*Pi*G[1, 1, 1, 0, x] - (71*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (577*G[1, 1, 1, 1, x])/2 + (16*Pi^2*G[1, 1, 1, 1, x])/3 + 
       (1064*G[0, 0, 0, 0, 0, x])/3 - (360*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       56*G[0, 0, 0, 0, 1, x] + (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       56*G[0, 0, 0, 1, 0, x] + (96*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (442*G[0, 0, 1, 0, 0, x])/3 + (160*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (278*G[0, 0, 1, 0, 1, x])/3 + (278*G[0, 0, 1, 1, 0, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, 0, x] - (278*G[0, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] - (692*G[0, 1, 0, 0, 0, x])/3 + 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] + (62*G[0, 1, 0, 0, 1, x])/3 + 
       (62*G[0, 1, 0, 1, 0, x])/3 + (76*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       72*G[0, 1, 0, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (98*G[0, 1, 1, 0, 0, x])/3 - (60*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (649*G[0, 1, 1, 0, 1, x])/6 + (32*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (649*G[0, 1, 1, 1, 0, x])/6 + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (1205*G[0, 1, 1, 1, 1, x])/6 - 374*G[1, 0, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, 0, x] + (170*G[1, 0, 0, 0, 1, x])/3 + 
       (170*G[1, 0, 0, 1, 0, x])/3 + (164*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       36*G[1, 0, 0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (98*G[1, 0, 1, 0, 0, x])/3 + (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (325*G[1, 0, 1, 0, 1, x])/6 + (116*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (325*G[1, 0, 1, 1, 0, x])/6 - (160*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (107*G[1, 0, 1, 1, 1, x])/6 - (96*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (170*G[1, 1, 0, 0, 0, x])/3 - (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (67*G[1, 1, 0, 0, 1, x])/3 + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (67*G[1, 1, 0, 1, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       144*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (101*G[1, 1, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (871*G[1, 1, 1, 0, 1, x])/6 - (28*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (871*G[1, 1, 1, 1, 0, x])/6 + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (719*G[1, 1, 1, 1, 1, x])/2 + (24*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       400*G[0, 0, 0, 0, 0, 0, x] - 260*G[0, 0, 0, 0, 0, 1, x] - 
       260*G[0, 0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 0, 1, 1, x] - 
       196*G[0, 0, 0, 1, 0, 0, x] + 144*G[0, 0, 0, 1, 0, 1, x] + 
       144*G[0, 0, 0, 1, 1, 0, x] + 24*G[0, 0, 0, 1, 1, 1, x] + 
       32*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, 1, 0, x] + 172*G[0, 0, 1, 0, 1, 1, x] - 
       56*G[0, 0, 1, 1, 0, 0, x] + 204*G[0, 0, 1, 1, 0, 1, x] + 
       204*G[0, 0, 1, 1, 1, 0, x] - 216*G[0, 0, 1, 1, 1, 1, x] + 
       84*G[0, 1, 0, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 0, 1, x] - 
       36*G[0, 1, 0, 0, 1, 0, x] + 88*G[0, 1, 0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 1, 0, 0, x] + 104*G[0, 1, 0, 1, 0, 1, x] + 
       104*G[0, 1, 0, 1, 1, 0, x] - 20*G[0, 1, 0, 1, 1, 1, x] - 
       184*G[0, 1, 1, 0, 0, 0, x] + 124*G[0, 1, 1, 0, 0, 1, x] + 
       124*G[0, 1, 1, 0, 1, 0, x] + 88*G[0, 1, 1, 0, 1, 1, x] + 
       92*G[0, 1, 1, 1, 0, 0, x] + 96*G[0, 1, 1, 1, 0, 1, x] + 
       96*G[0, 1, 1, 1, 1, 0, x] - 312*G[0, 1, 1, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, 0, 0, x] - 100*G[1, 0, 0, 0, 0, 1, x] - 
       100*G[1, 0, 0, 0, 1, 0, x] + 104*G[1, 0, 0, 0, 1, 1, x] + 
       96*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
       72*G[1, 0, 0, 1, 1, 0, x] - 4*G[1, 0, 0, 1, 1, 1, x] + 
       16*G[1, 0, 1, 0, 0, 0, x] + 108*G[1, 0, 1, 0, 0, 1, x] + 
       108*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] - 
       108*G[1, 0, 1, 1, 0, 0, x] + 60*G[1, 0, 1, 1, 0, 1, x] + 
       60*G[1, 0, 1, 1, 1, 0, x] - 216*G[1, 0, 1, 1, 1, 1, x] - 
       320*G[1, 1, 0, 0, 0, 0, x] + 132*G[1, 1, 0, 0, 0, 1, x] + 
       132*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] + 
       76*G[1, 1, 0, 1, 0, 0, x] + 112*G[1, 1, 0, 1, 0, 1, x] + 
       112*G[1, 1, 0, 1, 1, 0, x] - 84*G[1, 1, 0, 1, 1, 1, x] + 
       16*G[1, 1, 1, 0, 0, 0, x] + 92*G[1, 1, 1, 0, 0, 1, x] + 
       92*G[1, 1, 1, 0, 1, 0, x] - 72*G[1, 1, 1, 0, 1, 1, x] + 
       148*G[1, 1, 1, 1, 0, 0, x] - 84*G[1, 1, 1, 1, 0, 1, x] - 
       84*G[1, 1, 1, 1, 1, 0, x] - 156*G[1, 1, 1, 1, 1, 1, x] + 
       (9181*Zeta[3])/9 - ((9476*I)/27)*Pi*Zeta[3] - (185*Pi^2*Zeta[3])/18 + 
       ((8*I)/3)*Pi^3*Zeta[3] - (1301*G[0, x]*Zeta[3])/3 + 
       ((932*I)/3)*Pi*G[0, x]*Zeta[3] - 11*Pi^2*G[0, x]*Zeta[3] - 
       (10943*G[1, x]*Zeta[3])/27 - ((205*I)/2)*Pi*G[1, x]*Zeta[3] - 
       (1229*Pi^2*G[1, x]*Zeta[3])/9 + (1232*G[0, 0, x]*Zeta[3])/9 + 
       (8*I)*Pi*G[0, 0, x]*Zeta[3] + 367*G[0, 1, x]*Zeta[3] + 
       ((296*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 135*G[1, 0, x]*Zeta[3] + 
       (392*I)*Pi*G[1, 0, x]*Zeta[3] + 170*G[1, 1, x]*Zeta[3] + 
       (4*I)*Pi*G[1, 1, x]*Zeta[3] - (88*G[0, 0, 0, x]*Zeta[3])/3 + 
       (100*G[0, 0, 1, x]*Zeta[3])/3 - (500*G[0, 1, 0, x]*Zeta[3])/3 + 
       224*G[0, 1, 1, x]*Zeta[3] - (40*G[1, 0, 0, x]*Zeta[3])/3 - 
       156*G[1, 0, 1, x]*Zeta[3] + 232*G[1, 1, 0, x]*Zeta[3] + 
       72*G[1, 1, 1, x]*Zeta[3] - (1481*Zeta[3]^2)/9 - (791*Zeta[5])/15 + 
       (164*I)*Pi*Zeta[5] + 242*G[0, x]*Zeta[5] + 264*G[1, x]*Zeta[5])) + 
   Nc^2*((85*Pi^2)/9 - Pi^4/30 + (128*G[0, x])/9 - (49*Pi^2*G[0, x])/18 - 
     (128*G[1, x])/9 - (47*Pi^2*G[1, x])/18 + (112*G[0, 0, x])/9 + 
     (Pi^2*G[0, 0, x])/3 - (151*G[0, 1, x])/9 - (7*Pi^2*G[0, 1, x])/3 - 
     (151*G[1, 0, x])/9 - (Pi^2*G[1, 0, x])/3 + (190*G[1, 1, x])/9 + 
     (Pi^2*G[1, 1, x])/3 - (40*G[0, 0, 0, x])/3 + (14*G[0, 0, 1, x])/3 + 
     (14*G[0, 1, 0, x])/3 + 2*G[0, 1, 1, x] + (8*G[1, 0, 0, x])/3 + 
     4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - (26*G[1, 1, 1, x])/3 + 
     8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
     4*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
     8*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
     4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
     12*G[1, 1, 1, 1, x] + (17/9 + 2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
     (Log[mu2/s]^4*RATIO[x^(-1)])/2 + Log[mu2/s]^2*(-Pi^2 - G[0, x] + 
       G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
       (67/9 + (5*Pi^2)/6 - (2*G[0, x])/3 - 5*G[1, x] + 2*G[0, 0, x] - 
         2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
       (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]*((13*Pi^2)/3 + (13*G[0, x])/3 - 
       (13*G[1, x])/3 + 2*Pi^2*G[1, x] + (26*G[0, 0, x])/3 - 
       (20*G[0, 1, x])/3 - (20*G[1, 0, x])/3 + (14*G[1, 1, x])/3 + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x] + ((-13*Pi^2)/6 - Pi^2*G[1, x] - (13*G[0, 0, x])/3 + 
         (13*G[0, 1, x])/3 + (13*G[1, 0, x])/3 - (13*G[1, 1, x])/3 - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(103/108 - (38*Pi^2)/9 + 
         (26*G[0, x])/9 - (160*G[1, x])/9 - (5*Pi^2*G[1, x])/3 - 
         (26*G[0, 0, x])/3 + 10*G[0, 1, x] + 10*G[1, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 14*Zeta[3])) - 
     4*Zeta[3] - 8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3] + 
     RATIO[x]*((-64*Pi^2)/9 + Pi^4/60 + (29*Pi^2*G[0, x])/18 + 
       (5*Pi^2*G[1, x])/9 - (128*G[0, 0, x])/9 - (Pi^2*G[0, 0, x])/6 + 
       (128*G[0, 1, x])/9 + (7*Pi^2*G[0, 1, x])/6 + (128*G[1, 0, x])/9 + 
       (Pi^2*G[1, 0, x])/6 - (128*G[1, 1, x])/9 - (Pi^2*G[1, 1, x])/6 + 
       (29*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 + 
       G[0, 1, 1, x] - (16*G[1, 0, 0, x])/3 + G[1, 0, 1, x] + G[1, 1, 0, x] + 
       (10*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
       4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, x] + 4*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-23213/1296 - (437*Pi^2)/54 - 
       (7*Pi^4)/24 + (1513*G[0, x])/108 + (38*Pi^2*G[0, x])/9 - 
       (404*G[1, x])/27 + (11*Pi^2*G[1, x])/3 - (62*G[0, 0, x])/3 - 
       (5*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 + (5*Pi^2*G[0, 1, x])/3 + 
       (160*G[1, 0, x])/9 + Pi^2*G[1, 0, x] + (2*Pi^2*G[1, 1, x])/3 + 
       (56*G[0, 0, 0, x])/3 - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 
       (8*G[1, 0, 0, x])/3 - (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 
       (22*G[1, 1, 1, x])/3 - 12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
       8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 8*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] - (82*Zeta[3])/9 + 12*G[0, x]*Zeta[3] + 
       2*G[1, x]*Zeta[3]) + e*((3257*Pi^2)/108 + (521*Pi^4)/270 + 
       (1732*G[0, x])/27 - (967*Pi^2*G[0, x])/108 + (4*Pi^4*G[0, x])/45 - 
       (1732*G[1, x])/27 - (317*Pi^2*G[1, x])/27 + (Pi^4*G[1, x])/90 + 
       (557*G[0, 0, x])/27 + (265*Pi^2*G[0, 0, x])/18 - 
       (3001*G[0, 1, x])/54 + (151*Pi^2*G[0, 1, x])/18 - 
       (3001*G[1, 0, x])/54 + (17*Pi^2*G[1, 0, x])/18 + 
       (2444*G[1, 1, x])/27 + (137*Pi^2*G[1, 1, x])/18 - 
       (322*G[0, 0, 0, x])/9 - (4*Pi^2*G[0, 0, 0, x])/3 + 
       (98*G[0, 0, 1, x])/9 + (26*Pi^2*G[0, 0, 1, x])/3 + 
       (98*G[0, 1, 0, x])/9 + (20*Pi^2*G[0, 1, 0, x])/3 + 24*G[0, 1, 1, x] + 
       10*Pi^2*G[0, 1, 1, x] + (209*G[1, 0, 0, x])/18 + 
       (Pi^2*G[1, 0, 0, x])/3 + (419*G[1, 0, 1, x])/18 + 
       (Pi^2*G[1, 0, 1, x])/3 + (419*G[1, 1, 0, x])/18 - 
       (11*Pi^2*G[1, 1, 0, x])/3 - (409*G[1, 1, 1, x])/6 - 
       7*Pi^2*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] - 
       36*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - (28*G[0, 1, 0, 0, x])/3 - 
       (26*G[0, 1, 0, 1, x])/3 - (26*G[0, 1, 1, 0, x])/3 + 
       (26*G[0, 1, 1, 1, x])/3 - (44*G[1, 0, 0, 0, x])/3 + 
       (28*G[1, 0, 0, 1, x])/3 + (28*G[1, 0, 1, 0, x])/3 - 
       22*G[1, 0, 1, 1, x] + (28*G[1, 1, 0, 0, x])/3 - 22*G[1, 1, 0, 1, x] - 
       22*G[1, 1, 1, 0, x] + (134*G[1, 1, 1, 1, x])/3 - 
       52*G[0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 1, x] + 
       36*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
       52*G[0, 0, 1, 0, 0, x] - 28*G[0, 0, 1, 0, 1, x] - 
       28*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
       44*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
       12*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
       32*G[0, 1, 1, 1, 0, x] + 32*G[0, 1, 1, 1, 1, x] + 
       28*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
       32*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] + 
       20*G[1, 1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, 1, x] + 
       (53/36 + (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] - 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + Log[mu2/s]^3*((-4*Pi^2)/3 - 
         (4*G[0, x])/3 + (4*G[1, x])/3 - (8*G[0, 0, x])/3 + 
         (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3 + 
         (49/9 + (4*Pi^2)/3 - (8*G[0, x])/9 - 5*G[1, x] + (8*G[0, 0, x])/3 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 - 4*G[1, 1, x])*
          RATIO[x^(-1)] + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
       (155*Zeta[3])/18 + 3*Pi^2*Zeta[3] + (68*G[0, x]*Zeta[3])/3 - 
       (112*G[1, x]*Zeta[3])/3 + (16*G[0, 0, x]*Zeta[3])/3 - 
       (52*G[0, 1, x]*Zeta[3])/3 + (56*G[1, 0, x]*Zeta[3])/3 - 
       (32*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((17*Pi^4)/30 + 4*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] + 
         12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
         12*G[0, 0, 1, 1, x] - 12*G[0, x]*Zeta[3]) + 
       Log[mu2/s]^2*(6*Pi^2 + 5*G[0, x] + Pi^2*G[0, x] - 5*G[1, x] + 
         4*Pi^2*G[1, x] + 13*G[0, 0, x] - 9*G[0, 1, x] - 9*G[1, 0, x] + 
         5*G[1, 1, x] + 4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         12*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
         14*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + RATIO[x^(-1)]*
          (85/108 - (245*Pi^2)/36 + (26*G[0, x])/9 - Pi^2*G[0, x] - 
           (173*G[1, x])/9 - 4*Pi^2*G[1, x] - (37*G[0, 0, x])/3 + 
           15*G[0, 1, x] + 15*G[1, 0, x] - 4*G[0, 0, 0, x] - 
           4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
           6*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] - (22*Zeta[3])/3) - 2*Zeta[3] + 
         RATIO[x]*(-3*Pi^2 - (Pi^2*G[0, x])/2 - 2*Pi^2*G[1, x] - 
           6*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x] - 6*G[1, 1, x] - 
           2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 
           7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3])) + 
       Log[mu2/s]*((379*Pi^2)/18 - Pi^4/15 + (629*G[0, x])/18 - 
         (88*Pi^2*G[0, x])/9 - (629*G[1, x])/18 - (77*Pi^2*G[1, x])/9 + 
         (224*G[0, 0, x])/9 + (2*Pi^2*G[0, 0, x])/3 - (314*G[0, 1, x])/9 - 
         (20*Pi^2*G[0, 1, x])/3 - (314*G[1, 0, x])/9 - (8*Pi^2*G[1, 0, x])/
          3 + (404*G[1, 1, x])/9 - (10*Pi^2*G[1, 1, x])/3 - 
         44*G[0, 0, 0, x] + 18*G[0, 0, 1, x] + 18*G[0, 1, 0, x] + 
         (16*G[1, 0, 0, x])/3 + (38*G[1, 0, 1, x])/3 + (38*G[1, 1, 0, x])/3 - 
         (68*G[1, 1, 1, x])/3 + 16*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 24*G[1, 0, 0, 0, x] + 
         12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
         56*G[1, 1, 1, 1, x] + (2*Zeta[3])/3 - 16*G[0, x]*Zeta[3] + 
         20*G[1, x]*Zeta[3] + RATIO[x]*((-551*Pi^2)/36 + Pi^4/30 + 
           (97*Pi^2*G[0, x])/18 + (25*Pi^2*G[1, x])/9 - (551*G[0, 0, x])/18 - 
           (Pi^2*G[0, 0, x])/3 + (551*G[0, 1, x])/18 + (10*Pi^2*G[0, 1, x])/
            3 + (551*G[1, 0, x])/18 + (4*Pi^2*G[1, 0, x])/3 - 
           (551*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/3 + 28*G[0, 0, 0, x] - 
           16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
           (35*G[1, 0, 0, x])/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + 
           (37*G[1, 1, 1, x])/3 - 8*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
           12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 
           6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
           28*G[1, 1, 1, 1, x] - (13*Zeta[3])/3 + 8*G[0, x]*Zeta[3] - 
           10*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-10511/216 - (287*Pi^2)/18 - 
           (7*Pi^4)/12 + (617*G[0, x])/18 + (115*Pi^2*G[0, x])/9 - 
           (968*G[1, x])/27 + (25*Pi^2*G[1, x])/2 - (398*G[0, 0, x])/9 - 
           (10*Pi^2*G[0, 0, x])/3 + (346*G[0, 1, x])/9 + (16*Pi^2*G[0, 1, x])/
            3 + (346*G[1, 0, x])/9 + 4*Pi^2*G[1, 0, x] + 6*Pi^2*G[1, 1, x] + 
           (164*G[0, 0, 0, x])/3 - 30*G[0, 0, 1, x] - 30*G[0, 1, 0, x] - 
           (20*G[1, 0, 0, x])/3 - (70*G[1, 0, 1, x])/3 - (70*G[1, 1, 0, x])/
            3 + (70*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
           32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
           24*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
           16*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
           20*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - (424*Zeta[3])/9 + 
           24*G[0, x]*Zeta[3] - (28*G[1, x]*Zeta[3])/3)) + 
       RATIO[x^(-1)]*(-309479/2592 - (14353*Pi^2)/1296 - (1139*Pi^4)/1080 + 
         (50957*G[0, x])/648 + (781*Pi^2*G[0, x])/54 + (16*Pi^4*G[0, x])/45 - 
         (2428*G[1, x])/81 + (481*Pi^2*G[1, x])/27 - (11*Pi^4*G[1, x])/60 - 
         (3787*G[0, 0, x])/54 - (215*Pi^2*G[0, 0, x])/18 + 
         (968*G[0, 1, x])/27 - (25*Pi^2*G[0, 1, x])/2 + (968*G[1, 0, x])/27 - 
         (97*Pi^2*G[1, 0, x])/12 - (53*Pi^2*G[1, 1, x])/6 + 
         (248*G[0, 0, 0, x])/3 + 8*Pi^2*G[0, 0, 0, x] - (346*G[0, 0, 1, x])/
          9 - (8*Pi^2*G[0, 0, 1, x])/3 - (346*G[0, 1, 0, x])/9 - 
         (2*Pi^2*G[0, 1, 0, x])/3 - (20*Pi^2*G[0, 1, 1, x])/3 - 
         (52*G[1, 0, 0, x])/9 - (11*Pi^2*G[1, 0, 0, x])/3 - 
         (98*G[1, 0, 1, x])/3 - (19*Pi^2*G[1, 0, 1, x])/3 - 
         (98*G[1, 1, 0, x])/3 - (7*Pi^2*G[1, 1, 0, x])/3 + 
         (98*G[1, 1, 1, x])/3 + (Pi^2*G[1, 1, 1, x])/3 - 
         (254*G[0, 0, 0, 0, x])/3 + 30*G[0, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, x] + (20*G[0, 1, 0, 0, x])/3 + 
         (70*G[0, 1, 0, 1, x])/3 + (70*G[0, 1, 1, 0, x])/3 - 
         (70*G[0, 1, 1, 1, x])/3 - (14*G[1, 0, 0, 0, x])/3 + 
         (34*G[1, 0, 0, 1, x])/3 + (34*G[1, 0, 1, 0, x])/3 + 
         12*G[1, 0, 1, 1, x] + (5*G[1, 1, 0, 0, x])/2 + 
         (125*G[1, 1, 0, 1, x])/6 + (125*G[1, 1, 1, 0, x])/6 - 
         (265*G[1, 1, 1, 1, x])/6 + 80*G[0, 0, 0, 0, 0, x] - 
         56*G[0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] + 
         20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
         28*G[0, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 0, x] - 
         28*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
         12*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
         20*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 1, x] - (214*Zeta[3])/3 - 
         (21*Pi^2*Zeta[3])/2 - (170*G[0, x]*Zeta[3])/9 + 
         (449*G[1, x]*Zeta[3])/6 - (100*G[0, 0, x]*Zeta[3])/3 + 
         (28*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 + 
         20*G[1, 1, x]*Zeta[3] - 49*Zeta[5]) - 20*Zeta[5] + 
       RATIO[x]*((-2939*Pi^2)/108 - (413*Pi^4)/540 + (290*Pi^2*G[0, x])/27 - 
         (2*Pi^4*G[0, x])/45 + (509*Pi^2*G[1, x])/54 - (Pi^4*G[1, x])/180 - 
         (2939*G[0, 0, x])/54 - (67*Pi^2*G[0, 0, x])/9 + 
         (2939*G[0, 1, x])/54 - (19*Pi^2*G[0, 1, x])/9 + 
         (2939*G[1, 0, x])/54 + (4*Pi^2*G[1, 0, x])/9 - 
         (2939*G[1, 1, x])/54 - (11*Pi^2*G[1, 1, x])/9 + 
         (985*G[0, 0, 0, x])/18 + (2*Pi^2*G[0, 0, 0, x])/3 - 
         (217*G[0, 0, 1, x])/9 - (13*Pi^2*G[0, 0, 1, x])/3 - 
         (217*G[0, 1, 0, x])/9 - (10*Pi^2*G[0, 1, 0, x])/3 - 
         (13*G[0, 1, 1, x])/2 - 5*Pi^2*G[0, 1, 1, x] - (259*G[1, 0, 0, x])/
          18 - (Pi^2*G[1, 0, 0, x])/6 - (146*G[1, 0, 1, x])/9 - 
         (Pi^2*G[1, 0, 1, x])/6 - (146*G[1, 1, 0, x])/9 + 
         (11*Pi^2*G[1, 1, 0, x])/6 + (281*G[1, 1, 1, x])/6 + 
         (7*Pi^2*G[1, 1, 1, x])/2 - 54*G[0, 0, 0, 0, x] + 
         26*G[0, 0, 0, 1, x] + 26*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 
         (53*G[0, 1, 0, 0, x])/3 - (5*G[0, 1, 0, 1, x])/3 - 
         (5*G[0, 1, 1, 0, x])/3 - (7*G[0, 1, 1, 1, x])/3 + 
         (49*G[1, 0, 0, 0, x])/3 - (14*G[1, 0, 0, 1, x])/3 - 
         (14*G[1, 0, 1, 0, x])/3 + 5*G[1, 0, 1, 1, x] - (2*G[1, 1, 0, 0, x])/
          3 + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - (40*G[1, 1, 1, 1, x])/3 + 
         26*G[0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 1, x] - 
         18*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
         26*G[0, 0, 1, 0, 0, x] + 14*G[0, 0, 1, 0, 1, x] + 
         14*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
         22*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
         16*G[1, 1, 1, 0, 0, x] - 10*G[1, 1, 1, 0, 1, x] - 
         10*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] - (175*Zeta[3])/18 - 
         (3*Pi^2*Zeta[3])/2 - 7*G[0, x]*Zeta[3] + (34*G[1, x]*Zeta[3])/3 - 
         (8*G[0, 0, x]*Zeta[3])/3 + (26*G[0, 1, x]*Zeta[3])/3 - 
         (28*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
         10*Zeta[5])) + e^2*((7771*Pi^2)/81 + (30359*Pi^4)/6480 - 
       (191*Pi^6)/3024 + (19070*G[0, x])/81 - (13249*Pi^2*G[0, x])/648 - 
       (271*Pi^4*G[0, x])/80 - (19070*G[1, x])/81 - (21863*Pi^2*G[1, x])/
        648 - (2257*Pi^4*G[1, x])/720 + (3472*G[0, 0, x])/81 + 
       (241*Pi^2*G[0, 0, x])/9 - (17*Pi^4*G[0, 0, x])/24 - 
       (14917*G[0, 1, x])/81 + (289*Pi^2*G[0, 1, x])/54 - 
       (421*Pi^4*G[0, 1, x])/360 - (14917*G[1, 0, x])/81 - 
       (95*Pi^2*G[1, 0, x])/6 + (53*Pi^4*G[1, 0, x])/120 + 
       (26362*G[1, 1, x])/81 + (1621*Pi^2*G[1, 1, x])/108 + 
       (421*Pi^4*G[1, 1, x])/360 - (1559*G[0, 0, 0, x])/27 - 
       (889*Pi^2*G[0, 0, 0, x])/18 + (773*G[0, 0, 1, x])/54 - 
       (116*Pi^2*G[0, 0, 1, x])/3 + (773*G[0, 1, 0, x])/54 - 
       (202*Pi^2*G[0, 1, 0, x])/9 + (199*G[0, 1, 1, x])/2 - 
       (104*Pi^2*G[0, 1, 1, x])/9 + (1903*G[1, 0, 0, x])/54 - 
       (53*Pi^2*G[1, 0, 0, x])/9 + (4243*G[1, 0, 1, x])/54 - 
       (47*Pi^2*G[1, 0, 1, x])/9 + (4243*G[1, 1, 0, x])/54 + 
       (44*Pi^2*G[1, 1, 0, x])/9 - (2365*G[1, 1, 1, x])/9 - 
       (361*Pi^2*G[1, 1, 1, x])/18 + 136*G[0, 0, 0, 0, x] + 
       3*Pi^2*G[0, 0, 0, 0, x] - (541*G[0, 0, 0, 1, x])/9 - 
       (73*Pi^2*G[0, 0, 0, 1, x])/3 - (541*G[0, 0, 1, 0, x])/9 - 
       19*Pi^2*G[0, 0, 1, 0, x] + 33*G[0, 0, 1, 1, x] - 
       30*Pi^2*G[0, 0, 1, 1, x] - (661*G[0, 1, 0, 0, x])/18 - 
       14*Pi^2*G[0, 1, 0, 0, x] + (173*G[0, 1, 0, 1, x])/18 - 
       33*Pi^2*G[0, 1, 0, 1, x] + (173*G[0, 1, 1, 0, x])/18 - 
       (73*Pi^2*G[0, 1, 1, 0, x])/3 - (893*G[0, 1, 1, 1, x])/18 - 
       (55*Pi^2*G[0, 1, 1, 1, x])/3 - (268*G[1, 0, 0, 0, x])/3 + 
       Pi^2*G[1, 0, 0, 0, x] + (586*G[1, 0, 0, 1, x])/9 - 
       (10*Pi^2*G[1, 0, 0, 1, x])/3 + (586*G[1, 0, 1, 0, x])/9 - 
       (8*Pi^2*G[1, 0, 1, 0, x])/3 - 108*G[1, 0, 1, 1, x] - 
       (14*Pi^2*G[1, 0, 1, 1, x])/3 + (152*G[1, 1, 0, 0, x])/9 + 
       (34*Pi^2*G[1, 1, 0, 0, x])/3 - (538*G[1, 1, 0, 1, x])/9 + 
       (82*Pi^2*G[1, 1, 0, 1, x])/3 - (538*G[1, 1, 1, 0, x])/9 + 
       (92*Pi^2*G[1, 1, 1, 0, x])/3 + (1693*G[1, 1, 1, 1, x])/9 + 
       (103*Pi^2*G[1, 1, 1, 1, x])/3 - (980*G[0, 0, 0, 0, 0, x])/3 + 
       (422*G[0, 0, 0, 0, 1, x])/3 + (422*G[0, 0, 0, 1, 0, x])/3 - 
       58*G[0, 0, 0, 1, 1, x] + (92*G[0, 0, 1, 0, 0, x])/3 + 
       52*G[0, 0, 1, 0, 1, x] + 52*G[0, 0, 1, 1, 0, x] - 
       92*G[0, 0, 1, 1, 1, x] - (52*G[0, 1, 0, 0, 0, x])/3 + 
       38*G[0, 1, 0, 0, 1, x] + 38*G[0, 1, 0, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, x] + (34*G[0, 1, 1, 0, 0, x])/3 + 
       (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 - 
       (110*G[0, 1, 1, 1, 1, x])/3 + (98*G[1, 0, 0, 0, 0, x])/3 - 
       10*G[1, 0, 0, 0, 1, x] - 10*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, x] - (62*G[1, 0, 1, 0, 0, x])/3 + 
       (26*G[1, 0, 1, 0, 1, x])/3 + (26*G[1, 0, 1, 1, 0, x])/3 + 
       (94*G[1, 0, 1, 1, 1, x])/3 + (56*G[1, 1, 0, 0, 0, x])/3 - 
       (112*G[1, 1, 0, 0, 1, x])/3 - (112*G[1, 1, 0, 1, 0, x])/3 + 
       84*G[1, 1, 0, 1, 1, x] - (100*G[1, 1, 1, 0, 0, x])/3 + 
       80*G[1, 1, 1, 0, 1, x] + 80*G[1, 1, 1, 1, 0, x] - 
       (514*G[1, 1, 1, 1, 1, x])/3 + 216*G[0, 0, 0, 0, 0, 0, x] - 
       112*G[0, 0, 0, 0, 0, 1, x] - 112*G[0, 0, 0, 0, 1, 0, x] + 
       28*G[0, 0, 0, 0, 1, 1, x] - 160*G[0, 0, 0, 1, 0, 0, x] + 
       76*G[0, 0, 0, 1, 0, 1, x] + 76*G[0, 0, 0, 1, 1, 0, x] - 
       44*G[0, 0, 0, 1, 1, 1, x] - 148*G[0, 0, 1, 0, 0, 0, x] + 
       32*G[0, 0, 1, 0, 0, 1, x] + 32*G[0, 0, 1, 0, 1, 0, x] + 
       32*G[0, 0, 1, 0, 1, 1, x] - 28*G[0, 0, 1, 1, 0, 0, x] + 
       92*G[0, 0, 1, 1, 0, 1, x] + 92*G[0, 0, 1, 1, 1, 0, x] - 
       116*G[0, 0, 1, 1, 1, 1, x] - 116*G[0, 1, 0, 0, 0, 0, x] + 
       16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] - 48*G[0, 1, 0, 1, 0, 0, x] + 
       76*G[0, 1, 0, 1, 0, 1, x] + 76*G[0, 1, 0, 1, 1, 0, x] - 
       44*G[0, 1, 0, 1, 1, 1, x] - 68*G[0, 1, 1, 0, 0, 0, x] + 
       52*G[0, 1, 1, 0, 0, 1, x] + 52*G[0, 1, 1, 0, 1, 0, x] + 
       24*G[0, 1, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 1, 0, 0, x] + 
       60*G[0, 1, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 1, 0, x] - 
       140*G[0, 1, 1, 1, 1, 1, x] - 60*G[1, 0, 0, 0, 0, 0, x] - 
       8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] + 
       16*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] + 
       16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] + 
       8*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
       8*G[1, 0, 1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 0, 0, x] + 
       16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, 0, x] - 
       4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] + 
       20*G[1, 1, 0, 0, 1, 1, x] + 68*G[1, 1, 0, 1, 0, 0, x] - 
       52*G[1, 1, 0, 1, 0, 1, x] - 52*G[1, 1, 0, 1, 1, 0, x] + 
       76*G[1, 1, 0, 1, 1, 1, x] + 96*G[1, 1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 1, 0, 1, 1, x] + 80*G[1, 1, 1, 1, 0, 0, x] - 
       104*G[1, 1, 1, 1, 0, 1, x] - 104*G[1, 1, 1, 1, 1, 0, x] - 
       28*G[1, 1, 1, 1, 1, 1, x] + (127/180 + (5*G[1, x])/6)*Log[mu2/s]^5*
        RATIO[x^(-1)] - (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^4*((-11*Pi^2)/12 - (11*G[0, x])/12 + (11*G[1, x])/12 - 
         (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 - 
         (11*G[1, 1, x])/6 + (80/27 + (23*Pi^2)/24 - (11*G[0, x])/18 - 
           (35*G[1, x])/12 + (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - 
           (11*G[1, 0, x])/6 - (7*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         ((11*Pi^2)/24 + (11*G[0, 0, x])/12 - (11*G[0, 1, x])/12 - 
           (11*G[1, 0, x])/12 + (11*G[1, 1, x])/12)*RATIO[x]) + 
       (2959*Zeta[3])/54 - (329*Pi^2*Zeta[3])/9 + (659*G[0, x]*Zeta[3])/18 + 
       (11*Pi^2*G[0, x]*Zeta[3])/3 - (274*G[1, x]*Zeta[3])/9 - 
       (38*Pi^2*G[1, x]*Zeta[3])/3 - (1148*G[0, 0, x]*Zeta[3])/9 + 
       (1490*G[0, 1, x]*Zeta[3])/9 + (728*G[1, 0, x]*Zeta[3])/9 + 
       (4*G[1, 1, x]*Zeta[3])/9 + (148*G[0, 0, 0, x]*Zeta[3])/3 + 
       16*G[0, 0, 1, x]*Zeta[3] - 40*G[0, 1, 0, x]*Zeta[3] + 
       (404*G[0, 1, 1, x]*Zeta[3])/3 - (196*G[1, 0, 0, x]*Zeta[3])/3 + 
       40*G[1, 0, 1, x]*Zeta[3] - 12*G[1, 1, 0, x]*Zeta[3] - 
       (284*G[1, 1, 1, x]*Zeta[3])/3 - (38*Zeta[3]^2)/3 + 
       Log[mu2/s]^3*((79*Pi^2)/18 + (55*G[0, x])/18 + (4*Pi^2*G[0, x])/3 - 
         (55*G[1, x])/18 + (11*Pi^2*G[1, x])/3 + (91*G[0, 0, x])/9 - 
         (58*G[0, 1, x])/9 - (58*G[1, 0, x])/9 + (25*G[1, 1, x])/9 + 
         (16*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
         (28*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - 12*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3 + RATIO[x^(-1)]*
          (118/81 - (65*Pi^2)/12 + (13*G[0, x])/9 - (4*Pi^2*G[0, x])/3 - 
           (359*G[1, x])/27 - (23*Pi^2*G[1, x])/6 - (83*G[0, 0, x])/9 + 
           (35*G[0, 1, x])/3 + (35*G[1, 0, x])/3 - (16*G[0, 0, 0, x])/3 - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (28*G[0, 1, 1, x])/3 - 
           (14*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (8*G[1, 1, 1, x])/3 - (4*Zeta[3])/9) - (8*Zeta[3])/3 + 
         RATIO[x]*((-79*Pi^2)/36 - (2*Pi^2*G[0, x])/3 - (11*Pi^2*G[1, x])/6 - 
           (79*G[0, 0, x])/18 + (79*G[0, 1, x])/18 + (79*G[1, 0, x])/18 - 
           (79*G[1, 1, x])/18 - (8*G[0, 0, 0, x])/3 - G[0, 0, 1, x] - 
           G[0, 1, 0, x] + (14*G[0, 1, 1, x])/3 - (7*G[1, 0, 0, x])/3 + 
           6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - (29*G[1, 1, 1, x])/3 + 
           (4*Zeta[3])/3)) + Log[mu2/s]^2*((761*Pi^2)/36 - Pi^4/20 + 
         (1267*G[0, x])/36 - (409*Pi^2*G[0, x])/36 - (1267*G[1, x])/36 - 
         (353*Pi^2*G[1, x])/36 + (439*G[0, 0, x])/18 - (Pi^2*G[0, 0, x])/6 - 
         (302*G[0, 1, x])/9 - (53*Pi^2*G[0, 1, x])/6 - (302*G[1, 0, x])/9 - 
         (29*Pi^2*G[1, 0, x])/6 + (769*G[1, 1, x])/18 - (37*Pi^2*G[1, 1, x])/
          6 - (155*G[0, 0, 0, x])/3 + (64*G[0, 0, 1, x])/3 + 
         (64*G[0, 1, 0, x])/3 - 2*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 + 
         14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - (67*G[1, 1, 1, x])/3 + 
         10*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 26*G[0, 0, 1, 0, x] + 
         20*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] + 
         30*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 30*G[1, 0, 0, 0, x] + 
         16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 
         78*G[1, 1, 1, 1, x] + 4*Zeta[3] - 14*G[0, x]*Zeta[3] + 
         24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-10607/216 - (287*Pi^2)/18 - 
           (77*Pi^4)/144 + (310*G[0, x])/9 + 15*Pi^2*G[0, x] - 
           (1048*G[1, x])/27 + (181*Pi^2*G[1, x])/12 - (398*G[0, 0, x])/9 - 
           (5*Pi^2*G[0, 0, x])/2 + (359*G[0, 1, x])/9 + (15*Pi^2*G[0, 1, x])/
            2 + (359*G[1, 0, x])/9 + (37*Pi^2*G[1, 0, x])/6 + 
           (28*Pi^2*G[1, 1, x])/3 + (188*G[0, 0, 0, x])/3 - 
           35*G[0, 0, 1, x] - 35*G[0, 1, 0, x] - (22*G[1, 0, 0, x])/3 - 
           (83*G[1, 0, 1, x])/3 - (83*G[1, 1, 0, x])/3 + (83*G[1, 1, 1, x])/
            3 - 18*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 
           34*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] + 36*G[0, 1, 0, 0, x] - 
           30*G[0, 1, 0, 1, x] - 30*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
           30*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 
           20*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 
           28*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] - (568*Zeta[3])/9 + 
           22*G[0, x]*Zeta[3] - (68*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*((-1087*Pi^2)/72 + Pi^4/40 + (56*Pi^2*G[0, x])/9 + 
           (121*Pi^2*G[1, x])/36 - (1087*G[0, 0, x])/36 + (Pi^2*G[0, 0, x])/
            12 + (1087*G[0, 1, x])/36 + (53*Pi^2*G[0, 1, x])/12 + 
           (1087*G[1, 0, x])/36 + (29*Pi^2*G[1, 0, x])/12 - 
           (1087*G[1, 1, x])/36 + (37*Pi^2*G[1, 1, x])/12 + 
           (94*G[0, 0, 0, x])/3 - (109*G[0, 0, 1, x])/6 - (109*G[0, 1, 0, x])/
            6 + 5*G[0, 1, 1, x] - (73*G[1, 0, 0, x])/6 - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + (85*G[1, 1, 1, x])/6 - 5*G[0, 0, 0, 0, x] + 
           13*G[0, 0, 0, 1, x] + 13*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 
           18*G[0, 1, 0, 0, x] - 15*G[0, 1, 0, 1, x] - 15*G[0, 1, 1, 0, x] + 
           G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
           10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 39*G[1, 1, 1, 1, x] - 
           6*Zeta[3] + 7*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3])) - 
       (202*Zeta[5])/3 - 86*G[0, x]*Zeta[5] + 146*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*((119*Pi^4)/360 - (4*Pi^4*G[0, x])/3 + 
         (17*Pi^4*G[1, x])/30 + (7*Pi^2*G[0, 0, x])/3 + (7*Pi^2*G[0, 1, x])/
          6 - 20*Pi^2*G[0, 0, 0, x] - 18*Pi^2*G[0, 0, 1, x] - 
         16*Pi^2*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 1, x] + 
         4*Pi^2*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 1, x] + 7*G[0, 0, 0, 0, x] - 
         7*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] + 7*G[0, 0, 1, 1, x] - 
         84*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, x] + 
         60*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         48*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
         36*G[0, 1, 0, 1, 1, x] + 12*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 28*Pi^2*Zeta[3] - 7*G[0, x]*Zeta[3] + 
         84*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] - 
         12*G[1, 0, x]*Zeta[3] + 72*Zeta[5]) + RATIO[x^(-1)]*
        (-23550685/46656 - (13727*Pi^2)/2592 - (15683*Pi^4)/6480 - 
         (1601*Pi^6)/30240 + (420775*G[0, x])/1296 + (12079*Pi^2*G[0, x])/
          648 + (271*Pi^4*G[0, x])/216 - (14576*G[1, x])/243 + 
         (2906*Pi^2*G[1, x])/81 + (31*Pi^4*G[1, x])/9 - (78413*G[0, 0, x])/
          324 - (688*Pi^2*G[0, 0, x])/27 - (137*Pi^4*G[0, 0, x])/360 + 
         (5824*G[0, 1, x])/81 - (1937*Pi^2*G[0, 1, x])/54 + 
         (101*Pi^4*G[0, 1, x])/72 + (5824*G[1, 0, x])/81 - 
         (3097*Pi^2*G[1, 0, x])/108 + (11*Pi^4*G[1, 0, x])/24 - 
         (545*Pi^2*G[1, 1, x])/18 - (89*Pi^4*G[1, 1, x])/180 + 
         (6052*G[0, 0, 0, x])/27 + 25*Pi^2*G[0, 0, 0, x] - 
         (2096*G[0, 0, 1, x])/27 + (181*Pi^2*G[0, 0, 1, x])/6 - 
         (2096*G[0, 1, 0, x])/27 + (247*Pi^2*G[0, 1, 0, x])/12 + 
         (41*Pi^2*G[0, 1, 1, x])/2 - (320*G[1, 0, 0, x])/27 + 
         (851*Pi^2*G[1, 0, 0, x])/36 - (592*G[1, 0, 1, x])/9 + 
         (317*Pi^2*G[1, 0, 1, x])/18 - (592*G[1, 1, 0, x])/9 + 
         (259*Pi^2*G[1, 1, 0, x])/36 + (592*G[1, 1, 1, x])/9 + 
         (146*Pi^2*G[1, 1, 1, x])/9 - 248*G[0, 0, 0, 0, x] - 
         25*Pi^2*G[0, 0, 0, 0, x] + (718*G[0, 0, 0, 1, x])/9 - 
         Pi^2*G[0, 0, 0, 1, x] + (718*G[0, 0, 1, 0, x])/9 - 
         (19*Pi^2*G[0, 0, 1, 0, x])/3 + (52*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (130*G[0, 1, 0, 0, x])/9 + (8*Pi^2*G[0, 1, 0, 0, x])/3 + 
         (196*G[0, 1, 0, 1, x])/3 + (49*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (196*G[0, 1, 1, 0, x])/3 + (11*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (196*G[0, 1, 1, 1, x])/3 + (19*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (242*G[1, 0, 0, 0, x])/9 + 11*Pi^2*G[1, 0, 0, 0, x] + 
         (124*G[1, 0, 0, 1, x])/3 + 24*Pi^2*G[1, 0, 0, 1, x] + 
         (124*G[1, 0, 1, 0, x])/3 + (58*Pi^2*G[1, 0, 1, 0, x])/3 + 
         24*G[1, 0, 1, 1, x] + 16*Pi^2*G[1, 0, 1, 1, x] - 
         (29*G[1, 1, 0, 0, x])/6 + (4*Pi^2*G[1, 1, 0, 0, x])/3 + 
         (421*G[1, 1, 0, 1, x])/6 - 2*Pi^2*G[1, 1, 0, 1, x] + 
         (421*G[1, 1, 1, 0, x])/6 - (16*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (271*G[1, 1, 1, 1, x])/2 - (34*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (796*G[0, 0, 0, 0, 0, x])/3 - 70*G[0, 0, 0, 0, 1, x] - 
         70*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 1, 0, 0, x])/3 - 
         (166*G[0, 0, 1, 0, 1, x])/3 - (166*G[0, 0, 1, 1, 0, x])/3 + 
         (166*G[0, 0, 1, 1, 1, x])/3 + (50*G[0, 1, 0, 0, 0, x])/3 - 
         (94*G[0, 1, 0, 0, 1, x])/3 - (94*G[0, 1, 0, 1, 0, x])/3 - 
         24*G[0, 1, 0, 1, 1, x] - (19*G[0, 1, 1, 0, 0, x])/2 - 
         (275*G[0, 1, 1, 0, 1, x])/6 - (275*G[0, 1, 1, 1, 0, x])/6 + 
         (607*G[0, 1, 1, 1, 1, x])/6 + 60*G[1, 0, 0, 0, 0, x] - 
         (130*G[1, 0, 0, 0, 1, x])/3 - (130*G[1, 0, 0, 1, 0, x])/3 + 
         12*G[1, 0, 0, 1, 1, x] - (7*G[1, 0, 1, 0, 0, x])/2 - 
         (167*G[1, 0, 1, 0, 1, x])/6 - (167*G[1, 0, 1, 1, 0, x])/6 + 
         (23*G[1, 0, 1, 1, 1, x])/6 - (8*G[1, 1, 0, 0, 0, x])/3 - 
         (7*G[1, 1, 0, 0, 1, x])/3 - (7*G[1, 1, 0, 1, 0, x])/3 - 
         48*G[1, 1, 0, 1, 1, x] + G[1, 1, 1, 0, 0, x]/2 - 
         (305*G[1, 1, 1, 0, 1, x])/6 - (305*G[1, 1, 1, 1, 0, x])/6 + 
         (313*G[1, 1, 1, 1, 1, x])/2 - 340*G[0, 0, 0, 0, 0, 0, x] + 
         180*G[0, 0, 0, 0, 0, 1, x] + 180*G[0, 0, 0, 0, 1, 0, x] - 
         56*G[0, 0, 0, 0, 1, 1, x] + 160*G[0, 0, 0, 1, 0, 0, x] - 
         36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] - 
         20*G[0, 0, 0, 1, 1, 1, x] + 92*G[0, 0, 1, 0, 0, 0, x] + 
         24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
         72*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 0, x] - 
         80*G[0, 0, 1, 1, 0, 1, x] - 80*G[0, 0, 1, 1, 1, 0, x] + 
         72*G[0, 0, 1, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] - 
         8*G[0, 1, 0, 0, 1, 1, x] + 36*G[0, 1, 0, 1, 0, 0, x] - 
         40*G[0, 1, 0, 1, 0, 1, x] - 40*G[0, 1, 0, 1, 1, 0, x] - 
         16*G[0, 1, 0, 1, 1, 1, x] + 20*G[0, 1, 1, 0, 0, 0, x] - 
         12*G[0, 1, 1, 0, 0, 1, x] - 12*G[0, 1, 1, 0, 1, 0, x] - 
         56*G[0, 1, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 1, 0, 0, x] - 
         40*G[0, 1, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 1, 0, x] + 
         112*G[0, 1, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 0, x] - 
         56*G[1, 0, 0, 1, 0, 1, x] - 56*G[1, 0, 0, 1, 1, 0, x] + 
         40*G[1, 0, 0, 1, 1, 1, x] + 56*G[1, 0, 1, 0, 0, 0, x] - 
         44*G[1, 0, 1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, 0, 0, x] - 36*G[1, 0, 1, 1, 0, 1, x] - 
         36*G[1, 0, 1, 1, 1, 0, x] + 40*G[1, 0, 1, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
         8*G[1, 1, 0, 0, 1, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] - 
         28*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
         4*G[1, 1, 0, 1, 1, 0, x] - 20*G[1, 1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 1, 0, 1, 0, x] - 8*G[1, 1, 1, 0, 1, 1, x] - 
         52*G[1, 1, 1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, 0, 1, x] + 
         36*G[1, 1, 1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, 1, 1, x] - 
         (14843*Zeta[3])/324 + 68*Pi^2*Zeta[3] - (356*G[0, x]*Zeta[3])/9 + 
         (67*Pi^2*G[0, x]*Zeta[3])/3 + (11969*G[1, x]*Zeta[3])/54 - 
         3*Pi^2*G[1, x]*Zeta[3] + (1660*G[0, 0, x]*Zeta[3])/9 - 
         (1063*G[0, 1, x]*Zeta[3])/6 - (769*G[1, 0, x]*Zeta[3])/6 - 
         (419*G[1, 1, x]*Zeta[3])/6 + (212*G[0, 0, 0, x]*Zeta[3])/3 + 
         60*G[0, 1, 0, x]*Zeta[3] - (260*G[0, 1, 1, x]*Zeta[3])/3 + 
         (52*G[1, 0, 0, x]*Zeta[3])/3 - 60*G[1, 0, 1, x]*Zeta[3] - 
         4*G[1, 1, 0, x]*Zeta[3] - (20*G[1, 1, 1, x]*Zeta[3])/3 + 
         (193*Zeta[3]^2)/9 - (188*Zeta[5])/5 + 180*G[0, x]*Zeta[5] - 
         106*G[1, x]*Zeta[5]) + RATIO[x]*((-8071*Pi^2)/81 - 
         (8123*Pi^4)/3240 + (191*Pi^6)/6048 + (6227*Pi^2*G[0, x])/162 + 
         (437*Pi^4*G[0, x])/360 + (2993*Pi^2*G[1, x])/81 + 
         (47*Pi^4*G[1, x])/45 - (16142*G[0, 0, x])/81 - 
         (1909*Pi^2*G[0, 0, x])/72 + (17*Pi^4*G[0, 0, x])/48 + 
         (16142*G[0, 1, x])/81 - (2885*Pi^2*G[0, 1, x])/216 + 
         (421*Pi^4*G[0, 1, x])/720 + (16142*G[1, 0, x])/81 - 
         (55*Pi^2*G[1, 0, x])/24 - (53*Pi^4*G[1, 0, x])/240 - 
         (16142*G[1, 1, x])/81 - (2161*Pi^2*G[1, 1, x])/216 - 
         (421*Pi^4*G[1, 1, x])/720 + (10541*G[0, 0, 0, x])/54 + 
         (407*Pi^2*G[0, 0, 0, x])/18 - (2156*G[0, 0, 1, x])/27 + 
         (145*Pi^2*G[0, 0, 1, x])/12 - (2156*G[0, 1, 0, x])/27 + 
         (239*Pi^2*G[0, 1, 0, x])/36 - (71*G[0, 1, 1, x])/2 - 
         (13*Pi^2*G[0, 1, 1, x])/18 - (2399*G[1, 0, 0, x])/54 + 
         (55*Pi^2*G[1, 0, 0, x])/36 - (1915*G[1, 0, 1, x])/27 - 
         (67*Pi^2*G[1, 0, 1, x])/18 - (1915*G[1, 1, 0, x])/27 - 
         (107*Pi^2*G[1, 1, 0, x])/18 + (3353*G[1, 1, 1, x])/18 + 
         (187*Pi^2*G[1, 1, 1, x])/36 - (575*G[0, 0, 0, 0, x])/3 - 
         (3*Pi^2*G[0, 0, 0, 0, x])/2 + (701*G[0, 0, 0, 1, x])/9 + 
         (73*Pi^2*G[0, 0, 0, 1, x])/6 + (701*G[0, 0, 1, 0, x])/9 + 
         (19*Pi^2*G[0, 0, 1, 0, x])/2 - (49*G[0, 0, 1, 1, x])/2 + 
         15*Pi^2*G[0, 0, 1, 1, x] + (779*G[0, 1, 0, 0, x])/18 + 
         7*Pi^2*G[0, 1, 0, 0, x] + (91*G[0, 1, 0, 1, x])/9 + 
         (33*Pi^2*G[0, 1, 0, 1, x])/2 + (91*G[0, 1, 1, 0, x])/9 + 
         (73*Pi^2*G[0, 1, 1, 0, x])/6 - (28*G[0, 1, 1, 1, x])/9 + 
         (55*Pi^2*G[0, 1, 1, 1, x])/6 + (247*G[1, 0, 0, 0, x])/6 - 
         (Pi^2*G[1, 0, 0, 0, x])/2 - (169*G[1, 0, 0, 1, x])/18 + 
         (5*Pi^2*G[1, 0, 0, 1, x])/3 - (169*G[1, 0, 1, 0, x])/18 + 
         (4*Pi^2*G[1, 0, 1, 0, x])/3 + 38*G[1, 0, 1, 1, x] + 
         (7*Pi^2*G[1, 0, 1, 1, x])/3 + (26*G[1, 1, 0, 0, x])/9 - 
         (17*Pi^2*G[1, 1, 0, 0, x])/3 + (463*G[1, 1, 0, 1, x])/18 - 
         (41*Pi^2*G[1, 1, 0, 1, x])/3 + (463*G[1, 1, 1, 0, x])/18 - 
         (46*Pi^2*G[1, 1, 1, 0, x])/3 - (2065*G[1, 1, 1, 1, x])/18 - 
         (103*Pi^2*G[1, 1, 1, 1, x])/6 + (622*G[0, 0, 0, 0, 0, x])/3 - 
         (259*G[0, 0, 0, 0, 1, x])/3 - (259*G[0, 0, 0, 1, 0, x])/3 + 
         28*G[0, 0, 0, 1, 1, x] - (151*G[0, 0, 1, 0, 0, x])/3 - 
         8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
         30*G[0, 0, 1, 1, 1, x] - (76*G[0, 1, 0, 0, 0, x])/3 - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
         13*G[0, 1, 0, 1, 1, x] - (38*G[0, 1, 1, 0, 0, x])/3 + 
         (41*G[0, 1, 1, 0, 1, x])/3 + (41*G[0, 1, 1, 1, 0, x])/3 - 
         (14*G[0, 1, 1, 1, 1, x])/3 - (97*G[1, 0, 0, 0, 0, x])/3 + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - (14*G[1, 0, 1, 0, 0, x])/3 + 
         (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
         (56*G[1, 0, 1, 1, 1, x])/3 - (64*G[1, 1, 0, 0, 0, x])/3 + 
         (68*G[1, 1, 0, 0, 1, x])/3 + (68*G[1, 1, 0, 1, 0, x])/3 - 
         26*G[1, 1, 0, 1, 1, x] + (44*G[1, 1, 1, 0, 0, x])/3 - 
         18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] + 
         (149*G[1, 1, 1, 1, 1, x])/3 - 108*G[0, 0, 0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 0, 1, 0, x] - 
         14*G[0, 0, 0, 0, 1, 1, x] + 80*G[0, 0, 0, 1, 0, 0, x] - 
         38*G[0, 0, 0, 1, 0, 1, x] - 38*G[0, 0, 0, 1, 1, 0, x] + 
         22*G[0, 0, 0, 1, 1, 1, x] + 74*G[0, 0, 1, 0, 0, 0, x] - 
         16*G[0, 0, 1, 0, 0, 1, x] - 16*G[0, 0, 1, 0, 1, 0, x] - 
         16*G[0, 0, 1, 0, 1, 1, x] + 14*G[0, 0, 1, 1, 0, 0, x] - 
         46*G[0, 0, 1, 1, 0, 1, x] - 46*G[0, 0, 1, 1, 1, 0, x] + 
         58*G[0, 0, 1, 1, 1, 1, x] + 58*G[0, 1, 0, 0, 0, 0, x] - 
         8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] - 
         6*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 0, 0, x] - 
         38*G[0, 1, 0, 1, 0, 1, x] - 38*G[0, 1, 0, 1, 1, 0, x] + 
         22*G[0, 1, 0, 1, 1, 1, x] + 34*G[0, 1, 1, 0, 0, 0, x] - 
         26*G[0, 1, 1, 0, 0, 1, x] - 26*G[0, 1, 1, 0, 1, 0, x] - 
         12*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 0, 0, x] - 
         30*G[0, 1, 1, 1, 0, 1, x] - 30*G[0, 1, 1, 1, 1, 0, x] + 
         70*G[0, 1, 1, 1, 1, 1, x] + 30*G[1, 0, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
         8*G[1, 0, 0, 1, 0, 1, x] - 8*G[1, 0, 0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
         8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, 1, x] - 10*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] - 
         10*G[1, 1, 0, 0, 1, 1, x] - 34*G[1, 1, 0, 1, 0, 0, x] + 
         26*G[1, 1, 0, 1, 0, 1, x] + 26*G[1, 1, 0, 1, 1, 0, x] - 
         38*G[1, 1, 0, 1, 1, 1, x] - 48*G[1, 1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] + 
         52*G[1, 1, 1, 1, 0, 1, x] + 52*G[1, 1, 1, 1, 1, 0, x] + 
         14*G[1, 1, 1, 1, 1, 1, x] - (1913*Zeta[3])/54 + 
         (190*Pi^2*Zeta[3])/9 - (286*G[0, x]*Zeta[3])/9 - 
         (11*Pi^2*G[0, x]*Zeta[3])/6 + (487*G[1, x]*Zeta[3])/9 + 
         (19*Pi^2*G[1, x]*Zeta[3])/3 + (616*G[0, 0, x]*Zeta[3])/9 - 
         (658*G[0, 1, x]*Zeta[3])/9 - (466*G[1, 0, x]*Zeta[3])/9 + 
         (322*G[1, 1, x]*Zeta[3])/9 - (74*G[0, 0, 0, x]*Zeta[3])/3 - 
         8*G[0, 0, 1, x]*Zeta[3] + 20*G[0, 1, 0, x]*Zeta[3] - 
         (202*G[0, 1, 1, x]*Zeta[3])/3 + (98*G[1, 0, 0, x]*Zeta[3])/3 - 
         20*G[1, 0, 1, x]*Zeta[3] + 6*G[1, 1, 0, x]*Zeta[3] + 
         (142*G[1, 1, 1, x]*Zeta[3])/3 + (19*Zeta[3]^2)/3 + (23*Zeta[5])/3 + 
         43*G[0, x]*Zeta[5] - 73*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((3491*Pi^2)/54 + (409*Pi^4)/108 + (3815*G[0, x])/27 - 
         (2207*Pi^2*G[0, x])/108 + (8*Pi^4*G[0, x])/45 - (3815*G[1, x])/27 - 
         (2515*Pi^2*G[1, x])/108 - (Pi^4*G[1, x])/90 + (2345*G[0, 0, x])/54 + 
         (595*Pi^2*G[0, 0, x])/18 - (3073*G[0, 1, x])/27 + 
         (62*Pi^2*G[0, 1, x])/3 - (3073*G[1, 0, x])/27 + 
         (52*Pi^2*G[1, 0, x])/9 + (9947*G[1, 1, x])/54 + 
         (103*Pi^2*G[1, 1, x])/6 - (683*G[0, 0, 0, x])/9 - 
         (8*Pi^2*G[0, 0, 0, x])/3 + (244*G[0, 0, 1, x])/9 + 
         19*Pi^2*G[0, 0, 1, x] + (244*G[0, 1, 0, x])/9 + 
         15*Pi^2*G[0, 1, 0, x] + 40*G[0, 1, 1, x] + (74*Pi^2*G[0, 1, 1, x])/
          3 + (218*G[1, 0, 0, x])/9 + (7*Pi^2*G[1, 0, 0, x])/3 + 
         (386*G[1, 0, 1, x])/9 + (16*Pi^2*G[1, 0, 1, x])/3 + 
         (386*G[1, 1, 0, x])/9 - (8*Pi^2*G[1, 1, 0, x])/3 - 
         (385*G[1, 1, 1, x])/3 - 9*Pi^2*G[1, 1, 1, x] + 
         186*G[0, 0, 0, 0, x] - (248*G[0, 0, 0, 1, x])/3 - 
         (248*G[0, 0, 1, 0, x])/3 + 40*G[0, 0, 1, 1, x] - 
         (62*G[0, 1, 0, 0, x])/3 - 22*G[0, 1, 0, 1, x] - 
         22*G[0, 1, 1, 0, x] + 26*G[0, 1, 1, 1, x] - (68*G[1, 0, 0, 0, x])/
          3 + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 
         40*G[1, 0, 1, 1, x] + (56*G[1, 1, 0, 0, x])/3 - 
         (140*G[1, 1, 0, 1, x])/3 - (140*G[1, 1, 1, 0, x])/3 + 
         (274*G[1, 1, 1, 1, x])/3 - 104*G[0, 0, 0, 0, 0, x] + 
         84*G[0, 0, 0, 0, 1, x] + 84*G[0, 0, 0, 1, 0, x] - 
         32*G[0, 0, 0, 1, 1, x] + 116*G[0, 0, 1, 0, 0, x] - 
         64*G[0, 0, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 0, x] + 
         24*G[0, 0, 1, 1, 1, x] + 100*G[0, 1, 0, 0, 0, x] - 
         28*G[0, 1, 0, 0, 1, x] - 28*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
         76*G[0, 1, 1, 0, 1, x] - 76*G[0, 1, 1, 1, 0, x] + 
         80*G[0, 1, 1, 1, 1, x] + 68*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - 64*G[1, 1, 1, 0, 0, x] + 
         24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
         132*G[1, 1, 1, 1, 1, x] + (194*Zeta[3])/9 + 6*Pi^2*Zeta[3] + 
         (110*G[0, x]*Zeta[3])/3 - (244*G[1, x]*Zeta[3])/3 + 
         (32*G[0, 0, x]*Zeta[3])/3 - (116*G[0, 1, x]*Zeta[3])/3 + 
         (100*G[1, 0, x]*Zeta[3])/3 - (88*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((17*Pi^4)/15 + 8*Pi^2*G[0, 0, x] + 
           4*Pi^2*G[0, 1, x] + 24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
           24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-1029109/3888 - (14015*Pi^2)/648 - (5011*Pi^4)/2160 + 
           (55117*G[0, x])/324 + (1549*Pi^2*G[0, x])/54 + (32*Pi^4*G[0, x])/
            45 - (5824*G[1, x])/81 + (1937*Pi^2*G[1, x])/54 - 
           (167*Pi^4*G[1, x])/360 - (3956*G[0, 0, x])/27 - 
           (55*Pi^2*G[0, 0, x])/2 + (2096*G[0, 1, x])/27 - 
           (181*Pi^2*G[0, 1, x])/6 + (2096*G[1, 0, x])/27 - 
           (64*Pi^2*G[1, 0, x])/3 - 22*Pi^2*G[1, 1, x] + (1514*G[0, 0, 0, x])/
            9 + 16*Pi^2*G[0, 0, 0, x] - (718*G[0, 0, 1, x])/9 - 
           7*Pi^2*G[0, 0, 1, x] - (718*G[0, 1, 0, x])/9 - 
           3*Pi^2*G[0, 1, 0, x] - 18*Pi^2*G[0, 1, 1, x] - (130*G[1, 0, 0, x])/
            9 - 9*Pi^2*G[1, 0, 0, x] - (196*G[1, 0, 1, x])/3 - 
           (52*Pi^2*G[1, 0, 1, x])/3 - (196*G[1, 1, 0, x])/3 - 
           (28*Pi^2*G[1, 1, 0, x])/3 + (196*G[1, 1, 1, x])/3 - 
           (16*Pi^2*G[1, 1, 1, x])/3 - (586*G[0, 0, 0, 0, x])/3 + 
           70*G[0, 0, 0, 1, x] + 70*G[0, 0, 1, 0, x] + (44*G[0, 1, 0, 0, x])/
            3 + (166*G[0, 1, 0, 1, x])/3 + (166*G[0, 1, 1, 0, x])/3 - 
           (166*G[0, 1, 1, 1, x])/3 - (50*G[1, 0, 0, 0, x])/3 + 
           (94*G[1, 0, 0, 1, x])/3 + (94*G[1, 0, 1, 0, x])/3 + 
           24*G[1, 0, 1, 1, x] + 5*G[1, 1, 0, 0, x] + (151*G[1, 1, 0, 1, x])/
            3 + (151*G[1, 1, 1, 0, x])/3 - (317*G[1, 1, 1, 1, x])/3 + 
           160*G[0, 0, 0, 0, 0, x] - 124*G[0, 0, 0, 0, 1, x] - 
           124*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] - 
           116*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 0, 1, x] + 
           48*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
           76*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] - 
           8*G[0, 1, 1, 0, 0, x] + 68*G[0, 1, 1, 0, 1, x] + 
           68*G[0, 1, 1, 1, 0, x] - 72*G[0, 1, 1, 1, 1, x] - 
           76*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
           16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] - 
           12*G[1, 0, 1, 0, 0, x] + 44*G[1, 0, 1, 0, 1, x] + 
           44*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
           16*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
           32*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
           40*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] - 
           (3670*Zeta[3])/27 - 21*Pi^2*Zeta[3] - (262*G[0, x]*Zeta[3])/9 + 
           (545*G[1, x]*Zeta[3])/3 - (200*G[0, 0, x]*Zeta[3])/3 + 
           (68*G[0, 1, x]*Zeta[3])/3 - (52*G[1, 0, x]*Zeta[3])/3 + 
           (200*G[1, 1, x]*Zeta[3])/3 - 98*Zeta[5]) - 40*Zeta[5] + 
         RATIO[x]*((-6229*Pi^2)/108 - (1613*Pi^4)/1080 + (2437*Pi^2*G[0, x])/
            108 - (4*Pi^4*G[0, x])/45 + (1991*Pi^2*G[1, x])/108 + 
           (Pi^4*G[1, x])/180 - (6229*G[0, 0, x])/54 - (601*Pi^2*G[0, 0, x])/
            36 + (6229*G[0, 1, x])/54 - (25*Pi^2*G[0, 1, x])/4 + 
           (6229*G[1, 0, x])/54 - (41*Pi^2*G[1, 0, x])/36 - 
           (6229*G[1, 1, x])/54 - (13*Pi^2*G[1, 1, x])/4 + 
           (1024*G[0, 0, 0, x])/9 + (4*Pi^2*G[0, 0, 0, x])/3 - 
           (961*G[0, 0, 1, x])/18 - (19*Pi^2*G[0, 0, 1, x])/2 - 
           (961*G[0, 1, 0, x])/18 - (15*Pi^2*G[0, 1, 0, x])/2 - 
           7*G[0, 1, 1, x] - (37*Pi^2*G[0, 1, 1, x])/3 - (286*G[1, 0, 0, x])/
            9 - (7*Pi^2*G[1, 0, 0, x])/6 - (515*G[1, 0, 1, x])/18 - 
           (8*Pi^2*G[1, 0, 1, x])/3 - (515*G[1, 1, 0, x])/18 + 
           (4*Pi^2*G[1, 1, 0, x])/3 + 89*G[1, 1, 1, x] + 
           (9*Pi^2*G[1, 1, 1, x])/2 - 121*G[0, 0, 0, 0, x] + 
           (175*G[0, 0, 0, 1, x])/3 + (175*G[0, 0, 1, 0, x])/3 - 
           22*G[0, 0, 1, 1, x] + (112*G[0, 1, 0, 0, x])/3 - 
           G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 9*G[0, 1, 1, 1, x] + 
           (91*G[1, 0, 0, 0, x])/3 - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - (4*G[1, 1, 0, 0, x])/3 + 
           (10*G[1, 1, 0, 1, x])/3 + (10*G[1, 1, 1, 0, x])/3 - 
           (95*G[1, 1, 1, 1, x])/3 + 52*G[0, 0, 0, 0, 0, x] - 
           42*G[0, 0, 0, 0, 1, x] - 42*G[0, 0, 0, 1, 0, x] + 
           16*G[0, 0, 0, 1, 1, x] - 58*G[0, 0, 1, 0, 0, x] + 
           32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] - 
           12*G[0, 0, 1, 1, 1, x] - 50*G[0, 1, 0, 0, 0, x] + 
           14*G[0, 1, 0, 0, 1, x] + 14*G[0, 1, 0, 1, 0, x] + 
           16*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
           38*G[0, 1, 1, 0, 1, x] + 38*G[0, 1, 1, 1, 0, x] - 
           40*G[0, 1, 1, 1, 1, x] - 34*G[1, 0, 0, 0, 0, x] + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           12*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
           10*G[1, 0, 1, 0, 1, x] + 10*G[1, 0, 1, 1, 0, x] + 
           10*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] + 
           8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
           12*G[1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 0, 0, x] - 
           12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] - 
           66*G[1, 1, 1, 1, 1, x] - (389*Zeta[3])/18 - 3*Pi^2*Zeta[3] - 
           (29*G[0, x]*Zeta[3])/3 + 26*G[1, x]*Zeta[3] - 
           (16*G[0, 0, x]*Zeta[3])/3 + (58*G[0, 1, x]*Zeta[3])/3 - 
           (50*G[1, 0, x]*Zeta[3])/3 + (44*G[1, 1, x]*Zeta[3])/3 + 
           20*Zeta[5])))) + 
   Nf*(((44*Pi^2)/9 + (64*G[0, x])/9 - (16*Pi^2*G[0, x])/9 - (64*G[1, x])/9 - 
       (8*Pi^2*G[1, x])/9 + (56*G[0, 0, x])/9 - (80*G[0, 1, x])/9 - 
       (80*G[1, 0, x])/9 + (104*G[1, 1, x])/9 - (32*G[0, 0, 0, x])/3 + 
       (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + (16*G[1, 0, 0, x])/3 - 
       (16*G[1, 1, 1, x])/3 + (47/9 - (4*I)*Pi - (8*G[0, x])/3 - 4*G[1, x])*
        Log[mu2/s]^2*RATIO[x^(-1)] + (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + 
       ((-32*Pi^2)/9 + (8*Pi^2*G[0, x])/9 + (4*Pi^2*G[1, x])/9 - 
         (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
         (64*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
         (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((8*Pi^2)/3 + (8*G[0, x])/3 - (8*G[1, x])/3 + 
         (16*G[0, 0, x])/3 - (16*G[0, 1, x])/3 - (16*G[1, 0, x])/3 + 
         (16*G[1, 1, x])/3 + (416/27 - ((80*I)/9)*Pi + Pi^2/9 - 
           (94*G[0, x])/9 + (8*I)*Pi*G[0, x] - (80*G[1, x])/9 + 
           (16*G[0, 0, x])/3 + 8*G[0, 1, x] + 8*G[1, 0, x])*RATIO[x^(-1)] + 
         ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
           (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x]) + 
       RATIO[x^(-1)]*(1370/81 - ((112*I)/27)*Pi + (13*Pi^2)/54 - 
         (416*G[0, x])/27 + ((80*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - 
         (112*G[1, x])/27 + (4*Pi^2*G[1, x])/3 + (94*G[0, 0, x])/9 - 
         (8*I)*Pi*G[0, 0, x] + (80*G[0, 1, x])/9 + (80*G[1, 0, x])/9 + 
         ((8*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 - 8*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
         (8*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 + (38*Zeta[3])/9) + 
       e*(((-32*I)/9)*Pi + (382*Pi^2)/27 + (32*Pi^4)/135 + (752*G[0, x])/27 - 
         (230*Pi^2*G[0, x])/27 - (848*G[1, x])/27 - (190*Pi^2*G[1, x])/27 + 
         (184*G[0, 0, x])/27 + (52*Pi^2*G[0, 0, x])/9 - (640*G[0, 1, x])/27 + 
         (28*Pi^2*G[0, 1, x])/9 - (640*G[1, 0, x])/27 + (20*Pi^2*G[1, 0, x])/
          9 + (1132*G[1, 1, x])/27 + (20*Pi^2*G[1, 1, x])/9 - 
         (296*G[0, 0, 0, x])/9 + (184*G[0, 0, 1, x])/9 + 
         (184*G[0, 1, 0, x])/9 + (104*G[1, 0, 0, x])/9 + 
         (80*G[1, 0, 1, x])/9 + (80*G[1, 1, 0, x])/9 - (112*G[1, 1, 1, x])/
          3 + 48*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
         16*G[0, 0, 1, 0, x] - (32*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         (16*G[1, 1, 0, 0, x])/3 + (64*G[1, 1, 1, 1, x])/3 + 
         (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (64*G[0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (47/9 - (4*I)*Pi - (26*G[0, x])/9 - 
           4*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
         (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]^2*
          (4*Pi^2 + 4*G[0, x] - 4*G[1, x] + 8*G[0, 0, x] - 8*G[0, 1, x] - 
           8*G[1, 0, x] + 8*G[1, 1, x] + (661/27 - ((100*I)/9)*Pi - Pi^2/18 - 
             (47*G[0, x])/3 + (12*I)*Pi*G[0, x] - (100*G[1, x])/9 + 
             (26*G[0, 0, x])/3 + 12*G[0, 1, x] + 12*G[1, 0, x])*
            RATIO[x^(-1)] + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
             4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) + (104*Zeta[3])/9 - 
         (16*G[1, x]*Zeta[3])/3 + RATIO[x]*((-328*Pi^2)/27 - (16*Pi^4)/135 + 
           (172*Pi^2*G[0, x])/27 + (134*Pi^2*G[1, x])/27 - 
           (656*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/9 + (656*G[0, 1, x])/
            27 - (14*Pi^2*G[0, 1, x])/9 + (656*G[1, 0, x])/27 - 
           (10*Pi^2*G[1, 0, x])/9 - (656*G[1, 1, x])/27 - 
           (10*Pi^2*G[1, 1, x])/9 + (280*G[0, 0, 0, x])/9 - 
           (140*G[0, 0, 1, x])/9 - (140*G[0, 1, 0, x])/9 - 
           (76*G[1, 0, 0, x])/9 - (64*G[1, 0, 1, x])/9 - (64*G[1, 1, 0, x])/
            9 + (68*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
           8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/
            3 + (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
           (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
           (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
           (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 - 
           (64*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (16159/243 - ((656*I)/81)*Pi + (89*Pi^2)/162 + ((20*I)/27)*Pi^3 + 
           (11*Pi^4)/135 - (4972*G[0, x])/81 + ((448*I)/27)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/54 - ((2*I)/3)*Pi^3*G[0, x] - (656*G[1, x])/81 + 
           (200*Pi^2*G[1, x])/27 - ((4*I)/9)*Pi^3*G[1, x] + 
           (1322*G[0, 0, x])/27 - ((200*I)/9)*Pi*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/9 + (448*G[0, 1, x])/27 - 6*Pi^2*G[0, 1, x] + 
           (448*G[1, 0, x])/27 + ((40*I)/3)*Pi*G[1, 0, x] - 
           (26*Pi^2*G[1, 0, x])/3 - (8*Pi^2*G[1, 1, x])/3 - 
           (94*G[0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, x] - 
           (200*G[0, 0, 1, x])/9 - (200*G[0, 1, 0, x])/9 - 
           ((32*I)/3)*Pi*G[0, 1, 0, x] + (40*G[1, 0, 0, x])/9 - 
           ((32*I)/3)*Pi*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/3 - 
           (40*G[1, 1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
           (40*G[1, 1, 1, x])/3 + (52*G[0, 0, 0, 0, x])/3 + 
           24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + (8*G[0, 1, 0, 0, x])/
            3 + (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
           (32*G[0, 1, 1, 1, x])/3 - (56*G[1, 0, 0, 0, x])/3 + 
           (32*G[1, 0, 0, 1, x])/3 + (32*G[1, 0, 1, 0, x])/3 + 
           (32*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
           (8*G[1, 1, 1, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 - (4*Zeta[3])/3 + 
           (24*I)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/9 + (88*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*(((-4*I)/3)*Pi + (100*Pi^2)/9 + (152*G[0, x])/9 - 
           (56*Pi^2*G[0, x])/9 - (164*G[1, x])/9 - (40*Pi^2*G[1, x])/9 + 
           (112*G[0, 0, x])/9 - (184*G[0, 1, x])/9 - (184*G[1, 0, x])/9 + 
           (256*G[1, 1, x])/9 - 32*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 
           16*G[0, 1, 0, x] + (32*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + 
           (16*G[1, 1, 0, x])/3 - (64*G[1, 1, 1, x])/3 + 
           (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
           RATIO[x]*((-70*Pi^2)/9 + (28*Pi^2*G[0, x])/9 + (20*Pi^2*G[1, x])/
              9 - (140*G[0, 0, x])/9 + (140*G[0, 1, x])/9 + (140*G[1, 0, x])/
              9 - (140*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
             8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
             (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 - (8*Zeta[3])/3) + 
           (16*Zeta[3])/3 + RATIO[x^(-1)]*(4972/81 - ((448*I)/27)*Pi - 
             Pi^2/54 + ((2*I)/3)*Pi^3 - (1322*G[0, x])/27 + 
             ((200*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 - (448*G[1, x])/27 + 
             6*Pi^2*G[1, x] + (94*G[0, 0, x])/3 - (24*I)*Pi*G[0, 0, x] + 
             (200*G[0, 1, x])/9 + (200*G[1, 0, x])/9 + ((32*I)/3)*Pi*
              G[1, 0, x] - (52*G[0, 0, 0, x])/3 - 24*G[0, 0, 1, x] - 
             24*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 - (32*G[1, 0, 1, x])/3 - 
             (32*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 + (20*Zeta[3])/
              9))) + e^2*(((-472*I)/27)*Pi + (3572*Pi^2)/81 + (I/3)*Pi^3 + 
         (202*Pi^4)/405 + (7840*G[0, x])/81 - ((32*I)/9)*Pi*G[0, x] - 
         (1822*Pi^2*G[0, x])/81 - (14*Pi^4*G[0, x])/45 - (9256*G[1, x])/81 - 
         (1529*Pi^2*G[1, x])/81 - (16*Pi^4*G[1, x])/45 + 
         (224*G[0, 0, x])/81 + ((4*I)/3)*Pi*G[0, 0, x] + 
         (152*Pi^2*G[0, 0, x])/9 - (5456*G[0, 1, x])/81 + 
         (322*Pi^2*G[0, 1, x])/27 - (5456*G[1, 0, x])/81 + 
         10*Pi^2*G[1, 0, x] + (11192*G[1, 1, x])/81 + (260*Pi^2*G[1, 1, x])/
          27 - (1792*G[0, 0, 0, x])/27 - (112*Pi^2*G[0, 0, 0, x])/9 + 
         (1424*G[0, 0, 1, x])/27 - (28*Pi^2*G[0, 0, 1, x])/3 + 
         (1424*G[0, 1, 0, x])/27 - (68*Pi^2*G[0, 1, 0, x])/9 - 
         (40*Pi^2*G[0, 1, 1, x])/9 + (784*G[1, 0, 0, x])/27 - 
         (64*Pi^2*G[1, 0, 0, x])/9 + (640*G[1, 0, 1, x])/27 - 
         (28*Pi^2*G[1, 0, 1, x])/9 + (640*G[1, 1, 0, x])/27 - 
         (20*Pi^2*G[1, 1, 0, x])/9 - (1052*G[1, 1, 1, x])/9 - 
         (40*Pi^2*G[1, 1, 1, x])/9 + 112*G[0, 0, 0, 0, x] - 
         (392*G[0, 0, 0, 1, x])/9 - (392*G[0, 0, 1, 0, x])/9 - 
         (208*G[0, 1, 0, 0, x])/9 - (184*G[0, 1, 0, 1, x])/9 - 
         (184*G[0, 1, 1, 0, x])/9 + (184*G[0, 1, 1, 1, x])/9 - 
         (8*G[1, 0, 0, 0, x])/3 - (184*G[1, 0, 0, 1, x])/9 - 
         (184*G[1, 0, 1, 0, x])/9 - (104*G[1, 1, 0, 0, x])/9 - 
         (80*G[1, 1, 0, 1, x])/9 - (80*G[1, 1, 1, 0, x])/9 + 
         (824*G[1, 1, 1, 1, x])/9 - (448*G[0, 0, 0, 0, 0, x])/3 + 
         (112*G[0, 0, 0, 0, 1, x])/3 + (112*G[0, 0, 0, 1, 0, x])/3 + 
         (64*G[0, 0, 1, 0, 0, x])/3 + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
         (16*G[0, 1, 0, 0, 0, x])/3 + 16*G[0, 1, 0, 0, 1, x] + 
         16*G[0, 1, 0, 1, 0, x] + (32*G[0, 1, 1, 0, 0, x])/3 + 
         (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
         (64*G[0, 1, 1, 1, 1, x])/3 - (32*G[1, 0, 0, 0, 0, x])/3 + 
         16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         (32*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
         (16*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
         (16*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 1, 0, 0, x])/3 - 
         (176*G[1, 1, 1, 1, 1, x])/3 + (113/36 - ((7*I)/3)*Pi - 
           (16*G[0, x])/9 - (7*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] + 
         (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + Log[mu2/s]^3*
          ((28*Pi^2)/9 + (28*G[0, x])/9 - (28*G[1, x])/9 + 
           (56*G[0, 0, x])/9 - (56*G[0, 1, x])/9 - (56*G[1, 0, x])/9 + 
           (56*G[1, 1, x])/9 + (541/27 - ((220*I)/27)*Pi - Pi^2/9 - 
             (113*G[0, x])/9 + ((28*I)/3)*Pi*G[0, x] - (220*G[1, x])/27 + 
             (64*G[0, 0, x])/9 + (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3)*
            RATIO[x^(-1)] + ((-14*Pi^2)/9 - (28*G[0, 0, x])/9 + 
             (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - (28*G[1, 1, x])/9)*
            RATIO[x]) + (904*Zeta[3])/27 - (196*Pi^2*Zeta[3])/9 - 
         (280*G[0, x]*Zeta[3])/9 - (32*G[1, x]*Zeta[3])/9 - 
         (352*G[0, 0, x]*Zeta[3])/9 + (448*G[0, 1, x]*Zeta[3])/9 + 
         (400*G[1, 0, x]*Zeta[3])/9 - (256*G[1, 1, x]*Zeta[3])/9 + 
         Log[mu2/s]^2*((-2*I)*Pi + (106*Pi^2)/9 + (164*G[0, x])/9 - 
           (68*Pi^2*G[0, x])/9 - (182*G[1, x])/9 - (52*Pi^2*G[1, x])/9 + 
           (112*G[0, 0, x])/9 - (196*G[0, 1, x])/9 - (196*G[1, 0, x])/9 + 
           (280*G[1, 1, x])/9 - (112*G[0, 0, 0, x])/3 + (56*G[0, 0, 1, x])/
            3 + (56*G[0, 1, 0, x])/3 + (32*G[1, 0, 0, x])/3 + 
           8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - (80*G[1, 1, 1, x])/3 + 
           ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           RATIO[x]*((-73*Pi^2)/9 + (34*Pi^2*G[0, x])/9 + (26*Pi^2*G[1, x])/
              9 - (146*G[0, 0, x])/9 + (146*G[0, 1, x])/9 + (146*G[1, 0, x])/
              9 - (146*G[1, 1, x])/9 + (56*G[0, 0, 0, x])/3 - 
             (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 - (16*G[1, 0, 0, x])/
              3 - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 - 
             4*Zeta[3]) + RATIO[x^(-1)]*(6416/81 - ((560*I)/27)*Pi - 
             (13*Pi^2)/36 + I*Pi^3 - (541*G[0, x])/9 + ((220*I)/9)*Pi*
              G[0, x] + (Pi^2*G[0, x])/3 - (560*G[1, x])/27 + 
             (23*Pi^2*G[1, x])/3 + (113*G[0, 0, x])/3 - (28*I)*Pi*
              G[0, 0, x] + (220*G[0, 1, x])/9 + (220*G[1, 0, x])/9 + 
             ((40*I)/3)*Pi*G[1, 0, x] - (64*G[0, 0, 0, x])/3 - 
             28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - 
             (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 + (40*G[1, 1, 1, x])/
              3 - (22*Zeta[3])/9) + 8*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (((32*I)/27)*Pi^3 - (16*Pi^4)/135 - ((848*I)/27)*Pi*G[0, x] + 
           (196*Pi^2*G[0, x])/27 + ((2*I)/9)*Pi^3*G[0, x] - 
           (848*G[0, 0, x])/27 + ((164*I)/9)*Pi*G[0, 0, x] - 
           (26*Pi^2*G[0, 0, x])/9 - ((64*I)/9)*Pi*G[1, 0, x] + 
           (8*Pi^2*G[1, 0, x])/9 + (328*G[0, 0, 0, x])/9 - 
           (8*I)*Pi*G[0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           (64*G[1, 0, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
           24*G[0, 0, 0, 0, x] + (8*G[0, 1, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (64*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3]) + 
         Log[mu2/s]*(((-88*I)/9)*Pi + (854*Pi^2)/27 + (58*Pi^4)/135 + 
           (1648*G[0, x])/27 - ((4*I)/3)*Pi*G[0, x] - (502*Pi^2*G[0, x])/27 - 
           (1912*G[1, x])/27 - (410*Pi^2*G[1, x])/27 + (404*G[0, 0, x])/27 + 
           (124*Pi^2*G[0, 0, x])/9 - (1424*G[0, 1, x])/27 + 
           (28*Pi^2*G[0, 1, x])/3 - (1424*G[1, 0, x])/27 + 
           (68*Pi^2*G[1, 0, x])/9 + (2516*G[1, 1, x])/27 + 
           (20*Pi^2*G[1, 1, x])/3 - (616*G[0, 0, 0, x])/9 + 
           (392*G[0, 0, 1, x])/9 + (392*G[0, 1, 0, x])/9 + 
           (208*G[1, 0, 0, x])/9 + (184*G[1, 0, 1, x])/9 + 
           (184*G[1, 1, 0, x])/9 - (248*G[1, 1, 1, x])/3 + 
           112*G[0, 0, 0, 0, x] - (112*G[0, 0, 0, 1, x])/3 - 
           (112*G[0, 0, 1, 0, x])/3 - (64*G[0, 1, 0, 0, x])/3 - 
           16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 
           (16*G[1, 0, 0, 0, x])/3 - 16*G[1, 0, 0, 1, x] - 
           16*G[1, 0, 1, 0, x] - (32*G[1, 1, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
           (176*G[1, 1, 1, 1, x])/3 + RATIO[(1 - x)^(-1)]*(((4*I)/9)*Pi^3 - 
             ((164*I)/9)*Pi*G[0, x] + (28*Pi^2*G[0, x])/9 - (164*G[0, 0, x])/
              9 + (8*I)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] + 
             16*G[0, 0, 0, x] - (8*G[1, 0, 0, x])/3 - (8*Zeta[3])/3) + 
           (232*Zeta[3])/9 - (16*G[0, x]*Zeta[3])/3 - 16*G[1, x]*Zeta[3] + 
           RATIO[x]*((-710*Pi^2)/27 - (29*Pi^4)/135 + (362*Pi^2*G[0, x])/27 + 
             (286*Pi^2*G[1, x])/27 - (1420*G[0, 0, x])/27 - 
             (62*Pi^2*G[0, 0, x])/9 + (1420*G[0, 1, x])/27 - 
             (14*Pi^2*G[0, 1, x])/3 + (1420*G[1, 0, x])/27 - 
             (34*Pi^2*G[1, 0, x])/9 - (1420*G[1, 1, x])/27 - 
             (10*Pi^2*G[1, 1, x])/3 + (584*G[0, 0, 0, x])/9 - 
             (292*G[0, 0, 1, x])/9 - (292*G[0, 1, 0, x])/9 - 
             (152*G[1, 0, 0, x])/9 - (140*G[1, 0, 1, x])/9 - 
             (140*G[1, 1, 0, x])/9 + 48*G[1, 1, 1, x] - 56*G[0, 0, 0, 0, x] + 
             (56*G[0, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, x])/3 + 
             (32*G[0, 1, 0, 0, x])/3 + 8*G[0, 1, 0, 1, x] + 
             8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/
              3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
             (16*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
             (8*G[1, 1, 1, 0, x])/3 - (88*G[1, 1, 1, 1, x])/3 - 
             (140*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3]) + 
           RATIO[x^(-1)]*(45638/243 - ((2624*I)/81)*Pi - (11*Pi^2)/162 + 
             ((50*I)/27)*Pi^3 + (41*Pi^4)/540 - (12832*G[0, x])/81 + 
             ((1120*I)/27)*Pi*G[0, x] + (13*Pi^2*G[0, x])/18 - 
             (2*I)*Pi^3*G[0, x] - (2624*G[1, x])/81 + (410*Pi^2*G[1, x])/27 - 
             ((16*I)/9)*Pi^3*G[1, x] + (1082*G[0, 0, x])/9 - 
             ((440*I)/9)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 + 
             (1120*G[0, 1, x])/27 - (46*Pi^2*G[0, 1, x])/3 + 
             (1120*G[1, 0, x])/27 + ((80*I)/3)*Pi*G[1, 0, x] - 
             (70*Pi^2*G[1, 0, x])/3 - 8*Pi^2*G[1, 1, x] - (226*G[0, 0, 0, x])/
              3 + (56*I)*Pi*G[0, 0, 0, x] - (440*G[0, 0, 1, x])/9 - 
             (440*G[0, 1, 0, x])/9 - ((80*I)/3)*Pi*G[0, 1, 0, x] + 
             (40*G[1, 0, 0, x])/9 - ((80*I)/3)*Pi*G[1, 0, 0, x] - 
             (80*G[1, 0, 1, x])/3 - (80*G[1, 1, 0, x])/3 + ((32*I)/3)*Pi*
              G[1, 1, 0, x] + (80*G[1, 1, 1, x])/3 + (128*G[0, 0, 0, 0, x])/
              3 + 56*G[0, 0, 0, 1, x] + 56*G[0, 0, 1, 0, x] + 
             (8*G[0, 1, 0, 0, x])/3 + (80*G[0, 1, 0, 1, x])/3 + 
             (80*G[0, 1, 1, 0, x])/3 - (80*G[0, 1, 1, 1, x])/3 - 
             (152*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 + 
             (80*G[1, 0, 1, 0, x])/3 + (80*G[1, 1, 0, 0, x])/3 + 
             (32*G[1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 0, x])/3 - 
             (112*G[1, 1, 1, 1, x])/3 - (50*Zeta[3])/3 + ((200*I)/3)*Pi*
              Zeta[3] + (44*G[0, x]*Zeta[3])/9 + 88*G[1, x]*Zeta[3])) + 
         RATIO[x]*((-3356*Pi^2)/81 - (128*Pi^4)/405 + (1748*Pi^2*G[0, x])/
            81 + (7*Pi^4*G[0, x])/45 + (1366*Pi^2*G[1, x])/81 + 
           (8*Pi^4*G[1, x])/45 - (6712*G[0, 0, x])/81 - (109*Pi^2*G[0, 0, x])/
            9 + (6712*G[0, 1, x])/81 - (245*Pi^2*G[0, 1, x])/27 + 
           (6712*G[1, 0, x])/81 - (23*Pi^2*G[1, 0, x])/3 - 
           (6712*G[1, 1, x])/81 - (175*Pi^2*G[1, 1, x])/27 + 
           (2840*G[0, 0, 0, x])/27 + (56*Pi^2*G[0, 0, 0, x])/9 - 
           (1420*G[0, 0, 1, x])/27 + (14*Pi^2*G[0, 0, 1, x])/3 - 
           (1420*G[0, 1, 0, x])/27 + (34*Pi^2*G[0, 1, 0, x])/9 + 
           (20*Pi^2*G[0, 1, 1, x])/9 - (764*G[1, 0, 0, x])/27 + 
           (32*Pi^2*G[1, 0, 0, x])/9 - (656*G[1, 0, 1, x])/27 + 
           (14*Pi^2*G[1, 0, 1, x])/9 - (656*G[1, 1, 0, x])/27 + 
           (10*Pi^2*G[1, 1, 0, x])/9 + (692*G[1, 1, 1, x])/9 + 
           (20*Pi^2*G[1, 1, 1, x])/9 - (292*G[0, 0, 0, 0, x])/3 + 
           (292*G[0, 0, 0, 1, x])/9 + (292*G[0, 0, 1, 0, x])/9 + 
           (152*G[0, 1, 0, 0, x])/9 + (140*G[0, 1, 0, 1, x])/9 + 
           (140*G[0, 1, 1, 0, x])/9 - (140*G[0, 1, 1, 1, x])/9 + 
           (4*G[1, 0, 0, 0, x])/3 + (140*G[1, 0, 0, 1, x])/9 + 
           (140*G[1, 0, 1, 0, x])/9 + (76*G[1, 1, 0, 0, x])/9 + 
           (64*G[1, 1, 0, 1, x])/9 + (64*G[1, 1, 1, 0, x])/9 - 
           (496*G[1, 1, 1, 1, x])/9 + (224*G[0, 0, 0, 0, 0, x])/3 - 
           (56*G[0, 0, 0, 0, 1, x])/3 - (56*G[0, 0, 0, 1, 0, x])/3 - 
           (32*G[0, 0, 1, 0, 0, x])/3 - 8*G[0, 0, 1, 0, 1, x] - 
           8*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
           (8*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 0, 0, 1, x] - 
           8*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 1, 0, 0, x])/3 - 
           (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 + 
           (32*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
           8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
           (16*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
           (8*G[1, 0, 1, 1, 0, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 - 
           (8*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
           (8*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
           (88*G[1, 1, 1, 1, 1, x])/3 - (656*Zeta[3])/27 + 
           (98*Pi^2*Zeta[3])/9 + (64*G[0, x]*Zeta[3])/9 + 
           (140*G[1, x]*Zeta[3])/9 + (176*G[0, 0, x]*Zeta[3])/9 - 
           (224*G[0, 1, x]*Zeta[3])/9 - (200*G[1, 0, x]*Zeta[3])/9 + 
           (128*G[1, 1, x]*Zeta[3])/9 - (8*Zeta[5])/3) + (16*Zeta[5])/3 + 
         RATIO[x^(-1)]*(300751/1458 - ((3904*I)/243)*Pi + (1913*Pi^2)/972 + 
           ((112*I)/81)*Pi^3 + (121*Pi^4)/2160 + ((67*I)/180)*Pi^5 - 
           (45638*G[0, x])/243 + ((2624*I)/81)*Pi*G[0, x] + 
           (11*Pi^2*G[0, x])/162 - ((50*I)/27)*Pi^3*G[0, x] - 
           (41*Pi^4*G[0, x])/540 - (3904*G[1, x])/243 + (1120*Pi^2*G[1, x])/
            81 - ((20*I)/9)*Pi^3*G[1, x] + (227*Pi^4*G[1, x])/180 + 
           (12832*G[0, 0, x])/81 - ((1120*I)/27)*Pi*G[0, 0, x] - 
           (13*Pi^2*G[0, 0, x])/18 + (2*I)*Pi^3*G[0, 0, x] + 
           (2624*G[0, 1, x])/81 - (410*Pi^2*G[0, 1, x])/27 + 
           ((16*I)/9)*Pi^3*G[0, 1, x] + (2624*G[1, 0, x])/81 + 
           ((224*I)/9)*Pi*G[1, 0, x] - (650*Pi^2*G[1, 0, x])/27 - 
           ((8*I)/9)*Pi^3*G[1, 0, x] - (80*Pi^2*G[1, 1, x])/9 - 
           ((4*I)/9)*Pi^3*G[1, 1, x] - (1082*G[0, 0, 0, x])/9 + 
           ((440*I)/9)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 - 
           (1120*G[0, 0, 1, x])/27 + (46*Pi^2*G[0, 0, 1, x])/3 - 
           (1120*G[0, 1, 0, x])/27 - ((80*I)/3)*Pi*G[0, 1, 0, x] + 
           (70*Pi^2*G[0, 1, 0, x])/3 + 8*Pi^2*G[0, 1, 1, x] + 
           (224*G[1, 0, 0, x])/27 - ((80*I)/3)*Pi*G[1, 0, 0, x] + 
           (194*Pi^2*G[1, 0, 0, x])/9 - (224*G[1, 0, 1, x])/9 + 
           (56*Pi^2*G[1, 0, 1, x])/9 - (224*G[1, 1, 0, x])/9 + 
           ((40*I)/3)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/9 + 
           (224*G[1, 1, 1, x])/9 + (40*Pi^2*G[1, 1, 1, x])/9 + 
           (226*G[0, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 0, 0, 0, x] + 
           (440*G[0, 0, 0, 1, x])/9 + (440*G[0, 0, 1, 0, x])/9 + 
           ((80*I)/3)*Pi*G[0, 0, 1, 0, x] - (40*G[0, 1, 0, 0, x])/9 + 
           ((80*I)/3)*Pi*G[0, 1, 0, 0, x] + (80*G[0, 1, 0, 1, x])/3 + 
           (80*G[0, 1, 1, 0, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, 0, x] - 
           (80*G[0, 1, 1, 1, x])/3 - (520*G[1, 0, 0, 0, x])/9 + 
           ((80*I)/3)*Pi*G[1, 0, 0, 0, x] + (80*G[1, 0, 0, 1, x])/3 + 
           (80*G[1, 0, 1, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + 
           (80*G[1, 1, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 
           (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] - 
           (128*G[0, 0, 0, 0, 0, x])/3 - 56*G[0, 0, 0, 0, 1, x] - 
           56*G[0, 0, 0, 1, 0, x] - (8*G[0, 0, 1, 0, 0, x])/3 - 
           (80*G[0, 0, 1, 0, 1, x])/3 - (80*G[0, 0, 1, 1, 0, x])/3 + 
           (80*G[0, 0, 1, 1, 1, x])/3 + (152*G[0, 1, 0, 0, 0, x])/3 - 
           (80*G[0, 1, 0, 0, 1, x])/3 - (80*G[0, 1, 0, 1, 0, x])/3 - 
           (80*G[0, 1, 1, 0, 0, x])/3 - (32*G[0, 1, 1, 0, 1, x])/3 - 
           (32*G[0, 1, 1, 1, 0, x])/3 + (112*G[0, 1, 1, 1, 1, x])/3 + 
           104*G[1, 0, 0, 0, 0, x] - (80*G[1, 0, 0, 0, 1, x])/3 - 
           (80*G[1, 0, 0, 1, 0, x])/3 - (80*G[1, 0, 1, 0, 0, x])/3 - 
           (32*G[1, 0, 1, 0, 1, x])/3 - (32*G[1, 0, 1, 1, 0, x])/3 + 
           (32*G[1, 0, 1, 1, 1, x])/3 - (80*G[1, 1, 0, 0, 0, x])/3 - 
           (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 - 
           (16*G[1, 1, 1, 0, 0, x])/3 - (8*G[1, 1, 1, 0, 1, x])/3 - 
           (8*G[1, 1, 1, 1, 0, x])/3 + 40*G[1, 1, 1, 1, 1, x] - 
           (91*Zeta[3])/3 + ((1640*I)/27)*Pi*Zeta[3] - (8*Pi^2*Zeta[3])/9 + 
           (50*G[0, x]*Zeta[3])/3 - ((200*I)/3)*Pi*G[0, x]*Zeta[3] + 
           (2360*G[1, x]*Zeta[3])/27 + (8*I)*Pi*G[1, x]*Zeta[3] - 
           (44*G[0, 0, x]*Zeta[3])/9 - 88*G[0, 1, x]*Zeta[3] - 
           72*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + (302*Zeta[5])/15)))/
      Nc + Nc*((-22*Pi^2)/9 - (32*G[0, x])/9 + (8*Pi^2*G[0, x])/9 + 
       (32*G[1, x])/9 + (4*Pi^2*G[1, x])/9 - (28*G[0, 0, x])/9 + 
       (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 - (52*G[1, 1, x])/9 + 
       (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
       (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (-1/3 + (2*G[0, x])/3 + 2*G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] - 
       (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - 
         (2*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
         (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + 
         (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3)*RATIO[x] + Log[mu2/s]*((-4*Pi^2)/3 - 
         (4*G[0, x])/3 + (4*G[1, x])/3 - (8*G[0, 0, x])/3 + 
         (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3 + 
         (26/3 + (11*Pi^2)/9 - (34*G[0, x])/9 + (40*G[1, x])/9 + 
           (8*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x])*RATIO[x^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
       RATIO[x^(-1)]*(455/27 + (107*Pi^2)/54 - (290*G[0, x])/27 - 
         (11*Pi^2*G[0, x])/9 + (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 + 
         (74*G[0, 0, x])/9 - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
         (20*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
         (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3 + (46*Zeta[3])/9) + 
       e*((-185*Pi^2)/27 - (16*Pi^4)/135 - (424*G[0, x])/27 + 
         (115*Pi^2*G[0, x])/27 + (424*G[1, x])/27 + (95*Pi^2*G[1, x])/27 - 
         (74*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/9 + (320*G[0, 1, x])/27 - 
         (14*Pi^2*G[0, 1, x])/9 + (320*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/
          9 - (566*G[1, 1, x])/27 - (10*Pi^2*G[1, 1, x])/9 + 
         (148*G[0, 0, 0, x])/9 - (92*G[0, 0, 1, x])/9 - (92*G[0, 1, 0, x])/
          9 - (52*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/9 - 
         (40*G[1, 1, 0, x])/9 + (56*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 + 
         (-1/3 + (8*G[0, x])/9 + 2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
         (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]^2*
          (-2*Pi^2 - 2*G[0, x] + 2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
           4*G[1, 0, x] - 4*G[1, 1, x] + (269/27 + (37*Pi^2)/18 - 
             (41*G[0, x])/9 + (50*G[1, x])/9 + (10*G[0, 0, x])/3 - 
             6*G[0, 1, x] - 6*G[1, 0, x])*RATIO[x^(-1)] + 
           (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
            RATIO[x]) - (52*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(37559/486 + (46*Pi^2)/27 + (53*Pi^4)/270 - 
           (4106*G[0, x])/81 - (59*Pi^2*G[0, x])/18 + (328*G[1, x])/81 - 
           (100*Pi^2*G[1, x])/27 + (986*G[0, 0, x])/27 + (31*Pi^2*G[0, 0, x])/
            9 - (224*G[0, 1, x])/27 + 3*Pi^2*G[0, 1, x] - (224*G[1, 0, x])/
            27 + (7*Pi^2*G[1, 0, x])/3 + (4*Pi^2*G[1, 1, x])/3 - 
           (94*G[0, 0, 0, x])/3 + (100*G[0, 0, 1, x])/9 + (100*G[0, 1, 0, x])/
            9 + (40*G[1, 0, 0, x])/9 + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + 
           (92*G[0, 0, 0, 0, x])/3 - 12*G[0, 0, 0, 1, x] - 
           12*G[0, 0, 1, 0, x] - (20*G[0, 1, 0, 0, x])/3 - 
           (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
           (16*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
           4*G[1, 1, 0, 0, x] - (4*G[1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 0, x])/
            3 + (20*G[1, 1, 1, 1, x])/3 + 10*Zeta[3] - (64*G[0, x]*Zeta[3])/
            9 - (40*G[1, x]*Zeta[3])/3) + RATIO[x]*((164*Pi^2)/27 + 
           (8*Pi^4)/135 - (86*Pi^2*G[0, x])/27 - (67*Pi^2*G[1, x])/27 + 
           (328*G[0, 0, x])/27 + (13*Pi^2*G[0, 0, x])/9 - (328*G[0, 1, x])/
            27 + (7*Pi^2*G[0, 1, x])/9 - (328*G[1, 0, x])/27 + 
           (5*Pi^2*G[1, 0, x])/9 + (328*G[1, 1, x])/27 + (5*Pi^2*G[1, 1, x])/
            9 - (140*G[0, 0, 0, x])/9 + (70*G[0, 0, 1, x])/9 + 
           (70*G[0, 1, 0, x])/9 + (38*G[1, 0, 0, x])/9 + (32*G[1, 0, 1, x])/
            9 + (32*G[1, 1, 0, x])/9 - (34*G[1, 1, 1, x])/3 + 
           12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
           (8*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
           (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
           (4*G[1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 + (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*((-50*Pi^2)/9 - (82*G[0, x])/9 + 
           (28*Pi^2*G[0, x])/9 + (82*G[1, x])/9 + (20*Pi^2*G[1, x])/9 - 
           (56*G[0, 0, x])/9 + (92*G[0, 1, x])/9 + (92*G[1, 0, x])/9 - 
           (128*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
           8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
           (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 - (8*Zeta[3])/3 + 
           RATIO[x]*((35*Pi^2)/9 - (14*Pi^2*G[0, x])/9 - (10*Pi^2*G[1, x])/
              9 + (70*G[0, 0, x])/9 - (70*G[0, 1, x])/9 - (70*G[1, 0, x])/9 + 
             (70*G[1, 1, x])/9 - 8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
             4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
             (4*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + (4*Zeta[3])/3) + 
           RATIO[x^(-1)]*(3778/81 + (197*Pi^2)/54 - (254*G[0, x])/9 - 
             (34*Pi^2*G[0, x])/9 + (224*G[1, x])/27 - 3*Pi^2*G[1, x] + 
             (182*G[0, 0, x])/9 - (100*G[0, 1, x])/9 - (100*G[1, 0, x])/9 - 
             (56*G[0, 0, 0, x])/3 + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
             (20*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/
              3 - (16*G[1, 1, 1, x])/3 + (172*Zeta[3])/9))) + 
       e^2*((-1630*Pi^2)/81 - (101*Pi^4)/405 - (4628*G[0, x])/81 + 
         (1867*Pi^2*G[0, x])/162 + (7*Pi^4*G[0, x])/45 + (4628*G[1, x])/81 + 
         (1529*Pi^2*G[1, x])/162 + (8*Pi^4*G[1, x])/45 + 
         (140*G[0, 0, x])/81 - (76*Pi^2*G[0, 0, x])/9 + 
         (2728*G[0, 1, x])/81 - (161*Pi^2*G[0, 1, x])/27 + 
         (2728*G[1, 0, x])/81 - 5*Pi^2*G[1, 0, x] - (5596*G[1, 1, x])/81 - 
         (130*Pi^2*G[1, 1, x])/27 + (878*G[0, 0, 0, x])/27 + 
         (56*Pi^2*G[0, 0, 0, x])/9 - (712*G[0, 0, 1, x])/27 + 
         (14*Pi^2*G[0, 0, 1, x])/3 - (712*G[0, 1, 0, x])/27 + 
         (34*Pi^2*G[0, 1, 0, x])/9 + (20*Pi^2*G[0, 1, 1, x])/9 - 
         (392*G[1, 0, 0, x])/27 + (32*Pi^2*G[1, 0, 0, x])/9 - 
         (320*G[1, 0, 1, x])/27 + (14*Pi^2*G[1, 0, 1, x])/9 - 
         (320*G[1, 1, 0, x])/27 + (10*Pi^2*G[1, 1, 0, x])/9 + 
         (526*G[1, 1, 1, x])/9 + (20*Pi^2*G[1, 1, 1, x])/9 - 
         56*G[0, 0, 0, 0, x] + (196*G[0, 0, 0, 1, x])/9 + 
         (196*G[0, 0, 1, 0, x])/9 + (104*G[0, 1, 0, 0, x])/9 + 
         (92*G[0, 1, 0, 1, x])/9 + (92*G[0, 1, 1, 0, x])/9 - 
         (92*G[0, 1, 1, 1, x])/9 + (4*G[1, 0, 0, 0, x])/3 + 
         (92*G[1, 0, 0, 1, x])/9 + (92*G[1, 0, 1, 0, x])/9 + 
         (52*G[1, 1, 0, 0, x])/9 + (40*G[1, 1, 0, 1, x])/9 + 
         (40*G[1, 1, 1, 0, x])/9 - (412*G[1, 1, 1, 1, x])/9 + 
         (224*G[0, 0, 0, 0, 0, x])/3 - (56*G[0, 0, 0, 0, 1, x])/3 - 
         (56*G[0, 0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 0, 0, x])/3 - 
         8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
         8*G[0, 0, 1, 1, 1, x] - (8*G[0, 1, 0, 0, 0, x])/3 - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] - 
         (16*G[0, 1, 1, 0, 0, x])/3 - (8*G[0, 1, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 1, 0, x])/3 + (32*G[0, 1, 1, 1, 1, x])/3 + 
         (16*G[1, 0, 0, 0, 0, x])/3 - 8*G[1, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 1, 0, x] - (16*G[1, 0, 1, 0, 0, x])/3 - 
         (8*G[1, 0, 1, 0, 1, x])/3 - (8*G[1, 0, 1, 1, 0, x])/3 + 
         (8*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 - 
         (8*G[1, 1, 0, 0, 1, x])/3 - (8*G[1, 1, 0, 1, 0, x])/3 - 
         (8*G[1, 1, 1, 0, 0, x])/3 + (88*G[1, 1, 1, 1, 1, x])/3 + 
         (-31/108 + (11*G[0, x])/18 + (7*G[1, x])/6)*Log[mu2/s]^4*
          RATIO[x^(-1)] - (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + 
         Log[mu2/s]^3*((-14*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 - 
           (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - 
           (28*G[1, 1, x])/9 + (517/81 + (5*Pi^2)/3 - (79*G[0, x])/27 + 
             (110*G[1, x])/27 + (20*G[0, 0, x])/9 - (14*G[0, 1, x])/3 - 
             (14*G[1, 0, x])/3)*RATIO[x^(-1)] + 
           ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - (14*G[0, 1, x])/9 - 
             (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*RATIO[x]) - 
         (470*Zeta[3])/27 + (98*Pi^2*Zeta[3])/9 + (140*G[0, x]*Zeta[3])/9 + 
         (16*G[1, x]*Zeta[3])/9 + (176*G[0, 0, x]*Zeta[3])/9 - 
         (224*G[0, 1, x]*Zeta[3])/9 - (200*G[1, 0, x]*Zeta[3])/9 + 
         (128*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]^2*((-53*Pi^2)/9 - 
           (91*G[0, x])/9 + (34*Pi^2*G[0, x])/9 + (91*G[1, x])/9 + 
           (26*Pi^2*G[1, x])/9 - (56*G[0, 0, x])/9 + (98*G[0, 1, x])/9 + 
           (98*G[1, 0, x])/9 - (140*G[1, 1, x])/9 + (56*G[0, 0, 0, x])/3 - 
           (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 - (16*G[1, 0, 0, x])/
            3 - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 - 
           4*Zeta[3] + RATIO[x]*((73*Pi^2)/18 - (17*Pi^2*G[0, x])/9 - 
             (13*Pi^2*G[1, x])/9 + (73*G[0, 0, x])/9 - (73*G[0, 1, x])/9 - 
             (73*G[1, 0, x])/9 + (73*G[1, 1, x])/9 - (28*G[0, 0, 0, x])/3 + 
             (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 + (8*G[1, 0, 0, x])/
              3 + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 + 
             2*Zeta[3]) + RATIO[x^(-1)]*(3974/81 + (43*Pi^2)/12 - 
             (797*G[0, x])/27 - (9*Pi^2*G[0, x])/2 + (280*G[1, x])/27 - 
             (23*Pi^2*G[1, x])/6 + 21*G[0, 0, x] - (110*G[0, 1, x])/9 - 
             (110*G[1, 0, x])/9 - (62*G[0, 0, 0, x])/3 + 14*G[0, 0, 1, x] + 
             14*G[0, 1, 0, x] + (22*G[1, 0, 0, x])/3 + (20*G[1, 0, 1, x])/3 + 
             (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + (226*Zeta[3])/
              9)) + Log[mu2/s]*((-406*Pi^2)/27 - (29*Pi^4)/135 - 
           (956*G[0, x])/27 + (251*Pi^2*G[0, x])/27 + (956*G[1, x])/27 + 
           (205*Pi^2*G[1, x])/27 - (166*G[0, 0, x])/27 - (62*Pi^2*G[0, 0, x])/
            9 + (712*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/3 + 
           (712*G[1, 0, x])/27 - (34*Pi^2*G[1, 0, x])/9 - (1258*G[1, 1, x])/
            27 - (10*Pi^2*G[1, 1, x])/3 + (308*G[0, 0, 0, x])/9 - 
           (196*G[0, 0, 1, x])/9 - (196*G[0, 1, 0, x])/9 - 
           (104*G[1, 0, 0, x])/9 - (92*G[1, 0, 1, x])/9 - (92*G[1, 1, 0, x])/
            9 + (124*G[1, 1, 1, x])/3 - 56*G[0, 0, 0, 0, x] + 
           (56*G[0, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 1, 0, 0, x])/3 + 8*G[0, 1, 0, 1, x] + 
           8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/3 + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + (16*G[1, 1, 0, 0, x])/
            3 + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
           (88*G[1, 1, 1, 1, x])/3 - (116*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/
            3 + 8*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(43759/243 + 
             (461*Pi^2)/162 + (247*Pi^4)/540 - (9260*G[0, x])/81 - 
             (337*Pi^2*G[0, x])/54 + (1312*G[1, x])/81 - (205*Pi^2*G[1, x])/
              27 + (718*G[0, 0, x])/9 + 8*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/
              27 + (23*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/27 + 
             (19*Pi^2*G[1, 0, x])/3 + 4*Pi^2*G[1, 1, x] - (598*G[0, 0, 0, x])/
              9 + (220*G[0, 0, 1, x])/9 + (220*G[0, 1, 0, x])/9 + 
             (100*G[1, 0, 0, x])/9 + (40*G[1, 0, 1, x])/3 + 
             (40*G[1, 1, 0, x])/3 - (40*G[1, 1, 1, x])/3 + 
             (208*G[0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 1, x] - 
             28*G[0, 0, 1, 0, x] - (44*G[0, 1, 0, 0, x])/3 - 
             (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
             (40*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
             (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
             8*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - 
             (16*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
             (302*Zeta[3])/27 - (152*G[0, x]*Zeta[3])/9 - 
             (116*G[1, x]*Zeta[3])/3) + RATIO[x]*((355*Pi^2)/27 + 
             (29*Pi^4)/270 - (181*Pi^2*G[0, x])/27 - (143*Pi^2*G[1, x])/27 + 
             (710*G[0, 0, x])/27 + (31*Pi^2*G[0, 0, x])/9 - (710*G[0, 1, x])/
              27 + (7*Pi^2*G[0, 1, x])/3 - (710*G[1, 0, x])/27 + 
             (17*Pi^2*G[1, 0, x])/9 + (710*G[1, 1, x])/27 + 
             (5*Pi^2*G[1, 1, x])/3 - (292*G[0, 0, 0, x])/9 + 
             (146*G[0, 0, 1, x])/9 + (146*G[0, 1, 0, x])/9 + 
             (76*G[1, 0, 0, x])/9 + (70*G[1, 0, 1, x])/9 + (70*G[1, 1, 0, x])/
              9 - 24*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 
             (28*G[0, 0, 0, 1, x])/3 - (28*G[0, 0, 1, 0, x])/3 - 
             (16*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
             4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - (4*G[1, 0, 0, 0, x])/
              3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
             (8*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
             (4*G[1, 1, 1, 0, x])/3 + (44*G[1, 1, 1, 1, x])/3 + 
             (70*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3 - 4*G[1, x]*Zeta[3])) - 
         (8*Zeta[5])/3 + RATIO[x]*((1678*Pi^2)/81 + (64*Pi^4)/405 - 
           (874*Pi^2*G[0, x])/81 - (7*Pi^4*G[0, x])/90 - (683*Pi^2*G[1, x])/
            81 - (4*Pi^4*G[1, x])/45 + (3356*G[0, 0, x])/81 + 
           (109*Pi^2*G[0, 0, x])/18 - (3356*G[0, 1, x])/81 + 
           (245*Pi^2*G[0, 1, x])/54 - (3356*G[1, 0, x])/81 + 
           (23*Pi^2*G[1, 0, x])/6 + (3356*G[1, 1, x])/81 + 
           (175*Pi^2*G[1, 1, x])/54 - (1420*G[0, 0, 0, x])/27 - 
           (28*Pi^2*G[0, 0, 0, x])/9 + (710*G[0, 0, 1, x])/27 - 
           (7*Pi^2*G[0, 0, 1, x])/3 + (710*G[0, 1, 0, x])/27 - 
           (17*Pi^2*G[0, 1, 0, x])/9 - (10*Pi^2*G[0, 1, 1, x])/9 + 
           (382*G[1, 0, 0, x])/27 - (16*Pi^2*G[1, 0, 0, x])/9 + 
           (328*G[1, 0, 1, x])/27 - (7*Pi^2*G[1, 0, 1, x])/9 + 
           (328*G[1, 1, 0, x])/27 - (5*Pi^2*G[1, 1, 0, x])/9 - 
           (346*G[1, 1, 1, x])/9 - (10*Pi^2*G[1, 1, 1, x])/9 + 
           (146*G[0, 0, 0, 0, x])/3 - (146*G[0, 0, 0, 1, x])/9 - 
           (146*G[0, 0, 1, 0, x])/9 - (76*G[0, 1, 0, 0, x])/9 - 
           (70*G[0, 1, 0, 1, x])/9 - (70*G[0, 1, 1, 0, x])/9 + 
           (70*G[0, 1, 1, 1, x])/9 - (2*G[1, 0, 0, 0, x])/3 - 
           (70*G[1, 0, 0, 1, x])/9 - (70*G[1, 0, 1, 0, x])/9 - 
           (38*G[1, 1, 0, 0, x])/9 - (32*G[1, 1, 0, 1, x])/9 - 
           (32*G[1, 1, 1, 0, x])/9 + (248*G[1, 1, 1, 1, x])/9 - 
           (112*G[0, 0, 0, 0, 0, x])/3 + (28*G[0, 0, 0, 0, 1, x])/3 + 
           (28*G[0, 0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 0, 0, x])/3 + 
           4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
           4*G[0, 0, 1, 1, 1, x] + (4*G[0, 1, 0, 0, 0, x])/3 + 
           4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
           (8*G[0, 1, 1, 0, 0, x])/3 + (4*G[0, 1, 1, 0, 1, x])/3 + 
           (4*G[0, 1, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, 1, x])/3 - 
           (8*G[1, 0, 0, 0, 0, x])/3 + 4*G[1, 0, 0, 0, 1, x] + 
           4*G[1, 0, 0, 1, 0, x] + (8*G[1, 0, 1, 0, 0, x])/3 + 
           (4*G[1, 0, 1, 0, 1, x])/3 + (4*G[1, 0, 1, 1, 0, x])/3 - 
           (4*G[1, 0, 1, 1, 1, x])/3 + (4*G[1, 1, 0, 0, 0, x])/3 + 
           (4*G[1, 1, 0, 0, 1, x])/3 + (4*G[1, 1, 0, 1, 0, x])/3 + 
           (4*G[1, 1, 1, 0, 0, x])/3 - (44*G[1, 1, 1, 1, 1, x])/3 + 
           (328*Zeta[3])/27 - (49*Pi^2*Zeta[3])/9 - (32*G[0, x]*Zeta[3])/9 - 
           (70*G[1, x]*Zeta[3])/9 - (88*G[0, 0, x]*Zeta[3])/9 + 
           (112*G[0, 1, x]*Zeta[3])/9 + (100*G[1, 0, x]*Zeta[3])/9 - 
           (64*G[1, 1, x]*Zeta[3])/9 + (4*Zeta[5])/3) + 
         RATIO[x^(-1)]*(833023/2916 - (2395*Pi^2)/972 + (1393*Pi^4)/6480 - 
           (1693*G[0, x])/9 - (349*Pi^2*G[0, x])/162 - (293*Pi^4*G[0, x])/
            1080 + (1952*G[1, x])/243 - (560*Pi^2*G[1, x])/81 - 
           (127*Pi^4*G[1, x])/360 + (3524*G[0, 0, x])/27 + 
           (287*Pi^2*G[0, 0, x])/54 - (1312*G[0, 1, x])/81 + 
           (205*Pi^2*G[0, 1, x])/27 - (1312*G[1, 0, x])/81 + 
           (175*Pi^2*G[1, 0, x])/27 + (40*Pi^2*G[1, 1, x])/9 - 
           (2714*G[0, 0, 0, x])/27 - 7*Pi^2*G[0, 0, 0, x] + 
           (560*G[0, 0, 1, x])/27 - (23*Pi^2*G[0, 0, 1, x])/3 + 
           (560*G[0, 1, 0, x])/27 - (19*Pi^2*G[0, 1, 0, x])/3 - 
           4*Pi^2*G[0, 1, 1, x] + (224*G[1, 0, 0, x])/27 - 
           (53*Pi^2*G[1, 0, 0, x])/9 + (112*G[1, 0, 1, x])/9 - 
           (28*Pi^2*G[1, 0, 1, x])/9 + (112*G[1, 1, 0, x])/9 - 
           (22*Pi^2*G[1, 1, 0, x])/9 - (112*G[1, 1, 1, x])/9 - 
           (20*Pi^2*G[1, 1, 1, x])/9 + (818*G[0, 0, 0, 0, x])/9 - 
           (220*G[0, 0, 0, 1, x])/9 - (220*G[0, 0, 1, 0, x])/9 - 
           (100*G[0, 1, 0, 0, x])/9 - (40*G[0, 1, 0, 1, x])/3 - 
           (40*G[0, 1, 1, 0, x])/3 + (40*G[0, 1, 1, 1, x])/3 + 
           (20*G[1, 0, 0, 0, x])/9 - (40*G[1, 0, 0, 1, x])/3 - 
           (40*G[1, 0, 1, 0, x])/3 - (20*G[1, 1, 0, 0, x])/3 - 
           (20*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 + 
           20*G[1, 1, 1, 1, x] - (292*G[0, 0, 0, 0, 0, x])/3 + 
           28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] + 
           (44*G[0, 0, 1, 0, 0, x])/3 + (40*G[0, 0, 1, 0, 1, x])/3 + 
           (40*G[0, 0, 1, 1, 0, x])/3 - (40*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 0, 0, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
           (40*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 1, 0, 0, x] + 
           (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
           (56*G[0, 1, 1, 1, 1, x])/3 - 12*G[1, 0, 0, 0, 0, x] + 
           (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
           8*G[1, 0, 1, 0, 0, x] + (16*G[1, 0, 1, 0, 1, x])/3 + 
           (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
           (8*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
           (16*G[1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 1, 0, 0, x] + 
           (4*G[1, 1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 1, 0, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] - (3587*Zeta[3])/81 - (38*Pi^2*Zeta[3])/3 + 
           (518*G[0, x]*Zeta[3])/27 - (1000*G[1, x]*Zeta[3])/27 - 
           (148*G[0, 0, x]*Zeta[3])/9 + (116*G[0, 1, x]*Zeta[3])/3 + 
           (104*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
           (286*Zeta[5])/5)))) + ((-68*Pi^2)/3 - I*Pi^3 + (7*Pi^4)/5 - 
     24*G[0, x] + (12*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/3 - 
     (8*I)*Pi^3*G[0, x] + 24*G[1, x] - (12*I)*Pi*G[1, x] + 
     (16*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] - 24*G[0, 0, x] - 
     (6*I)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 + 42*G[0, 1, x] + 
     (6*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 + 42*G[1, 0, x] + 
     (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 60*G[1, 1, x] - 
     (6*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 + 32*G[0, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, x] - 34*G[0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
     34*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + 26*G[0, 1, 1, x] - 
     (24*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] + 10*G[1, 0, 1, x] + 
     10*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
     16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
     16*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
     20*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
     20*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
     4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
     ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
     (Log[mu2/s]^4*RATIO[x^(-1)])/2 + Log[mu2/s]^2*(-2*Pi^2 - 2*G[0, x] + 
       2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 
       4*G[1, 1, x] + (-25/2 + (12*I)*Pi + (37*Pi^2)/6 + 9*G[0, x] - 
         (12*I)*Pi*G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - 6*G[0, 0, x] - 
         12*G[0, 1, x] - 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x]) + 8*Zeta[3] + (24*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
     40*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-511/16 - (13*Pi^2)/12 + 
       (13*Pi^4)/120 + (93*G[0, x])/4 - (32*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 + ((2*I)/3)*Pi^3*G[0, x] + (8*I)*Pi^3*G[1, x] - 
       25*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] + (37*Pi^2*G[0, 0, x])/3 - 
       32*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 32*G[1, 0, x] - 
       (38*Pi^2*G[1, 0, x])/3 + (32*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] - 
       (24*I)*Pi*G[0, 0, 0, x] + 24*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 
       24*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, x] - 12*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] - 
       24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
       8*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 
       16*G[1, 1, 1, 1, x] + 15*Zeta[3] - 12*G[0, x]*Zeta[3]) + 
     RATIO[x]*(18*Pi^2 - (7*Pi^4)/10 - (19*Pi^2*G[0, x])/3 + 
       (4*I)*Pi^3*G[0, x] - (8*Pi^2*G[1, x])/3 + (2*I)*Pi^3*G[1, x] + 
       36*G[0, 0, x] + (Pi^2*G[0, 0, x])/3 - 36*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/3 - 36*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/3 + 
       36*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 26*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 0, x] + 20*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + 
       20*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
       2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
       10*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
       10*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 
       12*Zeta[3] - (12*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
       20*G[1, x]*Zeta[3]) + Log[mu2/s]*(-6*Pi^2 + (6*I)*Pi^3 - 6*G[0, x] + 
       (6*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 6*G[1, x] - (6*I)*Pi*G[1, x] + 
       6*Pi^2*G[1, x] - 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 14*G[0, 1, x] - 
       (12*I)*Pi*G[0, 1, x] + 14*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
       24*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 24*G[0, 0, 0, x] - 
       4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 16*G[0, 1, 1, x] - 
       4*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] + 
       36*G[1, 1, 1, x] + (3*Pi^2 - (3*I)*Pi^3 - 2*Pi^2*G[0, x] - 
         3*Pi^2*G[1, x] + 6*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] + 
         (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
         6*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(-93/4 + (32*I)*Pi - 
         Pi^2/2 - ((2*I)/3)*Pi^3 + 25*G[0, x] - (24*I)*Pi*G[0, x] - 
         (37*Pi^2*G[0, x])/3 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 - 
         18*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] - 24*G[0, 1, x] + 
         (24*I)*Pi*G[0, 1, x] - 24*G[1, 0, x] + (24*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         24*G[0, 1, 1, x] + 24*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 
         24*G[1, 1, 0, x] + 12*Zeta[3])) + 
     e*((12*I)*Pi - (431*Pi^2)/6 - ((121*I)/12)*Pi^3 + (22*Pi^4)/5 + 
       ((14*I)/3)*Pi^5 - 96*G[0, x] + ((133*I)/2)*Pi*G[0, x] + 
       57*Pi^2*G[0, x] - ((43*I)/6)*Pi^3*G[0, x] - (14*Pi^4*G[0, x])/9 + 
       108*G[1, x] - (78*I)*Pi*G[1, x] + (331*Pi^2*G[1, x])/6 + 
       (I/6)*Pi^3*G[1, x] - (173*Pi^4*G[1, x])/45 - (25*G[0, 0, x])/2 - 
       (72*I)*Pi*G[0, 0, x] - (47*Pi^2*G[0, 0, x])/3 + 
       (21*I)*Pi^3*G[0, 0, x] + 133*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] - 
       (37*Pi^2*G[0, 1, x])/2 + (13*I)*Pi^3*G[0, 1, x] + 133*G[1, 0, x] + 
       ((135*I)/2)*Pi*G[1, 0, x] - (215*Pi^2*G[1, 0, x])/6 + 
       (27*I)*Pi^3*G[1, 0, x] - 268*G[1, 1, x] - (9*I)*Pi*G[1, 1, x] - 
       5*Pi^2*G[1, 1, x] - I*Pi^3*G[1, 1, x] + 130*G[0, 0, 0, x] - 
       (10*I)*Pi*G[0, 0, 0, x] - 6*Pi^2*G[0, 0, 0, x] - 162*G[0, 0, 1, x] + 
       (42*I)*Pi*G[0, 0, 1, x] - (101*Pi^2*G[0, 0, 1, x])/3 - 
       162*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] - 19*Pi^2*G[0, 1, 0, x] + 
       84*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] + (116*Pi^2*G[0, 1, 1, x])/
        3 + (4*I)*Pi*G[1, 0, 0, x] + 23*Pi^2*G[1, 0, 0, x] - 
       (45*G[1, 0, 1, x])/2 - (48*I)*Pi*G[1, 0, 1, x] + 
       (68*Pi^2*G[1, 0, 1, x])/3 - (45*G[1, 1, 0, x])/2 + 
       (2*I)*Pi*G[1, 1, 0, x] + 32*Pi^2*G[1, 1, 0, x] + 
       (327*G[1, 1, 1, x])/2 + (30*I)*Pi*G[1, 1, 1, x] + 
       (37*Pi^2*G[1, 1, 1, x])/3 - 168*G[0, 0, 0, 0, x] + 
       (108*I)*Pi*G[0, 0, 0, 0, x] + 70*G[0, 0, 0, 1, x] + 
       70*G[0, 0, 1, 0, x] - (84*I)*Pi*G[0, 0, 1, 0, x] + 
       60*G[0, 0, 1, 1, x] + 66*G[0, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + 38*G[0, 1, 0, 1, x] - 
       (108*I)*Pi*G[0, 1, 0, 1, x] + 38*G[0, 1, 1, 0, x] + 
       (24*I)*Pi*G[0, 1, 1, 0, x] - 122*G[0, 1, 1, 1, x] + 
       (84*I)*Pi*G[0, 1, 1, 1, x] - 34*G[1, 0, 0, 0, x] + 
       (36*I)*Pi*G[1, 0, 0, 0, x] + 82*G[1, 0, 0, 1, x] - 
       (24*I)*Pi*G[1, 0, 0, 1, x] + 82*G[1, 0, 1, 0, x] - 
       (84*I)*Pi*G[1, 0, 1, 0, x] - 134*G[1, 0, 1, 1, x] + 
       (48*I)*Pi*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 
       46*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, x] - 
       46*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, x] + 128*G[0, 0, 0, 0, 0, x] + 
       108*G[0, 0, 0, 0, 1, x] + 108*G[0, 0, 0, 1, 0, x] - 
       76*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] - 
       96*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] - 
       12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
       152*G[0, 1, 0, 1, 1, x] + 20*G[0, 1, 1, 0, 0, x] - 
       52*G[0, 1, 1, 0, 1, x] - 52*G[0, 1, 1, 1, 0, x] + 
       192*G[0, 1, 1, 1, 1, x] + 140*G[1, 0, 0, 0, 0, x] - 
       48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] - 
       44*G[1, 0, 0, 1, 1, x] - 88*G[1, 0, 1, 0, 0, x] - 
       64*G[1, 0, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 0, x] + 
       112*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] - 
       88*G[1, 1, 0, 0, 1, x] - 88*G[1, 1, 0, 1, 0, x] + 
       72*G[1, 1, 0, 1, 1, x] - 36*G[1, 1, 1, 0, 0, x] + 
       32*G[1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 0, x] + 
       132*G[1, 1, 1, 1, 1, x] + (-5/2 + ((10*I)/3)*Pi + (5*G[0, x])/3 + 
         (10*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] - 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + Log[mu2/s]^3*((-8*Pi^2)/3 - 
         (8*G[0, x])/3 + (8*G[1, x])/3 - (16*G[0, 0, x])/3 + 
         (16*G[0, 1, x])/3 + (16*G[1, 0, x])/3 - (16*G[1, 1, x])/3 + 
         (-91/6 + (12*I)*Pi + (56*Pi^2)/9 + 10*G[0, x] - ((40*I)/3)*Pi*
            G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - (20*G[0, 0, x])/3 - 
           (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 - 12*G[1, 1, x])*
          RATIO[x^(-1)] + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - 
           (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x]) + 11*Zeta[3] - 
       (38*I)*Pi*Zeta[3] + 102*Pi^2*Zeta[3] + (304*G[0, x]*Zeta[3])/3 - 
       (192*I)*Pi*G[0, x]*Zeta[3] - (178*G[1, x]*Zeta[3])/3 - 
       (96*I)*Pi*G[1, x]*Zeta[3] + (32*G[0, 0, x]*Zeta[3])/3 + 
       (304*G[0, 1, x]*Zeta[3])/3 - (344*G[1, 0, x]*Zeta[3])/3 + 
       (308*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-2*I)*Pi^3 - (23*Pi^4)/15 + ((73*I)/2)*Pi*G[0, x] - 
         (22*Pi^2*G[0, x])/3 + ((11*I)/3)*Pi^3*G[0, x] - (2*I)*Pi^3*G[1, x] + 
         (73*G[0, 0, x])/2 - (44*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/3 - 
         2*Pi^2*G[0, 1, x] + (12*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] - 
         74*G[0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 0, x] + 16*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
         6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] + 
         12*Zeta[3] - (20*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
         12*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(I*Pi - 10*Pi^2 + (9*I)*Pi^3 - 
         11*G[0, x] + (9*I)*Pi*G[0, x] + 8*Pi^2*G[0, x] + 12*G[1, x] - 
         (9*I)*Pi*G[1, x] + 11*Pi^2*G[1, x] - 6*G[0, 0, x] + 
         (18*I)*Pi*G[0, 0, x] + 23*G[0, 1, x] - (18*I)*Pi*G[0, 1, x] + 
         23*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 40*G[1, 1, x] + 
         (18*I)*Pi*G[1, 1, x] + 44*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - 
         10*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 6*G[1, 0, 0, x] - 
         28*G[1, 0, 1, x] - 28*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
         ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 4*Zeta[3] + 
         RATIO[x]*(5*Pi^2 - ((9*I)/2)*Pi^3 - 4*Pi^2*G[0, x] - 
           (11*Pi^2*G[1, x])/2 + 10*G[0, 0, x] - (9*I)*Pi*G[0, 0, x] - 
           10*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + 
           (9*I)*Pi*G[1, 0, x] + 10*G[1, 1, x] - (9*I)*Pi*G[1, 1, x] - 
           22*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 5*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
           14*G[1, 1, 0, x] - 31*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[x^(-1)]*(-205/4 + (48*I)*Pi - ((4*I)/3)*Pi^3 + 
           (91*G[0, x])/2 - (36*I)*Pi*G[0, x] - (56*Pi^2*G[0, x])/3 + 
           48*G[1, x] - (10*Pi^2*G[1, x])/3 - 30*G[0, 0, x] + 
           (40*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] - 
           36*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] + 
           40*G[0, 0, 1, x] + 40*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
           32*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 
           4*G[1, 1, 1, x] + (50*Zeta[3])/3)) + 
       Log[mu2/s]*((3*I)*Pi - (136*Pi^2)/3 + I*Pi^3 + (14*Pi^4)/5 - 
         54*G[0, x] + (28*I)*Pi*G[0, x] + (70*Pi^2*G[0, x])/3 - 
         (22*I)*Pi^3*G[0, x] + 57*G[1, x] - (36*I)*Pi*G[1, x] + 
         (59*Pi^2*G[1, x])/3 - (14*I)*Pi^3*G[1, x] - 40*G[0, 0, x] - 
         (12*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 + 90*G[0, 1, x] + 
         (6*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + 90*G[1, 0, x] + 
         (6*I)*Pi*G[1, 0, x] - (50*Pi^2*G[1, 0, x])/3 - 150*G[1, 1, x] - 
         (100*Pi^2*G[1, 1, x])/3 + 88*G[0, 0, 0, x] - 
         (72*I)*Pi*G[0, 0, 0, x] - 88*G[0, 0, 1, x] + 
         (60*I)*Pi*G[0, 0, 1, x] - 88*G[0, 1, 0, x] + 
         (60*I)*Pi*G[0, 1, 0, x] + 48*G[0, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 76*G[1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] - 
         32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 112*G[0, 0, 1, 1, x] + 
         24*G[0, 1, 0, 0, x] + 56*G[0, 1, 0, 1, x] + 56*G[0, 1, 1, 0, x] - 
         56*G[0, 1, 1, 1, x] - 56*G[1, 0, 0, 0, x] + 68*G[1, 0, 0, 1, x] + 
         68*G[1, 0, 1, 0, x] + 40*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, x] + 
         ((30*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 30*G[0, 0, x] - 
           (14*I)*Pi*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 
           12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
           6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 4*Zeta[3] + 
         (60*I)*Pi*Zeta[3] + 40*G[0, x]*Zeta[3] - 68*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(-895/8 + (64*I)*Pi - (17*Pi^2)/12 - (2*I)*Pi^3 - 
           (47*Pi^4)/60 + (205*G[0, x])/2 - (96*I)*Pi*G[0, x] + 
           ((8*I)/3)*Pi^3*G[0, x] + 64*G[1, x] - 8*Pi^2*G[1, x] + 
           (24*I)*Pi^3*G[1, x] - 91*G[0, 0, x] + (72*I)*Pi*G[0, 0, x] + 
           (112*Pi^2*G[0, 0, x])/3 - 96*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/3 - 
           96*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 32*Pi^2*G[1, 0, x] + 
           (106*Pi^2*G[1, 1, x])/3 + 60*G[0, 0, 0, x] - 
           (80*I)*Pi*G[0, 0, 0, x] + 72*G[0, 0, 1, x] - 
           (72*I)*Pi*G[0, 0, 1, x] + 72*G[0, 1, 0, x] - 
           (64*I)*Pi*G[0, 1, 0, x] + 48*G[1, 0, 0, x] + 
           (32*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] - 
           80*G[0, 0, 0, 1, x] - 80*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] - 
           64*G[0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, x] - 80*G[0, 1, 1, 0, x] + 
           8*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] - 
           48*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 60*G[1, 1, 0, 1, x] - 
           60*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 44*Zeta[3] - 
           ((56*I)/3)*Pi*Zeta[3] - (100*G[0, x]*Zeta[3])/3 - 
           (56*G[1, x]*Zeta[3])/3) + RATIO[x]*((75*Pi^2)/2 - ((3*I)/2)*Pi^3 - 
           (7*Pi^4)/5 - (50*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] - 
           (59*Pi^2*G[1, x])/6 + (7*I)*Pi^3*G[1, x] + 75*G[0, 0, x] - 
           (3*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 75*G[0, 1, x] + 
           (3*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - 75*G[1, 0, x] + 
           (3*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/3 + 75*G[1, 1, x] - 
           (3*I)*Pi*G[1, 1, x] + (50*Pi^2*G[1, 1, x])/3 - 70*G[0, 0, 0, x] + 
           (36*I)*Pi*G[0, 0, 0, x] + 47*G[0, 0, 1, x] - 
           (30*I)*Pi*G[0, 0, 1, x] + 47*G[0, 1, 0, x] - 
           (30*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 1, x] + 17*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - 
           (6*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] - 29*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 56*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           28*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 
           34*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] + 30*Zeta[3] - 
           (30*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3])) - 
       188*Zeta[5] + RATIO[x^(-1)]*(-4205/32 - (71*Pi^2)/16 - 
         ((8*I)/3)*Pi^3 + (31*Pi^4)/120 + (I/18)*Pi^5 + (895*G[0, x])/8 - 
         (64*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/12 + (2*I)*Pi^3*G[0, x] + 
         (47*Pi^4*G[0, x])/60 + (30*I)*Pi*G[1, x] - (68*Pi^2*G[1, x])/3 - 
         ((3*I)/4)*Pi^3*G[1, x] + (117*Pi^4*G[1, x])/10 - 
         (205*G[0, 0, x])/2 + (96*I)*Pi*G[0, 0, x] - ((8*I)/3)*Pi^3*
          G[0, 0, x] - 64*G[0, 1, x] + 8*Pi^2*G[0, 1, x] - 
         (24*I)*Pi^3*G[0, 1, x] - 64*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + 
         (9*Pi^2*G[1, 0, x])/2 - ((152*I)/3)*Pi^3*G[1, 0, x] + 
         30*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/2 + 
         91*G[0, 0, 0, x] - (72*I)*Pi*G[0, 0, 0, x] - 
         (112*Pi^2*G[0, 0, 0, x])/3 + 96*G[0, 0, 1, x] - 
         (20*Pi^2*G[0, 0, 1, x])/3 + 96*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] + 32*Pi^2*G[0, 1, 0, x] - 
         (106*Pi^2*G[0, 1, 1, x])/3 + 32*G[1, 0, 0, x] + 
         (36*I)*Pi*G[1, 0, 0, x] + 24*Pi^2*G[1, 0, 0, x] + 32*G[1, 0, 1, x] + 
         10*Pi^2*G[1, 0, 1, x] + 32*G[1, 1, 0, x] + ((9*I)/2)*Pi*
          G[1, 1, 0, x] - 64*Pi^2*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - 
         34*Pi^2*G[1, 1, 1, x] - 60*G[0, 0, 0, 0, x] + 
         (80*I)*Pi*G[0, 0, 0, 0, x] - 72*G[0, 0, 0, 1, x] + 
         (72*I)*Pi*G[0, 0, 0, 1, x] - 72*G[0, 0, 1, 0, x] + 
         (64*I)*Pi*G[0, 0, 1, 0, x] - 48*G[0, 1, 0, 0, x] - 
         (32*I)*Pi*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
         24*G[1, 0, 0, 0, x] - (88*I)*Pi*G[1, 0, 0, 0, x] - 
         36*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
         (44*I)*Pi*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
         (84*I)*Pi*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (57*G[1, 1, 0, 1, x])/2 + 
         (36*I)*Pi*G[1, 1, 0, 1, x] + (57*G[1, 1, 1, 0, x])/2 - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - (33*G[1, 1, 1, 1, x])/2 + 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         80*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] + 
         72*G[0, 0, 0, 1, 1, x] + 64*G[0, 0, 1, 0, 0, x] + 
         80*G[0, 0, 1, 0, 1, x] + 80*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] + 48*G[0, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 0, 1, x] + 
         60*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
         32*G[1, 0, 0, 0, 0, x] - 56*G[1, 0, 0, 0, 1, x] - 
         56*G[1, 0, 0, 1, 0, x] + 88*G[1, 0, 0, 1, 1, x] + 
         64*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 48*G[1, 0, 1, 1, 1, x] - 
         104*G[1, 1, 0, 0, 0, x] + 108*G[1, 1, 0, 0, 1, x] + 
         108*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] + 
         20*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 1, 0, x] - 96*G[1, 1, 1, 1, 1, x] + (388*Zeta[3])/3 - 
         (352*Pi^2*Zeta[3])/9 - 44*G[0, x]*Zeta[3] + ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] + 9*G[1, x]*Zeta[3] + (340*I)*Pi*G[1, x]*Zeta[3] + 
         (100*G[0, 0, x]*Zeta[3])/3 + (56*G[0, 1, x]*Zeta[3])/3 + 
         (296*G[1, 0, x]*Zeta[3])/3 + 44*G[1, 1, x]*Zeta[3] + 6*Zeta[5]) + 
       RATIO[x]*((295*Pi^2)/4 + ((21*I)/4)*Pi^3 - (113*Pi^4)/30 - 
         ((7*I)/3)*Pi^5 - (329*Pi^2*G[0, x])/6 + ((20*I)/3)*Pi^3*G[0, x] + 
         (7*Pi^4*G[0, x])/9 - (437*Pi^2*G[1, x])/12 + ((7*I)/3)*Pi^3*
          G[1, x] + (173*Pi^4*G[1, x])/90 + (295*G[0, 0, x])/2 + 
         ((21*I)/2)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - 
         ((21*I)/2)*Pi^3*G[0, 0, x] - (295*G[0, 1, x])/2 - 
         ((21*I)/2)*Pi*G[0, 1, x] + 8*Pi^2*G[0, 1, x] - 
         ((13*I)/2)*Pi^3*G[0, 1, x] - (295*G[1, 0, x])/2 - 
         ((21*I)/2)*Pi*G[1, 0, x] + 23*Pi^2*G[1, 0, x] - 
         ((27*I)/2)*Pi^3*G[1, 0, x] + (295*G[1, 1, x])/2 + 
         ((21*I)/2)*Pi*G[1, 1, x] + (21*Pi^2*G[1, 1, x])/2 + 
         (I/2)*Pi^3*G[1, 1, x] - 211*G[0, 0, 0, x] + 
         (46*I)*Pi*G[0, 0, 0, x] + 3*Pi^2*G[0, 0, 0, x] + 
         (293*G[0, 0, 1, x])/2 - (54*I)*Pi*G[0, 0, 1, x] + 
         (101*Pi^2*G[0, 0, 1, x])/6 + (293*G[0, 1, 0, x])/2 - 
         (22*I)*Pi*G[0, 1, 0, x] + (19*Pi^2*G[0, 1, 0, x])/2 - 
         82*G[0, 1, 1, x] + (30*I)*Pi*G[0, 1, 1, x] - (58*Pi^2*G[0, 1, 1, x])/
          3 + (57*G[1, 0, 0, x])/2 - (28*I)*Pi*G[1, 0, 0, x] - 
         (23*Pi^2*G[1, 0, 0, x])/2 + 36*G[1, 0, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, x] - (34*Pi^2*G[1, 0, 1, x])/3 + 
         36*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] - 
         (201*G[1, 1, 1, x])/2 - (12*I)*Pi*G[1, 1, 1, x] - 
         (37*Pi^2*G[1, 1, 1, x])/6 + 156*G[0, 0, 0, 0, x] - 
         (54*I)*Pi*G[0, 0, 0, 0, x] - 40*G[0, 0, 0, 1, x] - 
         40*G[0, 0, 1, 0, x] + (42*I)*Pi*G[0, 0, 1, 0, x] - 
         61*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, x] - 21*G[0, 1, 0, 1, x] + 
         (54*I)*Pi*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + 75*G[0, 1, 1, 1, x] - 
         (42*I)*Pi*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - 39*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 39*G[1, 0, 1, 0, x] + 
         (42*I)*Pi*G[1, 0, 1, 0, x] + 69*G[1, 0, 1, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 
         5*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         5*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, x] - 
         64*G[0, 0, 0, 0, 0, x] - 54*G[0, 0, 0, 0, 1, x] - 
         54*G[0, 0, 0, 1, 0, x] + 38*G[0, 0, 0, 1, 1, x] + 
         18*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         18*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 76*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 26*G[0, 1, 1, 0, 1, x] + 
         26*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
         70*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] + 22*G[1, 0, 0, 1, 1, x] + 
         44*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
         44*G[1, 1, 0, 1, 0, x] - 36*G[1, 1, 0, 1, 1, x] + 
         18*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] - 66*G[1, 1, 1, 1, 1, x] + 118*Zeta[3] + 
         (38*I)*Pi*Zeta[3] - 51*Pi^2*Zeta[3] - 50*G[0, x]*Zeta[3] + 
         (96*I)*Pi*G[0, x]*Zeta[3] + 26*G[1, x]*Zeta[3] + 
         (48*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         (152*G[0, 1, x]*Zeta[3])/3 + (172*G[1, 0, x]*Zeta[3])/3 - 
         (154*G[1, 1, x]*Zeta[3])/3 + 94*Zeta[5])) + 
     e^2*((60*I)*Pi - (764*Pi^2)/3 - ((317*I)/6)*Pi^3 + (701*Pi^4)/90 + 
       ((88*I)/45)*Pi^5 + (391*Pi^6)/1080 - 336*G[0, x] + 
       ((1401*I)/4)*Pi*G[0, x] + (4717*Pi^2*G[0, x])/24 + 
       ((65*I)/4)*Pi^3*G[0, x] - (2063*Pi^4*G[0, x])/360 - 
       ((23*I)/2)*Pi^5*G[0, x] + 396*G[1, x] - ((1557*I)/4)*Pi*G[1, x] + 
       (3065*Pi^2*G[1, x])/12 - ((109*I)/3)*Pi^3*G[1, x] - 
       (689*Pi^4*G[1, x])/120 - ((113*I)/10)*Pi^5*G[1, x] + 
       (401*G[0, 0, x])/4 - ((1387*I)/4)*Pi*G[0, 0, x] - 
       (223*Pi^2*G[0, 0, x])/3 + ((76*I)/3)*Pi^3*G[0, 0, x] + 
       (73*Pi^4*G[0, 0, x])/20 + 454*G[0, 1, x] + ((123*I)/4)*Pi*G[0, 1, x] - 
       (298*Pi^2*G[0, 1, x])/3 - ((33*I)/2)*Pi^3*G[0, 1, x] + 
       (1519*Pi^4*G[0, 1, x])/180 + 454*G[1, 0, x] + 
       ((1185*I)/4)*Pi*G[1, 0, x] - (1145*Pi^2*G[1, 0, x])/6 + 
       ((31*I)/6)*Pi^3*G[1, 0, x] - (35*Pi^4*G[1, 0, x])/12 - 
       (4309*G[1, 1, x])/4 - ((21*I)/4)*Pi*G[1, 1, x] - 
       (224*Pi^2*G[1, 1, x])/3 + (19*I)*Pi^3*G[1, 1, x] + 
       (1727*Pi^4*G[1, 1, x])/180 + 263*G[0, 0, 0, x] + 
       (188*I)*Pi*G[0, 0, 0, x] + (35*Pi^2*G[0, 0, 0, x])/3 - 
       (44*I)*Pi^3*G[0, 0, 0, x] - (2391*G[0, 0, 1, x])/4 + 
       (138*I)*Pi*G[0, 0, 1, x] - (62*Pi^2*G[0, 0, 1, x])/3 - 
       (47*I)*Pi^3*G[0, 0, 1, x] - (2391*G[0, 1, 0, x])/4 - 
       ((365*I)/2)*Pi*G[0, 1, 0, x] + (112*Pi^2*G[0, 1, 0, x])/3 - 
       (67*I)*Pi^3*G[0, 1, 0, x] + (701*G[0, 1, 1, x])/2 - 
       (105*I)*Pi*G[0, 1, 1, x] + 60*Pi^2*G[0, 1, 1, x] + 
       (20*I)*Pi^3*G[0, 1, 1, x] + 154*G[1, 0, 0, x] - 
       (236*I)*Pi*G[1, 0, 0, x] + (232*Pi^2*G[1, 0, 0, x])/3 - 
       (58*I)*Pi^3*G[1, 0, 0, x] - (543*G[1, 0, 1, x])/4 - 
       (198*I)*Pi*G[1, 0, 1, x] + 91*Pi^2*G[1, 0, 1, x] + 
       (29*I)*Pi^3*G[1, 0, 1, x] - (543*G[1, 1, 0, x])/4 + 
       (287*I)*Pi*G[1, 1, 0, x] + 68*Pi^2*G[1, 1, 0, x] - 
       (23*I)*Pi^3*G[1, 1, 0, x] + (1447*G[1, 1, 1, x])/2 + 
       (117*I)*Pi*G[1, 1, 1, x] - (35*Pi^2*G[1, 1, 1, x])/3 - 
       (38*I)*Pi^3*G[1, 1, 1, x] - 392*G[0, 0, 0, 0, x] + 
       (92*I)*Pi*G[0, 0, 0, 0, x] + (122*Pi^2*G[0, 0, 0, 0, x])/3 + 
       308*G[0, 0, 0, 1, x] + (78*I)*Pi*G[0, 0, 0, 1, x] + 
       (202*Pi^2*G[0, 0, 0, 1, x])/3 + 308*G[0, 0, 1, 0, x] - 
       (98*I)*Pi*G[0, 0, 1, 0, x] + (350*Pi^2*G[0, 0, 1, 0, x])/3 + 
       173*G[0, 0, 1, 1, x] - (72*I)*Pi*G[0, 0, 1, 1, x] - 
       (32*Pi^2*G[0, 0, 1, 1, x])/3 - 42*G[0, 1, 0, 0, x] - 
       (84*I)*Pi*G[0, 1, 0, 0, x] + 6*Pi^2*G[0, 1, 0, 0, x] + 
       (405*G[0, 1, 0, 1, x])/2 - (150*I)*Pi*G[0, 1, 0, 1, x] + 
       (116*Pi^2*G[0, 1, 0, 1, x])/3 + (405*G[0, 1, 1, 0, x])/2 + 
       (108*I)*Pi*G[0, 1, 1, 0, x] - (266*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (931*G[0, 1, 1, 1, x])/2 + (114*I)*Pi*G[0, 1, 1, 1, x] - 
       102*Pi^2*G[0, 1, 1, 1, x] - 556*G[1, 0, 0, 0, x] + 
       (10*I)*Pi*G[1, 0, 0, 0, x] - (158*Pi^2*G[1, 0, 0, 0, x])/3 + 
       333*G[1, 0, 0, 1, x] - (204*I)*Pi*G[1, 0, 0, 1, x] - 
       (65*Pi^2*G[1, 0, 0, 1, x])/3 + 333*G[1, 0, 1, 0, x] - 
       (22*I)*Pi*G[1, 0, 1, 0, x] - 19*Pi^2*G[1, 0, 1, 0, x] - 
       470*G[1, 0, 1, 1, x] + (168*I)*Pi*G[1, 0, 1, 1, x] - 
       (350*Pi^2*G[1, 0, 1, 1, x])/3 + 365*G[1, 1, 0, 0, x] + 
       (24*I)*Pi*G[1, 1, 0, 0, x] - (250*Pi^2*G[1, 1, 0, 0, x])/3 - 
       17*G[1, 1, 0, 1, x] + (186*I)*Pi*G[1, 1, 0, 1, x] - 
       69*Pi^2*G[1, 1, 0, 1, x] - 17*G[1, 1, 1, 0, x] - 
       (42*I)*Pi*G[1, 1, 1, 0, x] - (197*Pi^2*G[1, 1, 1, 0, x])/3 - 
       274*G[1, 1, 1, 1, x] - (108*I)*Pi*G[1, 1, 1, 1, x] + 
       30*Pi^2*G[1, 1, 1, 1, x] + 528*G[0, 0, 0, 0, 0, x] - 
       (336*I)*Pi*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 1, x] + 
       (168*I)*Pi*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] + 
       (228*I)*Pi*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 1, 1, x] - 
       (144*I)*Pi*G[0, 0, 0, 1, 1, x] - 188*G[0, 0, 1, 0, 0, x] + 
       (96*I)*Pi*G[0, 0, 1, 0, 0, x] - 68*G[0, 0, 1, 0, 1, x] + 
       (36*I)*Pi*G[0, 0, 1, 0, 1, x] - 68*G[0, 0, 1, 1, 0, x] - 
       (36*I)*Pi*G[0, 0, 1, 1, 0, x] - 136*G[0, 0, 1, 1, 1, x] - 
       (36*I)*Pi*G[0, 0, 1, 1, 1, x] - 104*G[0, 1, 0, 0, 0, x] - 
       (36*I)*Pi*G[0, 1, 0, 0, 0, x] - 114*G[0, 1, 0, 0, 1, x] - 
       (324*I)*Pi*G[0, 1, 0, 0, 1, x] - 114*G[0, 1, 0, 1, 0, x] + 
       (156*I)*Pi*G[0, 1, 0, 1, 0, x] - 140*G[0, 1, 0, 1, 1, x] + 
       (192*I)*Pi*G[0, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] + 
       (348*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] - 
       (48*I)*Pi*G[0, 1, 1, 1, 0, x] + 430*G[0, 1, 1, 1, 1, x] - 
       (216*I)*Pi*G[0, 1, 1, 1, 1, x] + 316*G[1, 0, 0, 0, 0, x] - 
       (168*I)*Pi*G[1, 0, 0, 0, 0, x] - 220*G[1, 0, 0, 0, 1, x] - 
       (48*I)*Pi*G[1, 0, 0, 0, 1, x] - 220*G[1, 0, 0, 1, 0, x] + 
       (252*I)*Pi*G[1, 0, 0, 1, 0, x] - 174*G[1, 0, 0, 1, 1, x] - 
       138*G[1, 0, 1, 0, 0, x] + (168*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       74*G[1, 0, 1, 0, 1, x] + (252*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       74*G[1, 0, 1, 1, 0, x] - (252*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       510*G[1, 0, 1, 1, 1, x] - (180*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       124*G[1, 1, 0, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       196*G[1, 1, 0, 0, 1, x] + (180*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       196*G[1, 1, 0, 1, 0, x] + (60*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       456*G[1, 1, 0, 1, 1, x] - (144*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       120*G[1, 1, 1, 0, 0, x] - (96*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       152*G[1, 1, 1, 0, 1, x] - (156*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       152*G[1, 1, 1, 1, 0, x] + (96*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       152*G[1, 1, 1, 1, 1, x] + (72*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       304*G[0, 0, 0, 0, 0, 0, x] - 408*G[0, 0, 0, 0, 0, 1, x] - 
       408*G[0, 0, 0, 0, 1, 0, x] + 356*G[0, 0, 0, 0, 1, 1, x] + 
       64*G[0, 0, 0, 1, 0, 0, x] - 56*G[0, 0, 0, 1, 0, 1, x] - 
       56*G[0, 0, 0, 1, 1, 0, x] + 88*G[0, 0, 0, 1, 1, 1, x] + 
       248*G[0, 0, 1, 0, 0, 0, x] - 100*G[0, 0, 1, 0, 0, 1, x] - 
       100*G[0, 0, 1, 0, 1, 0, x] + 208*G[0, 0, 1, 0, 1, 1, x] - 
       36*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 0, 1, 1, 0, 1, x] + 
       72*G[0, 0, 1, 1, 1, 0, x] + 68*G[0, 0, 1, 1, 1, 1, x] + 
       16*G[0, 1, 0, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 0, 1, x] - 
       24*G[0, 1, 0, 0, 1, 0, x] - 240*G[0, 1, 0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 1, 0, 0, x] + 192*G[0, 1, 0, 1, 0, 1, x] + 
       192*G[0, 1, 0, 1, 1, 0, x] + 320*G[0, 1, 0, 1, 1, 1, x] - 
       216*G[0, 1, 1, 0, 0, 0, x] + 144*G[0, 1, 1, 0, 0, 1, x] + 
       144*G[0, 1, 1, 0, 1, 0, x] + 344*G[0, 1, 1, 0, 1, 1, x] + 
       28*G[0, 1, 1, 1, 0, 0, x] + 64*G[0, 1, 1, 1, 0, 1, x] + 
       64*G[0, 1, 1, 1, 1, 0, x] - 736*G[0, 1, 1, 1, 1, 1, x] - 
       536*G[1, 0, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 0, 0, 1, x] + 
       20*G[1, 0, 0, 0, 1, 0, x] + 52*G[1, 0, 0, 0, 1, 1, x] + 
       264*G[1, 0, 0, 1, 0, 0, x] + 108*G[1, 0, 0, 1, 0, 1, x] + 
       108*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] + 
       116*G[1, 0, 1, 0, 0, 0, x] + 232*G[1, 0, 1, 0, 0, 1, x] + 
       232*G[1, 0, 1, 0, 1, 0, x] + 192*G[1, 0, 1, 0, 1, 1, x] - 
       236*G[1, 0, 1, 1, 0, 0, x] + 156*G[1, 0, 1, 1, 0, 1, x] + 
       156*G[1, 0, 1, 1, 1, 0, x] - 596*G[1, 0, 1, 1, 1, 1, x] - 
       384*G[1, 1, 0, 0, 0, 0, x] + 228*G[1, 1, 0, 0, 0, 1, x] + 
       228*G[1, 1, 0, 0, 1, 0, x] + 168*G[1, 1, 0, 0, 1, 1, x] + 
       172*G[1, 1, 0, 1, 0, 0, x] + 104*G[1, 1, 0, 1, 0, 1, x] + 
       104*G[1, 1, 0, 1, 1, 0, x] - 392*G[1, 1, 0, 1, 1, 1, x] - 
       132*G[1, 1, 1, 0, 0, 0, x] + 124*G[1, 1, 1, 0, 0, 1, x] + 
       124*G[1, 1, 1, 0, 1, 0, x] - 320*G[1, 1, 1, 0, 1, 1, x] + 
       252*G[1, 1, 1, 1, 0, 0, x] - 196*G[1, 1, 1, 1, 0, 1, x] - 
       196*G[1, 1, 1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, 1, 1, x] + 
       (-5/4 + ((5*I)/3)*Pi + (5*G[0, x])/6 + (5*G[1, x])/3)*Log[mu2/s]^5*
        RATIO[x^(-1)] - (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^4*((-11*Pi^2)/6 - (11*G[0, x])/6 + (11*G[1, x])/6 - 
         (11*G[0, 0, x])/3 + (11*G[0, 1, x])/3 + (11*G[1, 0, x])/3 - 
         (11*G[1, 1, x])/3 + (-239/24 + (7*I)*Pi + (263*Pi^2)/72 + 
           (25*G[0, x])/4 - ((25*I)/3)*Pi*G[0, x] + 7*G[1, x] - 
           (7*I)*Pi*G[1, x] - (25*G[0, 0, x])/6 - (25*G[0, 1, x])/3 - 
           (25*G[1, 0, x])/3 - 7*G[1, 1, x])*RATIO[x^(-1)] + 
         ((11*Pi^2)/12 + (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - 
           (11*G[1, 0, x])/6 + (11*G[1, 1, x])/6)*RATIO[x]) - 
       (45*Zeta[3])/4 - ((3193*I)/6)*Pi*Zeta[3] + (410*Pi^2*Zeta[3])/3 - 
       I*Pi^3*Zeta[3] + (181*G[0, x]*Zeta[3])/3 - (226*I)*Pi*G[0, x]*
        Zeta[3] - 108*Pi^2*G[0, x]*Zeta[3] + 233*G[1, x]*Zeta[3] + 
       (100*I)*Pi*G[1, x]*Zeta[3] - 163*Pi^2*G[1, x]*Zeta[3] - 
       (860*G[0, 0, x]*Zeta[3])/3 + (296*I)*Pi*G[0, 0, x]*Zeta[3] + 
       206*G[0, 1, x]*Zeta[3] + (436*I)*Pi*G[0, 1, x]*Zeta[3] - 
       212*G[1, 0, x]*Zeta[3] + (568*I)*Pi*G[1, 0, x]*Zeta[3] + 
       (470*G[1, 1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, 1, x]*Zeta[3] - 
       (808*G[0, 0, 0, x]*Zeta[3])/3 - 136*G[0, 0, 1, x]*Zeta[3] + 
       52*G[0, 1, 0, x]*Zeta[3] - (56*G[0, 1, 1, x]*Zeta[3])/3 + 
       (892*G[1, 0, 0, x]*Zeta[3])/3 - 276*G[1, 0, 1, x]*Zeta[3] + 
       364*G[1, 1, 0, x]*Zeta[3] - (988*G[1, 1, 1, x]*Zeta[3])/3 - 
       (820*Zeta[3]^2)/3 + Log[mu2/s]^3*(((4*I)/3)*Pi - (25*Pi^2)/3 + 
         (7*I)*Pi^3 - (29*G[0, x])/3 + (7*I)*Pi*G[0, x] + 
         (22*Pi^2*G[0, x])/3 + 11*G[1, x] - (7*I)*Pi*G[1, x] + 
         (29*Pi^2*G[1, x])/3 - (14*G[0, 0, x])/3 + (14*I)*Pi*G[0, 0, x] + 
         19*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] + 19*G[1, 0, x] - 
         (14*I)*Pi*G[1, 0, x] - (100*G[1, 1, x])/3 + (14*I)*Pi*G[1, 1, x] + 
         (116*G[0, 0, 0, x])/3 - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 
         (56*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 - 24*G[1, 0, 1, x] - 
         24*G[1, 1, 0, x] + (158*G[1, 1, 1, x])/3 + 
         (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] - 
         (16*Zeta[3])/3 + RATIO[x]*((25*Pi^2)/6 - ((7*I)/2)*Pi^3 - 
           (11*Pi^2*G[0, x])/3 - (29*Pi^2*G[1, x])/6 + (25*G[0, 0, x])/3 - 
           (7*I)*Pi*G[0, 0, x] - (25*G[0, 1, x])/3 + (7*I)*Pi*G[0, 1, x] - 
           (25*G[1, 0, x])/3 + (7*I)*Pi*G[1, 0, x] + (25*G[1, 1, x])/3 - 
           (7*I)*Pi*G[1, 1, x] - (58*G[0, 0, 0, x])/3 + 5*G[0, 0, 1, x] + 
           5*G[0, 1, 0, x] + (28*G[0, 1, 1, x])/3 + (7*G[1, 0, 0, x])/3 + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (79*G[1, 1, 1, x])/3 + 
           (8*Zeta[3])/3) + RATIO[x^(-1)]*(-293/6 + ((112*I)/3)*Pi + Pi^2/4 - 
           ((11*I)/9)*Pi^3 + (239*G[0, x])/6 - (28*I)*Pi*G[0, x] - 
           (263*Pi^2*G[0, x])/18 + (112*G[1, x])/3 - (35*Pi^2*G[1, x])/9 - 
           25*G[0, 0, x] + ((100*I)/3)*Pi*G[0, 0, x] - 28*G[0, 1, x] + 
           (28*I)*Pi*G[0, 1, x] - 28*G[1, 0, x] + ((68*I)/3)*Pi*G[1, 0, x] + 
           (50*G[0, 0, 0, x])/3 + (100*G[0, 0, 1, x])/3 + (100*G[0, 1, 0, x])/
            3 + 28*G[0, 1, 1, x] + (68*G[1, 0, 0, x])/3 + (100*G[1, 0, 1, x])/
            3 + (100*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
           (128*Zeta[3])/9)) + Log[mu2/s]^2*(((13*I)/2)*Pi - (287*Pi^2)/6 + 
         ((5*I)/2)*Pi^3 + (17*Pi^4)/6 - 61*G[0, x] + (31*I)*Pi*G[0, x] + 
         (57*Pi^2*G[0, x])/2 - (25*I)*Pi^3*G[0, x] + (135*G[1, x])/2 - 
         (42*I)*Pi*G[1, x] + 25*Pi^2*G[1, x] - (17*I)*Pi^3*G[1, x] - 
         37*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 15*Pi^2*G[0, 0, x] + 
         97*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] - 8*Pi^2*G[0, 1, x] + 
         97*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 24*Pi^2*G[1, 0, x] - 
         172*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 41*Pi^2*G[1, 1, x] + 
         102*G[0, 0, 0, x] - (84*I)*Pi*G[0, 0, 0, x] - 100*G[0, 0, 1, x] + 
         (66*I)*Pi*G[0, 0, 1, x] - 100*G[0, 1, 0, x] + 
         (66*I)*Pi*G[0, 1, 0, x] + 46*G[0, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 1, x] - 48*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
         (18*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (18*I)*Pi*G[1, 1, 0, x] + 112*G[1, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 1, x] - 172*G[0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] + 124*G[0, 0, 1, 1, x] + 
         20*G[0, 1, 0, 0, x] + 76*G[0, 1, 0, 1, x] + 76*G[0, 1, 1, 0, x] - 
         68*G[0, 1, 1, 1, x] - 72*G[1, 0, 0, 0, x] + 86*G[1, 0, 0, 1, x] + 
         86*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] + 
         42*G[1, 1, 0, 1, x] + 42*G[1, 1, 1, 0, x] - 236*G[1, 1, 1, 1, x] - 
         4*Zeta[3] + (66*I)*Pi*Zeta[3] + 48*G[0, x]*Zeta[3] - 
         58*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + 
           (36*I)*Pi*G[0, x] + 8*Pi^2*G[0, x] + 36*G[0, 0, x] - 
           (23*I)*Pi*G[0, 0, x] - (9*I)*Pi*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] - 
           22*G[0, 0, 0, x] - 9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
           7*G[1, 0, 0, x] + 2*Zeta[3]) + RATIO[x^(-1)]*
          (-1343/8 + (96*I)*Pi - (3*Pi^2)/8 - (3*I)*Pi^3 - (877*Pi^4)/720 + 
           (293*G[0, x])/2 - (112*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 + 
           ((11*I)/3)*Pi^3*G[0, x] + 96*G[1, x] - 12*Pi^2*G[1, x] + 
           ((86*I)/3)*Pi^3*G[1, x] - (239*G[0, 0, x])/2 + 
           (84*I)*Pi*G[0, 0, x] + (263*Pi^2*G[0, 0, x])/6 - 112*G[0, 1, x] + 
           (35*Pi^2*G[0, 1, x])/3 - 112*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 
           31*Pi^2*G[1, 0, x] + (133*Pi^2*G[1, 1, x])/3 + 75*G[0, 0, 0, x] - 
           (100*I)*Pi*G[0, 0, 0, x] + 84*G[0, 0, 1, x] - 
           (84*I)*Pi*G[0, 0, 1, x] + 84*G[0, 1, 0, x] - 
           (68*I)*Pi*G[0, 1, 0, x] + 48*G[1, 0, 0, x] + 
           (44*I)*Pi*G[1, 0, 0, x] + 18*G[1, 0, 1, x] + 18*G[1, 1, 0, x] + 
           (14*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
           (18*I)*Pi*G[1, 1, 1, x] - 50*G[0, 0, 0, 0, x] - 
           100*G[0, 0, 0, 1, x] - 100*G[0, 0, 1, 0, x] - 
           84*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 0, x] - 100*G[0, 1, 0, 1, x] - 
           100*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] - 
           44*G[1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, x] - 56*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 0, 0, x] - 78*G[1, 1, 0, 1, x] - 78*G[1, 1, 1, 0, x] + 
           112*G[1, 1, 1, 1, x] + 58*Zeta[3] - ((112*I)/3)*Pi*Zeta[3] - 
           (128*G[0, x]*Zeta[3])/3 - (136*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*((159*Pi^2)/4 - ((9*I)/4)*Pi^3 - (17*Pi^4)/12 - 
           (115*Pi^2*G[0, x])/6 + ((25*I)/2)*Pi^3*G[0, x] - 
           (151*Pi^2*G[1, x])/12 + ((17*I)/2)*Pi^3*G[1, x] + 
           (159*G[0, 0, x])/2 - ((9*I)/2)*Pi*G[0, 0, x] + 
           (15*Pi^2*G[0, 0, x])/2 - (159*G[0, 1, x])/2 + 
           ((9*I)/2)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - (159*G[1, 0, x])/2 + 
           ((9*I)/2)*Pi*G[1, 0, x] + 12*Pi^2*G[1, 0, x] + (159*G[1, 1, x])/
            2 - ((9*I)/2)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/2 - 
           81*G[0, 0, 0, x] + (42*I)*Pi*G[0, 0, 0, x] + (103*G[0, 0, 1, x])/
            2 - (33*I)*Pi*G[0, 0, 1, x] + (103*G[0, 1, 0, x])/2 - 
           (33*I)*Pi*G[0, 1, 0, x] - 22*G[0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 1, x] + (35*G[1, 0, 0, x])/2 + 
           12*G[1, 0, 1, x] - (9*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (9*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/2 + 
           (18*I)*Pi*G[1, 1, 1, x] + 86*G[0, 0, 0, 0, x] + 
           14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 62*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] - 38*G[0, 1, 0, 1, x] - 38*G[0, 1, 1, 0, x] + 
           34*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] - 43*G[1, 0, 0, 1, x] - 
           43*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] - 
           21*G[1, 1, 0, 1, x] - 21*G[1, 1, 1, 0, x] + 118*G[1, 1, 1, 1, x] + 
           34*Zeta[3] - (33*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
           29*G[1, x]*Zeta[3])) + RATIO[(1 - x)^(-1)]*(((79*I)/24)*Pi^3 + 
         (5*Pi^4)/3 - ((359*I)/90)*Pi^5 + ((303*I)/4)*Pi*G[0, x] - 
         (283*Pi^2*G[0, x])/24 + ((22*I)/3)*Pi^3*G[0, x] - 
         (20*Pi^4*G[0, x])/9 - (11*I)*Pi^3*G[1, x] - (103*Pi^4*G[1, x])/30 + 
         (303*G[0, 0, x])/4 - ((577*I)/4)*Pi*G[0, 0, x] + 
         (118*Pi^2*G[0, 0, x])/3 - ((29*I)/6)*Pi^3*G[0, 0, x] + 
         ((51*I)/4)*Pi*G[0, 1, x] + (41*Pi^2*G[0, 1, x])/3 - 
         ((13*I)/6)*Pi^3*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] + 
         (23*Pi^2*G[1, 0, x])/3 + ((73*I)/6)*Pi^3*G[1, 0, x] - 
         (3*I)*Pi^3*G[1, 1, x] - 239*G[0, 0, 0, x] + 
         (116*I)*Pi*G[0, 0, 0, x] + 11*Pi^2*G[0, 0, 0, x] + 
         (51*G[0, 0, 1, x])/4 + (66*I)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 + (51*G[0, 1, 0, x])/4 - 
         (34*I)*Pi*G[0, 1, 0, x] - (61*Pi^2*G[0, 1, 0, x])/6 - 
         (15*I)*Pi*G[0, 1, 1, x] + 5*Pi^2*G[0, 1, 1, x] - 7*G[1, 0, 0, x] - 
         (56*I)*Pi*G[1, 0, 0, x] - (115*Pi^2*G[1, 0, 0, x])/6 - 
         (21*I)*Pi*G[1, 0, 1, x] - 11*Pi^2*G[1, 0, 1, x] + 
         (45*I)*Pi*G[1, 1, 0, x] + 3*Pi^2*G[1, 1, 0, x] + 
         316*G[0, 0, 0, 0, x] - (54*I)*Pi*G[0, 0, 0, 0, x] - 
         22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, x] + 97*G[0, 0, 1, 1, x] - 
         (30*I)*Pi*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 15*G[0, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 1, x] - 15*G[0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 1, x] - 
         56*G[1, 0, 0, 0, x] + (22*I)*Pi*G[1, 0, 0, 0, x] - 
         21*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 
         21*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 1, x] + 45*G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 64*G[0, 0, 0, 0, 0, x] - 
         54*G[0, 0, 0, 0, 1, x] - 54*G[0, 0, 0, 1, 0, x] + 
         18*G[0, 0, 0, 1, 1, x] - 30*G[0, 0, 1, 0, 0, x] - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 0, 0, x] + 
         6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
         6*G[0, 1, 0, 1, 1, x] + 34*G[0, 1, 1, 0, 0, x] - 
         18*G[0, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 0, x] - 
         38*G[1, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 0, 1, x] + 
         36*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
         20*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] - (79*Zeta[3])/4 + 
         (6*I)*Pi*Zeta[3] - (85*Pi^2*Zeta[3])/3 - 130*G[0, x]*Zeta[3] + 
         ((212*I)/3)*Pi*G[0, x]*Zeta[3] + 66*G[1, x]*Zeta[3] - 
         (80*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
         18*G[1, 1, x]*Zeta[3] - 86*Zeta[5]) - 334*Zeta[5] + 
       (2124*I)*Pi*Zeta[5] + 120*G[0, x]*Zeta[5] + 354*G[1, x]*Zeta[5] + 
       RATIO[x]*((2321*Pi^2)/8 + (30*I)*Pi^3 - (93*Pi^4)/40 - 
         ((8*I)/9)*Pi^5 - (391*Pi^6)/2160 - (5623*Pi^2*G[0, x])/24 - 
         ((353*I)/24)*Pi^3*G[0, x] + (469*Pi^4*G[0, x])/60 + 
         ((23*I)/4)*Pi^5*G[0, x] - (1957*Pi^2*G[1, x])/12 + 
         ((433*I)/12)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/15 + 
         ((113*I)/20)*Pi^5*G[1, x] + (2321*G[0, 0, x])/4 + 
         (60*I)*Pi*G[0, 0, x] + (533*Pi^2*G[0, 0, x])/6 - 
         ((415*I)/12)*Pi^3*G[0, 0, x] - (73*Pi^4*G[0, 0, x])/40 - 
         (2321*G[0, 1, x])/4 - (60*I)*Pi*G[0, 1, x] + (1945*Pi^2*G[0, 1, x])/
          24 + ((51*I)/4)*Pi^3*G[0, 1, x] - (1519*Pi^4*G[0, 1, x])/360 - 
         (2321*G[1, 0, x])/4 - (60*I)*Pi*G[1, 0, x] + (2965*Pi^2*G[1, 0, x])/
          24 - ((113*I)/12)*Pi^3*G[1, 0, x] + (35*Pi^4*G[1, 0, x])/24 + 
         (2321*G[1, 1, x])/4 + (60*I)*Pi*G[1, 1, x] + (931*Pi^2*G[1, 1, x])/
          12 - ((55*I)/4)*Pi^3*G[1, 1, x] - (1727*Pi^4*G[1, 1, x])/360 - 
         855*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 0, x] - (27*Pi^2*G[0, 0, 0, x])/
          2 + (22*I)*Pi^3*G[0, 0, 0, x] + 611*G[0, 0, 1, x] - 
         ((507*I)/2)*Pi*G[0, 0, 1, x] + (133*Pi^2*G[0, 0, 1, x])/4 + 
         ((47*I)/2)*Pi^3*G[0, 0, 1, x] + 611*G[0, 1, 0, x] + 
         (131*I)*Pi*G[0, 1, 0, x] - (185*Pi^2*G[0, 1, 0, x])/12 + 
         ((67*I)/2)*Pi^3*G[0, 1, 0, x] - 367*G[0, 1, 1, x] + 
         ((261*I)/2)*Pi*G[0, 1, 1, x] - 37*Pi^2*G[0, 1, 1, x] - 
         (10*I)*Pi^3*G[0, 1, 1, x] + (241*G[1, 0, 0, x])/4 + 
         ((203*I)/4)*Pi*G[1, 0, 0, x] - (91*Pi^2*G[1, 0, 0, x])/4 + 
         (29*I)*Pi^3*G[1, 0, 0, x] + (735*G[1, 0, 1, x])/4 + 
         ((843*I)/4)*Pi*G[1, 0, 1, x] - (123*Pi^2*G[1, 0, 1, x])/2 - 
         ((29*I)/2)*Pi^3*G[1, 0, 1, x] + (735*G[1, 1, 0, x])/4 - 
         ((695*I)/4)*Pi*G[1, 1, 0, x] - (347*Pi^2*G[1, 1, 0, x])/6 + 
         ((23*I)/2)*Pi^3*G[1, 1, 0, x] - (1711*G[1, 1, 1, x])/4 - 
         ((351*I)/4)*Pi*G[1, 1, 1, x] - (55*Pi^2*G[1, 1, 1, x])/4 + 
         (19*I)*Pi^3*G[1, 1, 1, x] + 744*G[0, 0, 0, 0, x] - 
         (227*I)*Pi*G[0, 0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, 0, x])/3 - 
         306*G[0, 0, 0, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, x] - 
         (101*Pi^2*G[0, 0, 0, 1, x])/3 - 306*G[0, 0, 1, 0, x] + 
         (161*I)*Pi*G[0, 0, 1, 0, x] - (175*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (493*G[0, 0, 1, 1, x])/2 + (72*I)*Pi*G[0, 0, 1, 1, x] + 
         (16*Pi^2*G[0, 0, 1, 1, x])/3 - 37*G[0, 1, 0, 0, x] + 
         (162*I)*Pi*G[0, 1, 0, 0, x] - 3*Pi^2*G[0, 1, 0, 0, x] - 
         131*G[0, 1, 0, 1, x] + (111*I)*Pi*G[0, 1, 0, 1, x] - 
         (58*Pi^2*G[0, 1, 0, 1, x])/3 - 131*G[0, 1, 1, 0, x] - 
         (138*I)*Pi*G[0, 1, 1, 0, x] + (133*Pi^2*G[0, 1, 1, 0, x])/3 + 
         (827*G[0, 1, 1, 1, x])/2 - (93*I)*Pi*G[0, 1, 1, 1, x] + 
         51*Pi^2*G[0, 1, 1, 1, x] + 217*G[1, 0, 0, 0, x] + 
         (23*I)*Pi*G[1, 0, 0, 0, x] + (79*Pi^2*G[1, 0, 0, 0, x])/3 - 
         (905*G[1, 0, 0, 1, x])/4 + (138*I)*Pi*G[1, 0, 0, 1, x] + 
         (65*Pi^2*G[1, 0, 0, 1, x])/6 - (905*G[1, 0, 1, 0, x])/4 + 
         (13*I)*Pi*G[1, 0, 1, 0, x] + (19*Pi^2*G[1, 0, 1, 0, x])/2 + 
         350*G[1, 0, 1, 1, x] - (132*I)*Pi*G[1, 0, 1, 1, x] + 
         (175*Pi^2*G[1, 0, 1, 1, x])/3 - 182*G[1, 1, 0, 0, x] - 
         (48*I)*Pi*G[1, 1, 0, 0, x] + (125*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (315*G[1, 1, 0, 1, x])/4 - (111*I)*Pi*G[1, 1, 0, 1, x] + 
         (69*Pi^2*G[1, 1, 0, 1, x])/2 - (315*G[1, 1, 1, 0, x])/4 + 
         (54*I)*Pi*G[1, 1, 1, 0, x] + (197*Pi^2*G[1, 1, 1, 0, x])/6 + 
         225*G[1, 1, 1, 1, x] + (63*I)*Pi*G[1, 1, 1, 1, x] - 
         15*Pi^2*G[1, 1, 1, 1, x] - 606*G[0, 0, 0, 0, 0, x] + 
         (168*I)*Pi*G[0, 0, 0, 0, 0, x] + 33*G[0, 0, 0, 0, 1, x] - 
         (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 33*G[0, 0, 0, 1, 0, x] - 
         (114*I)*Pi*G[0, 0, 0, 1, 0, x] + 5*G[0, 0, 0, 1, 1, x] + 
         (72*I)*Pi*G[0, 0, 0, 1, 1, x] + 193*G[0, 0, 1, 0, 0, x] - 
         (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 54*G[0, 0, 1, 0, 1, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, 1, x] + 54*G[0, 0, 1, 1, 0, x] + 
         (18*I)*Pi*G[0, 0, 1, 1, 0, x] + 146*G[0, 0, 1, 1, 1, x] + 
         (18*I)*Pi*G[0, 0, 1, 1, 1, x] + 235*G[0, 1, 0, 0, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, 0, 0, x] + 21*G[0, 1, 0, 0, 1, x] + 
         (162*I)*Pi*G[0, 1, 0, 0, 1, x] + 21*G[0, 1, 0, 1, 0, x] - 
         (78*I)*Pi*G[0, 1, 0, 1, 0, x] + 146*G[0, 1, 0, 1, 1, x] - 
         (96*I)*Pi*G[0, 1, 0, 1, 1, x] - 97*G[0, 1, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 1, 0, 0, x] + 15*G[0, 1, 1, 0, 1, x] - 
         (174*I)*Pi*G[0, 1, 1, 0, 1, x] + 15*G[0, 1, 1, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 268*G[0, 1, 1, 1, 1, x] + 
         (108*I)*Pi*G[0, 1, 1, 1, 1, x] - 67*G[1, 0, 0, 0, 0, x] + 
         (84*I)*Pi*G[1, 0, 0, 0, 0, x] + 90*G[1, 0, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] + 90*G[1, 0, 0, 1, 0, x] - 
         (126*I)*Pi*G[1, 0, 0, 1, 0, x] + 139*G[1, 0, 0, 1, 1, x] + 
         54*G[1, 0, 1, 0, 0, x] - (84*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         50*G[1, 0, 1, 0, 1, x] - (126*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         50*G[1, 0, 1, 1, 0, x] + (126*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         318*G[1, 0, 1, 1, 1, x] + (90*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         166*G[1, 1, 0, 0, 0, x] + (18*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         136*G[1, 1, 0, 0, 1, x] - (90*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         136*G[1, 1, 0, 1, 0, x] - (30*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         246*G[1, 1, 0, 1, 1, x] + (72*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         77*G[1, 1, 1, 0, 0, x] + (48*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         22*G[1, 1, 1, 0, 1, x] + (78*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         22*G[1, 1, 1, 1, 0, x] - (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         19*G[1, 1, 1, 1, 1, x] - (36*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         152*G[0, 0, 0, 0, 0, 0, x] + 204*G[0, 0, 0, 0, 0, 1, x] + 
         204*G[0, 0, 0, 0, 1, 0, x] - 178*G[0, 0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 0, 1, 0, 0, x] + 28*G[0, 0, 0, 1, 0, 1, x] + 
         28*G[0, 0, 0, 1, 1, 0, x] - 44*G[0, 0, 0, 1, 1, 1, x] - 
         124*G[0, 0, 1, 0, 0, 0, x] + 50*G[0, 0, 1, 0, 0, 1, x] + 
         50*G[0, 0, 1, 0, 1, 0, x] - 104*G[0, 0, 1, 0, 1, 1, x] + 
         18*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 0, 1, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 1, 0, x] - 34*G[0, 0, 1, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 0, 1, x] + 
         12*G[0, 1, 0, 0, 1, 0, x] + 120*G[0, 1, 0, 0, 1, 1, x] - 
         12*G[0, 1, 0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, 0, 1, x] - 
         96*G[0, 1, 0, 1, 1, 0, x] - 160*G[0, 1, 0, 1, 1, 1, x] + 
         108*G[0, 1, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 0, 0, 1, x] - 
         72*G[0, 1, 1, 0, 1, 0, x] - 172*G[0, 1, 1, 0, 1, 1, x] - 
         14*G[0, 1, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 1, 0, x] + 368*G[0, 1, 1, 1, 1, 1, x] + 
         268*G[1, 0, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 0, 1, x] - 
         10*G[1, 0, 0, 0, 1, 0, x] - 26*G[1, 0, 0, 0, 1, 1, x] - 
         132*G[1, 0, 0, 1, 0, 0, x] - 54*G[1, 0, 0, 1, 0, 1, x] - 
         54*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
         58*G[1, 0, 1, 0, 0, 0, x] - 116*G[1, 0, 1, 0, 0, 1, x] - 
         116*G[1, 0, 1, 0, 1, 0, x] - 96*G[1, 0, 1, 0, 1, 1, x] + 
         118*G[1, 0, 1, 1, 0, 0, x] - 78*G[1, 0, 1, 1, 0, 1, x] - 
         78*G[1, 0, 1, 1, 1, 0, x] + 298*G[1, 0, 1, 1, 1, 1, x] + 
         192*G[1, 1, 0, 0, 0, 0, x] - 114*G[1, 1, 0, 0, 0, 1, x] - 
         114*G[1, 1, 0, 0, 1, 0, x] - 84*G[1, 1, 0, 0, 1, 1, x] - 
         86*G[1, 1, 0, 1, 0, 0, x] - 52*G[1, 1, 0, 1, 0, 1, x] - 
         52*G[1, 1, 0, 1, 1, 0, x] + 196*G[1, 1, 0, 1, 1, 1, x] + 
         66*G[1, 1, 1, 0, 0, 0, x] - 62*G[1, 1, 1, 0, 0, 1, x] - 
         62*G[1, 1, 1, 0, 1, 0, x] + 160*G[1, 1, 1, 0, 1, 1, x] - 
         126*G[1, 1, 1, 1, 0, 0, x] + 98*G[1, 1, 1, 1, 0, 1, x] + 
         98*G[1, 1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, 1, x] + 
         (2203*Zeta[3])/4 + ((1859*I)/4)*Pi*Zeta[3] - 101*Pi^2*Zeta[3] + 
         (I/2)*Pi^3*Zeta[3] - (279*G[0, x]*Zeta[3])/2 + (212*I)*Pi*G[0, x]*
          Zeta[3] + 54*Pi^2*G[0, x]*Zeta[3] - (695*G[1, x]*Zeta[3])/4 - 
         (68*I)*Pi*G[1, x]*Zeta[3] + (163*Pi^2*G[1, x]*Zeta[3])/2 + 
         (676*G[0, 0, x]*Zeta[3])/3 - (148*I)*Pi*G[0, 0, x]*Zeta[3] - 
         (610*G[0, 1, x]*Zeta[3])/3 - (218*I)*Pi*G[0, 1, x]*Zeta[3] + 
         (14*G[1, 0, x]*Zeta[3])/3 - (284*I)*Pi*G[1, 0, x]*Zeta[3] + 
         (79*G[1, 1, x]*Zeta[3])/3 + (2*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (404*G[0, 0, 0, x]*Zeta[3])/3 + 68*G[0, 0, 1, x]*Zeta[3] - 
         26*G[0, 1, 0, x]*Zeta[3] + (28*G[0, 1, 1, x]*Zeta[3])/3 - 
         (446*G[1, 0, 0, x]*Zeta[3])/3 + 138*G[1, 0, 1, x]*Zeta[3] - 
         182*G[1, 1, 0, x]*Zeta[3] + (494*G[1, 1, 1, x]*Zeta[3])/3 + 
         (410*Zeta[3]^2)/3 + 425*Zeta[5] - (1062*I)*Pi*Zeta[5] - 
         60*G[0, x]*Zeta[5] - 177*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(-25863/64 - (1583*Pi^2)/96 - ((16*I)/3)*Pi^3 + 
         (343*Pi^4)/160 + (I/12)*Pi^5 - (4129*Pi^6)/6048 + 
         (5741*G[0, x])/16 - (128*I)*Pi*G[0, x] + (55*Pi^2*G[0, x])/8 + 
         (8*I)*Pi^3*G[0, x] - (57*Pi^4*G[0, x])/80 + ((3*I)/20)*Pi^5*
          G[0, x] + (222*I)*Pi*G[1, x] - (1057*Pi^2*G[1, x])/12 - 
         ((67*I)/24)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/2 + 
         ((1057*I)/36)*Pi^5*G[1, x] - (1343*G[0, 0, x])/4 + 
         (192*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/4 - 
         (6*I)*Pi^3*G[0, 0, x] - (877*Pi^4*G[0, 0, x])/360 - 128*G[0, 1, x] + 
         (60*I)*Pi*G[0, 1, x] + 36*Pi^2*G[0, 1, x] - ((11*I)/4)*Pi^3*
          G[0, 1, x] - (905*Pi^4*G[0, 1, x])/36 - 128*G[1, 0, x] - 
         (64*I)*Pi*G[1, 0, x] + (509*Pi^2*G[1, 0, x])/12 - 
         ((9*I)/4)*Pi^3*G[1, 0, x] + (235*Pi^4*G[1, 0, x])/36 + 
         222*G[1, 1, x] + ((9*I)/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 
         ((9*I)/4)*Pi^3*G[1, 1, x] + (263*Pi^4*G[1, 1, x])/60 + 
         293*G[0, 0, 0, x] - (224*I)*Pi*G[0, 0, 0, x] - 
         (3*Pi^2*G[0, 0, 0, x])/2 + ((22*I)/3)*Pi^3*G[0, 0, 0, x] + 
         192*G[0, 0, 1, x] - 24*Pi^2*G[0, 0, 1, x] + ((172*I)/3)*Pi^3*
          G[0, 0, 1, x] + 192*G[0, 1, 0, x] + (64*I)*Pi*G[0, 1, 0, x] - 
         (55*Pi^2*G[0, 1, 0, x])/2 + ((350*I)/3)*Pi^3*G[0, 1, 0, x] + 
         60*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - (7*Pi^2*G[0, 1, 1, x])/
          2 + (10*I)*Pi^3*G[0, 1, 1, x] + 64*G[1, 0, 0, x] + 
         (128*I)*Pi*G[1, 0, 0, x] - (79*Pi^2*G[1, 0, 0, x])/2 + 
         (86*I)*Pi^3*G[1, 0, 0, x] + 64*G[1, 0, 1, x] + 
         ((87*I)/2)*Pi*G[1, 0, 1, x] + 3*Pi^2*G[1, 0, 1, x] + 
         ((68*I)/3)*Pi^3*G[1, 0, 1, x] + 64*G[1, 1, 0, x] - 
         ((29*I)/4)*Pi*G[1, 1, 0, x] - (39*Pi^2*G[1, 1, 0, x])/2 - 
         ((5*I)/3)*Pi^3*G[1, 1, 0, x] - (487*G[1, 1, 1, x])/4 - 
         ((207*I)/4)*Pi*G[1, 1, 1, x] + (21*Pi^2*G[1, 1, 1, x])/2 + 
         (25*I)*Pi^3*G[1, 1, 1, x] - 239*G[0, 0, 0, 0, x] + 
         (168*I)*Pi*G[0, 0, 0, 0, x] + (263*Pi^2*G[0, 0, 0, 0, x])/3 - 
         224*G[0, 0, 0, 1, x] + (70*Pi^2*G[0, 0, 0, 1, x])/3 - 
         224*G[0, 0, 1, 0, x] - (36*I)*Pi*G[0, 0, 1, 0, x] - 
         62*Pi^2*G[0, 0, 1, 0, x] + (266*Pi^2*G[0, 0, 1, 1, x])/3 - 
         96*G[0, 1, 0, 0, x] - (84*I)*Pi*G[0, 1, 0, 0, x] - 
         42*Pi^2*G[0, 1, 0, 0, x] - 64*G[0, 1, 0, 1, x] + 
         4*Pi^2*G[0, 1, 0, 1, x] - 64*G[0, 1, 1, 0, x] + 
         ((33*I)/2)*Pi*G[0, 1, 1, 0, x] + 170*Pi^2*G[0, 1, 1, 0, x] + 
         76*G[0, 1, 1, 1, x] + 86*Pi^2*G[0, 1, 1, 1, x] + 
         160*G[1, 0, 0, 0, x] - (60*I)*Pi*G[1, 0, 0, 0, x] - 
         78*Pi^2*G[1, 0, 0, 0, x] - 128*G[1, 0, 0, 1, x] - 
         76*Pi^2*G[1, 0, 0, 1, x] - 128*G[1, 0, 1, 0, x] - 
         ((51*I)/2)*Pi*G[1, 0, 1, 0, x] - 10*Pi^2*G[1, 0, 1, 0, x] + 
         (215*G[1, 0, 1, 1, x])/2 + 48*Pi^2*G[1, 0, 1, 1, x] - 
         128*G[1, 1, 0, 0, x] + (27*I)*Pi*G[1, 1, 0, 0, x] + 
         160*Pi^2*G[1, 1, 0, 0, x] + (227*G[1, 1, 0, 1, x])/4 + 
         101*Pi^2*G[1, 1, 0, 1, x] + (227*G[1, 1, 1, 0, x])/4 + 
         ((27*I)/2)*Pi*G[1, 1, 1, 0, x] + (229*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (137*G[1, 1, 1, 1, x])/2 + 50*Pi^2*G[1, 1, 1, 1, x] + 
         150*G[0, 0, 0, 0, 0, x] - (200*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         168*G[0, 0, 0, 0, 1, x] - (168*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         168*G[0, 0, 0, 1, 0, x] - (136*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         96*G[0, 0, 1, 0, 0, x] + (88*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         36*G[0, 0, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 0, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 1, x] + 
         (36*I)*Pi*G[0, 0, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 0, x] + 
         (224*I)*Pi*G[0, 1, 0, 0, 0, x] + 84*G[0, 1, 0, 0, 1, x] + 
         84*G[0, 1, 0, 1, 0, x] - (84*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         48*G[0, 1, 0, 1, 1, x] + (168*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         84*G[0, 1, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (63*G[0, 1, 1, 0, 1, x])/2 - (96*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (63*G[0, 1, 1, 1, 0, x])/2 - (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (9*G[0, 1, 1, 1, 1, x])/2 - 192*G[1, 0, 0, 0, 0, x] + 
         (312*I)*Pi*G[1, 0, 0, 0, 0, x] + 60*G[1, 0, 0, 0, 1, x] + 
         60*G[1, 0, 0, 1, 0, x] - (148*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         24*G[1, 0, 0, 1, 1, x] + (108*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         60*G[1, 0, 1, 0, 0, x] - (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (3*G[1, 0, 1, 0, 1, x])/2 - (348*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (3*G[1, 0, 1, 1, 0, x])/2 + (32*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (93*G[1, 0, 1, 1, 1, x])/2 + (288*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         60*G[1, 1, 0, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         51*G[1, 1, 0, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         51*G[1, 1, 0, 1, 0, x] - (136*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         96*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         63*G[1, 1, 1, 0, 0, x] + (56*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (189*G[1, 1, 1, 0, 1, x])/2 + (84*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (189*G[1, 1, 1, 1, 0, x])/2 - (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (207*G[1, 1, 1, 1, 1, x])/2 - (72*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         100*G[0, 0, 0, 0, 0, 0, x] - 200*G[0, 0, 0, 0, 0, 1, x] - 
         200*G[0, 0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 0, 1, 1, x] - 
         136*G[0, 0, 0, 1, 0, 0, x] - 200*G[0, 0, 0, 1, 0, 1, x] - 
         200*G[0, 0, 0, 1, 1, 0, x] + 32*G[0, 0, 0, 1, 1, 1, x] + 
         40*G[0, 0, 1, 0, 0, 0, x] - 88*G[0, 0, 1, 0, 0, 1, x] - 
         88*G[0, 0, 1, 0, 1, 0, x] - 112*G[0, 0, 1, 0, 1, 1, x] - 
         16*G[0, 0, 1, 1, 0, 0, x] - 156*G[0, 0, 1, 1, 0, 1, x] - 
         156*G[0, 0, 1, 1, 1, 0, x] + 224*G[0, 0, 1, 1, 1, 1, x] + 
         152*G[0, 1, 0, 0, 0, 0, x] + 112*G[0, 1, 0, 0, 0, 1, x] + 
         112*G[0, 1, 0, 0, 1, 0, x] - 200*G[0, 1, 0, 0, 1, 1, x] - 
         104*G[0, 1, 0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, 0, 1, x] - 
         68*G[0, 1, 0, 1, 1, 0, x] + 124*G[0, 1, 0, 1, 1, 1, x] + 
         256*G[0, 1, 1, 0, 0, 0, x] - 268*G[0, 1, 1, 0, 0, 1, x] - 
         268*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
         92*G[0, 1, 1, 1, 0, 0, x] - 88*G[0, 1, 1, 1, 0, 1, x] - 
         88*G[0, 1, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, 1, x] + 
         104*G[1, 0, 0, 0, 0, 0, x] + 360*G[1, 0, 0, 0, 0, 1, x] + 
         360*G[1, 0, 0, 0, 1, 0, x] - 248*G[1, 0, 0, 0, 1, 1, x] - 
         144*G[1, 0, 0, 1, 0, 0, x] + 108*G[1, 0, 0, 1, 0, 1, x] + 
         108*G[1, 0, 0, 1, 1, 0, x] - 200*G[1, 0, 0, 1, 1, 1, x] - 
         72*G[1, 0, 1, 0, 0, 0, x] - 60*G[1, 0, 1, 0, 0, 1, x] - 
         60*G[1, 0, 1, 0, 1, 0, x] - 356*G[1, 0, 1, 0, 1, 1, x] - 
         60*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
         24*G[1, 0, 1, 1, 1, 0, x] + 388*G[1, 0, 1, 1, 1, 1, x] + 
         576*G[1, 1, 0, 0, 0, 0, x] - 300*G[1, 1, 0, 0, 0, 1, x] - 
         300*G[1, 1, 0, 0, 1, 0, x] + 20*G[1, 1, 0, 0, 1, 1, x] - 
         108*G[1, 1, 0, 1, 0, 0, x] - 296*G[1, 1, 0, 1, 0, 1, x] - 
         296*G[1, 1, 0, 1, 1, 0, x] + 300*G[1, 1, 0, 1, 1, 1, x] + 
         148*G[1, 1, 1, 0, 0, 0, x] - 184*G[1, 1, 1, 0, 0, 1, x] - 
         184*G[1, 1, 1, 0, 1, 0, x] + 180*G[1, 1, 1, 0, 1, 1, x] - 
         128*G[1, 1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
         (6989*Zeta[3])/12 - ((224*I)/3)*Pi*Zeta[3] - (9*Pi^2*Zeta[3])/2 + 
         ((28*I)/9)*Pi^3*Zeta[3] - (839*G[0, x]*Zeta[3])/3 + 
         (56*I)*Pi*G[0, x]*Zeta[3] + (956*Pi^2*G[0, x]*Zeta[3])/9 - 
         (623*G[1, x]*Zeta[3])/3 + ((129*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (1876*Pi^2*G[1, x]*Zeta[3])/9 + 116*G[0, 0, x]*Zeta[3] - 
         ((224*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 89*G[0, 1, x]*Zeta[3] - 
         (760*I)*Pi*G[0, 1, x]*Zeta[3] + 191*G[1, 0, x]*Zeta[3] - 
         ((3088*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 78*G[1, 1, x]*Zeta[3] + 
         (148*I)*Pi*G[1, 1, x]*Zeta[3] - (256*G[0, 0, 0, x]*Zeta[3])/3 - 
         (272*G[0, 0, 1, x]*Zeta[3])/3 - (752*G[0, 1, 0, x]*Zeta[3])/3 - 
         192*G[0, 1, 1, x]*Zeta[3] - (544*G[1, 0, 0, x]*Zeta[3])/3 + 
         (1024*G[1, 0, 1, x]*Zeta[3])/3 - (1424*G[1, 1, 0, x]*Zeta[3])/3 - 
         (592*G[1, 1, 1, x]*Zeta[3])/3 - (1304*Zeta[3]^2)/9 + 9*Zeta[5] - 
         12*G[0, x]*Zeta[5] - 16*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((30*I)*Pi - (871*Pi^2)/6 - ((38*I)/3)*Pi^3 + 
         (89*Pi^4)/10 + ((277*I)/30)*Pi^5 - 204*G[0, x] + 
         (144*I)*Pi*G[0, x] + (251*Pi^2*G[0, x])/2 - ((107*I)/6)*Pi^3*
          G[0, x] - (143*Pi^4*G[0, x])/45 + 234*G[1, x] - 
         (180*I)*Pi*G[1, x] + (361*Pi^2*G[1, x])/3 - ((13*I)/6)*Pi^3*
          G[1, x] - (701*Pi^4*G[1, x])/90 - 12*G[0, 0, x] - 
         (145*I)*Pi*G[0, 0, x] - 41*Pi^2*G[0, 0, x] + 
         (47*I)*Pi^3*G[0, 0, x] + 278*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] - 
         (295*Pi^2*G[0, 1, x])/6 + (33*I)*Pi^3*G[0, 1, x] + 278*G[1, 0, x] + 
         (120*I)*Pi*G[1, 0, x] - (503*Pi^2*G[1, 0, x])/6 + 
         (61*I)*Pi^3*G[1, 0, x] - 593*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - 
         20*Pi^2*G[1, 1, x] + (3*I)*Pi^3*G[1, 1, x] + 272*G[0, 0, 0, x] - 
         (26*I)*Pi*G[0, 0, 0, x] - 2*Pi^2*G[0, 0, 0, x] - 343*G[0, 0, 1, x] + 
         (90*I)*Pi*G[0, 0, 1, x] - 53*Pi^2*G[0, 0, 1, x] - 
         343*G[0, 1, 0, x] + (38*I)*Pi*G[0, 1, 0, x] - 
         (71*Pi^2*G[0, 1, 0, x])/3 + 158*G[0, 1, 1, x] - 
         (72*I)*Pi*G[0, 1, 1, x] + (284*Pi^2*G[0, 1, 1, x])/3 - 
         13*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + (181*Pi^2*G[1, 0, 0, x])/
          3 - 61*G[1, 0, 1, x] - (90*I)*Pi*G[1, 0, 1, x] + 
         (188*Pi^2*G[1, 0, 1, x])/3 - 61*G[1, 1, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, x] + (244*Pi^2*G[1, 1, 0, x])/3 + 
         408*G[1, 1, 1, x] + (42*I)*Pi*G[1, 1, 1, x] + 
         (119*Pi^2*G[1, 1, 1, x])/3 - 388*G[0, 0, 0, 0, x] + 
         (252*I)*Pi*G[0, 0, 0, 0, x] + 158*G[0, 0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + 158*G[0, 0, 1, 0, x] - 
         (180*I)*Pi*G[0, 0, 1, 0, x] + 132*G[0, 0, 1, 1, x] + 
         134*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
         104*G[0, 1, 0, 1, x] - (228*I)*Pi*G[0, 1, 0, 1, x] + 
         104*G[0, 1, 1, 0, x] + (36*I)*Pi*G[0, 1, 1, 0, x] - 
         268*G[0, 1, 1, 1, x] + (180*I)*Pi*G[0, 1, 1, 1, x] - 
         86*G[1, 0, 0, 0, x] + (84*I)*Pi*G[1, 0, 0, 0, x] + 
         190*G[1, 0, 0, 1, x] - (60*I)*Pi*G[1, 0, 0, 1, x] + 
         190*G[1, 0, 1, 0, x] - (180*I)*Pi*G[1, 0, 1, 0, x] - 
         268*G[1, 0, 1, 1, x] + (96*I)*Pi*G[1, 0, 1, 1, x] + 
         96*G[1, 1, 0, 0, x] - 74*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 74*G[1, 1, 1, 0, x] + 
         (36*I)*Pi*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 376*G[0, 0, 0, 0, 0, x] + 
         220*G[0, 0, 0, 0, 1, x] + 220*G[0, 0, 0, 1, 0, x] - 
         176*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] - 
         72*G[0, 0, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 0, x] - 
         176*G[0, 0, 1, 1, 1, x] - 28*G[0, 1, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 1, x] - 60*G[0, 1, 0, 1, 0, x] - 
         320*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         140*G[0, 1, 1, 0, 1, x] - 140*G[0, 1, 1, 1, 0, x] + 
         456*G[0, 1, 1, 1, 1, x] + 348*G[1, 0, 0, 0, 0, x] - 
         120*G[1, 0, 0, 0, 1, x] - 120*G[1, 0, 0, 1, 0, x] - 
         112*G[1, 0, 0, 1, 1, x] - 180*G[1, 0, 1, 0, 0, x] - 
         172*G[1, 0, 1, 0, 1, x] - 172*G[1, 0, 1, 1, 0, x] + 
         260*G[1, 0, 1, 1, 1, x] + 120*G[1, 1, 0, 0, 0, x] - 
         216*G[1, 1, 0, 0, 1, x] - 216*G[1, 1, 0, 1, 0, x] + 
         144*G[1, 1, 0, 1, 1, x] - 88*G[1, 1, 1, 0, 0, x] + 
         40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] + 
         444*G[1, 1, 1, 1, 1, x] + 16*Zeta[3] - (70*I)*Pi*Zeta[3] + 
         204*Pi^2*Zeta[3] + (656*G[0, x]*Zeta[3])/3 - (396*I)*Pi*G[0, x]*
          Zeta[3] - (302*G[1, x]*Zeta[3])/3 - (204*I)*Pi*G[1, x]*Zeta[3] + 
         (16*G[0, 0, x]*Zeta[3])/3 + (548*G[0, 1, x]*Zeta[3])/3 - 
         (748*G[1, 0, x]*Zeta[3])/3 + (544*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((-5*I)*Pi^3 - (61*Pi^4)/15 + 
           (82*I)*Pi*G[0, x] - (26*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] - 
           (3*I)*Pi^3*G[1, x] + 82*G[0, 0, x] - (115*I)*Pi*G[0, 0, x] - 
           (28*Pi^2*G[0, 0, x])/3 - (9*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 
           (21*I)*Pi*G[1, 0, x] + 21*Pi^2*G[1, 0, x] - 178*G[0, 0, 0, x] + 
           (56*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 1, x] + 
           (30*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] + 
           21*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
           (18*I)*Pi*G[1, 0, 1, x] + 64*G[0, 0, 0, 0, x] + 
           36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           16*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
           24*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
           30*Zeta[3] - (46*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 
           18*G[1, x]*Zeta[3]) - 376*Zeta[5] + RATIO[x^(-1)]*
          (-5741/16 + (128*I)*Pi - (55*Pi^2)/8 - (8*I)*Pi^3 + (57*Pi^4)/80 - 
           ((3*I)/20)*Pi^5 + (1343*G[0, x])/4 - (192*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 + (6*I)*Pi^3*G[0, x] + (877*Pi^4*G[0, x])/360 + 
           128*G[1, x] + (60*I)*Pi*G[1, x] - 48*Pi^2*G[1, x] + 
           (I/2)*Pi^3*G[1, x] + (905*Pi^4*G[1, x])/36 - 293*G[0, 0, x] + 
           (224*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 - 
           ((22*I)/3)*Pi^3*G[0, 0, x] - 192*G[0, 1, x] + 24*Pi^2*G[0, 1, x] - 
           ((172*I)/3)*Pi^3*G[0, 1, x] - 192*G[1, 0, x] - 
           (64*I)*Pi*G[1, 0, x] + 23*Pi^2*G[1, 0, x] - ((350*I)/3)*Pi^3*
            G[1, 0, x] + 60*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - 
           Pi^2*G[1, 1, x] - (10*I)*Pi^3*G[1, 1, x] + 239*G[0, 0, 0, x] - 
           (168*I)*Pi*G[0, 0, 0, x] - (263*Pi^2*G[0, 0, 0, x])/3 + 
           224*G[0, 0, 1, x] - (70*Pi^2*G[0, 0, 1, x])/3 + 
           224*G[0, 1, 0, x] + (36*I)*Pi*G[0, 1, 0, x] + 
           62*Pi^2*G[0, 1, 0, x] - (266*Pi^2*G[0, 1, 1, x])/3 + 
           96*G[1, 0, 0, x] + (84*I)*Pi*G[1, 0, 0, x] + 
           42*Pi^2*G[1, 0, 0, x] + 64*G[1, 0, 1, x] - 4*Pi^2*G[1, 0, 1, x] + 
           64*G[1, 1, 0, x] - (3*I)*Pi*G[1, 1, 0, x] - 
           170*Pi^2*G[1, 1, 0, x] - 40*G[1, 1, 1, x] - 
           86*Pi^2*G[1, 1, 1, x] - 150*G[0, 0, 0, 0, x] + 
           (200*I)*Pi*G[0, 0, 0, 0, x] - 168*G[0, 0, 0, 1, x] + 
           (168*I)*Pi*G[0, 0, 0, 1, x] - 168*G[0, 0, 1, 0, x] + 
           (136*I)*Pi*G[0, 0, 1, 0, x] - 96*G[0, 1, 0, 0, x] - 
           (88*I)*Pi*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 
           36*G[0, 1, 1, 0, x] - (28*I)*Pi*G[0, 1, 1, 0, x] + 
           36*G[0, 1, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, 1, x] + 
           72*G[1, 0, 0, 0, x] - (224*I)*Pi*G[1, 0, 0, 0, x] - 
           84*G[1, 0, 0, 1, x] - 84*G[1, 0, 1, 0, x] + 
           (84*I)*Pi*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] - 
           (168*I)*Pi*G[1, 0, 1, 1, x] - 84*G[1, 1, 0, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, 0, x] + 45*G[1, 1, 0, 1, x] + 
           (96*I)*Pi*G[1, 1, 0, 1, x] + 45*G[1, 1, 1, 0, x] + 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + 
           100*G[0, 0, 0, 0, 0, x] + 200*G[0, 0, 0, 0, 1, x] + 
           200*G[0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 1, 1, x] + 
           136*G[0, 0, 1, 0, 0, x] + 200*G[0, 0, 1, 0, 1, x] + 
           200*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] - 
           40*G[0, 1, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 1, x] + 
           88*G[0, 1, 0, 1, 0, x] + 112*G[0, 1, 0, 1, 1, x] + 
           16*G[0, 1, 1, 0, 0, x] + 156*G[0, 1, 1, 0, 1, x] + 
           156*G[0, 1, 1, 1, 0, x] - 224*G[0, 1, 1, 1, 1, x] - 
           152*G[1, 0, 0, 0, 0, x] - 112*G[1, 0, 0, 0, 1, x] - 
           112*G[1, 0, 0, 1, 0, x] + 200*G[1, 0, 0, 1, 1, x] + 
           104*G[1, 0, 1, 0, 0, x] + 68*G[1, 0, 1, 0, 1, x] + 
           68*G[1, 0, 1, 1, 0, x] - 124*G[1, 0, 1, 1, 1, x] - 
           256*G[1, 1, 0, 0, 0, x] + 268*G[1, 1, 0, 0, 1, x] + 
           268*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
           92*G[1, 1, 1, 0, 0, x] + 88*G[1, 1, 1, 0, 1, x] + 
           88*G[1, 1, 1, 1, 0, x] - 312*G[1, 1, 1, 1, 1, x] + 
           (839*Zeta[3])/3 - (56*I)*Pi*Zeta[3] - (956*Pi^2*Zeta[3])/9 - 
           116*G[0, x]*Zeta[3] + ((224*I)/3)*Pi*G[0, x]*Zeta[3] - 
           62*G[1, x]*Zeta[3] + (760*I)*Pi*G[1, x]*Zeta[3] + 
           (256*G[0, 0, x]*Zeta[3])/3 + (272*G[0, 1, x]*Zeta[3])/3 + 
           (752*G[1, 0, x]*Zeta[3])/3 + 192*G[1, 1, x]*Zeta[3] + 
           12*Zeta[5]) + RATIO[x]*(152*Pi^2 + (6*I)*Pi^3 - (91*Pi^4)/12 - 
           ((277*I)/60)*Pi^5 - (685*Pi^2*G[0, x])/6 + ((89*I)/6)*Pi^3*
            G[0, x] + (143*Pi^4*G[0, x])/90 - (473*Pi^2*G[1, x])/6 + 
           ((37*I)/6)*Pi^3*G[1, x] + (701*Pi^4*G[1, x])/180 + 
           304*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + (33*Pi^2*G[0, 0, x])/2 - 
           ((47*I)/2)*Pi^3*G[0, 0, x] - 304*G[0, 1, x] - 
           (12*I)*Pi*G[0, 1, x] + 22*Pi^2*G[0, 1, x] - ((33*I)/2)*Pi^3*
            G[0, 1, x] - 304*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] + 
           52*Pi^2*G[1, 0, x] - ((61*I)/2)*Pi^3*G[1, 0, x] + 304*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] + (53*Pi^2*G[1, 1, x])/2 - 
           ((3*I)/2)*Pi^3*G[1, 1, x] - 446*G[0, 0, 0, x] + 
           (98*I)*Pi*G[0, 0, 0, x] + Pi^2*G[0, 0, 0, x] + 299*G[0, 0, 1, x] - 
           (111*I)*Pi*G[0, 0, 1, x] + (53*Pi^2*G[0, 0, 1, x])/2 + 
           299*G[0, 1, 0, x] - (47*I)*Pi*G[0, 1, 0, x] + 
           (71*Pi^2*G[0, 1, 0, x])/6 - 152*G[0, 1, 1, x] + 
           (60*I)*Pi*G[0, 1, 1, x] - (142*Pi^2*G[0, 1, 1, x])/3 + 
           60*G[1, 0, 0, x] - (56*I)*Pi*G[1, 0, 0, x] - 
           (181*Pi^2*G[1, 0, 0, x])/6 + 87*G[1, 0, 1, x] + 
           (69*I)*Pi*G[1, 0, 1, x] - (94*Pi^2*G[1, 0, 1, x])/3 + 
           87*G[1, 1, 0, x] + (5*I)*Pi*G[1, 1, 0, x] - 
           (122*Pi^2*G[1, 1, 0, x])/3 - 234*G[1, 1, 1, x] - 
           (18*I)*Pi*G[1, 1, 1, x] - (119*Pi^2*G[1, 1, 1, x])/6 + 
           346*G[0, 0, 0, 0, x] - (126*I)*Pi*G[0, 0, 0, 0, x] - 
           86*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 0, 1, x] - 
           86*G[0, 0, 1, 0, x] + (90*I)*Pi*G[0, 0, 1, 0, x] - 
           128*G[0, 0, 1, 1, x] - 94*G[0, 1, 0, 0, x] + 
           (24*I)*Pi*G[0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, x] + 
           (114*I)*Pi*G[0, 1, 0, 1, x] - 56*G[0, 1, 1, 0, x] - 
           (18*I)*Pi*G[0, 1, 1, 0, x] + 160*G[0, 1, 1, 1, x] - 
           (90*I)*Pi*G[0, 1, 1, 1, x] - (42*I)*Pi*G[1, 0, 0, 0, x] - 
           91*G[1, 0, 0, 1, x] + (30*I)*Pi*G[1, 0, 0, 1, x] - 
           91*G[1, 0, 1, 0, x] + (90*I)*Pi*G[1, 0, 1, 0, x] + 
           136*G[1, 0, 1, 1, x] - (48*I)*Pi*G[1, 0, 1, 1, x] - 
           18*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
           (6*I)*Pi*G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] - 
           (18*I)*Pi*G[1, 1, 1, 0, x] + 66*G[1, 1, 1, 1, x] - 
           (6*I)*Pi*G[1, 1, 1, 1, x] - 188*G[0, 0, 0, 0, 0, x] - 
           110*G[0, 0, 0, 0, 1, x] - 110*G[0, 0, 0, 1, 0, x] + 
           88*G[0, 0, 0, 1, 1, x] + 26*G[0, 0, 1, 0, 0, x] + 
           36*G[0, 0, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 0, x] + 
           88*G[0, 0, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 0, x] + 
           30*G[0, 1, 0, 0, 1, x] + 30*G[0, 1, 0, 1, 0, x] + 
           160*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
           70*G[0, 1, 1, 0, 1, x] + 70*G[0, 1, 1, 1, 0, x] - 
           228*G[0, 1, 1, 1, 1, x] - 174*G[1, 0, 0, 0, 0, x] + 
           60*G[1, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 1, 0, x] + 
           56*G[1, 0, 0, 1, 1, x] + 90*G[1, 0, 1, 0, 0, x] + 
           86*G[1, 0, 1, 0, 1, x] + 86*G[1, 0, 1, 1, 0, x] - 
           130*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] + 
           108*G[1, 1, 0, 0, 1, x] + 108*G[1, 1, 0, 1, 0, x] - 
           72*G[1, 1, 0, 1, 1, x] + 44*G[1, 1, 1, 0, 0, x] - 
           20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] - 
           222*G[1, 1, 1, 1, 1, x] + 239*Zeta[3] + (73*I)*Pi*Zeta[3] - 
           102*Pi^2*Zeta[3] - 108*G[0, x]*Zeta[3] + (198*I)*Pi*G[0, x]*
            Zeta[3] + 43*G[1, x]*Zeta[3] + (102*I)*Pi*G[1, x]*Zeta[3] - 
           (8*G[0, 0, x]*Zeta[3])/3 - (274*G[0, 1, x]*Zeta[3])/3 + 
           (374*G[1, 0, x]*Zeta[3])/3 - (272*G[1, 1, x]*Zeta[3])/3 + 
           188*Zeta[5]))))/Nc^2) + DD[i1, i3]*DD[i2, i4]*
  ((Nf^2*((100/81 - (40*G[0, x])/27 + (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
      (40/27 - (8*G[0, x])/9)*Log[mu2/s]*RATIO[x^(-1)] + 
      (4*Log[mu2/s]^2*RATIO[x^(-1)])/9 + 
      e*((1120/243 - (10*Pi^2)/81 - (424*G[0, x])/81 + (2*Pi^2*G[0, x])/27 + 
          (40*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
        (424/81 - (2*Pi^2)/27 - (40*G[0, x])/9 + (8*G[0, 0, x])/3)*Log[mu2/s]*
         RATIO[x^(-1)] + (20/9 - (4*G[0, x])/3)*Log[mu2/s]^2*RATIO[x^(-1)] + 
        (4*Log[mu2/s]^3*RATIO[x^(-1)])/9) + 
      e^2*((536/81 - Pi^2/9 - (140*G[0, x])/27 + (28*G[0, 0, x])/9)*
         Log[mu2/s]^2*RATIO[x^(-1)] + (140/81 - (28*G[0, x])/27)*Log[mu2/s]^3*
         RATIO[x^(-1)] + (7*Log[mu2/s]^4*RATIO[x^(-1)])/27 + 
        Log[mu2/s]*RATIO[x^(-1)]*(1184/81 - (10*Pi^2)/27 - 
          (1072*G[0, x])/81 + (2*Pi^2*G[0, x])/9 + (280*G[0, 0, x])/27 - 
          (56*G[0, 0, 0, x])/9 - (56*Zeta[3])/27) + RATIO[x^(-1)]*
         (3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[0, x])/81 + 
          (10*Pi^2*G[0, x])/27 + (1072*G[0, 0, x])/81 - (2*Pi^2*G[0, 0, x])/
           9 - (280*G[0, 0, 0, x])/27 + (56*G[0, 0, 0, 0, x])/9 - 
          (280*Zeta[3])/81 + (56*G[0, x]*Zeta[3])/27))))/Nc + 
   (10*Pi^2 + (I/3)*Pi^3 - (53*Pi^4)/90 + 12*G[0, x] - (4*I)*Pi*G[0, x] - 
     (23*Pi^2*G[0, x])/6 + ((8*I)/3)*Pi^3*G[0, x] - 12*G[1, x] + 
     (4*I)*Pi*G[1, x] - (11*Pi^2*G[1, x])/6 + ((4*I)/3)*Pi^3*G[1, x] + 
     10*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/3 - 
     17*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - 
     17*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/3 + 
     24*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/3 - 
     16*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, x] + 16*G[0, 0, 1, x] - 
     (8*I)*Pi*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] - 
     12*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
     6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
     16*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
     16*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
     4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
     8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
     4*G[1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, x] + 
     ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
     (Log[mu2/s]^4*RATIO[x^(-1)])/2 + Log[mu2/s]^2*(Pi^2 + G[0, x] - 
       G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
       (25/2 - (6*I)*Pi - (13*Pi^2)/6 - 9*G[0, x] + (6*I)*Pi*G[0, x] - 
         6*G[1, x] + (4*I)*Pi*G[1, x] + 6*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]*(3*Pi^2 - (2*I)*Pi^3 + 3*G[0, x] - 
       (2*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 3*G[1, x] + (2*I)*Pi*G[1, x] - 
       2*Pi^2*G[1, x] + 2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] + 
       (4*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + 
       10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
       12*G[1, 1, 1, x] + ((-3*Pi^2)/2 + I*Pi^3 + Pi^2*G[0, x] + 
         Pi^2*G[1, x] - 3*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 3*G[0, 1, x] - 
         (2*I)*Pi*G[0, 1, x] + 3*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 
         3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(93/4 - (16*I)*Pi + 
         Pi^2/2 + (I/3)*Pi^3 - 25*G[0, x] + (12*I)*Pi*G[0, x] + 
         (13*Pi^2*G[0, x])/3 - 16*G[1, x] + (Pi^2*G[1, x])/3 + 
         18*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] - 
         (8*I)*Pi*G[0, 1, x] + 12*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
         8*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] - 12*Zeta[3])) - 4*Zeta[3] - (8*I)*Pi*Zeta[3] - 
     8*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
      (511/16 + (13*Pi^2)/12 - (13*Pi^4)/120 - (93*G[0, x])/4 + 
       (16*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - (I/3)*Pi^3*G[0, x] - 
       ((8*I)/3)*Pi^3*G[1, x] + 25*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
       (13*Pi^2*G[0, 0, x])/3 + 16*G[0, 1, x] - (Pi^2*G[0, 1, x])/3 + 
       16*G[1, 0, x] + (13*Pi^2*G[1, 0, x])/3 - (10*Pi^2*G[1, 1, x])/3 - 
       18*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - 
       12*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 12*G[0, 0, 0, 0, x] + 
       12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
       12*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
       4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 15*Zeta[3] + 
       12*G[0, x]*Zeta[3]) + RATIO[x]*(-8*Pi^2 + (53*Pi^4)/180 + 
       (17*Pi^2*G[0, x])/6 - ((4*I)/3)*Pi^3*G[0, x] + (2*Pi^2*G[1, x])/3 - 
       ((2*I)/3)*Pi^3*G[1, x] - 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 + 
       16*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/6 + 16*G[1, 0, x] - 
       (5*Pi^2*G[1, 0, x])/6 - 16*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/6 + 
       13*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
       7*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
       3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
       6*G[1, 1, 1, 1, x] - 4*Zeta[3] + (4*I)*Pi*Zeta[3] + 
       4*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     e*((-6*I)*Pi + (86*Pi^2)/3 + ((9*I)/2)*Pi^3 - (61*Pi^4)/30 - 
       ((14*I)/9)*Pi^5 + 48*G[0, x] - (21*I)*Pi*G[0, x] - 
       (313*Pi^2*G[0, x])/12 + ((17*I)/6)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/9 - 
       54*G[1, x] + (26*I)*Pi*G[1, x] - 20*Pi^2*G[1, x] - 
       (I/2)*Pi^3*G[1, x] + (25*Pi^4*G[1, x])/18 - (3*G[0, 0, x])/2 + 
       (31*I)*Pi*G[0, 0, x] + (47*Pi^2*G[0, 0, x])/6 - 
       (7*I)*Pi^3*G[0, 0, x] - (93*G[0, 1, x])/2 - (4*I)*Pi*G[0, 1, x] + 
       (23*Pi^2*G[0, 1, x])/3 - ((13*I)/3)*Pi^3*G[0, 1, x] - 
       (93*G[1, 0, x])/2 - ((59*I)/2)*Pi*G[1, 0, x] + 16*Pi^2*G[1, 0, x] - 
       (9*I)*Pi^3*G[1, 0, x] + 101*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/2 + (I/3)*Pi^3*G[1, 1, x] - 57*G[0, 0, 0, x] + 
       (6*I)*Pi*G[0, 0, 0, x] + 3*Pi^2*G[0, 0, 0, x] + 72*G[0, 0, 1, x] - 
       (14*I)*Pi*G[0, 0, 1, x] + (38*Pi^2*G[0, 0, 1, x])/3 + 
       72*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/
        3 - 40*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - 
       (37*Pi^2*G[0, 1, 1, x])/3 + 7*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
       (31*Pi^2*G[1, 0, 0, x])/3 - G[1, 0, 1, x]/2 + 
       (16*I)*Pi*G[1, 0, 1, x] - (28*Pi^2*G[1, 0, 1, x])/3 - 
       G[1, 1, 0, x]/2 + (2*I)*Pi*G[1, 1, 0, x] - (40*Pi^2*G[1, 1, 0, x])/3 - 
       (113*G[1, 1, 1, x])/2 - (10*I)*Pi*G[1, 1, 1, x] - 
       5*Pi^2*G[1, 1, 1, x] + 84*G[0, 0, 0, 0, x] - 
       (36*I)*Pi*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] - 
       34*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] - 
       22*G[0, 0, 1, 1, x] - 34*G[0, 1, 0, 0, x] + 
       (8*I)*Pi*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] + 
       (36*I)*Pi*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] - 
       (8*I)*Pi*G[0, 1, 1, 0, x] + 52*G[0, 1, 1, 1, x] - 
       (28*I)*Pi*G[0, 1, 1, 1, x] + 10*G[1, 0, 0, 0, x] - 
       (12*I)*Pi*G[1, 0, 0, 0, x] - 38*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] - 38*G[1, 0, 1, 0, x] + 
       (28*I)*Pi*G[1, 0, 1, 0, x] + 60*G[1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 
       24*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 64*G[0, 0, 0, 0, 0, x] - 
       36*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] + 
       32*G[0, 0, 0, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] + 
       36*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       52*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       68*G[0, 1, 1, 1, 1, x] - 52*G[1, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] + 
       24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] - 
       48*G[1, 0, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 0, x] + 
       36*G[1, 1, 0, 0, 1, x] + 36*G[1, 1, 0, 1, 0, x] - 
       36*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] - 
       16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
       36*G[1, 1, 1, 1, 1, x] + (5/2 - ((5*I)/3)*Pi - (5*G[0, x])/3 - 
         (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + Log[mu2/s]^3*
        ((4*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 + (8*G[0, 0, x])/3 - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3 + 
         (91/6 - (6*I)*Pi - (20*Pi^2)/9 - 10*G[0, x] + ((20*I)/3)*Pi*
            G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] + (20*G[0, 0, x])/3 + 
           (20*G[0, 1, x])/3 + (20*G[1, 0, x])/3 + 4*G[1, 1, x])*
          RATIO[x^(-1)] + ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + 
           (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*
          RATIO[x]) - 11*Zeta[3] + (10*I)*Pi*Zeta[3] - (119*Pi^2*Zeta[3])/3 - 
       (152*G[0, x]*Zeta[3])/3 + (64*I)*Pi*G[0, x]*Zeta[3] + 
       (98*G[1, x]*Zeta[3])/3 + (32*I)*Pi*G[1, x]*Zeta[3] - 
       (16*G[0, 0, x]*Zeta[3])/3 - (104*G[0, 1, x]*Zeta[3])/3 + 
       (148*G[1, 0, x]*Zeta[3])/3 - (124*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*((-I/2)*Pi + 5*Pi^2 - (3*I)*Pi^3 + (11*G[0, x])/2 - 
         (3*I)*Pi*G[0, x] - 4*Pi^2*G[0, x] - 6*G[1, x] + (3*I)*Pi*G[1, x] - 
         4*Pi^2*G[1, x] + 3*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
         10*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + 
         (6*I)*Pi*G[1, 0, x] + 17*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
         22*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 
         8*G[1, 1, 0, x] - 22*G[1, 1, 1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(205/4 - (24*I)*Pi + 
           ((2*I)/3)*Pi^3 - (91*G[0, x])/2 + (18*I)*Pi*G[0, x] + 
           (20*Pi^2*G[0, x])/3 - 24*G[1, x] + (5*Pi^2*G[1, x])/3 + 
           30*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] + 18*G[0, 1, x] - 
           (12*I)*Pi*G[0, 1, x] + 18*G[1, 0, x] - (10*I)*Pi*G[1, 0, x] - 
           20*G[0, 0, 0, x] - 20*G[0, 0, 1, x] - 20*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] - 16*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
           14*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (50*Zeta[3])/3) + 
         RATIO[x]*((-5*Pi^2)/2 + ((3*I)/2)*Pi^3 + 2*Pi^2*G[0, x] + 
           2*Pi^2*G[1, x] - 5*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] + 
           5*G[0, 1, x] - (3*I)*Pi*G[0, 1, x] + 5*G[1, 0, x] - 
           (3*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 
           11*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
           3*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - Zeta[3]) + 2*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 + (22*Pi^4)/45 - 
         ((21*I)/2)*Pi*G[0, x] + 2*Pi^2*G[0, x] - ((7*I)/6)*Pi^3*G[0, x] + 
         ((2*I)/3)*Pi^3*G[1, x] - (21*G[0, 0, x])/2 + (18*I)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/6 + (2*Pi^2*G[0, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 29*G[0, 0, 0, x] - 
         (6*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 4*Zeta[3] + 
         (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(((-3*I)/2)*Pi + (41*Pi^2)/2 - (I/3)*Pi^3 - (53*Pi^4)/45 + 
         27*G[0, x] - (9*I)*Pi*G[0, x] - (35*Pi^2*G[0, x])/3 + 
         ((22*I)/3)*Pi^3*G[0, x] - (57*G[1, x])/2 + (12*I)*Pi*G[1, x] - 
         (23*Pi^2*G[1, x])/3 + ((14*I)/3)*Pi^3*G[1, x] + 16*G[0, 0, x] + 
         (4*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 36*G[0, 1, x] - 
         (2*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 36*G[1, 0, x] - 
         (2*I)*Pi*G[1, 0, x] + (22*Pi^2*G[1, 0, x])/3 + 60*G[1, 1, x] + 
         (34*Pi^2*G[1, 1, x])/3 - 44*G[0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 0, x] + 42*G[0, 0, 1, x] - 
         (20*I)*Pi*G[0, 0, 1, x] + 42*G[0, 1, 0, x] - 
         (20*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         28*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] - 
         28*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, x] + 
         ((-11*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 11*G[0, 0, x] + 
           (6*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] - 
         (20*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 28*G[1, x]*Zeta[3] + 
         RATIO[x]*((-67*Pi^2)/4 + (I/2)*Pi^3 + (53*Pi^4)/90 + 
           (23*Pi^2*G[0, x])/3 - ((11*I)/3)*Pi^3*G[0, x] + 
           (10*Pi^2*G[1, x])/3 - ((7*I)/3)*Pi^3*G[1, x] - (67*G[0, 0, x])/2 + 
           I*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/3 + (67*G[0, 1, x])/2 - 
           I*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/3 + (67*G[1, 0, x])/2 - 
           I*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/3 - (67*G[1, 1, x])/2 + 
           I*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 + 35*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] - 24*G[0, 0, 1, x] + 
           (10*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + 13*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - 13*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 
           8*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
           12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
           14*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] - 
           11*Zeta[3] + (10*I)*Pi*Zeta[3] + 10*G[0, x]*Zeta[3] - 
           14*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(895/8 - (32*I)*Pi + 
           (17*Pi^2)/12 + I*Pi^3 + (7*Pi^4)/60 - (205*G[0, x])/2 + 
           (48*I)*Pi*G[0, x] - ((4*I)/3)*Pi^3*G[0, x] - 32*G[1, x] + 
           4*Pi^2*G[1, x] - (8*I)*Pi^3*G[1, x] + 91*G[0, 0, x] - 
           (36*I)*Pi*G[0, 0, x] - (40*Pi^2*G[0, 0, x])/3 + 48*G[0, 1, x] - 
           (10*Pi^2*G[0, 1, x])/3 + 48*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
           10*Pi^2*G[1, 0, x] - (34*Pi^2*G[1, 1, x])/3 - 60*G[0, 0, 0, x] + 
           (40*I)*Pi*G[0, 0, 0, x] - 36*G[0, 0, 1, x] + 
           (24*I)*Pi*G[0, 0, 1, x] - 36*G[0, 1, 0, x] + 
           (20*I)*Pi*G[0, 1, 0, x] - 24*G[1, 0, 0, x] - 
           (16*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] + 
           40*G[0, 0, 0, 1, x] + 40*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, x] + 28*G[0, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
           12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 44*Zeta[3] + 
           ((28*I)/3)*Pi*Zeta[3] + (100*G[0, x]*Zeta[3])/3 + 
           (28*G[1, x]*Zeta[3])/3)) + RATIO[x]*((-123*Pi^2)/4 - 
         ((7*I)/4)*Pi^3 + (341*Pi^4)/180 + ((7*I)/9)*Pi^5 + 
         (95*Pi^2*G[0, x])/4 - ((10*I)/3)*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/18 + (55*Pi^2*G[1, x])/4 + (I/3)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/36 - (123*G[0, 0, x])/2 - ((7*I)/2)*Pi*
          G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + ((7*I)/2)*Pi^3*G[0, 0, x] + 
         (123*G[0, 1, x])/2 + ((7*I)/2)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/
          6 + ((13*I)/6)*Pi^3*G[0, 1, x] + (123*G[1, 0, x])/2 + 
         ((7*I)/2)*Pi*G[1, 0, x] - (59*Pi^2*G[1, 0, x])/6 + 
         ((9*I)/2)*Pi^3*G[1, 0, x] - (123*G[1, 1, x])/2 - 
         ((7*I)/2)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/6 - 
         (I/6)*Pi^3*G[1, 1, x] + (195*G[0, 0, 0, x])/2 - 
         (22*I)*Pi*G[0, 0, 0, x] - (3*Pi^2*G[0, 0, 0, x])/2 - 
         (135*G[0, 0, 1, x])/2 + (18*I)*Pi*G[0, 0, 1, x] - 
         (19*Pi^2*G[0, 0, 1, x])/3 - (135*G[0, 1, 0, x])/2 + 
         (14*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 + 
         (75*G[0, 1, 1, x])/2 - (10*I)*Pi*G[0, 1, 1, x] + 
         (37*Pi^2*G[0, 1, 1, x])/6 - (45*G[1, 0, 0, x])/2 + 
         (16*I)*Pi*G[1, 0, 0, x] + (31*Pi^2*G[1, 0, 0, x])/6 - 
         (15*G[1, 0, 1, x])/2 - (12*I)*Pi*G[1, 0, 1, x] + 
         (14*Pi^2*G[1, 0, 1, x])/3 - (15*G[1, 1, 0, x])/2 - 
         (8*I)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/3 + 
         (75*G[1, 1, 1, x])/2 + (4*I)*Pi*G[1, 1, 1, x] + 
         (5*Pi^2*G[1, 1, 1, x])/2 - 78*G[0, 0, 0, 0, x] + 
         (18*I)*Pi*G[0, 0, 0, 0, x] + 21*G[0, 0, 0, 1, x] + 
         21*G[0, 0, 1, 0, x] - (14*I)*Pi*G[0, 0, 1, 0, x] + 
         21*G[0, 0, 1, 1, x] + 30*G[0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] - 
         (18*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] - 31*G[0, 1, 1, 1, x] + 
         (14*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
         (6*I)*Pi*G[1, 0, 0, 0, x] + 17*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + 17*G[1, 0, 1, 0, x] - 
         (14*I)*Pi*G[1, 0, 1, 0, x] - 31*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 9*G[1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 32*G[0, 0, 0, 0, 0, x] + 
         18*G[0, 0, 0, 0, 1, x] + 18*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 0, 1, 1, x] - 10*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, x] - 10*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         26*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, 1, x] + 26*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         6*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         24*G[1, 0, 1, 1, 1, x] + 10*G[1, 1, 0, 0, 0, x] - 
         18*G[1, 1, 0, 0, 1, x] - 18*G[1, 1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
         18*G[1, 1, 1, 1, 1, x] - 45*Zeta[3] - (6*I)*Pi*Zeta[3] + 
         (119*Pi^2*Zeta[3])/6 + 27*G[0, x]*Zeta[3] - (32*I)*Pi*G[0, x]*
          Zeta[3] - 18*G[1, x]*Zeta[3] - (16*I)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 + (52*G[0, 1, x]*Zeta[3])/3 - 
         (74*G[1, 0, x]*Zeta[3])/3 + (62*G[1, 1, x]*Zeta[3])/3 - 
         32*Zeta[5]) + RATIO[x^(-1)]*(4205/32 + (71*Pi^2)/16 + 
         ((4*I)/3)*Pi^3 - (31*Pi^4)/120 - (I/36)*Pi^5 - (895*G[0, x])/8 + 
         (32*I)*Pi*G[0, x] - (17*Pi^2*G[0, x])/12 - I*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/60 - (10*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 + 
         (I/4)*Pi^3*G[1, x] - (251*Pi^4*G[1, x])/60 + (205*G[0, 0, x])/2 - 
         (48*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi^3*G[0, 0, x] + 32*G[0, 1, x] - 
         4*Pi^2*G[0, 1, x] + (8*I)*Pi^3*G[0, 1, x] + 32*G[1, 0, x] + 
         (16*I)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/2 + 
         (17*I)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
         (3*Pi^2*G[1, 1, x])/2 - 91*G[0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, x] + 
         (40*Pi^2*G[0, 0, 0, x])/3 - 48*G[0, 0, 1, x] + 
         (10*Pi^2*G[0, 0, 1, x])/3 - 48*G[0, 1, 0, x] - 
         (6*I)*Pi*G[0, 1, 0, x] - 10*Pi^2*G[0, 1, 0, x] + 
         (34*Pi^2*G[0, 1, 1, x])/3 - 16*G[1, 0, 0, x] - 
         (18*I)*Pi*G[1, 0, 0, x] - 6*Pi^2*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 
         (11*Pi^2*G[1, 0, 1, x])/3 - 16*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] + 23*Pi^2*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x] + 11*Pi^2*G[1, 1, 1, x] + 60*G[0, 0, 0, 0, x] - 
         (40*I)*Pi*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] - 
         (20*I)*Pi*G[0, 0, 1, 0, x] + 24*G[0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
         6*G[0, 1, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, x] + 
         18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] + 
         (28*I)*Pi*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         (27*G[1, 1, 0, 1, x])/2 - (12*I)*Pi*G[1, 1, 0, 1, x] - 
         (27*G[1, 1, 1, 0, x])/2 + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         (15*G[1, 1, 1, 1, x])/2 - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         40*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
         40*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 1, 0, 0, x] - 28*G[0, 0, 1, 0, 1, x] - 
         28*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] - 
         16*G[0, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] + 
         16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         20*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, 1, x] - (388*Zeta[3])/3 + (136*Pi^2*Zeta[3])/9 + 
         44*G[0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, x]*Zeta[3] - 
         3*G[1, x]*Zeta[3] - (120*I)*Pi*G[1, x]*Zeta[3] - 
         (100*G[0, 0, x]*Zeta[3])/3 - (28*G[0, 1, x]*Zeta[3])/3 - 
         (148*G[1, 0, x]*Zeta[3])/3 - 8*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) + 
       64*Zeta[5]) + e^2*((-30*I)*Pi + (278*Pi^2)/3 + ((175*I)/8)*Pi^3 - 
       (77*Pi^4)/20 - ((7*I)/9)*Pi^5 - (1321*Pi^6)/15120 + 168*G[0, x] - 
       ((451*I)/4)*Pi*G[0, x] - (2111*Pi^2*G[0, x])/24 - 
       ((113*I)/12)*Pi^3*G[0, x] + (2063*Pi^4*G[0, x])/720 + 
       ((23*I)/6)*Pi^5*G[0, x] - 198*G[1, x] + ((519*I)/4)*Pi*G[1, x] - 
       (703*Pi^2*G[1, x])/8 + ((103*I)/6)*Pi^3*G[1, x] + 
       (1937*Pi^4*G[1, x])/720 + ((113*I)/30)*Pi^5*G[1, x] - 
       (303*G[0, 0, x])/4 + ((579*I)/4)*Pi*G[0, 0, x] + 
       (385*Pi^2*G[0, 0, x])/12 - ((32*I)/3)*Pi^3*G[0, 0, x] - 
       (73*Pi^4*G[0, 0, x])/40 - 139*G[0, 1, x] - ((41*I)/4)*Pi*G[0, 1, x] + 
       (75*Pi^2*G[0, 1, x])/2 + ((49*I)/6)*Pi^3*G[0, 1, x] - 
       (1067*Pi^4*G[0, 1, x])/360 - 139*G[1, 0, x] - 
       ((505*I)/4)*Pi*G[1, 0, x] + 78*Pi^2*G[1, 0, x] - 
       ((5*I)/6)*Pi^3*G[1, 0, x] + (19*Pi^4*G[1, 0, x])/24 + 
       (1543*G[1, 1, x])/4 + ((7*I)/4)*Pi*G[1, 1, x] + 
       (323*Pi^2*G[1, 1, x])/12 - ((23*I)/3)*Pi^3*G[1, 1, x] - 
       (1213*Pi^4*G[1, 1, x])/360 - (201*G[0, 0, 0, x])/2 - 
       (86*I)*Pi*G[0, 0, 0, x] - (35*Pi^2*G[0, 0, 0, x])/6 + 
       ((44*I)/3)*Pi^3*G[0, 0, 0, x] + (1019*G[0, 0, 1, x])/4 - 
       (46*I)*Pi*G[0, 0, 1, x] + (17*Pi^2*G[0, 0, 1, x])/3 + 
       ((47*I)/3)*Pi^3*G[0, 0, 1, x] + (1019*G[0, 1, 0, x])/4 + 
       ((167*I)/2)*Pi*G[0, 1, 0, x] - (50*Pi^2*G[0, 1, 0, x])/3 + 
       ((67*I)/3)*Pi^3*G[0, 1, 0, x] - 168*G[0, 1, 1, x] + 
       (35*I)*Pi*G[0, 1, 1, x] - (65*Pi^2*G[0, 1, 1, x])/3 - 
       ((20*I)/3)*Pi^3*G[0, 1, 1, x] - (79*G[1, 0, 0, x])/2 + 
       (109*I)*Pi*G[1, 0, 0, x] - (107*Pi^2*G[1, 0, 0, x])/3 + 
       ((58*I)/3)*Pi^3*G[1, 0, 0, x] + (41*G[1, 0, 1, x])/4 + 
       (66*I)*Pi*G[1, 0, 1, x] - 39*Pi^2*G[1, 0, 1, x] - 
       ((29*I)/3)*Pi^3*G[1, 0, 1, x] + (41*G[1, 1, 0, x])/4 - 
       (126*I)*Pi*G[1, 1, 0, x] - (110*Pi^2*G[1, 1, 0, x])/3 + 
       ((23*I)/3)*Pi^3*G[1, 1, 0, x] - 233*G[1, 1, 1, x] - 
       (39*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/6 + 
       ((38*I)/3)*Pi^3*G[1, 1, 1, x] + 172*G[0, 0, 0, 0, x] - 
       (44*I)*Pi*G[0, 0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, 0, x])/3 - 
       138*G[0, 0, 0, 1, x] - (26*I)*Pi*G[0, 0, 0, 1, x] - 
       (94*Pi^2*G[0, 0, 0, 1, x])/3 - 138*G[0, 0, 1, 0, x] + 
       (46*I)*Pi*G[0, 0, 1, 0, x] - (140*Pi^2*G[0, 0, 1, 0, x])/3 - 
       62*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] - 
       (4*Pi^2*G[0, 0, 1, 1, x])/3 + 6*G[0, 1, 0, 0, x] + 
       (44*I)*Pi*G[0, 1, 0, 0, x] - (4*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (153*G[0, 1, 0, 1, x])/2 + (50*I)*Pi*G[0, 1, 0, 1, x] - 
       (44*Pi^2*G[0, 1, 0, 1, x])/3 - (153*G[0, 1, 1, 0, x])/2 - 
       (52*I)*Pi*G[0, 1, 1, 0, x] + (86*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (381*G[0, 1, 1, 1, x])/2 - (38*I)*Pi*G[0, 1, 1, 1, x] + 
       33*Pi^2*G[0, 1, 1, 1, x] + 230*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 23*Pi^2*G[1, 0, 0, 0, x] - 
       142*G[1, 0, 0, 1, x] + (68*I)*Pi*G[1, 0, 0, 1, x] + 
       (40*Pi^2*G[1, 0, 0, 1, x])/3 - 142*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (44*Pi^2*G[1, 0, 1, 0, x])/3 + 
       205*G[1, 0, 1, 1, x] - (56*I)*Pi*G[1, 0, 1, 1, x] + 
       (128*Pi^2*G[1, 0, 1, 1, x])/3 - 166*G[1, 1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, x] + (110*Pi^2*G[1, 1, 0, 0, x])/3 + 
       37*G[1, 1, 0, 1, x] - (62*I)*Pi*G[1, 1, 0, 1, x] + 
       (92*Pi^2*G[1, 1, 0, 1, x])/3 + 37*G[1, 1, 1, 0, x] + 
       (22*I)*Pi*G[1, 1, 1, 0, x] + (94*Pi^2*G[1, 1, 1, 0, x])/3 + 
       67*G[1, 1, 1, 1, x] + (36*I)*Pi*G[1, 1, 1, 1, x] - 
       (19*Pi^2*G[1, 1, 1, 1, x])/3 - 264*G[0, 0, 0, 0, 0, x] + 
       (112*I)*Pi*G[0, 0, 0, 0, 0, x] + 26*G[0, 0, 0, 0, 1, x] - 
       (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 26*G[0, 0, 0, 1, 0, x] - 
       (76*I)*Pi*G[0, 0, 0, 1, 0, x] + 26*G[0, 0, 0, 1, 1, x] + 
       (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] + 
       (12*I)*Pi*G[0, 0, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 62*G[0, 1, 0, 0, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 1, x] + 
       (108*I)*Pi*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] - 
       (52*I)*Pi*G[0, 1, 0, 1, 0, x] + 42*G[0, 1, 0, 1, 1, x] - 
       (64*I)*Pi*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] - 
       (116*I)*Pi*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 170*G[0, 1, 1, 1, 1, x] + 
       (72*I)*Pi*G[0, 1, 1, 1, 1, x] - 132*G[1, 0, 0, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 106*G[1, 0, 0, 0, 1, x] + 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 106*G[1, 0, 0, 1, 0, x] - 
       (84*I)*Pi*G[1, 0, 0, 1, 0, x] + 50*G[1, 0, 0, 1, 1, x] + 
       50*G[1, 0, 1, 0, 0, x] - (56*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       40*G[1, 0, 1, 0, 1, x] - (84*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       40*G[1, 0, 1, 1, 0, x] + (84*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       218*G[1, 0, 1, 1, 1, x] + (60*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       76*G[1, 1, 0, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       96*G[1, 1, 0, 0, 1, x] - (60*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       96*G[1, 1, 0, 1, 0, x] - (20*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       200*G[1, 1, 0, 1, 1, x] + (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       52*G[1, 1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       72*G[1, 1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       72*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       78*G[1, 1, 1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       152*G[0, 0, 0, 0, 0, 0, x] + 148*G[0, 0, 0, 0, 0, 1, x] + 
       148*G[0, 0, 0, 0, 1, 0, x] - 136*G[0, 0, 0, 0, 1, 1, x] - 
       40*G[0, 0, 0, 1, 0, 0, x] + 32*G[0, 0, 0, 1, 0, 1, x] + 
       32*G[0, 0, 0, 1, 1, 0, x] - 56*G[0, 0, 0, 1, 1, 1, x] - 
       116*G[0, 0, 1, 0, 0, 0, x] + 48*G[0, 0, 1, 0, 0, 1, x] + 
       48*G[0, 0, 1, 0, 1, 0, x] - 84*G[0, 0, 1, 0, 1, 1, x] + 
       4*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 0, 1, x] - 
       16*G[0, 0, 1, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 1, 1, x] - 
       16*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] + 80*G[0, 1, 0, 0, 1, 1, x] - 
       16*G[0, 1, 0, 1, 0, 0, x] - 60*G[0, 1, 0, 1, 0, 1, x] - 
       60*G[0, 1, 0, 1, 1, 0, x] - 112*G[0, 1, 0, 1, 1, 1, x] + 
       64*G[0, 1, 1, 0, 0, 0, x] - 48*G[0, 1, 1, 0, 0, 1, x] - 
       48*G[0, 1, 1, 0, 1, 0, x] - 112*G[0, 1, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 0, 1, x] - 
       16*G[0, 1, 1, 1, 1, 0, x] + 252*G[0, 1, 1, 1, 1, 1, x] + 
       212*G[1, 0, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 0, 1, 0, 1, x] - 
       48*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] - 
       28*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
       96*G[1, 0, 1, 0, 1, 0, x] - 52*G[1, 0, 1, 0, 1, 1, x] + 
       76*G[1, 0, 1, 1, 0, 0, x] - 56*G[1, 0, 1, 1, 0, 1, x] - 
       56*G[1, 0, 1, 1, 1, 0, x] + 228*G[1, 0, 1, 1, 1, 1, x] + 
       160*G[1, 1, 0, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 0, 1, x] - 
       100*G[1, 1, 0, 0, 1, 0, x] - 48*G[1, 1, 0, 0, 1, 1, x] - 
       60*G[1, 1, 0, 1, 0, 0, x] - 48*G[1, 1, 0, 1, 0, 1, x] - 
       48*G[1, 1, 0, 1, 1, 0, x] + 172*G[1, 1, 0, 1, 1, 1, x] + 
       64*G[1, 1, 1, 0, 0, 0, x] - 64*G[1, 1, 1, 0, 0, 1, x] - 
       64*G[1, 1, 1, 0, 1, 0, x] + 144*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 0, x] + 80*G[1, 1, 1, 1, 0, 1, x] + 
       80*G[1, 1, 1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, 1, 1, x] + 
       (5/4 - ((5*I)/6)*Pi - (5*G[0, x])/6 - (5*G[1, x])/6)*Log[mu2/s]^5*
        RATIO[x^(-1)] + (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^4*((11*Pi^2)/12 + (11*G[0, x])/12 - (11*G[1, x])/12 + 
         (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - (11*G[1, 0, x])/6 + 
         (11*G[1, 1, x])/6 + (239/24 - ((7*I)/2)*Pi - (95*Pi^2)/72 - 
           (25*G[0, x])/4 + ((25*I)/6)*Pi*G[0, x] - (7*G[1, x])/2 + 
           ((7*I)/3)*Pi*G[1, x] + (25*G[0, 0, x])/6 + (25*G[0, 1, x])/6 + 
           (25*G[1, 0, x])/6 + (7*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         ((-11*Pi^2)/24 - (11*G[0, 0, x])/12 + (11*G[0, 1, x])/12 + 
           (11*G[1, 0, x])/12 - (11*G[1, 1, x])/12)*RATIO[x]) - 
       (29*Zeta[3])/4 + ((1217*I)/6)*Pi*Zeta[3] - (154*Pi^2*Zeta[3])/3 + 
       (I/3)*Pi^3*Zeta[3] - (65*G[0, x]*Zeta[3])/3 + ((266*I)/3)*Pi*G[0, x]*
        Zeta[3] + 54*Pi^2*G[0, x]*Zeta[3] - 80*G[1, x]*Zeta[3] - 
       ((116*I)/3)*Pi*G[1, x]*Zeta[3] + (160*Pi^2*G[1, x]*Zeta[3])/3 + 
       (430*G[0, 0, x]*Zeta[3])/3 - ((296*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (280*G[0, 1, x]*Zeta[3])/3 - ((436*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (260*G[1, 0, x]*Zeta[3])/3 - ((568*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (164*G[1, 1, x]*Zeta[3])/3 + ((4*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (404*G[0, 0, 0, x]*Zeta[3])/3 + (124*G[0, 0, 1, x]*Zeta[3])/3 - 
       (116*G[0, 1, 0, x]*Zeta[3])/3 + (92*G[0, 1, 1, x]*Zeta[3])/3 - 
       (424*G[1, 0, 0, x]*Zeta[3])/3 + (292*G[1, 0, 1, x]*Zeta[3])/3 - 
       (404*G[1, 1, 0, x]*Zeta[3])/3 + (320*G[1, 1, 1, x]*Zeta[3])/3 + 
       (260*Zeta[3]^2)/3 + Log[mu2/s]^3*(((-2*I)/3)*Pi + (25*Pi^2)/6 - 
         ((7*I)/3)*Pi^3 + (29*G[0, x])/6 - ((7*I)/3)*Pi*G[0, x] - 
         (11*Pi^2*G[0, x])/3 - (11*G[1, x])/2 + ((7*I)/3)*Pi*G[1, x] - 
         (11*Pi^2*G[1, x])/3 + (7*G[0, 0, x])/3 - ((14*I)/3)*Pi*G[0, 0, x] - 
         (25*G[0, 1, x])/3 + ((14*I)/3)*Pi*G[0, 1, x] - (25*G[1, 0, x])/3 + 
         ((14*I)/3)*Pi*G[1, 0, x] + (43*G[1, 1, x])/3 - 
         ((14*I)/3)*Pi*G[1, 1, x] - (58*G[0, 0, 0, x])/3 + 
         (22*G[0, 0, 1, x])/3 + (22*G[0, 1, 0, x])/3 + (14*G[0, 1, 1, x])/3 + 
         (14*G[1, 0, 0, x])/3 + (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - 
         (58*G[1, 1, 1, x])/3 + (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(293/6 - ((56*I)/3)*Pi - 
           Pi^2/4 + ((11*I)/18)*Pi^3 - (239*G[0, x])/6 + (14*I)*Pi*G[0, x] + 
           (95*Pi^2*G[0, x])/18 - (56*G[1, x])/3 + (35*Pi^2*G[1, x])/18 + 
           25*G[0, 0, x] - ((50*I)/3)*Pi*G[0, 0, x] + 14*G[0, 1, x] - 
           ((28*I)/3)*Pi*G[0, 1, x] + 14*G[1, 0, x] - ((20*I)/3)*Pi*
            G[1, 0, x] - (50*G[0, 0, 0, x])/3 - (50*G[0, 0, 1, x])/3 - 
           (50*G[0, 1, 0, x])/3 - (28*G[0, 1, 1, x])/3 - (34*G[1, 0, 0, x])/
            3 - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 - 
           (128*Zeta[3])/9) + RATIO[x]*((-25*Pi^2)/12 + ((7*I)/6)*Pi^3 + 
           (11*Pi^2*G[0, x])/6 + (11*Pi^2*G[1, x])/6 - (25*G[0, 0, x])/6 + 
           ((7*I)/3)*Pi*G[0, 0, x] + (25*G[0, 1, x])/6 - 
           ((7*I)/3)*Pi*G[0, 1, x] + (25*G[1, 0, x])/6 - 
           ((7*I)/3)*Pi*G[1, 0, x] - (25*G[1, 1, x])/6 + 
           ((7*I)/3)*Pi*G[1, 1, x] + (29*G[0, 0, 0, x])/3 - 
           (11*G[0, 0, 1, x])/3 - (11*G[0, 1, 0, x])/3 - (7*G[0, 1, 1, x])/
            3 - (7*G[1, 0, 0, x])/3 - (11*G[1, 0, 1, x])/3 - 
           (11*G[1, 1, 0, x])/3 + (29*G[1, 1, 1, x])/3 - (4*Zeta[3])/3) + 
         (8*Zeta[3])/3) + Log[mu2/s]^2*(((-13*I)/4)*Pi + 22*Pi^2 - 
         ((5*I)/6)*Pi^3 - (43*Pi^4)/36 + (61*G[0, x])/2 - (10*I)*Pi*G[0, x] - 
         (57*Pi^2*G[0, x])/4 + ((25*I)/3)*Pi^3*G[0, x] - (135*G[1, x])/4 + 
         (14*I)*Pi*G[1, x] - (121*Pi^2*G[1, x])/12 + ((17*I)/3)*Pi^3*
          G[1, x] + (29*G[0, 0, x])/2 + (4*I)*Pi*G[0, 0, x] + 
         (15*Pi^2*G[0, 0, x])/2 - 39*G[0, 1, x] - I*Pi*G[0, 1, x] + 
         (23*Pi^2*G[0, 1, x])/6 - 39*G[1, 0, x] - I*Pi*G[1, 0, x] + 
         (21*Pi^2*G[1, 0, x])/2 + (139*G[1, 1, x])/2 - (2*I)*Pi*G[1, 1, x] + 
         (85*Pi^2*G[1, 1, x])/6 - 51*G[0, 0, 0, x] + 
         (28*I)*Pi*G[0, 0, 0, x] + 48*G[0, 0, 1, x] - 
         (22*I)*Pi*G[0, 0, 1, x] + 48*G[0, 1, 0, x] - 
         (22*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + 26*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, x] - 
         43*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 86*G[0, 0, 0, 0, x] - 
         44*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 
         28*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 0, x] - 
         36*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
         20*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
         78*G[1, 1, 1, 1, x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - 
           (14*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/2 - 14*G[0, 0, x] + 
           (10*I)*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           11*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           2*G[1, 0, 0, x] - Zeta[3]) + 2*Zeta[3] - (22*I)*Pi*Zeta[3] - 
         24*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
         RATIO[x]*((-143*Pi^2)/8 + ((3*I)/4)*Pi^3 + (43*Pi^4)/72 + 
           (107*Pi^2*G[0, x])/12 - ((25*I)/6)*Pi^3*G[0, x] + 
           (55*Pi^2*G[1, x])/12 - ((17*I)/6)*Pi^3*G[1, x] - 
           (143*G[0, 0, x])/4 + ((3*I)/2)*Pi*G[0, 0, x] - 
           (15*Pi^2*G[0, 0, x])/4 + (143*G[0, 1, x])/4 - 
           ((3*I)/2)*Pi*G[0, 1, x] - (23*Pi^2*G[0, 1, x])/12 + 
           (143*G[1, 0, x])/4 - ((3*I)/2)*Pi*G[1, 0, x] - 
           (21*Pi^2*G[1, 0, x])/4 - (143*G[1, 1, x])/4 + 
           ((3*I)/2)*Pi*G[1, 1, x] - (85*Pi^2*G[1, 1, x])/12 + 
           (81*G[0, 0, 0, x])/2 - (14*I)*Pi*G[0, 0, 0, x] - 
           (53*G[0, 0, 1, x])/2 + (11*I)*Pi*G[0, 0, 1, x] - 
           (53*G[0, 1, 0, x])/2 + (11*I)*Pi*G[0, 1, 0, x] + 
           (25*G[0, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, x] - 
           (27*G[1, 0, 0, x])/2 - G[1, 0, 1, x]/2 + (3*I)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 0, x]/2 + (3*I)*Pi*G[1, 1, 0, x] + (29*G[1, 1, 1, x])/2 - 
           (6*I)*Pi*G[1, 1, 1, x] - 43*G[0, 0, 0, 0, x] + 
           22*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
           14*G[0, 1, 1, 0, x] - 15*G[0, 1, 1, 1, x] - 11*G[1, 0, 0, 0, x] + 
           18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
           10*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
           39*G[1, 1, 1, 1, x] - 13*Zeta[3] + (11*I)*Pi*Zeta[3] + 
           12*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (1343/8 - (48*I)*Pi + (3*Pi^2)/8 + ((3*I)/2)*Pi^3 + 
           (157*Pi^4)/720 - (293*G[0, x])/2 + (56*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 - ((11*I)/6)*Pi^3*G[0, x] - 48*G[1, x] + 
           6*Pi^2*G[1, x] - ((29*I)/3)*Pi^3*G[1, x] + (239*G[0, 0, x])/2 - 
           (42*I)*Pi*G[0, 0, x] - (95*Pi^2*G[0, 0, x])/6 + 56*G[0, 1, x] - 
           (35*Pi^2*G[0, 1, x])/6 + 56*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] + 
           (17*Pi^2*G[1, 0, x])/2 - (44*Pi^2*G[1, 1, x])/3 - 
           75*G[0, 0, 0, x] + (50*I)*Pi*G[0, 0, 0, x] - 42*G[0, 0, 1, x] + 
           (28*I)*Pi*G[0, 0, 1, x] - 42*G[0, 1, 0, x] + 
           (20*I)*Pi*G[0, 1, 0, x] - 24*G[1, 0, 0, x] - 
           (22*I)*Pi*G[1, 0, 0, x] - 9*G[1, 0, 1, x] - 9*G[1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (6*I)*Pi*G[1, 1, 1, x] + 50*G[0, 0, 0, 0, x] + 
           50*G[0, 0, 0, 1, x] + 50*G[0, 0, 1, 0, x] + 28*G[0, 0, 1, 1, x] + 
           34*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 36*G[0, 1, 1, 0, x] - 
           8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 
           22*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] + 
           22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] - 
           58*Zeta[3] + ((56*I)/3)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/3 + 
           (68*G[1, x]*Zeta[3])/3)) + 122*Zeta[5] - (708*I)*Pi*Zeta[5] - 
       60*G[0, x]*Zeta[5] - 102*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-49*I)/24)*Pi^3 - (77*Pi^4)/90 + ((83*I)/60)*Pi^5 - 
         ((49*I)/4)*Pi*G[0, x] - (43*Pi^2*G[0, x])/24 - (3*I)*Pi^3*G[0, x] + 
         (37*Pi^4*G[0, x])/36 + ((11*I)/3)*Pi^3*G[1, x] + 
         (101*Pi^4*G[1, x])/90 - (49*G[0, 0, x])/4 + ((235*I)/4)*Pi*
          G[0, 0, x] - (107*Pi^2*G[0, 0, x])/6 + ((2*I)/3)*Pi^3*G[0, 0, x] - 
         ((17*I)/4)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/3 + 
         ((3*I)/2)*Pi^3*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] - 
         3*Pi^2*G[1, 0, x] - (4*I)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] + 
         (177*G[0, 0, 0, x])/2 - (47*I)*Pi*G[0, 0, 0, x] - 
         (5*Pi^2*G[0, 0, 0, x])/2 - (17*G[0, 0, 1, x])/4 - 
         (22*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/6 - 
         (17*G[0, 1, 0, x])/4 + (11*I)*Pi*G[0, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 0, x])/2 + (5*I)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/3 + 8*G[1, 0, 0, x] + 
         (22*I)*Pi*G[1, 0, 0, x] + 6*Pi^2*G[1, 0, 0, x] + 
         (7*I)*Pi*G[1, 0, 1, x] + (11*Pi^2*G[1, 0, 1, x])/3 - 
         (15*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] - 
         134*G[0, 0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, 0, x] + 
         14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] + 
         (10*I)*Pi*G[0, 0, 1, 0, x] - 39*G[0, 0, 1, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, x] + 5*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
         23*G[1, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         7*G[1, 0, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] + 
         7*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         15*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         32*G[0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 1, x] + 
         18*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 
         14*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
         6*G[0, 1, 1, 1, 0, x] + 10*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] + (49*Zeta[3])/4 + (2*I)*Pi*Zeta[3] + 
         (53*Pi^2*Zeta[3])/6 + 55*G[0, x]*Zeta[3] - ((58*I)/3)*Pi*G[0, x]*
          Zeta[3] - 22*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] - 
         4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 28*Zeta[5]) + 
       Log[mu2/s]*((-15*I)*Pi + (709*Pi^2)/12 + ((13*I)/2)*Pi^3 - 
         (247*Pi^4)/60 - ((277*I)/90)*Pi^5 + 102*G[0, x] - 
         ((91*I)/2)*Pi*G[0, x] - (689*Pi^2*G[0, x])/12 + 
         ((41*I)/6)*Pi^3*G[0, x] + (143*Pi^4*G[0, x])/90 - 117*G[1, x] + 
         (60*I)*Pi*G[1, x] - (175*Pi^2*G[1, x])/4 - (I/6)*Pi^3*G[1, x] + 
         (253*Pi^4*G[1, x])/90 - (19*G[0, 0, x])/2 + (63*I)*Pi*G[0, 0, x] + 
         (41*Pi^2*G[0, 0, x])/2 - ((47*I)/3)*Pi^3*G[0, 0, x] - 
         97*G[0, 1, x] - (3*I)*Pi*G[0, 1, x] + (125*Pi^2*G[0, 1, x])/6 - 
         (11*I)*Pi^3*G[0, 1, x] - 97*G[1, 0, x] - (54*I)*Pi*G[1, 0, x] + 
         (75*Pi^2*G[1, 0, x])/2 - ((61*I)/3)*Pi^3*G[1, 0, x] + 
         (449*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + (55*Pi^2*G[1, 1, x])/6 - 
         I*Pi^3*G[1, 1, x] - 120*G[0, 0, 0, x] + (14*I)*Pi*G[0, 0, 0, x] + 
         Pi^2*G[0, 0, 0, x] + 154*G[0, 0, 1, x] - (30*I)*Pi*G[0, 0, 1, x] + 
         19*Pi^2*G[0, 0, 1, x] + 154*G[0, 1, 0, x] - 
         (18*I)*Pi*G[0, 1, 0, x] + 7*Pi^2*G[0, 1, 0, x] - 79*G[0, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, x] - 31*Pi^2*G[0, 1, 1, x] + 21*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, x] - 27*Pi^2*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + 
         (30*I)*Pi*G[1, 0, 1, x] - 25*Pi^2*G[1, 0, 1, x] + 3*G[1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] - 33*Pi^2*G[1, 1, 0, x] - 143*G[1, 1, 1, x] - 
         (14*I)*Pi*G[1, 1, 1, x] - 15*Pi^2*G[1, 1, 1, x] + 
         194*G[0, 0, 0, 0, x] - (84*I)*Pi*G[0, 0, 0, 0, x] - 
         78*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         78*G[0, 0, 1, 0, x] + (60*I)*Pi*G[0, 0, 1, 0, x] - 
         48*G[0, 0, 1, 1, x] - 70*G[0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, x] + 
         (76*I)*Pi*G[0, 1, 0, 1, x] - 44*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + 116*G[0, 1, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] - 
         (28*I)*Pi*G[1, 0, 0, 0, x] - 88*G[1, 0, 0, 1, x] + 
         (20*I)*Pi*G[1, 0, 0, 1, x] - 88*G[1, 0, 1, 0, x] + 
         (60*I)*Pi*G[1, 0, 1, 0, x] + 122*G[1, 0, 1, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] + 
         42*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         42*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         30*G[1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         188*G[0, 0, 0, 0, 0, x] - 68*G[0, 0, 0, 0, 1, x] - 
         68*G[0, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 1, 1, x] + 
         36*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] + 108*G[0, 1, 0, 1, 1, x] + 
         44*G[0, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 0, x] - 
         164*G[0, 1, 1, 1, 1, x] - 132*G[1, 0, 0, 0, 0, x] + 
         60*G[1, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 68*G[1, 0, 1, 0, 0, x] + 
         64*G[1, 0, 1, 0, 1, x] + 64*G[1, 0, 1, 1, 0, x] - 
         112*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] + 
         88*G[1, 1, 0, 0, 1, x] + 88*G[1, 1, 0, 1, 0, x] - 
         76*G[1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 0, 0, x] - 
         28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] - 
         132*G[1, 1, 1, 1, 1, x] - 19*Zeta[3] + (18*I)*Pi*Zeta[3] - 
         (238*Pi^2*Zeta[3])/3 - (328*G[0, x]*Zeta[3])/3 + 
         (132*I)*Pi*G[0, x]*Zeta[3] + (172*G[1, x]*Zeta[3])/3 + 
         (68*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         (184*G[0, 1, x]*Zeta[3])/3 + (320*G[1, 0, x]*Zeta[3])/3 - 
         (224*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (((11*I)/6)*Pi^3 + (59*Pi^4)/45 - ((51*I)/2)*Pi*G[0, x] + 
           (5*Pi^2*G[0, x])/2 - ((11*I)/3)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - 
           (51*G[0, 0, x])/2 + (48*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 + 
           (3*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - (8*I)*Pi*G[1, 0, x] - 
           7*Pi^2*G[1, 0, x] + 73*G[0, 0, 0, x] - (22*I)*Pi*G[0, 0, 0, x] + 
           3*G[0, 0, 1, x] - (10*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] - 
           8*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 32*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           6*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
           6*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
           11*Zeta[3] + (18*I)*Pi*Zeta[3] + 10*G[0, x]*Zeta[3] - 
           6*G[1, x]*Zeta[3]) + RATIO[x]*((-255*Pi^2)/4 - (2*I)*Pi^3 + 
           (1373*Pi^4)/360 + ((277*I)/180)*Pi^5 + (199*Pi^2*G[0, x])/4 - 
           ((43*I)/6)*Pi^3*G[0, x] - (143*Pi^4*G[0, x])/180 + 
           (119*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - (253*Pi^4*G[1, x])/
            180 - (255*G[0, 0, x])/2 - (4*I)*Pi*G[0, 0, x] - 
           (91*Pi^2*G[0, 0, x])/12 + ((47*I)/6)*Pi^3*G[0, 0, x] + 
           (255*G[0, 1, x])/2 + (4*I)*Pi*G[0, 1, x] - (109*Pi^2*G[0, 1, x])/
            12 + ((11*I)/2)*Pi^3*G[0, 1, x] + (255*G[1, 0, x])/2 + 
           (4*I)*Pi*G[1, 0, x] - (269*Pi^2*G[1, 0, x])/12 + 
           ((61*I)/6)*Pi^3*G[1, 0, x] - (255*G[1, 1, x])/2 - 
           (4*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/12 + 
           (I/2)*Pi^3*G[1, 1, x] + 207*G[0, 0, 0, x] - 
           (46*I)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/2 - 
           (279*G[0, 0, 1, x])/2 + (37*I)*Pi*G[0, 0, 1, x] - 
           (19*Pi^2*G[0, 0, 1, x])/2 - (279*G[0, 1, 0, x])/2 + 
           (29*I)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/2 + 
           72*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
           (31*Pi^2*G[0, 1, 1, x])/2 - 48*G[1, 0, 0, x] + 
           (32*I)*Pi*G[1, 0, 0, x] + (27*Pi^2*G[1, 0, 0, x])/2 - 
           (39*G[1, 0, 1, x])/2 - (23*I)*Pi*G[1, 0, 1, x] + 
           (25*Pi^2*G[1, 0, 1, x])/2 - (39*G[1, 1, 0, x])/2 - 
           (15*I)*Pi*G[1, 1, 0, x] + (33*Pi^2*G[1, 1, 0, x])/2 + 
           87*G[1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, x] + 
           (15*Pi^2*G[1, 1, 1, x])/2 - 173*G[0, 0, 0, 0, x] + 
           (42*I)*Pi*G[0, 0, 0, 0, x] + 46*G[0, 0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] - 
           (30*I)*Pi*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
           60*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
           22*G[0, 1, 0, 1, x] - (38*I)*Pi*G[0, 1, 0, 1, x] + 
           22*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] - 
           67*G[0, 1, 1, 1, x] + (30*I)*Pi*G[0, 1, 1, 1, x] + 
           19*G[1, 0, 0, 0, x] + (14*I)*Pi*G[1, 0, 0, 0, x] + 
           40*G[1, 0, 0, 1, x] - (10*I)*Pi*G[1, 0, 0, 1, x] + 
           40*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] - 
           62*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] - 
           14*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + (6*I)*Pi*G[1, 1, 1, 0, x] - 
           9*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] + 
           94*G[0, 0, 0, 0, 0, x] + 34*G[0, 0, 0, 0, 1, x] + 
           34*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] - 
           18*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
           12*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] - 
           12*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
           12*G[0, 1, 0, 1, 0, x] - 54*G[0, 1, 0, 1, 1, x] - 
           22*G[0, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 0, x] + 
           82*G[0, 1, 1, 1, 1, x] + 66*G[1, 0, 0, 0, 0, x] - 
           30*G[1, 0, 0, 0, 1, x] - 30*G[1, 0, 0, 1, 0, x] - 
           16*G[1, 0, 0, 1, 1, x] - 34*G[1, 0, 1, 0, 0, x] - 
           32*G[1, 0, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 0, x] + 
           56*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] - 
           44*G[1, 1, 0, 0, 1, x] - 44*G[1, 1, 0, 1, 0, x] + 
           38*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
           14*G[1, 1, 1, 0, 1, x] + 14*G[1, 1, 1, 1, 0, x] + 
           66*G[1, 1, 1, 1, 1, x] - (183*Zeta[3])/2 - (11*I)*Pi*Zeta[3] + 
           (119*Pi^2*Zeta[3])/3 + 58*G[0, x]*Zeta[3] - (66*I)*Pi*G[0, x]*
            Zeta[3] - 32*G[1, x]*Zeta[3] - (34*I)*Pi*G[1, x]*Zeta[3] + 
           (4*G[0, 0, x]*Zeta[3])/3 + (92*G[0, 1, x]*Zeta[3])/3 - 
           (160*G[1, 0, x]*Zeta[3])/3 + (112*G[1, 1, x]*Zeta[3])/3 - 
           64*Zeta[5]) + RATIO[x^(-1)]*(5741/16 - (64*I)*Pi + (55*Pi^2)/8 + 
           (4*I)*Pi^3 - (57*Pi^4)/80 + ((3*I)/40)*Pi^5 - (1343*G[0, x])/4 + 
           (96*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (3*I)*Pi^3*G[0, x] - 
           (157*Pi^4*G[0, x])/360 - 64*G[1, x] - (20*I)*Pi*G[1, x] + 
           (68*Pi^2*G[1, x])/3 - (I/2)*Pi^3*G[1, x] - (641*Pi^4*G[1, x])/72 + 
           293*G[0, 0, x] - (112*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + 
           ((11*I)/3)*Pi^3*G[0, 0, x] + 96*G[0, 1, x] - 12*Pi^2*G[0, 1, x] + 
           ((58*I)/3)*Pi^3*G[0, 1, x] + 96*G[1, 0, x] + 
           (32*I)*Pi*G[1, 0, x] - 12*Pi^2*G[1, 0, x] + ((118*I)/3)*Pi^3*
            G[1, 0, x] - 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
           ((10*I)/3)*Pi^3*G[1, 1, x] - 239*G[0, 0, 0, x] + 
           (84*I)*Pi*G[0, 0, 0, x] + (95*Pi^2*G[0, 0, 0, x])/3 - 
           112*G[0, 0, 1, x] + (35*Pi^2*G[0, 0, 1, x])/3 - 
           112*G[0, 1, 0, x] - (18*I)*Pi*G[0, 1, 0, x] - 
           17*Pi^2*G[0, 1, 0, x] + (88*Pi^2*G[0, 1, 1, x])/3 - 
           48*G[1, 0, 0, x] - (42*I)*Pi*G[1, 0, 0, x] - 
           7*Pi^2*G[1, 0, 0, x] - 32*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/
            3 - 32*G[1, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, x] + 
           (182*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] + 
           28*Pi^2*G[1, 1, 1, x] + 150*G[0, 0, 0, 0, x] - 
           (100*I)*Pi*G[0, 0, 0, 0, x] + 84*G[0, 0, 0, 1, x] - 
           (56*I)*Pi*G[0, 0, 0, 1, x] + 84*G[0, 0, 1, 0, x] - 
           (40*I)*Pi*G[0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, x] + 
           (44*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
           18*G[0, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, x] - 
           18*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
           36*G[1, 0, 0, 0, x] + (84*I)*Pi*G[1, 0, 0, 0, x] + 
           42*G[1, 0, 0, 1, x] + 42*G[1, 0, 1, 0, x] - 
           (24*I)*Pi*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 
           (56*I)*Pi*G[1, 0, 1, 1, x] + 42*G[1, 1, 0, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, 0, x] - 21*G[1, 1, 0, 1, x] - 
           (32*I)*Pi*G[1, 1, 0, 1, x] - 21*G[1, 1, 1, 0, x] - 
           (8*I)*Pi*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] - 
           100*G[0, 0, 0, 0, 0, x] - 100*G[0, 0, 0, 0, 1, x] - 
           100*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] - 
           68*G[0, 0, 1, 0, 0, x] - 72*G[0, 0, 1, 0, 1, x] - 
           72*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
           20*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
           44*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
           20*G[0, 1, 1, 0, 0, x] - 44*G[0, 1, 1, 0, 1, x] - 
           44*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
           76*G[1, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 0, 1, x] + 
           28*G[1, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 1, 1, x] - 
           44*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
           24*G[1, 0, 1, 1, 0, x] + 52*G[1, 0, 1, 1, 1, x] + 
           76*G[1, 1, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 1, x] - 
           100*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] - 
           36*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] - 
           (839*Zeta[3])/3 + (28*I)*Pi*Zeta[3] + (356*Pi^2*Zeta[3])/9 + 
           116*G[0, x]*Zeta[3] - ((112*I)/3)*Pi*G[0, x]*Zeta[3] + 
           34*G[1, x]*Zeta[3] - ((800*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (256*G[0, 0, x]*Zeta[3])/3 - (136*G[0, 1, x]*Zeta[3])/3 - 
           (376*G[1, 0, x]*Zeta[3])/3 - (152*G[1, 1, x]*Zeta[3])/3 - 
           12*Zeta[5]) + 128*Zeta[5]) + RATIO[x^(-1)]*
        (25863/64 + (1583*Pi^2)/96 + ((8*I)/3)*Pi^3 - (343*Pi^4)/160 - 
         (I/24)*Pi^5 + (9389*Pi^6)/30240 - (5741*G[0, x])/16 + 
         (64*I)*Pi*G[0, x] - (55*Pi^2*G[0, x])/8 - (4*I)*Pi^3*G[0, x] + 
         (57*Pi^4*G[0, x])/80 - ((3*I)/40)*Pi^5*G[0, x] - (74*I)*Pi*G[1, x] + 
         (427*Pi^2*G[1, x])/12 + (I/24)*Pi^3*G[1, x] - (191*Pi^4*G[1, x])/
          120 - ((601*I)/60)*Pi^5*G[1, x] + (1343*G[0, 0, x])/4 - 
         (96*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/4 + 
         (3*I)*Pi^3*G[0, 0, x] + (157*Pi^4*G[0, 0, x])/360 + 64*G[0, 1, x] - 
         (20*I)*Pi*G[0, 1, x] - (56*Pi^2*G[0, 1, x])/3 + 
         ((5*I)/4)*Pi^3*G[0, 1, x] + (641*Pi^4*G[0, 1, x])/72 + 
         64*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - (271*Pi^2*G[1, 0, x])/12 + 
         ((5*I)/4)*Pi^3*G[1, 0, x] - (199*Pi^4*G[1, 0, x])/72 - 
         74*G[1, 1, x] - ((3*I)/4)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/12 + 
         ((3*I)/4)*Pi^3*G[1, 1, x] - (203*Pi^4*G[1, 1, x])/180 - 
         293*G[0, 0, 0, x] + (112*I)*Pi*G[0, 0, 0, x] + 
         (3*Pi^2*G[0, 0, 0, x])/2 - ((11*I)/3)*Pi^3*G[0, 0, 0, x] - 
         96*G[0, 0, 1, x] + 12*Pi^2*G[0, 0, 1, x] - ((58*I)/3)*Pi^3*
          G[0, 0, 1, x] - 96*G[0, 1, 0, x] - (32*I)*Pi*G[0, 1, 0, x] + 
         (27*Pi^2*G[0, 1, 0, x])/2 - ((118*I)/3)*Pi^3*G[0, 1, 0, x] - 
         20*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + (3*Pi^2*G[0, 1, 1, x])/
          2 - ((10*I)/3)*Pi^3*G[0, 1, 1, x] - 32*G[1, 0, 0, x] - 
         (64*I)*Pi*G[1, 0, 0, x] + (41*Pi^2*G[1, 0, 0, x])/2 - 
         (25*I)*Pi^3*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 
         ((29*I)/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 - 
         ((32*I)/3)*Pi^3*G[1, 0, 1, x] - 32*G[1, 1, 0, x] + 
         ((31*I)/4)*Pi*G[1, 1, 0, x] + 10*Pi^2*G[1, 1, 0, x] + 
         ((2*I)/3)*Pi^3*G[1, 1, 0, x] + (205*G[1, 1, 1, x])/4 + 
         ((69*I)/4)*Pi*G[1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, x] - 
         ((25*I)/3)*Pi^3*G[1, 1, 1, x] + 239*G[0, 0, 0, 0, x] - 
         (84*I)*Pi*G[0, 0, 0, 0, x] - (95*Pi^2*G[0, 0, 0, 0, x])/3 + 
         112*G[0, 0, 0, 1, x] - (35*Pi^2*G[0, 0, 0, 1, x])/3 + 
         112*G[0, 0, 1, 0, x] + (18*I)*Pi*G[0, 0, 1, 0, x] + 
         17*Pi^2*G[0, 0, 1, 0, x] - (88*Pi^2*G[0, 0, 1, 1, x])/3 + 
         48*G[0, 1, 0, 0, x] + (42*I)*Pi*G[0, 1, 0, 0, x] + 
         7*Pi^2*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] - 
         (4*Pi^2*G[0, 1, 0, 1, x])/3 + 32*G[0, 1, 1, 0, x] - 
         ((15*I)/2)*Pi*G[0, 1, 1, 0, x] - (182*Pi^2*G[0, 1, 1, 0, x])/3 - 
         36*G[0, 1, 1, 1, x] - 28*Pi^2*G[0, 1, 1, 1, x] - 
         80*G[1, 0, 0, 0, x] + (30*I)*Pi*G[1, 0, 0, 0, x] + 
         25*Pi^2*G[1, 0, 0, 0, x] + 64*G[1, 0, 0, 1, x] + 
         29*Pi^2*G[1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, x] + 
         ((21*I)/2)*Pi*G[1, 0, 1, 0, x] + 3*Pi^2*G[1, 0, 1, 0, x] - 
         (93*G[1, 0, 1, 1, x])/2 - (43*Pi^2*G[1, 0, 1, 1, x])/3 + 
         64*G[1, 1, 0, 0, x] - (15*I)*Pi*G[1, 1, 0, 0, x] - 
         57*Pi^2*G[1, 1, 0, 0, x] - (97*G[1, 1, 0, 1, x])/4 - 
         37*Pi^2*G[1, 1, 0, 1, x] - (97*G[1, 1, 1, 0, x])/4 - 
         ((9*I)/2)*Pi*G[1, 1, 1, 0, x] - (91*Pi^2*G[1, 1, 1, 0, x])/3 + 
         (35*G[1, 1, 1, 1, x])/2 - (52*Pi^2*G[1, 1, 1, 1, x])/3 - 
         150*G[0, 0, 0, 0, 0, x] + (100*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         84*G[0, 0, 0, 0, 1, x] + (56*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         84*G[0, 0, 0, 1, 0, x] + (40*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 1, 0, 0, x] - (44*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         18*G[0, 0, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] - 
         (84*I)*Pi*G[0, 1, 0, 0, 0, x] - 42*G[0, 1, 0, 0, 1, x] - 
         42*G[0, 1, 0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         42*G[0, 1, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (33*G[0, 1, 1, 0, 1, x])/2 + (32*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (33*G[0, 1, 1, 1, 0, x])/2 + (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (3*G[0, 1, 1, 1, 1, x])/2 + 96*G[1, 0, 0, 0, 0, x] - 
         (100*I)*Pi*G[1, 0, 0, 0, 0, x] - 30*G[1, 0, 0, 0, 1, x] - 
         30*G[1, 0, 0, 1, 0, x] + (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         30*G[1, 0, 1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (3*G[1, 0, 1, 0, 1, x])/2 + (116*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (3*G[1, 0, 1, 1, 0, x])/2 + (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (51*G[1, 0, 1, 1, 1, x])/2 - (96*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         30*G[1, 1, 0, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         27*G[1, 1, 0, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         27*G[1, 1, 0, 1, 0, x] + (48*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         48*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         27*G[1, 1, 1, 0, 0, x] - (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (87*G[1, 1, 1, 0, 1, x])/2 - (28*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (87*G[1, 1, 1, 1, 0, x])/2 + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (93*G[1, 1, 1, 1, 1, x])/2 + (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         100*G[0, 0, 0, 0, 0, 0, x] + 100*G[0, 0, 0, 0, 0, 1, x] + 
         100*G[0, 0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] + 
         68*G[0, 0, 0, 1, 0, 0, x] + 72*G[0, 0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 0, 1, 1, 0, x] - 16*G[0, 0, 0, 1, 1, 1, x] - 
         20*G[0, 0, 1, 0, 0, 0, x] + 44*G[0, 0, 1, 0, 0, 1, x] + 
         44*G[0, 0, 1, 0, 1, 0, x] + 28*G[0, 0, 1, 0, 1, 1, x] + 
         20*G[0, 0, 1, 1, 0, 0, x] + 44*G[0, 0, 1, 1, 0, 1, x] + 
         44*G[0, 0, 1, 1, 1, 0, x] - 72*G[0, 0, 1, 1, 1, 1, x] - 
         76*G[0, 1, 0, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 0, 1, x] - 
         28*G[0, 1, 0, 0, 1, 0, x] + 72*G[0, 1, 0, 0, 1, 1, x] + 
         44*G[0, 1, 0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 1, x] + 
         24*G[0, 1, 0, 1, 1, 0, x] - 52*G[0, 1, 0, 1, 1, 1, x] - 
         76*G[0, 1, 1, 0, 0, 0, x] + 100*G[0, 1, 1, 0, 0, 1, x] + 
         100*G[0, 1, 1, 0, 1, 0, x] - 24*G[0, 1, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, 1, x] - 
         52*G[1, 0, 0, 0, 0, 0, x] - 124*G[1, 0, 0, 0, 0, 1, x] - 
         124*G[1, 0, 0, 0, 1, 0, x] + 96*G[1, 0, 0, 0, 1, 1, x] + 
         44*G[1, 0, 0, 1, 0, 0, x] - 40*G[1, 0, 0, 1, 0, 1, x] - 
         40*G[1, 0, 0, 1, 1, 0, x] + 76*G[1, 0, 0, 1, 1, 1, x] + 
         20*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
         20*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] + 
         44*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 1, 0, x] - 136*G[1, 0, 1, 1, 1, 1, x] - 
         196*G[1, 1, 0, 0, 0, 0, x] + 116*G[1, 1, 0, 0, 0, 1, x] + 
         116*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] + 
         44*G[1, 1, 0, 1, 0, 0, x] + 104*G[1, 1, 0, 1, 0, 1, x] + 
         104*G[1, 1, 0, 1, 1, 0, x] - 124*G[1, 1, 0, 1, 1, 1, x] - 
         60*G[1, 1, 1, 0, 0, 0, x] + 76*G[1, 1, 1, 0, 0, 1, x] + 
         76*G[1, 1, 1, 0, 1, 0, x] - 88*G[1, 1, 1, 0, 1, 1, x] + 
         44*G[1, 1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] - 
         (6989*Zeta[3])/12 + ((112*I)/3)*Pi*Zeta[3] + (9*Pi^2*Zeta[3])/2 - 
         ((14*I)/9)*Pi^3*Zeta[3] + (839*G[0, x]*Zeta[3])/3 - 
         (28*I)*Pi*G[0, x]*Zeta[3] - (356*Pi^2*G[0, x]*Zeta[3])/9 + 
         (277*G[1, x]*Zeta[3])/3 - ((63*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (650*Pi^2*G[1, x]*Zeta[3])/9 - 116*G[0, 0, x]*Zeta[3] + 
         ((112*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 43*G[0, 1, x]*Zeta[3] + 
         ((800*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 97*G[1, 0, x]*Zeta[3] + 
         ((1012*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 36*G[1, 1, x]*Zeta[3] - 
         (56*I)*Pi*G[1, 1, x]*Zeta[3] + (256*G[0, 0, 0, x]*Zeta[3])/3 + 
         (136*G[0, 0, 1, x]*Zeta[3])/3 + (376*G[0, 1, 0, x]*Zeta[3])/3 + 
         (152*G[0, 1, 1, x]*Zeta[3])/3 + (272*G[1, 0, 0, x]*Zeta[3])/3 - 
         108*G[1, 0, 1, x]*Zeta[3] + 164*G[1, 1, 0, x]*Zeta[3] + 
         (176*G[1, 1, 1, x]*Zeta[3])/3 + (1304*Zeta[3]^2)/9 - 9*Zeta[5] + 
         12*G[0, x]*Zeta[5] + 8*G[1, x]*Zeta[5]) + 
       RATIO[x]*((-911*Pi^2)/8 - (10*I)*Pi^3 + (317*Pi^4)/240 + 
         ((11*I)/18)*Pi^5 + (1321*Pi^6)/30240 + (2339*Pi^2*G[0, x])/24 + 
         ((107*I)/24)*Pi^3*G[0, x] - (257*Pi^4*G[0, x])/72 - 
         ((23*I)/12)*Pi^5*G[0, x] + (713*Pi^2*G[1, x])/12 - 
         ((139*I)/12)*Pi^3*G[1, x] - (481*Pi^4*G[1, x])/180 - 
         ((113*I)/60)*Pi^5*G[1, x] - (911*G[0, 0, x])/4 - 
         (20*I)*Pi*G[0, 0, x] - (955*Pi^2*G[0, 0, x])/24 + 
         ((205*I)/12)*Pi^3*G[0, 0, x] + (73*Pi^4*G[0, 0, x])/80 + 
         (911*G[0, 1, x])/4 + (20*I)*Pi*G[0, 1, x] - (403*Pi^2*G[0, 1, x])/
          12 - ((131*I)/12)*Pi^3*G[0, 1, x] + (1067*Pi^4*G[0, 1, x])/720 + 
         (911*G[1, 0, x])/4 + (20*I)*Pi*G[1, 0, x] - (299*Pi^2*G[1, 0, x])/
          6 + ((11*I)/12)*Pi^3*G[1, 0, x] - (19*Pi^4*G[1, 0, x])/48 - 
         (911*G[1, 1, x])/4 - (20*I)*Pi*G[1, 1, x] - (625*Pi^2*G[1, 1, x])/
          24 + ((95*I)/12)*Pi^3*G[1, 1, x] + (1213*Pi^4*G[1, 1, x])/720 + 
         (757*G[0, 0, 0, x])/2 + (27*Pi^2*G[0, 0, 0, x])/4 - 
         ((22*I)/3)*Pi^3*G[0, 0, 0, x] - 271*G[0, 0, 1, x] + 
         ((169*I)/2)*Pi*G[0, 0, 1, x] - (127*Pi^2*G[0, 0, 1, x])/12 - 
         ((47*I)/6)*Pi^3*G[0, 0, 1, x] - 271*G[0, 1, 0, x] - 
         (41*I)*Pi*G[0, 1, 0, x] + (53*Pi^2*G[0, 1, 0, x])/12 - 
         ((67*I)/6)*Pi^3*G[0, 1, 0, x] + (327*G[0, 1, 1, x])/2 - 
         ((87*I)/2)*Pi*G[0, 1, 1, x] + (137*Pi^2*G[0, 1, 1, x])/12 + 
         ((10*I)/3)*Pi^3*G[0, 1, 1, x] - (259*G[1, 0, 0, x])/4 - 
         ((57*I)/4)*Pi*G[1, 0, 0, x] + (97*Pi^2*G[1, 0, 0, x])/12 - 
         ((29*I)/3)*Pi^3*G[1, 0, 0, x] - (171*G[1, 0, 1, x])/4 - 
         ((281*I)/4)*Pi*G[1, 0, 1, x] + (89*Pi^2*G[1, 0, 1, x])/4 + 
         ((29*I)/6)*Pi^3*G[1, 0, 1, x] - (171*G[1, 1, 0, x])/4 + 
         ((221*I)/4)*Pi*G[1, 1, 0, x] + (109*Pi^2*G[1, 1, 0, x])/4 - 
         ((23*I)/6)*Pi^3*G[1, 1, 0, x] + (601*G[1, 1, 1, x])/4 + 
         ((117*I)/4)*Pi*G[1, 1, 1, x] + (47*Pi^2*G[1, 1, 1, x])/12 - 
         ((19*I)/3)*Pi^3*G[1, 1, 1, x] - 348*G[0, 0, 0, 0, x] + 
         (109*I)*Pi*G[0, 0, 0, 0, x] + (61*Pi^2*G[0, 0, 0, 0, x])/6 + 
         141*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (47*Pi^2*G[0, 0, 0, 1, x])/3 + 141*G[0, 0, 1, 0, x] - 
         (87*I)*Pi*G[0, 0, 1, 0, x] + (70*Pi^2*G[0, 0, 1, 0, x])/3 + 
         83*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*Pi^2*G[0, 0, 1, 1, x])/3 + 43*G[0, 1, 0, 0, x] - 
         (94*I)*Pi*G[0, 1, 0, 0, x] + (2*Pi^2*G[0, 1, 0, 0, x])/3 + 
         (111*G[0, 1, 0, 1, x])/2 - (37*I)*Pi*G[0, 1, 0, 1, x] + 
         (22*Pi^2*G[0, 1, 0, 1, x])/3 + (111*G[0, 1, 1, 0, x])/2 + 
         (86*I)*Pi*G[0, 1, 1, 0, x] - (43*Pi^2*G[0, 1, 1, 0, x])/3 - 
         171*G[0, 1, 1, 1, x] + (31*I)*Pi*G[0, 1, 1, 1, x] - 
         (33*Pi^2*G[0, 1, 1, 1, x])/2 - (129*G[1, 0, 0, 0, x])/2 - 
         (21*I)*Pi*G[1, 0, 0, 0, x] - (23*Pi^2*G[1, 0, 0, 0, x])/2 + 
         (393*G[1, 0, 0, 1, x])/4 - (46*I)*Pi*G[1, 0, 0, 1, x] - 
         (20*Pi^2*G[1, 0, 0, 1, x])/3 + (393*G[1, 0, 1, 0, x])/4 + 
         (9*I)*Pi*G[1, 0, 1, 0, x] - (22*Pi^2*G[1, 0, 1, 0, x])/3 - 
         149*G[1, 0, 1, 1, x] + (44*I)*Pi*G[1, 0, 1, 1, x] - 
         (64*Pi^2*G[1, 0, 1, 1, x])/3 + 71*G[1, 1, 0, 0, x] + 
         (36*I)*Pi*G[1, 1, 0, 0, x] - (55*Pi^2*G[1, 1, 0, 0, x])/3 + 
         (15*G[1, 1, 0, 1, x])/4 + (37*I)*Pi*G[1, 1, 0, 1, x] - 
         (46*Pi^2*G[1, 1, 0, 1, x])/3 + (15*G[1, 1, 1, 0, x])/4 - 
         (38*I)*Pi*G[1, 1, 1, 0, x] - (47*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (123*G[1, 1, 1, 1, x])/2 - (21*I)*Pi*G[1, 1, 1, 1, x] + 
         (19*Pi^2*G[1, 1, 1, 1, x])/6 + 303*G[0, 0, 0, 0, 0, x] - 
         (56*I)*Pi*G[0, 0, 0, 0, 0, x] - 21*G[0, 0, 0, 0, 1, x] + 
         (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 21*G[0, 0, 0, 1, 0, x] + 
         (38*I)*Pi*G[0, 0, 0, 1, 0, x] - 9*G[0, 0, 0, 1, 1, x] - 
         (24*I)*Pi*G[0, 0, 0, 1, 1, x] - 113*G[0, 0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 142*G[0, 1, 0, 0, 0, x] - 
         (6*I)*Pi*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         (54*I)*Pi*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 1, 0, 1, 0, x] - 47*G[0, 1, 0, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 0, 1, 1, x] + 65*G[0, 1, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, 0, x] - G[0, 1, 1, 0, 1, x] + 
         (58*I)*Pi*G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 99*G[0, 1, 1, 1, 1, x] - 
         (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 5*G[1, 0, 0, 0, 0, x] - 
         (28*I)*Pi*G[1, 0, 0, 0, 0, x] - 45*G[1, 0, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 45*G[1, 0, 0, 1, 0, x] + 
         (42*I)*Pi*G[1, 0, 0, 1, 0, x] - 41*G[1, 0, 0, 1, 1, x] - 
         12*G[1, 0, 1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         19*G[1, 0, 1, 0, 1, x] + (42*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         19*G[1, 0, 1, 1, 0, x] - (42*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         125*G[1, 0, 1, 1, 1, x] - (30*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         90*G[1, 1, 0, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         54*G[1, 1, 0, 0, 1, x] + (30*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         54*G[1, 1, 0, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         105*G[1, 1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         49*G[1, 1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         25*G[1, 1, 1, 0, 1, x] - (26*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         25*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         37*G[1, 1, 1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         76*G[0, 0, 0, 0, 0, 0, x] - 74*G[0, 0, 0, 0, 0, 1, x] - 
         74*G[0, 0, 0, 0, 1, 0, x] + 68*G[0, 0, 0, 0, 1, 1, x] + 
         20*G[0, 0, 0, 1, 0, 0, x] - 16*G[0, 0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 0, 1, 1, 0, x] + 28*G[0, 0, 0, 1, 1, 1, x] + 
         58*G[0, 0, 1, 0, 0, 0, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, 1, 0, x] + 42*G[0, 0, 1, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
         2*G[0, 1, 0, 0, 1, 0, x] - 40*G[0, 1, 0, 0, 1, 1, x] + 
         8*G[0, 1, 0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, 0, 1, x] + 
         30*G[0, 1, 0, 1, 1, 0, x] + 56*G[0, 1, 0, 1, 1, 1, x] - 
         32*G[0, 1, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, 1, x] + 
         24*G[0, 1, 1, 0, 1, 0, x] + 56*G[0, 1, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 1, 0, x] - 126*G[0, 1, 1, 1, 1, 1, x] - 
         106*G[1, 0, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 0, 1, x] + 
         12*G[1, 0, 0, 0, 1, 0, x] + 10*G[1, 0, 0, 0, 1, 1, x] + 
         48*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
         24*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
         14*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, 1, 0, x] + 26*G[1, 0, 1, 0, 1, 1, x] - 
         38*G[1, 0, 1, 1, 0, 0, x] + 28*G[1, 0, 1, 1, 0, 1, x] + 
         28*G[1, 0, 1, 1, 1, 0, x] - 114*G[1, 0, 1, 1, 1, 1, x] - 
         80*G[1, 1, 0, 0, 0, 0, x] + 50*G[1, 1, 0, 0, 0, 1, x] + 
         50*G[1, 1, 0, 0, 1, 0, x] + 24*G[1, 1, 0, 0, 1, 1, x] + 
         30*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
         24*G[1, 1, 0, 1, 1, 0, x] - 86*G[1, 1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 1, 0, 0, 0, x] + 32*G[1, 1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 1, 0, 1, 0, x] - 72*G[1, 1, 1, 0, 1, 1, x] + 
         42*G[1, 1, 1, 1, 0, 0, x] - 40*G[1, 1, 1, 1, 0, 1, x] - 
         40*G[1, 1, 1, 1, 1, 0, x] - 14*G[1, 1, 1, 1, 1, 1, x] - 
         (825*Zeta[3])/4 - ((609*I)/4)*Pi*Zeta[3] + 34*Pi^2*Zeta[3] - 
         (I/6)*Pi^3*Zeta[3] + 70*G[0, x]*Zeta[3] - (104*I)*Pi*G[0, x]*
          Zeta[3] - 27*Pi^2*G[0, x]*Zeta[3] + (221*G[1, x]*Zeta[3])/4 + 
         (36*I)*Pi*G[1, x]*Zeta[3] - (80*Pi^2*G[1, x]*Zeta[3])/3 - 
         (368*G[0, 0, x]*Zeta[3])/3 + ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         (329*G[0, 1, x]*Zeta[3])/3 + ((218*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (41*G[1, 0, x]*Zeta[3])/3 + ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         (71*G[1, 1, x]*Zeta[3])/3 - ((2*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (202*G[0, 0, 0, x]*Zeta[3])/3 - (62*G[0, 0, 1, x]*Zeta[3])/3 + 
         (58*G[0, 1, 0, x]*Zeta[3])/3 - (46*G[0, 1, 1, x]*Zeta[3])/3 + 
         (212*G[1, 0, 0, x]*Zeta[3])/3 - (146*G[1, 0, 1, x]*Zeta[3])/3 + 
         (202*G[1, 1, 0, x]*Zeta[3])/3 - (160*G[1, 1, 1, x]*Zeta[3])/3 - 
         (130*Zeta[3]^2)/3 - 182*Zeta[5] + (354*I)*Pi*Zeta[5] + 
         30*G[0, x]*Zeta[5] + 51*G[1, x]*Zeta[5])))/Nc^3 + 
   Nf*((-26/3 + ((40*I)/9)*Pi - (11*Pi^2)/9 + (34*G[0, x])/9 - 
       (4*I)*Pi*G[0, x] - (8*G[0, 0, x])/3)*Log[mu2/s]*RATIO[x^(-1)] + 
     (1/3 + (2*I)*Pi - (2*G[0, x])/3)*Log[mu2/s]^2*RATIO[x^(-1)] + 
     (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + RATIO[x^(-1)]*
      (-455/27 + ((56*I)/27)*Pi - (107*Pi^2)/54 + (290*G[0, x])/27 - 
       ((40*I)/9)*Pi*G[0, x] + (11*Pi^2*G[0, x])/9 - (74*G[0, 0, x])/9 + 
       (4*I)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + (20*G[0, 0, 0, x])/3 - 
       (4*G[1, 0, 0, x])/3 - (46*Zeta[3])/9) + 
     e*(((16*I)/9)*Pi - (2*Pi^2)/9 + (16*G[0, x])/9 - (2*G[0, 0, x])/3 + 
       (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + (32*G[0, 0, x])/9 - 
         ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-269/27 + ((50*I)/9)*Pi - (37*Pi^2)/18 + (41*G[0, x])/9 - 
         (6*I)*Pi*G[0, x] - (10*G[0, 0, x])/3)*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (1/3 + (2*I)*Pi - (8*G[0, x])/9)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]*
        (((2*I)/3)*Pi + (2*G[0, x])/3 + (((4*I)/3)*Pi*G[0, x] + 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
          (-3778/81 + ((224*I)/27)*Pi - (197*Pi^2)/54 - (I/3)*Pi^3 + 
           (254*G[0, x])/9 - ((100*I)/9)*Pi*G[0, x] + (34*Pi^2*G[0, x])/9 - 
           (182*G[0, 0, x])/9 + (12*I)*Pi*G[0, 0, x] - ((16*I)/3)*Pi*
            G[1, 0, x] + (56*G[0, 0, 0, x])/3 - (16*G[1, 0, 0, x])/3 - 
           (172*Zeta[3])/9)) + RATIO[x^(-1)]*(-37559/486 + ((328*I)/81)*Pi - 
         (46*Pi^2)/27 - ((10*I)/27)*Pi^3 - (53*Pi^4)/270 + 
         (4106*G[0, x])/81 - ((224*I)/27)*Pi*G[0, x] + (59*Pi^2*G[0, x])/18 + 
         (I/3)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - (986*G[0, 0, x])/27 + 
         ((100*I)/9)*Pi*G[0, 0, x] - (31*Pi^2*G[0, 0, x])/9 - 
         ((20*I)/3)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + (94*G[0, 0, 0, x])/
          3 - (12*I)*Pi*G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, x] - 
         (20*G[1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, x] - (92*G[0, 0, 0, 0, x])/3 + 
         (16*G[0, 1, 0, 0, x])/3 + (32*G[1, 0, 0, 0, x])/3 - 
         (4*G[1, 1, 0, 0, x])/3 - 10*Zeta[3] - (12*I)*Pi*Zeta[3] + 
         (64*G[0, x]*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/3)) + 
     e^2*(((236*I)/27)*Pi - (52*Pi^2)/27 - (I/6)*Pi^3 + (236*G[0, x])/27 + 
       ((16*I)/9)*Pi*G[0, x] - (5*Pi^2*G[0, x])/18 - (28*G[0, 0, x])/9 - 
       ((2*I)/3)*Pi*G[0, 0, x] + (2*G[0, 0, 0, x])/3 + 
       (-517/81 + ((110*I)/27)*Pi - (5*Pi^2)/3 + (79*G[0, x])/27 - 
         ((14*I)/3)*Pi*G[0, x] - (20*G[0, 0, x])/9)*Log[mu2/s]^3*
        RATIO[x^(-1)] + (31/108 + ((7*I)/6)*Pi - (11*G[0, x])/18)*
        Log[mu2/s]^4*RATIO[x^(-1)] + (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + 
       Log[mu2/s]^2*(I*Pi + G[0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-3974/81 + ((280*I)/27)*Pi - 
           (43*Pi^2)/12 - (I/2)*Pi^3 + (797*G[0, x])/27 - 
           ((110*I)/9)*Pi*G[0, x] + (9*Pi^2*G[0, x])/2 - 21*G[0, 0, x] + 
           (14*I)*Pi*G[0, 0, x] - ((20*I)/3)*Pi*G[1, 0, x] + 
           (62*G[0, 0, 0, x])/3 - (20*G[1, 0, 0, x])/3 - (226*Zeta[3])/9)) + 
       (2*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + 
         (8*Pi^4)/135 + ((424*I)/27)*Pi*G[0, x] - (98*Pi^2*G[0, x])/27 - 
         (I/9)*Pi^3*G[0, x] + (424*G[0, 0, x])/27 - ((82*I)/9)*Pi*
          G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
         (4*Pi^2*G[1, 0, x])/9 - (164*G[0, 0, 0, x])/9 + 
         (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
         (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
         12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/
          3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
       Log[mu2/s]*(((44*I)/9)*Pi - (7*Pi^2)/9 + (44*G[0, x])/9 + 
         ((2*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3 + RATIO[(1 - x)^(-1)]*
          (((-2*I)/9)*Pi^3 + ((82*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + 
           (82*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*
            G[1, 0, x] - 8*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 + 
           (4*Zeta[3])/3) + RATIO[x^(-1)]*(-43759/243 + ((1312*I)/81)*Pi - 
           (461*Pi^2)/162 - ((25*I)/27)*Pi^3 - (247*Pi^4)/540 + 
           (9260*G[0, x])/81 - ((560*I)/27)*Pi*G[0, x] + (337*Pi^2*G[0, x])/
            54 + I*Pi^3*G[0, x] + ((8*I)/9)*Pi^3*G[1, x] - 
           (718*G[0, 0, x])/9 + ((220*I)/9)*Pi*G[0, 0, x] - 
           8*Pi^2*G[0, 0, x] - ((40*I)/3)*Pi*G[1, 0, x] + 
           (16*Pi^2*G[1, 0, x])/3 + (598*G[0, 0, 0, x])/9 - 
           (28*I)*Pi*G[0, 0, 0, x] + ((40*I)/3)*Pi*G[0, 1, 0, x] - 
           (40*G[1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[1, 0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 1, 0, x] - (208*G[0, 0, 0, 0, x])/3 + 
           (40*G[0, 1, 0, 0, x])/3 + (80*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 - (302*Zeta[3])/27 - ((100*I)/3)*Pi*
            Zeta[3] + (152*G[0, x]*Zeta[3])/9 - (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[x^(-1)]*(-833023/2916 + ((1952*I)/243)*Pi + (2395*Pi^2)/972 - 
         ((56*I)/81)*Pi^3 - (1393*Pi^4)/6480 - ((67*I)/360)*Pi^5 + 
         (1693*G[0, x])/9 - ((1312*I)/81)*Pi*G[0, x] + (349*Pi^2*G[0, x])/
          162 + ((25*I)/27)*Pi^3*G[0, x] + (293*Pi^4*G[0, x])/1080 + 
         ((10*I)/9)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/18 - 
         (3524*G[0, 0, x])/27 + ((560*I)/27)*Pi*G[0, 0, x] - 
         (287*Pi^2*G[0, 0, x])/54 - I*Pi^3*G[0, 0, x] - 
         ((8*I)/9)*Pi^3*G[0, 1, x] - ((112*I)/9)*Pi*G[1, 0, x] + 
         (50*Pi^2*G[1, 0, x])/9 + ((4*I)/9)*Pi^3*G[1, 0, x] + 
         ((2*I)/9)*Pi^3*G[1, 1, x] + (2714*G[0, 0, 0, x])/27 - 
         ((220*I)/9)*Pi*G[0, 0, 0, x] + 7*Pi^2*G[0, 0, 0, x] + 
         ((40*I)/3)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/3 - 
         (112*G[1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[1, 0, 0, x] - 
         (44*Pi^2*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 1, 0, x] + 
         2*Pi^2*G[1, 1, 0, x] - (818*G[0, 0, 0, 0, x])/9 + 
         (28*I)*Pi*G[0, 0, 0, 0, x] - ((40*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (40*G[0, 1, 0, 0, x])/3 - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (80*G[1, 0, 0, 0, x])/3 - 
         ((40*I)/3)*Pi*G[1, 0, 0, 0, x] + ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (20*G[1, 1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + (292*G[0, 0, 0, 0, 0, x])/3 - 
         (40*G[0, 0, 1, 0, 0, x])/3 - (80*G[0, 1, 0, 0, 0, x])/3 + 
         (16*G[0, 1, 1, 0, 0, x])/3 - 40*G[1, 0, 0, 0, 0, x] + 
         (16*G[1, 0, 1, 0, 0, x])/3 + (32*G[1, 1, 0, 0, 0, x])/3 - 
         (4*G[1, 1, 1, 0, 0, x])/3 + (3587*Zeta[3])/81 - 
         ((820*I)/27)*Pi*Zeta[3] + (38*Pi^2*Zeta[3])/3 - 
         (518*G[0, x]*Zeta[3])/27 + ((100*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (20*G[1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, x]*Zeta[3] + 
         (148*G[0, 0, x]*Zeta[3])/9 + (16*G[0, 1, x]*Zeta[3])/3 + 
         (4*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 - 
         (286*Zeta[5])/5)) + ((-22*Pi^2)/9 - (32*G[0, x])/9 + 
       (8*Pi^2*G[0, x])/9 + (32*G[1, x])/9 + (4*Pi^2*G[1, x])/9 - 
       (28*G[0, 0, x])/9 + (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 - 
       (52*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
       (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (-47/9 + (2*I)*Pi + (8*G[0, x])/3 + 2*G[1, x])*Log[mu2/s]^2*
        RATIO[x^(-1)] - (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + 
       ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - (2*Pi^2*G[1, x])/9 + 
         (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - (32*G[1, 0, x])/9 + 
         (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - (4*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((-4*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 - 
         (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - 
         (8*G[1, 1, x])/3 + (-416/27 + ((40*I)/9)*Pi - Pi^2/9 + 
           (94*G[0, x])/9 - (4*I)*Pi*G[0, x] + (40*G[1, x])/9 - 
           (16*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x])*RATIO[x^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
       RATIO[x^(-1)]*(-1370/81 + ((56*I)/27)*Pi - (13*Pi^2)/54 + 
         (416*G[0, x])/27 - ((40*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 + 
         (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 - (94*G[0, 0, x])/9 + 
         (4*I)*Pi*G[0, 0, x] - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
         ((4*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
         (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 - (38*Zeta[3])/9) + 
       e*(((16*I)/9)*Pi - (191*Pi^2)/27 - (16*Pi^4)/135 - (376*G[0, x])/27 + 
         (115*Pi^2*G[0, x])/27 + (424*G[1, x])/27 + (95*Pi^2*G[1, x])/27 - 
         (92*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/9 + (320*G[0, 1, x])/27 - 
         (14*Pi^2*G[0, 1, x])/9 + (320*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/
          9 - (566*G[1, 1, x])/27 - (10*Pi^2*G[1, 1, x])/9 + 
         (148*G[0, 0, 0, x])/9 - (92*G[0, 0, 1, x])/9 - (92*G[0, 1, 0, x])/
          9 - (52*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/9 - 
         (40*G[1, 1, 0, x])/9 + (56*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 + 
         (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + (32*G[0, 0, x])/9 - 
           ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (-47/9 + (2*I)*Pi + (26*G[0, x])/9 + 
           2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
         (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]^2*
          (-2*Pi^2 - 2*G[0, x] + 2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
           4*G[1, 0, x] - 4*G[1, 1, x] + (-661/27 + ((50*I)/9)*Pi + Pi^2/18 + 
             (47*G[0, x])/3 - (6*I)*Pi*G[0, x] + (50*G[1, x])/9 - 
             (26*G[0, 0, x])/3 - 6*G[0, 1, x] - 6*G[1, 0, x])*RATIO[x^(-1)] + 
           (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
            RATIO[x]) - (52*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-16159/243 + ((328*I)/81)*Pi - (89*Pi^2)/162 - 
           ((10*I)/27)*Pi^3 - (11*Pi^4)/135 + (4972*G[0, x])/81 - 
           ((224*I)/27)*Pi*G[0, x] - (Pi^2*G[0, x])/54 + (I/3)*Pi^3*G[0, x] + 
           (328*G[1, x])/81 - (100*Pi^2*G[1, x])/27 + ((2*I)/9)*Pi^3*
            G[1, x] - (1322*G[0, 0, x])/27 + ((100*I)/9)*Pi*G[0, 0, x] + 
           (Pi^2*G[0, 0, x])/9 - (224*G[0, 1, x])/27 + 3*Pi^2*G[0, 1, x] - 
           (224*G[1, 0, x])/27 - ((20*I)/3)*Pi*G[1, 0, x] + 
           (13*Pi^2*G[1, 0, x])/3 + (4*Pi^2*G[1, 1, x])/3 + 
           (94*G[0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + 
           (100*G[0, 0, 1, x])/9 + (100*G[0, 1, 0, x])/9 + 
           ((16*I)/3)*Pi*G[0, 1, 0, x] - (20*G[1, 0, 0, x])/9 + 
           ((16*I)/3)*Pi*G[1, 0, 0, x] + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
           (20*G[1, 1, 1, x])/3 - (52*G[0, 0, 0, 0, x])/3 - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - (4*G[0, 1, 0, 0, x])/
            3 - (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
           (16*G[0, 1, 1, 1, x])/3 + (28*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
           (4*G[1, 1, 1, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 + (4*Zeta[3])/3 - 
           (12*I)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/9 - (44*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((164*Pi^2)/27 + (8*Pi^4)/135 - (86*Pi^2*G[0, x])/
            27 - (67*Pi^2*G[1, x])/27 + (328*G[0, 0, x])/27 + 
           (13*Pi^2*G[0, 0, x])/9 - (328*G[0, 1, x])/27 + (7*Pi^2*G[0, 1, x])/
            9 - (328*G[1, 0, x])/27 + (5*Pi^2*G[1, 0, x])/9 + 
           (328*G[1, 1, x])/27 + (5*Pi^2*G[1, 1, x])/9 - (140*G[0, 0, 0, x])/
            9 + (70*G[0, 0, 1, x])/9 + (70*G[0, 1, 0, x])/9 + 
           (38*G[1, 0, 0, x])/9 + (32*G[1, 0, 1, x])/9 + (32*G[1, 1, 0, x])/
            9 - (34*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - 
           (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 + 
           (4*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, 1, x])/3 - (4*G[1, 0, 1, 0, x])/3 - 
           (4*G[1, 1, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 + 
           (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]*(((2*I)/3)*Pi - (50*Pi^2)/9 - (76*G[0, x])/9 + 
           (28*Pi^2*G[0, x])/9 + (82*G[1, x])/9 + (20*Pi^2*G[1, x])/9 - 
           (56*G[0, 0, x])/9 + (92*G[0, 1, x])/9 + (92*G[1, 0, x])/9 - 
           (128*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
           8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
           (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 + 
           (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
           RATIO[x^(-1)]*(-4972/81 + ((224*I)/27)*Pi + Pi^2/54 - (I/3)*Pi^3 + 
             (1322*G[0, x])/27 - ((100*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 + 
             (224*G[1, x])/27 - 3*Pi^2*G[1, x] - (94*G[0, 0, x])/3 + 
             (12*I)*Pi*G[0, 0, x] - (100*G[0, 1, x])/9 - (100*G[1, 0, x])/9 - 
             ((16*I)/3)*Pi*G[1, 0, x] + (52*G[0, 0, 0, x])/3 + 
             12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + 
             (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
              3 - (20*Zeta[3])/9) - (8*Zeta[3])/3 + 
           RATIO[x]*((35*Pi^2)/9 - (14*Pi^2*G[0, x])/9 - (10*Pi^2*G[1, x])/
              9 + (70*G[0, 0, x])/9 - (70*G[0, 1, x])/9 - (70*G[1, 0, x])/9 + 
             (70*G[1, 1, x])/9 - 8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
             4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
             (4*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + (4*Zeta[3])/3))) + 
       e^2*(((236*I)/27)*Pi - (1786*Pi^2)/81 - (I/6)*Pi^3 - (101*Pi^4)/405 - 
         (3920*G[0, x])/81 + ((16*I)/9)*Pi*G[0, x] + (911*Pi^2*G[0, x])/81 + 
         (7*Pi^4*G[0, x])/45 + (4628*G[1, x])/81 + (1529*Pi^2*G[1, x])/162 + 
         (8*Pi^4*G[1, x])/45 - (112*G[0, 0, x])/81 - ((2*I)/3)*Pi*
          G[0, 0, x] - (76*Pi^2*G[0, 0, x])/9 + (2728*G[0, 1, x])/81 - 
         (161*Pi^2*G[0, 1, x])/27 + (2728*G[1, 0, x])/81 - 
         5*Pi^2*G[1, 0, x] - (5596*G[1, 1, x])/81 - (130*Pi^2*G[1, 1, x])/
          27 + (896*G[0, 0, 0, x])/27 + (56*Pi^2*G[0, 0, 0, x])/9 - 
         (712*G[0, 0, 1, x])/27 + (14*Pi^2*G[0, 0, 1, x])/3 - 
         (712*G[0, 1, 0, x])/27 + (34*Pi^2*G[0, 1, 0, x])/9 + 
         (20*Pi^2*G[0, 1, 1, x])/9 - (392*G[1, 0, 0, x])/27 + 
         (32*Pi^2*G[1, 0, 0, x])/9 - (320*G[1, 0, 1, x])/27 + 
         (14*Pi^2*G[1, 0, 1, x])/9 - (320*G[1, 1, 0, x])/27 + 
         (10*Pi^2*G[1, 1, 0, x])/9 + (526*G[1, 1, 1, x])/9 + 
         (20*Pi^2*G[1, 1, 1, x])/9 - 56*G[0, 0, 0, 0, x] + 
         (196*G[0, 0, 0, 1, x])/9 + (196*G[0, 0, 1, 0, x])/9 + 
         (104*G[0, 1, 0, 0, x])/9 + (92*G[0, 1, 0, 1, x])/9 + 
         (92*G[0, 1, 1, 0, x])/9 - (92*G[0, 1, 1, 1, x])/9 + 
         (4*G[1, 0, 0, 0, x])/3 + (92*G[1, 0, 0, 1, x])/9 + 
         (92*G[1, 0, 1, 0, x])/9 + (52*G[1, 1, 0, 0, x])/9 + 
         (40*G[1, 1, 0, 1, x])/9 + (40*G[1, 1, 1, 0, x])/9 - 
         (412*G[1, 1, 1, 1, x])/9 + (224*G[0, 0, 0, 0, 0, x])/3 - 
         (56*G[0, 0, 0, 0, 1, x])/3 - (56*G[0, 0, 0, 1, 0, x])/3 - 
         (32*G[0, 0, 1, 0, 0, x])/3 - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
         (8*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 0, 0, 1, x] - 
         8*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         (16*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 0, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 - 
         (8*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
         (8*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
         (88*G[1, 1, 1, 1, 1, x])/3 + (-113/36 + ((7*I)/6)*Pi + 
           (16*G[0, x])/9 + (7*G[1, x])/6)*Log[mu2/s]^4*RATIO[x^(-1)] - 
         (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + Log[mu2/s]^3*
          ((-14*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 - 
           (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - 
           (28*G[1, 1, x])/9 + (-541/27 + ((110*I)/27)*Pi + Pi^2/9 + 
             (113*G[0, x])/9 - ((14*I)/3)*Pi*G[0, x] + (110*G[1, x])/27 - 
             (64*G[0, 0, x])/9 - (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3)*
            RATIO[x^(-1)] + ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - 
             (14*G[0, 1, x])/9 - (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*
            RATIO[x]) - (452*Zeta[3])/27 + (98*Pi^2*Zeta[3])/9 + 
         (140*G[0, x]*Zeta[3])/9 + (16*G[1, x]*Zeta[3])/9 + 
         (176*G[0, 0, x]*Zeta[3])/9 - (224*G[0, 1, x]*Zeta[3])/9 - 
         (200*G[1, 0, x]*Zeta[3])/9 + (128*G[1, 1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + (8*Pi^4)/135 + 
           ((424*I)/27)*Pi*G[0, x] - (98*Pi^2*G[0, x])/27 - 
           (I/9)*Pi^3*G[0, x] + (424*G[0, 0, x])/27 - ((82*I)/9)*Pi*
            G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
           (4*Pi^2*G[1, 0, x])/9 - (164*G[0, 0, 0, x])/9 + 
           (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
           (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
           12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
         Log[mu2/s]^2*(I*Pi - (53*Pi^2)/9 - (82*G[0, x])/9 + 
           (34*Pi^2*G[0, x])/9 + (91*G[1, x])/9 + (26*Pi^2*G[1, x])/9 - 
           (56*G[0, 0, x])/9 + (98*G[0, 1, x])/9 + (98*G[1, 0, x])/9 - 
           (140*G[1, 1, x])/9 + (56*G[0, 0, 0, x])/3 - (28*G[0, 0, 1, x])/3 - 
           (28*G[0, 1, 0, x])/3 - (16*G[1, 0, 0, x])/3 - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 + 
           ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 
           4*Zeta[3] + RATIO[x]*((73*Pi^2)/18 - (17*Pi^2*G[0, x])/9 - 
             (13*Pi^2*G[1, x])/9 + (73*G[0, 0, x])/9 - (73*G[0, 1, x])/9 - 
             (73*G[1, 0, x])/9 + (73*G[1, 1, x])/9 - (28*G[0, 0, 0, x])/3 + 
             (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 + (8*G[1, 0, 0, x])/
              3 + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 + 
             2*Zeta[3]) + RATIO[x^(-1)]*(-6416/81 + ((280*I)/27)*Pi + 
             (13*Pi^2)/36 - (I/2)*Pi^3 + (541*G[0, x])/9 - ((110*I)/9)*Pi*
              G[0, x] - (Pi^2*G[0, x])/3 + (280*G[1, x])/27 - 
             (23*Pi^2*G[1, x])/6 - (113*G[0, 0, x])/3 + (14*I)*Pi*
              G[0, 0, x] - (110*G[0, 1, x])/9 - (110*G[1, 0, x])/9 - 
             ((20*I)/3)*Pi*G[1, 0, x] + (64*G[0, 0, 0, x])/3 + 
             14*G[0, 0, 1, x] + 14*G[0, 1, 0, x] + (2*G[1, 0, 0, x])/3 + 
             (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/
              3 + (22*Zeta[3])/9)) + Log[mu2/s]*(((44*I)/9)*Pi - 
           (427*Pi^2)/27 - (29*Pi^4)/135 - (824*G[0, x])/27 + 
           ((2*I)/3)*Pi*G[0, x] + (251*Pi^2*G[0, x])/27 + (956*G[1, x])/27 + 
           (205*Pi^2*G[1, x])/27 - (202*G[0, 0, x])/27 - (62*Pi^2*G[0, 0, x])/
            9 + (712*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/3 + 
           (712*G[1, 0, x])/27 - (34*Pi^2*G[1, 0, x])/9 - (1258*G[1, 1, x])/
            27 - (10*Pi^2*G[1, 1, x])/3 + (308*G[0, 0, 0, x])/9 - 
           (196*G[0, 0, 1, x])/9 - (196*G[0, 1, 0, x])/9 - 
           (104*G[1, 0, 0, x])/9 - (92*G[1, 0, 1, x])/9 - (92*G[1, 1, 0, x])/
            9 + (124*G[1, 1, 1, x])/3 - 56*G[0, 0, 0, 0, x] + 
           (56*G[0, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 1, 0, 0, x])/3 + 8*G[0, 1, 0, 1, x] + 
           8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/3 + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + (16*G[1, 1, 0, 0, x])/
            3 + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
           (88*G[1, 1, 1, 1, x])/3 - (116*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/
            3 + 8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
             ((82*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + (82*G[0, 0, x])/
              9 - (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
             8*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3) + 
           RATIO[x^(-1)]*(-45638/243 + ((1312*I)/81)*Pi + (11*Pi^2)/162 - 
             ((25*I)/27)*Pi^3 - (41*Pi^4)/540 + (12832*G[0, x])/81 - 
             ((560*I)/27)*Pi*G[0, x] - (13*Pi^2*G[0, x])/18 + 
             I*Pi^3*G[0, x] + (1312*G[1, x])/81 - (205*Pi^2*G[1, x])/27 + 
             ((8*I)/9)*Pi^3*G[1, x] - (1082*G[0, 0, x])/9 + 
             ((220*I)/9)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
             (560*G[0, 1, x])/27 + (23*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/
              27 - ((40*I)/3)*Pi*G[1, 0, x] + (35*Pi^2*G[1, 0, x])/3 + 
             4*Pi^2*G[1, 1, x] + (226*G[0, 0, 0, x])/3 - 
             (28*I)*Pi*G[0, 0, 0, x] + (220*G[0, 0, 1, x])/9 + 
             (220*G[0, 1, 0, x])/9 + ((40*I)/3)*Pi*G[0, 1, 0, x] - 
             (20*G[1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[1, 0, 0, x] + 
             (40*G[1, 0, 1, x])/3 + (40*G[1, 1, 0, x])/3 - ((16*I)/3)*Pi*
              G[1, 1, 0, x] - (40*G[1, 1, 1, x])/3 - (128*G[0, 0, 0, 0, x])/
              3 - 28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] - 
             (4*G[0, 1, 0, 0, x])/3 - (40*G[0, 1, 0, 1, x])/3 - 
             (40*G[0, 1, 1, 0, x])/3 + (40*G[0, 1, 1, 1, x])/3 + 
             (76*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 - 
             (40*G[1, 0, 1, 0, x])/3 - (40*G[1, 1, 0, 0, x])/3 - 
             (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
             (56*G[1, 1, 1, 1, x])/3 + (50*Zeta[3])/3 - ((100*I)/3)*Pi*
              Zeta[3] - (44*G[0, x]*Zeta[3])/9 - 44*G[1, x]*Zeta[3]) + 
           RATIO[x]*((355*Pi^2)/27 + (29*Pi^4)/270 - (181*Pi^2*G[0, x])/27 - 
             (143*Pi^2*G[1, x])/27 + (710*G[0, 0, x])/27 + 
             (31*Pi^2*G[0, 0, x])/9 - (710*G[0, 1, x])/27 + 
             (7*Pi^2*G[0, 1, x])/3 - (710*G[1, 0, x])/27 + 
             (17*Pi^2*G[1, 0, x])/9 + (710*G[1, 1, x])/27 + 
             (5*Pi^2*G[1, 1, x])/3 - (292*G[0, 0, 0, x])/9 + 
             (146*G[0, 0, 1, x])/9 + (146*G[0, 1, 0, x])/9 + 
             (76*G[1, 0, 0, x])/9 + (70*G[1, 0, 1, x])/9 + (70*G[1, 1, 0, x])/
              9 - 24*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 
             (28*G[0, 0, 0, 1, x])/3 - (28*G[0, 0, 1, 0, x])/3 - 
             (16*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
             4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - (4*G[1, 0, 0, 0, x])/
              3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
             (8*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
             (4*G[1, 1, 1, 0, x])/3 + (44*G[1, 1, 1, 1, x])/3 + 
             (70*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3 - 4*G[1, x]*Zeta[3])) + 
         RATIO[x^(-1)]*(-300751/1458 + ((1952*I)/243)*Pi - (1913*Pi^2)/972 - 
           ((56*I)/81)*Pi^3 - (121*Pi^4)/2160 - ((67*I)/360)*Pi^5 + 
           (45638*G[0, x])/243 - ((1312*I)/81)*Pi*G[0, x] - 
           (11*Pi^2*G[0, x])/162 + ((25*I)/27)*Pi^3*G[0, x] + 
           (41*Pi^4*G[0, x])/540 + (1952*G[1, x])/243 - (560*Pi^2*G[1, x])/
            81 + ((10*I)/9)*Pi^3*G[1, x] - (227*Pi^4*G[1, x])/360 - 
           (12832*G[0, 0, x])/81 + ((560*I)/27)*Pi*G[0, 0, x] + 
           (13*Pi^2*G[0, 0, x])/18 - I*Pi^3*G[0, 0, x] - (1312*G[0, 1, x])/
            81 + (205*Pi^2*G[0, 1, x])/27 - ((8*I)/9)*Pi^3*G[0, 1, x] - 
           (1312*G[1, 0, x])/81 - ((112*I)/9)*Pi*G[1, 0, x] + 
           (325*Pi^2*G[1, 0, x])/27 + ((4*I)/9)*Pi^3*G[1, 0, x] + 
           (40*Pi^2*G[1, 1, x])/9 + ((2*I)/9)*Pi^3*G[1, 1, x] + 
           (1082*G[0, 0, 0, x])/9 - ((220*I)/9)*Pi*G[0, 0, 0, x] - 
           (2*Pi^2*G[0, 0, 0, x])/3 + (560*G[0, 0, 1, x])/27 - 
           (23*Pi^2*G[0, 0, 1, x])/3 + (560*G[0, 1, 0, x])/27 + 
           ((40*I)/3)*Pi*G[0, 1, 0, x] - (35*Pi^2*G[0, 1, 0, x])/3 - 
           4*Pi^2*G[0, 1, 1, x] - (112*G[1, 0, 0, x])/27 + 
           ((40*I)/3)*Pi*G[1, 0, 0, x] - (97*Pi^2*G[1, 0, 0, x])/9 + 
           (112*G[1, 0, 1, x])/9 - (28*Pi^2*G[1, 0, 1, x])/9 + 
           (112*G[1, 1, 0, x])/9 - ((20*I)/3)*Pi*G[1, 1, 0, x] - 
           (4*Pi^2*G[1, 1, 0, x])/9 - (112*G[1, 1, 1, x])/9 - 
           (20*Pi^2*G[1, 1, 1, x])/9 - (226*G[0, 0, 0, 0, x])/3 + 
           (28*I)*Pi*G[0, 0, 0, 0, x] - (220*G[0, 0, 0, 1, x])/9 - 
           (220*G[0, 0, 1, 0, x])/9 - ((40*I)/3)*Pi*G[0, 0, 1, 0, x] + 
           (20*G[0, 1, 0, 0, x])/9 - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
           ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/3 + 
           (260*G[1, 0, 0, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, 0, 0, x] - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 + 
           ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - (40*G[1, 1, 0, 0, x])/3 + 
           ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - (20*G[1, 1, 0, 1, x])/3 - 
           (20*G[1, 1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
           20*G[1, 1, 1, 1, x] + (128*G[0, 0, 0, 0, 0, x])/3 + 
           28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] + 
           (4*G[0, 0, 1, 0, 0, x])/3 + (40*G[0, 0, 1, 0, 1, x])/3 + 
           (40*G[0, 0, 1, 1, 0, x])/3 - (40*G[0, 0, 1, 1, 1, x])/3 - 
           (76*G[0, 1, 0, 0, 0, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
           (40*G[0, 1, 0, 1, 0, x])/3 + (40*G[0, 1, 1, 0, 0, x])/3 + 
           (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
           (56*G[0, 1, 1, 1, 1, x])/3 - 52*G[1, 0, 0, 0, 0, x] + 
           (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
           (40*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 1, x])/3 + 
           (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
           (40*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
           (16*G[1, 1, 0, 1, 0, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
           (4*G[1, 1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 1, 0, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/3 - ((820*I)/27)*Pi*
            Zeta[3] + (8*Pi^2*Zeta[3])/9 - (50*G[0, x]*Zeta[3])/3 + 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (1180*G[1, x]*Zeta[3])/27 - 
           (4*I)*Pi*G[1, x]*Zeta[3] + (44*G[0, 0, x]*Zeta[3])/9 + 
           44*G[0, 1, x]*Zeta[3] + 36*G[1, 0, x]*Zeta[3] + 
           4*G[1, 1, x]*Zeta[3] - (302*Zeta[5])/15) - (8*Zeta[5])/3 + 
         RATIO[x]*((1678*Pi^2)/81 + (64*Pi^4)/405 - (874*Pi^2*G[0, x])/81 - 
           (7*Pi^4*G[0, x])/90 - (683*Pi^2*G[1, x])/81 - (4*Pi^4*G[1, x])/
            45 + (3356*G[0, 0, x])/81 + (109*Pi^2*G[0, 0, x])/18 - 
           (3356*G[0, 1, x])/81 + (245*Pi^2*G[0, 1, x])/54 - 
           (3356*G[1, 0, x])/81 + (23*Pi^2*G[1, 0, x])/6 + 
           (3356*G[1, 1, x])/81 + (175*Pi^2*G[1, 1, x])/54 - 
           (1420*G[0, 0, 0, x])/27 - (28*Pi^2*G[0, 0, 0, x])/9 + 
           (710*G[0, 0, 1, x])/27 - (7*Pi^2*G[0, 0, 1, x])/3 + 
           (710*G[0, 1, 0, x])/27 - (17*Pi^2*G[0, 1, 0, x])/9 - 
           (10*Pi^2*G[0, 1, 1, x])/9 + (382*G[1, 0, 0, x])/27 - 
           (16*Pi^2*G[1, 0, 0, x])/9 + (328*G[1, 0, 1, x])/27 - 
           (7*Pi^2*G[1, 0, 1, x])/9 + (328*G[1, 1, 0, x])/27 - 
           (5*Pi^2*G[1, 1, 0, x])/9 - (346*G[1, 1, 1, x])/9 - 
           (10*Pi^2*G[1, 1, 1, x])/9 + (146*G[0, 0, 0, 0, x])/3 - 
           (146*G[0, 0, 0, 1, x])/9 - (146*G[0, 0, 1, 0, x])/9 - 
           (76*G[0, 1, 0, 0, x])/9 - (70*G[0, 1, 0, 1, x])/9 - 
           (70*G[0, 1, 1, 0, x])/9 + (70*G[0, 1, 1, 1, x])/9 - 
           (2*G[1, 0, 0, 0, x])/3 - (70*G[1, 0, 0, 1, x])/9 - 
           (70*G[1, 0, 1, 0, x])/9 - (38*G[1, 1, 0, 0, x])/9 - 
           (32*G[1, 1, 0, 1, x])/9 - (32*G[1, 1, 1, 0, x])/9 + 
           (248*G[1, 1, 1, 1, x])/9 - (112*G[0, 0, 0, 0, 0, x])/3 + 
           (28*G[0, 0, 0, 0, 1, x])/3 + (28*G[0, 0, 0, 1, 0, x])/3 + 
           (16*G[0, 0, 1, 0, 0, x])/3 + 4*G[0, 0, 1, 0, 1, x] + 
           4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
           (4*G[0, 1, 0, 0, 0, x])/3 + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + (8*G[0, 1, 1, 0, 0, x])/3 + 
           (4*G[0, 1, 1, 0, 1, x])/3 + (4*G[0, 1, 1, 1, 0, x])/3 - 
           (16*G[0, 1, 1, 1, 1, x])/3 - (8*G[1, 0, 0, 0, 0, x])/3 + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           (8*G[1, 0, 1, 0, 0, x])/3 + (4*G[1, 0, 1, 0, 1, x])/3 + 
           (4*G[1, 0, 1, 1, 0, x])/3 - (4*G[1, 0, 1, 1, 1, x])/3 + 
           (4*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, 1, x])/3 + 
           (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 - 
           (44*G[1, 1, 1, 1, 1, x])/3 + (328*Zeta[3])/27 - 
           (49*Pi^2*Zeta[3])/9 - (32*G[0, x]*Zeta[3])/9 - 
           (70*G[1, x]*Zeta[3])/9 - (88*G[0, 0, x]*Zeta[3])/9 + 
           (112*G[0, 1, x]*Zeta[3])/9 + (100*G[1, 0, x]*Zeta[3])/9 - 
           (64*G[1, 1, x]*Zeta[3])/9 + (4*Zeta[5])/3)))/Nc^2) + 
   ((148*Pi^2)/9 - (6*I)*Pi^3 - Pi^4/10 + (128*G[0, x])/9 - 
     (14*I)*Pi*G[0, x] - (79*Pi^2*G[0, x])/18 + (4*I)*Pi^3*G[0, x] - 
     (128*G[1, x])/9 + (14*I)*Pi*G[1, x] - (53*Pi^2*G[1, x])/18 + 
     (4*I)*Pi^3*G[1, x] + (76*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] + 
     (11*Pi^2*G[0, 0, x])/3 - (241*G[0, 1, x])/9 + (12*I)*Pi*G[0, 1, x] - 
     (11*Pi^2*G[0, 1, x])/3 - (241*G[1, 0, x])/9 + (12*I)*Pi*G[1, 0, x] - 
     (5*Pi^2*G[1, 0, x])/3 + (406*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] + 
     (11*Pi^2*G[1, 1, x])/3 - (112*G[0, 0, 0, x])/3 + 
     (8*I)*Pi*G[0, 0, 0, x] + (62*G[0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, x] + 
     (62*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
     (8*I)*Pi*G[0, 1, 1, x] + (80*G[1, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, x] - 
     8*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, x] - (38*G[1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, x] + 
     24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
     12*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] + 12*G[0, 1, 1, 1, x] + 
     4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
     8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
     4*G[1, 1, 1, 1, x] + ((-16*I)*Pi*G[0, x] - 16*G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + (-10/9 + 2*G[0, x] + 2*G[1, x])*Log[mu2/s]^3*
      RATIO[x^(-1)] - Log[mu2/s]^4*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(-Pi^2 - G[0, x] + G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x] + (151/18 - (11*I)*Pi - 5*Pi^2 - 
         (8*G[0, x])/3 + (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x])*
        RATIO[x^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
         G[1, 1, x])*RATIO[x]) + Log[mu2/s]*((13*Pi^2)/3 - (4*I)*Pi^3 + 
       (13*G[0, x])/3 - (4*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - (13*G[1, x])/3 + 
       (4*I)*Pi*G[1, x] + (14*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 
       (20*G[0, 1, x])/3 + (8*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, x] + (26*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 
       4*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
       4*G[1, 1, 0, x] + ((-13*Pi^2)/6 + (2*I)*Pi^3 + Pi^2*G[0, x] - 
         (13*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + (13*G[0, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, x] + (13*G[1, 0, x])/3 - (4*I)*Pi*G[1, 0, x] - 
         (13*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] + 
       RATIO[x^(-1)]*(1574/27 - ((304*I)/9)*Pi + (47*Pi^2)/18 - 
         ((4*I)/3)*Pi^3 - (295*G[0, x])/9 + (22*I)*Pi*G[0, x] + 
         (31*Pi^2*G[0, x])/3 - (160*G[1, x])/9 - (5*Pi^2*G[1, x])/3 + 
         (52*G[0, 0, x])/3 - (24*I)*Pi*G[0, 0, x] + 10*G[0, 1, x] - 
         (12*I)*Pi*G[0, 1, x] + 10*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
         12*G[1, 0, 0, x] - 2*Zeta[3])) - 12*Zeta[3] - (16*I)*Pi*Zeta[3] + 
     16*G[1, x]*Zeta[3] + RATIO[x]*((-127*Pi^2)/9 + (3*I)*Pi^3 + Pi^4/20 + 
       (83*Pi^2*G[0, x])/18 - (2*I)*Pi^3*G[0, x] + (14*Pi^2*G[1, x])/9 - 
       (2*I)*Pi^3*G[1, x] - (254*G[0, 0, x])/9 + (6*I)*Pi*G[0, 0, x] - 
       (11*Pi^2*G[0, 0, x])/6 + (254*G[0, 1, x])/9 - (6*I)*Pi*G[0, 1, x] + 
       (11*Pi^2*G[0, 1, x])/6 + (254*G[1, 0, x])/9 - (6*I)*Pi*G[1, 0, x] + 
       (5*Pi^2*G[1, 0, x])/6 - (254*G[1, 1, x])/9 + (6*I)*Pi*G[1, 1, x] - 
       (11*Pi^2*G[1, 1, x])/6 + (77*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, x] - (46*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] - (46*G[0, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
       (40*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
       (22*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
       8*G[0, 1, 0, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] - 
       2*Zeta[3] + (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(30659/324 - ((404*I)/27)*Pi + (833*Pi^2)/108 + 
       (4*I)*Pi^3 - (41*Pi^4)/180 - (1574*G[0, x])/27 + 
       ((304*I)/9)*Pi*G[0, x] - (47*Pi^2*G[0, x])/18 + 
       ((4*I)/3)*Pi^3*G[0, x] - (404*G[1, x])/27 - (2*I)*Pi*G[1, x] + 
       (8*Pi^2*G[1, x])/3 - ((14*I)/3)*Pi^3*G[1, x] + (439*G[0, 0, x])/9 - 
       (22*I)*Pi*G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 - 
       (Pi^2*G[0, 1, x])/3 + (160*G[1, 0, x])/9 + ((4*I)/3)*Pi*G[1, 0, x] + 
       (29*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 
       (10*Pi^2*G[1, 1, x])/3 - (88*G[0, 0, 0, x])/3 + 
       (36*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 
       10*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - (22*G[1, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 0, 0, x] - (4*G[1, 0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, x] - (4*G[1, 1, 0, x])/3 + 
       (4*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, x] + 16*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 
       (205*Zeta[3])/9 + (14*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
       2*G[1, x]*Zeta[3]) + e*(((-118*I)/9)*Pi + (16309*Pi^2)/216 - 
       ((151*I)/12)*Pi^3 - (313*Pi^4)/270 - ((121*I)/45)*Pi^5 + 
       (1378*G[0, x])/27 - ((401*I)/4)*Pi*G[0, x] - (3289*Pi^2*G[0, x])/108 + 
       (21*I)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/45 - (1732*G[1, x])/27 + 
       ((419*I)/4)*Pi*G[1, x] - (1831*Pi^2*G[1, x])/54 + 
       ((13*I)/3)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/90 + (116*G[0, 0, x])/27 + 
       (15*I)*Pi*G[0, 0, x] + (457*Pi^2*G[0, 0, x])/18 - 
       ((22*I)/3)*Pi^3*G[0, 0, x] - (14669*G[0, 1, x])/108 + 
       (67*I)*Pi*G[0, 1, x] + (91*Pi^2*G[0, 1, x])/18 - 
       (10*I)*Pi^3*G[0, 1, x] - (14669*G[1, 0, x])/108 - 
       ((33*I)/2)*Pi*G[1, 0, x] + (89*Pi^2*G[1, 0, x])/18 - 
       ((62*I)/3)*Pi^3*G[1, 0, x] + (7439*G[1, 1, x])/27 - 
       (64*I)*Pi*G[1, 1, x] + (149*Pi^2*G[1, 1, x])/18 - 
       (2*I)*Pi^3*G[1, 1, x] - (826*G[0, 0, 0, x])/9 + 
       (56*I)*Pi*G[0, 0, 0, x] - (11*Pi^2*G[0, 0, 0, x])/3 + 
       (827*G[0, 0, 1, x])/9 + (4*I)*Pi*G[0, 0, 1, x] + 
       (35*Pi^2*G[0, 0, 1, x])/3 + (827*G[0, 1, 0, x])/9 - 
       (68*I)*Pi*G[0, 1, 0, x] + (25*Pi^2*G[0, 1, 0, x])/3 + 
       29*G[0, 1, 1, x] - (19*Pi^2*G[0, 1, 1, x])/3 + 
       (605*G[1, 0, 0, x])/18 - (8*I)*Pi*G[1, 0, 0, x] - 
       16*Pi^2*G[1, 0, 0, x] + (34*G[1, 0, 1, x])/9 - 
       (44*I)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] + 
       (34*G[1, 1, 0, x])/9 + (12*I)*Pi*G[1, 1, 0, x] - 
       (2*Pi^2*G[1, 1, 0, x])/3 - (500*G[1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, x] - (28*Pi^2*G[1, 1, 1, x])/3 + 
       200*G[0, 0, 0, 0, x] - (32*I)*Pi*G[0, 0, 0, 0, x] - 
       52*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] - 
       52*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
       2*G[0, 0, 1, 1, x] - (280*G[0, 1, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (86*G[0, 1, 0, 1, x])/3 + 
       (64*I)*Pi*G[0, 1, 0, 1, x] - (86*G[0, 1, 1, 0, x])/3 + 
       (110*G[0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, 1, x] - 
       (92*G[1, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 0, 0, x] - 
       (104*G[1, 0, 0, 1, x])/3 - (104*G[1, 0, 1, 0, x])/3 + 
       (64*I)*Pi*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
       (8*I)*Pi*G[1, 0, 1, 1, x] - (32*G[1, 1, 0, 0, x])/3 + 
       34*G[1, 1, 0, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, x] + 
       34*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
       (170*G[1, 1, 1, 1, x])/3 - (32*I)*Pi*G[1, 1, 1, 1, x] - 
       112*G[0, 0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, 1, x] + 
       48*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
       8*G[0, 1, 0, 1, 0, x] + 60*G[0, 1, 0, 1, 1, x] + 
       16*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
       12*G[0, 1, 1, 1, 0, x] - 60*G[0, 1, 1, 1, 1, x] - 
       64*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
       16*G[1, 0, 0, 1, 0, x] + 64*G[1, 0, 1, 0, 0, x] + 
       16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] - 
       32*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] + 
       20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
       16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
       24*G[1, 1, 1, 1, 1, x] + (-37/36 + (5*G[0, x])/3 + (5*G[1, x])/3)*
        Log[mu2/s]^4*RATIO[x^(-1)] - (2*Log[mu2/s]^5*RATIO[x^(-1)])/3 + 
       Log[mu2/s]^3*((-4*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 - 
         (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - 
         (8*G[1, 1, x])/3 + (67/18 - (11*I)*Pi - (40*Pi^2)/9 - 
           (17*G[0, x])/9 + (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] - 
           (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3)*RATIO[x^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) - 
       (709*Zeta[3])/18 - (100*I)*Pi*Zeta[3] - (145*Pi^2*Zeta[3])/3 - 
       (112*G[0, x]*Zeta[3])/3 + (128*I)*Pi*G[0, x]*Zeta[3] + 
       (152*G[1, x]*Zeta[3])/3 + (64*I)*Pi*G[1, x]*Zeta[3] - 
       (32*G[0, 0, x]*Zeta[3])/3 - (160*G[0, 1, x]*Zeta[3])/3 + 
       (140*G[1, 0, x]*Zeta[3])/3 - (176*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*(((11*I)/3)*Pi^3 + (11*Pi^4)/15 - 
         ((596*I)/9)*Pi*G[0, x] + (133*Pi^2*G[0, x])/9 - 
         ((8*I)/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         (596*G[0, 0, x])/9 + ((172*I)/3)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
         (6*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] - (28*I)*Pi*G[1, 0, x] - 
         2*Pi^2*G[1, 0, x] + (308*G[0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         28*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         20*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 22*Zeta[3] + 
         (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(6*Pi^2 - (6*I)*Pi^3 + 5*G[0, x] - (6*I)*Pi*G[0, x] - 
         2*Pi^2*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
         7*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 9*G[0, 1, x] + 
         (12*I)*Pi*G[0, 1, x] - 9*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
         11*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 14*G[0, 0, 0, x] + 
         10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
         12*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] - 2*Zeta[3] + RATIO[x]*(-3*Pi^2 + (3*I)*Pi^3 + 
           Pi^2*G[0, x] - (Pi^2*G[1, x])/2 - 6*G[0, 0, x] + 
           (6*I)*Pi*G[0, 0, x] + 6*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 
           6*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] + 
           (6*I)*Pi*G[1, 1, x] + 7*G[0, 0, 0, x] - 5*G[0, 0, 1, x] - 
           5*G[0, 1, 0, x] + 3*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(3497/54 - ((389*I)/9)*Pi + (151*Pi^2)/36 - 
           ((7*I)/3)*Pi^3 - (211*G[0, x])/6 + (33*I)*Pi*G[0, x] + 
           14*Pi^2*G[0, x] - (173*G[1, x])/9 - 4*Pi^2*G[1, x] + 
           (71*G[0, 0, x])/3 - (36*I)*Pi*G[0, 0, x] + 15*G[0, 1, x] - 
           (18*I)*Pi*G[0, 1, x] + 15*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 
           20*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 
           18*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] + (28*Zeta[3])/3)) + 
       Log[mu2/s]*(((-11*I)/3)*Pi + (577*Pi^2)/18 - (14*I)*Pi^3 - Pi^4/5 + 
         (563*G[0, x])/18 - (29*I)*Pi*G[0, x] - (127*Pi^2*G[0, x])/9 + 
         (12*I)*Pi^3*G[0, x] - (629*G[1, x])/18 + (35*I)*Pi*G[1, x] - 
         (92*Pi^2*G[1, x])/9 + (12*I)*Pi^3*G[1, x] + (134*G[0, 0, x])/9 - 
         (24*I)*Pi*G[0, 0, x] + (34*Pi^2*G[0, 0, x])/3 - (485*G[0, 1, x])/9 + 
         (28*I)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/3 - (485*G[1, 0, x])/9 + 
         (28*I)*Pi*G[1, 0, x] - (4*Pi^2*G[1, 0, x])/3 + (890*G[1, 1, x])/9 - 
         (32*I)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/3 - 92*G[0, 0, 0, x] + 
         (32*I)*Pi*G[0, 0, 0, x] + 54*G[0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, x] + 54*G[0, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + (172*G[1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] - (34*G[1, 0, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 1, x] - (34*G[1, 1, 0, x])/3 - 
         (24*I)*Pi*G[1, 1, 0, x] - (128*G[1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 
         20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
         40*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         32*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
         16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
         (((-118*I)/3)*Pi*G[0, x] - 6*Pi^2*G[0, x] - (118*G[0, 0, x])/3 + 
           (14*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           12*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - (46*Zeta[3])/3 - 
         (40*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 32*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(43331/162 - ((1832*I)/27)*Pi + (1531*Pi^2)/108 + 
           ((59*I)/6)*Pi^3 + (49*Pi^4)/90 - (4361*G[0, x])/27 + 
           ((778*I)/9)*Pi*G[0, x] - (133*Pi^2*G[0, x])/18 + 
           ((11*I)/3)*Pi^3*G[0, x] - (968*G[1, x])/27 - (4*I)*Pi*G[1, x] + 
           (21*Pi^2*G[1, x])/2 - ((43*I)/3)*Pi^3*G[1, x] + 
           (355*G[0, 0, x])/3 - (66*I)*Pi*G[0, 0, x] - (88*Pi^2*G[0, 0, x])/
            3 + (346*G[0, 1, x])/9 - Pi^2*G[0, 1, x] + (346*G[1, 0, x])/9 + 
           ((52*I)/3)*Pi*G[1, 0, x] + 31*Pi^2*G[1, 0, x] - 4*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 - 
           (250*G[0, 0, 0, x])/3 + (108*I)*Pi*G[0, 0, 0, x] - 
           30*G[0, 0, 1, x] + (36*I)*Pi*G[0, 0, 1, x] - 30*G[0, 1, 0, x] + 
           (20*I)*Pi*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - 
           (56*I)*Pi*G[1, 0, 0, x] - (34*G[1, 0, 1, x])/3 + 
           (20*I)*Pi*G[1, 0, 1, x] - (34*G[1, 1, 0, x])/3 + 
           (8*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] + 
           68*G[0, 0, 0, 1, x] + 68*G[0, 0, 1, 0, x] + 40*G[0, 1, 0, 0, x] + 
           12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
           24*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
           4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - (412*Zeta[3])/9 + 
           (24*I)*Pi*Zeta[3] - (28*G[0, x]*Zeta[3])/3 - (52*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((-1055*Pi^2)/36 + (7*I)*Pi^3 + Pi^4/10 + 
           (107*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] + (95*Pi^2*G[1, x])/18 - 
           (6*I)*Pi^3*G[1, x] - (1055*G[0, 0, x])/18 + (14*I)*Pi*G[0, 0, x] - 
           (17*Pi^2*G[0, 0, x])/3 + (1055*G[0, 1, x])/18 - 
           (14*I)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/3 + (1055*G[1, 0, x])/
            18 - (14*I)*Pi*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/3 - 
           (1055*G[1, 1, x])/18 + (14*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/
            3 + 63*G[0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, x] - 
           37*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 37*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 0, x] + 11*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - (86*G[1, 0, 0, x])/3 - 
           (8*I)*Pi*G[1, 0, 0, x] + (8*G[1, 0, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, 1, x] + (8*G[1, 1, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
           10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           20*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           16*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
           8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (25*Zeta[3])/3 + (20*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           16*G[1, x]*Zeta[3])) + RATIO[x]*((-16975*Pi^2)/216 + 
         ((91*I)/8)*Pi^3 + (1231*Pi^4)/540 + ((121*I)/90)*Pi^5 + 
         (7981*Pi^2*G[0, x])/216 - ((38*I)/3)*Pi^3*G[0, x] - 
         (11*Pi^4*G[0, x])/90 + (5663*Pi^2*G[1, x])/216 - 
         ((7*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/180 - 
         (16975*G[0, 0, x])/108 + ((91*I)/4)*Pi*G[0, 0, x] - 
         (203*Pi^2*G[0, 0, x])/18 + ((11*I)/3)*Pi^3*G[0, 0, x] + 
         (16975*G[0, 1, x])/108 - ((91*I)/4)*Pi*G[0, 1, x] - 
         (46*Pi^2*G[0, 1, x])/9 + (5*I)*Pi^3*G[0, 1, x] + 
         (16975*G[1, 0, x])/108 - ((91*I)/4)*Pi*G[1, 0, x] - 
         (83*Pi^2*G[1, 0, x])/9 + ((31*I)/3)*Pi^3*G[1, 0, x] - 
         (16975*G[1, 1, x])/108 + ((91*I)/4)*Pi*G[1, 1, x] - 
         (103*Pi^2*G[1, 1, x])/18 + I*Pi^3*G[1, 1, x] + (3181*G[0, 0, 0, x])/
          18 - (56*I)*Pi*G[0, 0, 0, x] + (11*Pi^2*G[0, 0, 0, x])/6 - 
         (3433*G[0, 0, 1, x])/36 + (18*I)*Pi*G[0, 0, 1, x] - 
         (35*Pi^2*G[0, 0, 1, x])/6 - (3433*G[0, 1, 0, x])/36 + 
         (46*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/6 + 
         14*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] + (19*Pi^2*G[0, 1, 1, x])/
          6 - (907*G[1, 0, 0, x])/18 + (26*I)*Pi*G[1, 0, 0, x] + 
         8*Pi^2*G[1, 0, 0, x] - (1115*G[1, 0, 1, x])/36 + 
         (12*I)*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - (1115*G[1, 1, 0, x])/
          36 - (16*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/3 + 
         (337*G[1, 1, 1, x])/3 - (22*I)*Pi*G[1, 1, 1, x] + 
         (14*Pi^2*G[1, 1, 1, x])/3 - 162*G[0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, x] + 43*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 43*G[0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
         (206*G[0, 1, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (43*G[0, 1, 0, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, x] + 
         (43*G[0, 1, 1, 0, x])/3 - (100*G[0, 1, 1, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 1, 1, x] + (112*G[1, 0, 0, 0, x])/3 + 
         (20*I)*Pi*G[1, 0, 0, 0, x] + (52*G[1, 0, 0, 1, x])/3 + 
         (52*G[1, 0, 1, 0, x])/3 - (32*I)*Pi*G[1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (20*G[1, 1, 0, 0, x])/3 - 12*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (100*G[1, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         14*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         30*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
         30*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] - 10*G[1, 1, 0, 0, 1, x] - 
         10*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (1619*Zeta[3])/36 + 
         (48*I)*Pi*Zeta[3] + (145*Pi^2*Zeta[3])/6 + 27*G[0, x]*Zeta[3] - 
         (64*I)*Pi*G[0, x]*Zeta[3] - (86*G[1, x]*Zeta[3])/3 - 
         (32*I)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/3 + 
         (80*G[0, 1, x]*Zeta[3])/3 - (70*G[1, 0, x]*Zeta[3])/3 + 
         (88*G[1, 1, x]*Zeta[3])/3 - 34*Zeta[5]) + 68*Zeta[5] + 
       RATIO[x^(-1)]*(792047/1944 - ((2428*I)/81)*Pi + (2183*Pi^2)/162 + 
         ((328*I)/27)*Pi^3 - (397*Pi^4)/540 + ((74*I)/45)*Pi^5 - 
         (43331*G[0, x])/162 + ((1832*I)/27)*Pi*G[0, x] - 
         (1387*Pi^2*G[0, x])/108 - ((59*I)/6)*Pi^3*G[0, x] - 
         (103*Pi^4*G[0, x])/180 - (2428*G[1, x])/81 - ((203*I)/4)*Pi*
          G[1, x] + (3803*Pi^2*G[1, x])/216 - ((197*I)/36)*Pi^3*G[1, x] - 
         (901*Pi^4*G[1, x])/180 + (5225*G[0, 0, x])/27 - 
         ((778*I)/9)*Pi*G[0, 0, x] + (115*Pi^2*G[0, 0, x])/18 - 
         ((8*I)/3)*Pi^3*G[0, 0, x] + (968*G[0, 1, x])/27 - 
         ((31*I)/2)*Pi*G[0, 1, x] - (21*Pi^2*G[0, 1, x])/2 + 
         (15*I)*Pi^3*G[0, 1, x] + (968*G[1, 0, x])/27 + 
         ((461*I)/12)*Pi*G[1, 0, x] - (205*Pi^2*G[1, 0, x])/12 + 
         (31*I)*Pi^3*G[1, 0, x] - (203*G[1, 1, x])/4 + 
         ((71*I)/4)*Pi*G[1, 1, x] - (28*Pi^2*G[1, 1, x])/3 + 
         ((14*I)/3)*Pi^3*G[1, 1, x] - (499*G[0, 0, 0, x])/3 + 
         (66*I)*Pi*G[0, 0, 0, x] + (92*Pi^2*G[0, 0, 0, x])/3 - 
         (346*G[0, 0, 1, x])/9 + 10*Pi^2*G[0, 0, 1, x] - 
         (346*G[0, 1, 0, x])/9 - ((52*I)/3)*Pi*G[0, 1, 0, x] - 
         18*Pi^2*G[0, 1, 0, x] - (31*G[0, 1, 1, x])/2 - 
         (12*I)*Pi*G[0, 1, 1, x] + (32*Pi^2*G[0, 1, 1, x])/3 + 
         (134*G[1, 0, 0, x])/9 - ((178*I)/3)*Pi*G[1, 0, 0, x] - 
         (13*Pi^2*G[1, 0, 0, x])/3 - (179*G[1, 0, 1, x])/12 + 
         (36*I)*Pi*G[1, 0, 1, x] - (61*Pi^2*G[1, 0, 1, x])/3 - 
         (179*G[1, 1, 0, x])/12 + ((125*I)/6)*Pi*G[1, 1, 0, x] + 
         15*Pi^2*G[1, 1, 0, x] + (110*G[1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, x] + (37*Pi^2*G[1, 1, 1, x])/3 + 
         (358*G[0, 0, 0, 0, x])/3 - (144*I)*Pi*G[0, 0, 0, 0, x] + 
         30*G[0, 0, 0, 1, x] - (36*I)*Pi*G[0, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, x] + 
         (4*G[0, 1, 0, 0, x])/3 + (72*I)*Pi*G[0, 1, 0, 0, x] + 
         (34*G[0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 1, 0, 1, x] + 
         (34*G[0, 1, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (70*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] - 
         (298*G[1, 0, 0, 0, x])/3 + (84*I)*Pi*G[1, 0, 0, 0, x] + 
         (124*G[1, 0, 0, 1, x])/3 + (24*I)*Pi*G[1, 0, 0, 1, x] + 
         (124*G[1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] + 
         (221*G[1, 1, 0, 0, x])/6 + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (14*G[1, 1, 0, 1, x])/3 - (40*I)*Pi*G[1, 1, 0, 1, x] - 
         (14*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (128*G[1, 1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] - 104*G[0, 0, 0, 0, 1, x] - 
         104*G[0, 0, 0, 1, 0, x] - 44*G[0, 0, 1, 0, 0, x] - 
         28*G[0, 0, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 0, x] + 
         28*G[0, 0, 1, 1, 1, x] + 52*G[0, 1, 0, 0, 0, x] - 
         20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
         28*G[0, 1, 1, 1, 1, x] + 76*G[1, 0, 0, 0, 0, x] + 
         32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         20*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
         24*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] - (542*Zeta[3])/3 + 
         (114*I)*Pi*Zeta[3] + (667*Pi^2*Zeta[3])/18 + (412*G[0, x]*Zeta[3])/
          9 - (60*I)*Pi*G[0, x]*Zeta[3] + (241*G[1, x]*Zeta[3])/6 - 
         (180*I)*Pi*G[1, x]*Zeta[3] - (80*G[0, 1, x]*Zeta[3])/3 - 
         (176*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 121*Zeta[5])) + 
     e^2*(((-1772*I)/27)*Pi + (237017*Pi^2)/648 - ((77*I)/8)*Pi^3 - 
       (2707*Pi^4)/6480 - ((223*I)/30)*Pi^5 - (667*Pi^6)/3024 + 
       (13754*G[0, x])/81 - ((21181*I)/36)*Pi*G[0, x] - 
       (64531*Pi^2*G[0, x])/648 + (36*I)*Pi^3*G[0, x] - 
       (1543*Pi^4*G[0, x])/720 + ((308*I)/45)*Pi^5*G[0, x] - 
       (19070*G[1, x])/81 + ((2361*I)/4)*Pi*G[1, x] - 
       (69643*Pi^2*G[1, x])/324 + ((229*I)/4)*Pi^3*G[1, x] + 
       (1009*Pi^4*G[1, x])/240 + ((319*I)/45)*Pi^5*G[1, x] - 
       (1595*G[0, 0, x])/81 + ((2477*I)/12)*Pi*G[0, 0, x] + 
       (1391*Pi^2*G[0, 0, x])/18 - ((118*I)/3)*Pi^3*G[0, 0, x] - 
       (1207*Pi^4*G[0, 0, x])/360 - (219157*G[0, 1, x])/324 + 
       (340*I)*Pi*G[0, 1, x] + (101*Pi^2*G[0, 1, x])/108 + 
       ((47*I)/3)*Pi^3*G[0, 1, x] - (343*Pi^4*G[0, 1, x])/120 - 
       (219157*G[1, 0, x])/324 - ((429*I)/2)*Pi*G[1, 0, x] + 
       (587*Pi^2*G[1, 0, x])/12 - ((89*I)/3)*Pi^3*G[1, 0, x] + 
       (1891*Pi^4*G[1, 0, x])/360 + (228089*G[1, 1, x])/162 - 
       ((1253*I)/4)*Pi*G[1, 1, x] + (5923*Pi^2*G[1, 1, x])/108 - 
       ((86*I)/3)*Pi^3*G[1, 1, x] - (159*Pi^4*G[1, 1, x])/40 - 
       (5546*G[0, 0, 0, x])/27 - (31*I)*Pi*G[0, 0, 0, x] - 
       (1039*Pi^2*G[0, 0, 0, x])/18 + ((40*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (43747*G[0, 0, 1, x])/108 + (49*I)*Pi*G[0, 0, 1, x] - 
       48*Pi^2*G[0, 0, 1, x] + (30*I)*Pi^3*G[0, 0, 1, x] + 
       (43747*G[0, 1, 0, x])/108 + (I/2)*Pi*G[0, 1, 0, x] + 
       (17*Pi^2*G[0, 1, 0, x])/9 + ((122*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (829*G[0, 1, 1, x])/4 - (47*I)*Pi*G[0, 1, 1, x] - 
       (203*Pi^2*G[0, 1, 1, x])/9 - (4*I)*Pi^3*G[0, 1, 1, x] - 
       (6373*G[1, 0, 0, x])/108 + (254*I)*Pi*G[1, 0, 0, x] - 
       (371*Pi^2*G[1, 0, 0, x])/9 + ((104*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (12617*G[1, 0, 1, x])/108 - (164*I)*Pi*G[1, 0, 1, x] + 
       (67*Pi^2*G[1, 0, 1, x])/9 - (14*I)*Pi^3*G[1, 0, 1, x] + 
       (12617*G[1, 1, 0, x])/108 - (260*I)*Pi*G[1, 1, 0, x] - 
       (217*Pi^2*G[1, 1, 0, x])/9 + ((82*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (17933*G[1, 1, 1, x])/18 + (194*I)*Pi*G[1, 1, 1, x] - 
       (289*Pi^2*G[1, 1, 1, x])/18 + (24*I)*Pi^3*G[1, 1, 1, x] + 
       350*G[0, 0, 0, 0, x] - (180*I)*Pi*G[0, 0, 0, 0, x] - 
       (43*Pi^2*G[0, 0, 0, 0, x])/3 - (1711*G[0, 0, 0, 1, x])/9 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] - 26*Pi^2*G[0, 0, 0, 1, x] - 
       (1711*G[0, 0, 1, 0, x])/9 + (216*I)*Pi*G[0, 0, 1, 0, x] - 
       (104*Pi^2*G[0, 0, 1, 0, x])/3 + 43*G[0, 0, 1, 1, x] - 
       (32*I)*Pi*G[0, 0, 1, 1, x] - (20*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (1543*G[0, 1, 0, 0, x])/18 + (164*I)*Pi*G[0, 1, 0, 0, x] + 
       14*Pi^2*G[0, 1, 0, 0, x] - (989*G[0, 1, 0, 1, x])/9 + 
       (108*I)*Pi*G[0, 1, 0, 1, x] - (158*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (989*G[0, 1, 1, 0, x])/9 - (212*I)*Pi*G[0, 1, 1, 0, x] + 
       2*Pi^2*G[0, 1, 1, 0, x] + (107*G[0, 1, 1, 1, x])/9 - 
       (52*I)*Pi*G[0, 1, 1, 1, x] + (73*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (836*G[1, 0, 0, 0, x])/3 - (20*I)*Pi*G[1, 0, 0, 0, x] + 
       (131*Pi^2*G[1, 0, 0, 0, x])/3 - (899*G[1, 0, 0, 1, x])/9 - 
       (20*I)*Pi*G[1, 0, 0, 1, x] + 23*Pi^2*G[1, 0, 0, 1, x] - 
       (899*G[1, 0, 1, 0, x])/9 + (36*I)*Pi*G[1, 0, 1, 0, x] - 
       (67*Pi^2*G[1, 0, 1, 0, x])/3 - 69*G[1, 0, 1, 1, x] + 
       (36*I)*Pi*G[1, 0, 1, 1, x] + (70*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (2998*G[1, 1, 0, 0, x])/9 - (112*I)*Pi*G[1, 1, 0, 0, x] + 
       (104*Pi^2*G[1, 1, 0, 0, x])/3 + (614*G[1, 1, 0, 1, x])/9 + 
       (96*I)*Pi*G[1, 1, 0, 1, x] + (35*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (614*G[1, 1, 1, 0, x])/9 + (116*I)*Pi*G[1, 1, 1, 0, x] + 
       29*Pi^2*G[1, 1, 1, 0, x] + (4249*G[1, 1, 1, 1, x])/9 - 
       (140*I)*Pi*G[1, 1, 1, 1, x] + 17*Pi^2*G[1, 1, 1, 1, x] - 
       (2072*G[0, 0, 0, 0, 0, x])/3 + (88*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (230*G[0, 0, 0, 0, 1, x])/3 - (88*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (230*G[0, 0, 0, 1, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       38*G[0, 0, 0, 1, 1, x] + (80*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (776*G[0, 0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       76*G[0, 0, 1, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       76*G[0, 0, 1, 1, 0, x] - (48*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       112*G[0, 0, 1, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (686*G[0, 1, 0, 0, 0, x])/3 + (72*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       126*G[0, 1, 0, 0, 1, x] + (192*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       126*G[0, 1, 0, 1, 0, x] - (136*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       50*G[0, 1, 0, 1, 1, x] - (120*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (488*G[0, 1, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (56*G[0, 1, 1, 0, 1, x])/3 - (200*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (56*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (476*G[0, 1, 1, 1, 1, x])/3 + (128*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (220*G[1, 0, 0, 0, 0, x])/3 + (128*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       106*G[1, 0, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       106*G[1, 0, 0, 1, 0, x] - (200*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       44*G[1, 0, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (196*G[1, 0, 1, 0, 0, x])/3 - (120*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (158*G[1, 0, 1, 0, 1, x])/3 - (136*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (158*G[1, 0, 1, 1, 0, x])/3 + (192*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (80*G[1, 0, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (364*G[1, 1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (104*G[1, 1, 0, 0, 1, x])/3 - (48*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (104*G[1, 1, 0, 1, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (464*G[1, 1, 1, 0, 0, x])/3 + (80*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       104*G[1, 1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       104*G[1, 1, 1, 1, 0, x] - (88*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (526*G[1, 1, 1, 1, 1, x])/3 + (88*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       336*G[0, 0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 0, 1, x] + 
       36*G[0, 0, 0, 0, 1, 0, x] - 140*G[0, 0, 0, 0, 1, 1, x] - 
       112*G[0, 0, 0, 1, 0, 0, x] + 72*G[0, 0, 0, 1, 0, 1, x] + 
       72*G[0, 0, 0, 1, 1, 0, x] - 16*G[0, 0, 0, 1, 1, 1, x] - 
       116*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
       28*G[0, 0, 1, 0, 1, 0, x] - 60*G[0, 0, 1, 0, 1, 1, x] - 
       72*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, 1, x] + 
       40*G[0, 1, 0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 0, 1, x] - 
       12*G[0, 1, 0, 0, 1, 0, x] + 176*G[0, 1, 0, 0, 1, 1, x] - 
       128*G[0, 1, 0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, 0, 1, x] - 
       36*G[0, 1, 0, 1, 1, 0, x] - 200*G[0, 1, 0, 1, 1, 1, x] - 
       16*G[0, 1, 1, 0, 0, 0, x] - 8*G[0, 1, 1, 0, 0, 1, x] - 
       8*G[0, 1, 1, 0, 1, 0, x] - 168*G[0, 1, 1, 0, 1, 1, x] + 
       56*G[0, 1, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 1, 0, x] + 
       204*G[0, 1, 1, 1, 1, 1, x] + 284*G[1, 0, 0, 0, 0, 0, x] - 
       12*G[1, 0, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 0, 1, 0, x] - 
       200*G[1, 0, 0, 1, 0, 0, x] - 44*G[1, 0, 0, 1, 0, 1, x] - 
       44*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 0, 1, 1, 1, x] - 
       152*G[1, 0, 1, 0, 0, 0, x] - 104*G[1, 0, 1, 0, 0, 1, x] - 
       104*G[1, 0, 1, 0, 1, 0, x] - 68*G[1, 0, 1, 0, 1, 1, x] + 
       168*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 1, 0, x] + 160*G[1, 0, 1, 1, 1, 1, x] + 
       88*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
       72*G[1, 1, 0, 0, 1, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] - 
       24*G[1, 1, 0, 1, 0, 0, x] - 56*G[1, 1, 0, 1, 0, 1, x] - 
       56*G[1, 1, 0, 1, 1, 0, x] + 108*G[1, 1, 0, 1, 1, 1, x] + 
       124*G[1, 1, 1, 0, 0, 0, x] - 36*G[1, 1, 1, 0, 0, 1, x] - 
       36*G[1, 1, 1, 0, 1, 0, x] + 56*G[1, 1, 1, 0, 1, 1, x] - 
       88*G[1, 1, 1, 1, 0, 0, x] + 44*G[1, 1, 1, 1, 0, 1, x] + 
       44*G[1, 1, 1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, 1, 1, x] + 
       (-49/90 + (5*G[0, x])/6 + (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[x^(-1)] - 
       (5*Log[mu2/s]^6*RATIO[x^(-1)])/18 + Log[mu2/s]^4*
        ((-11*Pi^2)/12 - (11*G[0, x])/12 + (11*G[1, x])/12 - 
         (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 - 
         (11*G[1, 1, x])/6 + (61/72 - ((77*I)/12)*Pi - (43*Pi^2)/18 - 
           (7*G[0, x])/9 + ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + 
           ((7*I)/2)*Pi*G[1, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3)*
          RATIO[x^(-1)] + ((11*Pi^2)/24 + (11*G[0, 0, x])/12 - 
           (11*G[0, 1, x])/12 - (11*G[1, 0, x])/12 + (11*G[1, 1, x])/12)*
          RATIO[x]) - (1954*Zeta[3])/27 + ((13*I)/2)*Pi*Zeta[3] - 
       (767*Pi^2*Zeta[3])/9 - (10*I)*Pi^3*Zeta[3] + (2819*G[0, x]*Zeta[3])/
        18 + ((1252*I)/3)*Pi*G[0, x]*Zeta[3] + (160*Pi^2*G[0, x]*Zeta[3])/3 - 
       (1048*G[1, x]*Zeta[3])/9 + ((248*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (205*Pi^2*G[1, x]*Zeta[3])/3 + (1582*G[0, 0, x]*Zeta[3])/9 - 
       ((592*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (1786*G[0, 1, x]*Zeta[3])/9 - 
       ((632*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (548*G[1, 0, x]*Zeta[3])/9 - 
       ((1136*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (530*G[1, 1, x]*Zeta[3])/9 - 
       ((232*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (748*G[0, 0, 0, x]*Zeta[3])/3 - 
       (196*G[0, 0, 1, x]*Zeta[3])/3 - (304*G[0, 1, 0, x]*Zeta[3])/3 + 
       (532*G[0, 1, 1, x]*Zeta[3])/3 - (764*G[1, 0, 0, x]*Zeta[3])/3 + 
       (920*G[1, 0, 1, x]*Zeta[3])/3 - (232*G[1, 1, 0, x]*Zeta[3])/3 + 
       (124*G[1, 1, 1, x]*Zeta[3])/3 + (496*Zeta[3]^2)/3 + 
       Log[mu2/s]^3*((79*Pi^2)/18 - ((14*I)/3)*Pi^3 + (55*G[0, x])/18 - 
         ((14*I)/3)*Pi*G[0, x] - Pi^2*G[0, x] - (55*G[1, x])/18 + 
         ((14*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + (49*G[0, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 0, x] - (58*G[0, 1, x])/9 + 
         ((28*I)/3)*Pi*G[0, 1, x] - (58*G[1, 0, x])/9 + 
         ((28*I)/3)*Pi*G[1, 0, x] + (67*G[1, 1, x])/9 - 
         ((28*I)/3)*Pi*G[1, 1, x] - (26*G[0, 0, 0, x])/3 + 
         (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 - (14*G[0, 1, 1, x])/3 + 
         (28*G[1, 0, 0, x])/3 - (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 
         (16*G[1, 1, 1, x])/3 - (8*Zeta[3])/3 + 
         RATIO[x]*((-79*Pi^2)/36 + ((7*I)/3)*Pi^3 + (Pi^2*G[0, x])/2 - 
           (2*Pi^2*G[1, x])/3 - (79*G[0, 0, x])/18 + ((14*I)/3)*Pi*
            G[0, 0, x] + (79*G[0, 1, x])/18 - ((14*I)/3)*Pi*G[0, 1, x] + 
           (79*G[1, 0, x])/18 - ((14*I)/3)*Pi*G[1, 0, x] - 
           (79*G[1, 1, x])/18 + ((14*I)/3)*Pi*G[1, 1, x] + 
           (13*G[0, 0, 0, x])/3 - (10*G[0, 0, 1, x])/3 - (10*G[0, 1, 0, x])/
            3 + (7*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + 
           (11*G[1, 0, 1, x])/3 + (11*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/
            3 + (4*Zeta[3])/3) + RATIO[x^(-1)]*(2213/54 - ((863*I)/27)*Pi + 
           (61*Pi^2)/18 - ((17*I)/9)*Pi^3 - (397*G[0, x])/18 + 
           ((77*I)/3)*Pi*G[0, x] + (61*Pi^2*G[0, x])/6 - (359*G[1, x])/27 - 
           (23*Pi^2*G[1, x])/6 + (154*G[0, 0, x])/9 - (28*I)*Pi*G[0, 0, x] + 
           (35*G[0, 1, x])/3 - (14*I)*Pi*G[0, 1, x] + (35*G[1, 0, x])/3 - 
           (14*I)*Pi*G[1, 0, x] - (50*G[0, 0, 0, x])/3 - (34*G[0, 0, 1, x])/
            3 - (34*G[0, 1, 0, x])/3 - 14*G[1, 0, 0, x] + (8*G[1, 0, 1, x])/
            3 + (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
           (124*Zeta[3])/9)) + Log[mu2/s]^2*(((-11*I)/2)*Pi + 
         (1103*Pi^2)/36 - (15*I)*Pi^3 - (11*Pi^4)/60 + (1069*G[0, x])/36 - 
         ((59*I)/2)*Pi*G[0, x] - (583*Pi^2*G[0, x])/36 + 
         (14*I)*Pi^3*G[0, x] - (1267*G[1, x])/36 + ((77*I)/2)*Pi*G[1, x] - 
         (431*Pi^2*G[1, x])/36 + (14*I)*Pi^3*G[1, x] + (241*G[0, 0, x])/18 - 
         (24*I)*Pi*G[0, 0, x] + (25*Pi^2*G[0, 0, x])/2 - 
         (937*G[0, 1, x])/18 + (30*I)*Pi*G[0, 1, x] - (11*Pi^2*G[0, 1, x])/
          2 - (937*G[1, 0, x])/18 + (30*I)*Pi*G[1, 0, x] - 
         (3*Pi^2*G[1, 0, x])/2 + (1795*G[1, 1, x])/18 - 
         (36*I)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/2 - 
         (299*G[0, 0, 0, x])/3 + (40*I)*Pi*G[0, 0, 0, x] + 
         (178*G[0, 0, 1, x])/3 - (28*I)*Pi*G[0, 0, 1, x] + 
         (178*G[0, 1, 0, x])/3 - (28*I)*Pi*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + (178*G[1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 1, x] - 10*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (145*G[1, 1, 1, x])/3 + 
         (40*I)*Pi*G[1, 1, 1, x] + 90*G[0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] - 
         18*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
         22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 
         ((-43*I)*Pi*G[0, x] - 9*Pi^2*G[0, x] - 43*G[0, 0, x] + 
           (21*I)*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] + 
           18*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           3*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] - 
         (44*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(45451/162 - ((2344*I)/27)*Pi + (1015*Pi^2)/72 + 
           ((43*I)/4)*Pi^3 + (139*Pi^4)/120 - (3077*G[0, x])/18 + 
           ((863*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/3 + 
           ((25*I)/6)*Pi^3*G[0, x] - (1048*G[1, x])/27 - (4*I)*Pi*G[1, x] + 
           (157*Pi^2*G[1, x])/12 - ((101*I)/6)*Pi^3*G[1, x] + 
           (733*G[0, 0, x])/6 - (77*I)*Pi*G[0, 0, x] - (97*Pi^2*G[0, 0, x])/
            3 + (359*G[0, 1, x])/9 + (359*G[1, 0, x])/9 + 
           ((74*I)/3)*Pi*G[1, 0, x] + 38*Pi^2*G[1, 0, x] - 4*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 - 
           (280*G[0, 0, 0, x])/3 + (126*I)*Pi*G[0, 0, 0, x] - 
           35*G[0, 0, 1, x] + (42*I)*Pi*G[0, 0, 1, x] - 35*G[0, 1, 0, x] + 
           (22*I)*Pi*G[0, 1, 0, x] + (16*G[1, 0, 0, x])/3 - 
           (68*I)*Pi*G[1, 0, 0, x] - (47*G[1, 0, 1, x])/3 + 
           (22*I)*Pi*G[1, 0, 1, x] - (47*G[1, 1, 0, x])/3 + 
           (8*I)*Pi*G[1, 1, 0, x] + (83*G[1, 1, 1, x])/3 - 
           (20*I)*Pi*G[1, 1, 1, x] + 100*G[0, 0, 0, 0, x] + 
           76*G[0, 0, 0, 1, x] + 76*G[0, 0, 1, 0, x] + 44*G[0, 1, 0, 0, x] + 
           12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
           30*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           10*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
           8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (364*Zeta[3])/9 + 
           (22*I)*Pi*Zeta[3] - (68*G[0, x]*Zeta[3])/3 - (92*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((-2095*Pi^2)/72 + ((15*I)/2)*Pi^3 + 
           (11*Pi^4)/120 + (467*Pi^2*G[0, x])/36 - (7*I)*Pi^3*G[0, x] + 
           (55*Pi^2*G[1, x])/9 - (7*I)*Pi^3*G[1, x] - (2095*G[0, 0, x])/36 + 
           (15*I)*Pi*G[0, 0, x] - (25*Pi^2*G[0, 0, x])/4 + 
           (2095*G[0, 1, x])/36 - (15*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/
            4 + (2095*G[1, 0, x])/36 - (15*I)*Pi*G[1, 0, x] + 
           (3*Pi^2*G[1, 0, x])/4 - (2095*G[1, 1, x])/36 + 
           (15*I)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/4 + 
           (407*G[0, 0, 0, x])/6 - (20*I)*Pi*G[0, 0, 0, x] - 
           (119*G[0, 0, 1, x])/3 + (14*I)*Pi*G[0, 0, 1, x] - 
           (119*G[0, 1, 0, x])/3 + (14*I)*Pi*G[0, 1, 0, x] + 
           (23*G[0, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, x] - 
           (89*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] + 
           (3*G[1, 0, 1, x])/2 + (14*I)*Pi*G[1, 0, 1, x] + 
           (3*G[1, 1, 0, x])/2 + (14*I)*Pi*G[1, 1, 0, x] + 
           (80*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] - 
           45*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] + 22*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 17*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
           9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
           14*G[1, 1, 0, 0, x] - 11*G[1, 1, 0, 1, x] - 11*G[1, 1, 1, 0, x] - 
           G[1, 1, 1, 1, x] - 10*Zeta[3] + (22*I)*Pi*Zeta[3] + 
           2*G[0, x]*Zeta[3] - 17*G[1, x]*Zeta[3])) + (404*Zeta[5])/3 - 
       (1384*I)*Pi*Zeta[5] - 132*G[0, x]*Zeta[5] - 12*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((751*I)/108)*Pi^3 - (2429*Pi^4)/540 + 
         ((161*I)/90)*Pi^5 - ((5917*I)/27)*Pi*G[0, x] + (6131*Pi^2*G[0, x])/
          108 - ((55*I)/18)*Pi^3*G[0, x] + (112*Pi^4*G[0, x])/45 + 
         ((32*I)/3)*Pi^3*G[1, x] + (41*Pi^4*G[1, x])/30 - 
         (5917*G[0, 0, x])/27 + ((1957*I)/9)*Pi*G[0, 0, x] - 
         (923*Pi^2*G[0, 0, x])/18 + (I/2)*Pi^3*G[0, 0, x] - 
         (40*I)*Pi*G[0, 1, x] - (13*Pi^2*G[0, 1, x])/3 + 
         ((31*I)/6)*Pi^3*G[0, 1, x] - ((1471*I)/18)*Pi*G[1, 0, x] + 
         (196*Pi^2*G[1, 0, x])/9 - ((11*I)/2)*Pi^3*G[1, 0, x] + 
         I*Pi^3*G[1, 1, x] + (3608*G[0, 0, 0, x])/9 - 
         (152*I)*Pi*G[0, 0, 0, x] - (23*Pi^2*G[0, 0, 0, x])/3 - 
         40*G[0, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, x])/
          6 - 40*G[0, 1, 0, x] + ((208*I)/3)*Pi*G[0, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 0, x])/6 + (23*I)*Pi*G[0, 1, 1, x] - 
         3*Pi^2*G[0, 1, 1, x] - (1471*G[1, 0, 0, x])/18 + 
         ((256*I)/3)*Pi*G[1, 0, 0, x] + (43*Pi^2*G[1, 0, 0, x])/6 + 
         I*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] - 
         (63*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] - 
         412*G[0, 0, 0, 0, x] + (54*I)*Pi*G[0, 0, 0, 0, x] + 
         22*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, x] + 
         22*G[0, 0, 1, 0, x] + (18*I)*Pi*G[0, 0, 1, 0, x] - 
         57*G[0, 0, 1, 1, x] + (14*I)*Pi*G[0, 0, 1, 1, x] + 
         (166*G[0, 1, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         23*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
         23*G[0, 1, 1, 0, x] - (32*I)*Pi*G[0, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, x] + (434*G[1, 0, 0, 0, x])/3 - 
         (18*I)*Pi*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         63*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         88*G[0, 0, 0, 0, 0, x] + 38*G[0, 0, 0, 0, 1, x] + 
         38*G[0, 0, 0, 1, 0, x] - 14*G[0, 0, 0, 1, 1, x] + 
         26*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
         6*G[0, 1, 1, 1, 0, x] - 2*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] - (751*Zeta[3])/18 - ((166*I)/3)*Pi*Zeta[3] + 
         (14*Pi^2*Zeta[3])/3 + 98*G[0, x]*Zeta[3] - (12*I)*Pi*G[0, x]*
          Zeta[3] - 64*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         54*Zeta[5]) + RATIO[x^(-1)]*(16939079/11664 - ((14576*I)/243)*Pi + 
         (37183*Pi^2)/1944 + ((1970*I)/81)*Pi^3 - (19087*Pi^4)/4320 + 
         ((4289*I)/720)*Pi^5 + (15149*Pi^6)/15120 - (944255*G[0, x])/972 + 
         ((11008*I)/81)*Pi*G[0, x] - (6815*Pi^2*G[0, x])/324 - 
         ((1397*I)/54)*Pi^3*G[0, x] + (1691*Pi^4*G[0, x])/1080 - 
         ((1397*I)/360)*Pi^5*G[0, x] - (14576*G[1, x])/243 - 
         ((1589*I)/4)*Pi*G[1, x] + (25421*Pi^2*G[1, x])/324 - 
         ((1409*I)/72)*Pi^3*G[1, x] + (331*Pi^4*G[1, x])/72 - 
         ((121*I)/8)*Pi^5*G[1, x] + (55819*G[0, 0, x])/81 - 
         ((4688*I)/27)*Pi*G[0, 0, x] + (727*Pi^2*G[0, 0, x])/36 + 
         ((43*I)/2)*Pi^3*G[0, 0, x] + (13*Pi^4*G[0, 0, x])/6 + 
         (5824*G[0, 1, x])/81 - ((711*I)/4)*Pi*G[0, 1, x] - 
         (2393*Pi^2*G[0, 1, x])/216 + ((563*I)/36)*Pi^3*G[0, 1, x] + 
         (613*Pi^4*G[0, 1, x])/60 + (5824*G[1, 0, x])/81 + 
         ((3511*I)/36)*Pi*G[1, 0, x] - (2537*Pi^2*G[1, 0, x])/54 + 
         ((389*I)/36)*Pi^3*G[1, 0, x] - (647*Pi^4*G[1, 0, x])/60 - 
         (1589*G[1, 1, x])/4 + ((273*I)/2)*Pi*G[1, 1, x] - 
         (2021*Pi^2*G[1, 1, x])/72 - ((107*I)/36)*Pi^3*G[1, 1, x] - 
         (62*Pi^4*G[1, 1, x])/45 - (4805*G[0, 0, 0, x])/9 + 
         ((1726*I)/9)*Pi*G[0, 0, 0, x] - (34*Pi^2*G[0, 0, 0, x])/3 + 
         ((7*I)/3)*Pi^3*G[0, 0, 0, x] - (2096*G[0, 0, 1, x])/27 - 
         ((49*I)/2)*Pi*G[0, 0, 1, x] + (157*Pi^2*G[0, 0, 1, x])/6 - 
         (39*I)*Pi^3*G[0, 0, 1, x] - (2096*G[0, 1, 0, x])/27 - 
         ((895*I)/12)*Pi*G[0, 1, 0, x] + (587*Pi^2*G[0, 1, 0, x])/12 - 
         (73*I)*Pi^3*G[0, 1, 0, x] - (711*G[0, 1, 1, x])/4 - 
         ((25*I)/4)*Pi*G[0, 1, 1, x] + 23*Pi^2*G[0, 1, 1, x] - 
         (14*I)*Pi^3*G[0, 1, 1, x] + (808*G[1, 0, 0, x])/27 - 
         ((2455*I)/12)*Pi*G[1, 0, 0, x] + (3187*Pi^2*G[1, 0, 0, x])/36 - 
         (32*I)*Pi^3*G[1, 0, 0, x] - (361*G[1, 0, 1, x])/36 + 
         (90*I)*Pi*G[1, 0, 1, x] + (137*Pi^2*G[1, 0, 1, x])/18 - 
         ((91*I)/3)*Pi^3*G[1, 0, 1, x] - (361*G[1, 1, 0, x])/36 + 
         ((571*I)/6)*Pi*G[1, 1, 0, x] + (115*Pi^2*G[1, 1, 0, x])/36 - 
         (16*I)*Pi^3*G[1, 1, 0, x] + (8929*G[1, 1, 1, x])/36 - 
         ((247*I)/4)*Pi*G[1, 1, 1, x] + (391*Pi^2*G[1, 1, 1, x])/18 - 
         (16*I)*Pi^3*G[1, 1, 1, x] + (1405*G[0, 0, 0, 0, x])/3 - 
         (154*I)*Pi*G[0, 0, 0, 0, x] - 72*Pi^2*G[0, 0, 0, 0, x] + 
         (718*G[0, 0, 0, 1, x])/9 - 46*Pi^2*G[0, 0, 0, 1, x] + 
         (718*G[0, 0, 1, 0, x])/9 + ((148*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         6*Pi^2*G[0, 0, 1, 0, x] - (49*G[0, 0, 1, 1, x])/2 + 
         (24*I)*Pi*G[0, 0, 1, 1, x] - (106*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (242*G[0, 1, 0, 0, x])/9 + ((400*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (68*Pi^2*G[0, 1, 0, 0, x])/3 + (385*G[0, 1, 0, 1, x])/12 - 
         (72*I)*Pi*G[0, 1, 0, 1, x] + (82*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (385*G[0, 1, 1, 0, x])/12 - ((419*I)/6)*Pi*G[0, 1, 1, 0, x] - 
         (148*Pi^2*G[0, 1, 1, 0, x])/3 - (22*G[0, 1, 1, 1, x])/3 + 
         (48*I)*Pi*G[0, 1, 1, 1, x] - (94*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (2822*G[1, 0, 0, 0, x])/9 + ((382*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (71*Pi^2*G[1, 0, 0, 0, x])/3 + (985*G[1, 0, 0, 1, x])/12 + 
         (72*I)*Pi*G[1, 0, 0, 1, x] + 18*Pi^2*G[1, 0, 0, 1, x] + 
         (985*G[1, 0, 1, 0, x])/12 - ((419*I)/6)*Pi*G[1, 0, 1, 0, x] + 
         10*Pi^2*G[1, 0, 1, 0, x] + (151*G[1, 0, 1, 1, x])/4 - 
         (72*I)*Pi*G[1, 0, 1, 1, x] + 9*Pi^2*G[1, 0, 1, 1, x] + 
         (1609*G[1, 1, 0, 0, x])/12 - ((187*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         60*Pi^2*G[1, 1, 0, 0, x] - (109*G[1, 1, 0, 1, x])/12 - 
         (72*I)*Pi*G[1, 1, 0, 1, x] - (14*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (109*G[1, 1, 1, 0, x])/12 + ((215*I)/6)*Pi*G[1, 1, 1, 0, x] - 
         2*Pi^2*G[1, 1, 1, 0, x] - 126*G[1, 1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, 1, x] - (80*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (1064*G[0, 0, 0, 0, 0, x])/3 + (420*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         70*G[0, 0, 0, 0, 1, x] + (84*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         70*G[0, 0, 0, 1, 0, x] - (36*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (32*G[0, 0, 1, 0, 0, x])/3 - (216*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (94*G[0, 0, 1, 0, 1, x])/3 + (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (94*G[0, 0, 1, 1, 0, x])/3 + (48*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (166*G[0, 0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (706*G[0, 1, 0, 0, 0, x])/3 - (260*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (274*G[0, 1, 0, 0, 1, x])/3 - (44*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (274*G[0, 1, 0, 1, 0, x])/3 + (72*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (611*G[0, 1, 1, 0, 0, x])/6 + (28*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*G[0, 1, 1, 0, 1, x])/3 + (92*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (2*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (308*G[0, 1, 1, 1, 1, x])/3 - (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         460*G[1, 0, 0, 0, 0, x] - (232*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (292*G[1, 0, 0, 0, 1, x])/3 - (292*G[1, 0, 0, 1, 0, x])/3 + 
         (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 78*G[1, 0, 0, 1, 1, x] - 
         (76*I)*Pi*G[1, 0, 0, 1, 1, x] - (467*G[1, 0, 1, 0, 0, x])/6 + 
         (12*I)*Pi*G[1, 0, 1, 0, 0, x] - (250*G[1, 0, 1, 0, 1, x])/3 + 
         (152*I)*Pi*G[1, 0, 1, 0, 1, x] - (250*G[1, 0, 1, 1, 0, x])/3 + 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*G[1, 0, 1, 1, 1, x])/3 - 
         (108*I)*Pi*G[1, 0, 1, 1, 1, x] - (310*G[1, 1, 0, 0, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, 0, 0, x] - (142*G[1, 1, 0, 0, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 0, 1, x] - (142*G[1, 1, 0, 1, 0, x])/3 + 
         (100*I)*Pi*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, 1, x] + (47*G[1, 1, 1, 0, 0, x])/6 - 
         (48*I)*Pi*G[1, 1, 1, 0, 0, x] + (86*G[1, 1, 1, 0, 1, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] + (86*G[1, 1, 1, 1, 0, x])/3 + 
         (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 146*G[1, 1, 1, 1, 1, x] - 
         (60*I)*Pi*G[1, 1, 1, 1, 1, x] + 400*G[0, 0, 0, 0, 0, 0, x] + 
         320*G[0, 0, 0, 0, 0, 1, x] + 320*G[0, 0, 0, 0, 1, 0, x] + 
         96*G[0, 0, 0, 1, 0, 0, x] + 104*G[0, 0, 0, 1, 0, 1, x] + 
         104*G[0, 0, 0, 1, 1, 0, x] - 104*G[0, 0, 0, 1, 1, 1, x] - 
         212*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, 1, 0, x] + 20*G[0, 0, 1, 0, 1, 1, x] + 
         96*G[0, 0, 1, 1, 0, 0, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 1, 0, x] - 120*G[0, 0, 1, 1, 1, 1, x] - 
         376*G[0, 1, 0, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 0, 1, x] - 
         20*G[0, 1, 0, 0, 1, 0, x] + 24*G[0, 1, 0, 0, 1, 1, x] + 
         116*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 0, 1, x] + 
         4*G[0, 1, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 1, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, 0, x] + 76*G[0, 1, 1, 0, 0, 1, x] + 
         76*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
         44*G[0, 1, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 1, 0, x] - 108*G[0, 1, 1, 1, 1, 1, x] - 
         276*G[1, 0, 0, 0, 0, 0, x] - 176*G[1, 0, 0, 0, 0, 1, x] - 
         176*G[1, 0, 0, 0, 1, 0, x] + 116*G[1, 0, 0, 0, 1, 1, x] + 
         64*G[1, 0, 0, 1, 0, 0, x] - 68*G[1, 0, 0, 1, 0, 1, x] - 
         68*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] + 
         68*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
         20*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] + 
         60*G[1, 0, 1, 1, 0, 0, x] - 52*G[1, 0, 1, 1, 0, 1, x] - 
         52*G[1, 0, 1, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, 1, x] - 
         136*G[1, 1, 0, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 0, 1, x] + 
         96*G[1, 1, 0, 0, 1, 0, x] - 52*G[1, 1, 0, 0, 1, 1, x] + 
         80*G[1, 1, 0, 1, 0, 0, x] + 80*G[1, 1, 0, 1, 0, 1, x] + 
         80*G[1, 1, 0, 1, 1, 0, x] - 28*G[1, 1, 0, 1, 1, 1, x] - 
         44*G[1, 1, 1, 0, 0, 0, x] + 32*G[1, 1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 1, 0, 1, 0, x] + 44*G[1, 1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
         92*G[1, 1, 1, 1, 1, 1, x] - (9181*Zeta[3])/9 + 
         ((8770*I)/27)*Pi*Zeta[3] + (185*Pi^2*Zeta[3])/18 + 
         ((292*I)/9)*Pi^3*Zeta[3] + (1301*G[0, x]*Zeta[3])/3 - 
         ((838*I)/3)*Pi*G[0, x]*Zeta[3] - (311*Pi^2*G[0, x]*Zeta[3])/3 + 
         (11195*G[1, x]*Zeta[3])/54 - ((157*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (187*Pi^2*G[1, x]*Zeta[3])/3 - (1232*G[0, 0, x]*Zeta[3])/9 + 
         (244*I)*Pi*G[0, 0, x]*Zeta[3] - (281*G[0, 1, x]*Zeta[3])/2 + 
         (396*I)*Pi*G[0, 1, x]*Zeta[3] - (499*G[1, 0, x]*Zeta[3])/2 + 
         (496*I)*Pi*G[1, 0, x]*Zeta[3] + (61*G[1, 1, x]*Zeta[3])/2 + 
         (16*I)*Pi*G[1, 1, x]*Zeta[3] + (88*G[0, 0, 0, x]*Zeta[3])/3 + 
         (608*G[0, 0, 1, x]*Zeta[3])/3 + (728*G[0, 1, 0, x]*Zeta[3])/3 + 
         4*G[0, 1, 1, x]*Zeta[3] + 180*G[1, 0, 0, x]*Zeta[3] - 
         (688*G[1, 0, 1, x]*Zeta[3])/3 + (344*G[1, 1, 0, x]*Zeta[3])/3 + 
         (76*G[1, 1, 1, x]*Zeta[3])/3 + (1481*Zeta[3]^2)/9 + 
         (791*Zeta[5])/15 + (526*I)*Pi*Zeta[5] - 242*G[0, x]*Zeta[5] - 
         206*G[1, x]*Zeta[5]) + RATIO[x]*((-251921*Pi^2)/648 + 
         ((323*I)/8)*Pi^3 - (42203*Pi^4)/12960 + ((178*I)/45)*Pi^5 + 
         (667*Pi^6)/6048 + (59839*Pi^2*G[0, x])/324 - ((89*I)/4)*Pi^3*
          G[0, x] - (1247*Pi^4*G[0, x])/360 - ((154*I)/45)*Pi^5*G[0, x] + 
         (96277*Pi^2*G[1, x])/648 - ((293*I)/8)*Pi^3*G[1, x] - 
         (403*Pi^4*G[1, x])/90 - ((319*I)/90)*Pi^5*G[1, x] - 
         (251921*G[0, 0, x])/324 + ((323*I)/4)*Pi*G[0, 0, x] - 
         (1687*Pi^2*G[0, 0, x])/18 + ((235*I)/6)*Pi^3*G[0, 0, x] + 
         (1207*Pi^4*G[0, 0, x])/720 + (251921*G[0, 1, x])/324 - 
         ((323*I)/4)*Pi*G[0, 1, x] - (11201*Pi^2*G[0, 1, x])/216 - 
         ((131*I)/6)*Pi^3*G[0, 1, x] + (343*Pi^4*G[0, 1, x])/240 + 
         (251921*G[1, 0, x])/324 - ((323*I)/4)*Pi*G[1, 0, x] - 
         (971*Pi^2*G[1, 0, x])/24 + ((89*I)/6)*Pi^3*G[1, 0, x] - 
         (1891*Pi^4*G[1, 0, x])/720 - (251921*G[1, 1, x])/324 + 
         ((323*I)/4)*Pi*G[1, 1, x] - (1313*Pi^2*G[1, 1, x])/27 + 
         ((149*I)/6)*Pi^3*G[1, 1, x] + (159*Pi^4*G[1, 1, x])/80 + 
         (45533*G[0, 0, 0, x])/54 - (68*I)*Pi*G[0, 0, 0, x] + 
         (1375*Pi^2*G[0, 0, 0, x])/36 - ((20*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (47693*G[0, 0, 1, x])/108 + ((353*I)/4)*Pi*G[0, 0, 1, x] + 
         (46*Pi^2*G[0, 0, 1, x])/3 - (15*I)*Pi^3*G[0, 0, 1, x] - 
         (47693*G[0, 1, 0, x])/108 + ((63*I)/4)*Pi*G[0, 1, 0, x] + 
         (53*Pi^2*G[0, 1, 0, x])/9 - ((61*I)/3)*Pi^3*G[0, 1, 0, x] + 
         40*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] + 
         (613*Pi^2*G[0, 1, 1, x])/36 + (2*I)*Pi^3*G[0, 1, 1, x] - 
         (19081*G[1, 0, 0, x])/108 - ((199*I)/4)*Pi*G[1, 0, 0, x] + 
         (137*Pi^2*G[1, 0, 0, x])/18 - ((52*I)/3)*Pi^3*G[1, 0, 0, x] - 
         (6073*G[1, 0, 1, x])/27 + ((59*I)/2)*Pi*G[1, 0, 1, x] + 
         (67*Pi^2*G[1, 0, 1, x])/36 + (7*I)*Pi^3*G[1, 0, 1, x] - 
         (6073*G[1, 1, 0, x])/27 + (102*I)*Pi*G[1, 1, 0, x] + 
         (851*Pi^2*G[1, 1, 0, x])/36 - ((41*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (22555*G[1, 1, 1, x])/36 - ((327*I)/4)*Pi*G[1, 1, 1, x] + 
         (100*Pi^2*G[1, 1, 1, x])/9 - (12*I)*Pi^3*G[1, 1, 1, x] - 
         (1979*G[0, 0, 0, 0, x])/3 + (230*I)*Pi*G[0, 0, 0, 0, x] + 
         (43*Pi^2*G[0, 0, 0, 0, x])/6 + (2024*G[0, 0, 0, 1, x])/9 + 
         (14*I)*Pi*G[0, 0, 0, 1, x] + 13*Pi^2*G[0, 0, 0, 1, x] + 
         (2024*G[0, 0, 1, 0, x])/9 - (204*I)*Pi*G[0, 0, 1, 0, x] + 
         (52*Pi^2*G[0, 0, 1, 0, x])/3 + (249*G[0, 0, 1, 1, x])/4 - 
         (12*I)*Pi*G[0, 0, 1, 1, x] + (10*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (3853*G[0, 1, 0, 0, x])/36 - (206*I)*Pi*G[0, 1, 0, 0, x] - 
         7*Pi^2*G[0, 1, 0, 0, x] + (1937*G[0, 1, 0, 1, x])/18 - 
         (80*I)*Pi*G[0, 1, 0, 1, x] + (79*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (1937*G[0, 1, 1, 0, x])/18 + (208*I)*Pi*G[0, 1, 1, 0, x] - 
         Pi^2*G[0, 1, 1, 0, x] - (3143*G[0, 1, 1, 1, x])/18 + 
         (50*I)*Pi*G[0, 1, 1, 1, x] - (73*Pi^2*G[0, 1, 1, 1, x])/6 - 
         (323*G[1, 0, 0, 0, x])/6 - (18*I)*Pi*G[1, 0, 0, 0, x] - 
         (131*Pi^2*G[1, 0, 0, 0, x])/6 + (3991*G[1, 0, 0, 1, x])/36 - 
         (20*I)*Pi*G[1, 0, 0, 1, x] - (23*Pi^2*G[1, 0, 0, 1, x])/2 + 
         (3991*G[1, 0, 1, 0, x])/36 - (6*I)*Pi*G[1, 0, 1, 0, x] + 
         (67*Pi^2*G[1, 0, 1, 0, x])/6 - (81*G[1, 0, 1, 1, x])/4 + 
         (16*I)*Pi*G[1, 0, 1, 1, x] - (35*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (4937*G[1, 1, 0, 0, x])/36 + (108*I)*Pi*G[1, 1, 0, 0, x] - 
         (52*Pi^2*G[1, 1, 0, 0, x])/3 + (935*G[1, 1, 0, 1, x])/36 - 
         (28*I)*Pi*G[1, 1, 0, 1, x] - (35*Pi^2*G[1, 1, 0, 1, x])/6 + 
         (935*G[1, 1, 1, 0, x])/36 - (112*I)*Pi*G[1, 1, 1, 0, x] - 
         (29*Pi^2*G[1, 1, 1, 0, x])/2 - (6061*G[1, 1, 1, 1, x])/18 + 
         (60*I)*Pi*G[1, 1, 1, 1, x] - (17*Pi^2*G[1, 1, 1, 1, x])/2 + 
         (1987*G[0, 0, 0, 0, 0, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (262*G[0, 0, 0, 0, 1, x])/3 + (44*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (262*G[0, 0, 0, 1, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         8*G[0, 0, 0, 1, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (742*G[0, 0, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         50*G[0, 0, 1, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         50*G[0, 0, 1, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         14*G[0, 0, 1, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (883*G[0, 1, 0, 0, 0, x])/3 - (36*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         51*G[0, 1, 0, 0, 1, x] - (96*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         51*G[0, 1, 0, 1, 0, x] + (68*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         63*G[0, 1, 0, 1, 1, x] + (60*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (520*G[0, 1, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*G[0, 1, 1, 0, 1, x])/3 + (100*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (2*G[0, 1, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (367*G[0, 1, 1, 1, 1, x])/3 - (64*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (124*G[1, 0, 0, 0, 0, x])/3 - (64*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         47*G[1, 0, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         47*G[1, 0, 0, 1, 0, x] + (100*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         14*G[1, 0, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (92*G[1, 0, 1, 0, 0, x])/3 + (60*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (49*G[1, 0, 1, 0, 1, x])/3 + (68*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (49*G[1, 0, 1, 1, 0, x])/3 - (96*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (151*G[1, 0, 1, 1, 1, x])/3 - (36*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (434*G[1, 1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (76*G[1, 1, 0, 0, 1, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (76*G[1, 1, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         19*G[1, 1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (376*G[1, 1, 1, 0, 0, x])/3 - (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         35*G[1, 1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         35*G[1, 1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (314*G[1, 1, 1, 1, 1, x])/3 - (44*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         168*G[0, 0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 0, 1, x] - 
         18*G[0, 0, 0, 0, 1, 0, x] + 70*G[0, 0, 0, 0, 1, 1, x] + 
         56*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
         36*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] + 
         58*G[0, 0, 1, 0, 0, 0, x] - 14*G[0, 0, 1, 0, 0, 1, x] - 
         14*G[0, 0, 1, 0, 1, 0, x] + 30*G[0, 0, 1, 0, 1, 1, x] + 
         36*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] - 
         20*G[0, 1, 0, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 1, x] + 
         6*G[0, 1, 0, 0, 1, 0, x] - 88*G[0, 1, 0, 0, 1, 1, x] + 
         64*G[0, 1, 0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, 0, 1, x] + 
         18*G[0, 1, 0, 1, 1, 0, x] + 100*G[0, 1, 0, 1, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
         4*G[0, 1, 1, 0, 1, 0, x] + 84*G[0, 1, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 1, 0, x] - 
         102*G[0, 1, 1, 1, 1, 1, x] - 142*G[1, 0, 0, 0, 0, 0, x] + 
         6*G[1, 0, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 0, 1, 0, x] + 
         100*G[1, 0, 0, 1, 0, 0, x] + 22*G[1, 0, 0, 1, 0, 1, x] + 
         22*G[1, 0, 0, 1, 1, 0, x] - 30*G[1, 0, 0, 1, 1, 1, x] + 
         76*G[1, 0, 1, 0, 0, 0, x] + 52*G[1, 0, 1, 0, 0, 1, x] + 
         52*G[1, 0, 1, 0, 1, 0, x] + 34*G[1, 0, 1, 0, 1, 1, x] - 
         84*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 1, 0, 1, x] + 
         6*G[1, 0, 1, 1, 1, 0, x] - 80*G[1, 0, 1, 1, 1, 1, x] - 
         44*G[1, 1, 0, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 0, 1, x] + 
         36*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] + 
         12*G[1, 1, 0, 1, 0, 0, x] + 28*G[1, 1, 0, 1, 0, 1, x] + 
         28*G[1, 1, 0, 1, 1, 0, x] - 54*G[1, 1, 0, 1, 1, 1, x] - 
         62*G[1, 1, 1, 0, 0, 0, x] + 18*G[1, 1, 1, 0, 0, 1, x] + 
         18*G[1, 1, 1, 0, 1, 0, x] - 28*G[1, 1, 1, 0, 1, 1, x] + 
         44*G[1, 1, 1, 1, 0, 0, x] - 22*G[1, 1, 1, 1, 0, 1, x] - 
         22*G[1, 1, 1, 1, 1, 0, x] - 46*G[1, 1, 1, 1, 1, 1, x] - 
         (7153*Zeta[3])/27 - (7*I)*Pi*Zeta[3] + (1025*Pi^2*Zeta[3])/18 + 
         (5*I)*Pi^3*Zeta[3] - (829*G[0, x]*Zeta[3])/36 - 
         (328*I)*Pi*G[0, x]*Zeta[3] - (80*Pi^2*G[0, x]*Zeta[3])/3 + 
         (2063*G[1, x]*Zeta[3])/18 + (12*I)*Pi*G[1, x]*Zeta[3] - 
         (205*Pi^2*G[1, x]*Zeta[3])/6 - (1724*G[0, 0, x]*Zeta[3])/9 + 
         ((296*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (1583*G[0, 1, x]*Zeta[3])/9 + 
         ((316*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (515*G[1, 0, x]*Zeta[3])/9 + 
         ((568*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (200*G[1, 1, x]*Zeta[3])/9 + 
         ((116*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (374*G[0, 0, 0, x]*Zeta[3])/3 + 
         (98*G[0, 0, 1, x]*Zeta[3])/3 + (152*G[0, 1, 0, x]*Zeta[3])/3 - 
         (266*G[0, 1, 1, x]*Zeta[3])/3 + (382*G[1, 0, 0, x]*Zeta[3])/3 - 
         (460*G[1, 0, 1, x]*Zeta[3])/3 + (116*G[1, 1, 0, x]*Zeta[3])/3 - 
         (62*G[1, 1, 1, x]*Zeta[3])/3 - (248*Zeta[3]^2)/3 - (979*Zeta[5])/3 + 
         (692*I)*Pi*Zeta[5] + 66*G[0, x]*Zeta[5] + 6*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(((-302*I)/9)*Pi + (16327*Pi^2)/108 - ((92*I)/3)*Pi^3 - 
         (1291*Pi^4)/540 - ((239*I)/45)*Pi^5 + (2909*G[0, x])/27 - 
         ((1237*I)/6)*Pi*G[0, x] - (7499*Pi^2*G[0, x])/108 + 
         ((133*I)/3)*Pi^3*G[0, x] + (47*Pi^4*G[0, x])/90 - 
         (3815*G[1, x])/27 + ((447*I)/2)*Pi*G[1, x] - (7573*Pi^2*G[1, x])/
          108 + ((31*I)/3)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/45 + 
         (365*G[0, 0, x])/54 + (32*I)*Pi*G[0, 0, x] + (1021*Pi^2*G[0, 0, x])/
          18 - (18*I)*Pi^3*G[0, 0, x] - (14705*G[0, 1, x])/54 + 
         (143*I)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] - ((74*I)/3)*Pi^3*
          G[0, 1, x] - (14705*G[1, 0, x])/54 - (24*I)*Pi*G[1, 0, x] + 
         (142*Pi^2*G[1, 0, x])/9 - (46*I)*Pi^3*G[1, 0, x] + 
         (30575*G[1, 1, x])/54 - (142*I)*Pi*G[1, 1, x] + 
         (121*Pi^2*G[1, 1, x])/6 - ((22*I)/3)*Pi^3*G[1, 1, x] - 
         (1718*G[0, 0, 0, x])/9 + (116*I)*Pi*G[0, 0, 0, x] - 
         (37*Pi^2*G[0, 0, 0, x])/3 + (1765*G[0, 0, 1, x])/9 + 
         (4*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/3 + 
         (1765*G[0, 1, 0, x])/9 - (140*I)*Pi*G[0, 1, 0, x] + 
         12*Pi^2*G[0, 1, 0, x] + 51*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/
          3 + (677*G[1, 0, 0, x])/9 - (16*I)*Pi*G[1, 0, 0, x] - 
         (110*Pi^2*G[1, 0, 0, x])/3 + (44*G[1, 0, 1, x])/9 - 
         (92*I)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 + 
         (44*G[1, 1, 0, x])/9 + (20*I)*Pi*G[1, 1, 0, x] - 
         3*Pi^2*G[1, 1, 0, x] - (1039*G[1, 1, 1, x])/3 + 
         (108*I)*Pi*G[1, 1, 1, x] - (56*Pi^2*G[1, 1, 1, x])/3 + 
         434*G[0, 0, 0, 0, x] - (88*I)*Pi*G[0, 0, 0, 0, x] - 
         (356*G[0, 0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 0, 1, x] - 
         (356*G[0, 0, 1, 0, x])/3 + (56*I)*Pi*G[0, 0, 1, 0, x] + 
         4*G[0, 0, 1, 1, x] - (572*G[0, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, x] + 
         (136*I)*Pi*G[0, 1, 0, 1, x] - 68*G[0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, x] + 88*G[0, 1, 1, 1, x] - 
         (88*I)*Pi*G[0, 1, 1, 1, x] - (158*G[1, 0, 0, 0, x])/3 - 
         (88*I)*Pi*G[1, 0, 0, 0, x] - 82*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 82*G[1, 0, 1, 0, x] + 
         (136*I)*Pi*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - (76*G[1, 1, 0, 0, x])/3 + 
         (196*G[1, 1, 0, 1, x])/3 + (56*I)*Pi*G[1, 1, 0, 1, x] + 
         (196*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, x] + 
         (418*G[1, 1, 1, 1, x])/3 - (88*I)*Pi*G[1, 1, 1, 1, x] - 
         284*G[0, 0, 0, 0, 0, x] + 16*G[0, 0, 0, 0, 1, x] + 
         16*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
         104*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         44*G[0, 1, 0, 0, 0, x] + 28*G[0, 1, 0, 0, 1, x] + 
         28*G[0, 1, 0, 1, 0, x] + 116*G[0, 1, 0, 1, 1, x] + 
         40*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 0, x] - 132*G[0, 1, 1, 1, 1, x] - 
         144*G[1, 0, 0, 0, 0, x] + 44*G[1, 0, 0, 0, 1, x] + 
         44*G[1, 0, 0, 1, 0, x] + 136*G[1, 0, 1, 0, 0, x] + 
         36*G[1, 0, 1, 0, 1, x] + 36*G[1, 0, 1, 1, 0, x] - 
         76*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] - 
         36*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
         44*G[1, 1, 1, 0, 1, x] - 44*G[1, 1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, 1, x] - (670*Zeta[3])/9 - (204*I)*Pi*Zeta[3] - 
         (290*Pi^2*Zeta[3])/3 - (256*G[0, x]*Zeta[3])/3 + 
         (264*I)*Pi*G[0, x]*Zeta[3] + (278*G[1, x]*Zeta[3])/3 + 
         (136*I)*Pi*G[1, x]*Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - 
         (308*G[0, 1, x]*Zeta[3])/3 + (292*G[1, 0, x]*Zeta[3])/3 - 
         (352*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (((77*I)/9)*Pi^3 + (37*Pi^4)/15 - ((1291*I)/9)*Pi*G[0, x] + 
           (218*Pi^2*G[0, x])/9 - (9*I)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - 
           (1291*G[0, 0, x])/9 + (143*I)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - 
           (9*I)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] - ((181*I)/3)*Pi*
            G[1, 0, x] - 11*Pi^2*G[1, 0, x] + 238*G[0, 0, 0, x] - 
           (56*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] - 
           (181*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 72*G[0, 0, 0, 0, x] - 
           20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - (154*Zeta[3])/3 + 
           (22*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
         RATIO[x]*((-8663*Pi^2)/54 + ((103*I)/4)*Pi^3 + (4963*Pi^4)/1080 + 
           ((239*I)/90)*Pi^5 + (2065*Pi^2*G[0, x])/27 - ((79*I)/3)*Pi^3*
            G[0, x] - (47*Pi^4*G[0, x])/180 + (1445*Pi^2*G[1, x])/27 - 
           ((17*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/90 - 
           (8663*G[0, 0, x])/27 + ((103*I)/2)*Pi*G[0, 0, x] - 
           (913*Pi^2*G[0, 0, x])/36 + (9*I)*Pi^3*G[0, 0, x] + 
           (8663*G[0, 1, x])/27 - ((103*I)/2)*Pi*G[0, 1, x] - 
           (53*Pi^2*G[0, 1, x])/4 + ((37*I)/3)*Pi^3*G[0, 1, x] + 
           (8663*G[1, 0, x])/27 - ((103*I)/2)*Pi*G[1, 0, x] - 
           (773*Pi^2*G[1, 0, x])/36 + (23*I)*Pi^3*G[1, 0, x] - 
           (8663*G[1, 1, x])/27 + ((103*I)/2)*Pi*G[1, 1, x] - 
           (53*Pi^2*G[1, 1, x])/4 + ((11*I)/3)*Pi^3*G[1, 1, x] + 
           (3301*G[0, 0, 0, x])/9 - (116*I)*Pi*G[0, 0, 0, x] + 
           (37*Pi^2*G[0, 0, 0, x])/6 - (1790*G[0, 0, 1, x])/9 + 
           (38*I)*Pi*G[0, 0, 1, x] - (28*Pi^2*G[0, 0, 1, x])/3 - 
           (1790*G[0, 1, 0, x])/9 + (94*I)*Pi*G[0, 1, 0, x] - 
           6*Pi^2*G[0, 1, 0, x] + 31*G[0, 1, 1, x] - (16*I)*Pi*
            G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/6 - (961*G[1, 0, 0, x])/
            9 + (52*I)*Pi*G[1, 0, 0, x] + (55*Pi^2*G[1, 0, 0, x])/3 - 
           (550*G[1, 0, 1, x])/9 + (26*I)*Pi*G[1, 0, 1, x] - 
           (7*Pi^2*G[1, 0, 1, x])/6 - (550*G[1, 1, 0, x])/9 - 
           (30*I)*Pi*G[1, 1, 0, x] + (3*Pi^2*G[1, 1, 0, x])/2 + 
           229*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] + 
           (28*Pi^2*G[1, 1, 1, x])/3 - 345*G[0, 0, 0, 0, x] + 
           (44*I)*Pi*G[0, 0, 0, 0, x] + (280*G[0, 0, 0, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 0, 1, x] + (280*G[0, 0, 1, 0, x])/3 - 
           (28*I)*Pi*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
           (418*G[0, 1, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, x] + 
           34*G[0, 1, 0, 1, x] - (68*I)*Pi*G[0, 1, 0, 1, x] + 
           34*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, x] - 
           73*G[0, 1, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, 1, x] + 
           (211*G[1, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, x] + 
           41*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
           41*G[1, 0, 1, 0, x] - (68*I)*Pi*G[1, 0, 1, 0, x] - 
           18*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
           (34*G[1, 1, 0, 0, x])/3 - (65*G[1, 1, 0, 1, x])/3 - 
           (28*I)*Pi*G[1, 1, 0, 1, x] - (65*G[1, 1, 1, 0, x])/3 + 
           (4*I)*Pi*G[1, 1, 1, 0, x] - (239*G[1, 1, 1, 1, x])/3 + 
           (44*I)*Pi*G[1, 1, 1, 1, x] + 142*G[0, 0, 0, 0, 0, x] - 
           8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] - 
           12*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] - 
           24*G[0, 0, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, x] - 
           14*G[0, 1, 0, 0, 1, x] - 14*G[0, 1, 0, 1, 0, x] - 
           58*G[0, 1, 0, 1, 1, x] - 20*G[0, 1, 1, 0, 0, x] + 
           12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
           66*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, x] - 
           22*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] - 
           68*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
           18*G[1, 0, 1, 1, 0, x] + 38*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
           24*G[1, 1, 0, 1, 0, x] + 18*G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 0, 0, x] + 22*G[1, 1, 1, 0, 1, x] + 
           22*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] - 
           (829*Zeta[3])/9 + (98*I)*Pi*Zeta[3] + (145*Pi^2*Zeta[3])/3 + 
           (178*G[0, x]*Zeta[3])/3 - (132*I)*Pi*G[0, x]*Zeta[3] - 
           53*G[1, x]*Zeta[3] - (68*I)*Pi*G[1, x]*Zeta[3] + 
           (20*G[0, 0, x]*Zeta[3])/3 + (154*G[0, 1, x]*Zeta[3])/3 - 
           (146*G[1, 0, x]*Zeta[3])/3 + (176*G[1, 1, x]*Zeta[3])/3 - 
           68*Zeta[5]) + 136*Zeta[5] + RATIO[x^(-1)]*(944255/972 - 
           ((11008*I)/81)*Pi + (7679*Pi^2)/324 + ((1397*I)/54)*Pi^3 - 
           (217*Pi^4)/135 + ((299*I)/90)*Pi^5 - (50635*G[0, x])/81 + 
           ((4688*I)/27)*Pi*G[0, x] - (871*Pi^2*G[0, x])/36 - 
           ((43*I)/2)*Pi^3*G[0, x] - (269*Pi^4*G[0, x])/120 - 
           (5824*G[1, x])/81 - ((203*I)/2)*Pi*G[1, x] + (3829*Pi^2*G[1, x])/
            108 - ((241*I)/18)*Pi^3*G[1, x] - (1453*Pi^4*G[1, x])/120 + 
           (3941*G[0, 0, x])/9 - ((1726*I)/9)*Pi*G[0, 0, x] + 
           (43*Pi^2*G[0, 0, x])/3 - ((16*I)/3)*Pi^3*G[0, 0, x] + 
           (2096*G[0, 1, x])/27 - (31*I)*Pi*G[0, 1, x] - 
           (157*Pi^2*G[0, 1, x])/6 + ((109*I)/3)*Pi^3*G[0, 1, x] + 
           (2096*G[1, 0, x])/27 + ((461*I)/6)*Pi*G[1, 0, x] - 
           (140*Pi^2*G[1, 0, x])/3 + ((223*I)/3)*Pi^3*G[1, 0, x] - 
           (203*G[1, 1, x])/2 + ((71*I)/2)*Pi*G[1, 1, x] - 
           23*Pi^2*G[1, 1, x] + ((44*I)/3)*Pi^3*G[1, 1, x] - 
           (1069*G[0, 0, 0, x])/3 + (154*I)*Pi*G[0, 0, 0, x] + 
           (205*Pi^2*G[0, 0, 0, x])/3 - (718*G[0, 0, 1, x])/9 + 
           23*Pi^2*G[0, 0, 1, x] - (718*G[0, 1, 0, x])/9 - 
           ((148*I)/3)*Pi*G[0, 1, 0, x] - 41*Pi^2*G[0, 1, 0, x] - 
           31*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] + 
           (70*Pi^2*G[0, 1, 1, x])/3 + (242*G[1, 0, 0, x])/9 - 
           ((400*I)/3)*Pi*G[1, 0, 0, x] - (29*Pi^2*G[1, 0, 0, x])/3 - 
           (179*G[1, 0, 1, x])/6 + (72*I)*Pi*G[1, 0, 1, x] - 
           (110*Pi^2*G[1, 0, 1, x])/3 - (179*G[1, 1, 0, x])/6 + 
           ((169*I)/3)*Pi*G[1, 1, 0, x] + 48*Pi^2*G[1, 1, 0, x] + 
           (220*G[1, 1, 1, x])/3 - (48*I)*Pi*G[1, 1, 1, x] + 
           (74*Pi^2*G[1, 1, 1, x])/3 + (812*G[0, 0, 0, 0, x])/3 - 
           (336*I)*Pi*G[0, 0, 0, 0, x] + 70*G[0, 0, 0, 1, x] - 
           (84*I)*Pi*G[0, 0, 0, 1, x] + 70*G[0, 0, 1, 0, x] - 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (32*G[0, 1, 0, 0, x])/3 + 
           (176*I)*Pi*G[0, 1, 0, 0, x] + (94*G[0, 1, 0, 1, x])/3 - 
           (44*I)*Pi*G[0, 1, 0, 1, x] + (94*G[0, 1, 1, 0, x])/3 - 
           (32*I)*Pi*G[0, 1, 1, 0, x] - (166*G[0, 1, 1, 1, x])/3 + 
           (40*I)*Pi*G[0, 1, 1, 1, x] - (706*G[1, 0, 0, 0, x])/3 + 
           (220*I)*Pi*G[1, 0, 0, 0, x] + (274*G[1, 0, 0, 1, x])/3 + 
           (44*I)*Pi*G[1, 0, 0, 1, x] + (274*G[1, 0, 1, 0, x])/3 - 
           (56*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
           (40*I)*Pi*G[1, 0, 1, 1, x] + (265*G[1, 1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 1, 0, 0, x] - (2*G[1, 1, 0, 1, x])/3 - 
           (92*I)*Pi*G[1, 1, 0, 1, x] - (2*G[1, 1, 1, 0, x])/3 - 
           (36*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 + 
           (56*I)*Pi*G[1, 1, 1, 1, x] - 300*G[0, 0, 0, 0, 0, x] - 
           236*G[0, 0, 0, 0, 1, x] - 236*G[0, 0, 0, 1, 0, x] - 
           92*G[0, 0, 1, 0, 0, x] - 64*G[0, 0, 1, 0, 1, x] - 
           64*G[0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, x] + 
           136*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] - 
           48*G[0, 1, 0, 1, 0, x] - 20*G[0, 1, 0, 1, 1, x] - 
           56*G[0, 1, 1, 0, 0, x] + 64*G[0, 1, 1, 1, 1, x] + 
           220*G[1, 0, 0, 0, 0, x] + 60*G[1, 0, 0, 0, 1, x] + 
           60*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
           76*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
           12*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
           32*G[1, 1, 0, 0, 0, x] - 60*G[1, 1, 0, 0, 1, x] - 
           60*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] - 
           36*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, 1, x] - 
           (1189*Zeta[3])/3 + ((838*I)/3)*Pi*Zeta[3] + (919*Pi^2*Zeta[3])/9 + 
           (980*G[0, x]*Zeta[3])/9 - (144*I)*Pi*G[0, x]*Zeta[3] + 
           127*G[1, x]*Zeta[3] - (408*I)*Pi*G[1, x]*Zeta[3] + 
           8*G[0, 0, x]*Zeta[3] - (212*G[0, 1, x]*Zeta[3])/3 - 
           (404*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 
           242*Zeta[5]))))/Nc + Nc*(-Pi^2/3 + ((7*I)/3)*Pi^3 + (77*Pi^4)/45 + 
     (10*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/3 - ((16*I)/3)*Pi^3*G[0, x] - 
     (10*I)*Pi*G[1, x] - (4*Pi^2*G[1, x])/3 + ((4*I)/3)*Pi^3*G[1, x] + 
     8*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + 
     2*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] + 2*G[1, 0, x] + 
     (10*I)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 - 12*G[1, 1, x] + 
     (14*I)*Pi*G[1, 1, x] - (24*I)*Pi*G[0, 0, 0, x] - 14*G[0, 0, 1, x] - 
     14*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
     2*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
     (8*I)*Pi*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - (16*I)*Pi*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
     4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
     4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
     20*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
     12*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
     ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-67/9 - (5*I)*Pi - (5*Pi^2)/6 + (2*G[0, x])/3 - (4*I)*Pi*G[0, x] - 
       (2*I)*Pi*G[1, x] - 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*
      Log[mu2/s]^2*RATIO[x^(-1)] + (-17/9 + (2*I)*Pi)*Log[mu2/s]^3*
      RATIO[x^(-1)] + (Log[mu2/s]^4*RATIO[x^(-1)])/2 + 32*Zeta[3] + 
     (32*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(23213/1296 - ((404*I)/27)*Pi + (437*Pi^2)/54 - 
       (4*I)*Pi^3 + (7*Pi^4)/24 - (1513*G[0, x])/108 + 
       ((160*I)/9)*Pi*G[0, x] - (38*Pi^2*G[0, x])/9 + 
       ((5*I)/3)*Pi^3*G[0, x] + (2*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
       (2*I)*Pi^3*G[1, x] + (62*G[0, 0, x])/3 - (10*I)*Pi*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/3 + 2*Pi^2*G[0, 1, x] + ((40*I)/3)*Pi*G[1, 0, x] - 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
       (56*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 1, x] + (58*G[1, 0, 0, x])/3 + 
       (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 
       12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] + (82*Zeta[3])/9 - (10*I)*Pi*Zeta[3] - 
       12*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     RATIO[x]*(5*Pi^2 - (3*I)*Pi^3 - (161*Pi^4)/90 - (7*Pi^2*G[0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, x] + (Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] + 
       10*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/3 - 
       10*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + 
       (6*I)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 + 10*G[1, 1, x] - 
       (6*I)*Pi*G[1, 1, x] - 16*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, x] + 
       10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] - 
       4*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] - 
       6*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       (20*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 
       32*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
       2*G[0, 0, 1, 1, x] - 26*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 22*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 18*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 2*Zeta[3] - 
       (28*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*((2*I)*Pi^3 + (2*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
       (2*I)*Pi*G[1, x] + 4*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - 
       (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + 
       (4*I)*Pi*G[1, 1, x] + 12*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + ((-I)*Pi^3 - Pi^2*G[0, x] - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 
         (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x])*RATIO[x] + 
       RATIO[x^(-1)]*(-103/108 - ((160*I)/9)*Pi + (38*Pi^2)/9 - 
         ((5*I)/3)*Pi^3 - (26*G[0, x])/9 + (10*I)*Pi*G[0, x] + 
         (26*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         8*G[1, 0, 0, x] + 14*Zeta[3])) + 
     e*(((-64*I)/9)*Pi - (1061*Pi^2)/72 + ((7*I)/4)*Pi^3 + (29*Pi^4)/9 + 
       ((34*I)/15)*Pi^5 - (64*G[0, x])/9 + ((301*I)/4)*Pi*G[0, x] + 
       (217*Pi^2*G[0, x])/12 - ((11*I)/2)*Pi^3*G[0, x] - 
       (112*Pi^4*G[0, x])/45 - ((315*I)/4)*Pi*G[1, x] + 7*Pi^2*G[1, x] - 
       ((43*I)/2)*Pi^3*G[1, x] - (137*Pi^4*G[1, x])/45 + (223*G[0, 0, x])/6 - 
       (70*I)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 + 
       ((61*I)/3)*Pi^3*G[0, 0, x] + (161*G[0, 1, x])/4 - 
       (71*I)*Pi*G[0, 1, x] + (13*Pi^2*G[0, 1, x])/2 - 
       ((55*I)/3)*Pi^3*G[0, 1, x] + (161*G[1, 0, x])/4 + 
       (74*I)*Pi*G[1, 0, x] - (85*Pi^2*G[1, 0, x])/6 + 
       ((11*I)/3)*Pi^3*G[1, 0, x] - 119*G[1, 1, x] + (67*I)*Pi*G[1, 1, x] - 
       (2*Pi^2*G[1, 1, x])/3 + ((43*I)/3)*Pi^3*G[1, 1, x] - 
       27*G[0, 0, 0, x] + (26*I)*Pi*G[0, 0, 0, x] + (19*Pi^2*G[0, 0, 0, x])/
        3 - 63*G[0, 0, 1, x] - (18*I)*Pi*G[0, 0, 1, x] + 
       (16*Pi^2*G[0, 0, 1, x])/3 - 63*G[0, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, x] + (7*Pi^2*G[0, 1, 1, x])/3 + 
       30*G[1, 0, 0, x] - (96*I)*Pi*G[1, 0, 0, x] - 2*Pi^2*G[1, 0, 0, x] + 
       43*G[1, 0, 1, x] + (60*I)*Pi*G[1, 0, 1, x] - (17*Pi^2*G[1, 0, 1, x])/
        3 + 43*G[1, 1, 0, x] + (90*I)*Pi*G[1, 1, 0, x] + 
       (35*Pi^2*G[1, 1, 0, x])/3 + 48*G[1, 1, 1, x] - 
       (58*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 
       (116*I)*Pi*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 
       (116*I)*Pi*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 
       (128*I)*Pi*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] + 
       (136*I)*Pi*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 126*G[1, 0, 0, 0, x] - 
       (20*I)*Pi*G[1, 0, 0, 0, x] + 38*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + 38*G[1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + 116*G[1, 1, 0, 0, x] + 
       (72*I)*Pi*G[1, 1, 0, 0, x] - 58*G[1, 1, 0, 1, x] - 
       (28*I)*Pi*G[1, 1, 0, 1, x] - 58*G[1, 1, 1, 0, x] - 
       (72*I)*Pi*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 1, x] + 
       228*G[0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
       120*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 0, 1, x] - 
       16*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
       176*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
       16*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] + 
       124*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 1, 1, x] - 
       40*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
       20*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, x] + 96*G[1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 0, 0, x] + 
       36*G[1, 1, 1, 0, 1, x] + 36*G[1, 1, 1, 1, 0, x] + 
       (-49/9 - (5*I)*Pi - (4*Pi^2)/3 + (8*G[0, x])/9 - 
         ((14*I)/3)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - (8*G[0, 0, x])/3 - 
         2*G[0, 1, x] - 2*G[1, 0, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (-53/36 + ((5*I)/3)*Pi)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + 86*Zeta[3] + (34*I)*Pi*Zeta[3] + 
       (26*Pi^2*Zeta[3])/3 - 72*G[0, x]*Zeta[3] - (184*I)*Pi*G[0, x]*
        Zeta[3] + 14*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
       152*G[0, 0, x]*Zeta[3] + 148*G[0, 1, x]*Zeta[3] + 
       84*G[1, 0, x]*Zeta[3] - 44*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((5*I)*Pi^3 + (17*Pi^4)/90 - 
         ((1327*I)/18)*Pi*G[0, x] + (121*Pi^2*G[0, x])/9 + 
         (I/2)*Pi^3*G[0, x] - (1327*G[0, 0, x])/18 + ((58*I)/3)*Pi*
          G[0, 0, x] + (9*Pi^2*G[0, 0, x])/2 + (6*I)*Pi*G[0, 1, x] + 
         (2*Pi^2*G[0, 1, x])/3 - (24*I)*Pi*G[1, 0, x] + (125*G[0, 0, 0, x])/
          3 + (2*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] - 
         24*G[1, 0, 0, x] + 16*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
         30*Zeta[3] + (8*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3]) + 
       Log[mu2/s]^2*((I/2)*Pi + (3*I)*Pi^3 + G[0, x]/2 + (3*I)*Pi*G[0, x] + 
         3*Pi^2*G[0, x] - (3*I)*Pi*G[1, x] + 6*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] - 
         3*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + (6*I)*Pi*G[1, 1, x] + 
         18*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
         6*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (((-3*I)/2)*Pi^3 - (3*Pi^2*G[0, x])/2 - (3*I)*Pi*G[0, 0, x] + 
           (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - (3*I)*Pi*G[1, 1, x] - 
           9*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
           3*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 3*G[1, 0, 1, x] - 
           3*G[1, 1, 0, x])*RATIO[x] + RATIO[x^(-1)]*(-85/108 - 
           ((173*I)/9)*Pi + (245*Pi^2)/36 - (3*I)*Pi^3 - (26*G[0, x])/9 + 
           (15*I)*Pi*G[0, x] + Pi^2*G[0, x] + (37*G[0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
           4*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           10*G[1, 0, 0, x] + (22*Zeta[3])/3)) + 
       Log[mu2/s]*(((-13*I)/6)*Pi - (2*Pi^2)/3 + ((17*I)/3)*Pi^3 + 
         (154*Pi^4)/45 - (13*G[0, x])/6 + (22*I)*Pi*G[0, x] + 
         (37*Pi^2*G[0, x])/3 - ((38*I)/3)*Pi^3*G[0, x] - (23*I)*Pi*G[1, x] - 
         (8*Pi^2*G[1, x])/3 + ((2*I)/3)*Pi^3*G[1, x] + 20*G[0, 0, x] - 
         (20*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + G[0, 1, x] - 
         (30*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + G[1, 0, x] + 
         (18*I)*Pi*G[1, 0, x] - (22*Pi^2*G[1, 0, x])/3 - 24*G[1, 1, x] + 
         (32*I)*Pi*G[1, 1, x] - (56*I)*Pi*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, x] - 32*G[0, 1, 0, x] + 
         (52*I)*Pi*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
         (32*I)*Pi*G[1, 0, 0, x] + 32*G[1, 0, 1, x] + 
         (20*I)*Pi*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, x] - 
         112*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] + 
         8*G[0, 0, 1, 1, x] + 64*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] + 
         16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
         16*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 
         (((-85*I)/3)*Pi*G[0, x] - (85*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
           6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] + 64*Zeta[3] + 
         (68*I)*Pi*Zeta[3] + 36*G[0, x]*Zeta[3] - 48*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(10511/216 - ((968*I)/27)*Pi + (287*Pi^2)/18 - 
           ((43*I)/6)*Pi^3 + (7*Pi^4)/12 - (617*G[0, x])/18 + 
           ((346*I)/9)*Pi*G[0, x] - (115*Pi^2*G[0, x])/9 + 
           ((17*I)/3)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + 
           ((19*I)/3)*Pi^3*G[1, x] + (398*G[0, 0, x])/9 - 
           (30*I)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 + 
           (19*Pi^2*G[0, 1, x])/3 + ((106*I)/3)*Pi*G[1, 0, x] + 
           Pi^2*G[1, 0, x] + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           (164*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 1, x] + (142*G[1, 0, 0, x])/3 + 
           (16*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
           (20*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] + 
           24*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] - 36*G[0, 0, 1, 0, x] - 
           12*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
           12*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
           16*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
           12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + (424*Zeta[3])/9 - 
           ((100*I)/3)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
         RATIO[x]*(10*Pi^2 - ((13*I)/2)*Pi^3 - (161*Pi^4)/45 - 
           (31*Pi^2*G[0, x])/6 + ((31*I)/3)*Pi^3*G[0, x] + 
           (2*Pi^2*G[1, x])/3 - ((13*I)/3)*Pi^3*G[1, x] + 20*G[0, 0, x] - 
           (13*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 - 20*G[0, 1, x] + 
           (13*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 20*G[1, 0, x] + 
           (13*I)*Pi*G[1, 0, x] + (23*Pi^2*G[1, 0, x])/3 + 20*G[1, 1, x] - 
           (13*I)*Pi*G[1, 1, x] - 35*G[0, 0, 0, x] + (52*I)*Pi*
            G[0, 0, 0, x] + 22*G[0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 
           22*G[0, 1, 0, x] - (50*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           26*G[1, 0, 0, x] - (40*I)*Pi*G[1, 0, 0, x] - 13*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] - 13*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] + 
           80*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 56*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
           6*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
           32*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
           4*Zeta[3] - (58*I)*Pi*Zeta[3] - 42*G[0, x]*Zeta[3] + 
           48*G[1, x]*Zeta[3])) - 172*Zeta[5] + RATIO[x^(-1)]*
        (309479/2592 - ((2428*I)/81)*Pi + (14353*Pi^2)/1296 - 
         ((212*I)/27)*Pi^3 + (1139*Pi^4)/1080 - ((73*I)/60)*Pi^5 - 
         (50957*G[0, x])/648 + ((968*I)/27)*Pi*G[0, x] - 
         (781*Pi^2*G[0, x])/54 + ((43*I)/6)*Pi^3*G[0, x] - 
         (16*Pi^4*G[0, x])/45 + ((163*I)/4)*Pi*G[1, x] + 
         (37*Pi^2*G[1, x])/24 + ((34*I)/9)*Pi^3*G[1, x] + 
         (79*Pi^4*G[1, x])/45 + (3787*G[0, 0, x])/54 - 
         ((346*I)/9)*Pi*G[0, 0, x] + (215*Pi^2*G[0, 0, x])/18 - 
         ((16*I)/3)*Pi^3*G[0, 0, x] + ((31*I)/2)*Pi*G[0, 1, x] - 
         2*Pi^2*G[0, 1, x] - (7*I)*Pi^3*G[0, 1, x] + ((515*I)/12)*Pi*
          G[1, 0, x] - 14*Pi^2*G[1, 0, x] - ((32*I)/3)*Pi^3*G[1, 0, x] + 
         (163*G[1, 1, x])/4 - ((87*I)/4)*Pi*G[1, 1, x] + Pi^2*G[1, 1, x] - 
         ((14*I)/3)*Pi^3*G[1, 1, x] - (248*G[0, 0, 0, x])/3 + 
         (30*I)*Pi*G[0, 0, 0, x] - 8*Pi^2*G[0, 0, 0, x] - 
         (38*Pi^2*G[0, 0, 1, x])/3 - ((106*I)/3)*Pi*G[0, 1, 0, x] - 
         (40*Pi^2*G[0, 1, 0, x])/3 + (31*G[0, 1, 1, x])/2 + 
         (12*I)*Pi*G[0, 1, 1, x] - (14*Pi^2*G[0, 1, 1, x])/3 + 
         (182*G[1, 0, 0, x])/3 + ((56*I)/3)*Pi*G[1, 0, 0, x] - 
         9*Pi^2*G[1, 0, 0, x] - (71*G[1, 0, 1, x])/4 - 
         (36*I)*Pi*G[1, 0, 1, x] + (34*Pi^2*G[1, 0, 1, x])/3 - 
         (71*G[1, 1, 0, x])/4 - ((32*I)/3)*Pi*G[1, 1, 0, x] + 
         (14*Pi^2*G[1, 1, 0, x])/3 - 8*G[1, 1, 1, x] + 
         (24*I)*Pi*G[1, 1, 1, x] + (254*G[0, 0, 0, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 0, x] - (142*G[0, 1, 0, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         (20*I)*Pi*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
         (4*G[1, 0, 0, 0, x])/3 - (20*I)*Pi*G[1, 0, 0, 0, x] - 
         30*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] - 
         30*G[1, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (68*G[1, 1, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + (28*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 80*G[0, 0, 0, 0, 0, x] + 
         48*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
         16*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
         28*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
         32*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
         40*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
         24*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 0, x] + (214*Zeta[3])/3 + (18*I)*Pi*Zeta[3] - 
         (27*Pi^2*Zeta[3])/2 + (170*G[0, x]*Zeta[3])/9 + 
         ((208*I)/3)*Pi*G[0, x]*Zeta[3] + (130*G[1, x]*Zeta[3])/3 + 
         (20*I)*Pi*G[1, x]*Zeta[3] + (100*G[0, 0, x]*Zeta[3])/3 + 
         36*G[0, 1, x]*Zeta[3] - 12*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3] + 49*Zeta[5]) + 
       RATIO[x]*((313*Pi^2)/8 - ((105*I)/8)*Pi^3 - (11*Pi^4)/15 - 
         ((17*I)/10)*Pi^5 - (151*Pi^2*G[0, x])/8 + ((23*I)/3)*Pi^3*G[0, x] + 
         (217*Pi^4*G[0, x])/90 - (63*Pi^2*G[1, x])/8 + ((13*I)/3)*Pi^3*
          G[1, x] + (142*Pi^4*G[1, x])/45 + (313*G[0, 0, x])/4 - 
         ((105*I)/4)*Pi*G[0, 0, x] + (49*Pi^2*G[0, 0, x])/6 - 
         ((121*I)/6)*Pi^3*G[0, 0, x] - (313*G[0, 1, x])/4 + 
         ((105*I)/4)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
         ((127*I)/6)*Pi^3*G[0, 1, x] - (313*G[1, 0, x])/4 + 
         ((105*I)/4)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
         ((13*I)/6)*Pi^3*G[1, 0, x] + (313*G[1, 1, x])/4 - 
         ((105*I)/4)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 - 
         ((79*I)/6)*Pi^3*G[1, 1, x] - 106*G[0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 0, x] - (31*Pi^2*G[0, 0, 0, x])/6 + 
         (239*G[0, 0, 1, x])/4 - (8*Pi^2*G[0, 0, 1, x])/3 + 
         (239*G[0, 1, 0, x])/4 - (22*I)*Pi*G[0, 1, 0, x] + 
         6*Pi^2*G[0, 1, 0, x] - (27*G[0, 1, 1, x])/2 - 
         (2*I)*Pi*G[0, 1, 1, x] - (7*Pi^2*G[0, 1, 1, x])/6 + 
         (105*G[1, 0, 0, x])/2 + 9*Pi^2*G[1, 0, 0, x] - (25*G[1, 0, 1, x])/
          4 - (24*I)*Pi*G[1, 0, 1, x] + (17*Pi^2*G[1, 0, 1, x])/6 - 
         (25*G[1, 1, 0, x])/4 - (2*I)*Pi*G[1, 1, 0, x] - 
         (95*Pi^2*G[1, 1, 0, x])/6 - 40*G[1, 1, 1, x] + 
         (26*I)*Pi*G[1, 1, 1, x] + 78*G[0, 0, 0, 0, x] - 
         (118*I)*Pi*G[0, 0, 0, 0, x] - 19*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 19*G[0, 0, 1, 0, x] + 
         (118*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
         33*G[0, 1, 0, 0, x] + (136*I)*Pi*G[0, 1, 0, 0, x] - 
         11*G[0, 1, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, 1, x] - 
         11*G[0, 1, 1, 0, x] - (140*I)*Pi*G[0, 1, 1, 0, x] + 
         18*G[0, 1, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         9*G[1, 0, 0, 0, x] + (34*I)*Pi*G[1, 0, 0, 0, x] - 
         17*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         17*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         15*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] + 
         26*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         26*G[1, 1, 1, 0, x] + (72*I)*Pi*G[1, 1, 1, 0, x] - 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 198*G[0, 0, 0, 0, 0, x] + 
         6*G[0, 0, 0, 1, 1, x] + 120*G[0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] + 184*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] - 134*G[0, 1, 1, 0, 0, x] - 
         18*G[0, 1, 1, 1, 1, x] + 68*G[1, 0, 0, 0, 0, x] + 
         10*G[1, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 1, 0, x] - 
         6*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, x] - 108*G[1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, 1, x] + 78*G[1, 1, 1, 0, 0, x] - 
         18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] + (29*Zeta[3])/4 - 
         (44*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/3 - 8*G[0, x]*Zeta[3] + 
         (152*I)*Pi*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3] - 
         (32*I)*Pi*G[1, x]*Zeta[3] + 160*G[0, 0, x]*Zeta[3] - 
         146*G[0, 1, x]*Zeta[3] - 90*G[1, 0, x]*Zeta[3] + 
         58*G[1, 1, x]*Zeta[3] + 158*Zeta[5])) + 
     e^2*(((-962*I)/27)*Pi - (28207*Pi^2)/216 - ((69*I)/4)*Pi^3 + 
       (4183*Pi^4)/360 + ((16*I)/3)*Pi^5 - (131*Pi^6)/3780 - 
       (962*G[0, x])/27 + ((7837*I)/18)*Pi*G[0, x] + (2323*Pi^2*G[0, x])/36 - 
       ((21*I)/4)*Pi^3*G[0, x] - (149*Pi^4*G[0, x])/18 - 
       ((577*I)/90)*Pi^5*G[0, x] - ((921*I)/2)*Pi*G[1, x] + 
       (2437*Pi^2*G[1, x])/24 - ((375*I)/4)*Pi^3*G[1, x] + 
       (151*Pi^4*G[1, x])/18 - ((299*I)/90)*Pi^5*G[1, x] + 
       (4957*G[0, 0, x])/36 - ((1054*I)/3)*Pi*G[0, 0, x] + 
       (65*Pi^2*G[0, 0, x])/6 + ((52*I)/3)*Pi^3*G[0, 0, x] - 
       (8*Pi^4*G[0, 0, x])/9 + (1265*G[0, 1, x])/4 - 
       ((1401*I)/4)*Pi*G[0, 1, x] + (115*Pi^2*G[0, 1, x])/4 + 
       ((65*I)/2)*Pi^3*G[0, 1, x] + (175*Pi^4*G[0, 1, x])/9 + 
       (1265*G[1, 0, x])/4 + ((1541*I)/4)*Pi*G[1, 0, x] - 
       (985*Pi^2*G[1, 0, x])/12 + ((253*I)/6)*Pi^3*G[1, 0, x] + 
       (127*Pi^4*G[1, 0, x])/18 - (3107*G[1, 1, x])/4 + 
       (315*I)*Pi*G[1, 1, x] - 19*Pi^2*G[1, 1, x] - (21*I)*Pi^3*G[1, 1, x] - 
       (368*Pi^4*G[1, 1, x])/45 - (787*G[0, 0, 0, x])/6 + 
       (191*I)*Pi*G[0, 0, 0, x] - (101*Pi^2*G[0, 0, 0, x])/3 - 
       ((140*I)/3)*Pi^3*G[0, 0, 0, x] - (605*G[0, 0, 1, x])/2 - 
       (95*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/3 + 
       ((209*I)/3)*Pi^3*G[0, 0, 1, x] - (605*G[0, 1, 0, x])/2 - 
       (170*I)*Pi*G[0, 1, 0, x] + (107*Pi^2*G[0, 1, 0, x])/3 + 
       ((29*I)/3)*Pi^3*G[0, 1, 0, x] - (489*G[0, 1, 1, x])/4 + 
       (82*I)*Pi*G[0, 1, 1, x] - (17*Pi^2*G[0, 1, 1, x])/3 - 
       ((200*I)/3)*Pi^3*G[0, 1, 1, x] + (935*G[1, 0, 0, x])/4 - 
       (459*I)*Pi*G[1, 0, 0, x] + (340*Pi^2*G[1, 0, 0, x])/3 - 
       ((82*I)/3)*Pi^3*G[1, 0, 0, x] + 77*G[1, 0, 1, x] + 
       (230*I)*Pi*G[1, 0, 1, x] - (77*Pi^2*G[1, 0, 1, x])/3 - 
       ((23*I)/3)*Pi^3*G[1, 0, 1, x] + 77*G[1, 1, 0, x] + 
       (456*I)*Pi*G[1, 1, 0, x] - (191*Pi^2*G[1, 1, 0, x])/3 - 
       ((71*I)/3)*Pi^3*G[1, 1, 0, x] + 476*G[1, 1, 1, x] - 
       (233*I)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
       ((50*I)/3)*Pi^3*G[1, 1, 1, x] + 144*G[0, 0, 0, 0, x] - 
       (52*I)*Pi*G[0, 0, 0, 0, x] - (92*Pi^2*G[0, 0, 0, 0, x])/3 + 
       98*G[0, 0, 0, 1, x] - (22*I)*Pi*G[0, 0, 0, 1, x] - 
       3*Pi^2*G[0, 0, 0, 1, x] + 98*G[0, 0, 1, 0, x] + 
       (18*I)*Pi*G[0, 0, 1, 0, x] + (205*Pi^2*G[0, 0, 1, 0, x])/3 - 
       59*G[0, 0, 1, 1, x] + (56*I)*Pi*G[0, 0, 1, 1, x] - 
       10*Pi^2*G[0, 0, 1, 1, x] - 106*G[0, 1, 0, 0, x] + 
       (120*I)*Pi*G[0, 1, 0, 0, x] + (230*Pi^2*G[0, 1, 0, 0, x])/3 + 
       70*G[0, 1, 0, 1, x] - (58*I)*Pi*G[0, 1, 0, 1, x] + 
       (31*Pi^2*G[0, 1, 0, 1, x])/3 + 70*G[0, 1, 1, 0, x] - 
       (80*I)*Pi*G[0, 1, 1, 0, x] - 123*Pi^2*G[0, 1, 1, 0, x] + 
       23*G[0, 1, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, 1, x] - 
       (20*Pi^2*G[0, 1, 1, 1, x])/3 - 627*G[1, 0, 0, 0, x] + 
       (222*I)*Pi*G[1, 0, 0, 0, x] + 116*G[1, 0, 0, 1, x] + 
       (88*I)*Pi*G[1, 0, 0, 1, x] - (94*Pi^2*G[1, 0, 0, 1, x])/3 + 
       116*G[1, 0, 1, 0, x] - (234*I)*Pi*G[1, 0, 1, 0, x] - 
       (128*Pi^2*G[1, 0, 1, 0, x])/3 + 21*G[1, 0, 1, 1, x] - 
       (92*I)*Pi*G[1, 0, 1, 1, x] + (10*Pi^2*G[1, 0, 1, 1, x])/3 + 
       548*G[1, 1, 0, 0, x] - (156*I)*Pi*G[1, 1, 0, 0, x] - 
       (220*Pi^2*G[1, 1, 0, 0, x])/3 - 185*G[1, 1, 0, 1, x] - 
       (158*I)*Pi*G[1, 1, 0, 1, x] + (70*Pi^2*G[1, 1, 0, 1, x])/3 - 
       185*G[1, 1, 1, 0, x] + (158*I)*Pi*G[1, 1, 1, 0, x] + 
       (218*Pi^2*G[1, 1, 1, 0, x])/3 - 144*G[1, 1, 1, 1, x] + 
       (176*I)*Pi*G[1, 1, 1, 1, x] - 128*G[0, 0, 0, 0, 0, x] - 
       (384*I)*Pi*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, x] + 
       (32*I)*Pi*G[0, 0, 0, 0, 1, x] + 60*G[0, 0, 0, 1, 0, x] + 
       (356*I)*Pi*G[0, 0, 0, 1, 0, x] - 116*G[0, 0, 0, 1, 1, x] - 
       (32*I)*Pi*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       (456*I)*Pi*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] + 
       (20*I)*Pi*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] - 
       (444*I)*Pi*G[0, 0, 1, 1, 0, x] + 68*G[0, 0, 1, 1, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 190*G[0, 1, 0, 0, 0, x] + 
       (228*I)*Pi*G[0, 1, 0, 0, 0, x] - 78*G[0, 1, 0, 0, 1, x] - 
       (84*I)*Pi*G[0, 1, 0, 0, 1, x] - 78*G[0, 1, 0, 1, 0, x] - 
       (204*I)*Pi*G[0, 1, 0, 1, 0, x] - 10*G[0, 1, 0, 1, 1, x] + 
       (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 118*G[0, 1, 1, 0, 0, x] - 
       (384*I)*Pi*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
       (84*I)*Pi*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] + 
       (368*I)*Pi*G[0, 1, 1, 1, 0, x] + 32*G[0, 1, 1, 1, 1, x] - 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 582*G[1, 0, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, 0, x] - 108*G[1, 0, 0, 0, 1, x] - 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] - 108*G[1, 0, 0, 1, 0, x] + 
       (68*I)*Pi*G[1, 0, 0, 1, 0, x] + 116*G[1, 0, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 264*G[1, 0, 1, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 50*G[1, 0, 1, 0, 1, x] + 
       (52*I)*Pi*G[1, 0, 1, 0, 1, x] - 50*G[1, 0, 1, 1, 0, x] - 
       (36*I)*Pi*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 324*G[1, 1, 0, 0, 0, x] - 
       (156*I)*Pi*G[1, 1, 0, 0, 0, x] - 68*G[1, 1, 0, 0, 1, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, 1, x] - 68*G[1, 1, 0, 1, 0, x] + 
       (156*I)*Pi*G[1, 1, 0, 1, 0, x] + 32*G[1, 1, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 104*G[1, 1, 1, 0, 0, x] + 
       (120*I)*Pi*G[1, 1, 1, 0, 0, x] + 176*G[1, 1, 1, 0, 1, x] + 
       (76*I)*Pi*G[1, 1, 1, 0, 1, x] + 176*G[1, 1, 1, 1, 0, x] - 
       (112*I)*Pi*G[1, 1, 1, 1, 0, x] - (112*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       864*G[0, 0, 0, 0, 0, 0, x] - 36*G[0, 0, 0, 0, 0, 1, x] - 
       36*G[0, 0, 0, 0, 1, 0, x] + 84*G[0, 0, 0, 0, 1, 1, x] + 
       376*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
       696*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, 1, 0, x] + 52*G[0, 0, 1, 0, 1, 1, x] - 
       432*G[0, 0, 1, 1, 0, 0, x] + 28*G[0, 0, 1, 1, 0, 1, x] + 
       28*G[0, 0, 1, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, 1, x] + 
       532*G[0, 1, 0, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 0, 1, x] + 
       44*G[0, 1, 0, 0, 1, 0, x] - 84*G[0, 1, 0, 0, 1, 1, x] - 
       200*G[0, 1, 0, 1, 0, 0, x] + 40*G[0, 1, 0, 1, 0, 1, x] + 
       40*G[0, 1, 0, 1, 1, 0, x] + 60*G[0, 1, 0, 1, 1, 1, x] - 
       636*G[0, 1, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, 1, x] + 
       12*G[0, 1, 1, 0, 1, 0, x] + 72*G[0, 1, 1, 0, 1, 1, x] + 
       396*G[0, 1, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 1, 0, 1, x] - 
       28*G[0, 1, 1, 1, 1, 0, x] - 112*G[0, 1, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 0, 1, x] + 
       32*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, 1, 1, x] + 
       72*G[1, 0, 0, 1, 0, 0, x] + 48*G[1, 0, 0, 1, 0, 1, x] + 
       48*G[1, 0, 0, 1, 1, 0, x] - 88*G[1, 0, 0, 1, 1, 1, x] - 
       72*G[1, 0, 1, 0, 0, 0, x] + 72*G[1, 0, 1, 0, 0, 1, x] + 
       72*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] - 
       8*G[1, 0, 1, 1, 0, 0, x] - 16*G[1, 0, 1, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, 1, x] - 
       388*G[1, 1, 0, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 0, 1, x] + 
       40*G[1, 1, 0, 0, 1, 0, x] - 28*G[1, 1, 0, 0, 1, 1, x] + 
       184*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
       4*G[1, 1, 0, 1, 1, 0, x] + 16*G[1, 1, 0, 1, 1, 1, x] + 
       288*G[1, 1, 1, 0, 0, 0, x] + 8*G[1, 1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 1, 0, 1, 0, x] - 16*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 0, x] - 112*G[1, 1, 1, 1, 0, 1, x] - 
       112*G[1, 1, 1, 1, 1, 0, x] + (-80/27 - ((35*I)/12)*Pi - (23*Pi^2)/24 + 
         (11*G[0, x])/18 - (3*I)*Pi*G[0, x] - ((7*I)/6)*Pi*G[1, x] - 
         (11*G[0, 0, x])/6 - (7*G[0, 1, x])/6 - (7*G[1, 0, x])/6)*
        Log[mu2/s]^4*RATIO[x^(-1)] + (-127/180 + ((5*I)/6)*Pi)*Log[mu2/s]^5*
        RATIO[x^(-1)] + (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^3*(((2*I)/3)*Pi + ((7*I)/3)*Pi^3 + (2*G[0, x])/3 + 
         ((7*I)/3)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - ((7*I)/3)*Pi*G[1, x] + 
         (14*G[0, 0, x])/3 + ((14*I)/3)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 - 
         ((14*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
         ((14*I)/3)*Pi*G[1, 0, x] + ((14*I)/3)*Pi*G[1, 1, x] + 
         14*G[0, 0, 0, x] - (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 + 
         (14*G[0, 1, 1, x])/3 - (28*G[1, 0, 0, x])/3 + (14*G[1, 0, 1, x])/3 + 
         (14*G[1, 1, 0, x])/3 + (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (((-7*I)/6)*Pi^3 - (7*Pi^2*G[0, x])/6 - 
           ((7*I)/3)*Pi*G[0, 0, x] + ((7*I)/3)*Pi*G[0, 1, x] + 
           ((7*I)/3)*Pi*G[1, 0, x] - ((7*I)/3)*Pi*G[1, 1, x] - 
           7*G[0, 0, 0, x] + (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 - 
           (7*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - (7*G[1, 0, 1, x])/3 - 
           (7*G[1, 1, 0, x])/3)*RATIO[x] + RATIO[x^(-1)]*
          (-118/81 - ((359*I)/27)*Pi + (65*Pi^2)/12 - ((5*I)/2)*Pi^3 - 
           (13*G[0, x])/9 + ((35*I)/3)*Pi*G[0, x] + (4*Pi^2*G[0, x])/3 + 
           (83*G[0, 0, x])/9 + ((22*I)/3)*Pi*G[0, 0, x] + 
           ((14*I)/3)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           (16*G[0, 0, 0, x])/3 + (28*G[0, 0, 1, x])/3 + (28*G[0, 1, 0, x])/
            3 + (20*G[1, 0, 0, x])/3 + (4*Zeta[3])/9)) + (3163*Zeta[3])/12 + 
       ((104*I)/3)*Pi*Zeta[3] + (206*Pi^2*Zeta[3])/3 + 
       ((163*I)/3)*Pi^3*Zeta[3] - (829*G[0, x]*Zeta[3])/3 - 
       ((494*I)/3)*Pi*G[0, x]*Zeta[3] + (103*Pi^2*G[0, x]*Zeta[3])/3 + 
       244*G[1, x]*Zeta[3] - ((676*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (146*Pi^2*G[1, x]*Zeta[3])/3 + (494*G[0, 0, x]*Zeta[3])/3 + 
       ((1448*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (170*G[0, 1, x]*Zeta[3])/3 - 
       ((380*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (832*G[1, 0, x]*Zeta[3])/3 + 
       ((496*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 288*G[1, 1, x]*Zeta[3] + 
       ((380*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 520*G[0, 0, 0, x]*Zeta[3] - 
       (1108*G[0, 0, 1, x]*Zeta[3])/3 - (1180*G[0, 1, 0, x]*Zeta[3])/3 + 
       (896*G[0, 1, 1, x]*Zeta[3])/3 - (124*G[1, 0, 0, x]*Zeta[3])/3 - 
       (340*G[1, 0, 1, x]*Zeta[3])/3 + (488*G[1, 1, 0, x]*Zeta[3])/3 - 
       188*G[1, 1, 1, x]*Zeta[3] - 294*Zeta[3]^2 + 
       Log[mu2/s]^2*(((-9*I)/4)*Pi - (11*Pi^2)/12 + ((37*I)/6)*Pi^3 + 
         (154*Pi^4)/45 - (9*G[0, x])/4 + ((47*I)/2)*Pi*G[0, x] + 
         (77*Pi^2*G[0, x])/6 - ((41*I)/3)*Pi^3*G[0, x] - 
         ((49*I)/2)*Pi*G[1, x] - (8*Pi^2*G[1, x])/3 - (I/3)*Pi^3*G[1, x] + 
         22*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 
         G[0, 1, x]/2 - (31*I)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] - 
         G[1, 0, x]/2 + (17*I)*Pi*G[1, 0, x] - (25*Pi^2*G[1, 0, x])/3 - 
         24*G[1, 1, x] + (34*I)*Pi*G[1, 1, x] - (60*I)*Pi*G[0, 0, 0, x] - 
         34*G[0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, x] - 34*G[0, 1, 0, x] + 
         (54*I)*Pi*G[0, 1, 0, x] + 10*G[0, 1, 1, x] - 10*G[1, 0, 0, x] + 
         (32*I)*Pi*G[1, 0, 0, x] + 34*G[1, 0, 1, x] + 
         (22*I)*Pi*G[1, 0, 1, x] + 34*G[1, 1, 0, x] - 
         (26*I)*Pi*G[1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, x] - 
         128*G[0, 0, 0, 0, x] + 26*G[0, 0, 0, 1, x] + 26*G[0, 0, 1, 0, x] + 
         8*G[0, 0, 1, 1, x] + 68*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - 28*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] + 
         20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 
         12*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 
         64*Zeta[3] + (70*I)*Pi*Zeta[3] + 38*G[0, x]*Zeta[3] - 
         48*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 - 
           (29*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - 29*G[0, 0, x] - 
           (7*I)*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 11*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3]) + RATIO[x^(-1)]*(10607/216 - 
           ((1048*I)/27)*Pi + (287*Pi^2)/18 - ((27*I)/4)*Pi^3 + 
           (77*Pi^4)/144 - (310*G[0, x])/9 + ((359*I)/9)*Pi*G[0, x] - 
           15*Pi^2*G[0, x] + (7*I)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + 
           2*Pi^2*G[1, x] + ((47*I)/6)*Pi^3*G[1, x] + (398*G[0, 0, x])/9 - 
           (35*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/2 + 
           (15*Pi^2*G[0, 1, x])/2 + ((119*I)/3)*Pi*G[1, 0, x] + 
           (19*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           (188*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] - 
           (14*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 
           (155*G[1, 0, 0, x])/3 + (22*I)*Pi*G[1, 0, 0, x] - 
           12*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           (16*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] + 
           18*G[0, 0, 0, 0, x] - 42*G[0, 0, 0, 1, x] - 42*G[0, 0, 1, 0, x] - 
           12*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
           14*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
           20*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 30*G[1, 1, 0, 0, x] + 
           14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + (568*Zeta[3])/9 - 
           ((134*I)/3)*Pi*Zeta[3] - 22*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + 
         RATIO[x]*(10*Pi^2 - ((27*I)/4)*Pi^3 - (161*Pi^4)/45 - 
           (65*Pi^2*G[0, x])/12 + ((65*I)/6)*Pi^3*G[0, x] + 
           (2*Pi^2*G[1, x])/3 - ((23*I)/6)*Pi^3*G[1, x] + 20*G[0, 0, x] - 
           ((27*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 - 20*G[0, 1, x] + 
           ((27*I)/2)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/2 - 20*G[1, 0, x] + 
           ((27*I)/2)*Pi*G[1, 0, x] + (49*Pi^2*G[1, 0, x])/6 + 
           20*G[1, 1, x] - ((27*I)/2)*Pi*G[1, 1, x] - (73*G[0, 0, 0, x])/2 + 
           (54*I)*Pi*G[0, 0, 0, x] + 23*G[0, 0, 1, x] - 
           (3*I)*Pi*G[0, 0, 1, x] + 23*G[0, 1, 0, x] - 
           (51*I)*Pi*G[0, 1, 0, x] - (19*G[0, 1, 1, x])/2 + 
           27*G[1, 0, 0, x] - (40*I)*Pi*G[1, 0, 0, x] - (27*G[1, 0, 1, x])/
            2 - (11*I)*Pi*G[1, 0, 1, x] - (27*G[1, 1, 0, x])/2 + 
           (37*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] + 
           88*G[0, 0, 0, 0, x] - 13*G[0, 0, 0, 1, x] - 13*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 58*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
           7*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] - 
           10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] + 
           30*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
           4*Zeta[3] - (59*I)*Pi*Zeta[3] - 43*G[0, x]*Zeta[3] + 
           48*G[1, x]*Zeta[3])) + 236*Zeta[5] + (952*I)*Pi*Zeta[5] + 
       610*G[0, x]*Zeta[5] - 124*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((6029*I)/216)*Pi^3 - (2641*Pi^4)/1080 - ((13*I)/60)*Pi^5 - 
         ((31687*I)/108)*Pi*G[0, x] + (15691*Pi^2*G[0, x])/216 + 
         ((17*I)/18)*Pi^3*G[0, x] - (103*Pi^4*G[0, x])/60 + 
         (9*I)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/90 - (31687*G[0, 0, x])/108 + 
         ((3679*I)/36)*Pi*G[0, 0, x] - (43*Pi^2*G[0, 0, x])/9 + 
         ((3*I)/2)*Pi^3*G[0, 0, x] + ((143*I)/4)*Pi*G[0, 1, x] + 
         (19*Pi^2*G[0, 1, x])/6 + I*Pi^3*G[0, 1, x] - ((2371*I)/18)*Pi*
          G[1, 0, x] + (229*Pi^2*G[1, 0, x])/9 + (I/2)*Pi^3*G[1, 0, x] + 
         (3967*G[0, 0, 0, x])/18 - (51*I)*Pi*G[0, 0, 0, x] - 
         (39*Pi^2*G[0, 0, 0, x])/2 + (143*G[0, 0, 1, x])/4 + 
         (22*I)*Pi*G[0, 0, 1, x] - (52*Pi^2*G[0, 0, 1, x])/3 + 
         (143*G[0, 1, 0, x])/4 + ((151*I)/3)*Pi*G[0, 1, 0, x] - 
         (31*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] - 
         (14*Pi^2*G[0, 1, 1, x])/3 - (2371*G[1, 0, 0, x])/18 + 
         ((130*I)/3)*Pi*G[1, 0, 0, x] + (9*Pi^2*G[1, 0, 0, x])/2 + 
         (6*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 0, x] - 99*G[0, 0, 0, 0, x] - 
         35*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         35*G[0, 0, 1, 0, x] + (8*I)*Pi*G[0, 0, 1, 0, x] + 
         45*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (169*G[0, 1, 0, 0, x])/3 + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] - 
         (10*I)*Pi*G[0, 1, 1, 0, x] + (269*G[1, 0, 0, 0, x])/3 + 
         (2*I)*Pi*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - 48*G[1, 1, 0, 0, x] - 
         88*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
         20*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         28*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 36*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - (6029*Zeta[3])/36 + 
         ((128*I)/3)*Pi*Zeta[3] + (83*Pi^2*Zeta[3])/6 + 20*G[0, x]*Zeta[3] + 
         ((10*I)/3)*Pi*G[0, x]*Zeta[3] - 54*G[1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, x]*Zeta[3] + (220*G[0, 0, x]*Zeta[3])/3 - 
         14*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 66*Zeta[5]) + 
       RATIO[x^(-1)]*(23550685/46656 - ((14576*I)/243)*Pi + 
         (13727*Pi^2)/2592 - ((1270*I)/81)*Pi^3 + (15683*Pi^4)/6480 - 
         ((557*I)/144)*Pi^5 - (2099*Pi^6)/6048 - (420775*G[0, x])/1296 + 
         ((5824*I)/81)*Pi*G[0, x] - (12079*Pi^2*G[0, x])/648 + 
         ((835*I)/54)*Pi^3*G[0, x] - (271*Pi^4*G[0, x])/216 + 
         ((283*I)/90)*Pi^5*G[0, x] + ((1293*I)/4)*Pi*G[1, x] - 
         (77*Pi^2*G[1, x])/3 + ((119*I)/9)*Pi^3*G[1, x] + 
         (91*Pi^4*G[1, x])/90 + ((167*I)/40)*Pi^5*G[1, x] + 
         (78413*G[0, 0, x])/324 - ((2096*I)/27)*Pi*G[0, 0, x] + 
         (688*Pi^2*G[0, 0, x])/27 - ((27*I)/2)*Pi^3*G[0, 0, x] + 
         (137*Pi^4*G[0, 0, x])/360 + ((631*I)/4)*Pi*G[0, 1, x] - 
         (563*Pi^2*G[0, 1, x])/24 - ((55*I)/9)*Pi^3*G[0, 1, x] - 
         (103*Pi^4*G[0, 1, x])/120 + ((2377*I)/36)*Pi*G[1, 0, x] - 
         (428*Pi^2*G[1, 0, x])/9 - ((323*I)/18)*Pi^3*G[1, 0, x] + 
         (79*Pi^4*G[1, 0, x])/40 + (1293*G[1, 1, x])/4 - 
         ((549*I)/4)*Pi*G[1, 1, x] + (29*Pi^2*G[1, 1, x])/24 + 
         ((25*I)/9)*Pi^3*G[1, 1, x] - (44*Pi^4*G[1, 1, x])/45 - 
         (6052*G[0, 0, 0, x])/27 + ((718*I)/9)*Pi*G[0, 0, 0, x] - 
         25*Pi^2*G[0, 0, 0, x] + (12*I)*Pi^3*G[0, 0, 0, x] + 
         ((49*I)/2)*Pi*G[0, 0, 1, x] + 4*Pi^2*G[0, 0, 1, x] + 
         ((55*I)/3)*Pi^3*G[0, 0, 1, x] - ((1057*I)/12)*Pi*G[0, 1, 0, x] + 
         (97*Pi^2*G[0, 1, 0, x])/3 + (21*I)*Pi^3*G[0, 1, 0, x] + 
         (631*G[0, 1, 1, x])/4 + ((9*I)/4)*Pi*G[0, 1, 1, x] - 
         2*Pi^2*G[0, 1, 1, x] + ((32*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (1096*G[1, 0, 0, x])/9 + ((695*I)/12)*Pi*G[1, 0, 0, x] - 
         (479*Pi^2*G[1, 0, 0, x])/18 + (11*I)*Pi^3*G[1, 0, 0, x] - 
         (223*G[1, 0, 1, x])/4 - ((209*I)/2)*Pi*G[1, 0, 1, x] + 
         8*Pi^2*G[1, 0, 1, x] + I*Pi^3*G[1, 0, 1, x] - (223*G[1, 1, 0, x])/
          4 - ((589*I)/12)*Pi*G[1, 1, 0, x] - 17*Pi^2*G[1, 1, 0, x] + 
         (20*I)*Pi^3*G[1, 1, 0, x] - 163*G[1, 1, 1, x] + 
         (79*I)*Pi*G[1, 1, 1, x] - 8*Pi^2*G[1, 1, 1, x] + 
         ((23*I)/3)*Pi^3*G[1, 1, 1, x] + 248*G[0, 0, 0, 0, x] - 
         (70*I)*Pi*G[0, 0, 0, 0, x] + 25*Pi^2*G[0, 0, 0, 0, x] + 
         45*Pi^2*G[0, 0, 0, 1, x] + ((238*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (181*Pi^2*G[0, 0, 1, 0, x])/3 + (49*G[0, 0, 1, 1, x])/2 - 
         (24*I)*Pi*G[0, 0, 1, 1, x] + (68*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (364*G[0, 1, 0, 0, x])/3 - ((86*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         36*Pi^2*G[0, 1, 0, 0, x] + (133*G[0, 1, 0, 1, x])/4 + 
         (72*I)*Pi*G[0, 1, 0, 1, x] - (37*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (133*G[0, 1, 1, 0, x])/4 + ((38*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (43*Pi^2*G[0, 1, 1, 0, x])/3 - 62*G[0, 1, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + (23*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (68*G[1, 0, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (41*Pi^2*G[1, 0, 0, 0, x])/3 - (163*G[1, 0, 0, 1, x])/4 - 
         (72*I)*Pi*G[1, 0, 0, 1, x] + 24*Pi^2*G[1, 0, 0, 1, x] - 
         (163*G[1, 0, 1, 0, x])/4 + ((56*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (68*Pi^2*G[1, 0, 1, 0, x])/3 - (113*G[1, 0, 1, 1, x])/4 + 
         (72*I)*Pi*G[1, 0, 1, 1, x] - (37*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (1015*G[1, 1, 0, 0, x])/12 + ((92*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (53*Pi^2*G[1, 1, 0, 0, x])/3 + 71*G[1, 1, 0, 1, x] + 
         (72*I)*Pi*G[1, 1, 0, 1, x] - (73*Pi^2*G[1, 1, 0, 1, x])/3 + 
         71*G[1, 1, 1, 0, x] - ((104*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 1, x] - (796*G[0, 0, 0, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 0, 0, 0, x] - (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (36*I)*Pi*G[0, 0, 0, 1, 0, x] + (310*G[0, 0, 1, 0, 0, x])/3 + 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 24*G[0, 0, 1, 0, 1, x] - 
         (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (44*G[0, 1, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         60*G[0, 1, 0, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         60*G[0, 1, 0, 1, 0, x] - (88*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (110*G[0, 1, 1, 0, 0, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         48*G[0, 1, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 50*G[1, 0, 0, 0, 0, x] + 
         (44*I)*Pi*G[1, 0, 0, 0, 0, x] + 54*G[1, 0, 0, 0, 1, x] + 
         54*G[1, 0, 0, 1, 0, x] - (104*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         66*G[1, 0, 0, 1, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (56*G[1, 0, 1, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         60*G[1, 0, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         60*G[1, 0, 1, 1, 0, x] + (100*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 1, 1, x] + (58*G[1, 1, 0, 0, 0, x])/3 + 
         (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
         (20*I)*Pi*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] - 
         (36*I)*Pi*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
         (32*I)*Pi*G[1, 1, 0, 1, 1, x] - (32*G[1, 1, 1, 0, 0, x])/3 + 
         (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 0, 1, x] - 
         (76*I)*Pi*G[1, 1, 1, 0, 1, x] - 72*G[1, 1, 1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         340*G[0, 0, 0, 0, 0, 0, x] - 140*G[0, 0, 0, 0, 0, 1, x] - 
         140*G[0, 0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 0, 0, x] - 
         84*G[0, 0, 0, 1, 0, 1, x] - 84*G[0, 0, 0, 1, 1, 0, x] + 
         84*G[0, 0, 0, 1, 1, 1, x] + 68*G[0, 0, 1, 0, 0, 0, x] - 
         64*G[0, 0, 1, 0, 0, 1, x] - 64*G[0, 0, 1, 0, 1, 0, x] - 
         36*G[0, 0, 1, 0, 1, 1, x] - 76*G[0, 0, 1, 1, 0, 0, x] - 
         28*G[0, 0, 1, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 1, 0, x] + 
         112*G[0, 0, 1, 1, 1, 1, x] + 144*G[0, 1, 0, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] + 
         24*G[0, 1, 0, 0, 1, 1, x] - 116*G[0, 1, 0, 1, 0, 0, x] - 
         24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 0, 0, x] - 
         20*G[0, 1, 1, 0, 0, 1, x] - 20*G[0, 1, 1, 0, 1, 0, x] - 
         40*G[0, 1, 1, 0, 1, 1, x] - 52*G[0, 1, 1, 1, 0, 0, x] + 
         28*G[0, 1, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 1, 0, x] + 
         84*G[0, 1, 1, 1, 1, 1, x] + 104*G[1, 0, 0, 0, 0, 0, x] + 
         52*G[1, 0, 0, 0, 0, 1, x] + 52*G[1, 0, 0, 0, 1, 0, x] - 
         64*G[1, 0, 0, 0, 1, 1, x] - 100*G[1, 0, 0, 1, 0, 0, x] - 
         16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] + 
         72*G[1, 0, 0, 1, 1, 1, x] - 88*G[1, 0, 1, 0, 0, 0, x] - 
         44*G[1, 0, 1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 0, 1, 1, x] + 72*G[1, 0, 1, 1, 0, 0, x] + 
         16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, 1, x] + 52*G[1, 1, 0, 0, 0, 0, x] - 
         36*G[1, 1, 0, 0, 0, 1, x] - 36*G[1, 1, 0, 0, 1, 0, x] + 
         32*G[1, 1, 0, 0, 1, 1, x] - 64*G[1, 1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
         44*G[1, 1, 0, 1, 1, 1, x] - 28*G[1, 1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 1, 0, 0, 1, x] - 8*G[1, 1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
         84*G[1, 1, 1, 1, 0, 1, x] + 84*G[1, 1, 1, 1, 1, 0, x] + 
         (14843*Zeta[3])/324 + ((1714*I)/27)*Pi*Zeta[3] - 68*Pi^2*Zeta[3] - 
         ((110*I)/3)*Pi^3*Zeta[3] + (356*G[0, x]*Zeta[3])/9 - 
         ((178*I)/3)*Pi*G[0, x]*Zeta[3] + (77*Pi^2*G[0, x]*Zeta[3])/3 + 
         (275*G[1, x]*Zeta[3])/3 + (148*I)*Pi*G[1, x]*Zeta[3] + 
         (197*Pi^2*G[1, x]*Zeta[3])/3 - (1660*G[0, 0, x]*Zeta[3])/9 - 
         ((644*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (286*G[0, 1, x]*Zeta[3])/3 - 
         ((4*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (446*G[1, 0, x]*Zeta[3])/3 - 
         (196*I)*Pi*G[1, 0, x]*Zeta[3] - (266*G[1, 1, x]*Zeta[3])/3 - 
         (112*I)*Pi*G[1, 1, x]*Zeta[3] - (212*G[0, 0, 0, x]*Zeta[3])/3 - 
         (572*G[0, 0, 1, x]*Zeta[3])/3 - (32*G[0, 1, 0, x]*Zeta[3])/3 - 
         (280*G[1, 0, 0, x]*Zeta[3])/3 + 212*G[1, 0, 1, x]*Zeta[3] - 
         32*G[1, 1, 0, x]*Zeta[3] + 48*G[1, 1, 1, x]*Zeta[3] - 
         (193*Zeta[3]^2)/9 + (188*Zeta[5])/5 - (690*I)*Pi*Zeta[5] - 
         180*G[0, x]*Zeta[5] + 56*G[1, x]*Zeta[5]) + 
       RATIO[x]*((907*Pi^2)/4 - ((403*I)/8)*Pi^3 + (2639*Pi^4)/1440 - 
         ((517*I)/180)*Pi^5 + (149*Pi^6)/7560 - (855*Pi^2*G[0, x])/8 + 
         ((601*I)/24)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/12 + 
         ((883*I)/180)*Pi^5*G[0, x] - (539*Pi^2*G[1, x])/8 + 
         ((641*I)/24)*Pi^3*G[1, x] + (33*Pi^4*G[1, x])/20 + 
         ((299*I)/180)*Pi^5*G[1, x] + (907*G[0, 0, x])/2 - 
         ((403*I)/4)*Pi*G[0, 0, x] + (1463*Pi^2*G[0, 0, x])/24 - 
         ((55*I)/4)*Pi^3*G[0, 0, x] + (199*Pi^4*G[0, 0, x])/90 - 
         (907*G[0, 1, x])/2 + ((403*I)/4)*Pi*G[0, 1, x] + 
         (197*Pi^2*G[0, 1, x])/8 + ((11*I)/12)*Pi^3*G[0, 1, x] - 
         (1787*Pi^4*G[0, 1, x])/90 - (907*G[1, 0, x])/2 + 
         ((403*I)/4)*Pi*G[1, 0, x] + (271*Pi^2*G[1, 0, x])/24 - 
         ((69*I)/4)*Pi^3*G[1, 0, x] - (1583*Pi^4*G[1, 0, x])/180 + 
         (907*G[1, 1, x])/2 - ((403*I)/4)*Pi*G[1, 1, x] + 
         (105*Pi^2*G[1, 1, x])/8 - ((143*I)/12)*Pi^3*G[1, 1, x] + 
         (839*Pi^4*G[1, 1, x])/90 - 550*G[0, 0, 0, x] + 
         (58*I)*Pi*G[0, 0, 0, x] - (127*Pi^2*G[0, 0, 0, x])/12 + 
         ((142*I)/3)*Pi^3*G[0, 0, 0, x] + (1171*G[0, 0, 1, x])/4 - 
         ((15*I)/4)*Pi*G[0, 0, 1, x] - (46*Pi^2*G[0, 0, 1, x])/3 - 
         ((461*I)/6)*Pi^3*G[0, 0, 1, x] + (1171*G[0, 1, 0, x])/4 - 
         ((187*I)/4)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/3 - 
         ((113*I)/6)*Pi^3*G[0, 1, 0, x] - (71*G[0, 1, 1, x])/2 - 
         ((15*I)/2)*Pi*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/12 + 
         ((196*I)/3)*Pi^3*G[0, 1, 1, x] + (403*G[1, 0, 0, x])/2 + 
         ((91*I)/2)*Pi*G[1, 0, 0, x] - (39*Pi^2*G[1, 0, 0, x])/2 + 
         ((59*I)/3)*Pi^3*G[1, 0, 0, x] + (223*G[1, 0, 1, x])/4 - 
         ((399*I)/4)*Pi*G[1, 0, 1, x] + (137*Pi^2*G[1, 0, 1, x])/12 + 
         ((59*I)/6)*Pi^3*G[1, 0, 1, x] + (223*G[1, 1, 0, x])/4 - 
         ((227*I)/4)*Pi*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 0, x])/4 + 
         ((83*I)/6)*Pi^3*G[1, 1, 0, x] - 313*G[1, 1, 1, x] + 
         (111*I)*Pi*G[1, 1, 1, x] - ((67*I)/3)*Pi^3*G[1, 1, 1, x] + 
         402*G[0, 0, 0, 0, x] - (71*I)*Pi*G[0, 0, 0, 0, x] + 
         (118*Pi^2*G[0, 0, 0, 0, x])/3 - 123*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, x] + (3*Pi^2*G[0, 0, 0, 1, x])/2 - 
         123*G[0, 0, 1, 0, x] + (67*I)*Pi*G[0, 0, 1, 0, x] - 
         (433*Pi^2*G[0, 0, 1, 0, x])/6 - (25*G[0, 0, 1, 1, x])/4 - 
         (12*I)*Pi*G[0, 0, 1, 1, x] + 5*Pi^2*G[0, 0, 1, 1, x] - 
         (379*G[0, 1, 0, 0, x])/4 + (52*I)*Pi*G[0, 1, 0, 0, x] - 
         (277*Pi^2*G[0, 1, 0, 0, x])/3 - (155*G[0, 1, 0, 1, x])/2 + 
         (43*I)*Pi*G[0, 1, 0, 1, x] - (31*Pi^2*G[0, 1, 0, 1, x])/6 - 
         (155*G[0, 1, 1, 0, x])/2 - (62*I)*Pi*G[0, 1, 1, 0, x] + 
         (251*Pi^2*G[0, 1, 1, 0, x])/2 + 100*G[0, 1, 1, 1, x] - 
         (19*I)*Pi*G[0, 1, 1, 1, x] + (10*Pi^2*G[0, 1, 1, 1, x])/3 + 
         25*G[1, 0, 0, 0, x] - (23*I)*Pi*G[1, 0, 0, 0, x] - 
         18*Pi^2*G[1, 0, 0, 0, x] - (181*G[1, 0, 0, 1, x])/2 - 
         (26*I)*Pi*G[1, 0, 0, 1, x] + (47*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (181*G[1, 0, 1, 0, x])/2 + (35*I)*Pi*G[1, 0, 1, 0, x] + 
         (142*Pi^2*G[1, 0, 1, 0, x])/3 + (25*G[1, 0, 1, 1, x])/4 + 
         (28*I)*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (449*G[1, 1, 0, 0, x])/4 - (42*I)*Pi*G[1, 1, 0, 0, x] + 
         (200*Pi^2*G[1, 1, 0, 0, x])/3 + 71*G[1, 1, 0, 1, x] + 
         (65*I)*Pi*G[1, 1, 0, 1, x] - (35*Pi^2*G[1, 1, 0, 1, x])/3 + 
         71*G[1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 0, x] - 
         (211*Pi^2*G[1, 1, 1, 0, x])/3 + 120*G[1, 1, 1, 1, x] - 
         (81*I)*Pi*G[1, 1, 1, 1, x] - 245*G[0, 0, 0, 0, 0, x] + 
         (396*I)*Pi*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] - 
         (382*I)*Pi*G[0, 0, 0, 1, 0, x] + 33*G[0, 0, 0, 1, 1, x] + 
         (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 80*G[0, 0, 1, 0, 0, x] - 
         (480*I)*Pi*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] + 
         (474*I)*Pi*G[0, 0, 1, 1, 0, x] - 34*G[0, 0, 1, 1, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 78*G[0, 1, 0, 0, 0, x] - 
         (258*I)*Pi*G[0, 1, 0, 0, 0, x] + 42*G[0, 1, 0, 0, 1, x] + 
         (42*I)*Pi*G[0, 1, 0, 0, 1, x] + 42*G[0, 1, 0, 1, 0, x] + 
         (246*I)*Pi*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, 1, x] - 39*G[0, 1, 1, 0, 0, x] + 
         (384*I)*Pi*G[0, 1, 1, 0, 0, x] - (42*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (376*I)*Pi*G[0, 1, 1, 1, 0, x] - 57*G[0, 1, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] - 54*G[1, 0, 0, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 49*G[1, 0, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 49*G[1, 0, 0, 1, 0, x] - 
         (10*I)*Pi*G[1, 0, 0, 1, 0, x] - 39*G[1, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 56*G[1, 0, 1, 0, 0, x] + 
         (40*I)*Pi*G[1, 0, 1, 0, 0, x] + 15*G[1, 0, 1, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 1, 0, 1, x] + 15*G[1, 0, 1, 1, 0, x] - 
         (18*I)*Pi*G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + 
         (6*I)*Pi*G[1, 0, 1, 1, 1, x] - 30*G[1, 1, 0, 0, 0, x] + 
         (150*I)*Pi*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] - 
         (150*I)*Pi*G[1, 1, 0, 1, 0, x] - 9*G[1, 1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 71*G[1, 1, 1, 0, 0, x] - 
         (144*I)*Pi*G[1, 1, 1, 0, 0, x] - 81*G[1, 1, 1, 0, 1, x] - 
         (38*I)*Pi*G[1, 1, 1, 0, 1, x] - 81*G[1, 1, 1, 1, 0, x] + 
         (140*I)*Pi*G[1, 1, 1, 1, 0, x] + (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         804*G[0, 0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 0, 1, x] + 
         18*G[0, 0, 0, 0, 1, 0, x] - 42*G[0, 0, 0, 0, 1, 1, x] - 
         392*G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] - 
         720*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, 1, 0, x] - 26*G[0, 0, 1, 0, 1, 1, x] + 
         468*G[0, 0, 1, 1, 0, 0, x] - 14*G[0, 0, 1, 1, 0, 1, x] - 
         14*G[0, 0, 1, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, 1, x] - 
         602*G[0, 1, 0, 0, 0, 0, x] - 22*G[0, 1, 0, 0, 0, 1, x] - 
         22*G[0, 1, 0, 0, 1, 0, x] + 42*G[0, 1, 0, 0, 1, 1, x] + 
         244*G[0, 1, 0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, 0, 1, x] - 
         20*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] + 
         654*G[0, 1, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, 1, x] - 
         6*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] - 
         390*G[0, 1, 1, 1, 0, 0, x] + 14*G[0, 1, 1, 1, 0, 1, x] + 
         14*G[0, 1, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, 1, x] - 
         124*G[1, 0, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] - 
         12*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
         24*G[1, 0, 0, 1, 1, 0, x] + 44*G[1, 0, 0, 1, 1, 1, x] + 
         120*G[1, 0, 1, 0, 0, 0, x] - 36*G[1, 0, 1, 0, 0, 1, x] - 
         36*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 0, 1, 1, x] - 
         32*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, 1, x] + 
         386*G[1, 1, 0, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 0, 1, x] - 
         20*G[1, 1, 0, 0, 1, 0, x] + 14*G[1, 1, 0, 0, 1, 1, x] - 
         164*G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 8*G[1, 1, 0, 1, 1, 1, x] - 
         300*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] + 
         126*G[1, 1, 1, 1, 0, 0, x] + 56*G[1, 1, 1, 1, 0, 1, x] + 
         56*G[1, 1, 1, 1, 1, 0, x] + (365*Zeta[3])/4 - 
         ((541*I)/4)*Pi*Zeta[3] - (167*Pi^2*Zeta[3])/6 - 
         ((295*I)/6)*Pi^3*Zeta[3] + (35*G[0, x]*Zeta[3])/4 + 
         (174*I)*Pi*G[0, x]*Zeta[3] - (355*Pi^2*G[0, x]*Zeta[3])/6 - 
         (61*G[1, x]*Zeta[3])/4 + (44*I)*Pi*G[1, x]*Zeta[3] + 
         (109*Pi^2*G[1, x]*Zeta[3])/3 + 70*G[0, 0, x]*Zeta[3] - 
         ((1300*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 85*G[0, 1, x]*Zeta[3] + 
         ((478*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 21*G[1, 0, x]*Zeta[3] - 
         ((212*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 11*G[1, 1, x]*Zeta[3] - 
         ((262*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 620*G[0, 0, 0, x]*Zeta[3] + 
         (1310*G[0, 0, 1, x]*Zeta[3])/3 + (1310*G[0, 1, 0, x]*Zeta[3])/3 - 
         (1024*G[0, 1, 1, x]*Zeta[3])/3 + (386*G[1, 0, 0, x]*Zeta[3])/3 + 
         (62*G[1, 0, 1, x]*Zeta[3])/3 - (532*G[1, 1, 0, x]*Zeta[3])/3 + 
         178*G[1, 1, 1, x]*Zeta[3] + 255*Zeta[3]^2 + 93*Zeta[5] - 
         (614*I)*Pi*Zeta[5] - 587*G[0, x]*Zeta[5] + 128*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(((-167*I)/9)*Pi - (511*Pi^2)/18 + ((11*I)/2)*Pi^3 + 
         (58*Pi^4)/9 + ((9*I)/2)*Pi^5 - (167*G[0, x])/9 + 
         ((457*I)/3)*Pi*G[0, x] + (116*Pi^2*G[0, x])/3 - 
         ((73*I)/6)*Pi^3*G[0, x] - (451*Pi^4*G[0, x])/90 - 
         ((327*I)/2)*Pi*G[1, x] + 14*Pi^2*G[1, x] - ((263*I)/6)*Pi^3*
          G[1, x] - (274*Pi^4*G[1, x])/45 + (247*G[0, 0, x])/3 - 
         (141*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/3 + 
         ((127*I)/3)*Pi^3*G[0, 0, x] + (149*G[0, 1, x])/2 - 
         (146*I)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/6 - 
         ((103*I)/3)*Pi^3*G[0, 1, x] + (149*G[1, 0, x])/2 + 
         (144*I)*Pi*G[1, 0, x] - (175*Pi^2*G[1, 0, x])/6 + 
         ((29*I)/3)*Pi^3*G[1, 0, x] - 238*G[1, 1, x] + 
         (141*I)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 + 
         ((91*I)/3)*Pi^3*G[1, 1, x] - 51*G[0, 0, 0, x] + 
         (50*I)*Pi*G[0, 0, 0, x] + (53*Pi^2*G[0, 0, 0, x])/3 - 
         134*G[0, 0, 1, x] - (34*I)*Pi*G[0, 0, 1, x] + 
         (46*Pi^2*G[0, 0, 1, x])/3 - 134*G[0, 1, 0, x] - 
         (30*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 - 
         11*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] + (19*Pi^2*G[0, 1, 1, x])/
          3 + 52*G[1, 0, 0, x] - (192*I)*Pi*G[1, 0, 0, x] + 
         (2*Pi^2*G[1, 0, 0, x])/3 + 93*G[1, 0, 1, x] + 
         (122*I)*Pi*G[1, 0, 1, x] - (29*Pi^2*G[1, 0, 1, x])/3 + 
         93*G[1, 1, 0, x] + (182*I)*Pi*G[1, 1, 0, x] + 
         25*Pi^2*G[1, 1, 0, x] + 96*G[1, 1, 1, x] - 
         (122*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 
         (244*I)*Pi*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, x] + 34*G[0, 0, 1, 0, x] - 
         (236*I)*Pi*G[0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, x] - 
         (256*I)*Pi*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] - 
         (60*I)*Pi*G[0, 1, 0, 1, x] + 30*G[0, 1, 1, 0, x] + 
         (268*I)*Pi*G[0, 1, 1, 0, x] - 26*G[0, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, x] - 252*G[1, 0, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 0, 0, x] + 80*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] + 80*G[1, 0, 1, 0, x] + 
         (20*I)*Pi*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 236*G[1, 1, 0, 0, x] + 
         (144*I)*Pi*G[1, 1, 0, 0, x] - 122*G[1, 1, 0, 1, x] - 
         (60*I)*Pi*G[1, 1, 0, 1, x] - 122*G[1, 1, 1, 0, x] - 
         (148*I)*Pi*G[1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, x] + 
         516*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 
         16*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] - 
         248*G[0, 0, 1, 0, 0, x] - 40*G[0, 0, 1, 0, 1, x] - 
         40*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] - 
         348*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
         44*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] + 
         240*G[0, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 1, 1, x] - 
         64*G[1, 0, 0, 0, 0, x] - 52*G[1, 0, 0, 0, 1, x] - 
         52*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
         192*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
         24*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] - 
         176*G[1, 1, 1, 0, 0, x] + 84*G[1, 1, 1, 0, 1, x] + 
         84*G[1, 1, 1, 1, 0, x] + 172*Zeta[3] + (70*I)*Pi*Zeta[3] + 
         (52*Pi^2*Zeta[3])/3 - 142*G[0, x]*Zeta[3] - (372*I)*Pi*G[0, x]*
          Zeta[3] + 28*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] - 
         312*G[0, 0, x]*Zeta[3] + 292*G[0, 1, x]*Zeta[3] + 
         164*G[1, 0, x]*Zeta[3] - 88*G[1, 1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(((193*I)/18)*Pi^3 + (17*Pi^4)/45 - 
           ((2771*I)/18)*Pi*G[0, x] + (523*Pi^2*G[0, x])/18 + 
           ((4*I)/3)*Pi^3*G[0, x] - (2771*G[0, 0, x])/18 + 
           (37*I)*Pi*G[0, 0, x] + 11*Pi^2*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 - ((157*I)/3)*Pi*G[1, 0, x] + 
           83*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (157*G[1, 0, 0, x])/3 - 
           (4*I)*Pi*G[1, 0, 0, x] + 48*G[0, 0, 0, 0, x] - 
           16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           6*G[0, 1, 0, 0, x] - 6*G[1, 0, 0, 0, x] - (193*Zeta[3])/3 + 
           (16*I)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3]) - 344*Zeta[5] + 
         RATIO[x^(-1)]*(1029109/3888 - ((5824*I)/81)*Pi + (14015*Pi^2)/648 - 
           ((835*I)/54)*Pi^3 + (5011*Pi^4)/2160 - ((911*I)/360)*Pi^5 - 
           (55117*G[0, x])/324 + ((2096*I)/27)*Pi*G[0, x] - 
           (1549*Pi^2*G[0, x])/54 + ((27*I)/2)*Pi^3*G[0, x] - 
           (32*Pi^4*G[0, x])/45 + ((163*I)/2)*Pi*G[1, x] + 
           (37*Pi^2*G[1, x])/12 + ((55*I)/9)*Pi^3*G[1, x] + 
           (158*Pi^4*G[1, x])/45 + (3956*G[0, 0, x])/27 - 
           ((718*I)/9)*Pi*G[0, 0, x] + (55*Pi^2*G[0, 0, x])/2 - 
           (13*I)*Pi^3*G[0, 0, x] + (31*I)*Pi*G[0, 1, x] - 
           4*Pi^2*G[0, 1, x] - (17*I)*Pi^3*G[0, 1, x] + ((515*I)/6)*Pi*
            G[1, 0, x] - (97*Pi^2*G[1, 0, x])/3 - ((73*I)/3)*Pi^3*
            G[1, 0, x] + (163*G[1, 1, x])/2 - ((87*I)/2)*Pi*G[1, 1, x] + 
           2*Pi^2*G[1, 1, x] - ((34*I)/3)*Pi^3*G[1, 1, x] - 
           (1514*G[0, 0, 0, x])/9 + (70*I)*Pi*G[0, 0, 0, x] - 
           16*Pi^2*G[0, 0, 0, x] - 30*Pi^2*G[0, 0, 1, x] - 
           ((238*I)/3)*Pi*G[0, 1, 0, x] - (100*Pi^2*G[0, 1, 0, x])/3 + 
           31*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - 
           (34*Pi^2*G[0, 1, 1, x])/3 + (364*G[1, 0, 0, x])/3 + 
           ((86*I)/3)*Pi*G[1, 0, 0, x] - (80*Pi^2*G[1, 0, 0, x])/3 - 
           (71*G[1, 0, 1, x])/2 - (72*I)*Pi*G[1, 0, 1, x] + 
           (62*Pi^2*G[1, 0, 1, x])/3 - (71*G[1, 1, 0, x])/2 - 
           ((38*I)/3)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, x] + 
           (586*G[0, 0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, 0, x] + 
           (28*I)*Pi*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, 0, x] - 
           (310*G[0, 1, 0, 0, x])/3 - (28*I)*Pi*G[0, 1, 0, 0, x] + 
           24*G[0, 1, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] + 
           24*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] - 
           (28*I)*Pi*G[0, 1, 1, 1, x] - (44*G[1, 0, 0, 0, x])/3 - 
           (56*I)*Pi*G[1, 0, 0, 0, x] - 60*G[1, 0, 0, 1, x] - 
           (44*I)*Pi*G[1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, x] + 
           (64*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
           (16*I)*Pi*G[1, 0, 1, 1, x] - (110*G[1, 1, 0, 0, x])/3 - 
           (16*I)*Pi*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 
           (60*I)*Pi*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] + 
           (28*I)*Pi*G[1, 1, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 1, x] - 
           160*G[0, 0, 0, 0, 0, x] + 112*G[0, 0, 0, 0, 1, x] + 
           112*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 0, x] + 
           56*G[0, 0, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 0, x] - 
           56*G[0, 0, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, x] + 
           52*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] + 
           20*G[0, 1, 0, 1, 1, x] + 68*G[0, 1, 1, 0, 0, x] - 
           56*G[0, 1, 1, 1, 1, x] - 112*G[1, 0, 0, 0, 0, x] + 
           12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
           16*G[1, 0, 0, 1, 1, x] + 92*G[1, 0, 1, 0, 0, x] + 
           12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
           8*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, x] + 
           24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
           8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 0, x] - 
           56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
           (3670*Zeta[3])/27 + ((178*I)/3)*Pi*Zeta[3] - 27*Pi^2*Zeta[3] + 
           (262*G[0, x]*Zeta[3])/9 + (152*I)*Pi*G[0, x]*Zeta[3] + 
           (286*G[1, x]*Zeta[3])/3 + ((160*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (200*G[0, 0, x]*Zeta[3])/3 + (268*G[0, 1, x]*Zeta[3])/3 - 
           (20*G[1, 0, x]*Zeta[3])/3 - 32*G[1, 1, x]*Zeta[3] + 98*Zeta[5]) + 
         RATIO[x]*((313*Pi^2)/4 - ((111*I)/4)*Pi^3 - (22*Pi^4)/15 - 
           ((203*I)/60)*Pi^5 - (157*Pi^2*G[0, x])/4 + ((95*I)/6)*Pi^3*
            G[0, x] + (871*Pi^4*G[0, x])/180 - (63*Pi^2*G[1, x])/4 + 
           ((55*I)/6)*Pi^3*G[1, x] + (284*Pi^4*G[1, x])/45 + 
           (313*G[0, 0, x])/2 - ((111*I)/2)*Pi*G[0, 0, x] + 
           (52*Pi^2*G[0, 0, x])/3 - ((247*I)/6)*Pi^3*G[0, 0, x] - 
           (313*G[0, 1, x])/2 + ((111*I)/2)*Pi*G[0, 1, x] + 
           (19*Pi^2*G[0, 1, x])/6 + ((247*I)/6)*Pi^3*G[0, 1, x] - 
           (313*G[1, 0, x])/2 + ((111*I)/2)*Pi*G[1, 0, x] + 
           (19*Pi^2*G[1, 0, x])/6 + ((19*I)/6)*Pi^3*G[1, 0, x] + 
           (313*G[1, 1, x])/2 - ((111*I)/2)*Pi*G[1, 1, x] - 
           (2*Pi^2*G[1, 1, x])/3 - ((163*I)/6)*Pi^3*G[1, 1, x] - 
           221*G[0, 0, 0, x] + (50*I)*Pi*G[0, 0, 0, x] - 
           (77*Pi^2*G[0, 0, 0, x])/6 + (251*G[0, 0, 1, x])/2 - 
           I*Pi*G[0, 0, 1, x] - (23*Pi^2*G[0, 0, 1, x])/3 + 
           (251*G[0, 1, 0, x])/2 - (45*I)*Pi*G[0, 1, 0, x] + 
           (29*Pi^2*G[0, 1, 0, x])/3 - 30*G[0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (19*Pi^2*G[0, 1, 1, x])/6 + 
           111*G[1, 0, 0, x] + (47*Pi^2*G[1, 0, 0, x])/3 - 
           (31*G[1, 0, 1, x])/2 - (49*I)*Pi*G[1, 0, 1, x] + 
           (29*Pi^2*G[1, 0, 1, x])/6 - (31*G[1, 1, 0, x])/2 - 
           (5*I)*Pi*G[1, 1, 0, x] - (65*Pi^2*G[1, 1, 0, x])/2 - 
           80*G[1, 1, 1, x] + (54*I)*Pi*G[1, 1, 1, x] + 
           164*G[0, 0, 0, 0, x] - (242*I)*Pi*G[0, 0, 0, 0, x] - 
           41*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] - 
           41*G[0, 0, 1, 0, x] + (238*I)*Pi*G[0, 0, 1, 0, x] - 
           6*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 0, x] + (272*I)*Pi*
            G[0, 1, 0, 0, x] - 23*G[0, 1, 0, 1, x] + (30*I)*Pi*
            G[0, 1, 0, 1, x] - 23*G[0, 1, 1, 0, x] - (278*I)*Pi*
            G[0, 1, 1, 0, x] + 38*G[0, 1, 1, 1, x] - (14*I)*Pi*
            G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + (66*I)*Pi*
            G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
           (6*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] - 
           (58*I)*Pi*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 
           (8*I)*Pi*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] - 
           (144*I)*Pi*G[1, 1, 0, 0, x] + 54*G[1, 1, 0, 1, x] + 
           (30*I)*Pi*G[1, 1, 0, 1, x] + 54*G[1, 1, 1, 0, x] + 
           (146*I)*Pi*G[1, 1, 1, 0, x] - (42*I)*Pi*G[1, 1, 1, 1, x] - 
           426*G[0, 0, 0, 0, 0, x] + 8*G[0, 0, 0, 0, 1, x] + 
           8*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] + 
           244*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
           20*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
           366*G[0, 1, 0, 0, 0, x] + 22*G[0, 1, 0, 0, 1, x] + 
           22*G[0, 1, 0, 1, 0, x] + 22*G[0, 1, 0, 1, 1, x] - 
           264*G[0, 1, 1, 0, 0, x] - 42*G[0, 1, 1, 1, 1, x] + 
           128*G[1, 0, 0, 0, 0, x] + 26*G[1, 0, 0, 0, 1, x] + 
           26*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
           44*G[1, 0, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 1, x] + 
           6*G[1, 0, 1, 1, 0, x] - 10*G[1, 0, 1, 1, 1, x] - 
           216*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
           12*G[1, 1, 0, 1, 0, x] - 10*G[1, 1, 0, 1, 1, x] + 
           160*G[1, 1, 1, 0, 0, x] - 42*G[1, 1, 1, 0, 1, x] - 
           42*G[1, 1, 1, 1, 0, x] + (29*Zeta[3])/2 - (89*I)*Pi*Zeta[3] + 
           (34*Pi^2*Zeta[3])/3 - 17*G[0, x]*Zeta[3] + (306*I)*Pi*G[0, x]*
            Zeta[3] + 40*G[1, x]*Zeta[3] - (62*I)*Pi*G[1, x]*Zeta[3] + 
           324*G[0, 0, x]*Zeta[3] - 290*G[0, 1, x]*Zeta[3] - 
           178*G[1, 0, x]*Zeta[3] + 116*G[1, 1, x]*Zeta[3] + 316*Zeta[5])))))


==> anc/H_process2_qQ_qQ_++--_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*
  (Nf^3*((1000/729 - (200*G[0, x])/81 + (80*G[0, 0, x])/27 - 
       (16*G[0, 0, 0, x])/9)*RATIO[x^(-1)] + 
     (200/81 - (80*G[0, x])/27 + (16*G[0, 0, x])/9)*Log[mu2/s]*
      RATIO[x^(-1)] + (40/27 - (8*G[0, x])/9)*Log[mu2/s]^2*RATIO[x^(-1)] + 
     (8*Log[mu2/s]^3*RATIO[x^(-1)])/27) + 
   Nf^2*(((-88*Pi^2)/9 - (52*Pi^4)/135 - (584*G[0, x])/27 + 
       (160*Pi^2*G[0, x])/27 + (584*G[1, x])/27 + (92*Pi^2*G[1, x])/27 - 
       (16*G[0, 0, x])/27 - (32*Pi^2*G[0, 0, x])/9 + (400*G[0, 1, x])/27 - 
       (8*Pi^2*G[0, 1, x])/9 + (400*G[1, 0, x])/27 - (784*G[1, 1, x])/27 - 
       (8*Pi^2*G[1, 1, x])/9 + (272*G[0, 0, 0, x])/9 - 
       (160*G[0, 0, 1, x])/9 - (160*G[0, 1, 0, x])/9 - (56*G[1, 0, 0, x])/3 + 
       (8*G[1, 0, 1, x])/9 + (8*G[1, 1, 0, x])/9 + (200*G[1, 1, 1, x])/9 - 
       32*G[0, 0, 0, 0, x] + (32*G[0, 0, 0, 1, x])/3 + 
       (32*G[0, 0, 1, 0, x])/3 + (80*G[0, 1, 0, 0, x])/9 + 
       (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 - 
       (16*G[0, 1, 1, 1, x])/9 + (32*G[1, 0, 0, 0, x])/3 + 
       (16*G[1, 1, 0, 0, x])/9 - (16*G[1, 1, 0, 1, x])/9 - 
       (16*G[1, 1, 1, 0, x])/9 - (80*G[1, 1, 1, 1, x])/9 + 
       (-146/27 + ((88*I)/27)*Pi + (8*G[0, x])/3 + (88*G[1, x])/27)*
        Log[mu2/s]^3*RATIO[x^(-1)] - (2*Log[mu2/s]^4*RATIO[x^(-1)])/3 + 
       Log[mu2/s]^2*((-8*Pi^2)/3 - (8*G[0, x])/3 + (8*G[1, x])/3 - 
         (16*G[0, 0, x])/3 + (16*G[0, 1, x])/3 + (16*G[1, 0, x])/3 - 
         (16*G[1, 1, x])/3 + (-1627/81 + ((40*I)/3)*Pi - (2*Pi^2)/9 + 
           (146*G[0, x])/9 - ((88*I)/9)*Pi*G[0, x] + (40*G[1, x])/3 - 
           8*G[0, 0, x] - (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9)*
          RATIO[x^(-1)] + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - 
           (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x]) + 
       Log[mu2/s]*((-88*Pi^2)/9 - (128*G[0, x])/9 + (32*Pi^2*G[0, x])/9 + 
         (128*G[1, x])/9 + (16*Pi^2*G[1, x])/9 - (112*G[0, 0, x])/9 + 
         (160*G[0, 1, x])/9 + (160*G[1, 0, x])/9 - (208*G[1, 1, x])/9 + 
         (64*G[0, 0, 0, x])/3 - (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/3 - 
         (32*G[1, 0, 0, x])/3 + (32*G[1, 1, 1, x])/3 + 
         ((64*Pi^2)/9 - (16*Pi^2*G[0, x])/9 - (8*Pi^2*G[1, x])/9 + 
           (128*G[0, 0, x])/9 - (128*G[0, 1, x])/9 - (128*G[1, 0, x])/9 + 
           (128*G[1, 1, x])/9 - (32*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + 
           (16*G[0, 1, 0, x])/3 + (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/
            3)*RATIO[x] + RATIO[x^(-1)]*(-49655/1458 + ((1424*I)/81)*Pi - 
           (11*Pi^2)/9 + (3254*G[0, x])/81 - ((80*I)/3)*Pi*G[0, x] + 
           (4*Pi^2*G[0, x])/9 + (1424*G[1, x])/81 - (8*Pi^2*G[1, x])/3 - 
           (292*G[0, 0, x])/9 + ((176*I)/9)*Pi*G[0, 0, x] - 
           (80*G[0, 1, x])/3 - (80*G[1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, x] + 
           16*G[0, 0, 0, x] + (176*G[0, 0, 1, x])/9 + (176*G[0, 1, 0, x])/9 + 
           (80*G[1, 0, 0, x])/9 + (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/
            3 - (16*G[1, 1, 1, x])/3 - (236*Zeta[3])/27)) - (16*Zeta[3])/9 - 
       (32*G[0, x]*Zeta[3])/9 + (32*G[1, x]*Zeta[3])/9 + 
       RATIO[x^(-1)]*(-441631/26244 + ((5216*I)/729)*Pi - (53*Pi^2)/27 - 
         (47*Pi^4)/1215 + (49655*G[0, x])/1458 - ((1424*I)/81)*Pi*G[0, x] + 
         (11*Pi^2*G[0, x])/9 + (5216*G[1, x])/729 - (40*Pi^2*G[1, x])/9 - 
         (3254*G[0, 0, x])/81 + ((80*I)/3)*Pi*G[0, 0, x] - 
         (4*Pi^2*G[0, 0, x])/9 - (1424*G[0, 1, x])/81 + (8*Pi^2*G[0, 1, x])/
          3 - (1424*G[1, 0, x])/81 - ((80*I)/9)*Pi*G[1, 0, x] + 
         (32*Pi^2*G[1, 0, x])/9 + (8*Pi^2*G[1, 1, x])/9 + 
         (292*G[0, 0, 0, x])/9 - ((176*I)/9)*Pi*G[0, 0, 0, x] + 
         (80*G[0, 0, 1, x])/3 + (80*G[0, 1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, 0, x] + (80*G[1, 0, 0, x])/9 + 
         ((16*I)/3)*Pi*G[1, 0, 0, x] + (80*G[1, 0, 1, x])/9 + 
         (80*G[1, 1, 0, x])/9 - (80*G[1, 1, 1, x])/9 - 16*G[0, 0, 0, 0, x] - 
         (176*G[0, 0, 0, 1, x])/9 - (176*G[0, 0, 1, 0, x])/9 - 
         (80*G[0, 1, 0, 0, x])/9 - (16*G[0, 1, 0, 1, x])/3 - 
         (16*G[0, 1, 1, 0, x])/3 + (16*G[0, 1, 1, 1, x])/3 + 
         (16*G[1, 0, 0, 0, x])/9 - (16*G[1, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 0, x])/3 + 
         (16*G[1, 1, 1, 1, x])/3 - (4688*Zeta[3])/243 - 
         ((256*I)/27)*Pi*Zeta[3] + (236*G[0, x]*Zeta[3])/27 - 
         (256*G[1, x]*Zeta[3])/27) + RATIO[x]*((292*Pi^2)/27 + 
         (26*Pi^4)/135 - (128*Pi^2*G[0, x])/27 - (64*Pi^2*G[1, x])/27 + 
         (584*G[0, 0, x])/27 + (16*Pi^2*G[0, 0, x])/9 - (584*G[0, 1, x])/27 + 
         (4*Pi^2*G[0, 1, x])/9 - (584*G[1, 0, x])/27 + (584*G[1, 1, x])/27 + 
         (4*Pi^2*G[1, 1, x])/9 - (256*G[0, 0, 0, x])/9 + 
         (128*G[0, 0, 1, x])/9 + (128*G[0, 1, 0, x])/9 + 
         (128*G[1, 0, 0, x])/9 - (128*G[1, 1, 1, x])/9 + 
         16*G[0, 0, 0, 0, x] - (16*G[0, 0, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 0, x])/3 - (40*G[0, 1, 0, 0, x])/9 - 
         (8*G[0, 1, 0, 1, x])/9 - (8*G[0, 1, 1, 0, x])/9 + 
         (8*G[0, 1, 1, 1, x])/9 - (16*G[1, 0, 0, 0, x])/3 - 
         (8*G[1, 1, 0, 0, x])/9 + (8*G[1, 1, 0, 1, x])/9 + 
         (8*G[1, 1, 1, 0, x])/9 + (40*G[1, 1, 1, 1, x])/9 + 
         (16*G[0, x]*Zeta[3])/9 - (16*G[1, x]*Zeta[3])/9))/Nc + 
     Nc*((44*Pi^2)/9 + (26*Pi^4)/135 + (292*G[0, x])/27 - 
       (80*Pi^2*G[0, x])/27 - (292*G[1, x])/27 - (46*Pi^2*G[1, x])/27 + 
       (8*G[0, 0, x])/27 + (16*Pi^2*G[0, 0, x])/9 - (200*G[0, 1, x])/27 + 
       (4*Pi^2*G[0, 1, x])/9 - (200*G[1, 0, x])/27 + (392*G[1, 1, x])/27 + 
       (4*Pi^2*G[1, 1, x])/9 - (136*G[0, 0, 0, x])/9 + (80*G[0, 0, 1, x])/9 + 
       (80*G[0, 1, 0, x])/9 + (28*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/9 - 
       (4*G[1, 1, 0, x])/9 - (100*G[1, 1, 1, x])/9 + 16*G[0, 0, 0, 0, x] - 
       (16*G[0, 0, 0, 1, x])/3 - (16*G[0, 0, 1, 0, x])/3 - 
       (40*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
       (8*G[0, 1, 1, 0, x])/9 + (8*G[0, 1, 1, 1, x])/9 - 
       (16*G[1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, x])/9 + 
       (8*G[1, 1, 0, 1, x])/9 + (8*G[1, 1, 1, 0, x])/9 + 
       (40*G[1, 1, 1, 1, x])/9 + (14/27 - (28*G[0, x])/27 - (44*G[1, x])/27)*
        Log[mu2/s]^3*RATIO[x^(-1)] + (2*Log[mu2/s]^4*RATIO[x^(-1)])/3 + 
       Log[mu2/s]^2*((4*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 + 
         (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + 
         (8*G[1, 1, x])/3 + (-1163/81 - (10*Pi^2)/9 + (46*G[0, x])/9 - 
           (20*G[1, x])/3 - (16*G[0, 0, x])/9 + (44*G[0, 1, x])/9 + 
           (44*G[1, 0, x])/9)*RATIO[x^(-1)] + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x]) + 
       Log[mu2/s]*((44*Pi^2)/9 + (64*G[0, x])/9 - (16*Pi^2*G[0, x])/9 - 
         (64*G[1, x])/9 - (8*Pi^2*G[1, x])/9 + (56*G[0, 0, x])/9 - 
         (80*G[0, 1, x])/9 - (80*G[1, 0, x])/9 + (104*G[1, 1, x])/9 - 
         (32*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + 
         (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
         ((-32*Pi^2)/9 + (8*Pi^2*G[0, x])/9 + (4*Pi^2*G[1, x])/9 - 
           (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
           (64*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
           (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3)*
          RATIO[x] + RATIO[x^(-1)]*(-40769/729 - (29*Pi^2)/9 + 
           (3038*G[0, x])/81 + (20*Pi^2*G[0, x])/9 - (712*G[1, x])/81 + 
           (4*Pi^2*G[1, x])/3 - (212*G[0, 0, x])/9 + (40*G[0, 1, x])/3 + 
           (40*G[1, 0, x])/3 + (40*G[0, 0, 0, x])/3 - (88*G[0, 0, 1, x])/9 - 
           (88*G[0, 1, 0, x])/9 - (64*G[1, 0, 0, x])/9 - (8*G[1, 0, 1, x])/
            3 - (8*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 - 
           (268*Zeta[3])/27)) + (8*Zeta[3])/9 + (16*G[0, x]*Zeta[3])/9 - 
       (16*G[1, x]*Zeta[3])/9 + RATIO[x]*((-146*Pi^2)/27 - (13*Pi^4)/135 + 
         (64*Pi^2*G[0, x])/27 + (32*Pi^2*G[1, x])/27 - (292*G[0, 0, x])/27 - 
         (8*Pi^2*G[0, 0, x])/9 + (292*G[0, 1, x])/27 - (2*Pi^2*G[0, 1, x])/
          9 + (292*G[1, 0, x])/27 - (292*G[1, 1, x])/27 - 
         (2*Pi^2*G[1, 1, x])/9 + (128*G[0, 0, 0, x])/9 - 
         (64*G[0, 0, 1, x])/9 - (64*G[0, 1, 0, x])/9 - (64*G[1, 0, 0, x])/9 + 
         (64*G[1, 1, 1, x])/9 - 8*G[0, 0, 0, 0, x] + (8*G[0, 0, 0, 1, x])/3 + 
         (8*G[0, 0, 1, 0, x])/3 + (20*G[0, 1, 0, 0, x])/9 + 
         (4*G[0, 1, 0, 1, x])/9 + (4*G[0, 1, 1, 0, x])/9 - 
         (4*G[0, 1, 1, 1, x])/9 + (8*G[1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 0, 0, x])/9 - (4*G[1, 1, 0, 1, x])/9 - 
         (4*G[1, 1, 1, 0, x])/9 - (20*G[1, 1, 1, 1, x])/9 - 
         (8*G[0, x]*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/9) + 
       RATIO[x^(-1)]*(-469964/6561 - (17*Pi^2)/9 - (139*Pi^4)/1215 + 
         (14459*G[0, x])/243 + (29*Pi^2*G[0, x])/9 - (2608*G[1, x])/729 + 
         (20*Pi^2*G[1, x])/9 - (1250*G[0, 0, x])/27 - (20*Pi^2*G[0, 0, x])/
          9 + (712*G[0, 1, x])/81 - (4*Pi^2*G[0, 1, x])/3 + 
         (712*G[1, 0, x])/81 - (8*Pi^2*G[1, 0, x])/9 - (4*Pi^2*G[1, 1, x])/
          9 + (332*G[0, 0, 0, x])/9 - (40*G[0, 0, 1, x])/3 - 
         (40*G[0, 1, 0, x])/3 - (80*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/9 - 
         (40*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/9 - (208*G[0, 0, 0, 0, x])/
          9 + (88*G[0, 0, 0, 1, x])/9 + (88*G[0, 0, 1, 0, x])/9 + 
         (64*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
         (40*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/3 + 
         (8*G[1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, 1, x])/3 - (3412*Zeta[3])/243 + (140*G[0, x]*Zeta[3])/
          27 + (128*G[1, x]*Zeta[3])/27))) + 
   ((-730201*Pi^2)/1296 + ((3251*I)/18)*Pi^3 - (3223*Pi^4)/720 + 
     ((8831*I)/540)*Pi^5 + (601*Pi^6)/378 - (768325*G[0, x])/1296 + 
     ((5177*I)/9)*Pi*G[0, x] + (27629*Pi^2*G[0, x])/216 - 
     ((317*I)/9)*Pi^3*G[0, x] - (2029*Pi^4*G[0, x])/54 - 
     ((77*I)/18)*Pi^5*G[0, x] + (768325*G[1, x])/1296 - 
     ((5177*I)/9)*Pi*G[1, x] + (591*Pi^2*G[1, x])/2 - 
     ((1075*I)/9)*Pi^3*G[1, x] + (13079*Pi^4*G[1, x])/1080 + 
     ((29*I)/18)*Pi^5*G[1, x] - (59509*G[0, 0, x])/648 + 
     ((2221*I)/9)*Pi*G[0, 0, x] + (887*Pi^2*G[0, 0, x])/36 + 
     ((262*I)/3)*Pi^3*G[0, 0, x] - (2489*Pi^4*G[0, 0, x])/90 + 
     (614131*G[0, 1, x])/648 - ((91*I)/9)*Pi*G[0, 1, x] + 
     (1507*Pi^2*G[0, 1, x])/18 + ((34*I)/3)*Pi^3*G[0, 1, x] + 
     (409*Pi^4*G[0, 1, x])/12 + (614131*G[1, 0, x])/648 - 
     ((3187*I)/9)*Pi*G[1, 0, x] - (2215*Pi^2*G[1, 0, x])/12 + 
     ((505*I)/9)*Pi^3*G[1, 0, x] + (1417*Pi^4*G[1, 0, x])/90 - 
     (1168753*G[1, 1, x])/648 + ((1057*I)/9)*Pi*G[1, 1, x] - 
     (554*Pi^2*G[1, 1, x])/3 + ((824*I)/9)*Pi^3*G[1, 1, x] - 
     (3107*Pi^4*G[1, 1, x])/180 + (39671*G[0, 0, 0, x])/36 - 
     ((1396*I)/3)*Pi*G[0, 0, 0, x] - (2837*Pi^2*G[0, 0, 0, x])/18 + 
     ((92*I)/3)*Pi^3*G[0, 0, 0, x] - (71839*G[0, 0, 1, x])/108 + 
     (324*I)*Pi*G[0, 0, 1, x] + (244*Pi^2*G[0, 0, 1, x])/9 + 
     (48*I)*Pi^3*G[0, 0, 1, x] - (71839*G[0, 1, 0, x])/108 - 
     (80*I)*Pi*G[0, 1, 0, x] + (2729*Pi^2*G[0, 1, 0, x])/18 + 
     ((50*I)/3)*Pi^3*G[0, 1, 0, x] + (21101*G[0, 1, 1, x])/108 - 
     ((940*I)/3)*Pi*G[0, 1, 1, x] + (292*Pi^2*G[0, 1, 1, x])/9 + 
     ((256*I)/3)*Pi^3*G[0, 1, 1, x] - (21949*G[1, 0, 0, x])/27 - 
     (20*I)*Pi*G[1, 0, 0, x] + (1858*Pi^2*G[1, 0, 0, x])/9 - 
     ((44*I)/3)*Pi^3*G[1, 0, 0, x] - (47*G[1, 0, 1, x])/54 - 
     (92*I)*Pi*G[1, 0, 1, x] - (398*Pi^2*G[1, 0, 1, x])/9 + 
     ((16*I)/3)*Pi^3*G[1, 0, 1, x] - (47*G[1, 1, 0, x])/54 + 
     (580*I)*Pi*G[1, 1, 0, x] - (1952*Pi^2*G[1, 1, 0, x])/9 + 
     ((38*I)/3)*Pi^3*G[1, 1, 0, x] + (2543*G[1, 1, 1, x])/3 + 
     ((200*I)/3)*Pi*G[1, 1, 1, x] + (94*Pi^2*G[1, 1, 1, x])/9 - 
     (112*I)*Pi^3*G[1, 1, 1, x] - (2257*G[0, 0, 0, 0, x])/2 + 
     (512*I)*Pi*G[0, 0, 0, 0, x] - 143*Pi^2*G[0, 0, 0, 0, x] + 
     (211*G[0, 0, 0, 1, x])/6 - (64*I)*Pi*G[0, 0, 0, 1, x] + 
     (52*Pi^2*G[0, 0, 0, 1, x])/3 + (211*G[0, 0, 1, 0, x])/6 - 
     ((704*I)/3)*Pi*G[0, 0, 1, 0, x] + 219*Pi^2*G[0, 0, 1, 0, x] + 
     (3829*G[0, 0, 1, 1, x])/6 - ((368*I)/3)*Pi*G[0, 0, 1, 1, x] + 
     (68*Pi^2*G[0, 0, 1, 1, x])/3 + 172*G[0, 1, 0, 0, x] - 
     ((374*I)/3)*Pi*G[0, 1, 0, 0, x] + (686*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (292*G[0, 1, 0, 1, x])/3 - (480*I)*Pi*G[0, 1, 0, 1, x] - 
     (268*Pi^2*G[0, 1, 0, 1, x])/3 + (292*G[0, 1, 1, 0, x])/3 - 
     ((34*I)/3)*Pi*G[0, 1, 1, 0, x] - (982*Pi^2*G[0, 1, 1, 0, x])/3 - 
     (1448*G[0, 1, 1, 1, x])/3 + ((880*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (208*Pi^2*G[0, 1, 1, 1, x])/3 - (515*G[1, 0, 0, 0, x])/2 + 
     ((244*I)/3)*Pi*G[1, 0, 0, 0, x] + 21*Pi^2*G[1, 0, 0, 0, x] + 
     (3221*G[1, 0, 0, 1, x])/6 - ((214*I)/3)*Pi*G[1, 0, 0, 1, x] - 
     52*Pi^2*G[1, 0, 0, 1, x] + (3221*G[1, 0, 1, 0, x])/6 - 
     (212*I)*Pi*G[1, 0, 1, 0, x] - (397*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (3473*G[1, 0, 1, 1, x])/6 + ((226*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (122*Pi^2*G[1, 0, 1, 1, x])/3 + 718*G[1, 1, 0, 0, x] + 
     ((64*I)/3)*Pi*G[1, 1, 0, 0, x] - 82*Pi^2*G[1, 1, 0, 0, x] - 
     88*G[1, 1, 0, 1, x] + ((508*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     102*Pi^2*G[1, 1, 0, 1, x] - 88*G[1, 1, 1, 0, x] - 
     (40*I)*Pi*G[1, 1, 1, 0, x] + 256*Pi^2*G[1, 1, 1, 0, x] - 
     (730*G[1, 1, 1, 1, x])/3 + (208*I)*Pi*G[1, 1, 1, 1, x] - 
     (20*Pi^2*G[1, 1, 1, 1, x])/3 + (1303*G[0, 0, 0, 0, 0, x])/3 + 
     (464*I)*Pi*G[0, 0, 0, 0, 0, x] + 539*G[0, 0, 0, 0, 1, x] + 
     (168*I)*Pi*G[0, 0, 0, 0, 1, x] + 539*G[0, 0, 0, 1, 0, x] + 
     (168*I)*Pi*G[0, 0, 0, 1, 0, x] - 415*G[0, 0, 0, 1, 1, x] - 
     (168*I)*Pi*G[0, 0, 0, 1, 1, x] - (4*G[0, 0, 1, 0, 0, x])/3 - 
     (108*I)*Pi*G[0, 0, 1, 0, 0, x] - (136*G[0, 0, 1, 0, 1, x])/3 - 
     (416*I)*Pi*G[0, 0, 1, 0, 1, x] - (136*G[0, 0, 1, 1, 0, x])/3 - 
     (468*I)*Pi*G[0, 0, 1, 1, 0, x] - (1024*G[0, 0, 1, 1, 1, x])/3 + 
     (280*I)*Pi*G[0, 0, 1, 1, 1, x] - 13*G[0, 1, 0, 0, 0, x] - 
     (208*I)*Pi*G[0, 1, 0, 0, 0, x] - (443*G[0, 1, 0, 0, 1, x])/3 - 
     (348*I)*Pi*G[0, 1, 0, 0, 1, x] - (443*G[0, 1, 0, 1, 0, x])/3 - 
     (160*I)*Pi*G[0, 1, 0, 1, 0, x] - (1045*G[0, 1, 0, 1, 1, x])/3 + 
     (108*I)*Pi*G[0, 1, 0, 1, 1, x] + (398*G[0, 1, 1, 0, 0, x])/3 + 
     (176*I)*Pi*G[0, 1, 1, 0, 0, x] - 160*G[0, 1, 1, 0, 1, x] + 
     (264*I)*Pi*G[0, 1, 1, 0, 1, x] - 160*G[0, 1, 1, 1, 0, x] + 
     (120*I)*Pi*G[0, 1, 1, 1, 0, x] + 380*G[0, 1, 1, 1, 1, x] + 
     (128*I)*Pi*G[0, 1, 1, 1, 1, x] + 604*G[1, 0, 0, 0, 0, x] + 
     (40*I)*Pi*G[1, 0, 0, 0, 0, x] - (1256*G[1, 0, 0, 0, 1, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 0, 1, x] - (1256*G[1, 0, 0, 1, 0, x])/3 - 
     (184*I)*Pi*G[1, 0, 0, 1, 0, x] + (490*G[1, 0, 0, 1, 1, x])/3 + 
     (56*I)*Pi*G[1, 0, 0, 1, 1, x] - 388*G[1, 0, 1, 0, 0, x] - 
     (52*I)*Pi*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] + 
     (144*I)*Pi*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
     (164*I)*Pi*G[1, 0, 1, 1, 0, x] + 14*G[1, 0, 1, 1, 1, x] - 
     (96*I)*Pi*G[1, 0, 1, 1, 1, x] - 332*G[1, 1, 0, 0, 0, x] - 
     (152*I)*Pi*G[1, 1, 0, 0, 0, x] + (232*G[1, 1, 0, 0, 1, x])/3 + 
     (172*I)*Pi*G[1, 1, 0, 0, 1, x] + (232*G[1, 1, 0, 1, 0, x])/3 + 
     (48*I)*Pi*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
     (12*I)*Pi*G[1, 1, 0, 1, 1, x] - (802*G[1, 1, 1, 0, 0, x])/3 - 
     (16*I)*Pi*G[1, 1, 1, 0, 0, x] + 130*G[1, 1, 1, 0, 1, x] - 
     (136*I)*Pi*G[1, 1, 1, 0, 1, x] + 130*G[1, 1, 1, 1, 0, x] + 
     (168*I)*Pi*G[1, 1, 1, 1, 0, x] + 450*G[1, 1, 1, 1, 1, x] - 
     (152*I)*Pi*G[1, 1, 1, 1, 1, x] + 438*G[0, 0, 0, 0, 0, 0, x] + 
     266*G[0, 0, 0, 0, 0, 1, x] + 266*G[0, 0, 0, 0, 1, 0, x] + 
     126*G[0, 0, 0, 0, 1, 1, x] + 128*G[0, 0, 0, 1, 0, 0, x] + 
     264*G[0, 0, 0, 1, 0, 1, x] + 264*G[0, 0, 0, 1, 1, 0, x] - 
     416*G[0, 0, 0, 1, 1, 1, x] + 50*G[0, 0, 1, 0, 0, 0, x] - 
     46*G[0, 0, 1, 0, 0, 1, x] - 46*G[0, 0, 1, 0, 1, 0, x] - 
     338*G[0, 0, 1, 0, 1, 1, x] - 52*G[0, 0, 1, 1, 0, 0, x] - 
     384*G[0, 0, 1, 1, 0, 1, x] - 384*G[0, 0, 1, 1, 1, 0, x] + 
     360*G[0, 0, 1, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, 0, x] - 
     220*G[0, 1, 0, 0, 0, 1, x] - 220*G[0, 1, 0, 0, 1, 0, x] - 
     176*G[0, 1, 0, 0, 1, 1, x] - 168*G[0, 1, 0, 1, 0, 0, x] - 
     40*G[0, 1, 0, 1, 0, 1, x] - 40*G[0, 1, 0, 1, 1, 0, x] - 
     84*G[0, 1, 0, 1, 1, 1, x] - 124*G[0, 1, 1, 0, 0, 0, x] + 
     196*G[0, 1, 1, 0, 0, 1, x] + 196*G[0, 1, 1, 0, 1, 0, x] - 
     108*G[0, 1, 1, 0, 1, 1, x] - 60*G[0, 1, 1, 1, 0, 0, x] + 
     4*G[0, 1, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 1, 0, x] + 
     324*G[0, 1, 1, 1, 1, 1, x] + 58*G[1, 0, 0, 0, 0, 0, x] + 
     14*G[1, 0, 0, 0, 0, 1, x] + 14*G[1, 0, 0, 0, 1, 0, x] - 
     6*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 0, 0, x] - 
     152*G[1, 0, 0, 1, 0, 1, x] - 152*G[1, 0, 0, 1, 1, 0, x] - 
     48*G[1, 0, 0, 1, 1, 1, x] - 130*G[1, 0, 1, 0, 0, 0, x] + 
     22*G[1, 0, 1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, 1, 0, x] - 
     78*G[1, 0, 1, 0, 1, 1, x] - 44*G[1, 0, 1, 1, 0, 0, x] + 
     8*G[1, 0, 1, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 1, 0, x] - 
     292*G[1, 1, 0, 0, 0, 0, x] + 196*G[1, 1, 0, 0, 0, 1, x] + 
     196*G[1, 1, 0, 0, 1, 0, x] - 152*G[1, 1, 0, 0, 1, 1, x] + 
     120*G[1, 1, 0, 1, 0, 0, x] - 200*G[1, 1, 0, 1, 0, 1, x] - 
     200*G[1, 1, 0, 1, 1, 0, x] + 228*G[1, 1, 0, 1, 1, 1, x] + 
     364*G[1, 1, 1, 0, 0, 0, x] - 380*G[1, 1, 1, 0, 0, 1, x] - 
     380*G[1, 1, 1, 0, 1, 0, x] + 252*G[1, 1, 1, 0, 1, 1, x] + 
     12*G[1, 1, 1, 1, 0, 0, x] + 164*G[1, 1, 1, 1, 0, 1, x] + 
     164*G[1, 1, 1, 1, 1, 0, x] + 404*G[1, 1, 1, 1, 1, 1, x] - 
     ((26*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - (674*Pi^4*RATIO[(1 - x)^(-1)])/
      45 - ((4*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + ((1298*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (910*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((74*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (2*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 - ((56*I)/3)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (1298*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((1576*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (350*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - ((148*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     44*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] - (32*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (388*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     632*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (300*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 2*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (148*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (44*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (148*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (4*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 4*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (48*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (156*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (96*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 200*G[0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 220*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     220*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 128*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     100*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (12*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 48*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 12*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 96*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 16*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 12*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (18*I)*Pi*G[1, x]*RATIO[x^(-2)] - 18*G[1, 1, x]*RATIO[x^(-2)] - 
     (832741*RATIO[x^(-1)])/1296 + ((6221*I)/27)*Pi*RATIO[x^(-1)] - 
     (579973*Pi^2*RATIO[x^(-1)])/7776 + ((3323*I)/162)*Pi^3*RATIO[x^(-1)] - 
     (68513*Pi^4*RATIO[x^(-1)])/9720 - ((27*I)/20)*Pi^5*RATIO[x^(-1)] - 
     (667589*Pi^6*RATIO[x^(-1)])/136080 + (7955*G[0, x]*RATIO[x^(-1)])/12 - 
     ((57227*I)/81)*Pi*G[0, x]*RATIO[x^(-1)] - 
     (34223*Pi^2*G[0, x]*RATIO[x^(-1)])/648 - ((137*I)/9)*Pi^3*G[0, x]*
      RATIO[x^(-1)] + (1987*Pi^4*G[0, x]*RATIO[x^(-1)])/270 + 
     ((31*I)/45)*Pi^5*G[0, x]*RATIO[x^(-1)] + (6221*G[1, x]*RATIO[x^(-1)])/
      27 + (141*I)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (8945*Pi^2*G[1, x]*RATIO[x^(-1)])/81 + ((253*I)/2)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (3413*Pi^4*G[1, x]*RATIO[x^(-1)])/90 + 
     ((64*I)/15)*Pi^5*G[1, x]*RATIO[x^(-1)] - 
     (512255*G[0, 0, x]*RATIO[x^(-1)])/648 + ((7400*I)/9)*Pi*G[0, 0, x]*
      RATIO[x^(-1)] + (1856*Pi^2*G[0, 0, x]*RATIO[x^(-1)])/9 + 
     ((94*I)/9)*Pi^3*G[0, 0, x]*RATIO[x^(-1)] + 
     (1061*Pi^4*G[0, 0, x]*RATIO[x^(-1)])/180 - 
     (416425*G[0, 1, x]*RATIO[x^(-1)])/648 + ((2156*I)/9)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - (271*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - 
     (84*I)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - 
     (295*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/36 - 
     (416425*G[1, 0, x]*RATIO[x^(-1)])/648 + ((788*I)/9)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] - (529*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     ((1433*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (571*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/180 + 141*G[1, 1, x]*RATIO[x^(-1)] + 
     ((190*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (2215*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - ((26*I)/3)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (35*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/18 + 
     (14381*G[0, 0, 0, x]*RATIO[x^(-1)])/18 - (896*I)*Pi*G[0, 0, 0, x]*
      RATIO[x^(-1)] - (1625*Pi^2*G[0, 0, 0, x]*RATIO[x^(-1)])/9 + 
     (24*I)*Pi^3*G[0, 0, 0, x]*RATIO[x^(-1)] + 
     (6563*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - (320*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (56*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((256*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (6563*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - (236*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (1138*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (12*I)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (2156*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - (4*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (226*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((244*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (3938*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + ((767*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + 126*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     ((4*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (3413*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + (7*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (32*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((218*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (3413*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - (111*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (2020*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     ((128*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (409*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + (7*I)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (1007*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
     ((370*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     764*G[0, 0, 0, 0, x]*RATIO[x^(-1)] + ((1936*I)/3)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 222*Pi^2*G[0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     746*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + (240*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (194*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     746*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + ((632*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 6*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     192*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (172*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/9 - 658*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - ((416*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (238*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 196*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (20*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     196*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - (32*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (92*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     8*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - (152*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (896*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/9 - 
     (365*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - (390*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 34*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (458*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (36*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (116*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     (458*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (100*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (22*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (253*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (198*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (22*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (935*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + (4*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 16*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (130*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (178*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (380*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     (130*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (10*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (926*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     (319*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (154*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (1640*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (480*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (1504*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (256*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (1504*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     ((1120*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     96*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + (128*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (1328*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((736*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (376*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (128*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (376*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((784*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (88*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((208*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (484*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (4*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (96*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (4*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((488*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (380*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (196*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     ((344*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (476*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (476*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((16*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     340*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - ((40*I)/3)*Pi*
      G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (260*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (72*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 286*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (64*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     286*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + ((380*I)/3)*Pi*
      G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (746*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((92*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     60*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + ((404*I)/3)*Pi*
      G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (116*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     ((244*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (116*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 110*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 408*G[1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + (88*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (1040*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (32*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (1040*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((164*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     10*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - ((220*I)/3)*Pi*
      G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (242*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     ((188*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     68*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + ((140*I)/3)*Pi*
      G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 68*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (72*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     352*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (96*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 360*G[0, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     360*G[0, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 360*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 64*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     360*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (544*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (544*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (1216*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     304*G[0, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (328*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (328*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (904*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     72*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (760*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (760*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (8*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 136*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 40*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     40*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 192*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 8*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (632*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (632*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (376*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     72*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (440*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (440*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (568*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     80*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (736*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (736*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (944*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     204*G[1, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 60*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 60*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     76*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 72*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (380*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (380*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     128*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 100*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + (368*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (368*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     28*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 160*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 80*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     80*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 244*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 36*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     36*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 244*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (596*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (596*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     104*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 44*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + (752*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (752*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     4*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 48*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 80*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     80*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 224*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (13/9 - (4*I)*Pi - 2*G[0, x] - 5*G[1, x])*Log[mu2/s]^5*
      RATIO[x^(-1)] + (Log[mu2/s]^6*RATIO[x^(-1)])/2 - 
     (((4*I)/15)*Pi^5)/(-1 + RATIO[x])^2 - (2*Pi^4*G[0, x])/
      (45*(-1 + RATIO[x])^2) - (((2*I)/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (2*Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) + 
     (4*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) + 
     ((4*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 - 
     ((4*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (4*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (4*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (1444405*Pi^2*RATIO[x])/2592 - 
     ((2105*I)/18)*Pi^3*RATIO[x] + (185171*Pi^4*RATIO[x])/4320 - 
     ((6067*I)/540)*Pi^5*RATIO[x] - (521*Pi^6*RATIO[x])/1260 - 
     (59389*Pi^2*G[0, x]*RATIO[x])/216 + ((33*I)/2)*Pi^3*G[0, x]*RATIO[x] + 
     (395*Pi^4*G[0, x]*RATIO[x])/216 + ((113*I)/36)*Pi^5*G[0, x]*RATIO[x] - 
     (743*Pi^2*G[1, x]*RATIO[x])/6 + ((309*I)/2)*Pi^3*G[1, x]*RATIO[x] - 
     (5047*Pi^4*G[1, x]*RATIO[x])/1080 + ((107*I)/180)*Pi^5*G[1, x]*
      RATIO[x] + (1444405*G[0, 0, x]*RATIO[x])/1296 - 
     ((2105*I)/9)*Pi*G[0, 0, x]*RATIO[x] + (12667*Pi^2*G[0, 0, x]*RATIO[x])/
      72 - ((40*I)/3)*Pi^3*G[0, 0, x]*RATIO[x] + 
     (4601*Pi^4*G[0, 0, x]*RATIO[x])/180 - (1444405*G[0, 1, x]*RATIO[x])/
      1296 + ((2105*I)/9)*Pi*G[0, 1, x]*RATIO[x] - 
     (2669*Pi^2*G[0, 1, x]*RATIO[x])/18 - ((19*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x] - (2233*Pi^4*G[0, 1, x]*RATIO[x])/120 - 
     (1444405*G[1, 0, x]*RATIO[x])/1296 + ((2105*I)/9)*Pi*G[1, 0, x]*
      RATIO[x] - (5695*Pi^2*G[1, 0, x]*RATIO[x])/72 - 
     ((254*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] - (2281*Pi^4*G[1, 0, x]*RATIO[x])/
      180 + (1444405*G[1, 1, x]*RATIO[x])/1296 - ((2105*I)/9)*Pi*G[1, 1, x]*
      RATIO[x] + (3533*Pi^2*G[1, 1, x]*RATIO[x])/18 - 
     ((325*I)/9)*Pi^3*G[1, 1, x]*RATIO[x] + (2519*Pi^4*G[1, 1, x]*RATIO[x])/
      360 - (52225*G[0, 0, 0, x]*RATIO[x])/36 - ((355*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] - (7*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - 
     ((88*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] + (46015*G[0, 0, 1, x]*RATIO[x])/
      54 - ((1579*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] + 
     (757*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 - (20*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] + (46015*G[0, 1, 0, x]*RATIO[x])/54 + 
     (243*I)*Pi*G[0, 1, 0, x]*RATIO[x] + (179*Pi^2*G[0, 1, 0, x]*RATIO[x])/
      18 - ((25*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] - 
     (27385*G[0, 1, 1, x]*RATIO[x])/108 + ((1205*I)/3)*Pi*G[0, 1, 1, x]*
      RATIO[x] - (865*Pi^2*G[0, 1, 1, x]*RATIO[x])/18 - 
     ((164*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] + (35269*G[1, 0, 0, x]*RATIO[x])/
      54 + ((1381*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     (661*Pi^2*G[1, 0, 0, x]*RATIO[x])/18 + ((40*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (5893*G[1, 0, 1, x]*RATIO[x])/108 + 
     ((553*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     (835*Pi^2*G[1, 0, 1, x]*RATIO[x])/18 - ((20*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] - (5893*G[1, 1, 0, x]*RATIO[x])/108 - 
     (585*I)*Pi*G[1, 1, 0, x]*RATIO[x] + (133*Pi^2*G[1, 1, 0, x]*RATIO[x])/
      9 - ((19*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] - 
     544*G[1, 1, 1, x]*RATIO[x] - ((179*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] + 
     (106*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + (76*I)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] + (5309*G[0, 0, 0, 0, x]*RATIO[x])/12 + 
     (106*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
     (291*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/2 - (679*G[0, 0, 0, 1, x]*RATIO[x])/
      4 - (46*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (350*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - (679*G[0, 0, 1, 0, x]*RATIO[x])/
      4 - ((32*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (355*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/2 - 
     (6887*G[0, 0, 1, 1, x]*RATIO[x])/12 - ((56*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] + (62*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 
     (148*G[0, 1, 0, 0, x]*RATIO[x])/3 - ((392*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x] - (541*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
     75*G[0, 1, 0, 1, x]*RATIO[x] + (172*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 
     (380*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 75*G[0, 1, 1, 0, x]*RATIO[x] + 
     ((2*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (791*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + 
     (1111*G[0, 1, 1, 1, x]*RATIO[x])/3 - ((218*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x] - (104*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + 
     (5383*G[1, 0, 0, 0, x]*RATIO[x])/12 - ((542*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] - (65*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/2 - 
     (1459*G[1, 0, 0, 1, x]*RATIO[x])/12 + ((110*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] + 138*Pi^2*G[1, 0, 0, 1, x]*RATIO[x] - 
     (1459*G[1, 0, 1, 0, x]*RATIO[x])/12 + (92*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] + (613*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/6 + 
     (3187*G[1, 0, 1, 1, x]*RATIO[x])/12 + ((64*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] - (157*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 - 
     552*G[1, 1, 0, 0, x]*RATIO[x] + ((112*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] + 63*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] - 
     (220*G[1, 1, 0, 1, x]*RATIO[x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] - 137*Pi^2*G[1, 1, 0, 1, x]*RATIO[x] - 
     (220*G[1, 1, 1, 0, x]*RATIO[x])/3 + (86*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] - 204*Pi^2*G[1, 1, 1, 0, x]*RATIO[x] + 
     (683*G[1, 1, 1, 1, x]*RATIO[x])/3 - (98*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] + (10*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + 
     (451*G[0, 0, 0, 0, 0, x]*RATIO[x])/3 - (508*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - 151*G[0, 0, 0, 0, 1, x]*RATIO[x] + 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 151*G[0, 0, 0, 1, 0, x]*
      RATIO[x] + (24*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 
     63*G[0, 0, 0, 1, 1, x]*RATIO[x] + (180*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + (8*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (198*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
     (166*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + (256*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] - (166*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (234*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     (542*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - (164*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] - 143*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (272*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (85*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + (138*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (85*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (56*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     (473*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - (138*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - (172*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - 
     (184*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 72*G[0, 1, 1, 0, 1, x]*
      RATIO[x] - (228*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     72*G[0, 1, 1, 1, 0, x]*RATIO[x] - (84*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - 142*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     (64*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 399*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (40*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] + 
     (385*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - (124*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] + (385*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (32*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
     (59*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - (124*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] + 114*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (26*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 50*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (96*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     50*G[1, 0, 1, 1, 0, x]*RATIO[x] - (58*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - 36*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     (72*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + 123*G[1, 1, 0, 0, 0, x]*
      RATIO[x] + (76*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     (145*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - (26*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + (145*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (121*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 + (90*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + (560*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (8*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] - 98*G[1, 1, 1, 0, 1, x]*
      RATIO[x] + (140*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     98*G[1, 1, 1, 1, 0, x]*RATIO[x] - (132*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - 186*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     (76*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] - 519*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] - 229*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 
     229*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 105*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x] - 76*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 
     36*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 36*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x] + 208*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     95*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 71*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x] + 71*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 
     169*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] + 50*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + 168*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 
     168*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 180*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 134*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 
     206*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 206*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x] - 20*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     168*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 64*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 64*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     42*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 86*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 194*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     194*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 54*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 6*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     2*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 2*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] - 
     162*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 31*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 65*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     65*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 165*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 76*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 
     20*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] - 20*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x] + 24*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     113*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 35*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x] - 35*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 
     39*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 22*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] + 20*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 
     20*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 194*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] - 170*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] - 
     170*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 184*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x] - 144*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] + 
     184*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 184*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x] - 114*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 
     326*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 262*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x] + 262*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] - 
     126*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 54*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x] - 82*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 
     82*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 202*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x] + Log[mu2/s]^4*((5*Pi^2)/2 + (5*G[0, x])/2 - (5*G[1, x])/2 + 
       5*G[0, 0, x] - 5*G[0, 1, x] - 5*G[1, 0, x] + 5*G[1, 1, x] + 
       (-41/6 + ((26*I)/9)*Pi - (53*Pi^2)/12 - (11*G[0, x])/9 + 
         (12*I)*Pi*G[0, x] - (28*G[1, x])/9 + (16*I)*Pi*G[1, x] + 
         5*G[0, 0, x] + 17*G[0, 1, x] + 17*G[1, 0, x] + 24*G[1, 1, x])*
        RATIO[x^(-1)] + ((-5*Pi^2)/4 - (5*G[0, 0, x])/2 + (5*G[0, 1, x])/2 + 
         (5*G[1, 0, x])/2 - (5*G[1, 1, x])/2)*RATIO[x]) + 
     Log[mu2/s]^3*((-19*Pi^2)/9 - (8*I)*Pi^3 - (19*G[0, x])/9 - 
       (8*I)*Pi*G[0, x] - 6*Pi^2*G[0, x] + (19*G[1, x])/9 + 
       (8*I)*Pi*G[1, x] - 12*Pi^2*G[1, x] - (146*G[0, 0, x])/9 - 
       (16*I)*Pi*G[0, 0, x] - (16*G[0, 1, x])/9 + (16*I)*Pi*G[0, 1, x] - 
       (16*G[1, 0, x])/9 + (16*I)*Pi*G[1, 0, x] + (178*G[1, 1, x])/9 - 
       (16*I)*Pi*G[1, 1, x] - 36*G[0, 0, 0, x] + 36*G[0, 1, 1, x] + 
       36*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 72*G[1, 1, 1, x] + 
       ((19*Pi^2)/18 + (4*I)*Pi^3 + 3*Pi^2*G[0, x] + 6*Pi^2*G[1, x] + 
         (19*G[0, 0, x])/9 + (8*I)*Pi*G[0, 0, x] - (19*G[0, 1, x])/9 - 
         (8*I)*Pi*G[0, 1, x] - (19*G[1, 0, x])/9 - (8*I)*Pi*G[1, 0, x] + 
         (19*G[1, 1, x])/9 + (8*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
         18*G[0, 1, 1, x] - 18*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 
         36*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
        (-9359/108 + ((256*I)/3)*Pi + (1679*Pi^2)/54 - ((8*I)/3)*Pi^3 + 
         (157*G[0, x])/3 - ((320*I)/9)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 
         (181*G[1, x])/3 - (40*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 
         (172*G[0, 0, x])/9 - (16*I)*Pi*G[0, 0, x] - (104*G[0, 1, x])/9 - 
         ((112*I)/3)*Pi*G[0, 1, x] - (104*G[1, 0, x])/9 - 
         ((112*I)/3)*Pi*G[1, 0, x] - 16*G[1, 1, x] - ((64*I)/3)*Pi*
          G[1, 1, x] - 36*G[0, 0, 1, x] - 36*G[0, 1, 0, x] - 
         (208*G[0, 1, 1, x])/3 - 36*G[1, 0, 0, x] - (208*G[1, 0, 1, x])/3 - 
         (208*G[1, 1, 0, x])/3 - 48*G[1, 1, 1, x] - 10*Zeta[3])) + 
     (2129*Zeta[3])/6 - ((764*I)/3)*Pi*Zeta[3] + (4298*Pi^2*Zeta[3])/9 - 
     ((328*I)/3)*Pi^3*Zeta[3] + (5012*G[0, x]*Zeta[3])/9 - 
     (602*I)*Pi*G[0, x]*Zeta[3] + 86*Pi^2*G[0, x]*Zeta[3] - 
     (4832*G[1, x]*Zeta[3])/9 + ((106*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (152*Pi^2*G[1, x]*Zeta[3])/3 + (400*G[0, 0, x]*Zeta[3])/9 - 
     (172*I)*Pi*G[0, 0, x]*Zeta[3] + (3398*G[0, 1, x]*Zeta[3])/9 + 
     (356*I)*Pi*G[0, 1, x]*Zeta[3] - (1810*G[1, 0, x]*Zeta[3])/9 + 
     (92*I)*Pi*G[1, 0, x]*Zeta[3] + (1198*G[1, 1, x]*Zeta[3])/9 - 
     (532*I)*Pi*G[1, 1, x]*Zeta[3] - 228*G[0, 0, 0, x]*Zeta[3] + 
     280*G[0, 0, 1, x]*Zeta[3] + 248*G[0, 1, 0, x]*Zeta[3] - 
     32*G[0, 1, 1, x]*Zeta[3] - 8*G[1, 0, 0, x]*Zeta[3] - 
     116*G[1, 0, 1, x]*Zeta[3] - 156*G[1, 1, 0, x]*Zeta[3] + 
     156*G[1, 1, 1, x]*Zeta[3] + (52*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (256*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 8*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] - 128*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (36*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     112*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     36*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (43679*RATIO[x^(-1)]*Zeta[3])/54 - (47*I)*Pi*RATIO[x^(-1)]*Zeta[3] - 
     (458*Pi^2*RATIO[x^(-1)]*Zeta[3])/3 - (10*I)*Pi^3*RATIO[x^(-1)]*Zeta[3] - 
     (1240*G[0, x]*RATIO[x^(-1)]*Zeta[3])/3 + ((928*I)/9)*Pi*G[0, x]*
      RATIO[x^(-1)]*Zeta[3] + (91*Pi^2*G[0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     95*G[1, x]*RATIO[x^(-1)]*Zeta[3] + (1136*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + 56*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (1724*G[0, 0, x]*RATIO[x^(-1)]*Zeta[3])/9 - (24*I)*Pi*G[0, 0, x]*
      RATIO[x^(-1)]*Zeta[3] + (658*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - 
     (216*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (3772*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/9 - ((908*I)/3)*Pi*G[1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] + 62*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     ((844*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     84*G[0, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 24*G[0, 0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 24*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     152*G[0, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 96*G[1, 0, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + (340*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     16*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (28*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (8*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + ((12*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 + (12*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     199*RATIO[x]*Zeta[3] + (552*I)*Pi*RATIO[x]*Zeta[3] - 
     (4109*Pi^2*RATIO[x]*Zeta[3])/18 + ((248*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 
     (1403*G[0, x]*RATIO[x]*Zeta[3])/6 + (146*I)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - 85*Pi^2*G[0, x]*RATIO[x]*Zeta[3] + 
     (457*G[1, x]*RATIO[x]*Zeta[3])/6 + ((358*I)/3)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] + (106*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 - 
     (1577*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + (230*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] - (1069*G[0, 1, x]*RATIO[x]*Zeta[3])/9 - 
     (322*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + 
     (1841*G[1, 0, x]*RATIO[x]*Zeta[3])/9 - (118*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] - (923*G[1, 1, x]*RATIO[x]*Zeta[3])/9 + 
     (386*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 234*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - 164*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 
     232*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 88*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 
     20*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 82*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 
     138*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 198*G[1, 1, 1, x]*RATIO[x]*
      Zeta[3] - 38*Zeta[3]^2 - (268*RATIO[x^(-1)]*Zeta[3]^2)/3 + 
     RATIO[x]*Zeta[3]^2 + Log[mu2/s]^2*((-677*Pi^2)/18 + ((109*I)/3)*Pi^3 - 
       (101*Pi^4)/90 - (239*G[0, x])/6 + (15*I)*Pi*G[0, x] + 
       (203*Pi^2*G[0, x])/18 + ((50*I)/3)*Pi^3*G[0, x] + (239*G[1, x])/6 - 
       (15*I)*Pi*G[1, x] + (259*Pi^2*G[1, x])/18 + ((34*I)/3)*Pi^3*G[1, x] - 
       (145*G[0, 0, x])/3 + (98*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/3 + 
       (209*G[0, 1, x])/3 - (62*I)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] + 
       (209*G[1, 0, x])/3 - (86*I)*Pi*G[1, 0, x] + (43*Pi^2*G[1, 0, x])/3 - 
       91*G[1, 1, x] + (50*I)*Pi*G[1, 1, x] + 43*Pi^2*G[1, 1, x] + 
       (380*G[0, 0, 0, x])/3 + (68*I)*Pi*G[0, 0, 0, x] + 20*G[0, 0, 1, x] - 
       (20*I)*Pi*G[0, 0, 1, x] + 20*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] - 
       (230*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - 22*G[1, 0, 0, x] - 
       (12*I)*Pi*G[1, 0, 0, x] - (176*G[1, 0, 1, x])/3 - 
       (36*I)*Pi*G[1, 0, 1, x] - (176*G[1, 1, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, x] + (148*G[1, 1, 1, x])/3 + 
       (60*I)*Pi*G[1, 1, 1, x] + 104*G[0, 0, 0, 0, x] + 72*G[0, 0, 0, 1, x] + 
       72*G[0, 0, 1, 0, x] - 92*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
       56*G[0, 1, 0, 1, x] - 56*G[0, 1, 1, 0, x] - 56*G[0, 1, 1, 1, x] + 
       48*G[1, 0, 0, 0, x] - 60*G[1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, x] - 
       84*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] - 88*G[1, 1, 0, 1, x] - 
       88*G[1, 1, 1, 0, x] + 364*G[1, 1, 1, 1, x] + 
       ((8*I)*Pi*G[0, x] + 8*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 28*Zeta[3] - 
       (56*I)*Pi*Zeta[3] - 32*G[0, x]*Zeta[3] + 64*G[1, x]*Zeta[3] + 
       RATIO[x]*((143*Pi^2)/12 - ((31*I)/2)*Pi^3 + (269*Pi^4)/180 - 
         (61*Pi^2*G[0, x])/18 - ((31*I)/3)*Pi^3*G[0, x] - 
         (131*Pi^2*G[1, x])/18 - ((11*I)/3)*Pi^3*G[1, x] + 
         (143*G[0, 0, x])/6 - (31*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - 
         (143*G[0, 1, x])/6 + (31*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/2 - 
         (143*G[1, 0, x])/6 + (31*I)*Pi*G[1, 0, x] - (55*Pi^2*G[1, 0, x])/6 + 
         (143*G[1, 1, x])/6 - (31*I)*Pi*G[1, 1, x] - (43*Pi^2*G[1, 1, x])/2 - 
         (109*G[0, 0, 0, x])/3 - (46*I)*Pi*G[0, 0, 0, x] - G[0, 0, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, x] - G[0, 1, 0, x] + (34*I)*Pi*G[0, 1, 0, x] + 
         (115*G[0, 1, 1, x])/3 + (2*I)*Pi*G[0, 1, 1, x] + 15*G[1, 0, 0, x] + 
         (18*I)*Pi*G[1, 0, 0, x] + (67*G[1, 0, 1, x])/3 + 
         (18*I)*Pi*G[1, 0, 1, x] + (67*G[1, 1, 0, x])/3 - 
         (6*I)*Pi*G[1, 1, 0, x] - (179*G[1, 1, 1, x])/3 - 
         (30*I)*Pi*G[1, 1, 1, x] - 64*G[0, 0, 0, 0, x] - 
         36*G[0, 0, 0, 1, x] - 36*G[0, 0, 1, 0, x] + 46*G[0, 0, 1, 1, x] + 
         6*G[0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, x] + 28*G[0, 1, 1, 0, x] + 
         28*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 30*G[1, 0, 0, 1, x] + 
         30*G[1, 0, 1, 0, x] + 42*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
         44*G[1, 1, 0, 1, x] + 44*G[1, 1, 1, 0, x] - 182*G[1, 1, 1, 1, x] - 
         16*Zeta[3] + (40*I)*Pi*Zeta[3] + 28*G[0, x]*Zeta[3] - 
         44*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-429473/1296 + 
         ((3700*I)/9)*Pi + (1895*Pi^2)/18 + ((47*I)/9)*Pi^3 + 
         (983*Pi^4)/360 + (11033*G[0, x])/36 - (320*I)*Pi*G[0, x] - 
         (1661*Pi^2*G[0, x])/18 + ((28*I)/3)*Pi^3*G[0, x] + 
         (6563*G[1, x])/18 - (164*I)*Pi*G[1, x] - (28*Pi^2*G[1, x])/9 - 
         ((52*I)/3)*Pi^3*G[1, x] - 232*G[0, 0, x] + ((536*I)/3)*Pi*
          G[0, 0, x] + 29*Pi^2*G[0, 0, x] - 245*G[0, 1, x] + 
         (120*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - 245*G[1, 0, x] + 
         ((316*I)/3)*Pi*G[1, 0, x] + (47*Pi^2*G[1, 0, x])/3 - 
         100*G[1, 1, x] - (70*Pi^2*G[1, 1, x])/3 + (388*G[0, 0, 0, x])/3 - 
         (48*I)*Pi*G[0, 0, 0, x] + (320*G[0, 0, 1, x])/3 + 
         (32*I)*Pi*G[0, 0, 1, x] + (320*G[0, 1, 0, x])/3 + 
         (32*I)*Pi*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
         (64*I)*Pi*G[0, 1, 1, x] + (232*G[1, 0, 0, x])/3 + 
         (188*G[1, 0, 1, x])/3 + (64*I)*Pi*G[1, 0, 1, x] + 
         (188*G[1, 1, 0, x])/3 + (64*I)*Pi*G[1, 1, 0, x] - 
         (44*G[1, 1, 1, x])/3 - 60*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] + 128*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
         128*G[0, 1, 0, 1, x] + 128*G[0, 1, 1, 0, x] + 144*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, x] + 100*G[1, 0, 0, 1, x] + 100*G[1, 0, 1, 0, x] + 
         172*G[1, 0, 1, 1, x] + 100*G[1, 1, 0, 0, x] + 172*G[1, 1, 0, 1, x] + 
         172*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + (592*Zeta[3])/9 - 
         (12*I)*Pi*Zeta[3] + 6*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3])) + 
     Log[mu2/s]*((-28009*Pi^2)/108 + ((325*I)/3)*Pi^3 + (781*Pi^4)/30 + 
       ((116*I)/45)*Pi^5 - (30313*G[0, x])/108 + (190*I)*Pi*G[0, x] + 
       (2359*Pi^2*G[0, x])/18 - ((176*I)/3)*Pi^3*G[0, x] + 
       (79*Pi^4*G[0, x])/9 + (30313*G[1, x])/108 - (190*I)*Pi*G[1, x] + 
       (179*Pi^2*G[1, x])/2 - ((220*I)/3)*Pi^3*G[1, x] - 
       (358*Pi^4*G[1, x])/45 - (10261*G[0, 0, x])/54 + 
       (182*I)*Pi*G[0, 0, x] + (605*Pi^2*G[0, 0, x])/9 - 
       ((44*I)/3)*Pi^3*G[0, 0, x] + (24823*G[0, 1, x])/54 - 
       (138*I)*Pi*G[0, 1, x] + (176*Pi^2*G[0, 1, x])/9 - 
       ((76*I)/3)*Pi^3*G[0, 1, x] + (24823*G[1, 0, x])/54 - 
       (210*I)*Pi*G[1, 0, x] - (742*Pi^2*G[1, 0, x])/9 - 
       (28*I)*Pi^3*G[1, 0, x] - (39385*G[1, 1, x])/54 + 
       (166*I)*Pi*G[1, 1, x] - (137*Pi^2*G[1, 1, x])/3 + 
       (8*I)*Pi^3*G[1, 1, x] + 628*G[0, 0, 0, x] - (396*I)*Pi*G[0, 0, 0, x] + 
       66*Pi^2*G[0, 0, 0, x] - (1048*G[0, 0, 1, x])/3 + 
       (116*I)*Pi*G[0, 0, 1, x] + 4*Pi^2*G[0, 0, 1, x] - 
       (1048*G[0, 1, 0, x])/3 + (92*I)*Pi*G[0, 1, 0, x] - 
       (152*Pi^2*G[0, 1, 0, x])/3 + 72*G[0, 1, 1, x] - 
       (64*I)*Pi*G[0, 1, 1, x] - (26*Pi^2*G[0, 1, 1, x])/3 - 
       (898*G[1, 0, 0, x])/3 + (36*I)*Pi*G[1, 0, 0, x] - 
       (220*Pi^2*G[1, 0, 0, x])/3 - 50*G[1, 0, 1, x] + 
       (136*I)*Pi*G[1, 0, 1, x] - (34*Pi^2*G[1, 0, 1, x])/3 - 
       50*G[1, 1, 0, x] + (256*I)*Pi*G[1, 1, 0, x] + 18*Pi^2*G[1, 1, 0, x] + 
       398*G[1, 1, 1, x] - (176*I)*Pi*G[1, 1, 1, x] - 88*Pi^2*G[1, 1, 1, x] - 
       (1384*G[0, 0, 0, 0, x])/3 - (256*I)*Pi*G[0, 0, 0, 0, x] - 
       188*G[0, 0, 0, 1, x] - (96*I)*Pi*G[0, 0, 0, 1, x] - 
       188*G[0, 0, 1, 0, x] + 264*G[0, 0, 1, 1, x] + 
       (88*I)*Pi*G[0, 0, 1, 1, x] + 36*G[0, 1, 0, 0, x] + 
       (64*I)*Pi*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 
       (168*I)*Pi*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] + 
       (168*I)*Pi*G[0, 1, 1, 0, x] + (220*G[0, 1, 1, 1, x])/3 - 
       (136*I)*Pi*G[0, 1, 1, 1, x] - 104*G[1, 0, 0, 0, x] + 
       (64*I)*Pi*G[1, 0, 0, 0, x] + 184*G[1, 0, 0, 1, x] + 
       (136*I)*Pi*G[1, 0, 0, 1, x] + 184*G[1, 0, 1, 0, x] + 
       (136*I)*Pi*G[1, 0, 1, 0, x] + (208*G[1, 0, 1, 1, x])/3 - 
       (72*I)*Pi*G[1, 0, 1, 1, x] + 276*G[1, 1, 0, 0, x] + 
       (8*I)*Pi*G[1, 1, 0, 0, x] + (292*G[1, 1, 0, 1, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, 1, x] + (292*G[1, 1, 1, 0, x])/3 - 
       (184*I)*Pi*G[1, 1, 1, 0, x] - 372*G[1, 1, 1, 1, x] - 
       240*G[0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 1, x] - 
       224*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
       112*G[0, 0, 1, 0, 0, x] - 32*G[0, 0, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 0, x] + 304*G[0, 0, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
       48*G[0, 1, 0, 1, 0, x] + 232*G[0, 1, 0, 1, 1, x] + 
       104*G[0, 1, 1, 0, 0, x] + 176*G[0, 1, 1, 0, 1, x] + 
       176*G[0, 1, 1, 1, 0, x] - 200*G[0, 1, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, 0, x] + 256*G[1, 0, 0, 1, 1, x] + 
       56*G[1, 0, 1, 0, 0, x] + 200*G[1, 0, 1, 0, 1, x] + 
       200*G[1, 0, 1, 1, 0, x] - 104*G[1, 0, 1, 1, 1, x] - 
       56*G[1, 1, 0, 0, 0, x] + 128*G[1, 1, 0, 0, 1, x] + 
       128*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
       720*G[1, 1, 1, 1, 1, x] + ((156*I)*Pi*G[0, x] + 72*Pi^2*G[0, x] + 
         156*G[0, 0, x] - (152*I)*Pi*G[0, 0, x] - (48*I)*Pi*G[0, 1, x] - 
         (48*I)*Pi*G[1, 0, x] - 120*G[0, 0, 0, x] - 48*G[0, 0, 1, x] - 
         48*G[0, 1, 0, x] - 48*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       4*Zeta[3] + (112*I)*Pi*Zeta[3] - 40*Pi^2*Zeta[3] + 
       112*G[0, x]*Zeta[3] + (96*I)*Pi*G[0, x]*Zeta[3] - 
       208*G[1, x]*Zeta[3] + (64*I)*Pi*G[1, x]*Zeta[3] + 
       48*G[0, 0, x]*Zeta[3] + 32*G[0, 1, x]*Zeta[3] + 
       32*G[1, 0, x]*Zeta[3] - 208*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((39385*Pi^2)/216 - (63*I)*Pi^3 - (353*Pi^4)/60 - 
         ((142*I)/45)*Pi^5 - (475*Pi^2*G[0, x])/6 + (26*I)*Pi^3*G[0, x] - 
         (923*Pi^4*G[0, x])/90 - (149*Pi^2*G[1, x])/3 + (36*I)*Pi^3*G[1, x] + 
         (55*Pi^4*G[1, x])/9 + (39385*G[0, 0, x])/108 - 
         (126*I)*Pi*G[0, 0, x] + (61*Pi^2*G[0, 0, x])/18 + 
         ((34*I)/3)*Pi^3*G[0, 0, x] - (39385*G[0, 1, x])/108 + 
         (126*I)*Pi*G[0, 1, x] - (209*Pi^2*G[0, 1, x])/18 + 
         ((38*I)/3)*Pi^3*G[0, 1, x] - (39385*G[1, 0, x])/108 + 
         (126*I)*Pi*G[1, 0, x] + (169*Pi^2*G[1, 0, x])/18 + 
         (18*I)*Pi^3*G[1, 0, x] + (39385*G[1, 1, x])/108 - 
         (126*I)*Pi*G[1, 1, x] + (133*Pi^2*G[1, 1, x])/6 - 
         (12*I)*Pi^3*G[1, 1, x] - 391*G[0, 0, 0, x] + 
         (76*I)*Pi*G[0, 0, 0, x] - 69*Pi^2*G[0, 0, 0, x] + 
         (652*G[0, 0, 1, x])/3 - (104*I)*Pi*G[0, 0, 1, x] - 
         6*Pi^2*G[0, 0, 1, x] + (652*G[0, 1, 0, x])/3 - 
         (32*I)*Pi*G[0, 1, 0, x] + (148*Pi^2*G[0, 1, 0, x])/3 - 
         (131*G[0, 1, 1, x])/3 + (60*I)*Pi*G[0, 1, 1, x] + 
         (13*Pi^2*G[0, 1, 1, x])/3 + (400*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] + (194*Pi^2*G[1, 0, 0, x])/3 + 
         (121*G[1, 0, 1, x])/3 - (20*I)*Pi*G[1, 0, 1, x] + 
         (29*Pi^2*G[1, 0, 1, x])/3 + (121*G[1, 1, 0, x])/3 - 
         (92*I)*Pi*G[1, 1, 0, x] - 25*Pi^2*G[1, 1, 0, x] - 
         214*G[1, 1, 1, x] + (64*I)*Pi*G[1, 1, 1, x] + 
         44*Pi^2*G[1, 1, 1, x] + (320*G[0, 0, 0, 0, x])/3 + 
         (248*I)*Pi*G[0, 0, 0, 0, x] + 42*G[0, 0, 0, 1, x] + 
         (72*I)*Pi*G[0, 0, 0, 1, x] + 42*G[0, 0, 1, 0, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, x] - 144*G[0, 0, 1, 1, x] - 
         (44*I)*Pi*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 
         (104*I)*Pi*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 
         (108*I)*Pi*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] - 
         (108*I)*Pi*G[0, 1, 1, 0, x] - (8*G[0, 1, 1, 1, x])/3 + 
         (68*I)*Pi*G[0, 1, 1, 1, x] + 90*G[1, 0, 0, 0, x] - 
         (104*I)*Pi*G[1, 0, 0, 0, x] - 72*G[1, 0, 0, 1, x] - 
         (92*I)*Pi*G[1, 0, 0, 1, x] - 72*G[1, 0, 1, 0, x] - 
         (92*I)*Pi*G[1, 0, 1, 0, x] + (22*G[1, 0, 1, 1, x])/3 + 
         (36*I)*Pi*G[1, 0, 1, 1, x] - 134*G[1, 1, 0, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/3 + 
         (68*I)*Pi*G[1, 1, 0, 1, x] - (8*G[1, 1, 1, 0, x])/3 + 
         (164*I)*Pi*G[1, 1, 1, 0, x] + 186*G[1, 1, 1, 1, x] + 
         240*G[0, 0, 0, 0, 0, x] + 136*G[0, 0, 0, 0, 1, x] + 
         136*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
         32*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 152*G[0, 0, 1, 1, 1, x] - 
         68*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] - 
         48*G[0, 1, 0, 1, 0, x] - 116*G[0, 1, 0, 1, 1, x] - 
         76*G[0, 1, 1, 0, 0, x] - 88*G[0, 1, 1, 0, 1, x] - 
         88*G[0, 1, 1, 1, 0, x] + 100*G[0, 1, 1, 1, 1, x] - 
         56*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] - 128*G[1, 0, 0, 1, 1, x] - 
         52*G[1, 0, 1, 0, 0, x] - 100*G[1, 0, 1, 0, 1, x] - 
         100*G[1, 0, 1, 1, 0, x] + 52*G[1, 0, 1, 1, 1, x] + 
         52*G[1, 1, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 1, x] - 
         40*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] + 
         72*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 0, x] + 360*G[1, 1, 1, 1, 1, x] + 84*Zeta[3] - 
         (8*I)*Pi*Zeta[3] + 44*Pi^2*Zeta[3] + 4*G[0, x]*Zeta[3] - 
         (96*I)*Pi*G[0, x]*Zeta[3] + 116*G[1, x]*Zeta[3] - 
         (32*I)*Pi*G[1, x]*Zeta[3] - 72*G[0, 0, x]*Zeta[3] - 
         16*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
         152*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*(-7955/12 + 
         ((57227*I)/81)*Pi + (34223*Pi^2)/648 + ((137*I)/9)*Pi^3 - 
         (1987*Pi^4)/270 - ((31*I)/45)*Pi^5 + (58858*G[0, x])/81 - 
         ((7400*I)/9)*Pi*G[0, x] - (3751*Pi^2*G[0, x])/18 - 
         ((94*I)/9)*Pi^3*G[0, x] - (511*Pi^4*G[0, x])/90 + 
         (416425*G[1, x])/648 - ((1616*I)/9)*Pi*G[1, x] - 
         (89*Pi^2*G[1, x])/18 + (84*I)*Pi^3*G[1, x] + (127*Pi^4*G[1, x])/36 - 
         (12707*G[0, 0, x])/18 + (768*I)*Pi*G[0, 0, x] + 
         (1643*Pi^2*G[0, 0, x])/9 - ((64*I)/3)*Pi^3*G[0, 0, x] - 
         (6563*G[0, 1, x])/9 + (328*I)*Pi*G[0, 1, x] + (56*Pi^2*G[0, 1, x])/
          9 + ((76*I)/3)*Pi^3*G[0, 1, x] - (6563*G[1, 0, x])/9 + 
         (284*I)*Pi*G[1, 0, x] - (1138*Pi^2*G[1, 0, x])/9 + 
         ((92*I)/3)*Pi^3*G[1, 0, x] - (1616*G[1, 1, x])/9 - 
         (12*I)*Pi*G[1, 1, x] + (298*Pi^2*G[1, 1, x])/3 + 
         (24*I)*Pi^3*G[1, 1, x] + 614*G[0, 0, 0, x] - ((1504*I)/3)*Pi*
          G[0, 0, 0, x] - 140*Pi^2*G[0, 0, 0, x] + 618*G[0, 0, 1, x] - 
         (240*I)*Pi*G[0, 0, 1, x] - (58*Pi^2*G[0, 0, 1, x])/3 + 
         618*G[0, 1, 0, x] - ((632*I)/3)*Pi*G[0, 1, 0, x] - 
         (46*Pi^2*G[0, 1, 0, x])/3 + 200*G[0, 1, 1, x] + 
         (68*Pi^2*G[0, 1, 1, x])/3 + 530*G[1, 0, 0, x] + 
         ((416*I)/3)*Pi*G[1, 0, 0, x] + (134*Pi^2*G[1, 0, 0, x])/3 + 
         244*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] + 244*G[1, 1, 0, x] + 
         (32*I)*Pi*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 - 
         56*G[1, 1, 1, x] + (80*I)*Pi*G[1, 1, 1, x] + 80*Pi^2*G[1, 1, 1, x] - 
         (1208*G[0, 0, 0, 0, x])/3 + (288*I)*Pi*G[0, 0, 0, 0, x] - 
         (1072*G[0, 0, 0, 1, x])/3 + (96*I)*Pi*G[0, 0, 0, 1, x] - 
         (1072*G[0, 0, 1, 0, x])/3 + (128*I)*Pi*G[0, 0, 1, 0, x] - 
         96*G[0, 0, 1, 1, x] - (128*I)*Pi*G[0, 0, 1, 1, x] - 
         (896*G[0, 1, 0, 0, x])/3 + (112*I)*Pi*G[0, 1, 0, 0, x] - 
         (376*G[0, 1, 0, 1, x])/3 - (128*I)*Pi*G[0, 1, 0, 1, x] - 
         (376*G[0, 1, 1, 0, x])/3 - (168*I)*Pi*G[0, 1, 1, 0, x] + 
         (88*G[0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 1, x] - 
         (52*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 0, x] + 
         (4*G[1, 0, 0, 1, x])/3 - (96*I)*Pi*G[1, 0, 0, 1, x] + 
         (4*G[1, 0, 1, 0, x])/3 - (120*I)*Pi*G[1, 0, 1, 0, x] - 
         (380*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (196*G[1, 1, 0, 0, x])/3 - (96*I)*Pi*G[1, 1, 0, 0, x] - 
         (476*G[1, 1, 0, 1, x])/3 - (476*G[1, 1, 1, 0, x])/3 + 
         268*G[1, 1, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, x] + 
         240*G[0, 0, 0, 0, 0, x] + 168*G[0, 0, 0, 0, 1, x] + 
         168*G[0, 0, 0, 1, 0, x] - 96*G[0, 0, 0, 1, 1, x] + 
         168*G[0, 0, 1, 0, 0, x] - 64*G[0, 0, 1, 0, 1, x] - 
         64*G[0, 0, 1, 1, 0, x] - 320*G[0, 0, 1, 1, 1, x] + 
         144*G[0, 1, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 1, x] - 
         56*G[0, 1, 0, 1, 0, x] - 328*G[0, 1, 0, 1, 1, x] - 
         104*G[0, 1, 1, 0, 0, x] - 320*G[0, 1, 1, 0, 1, x] - 
         320*G[0, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, x] + 
         72*G[1, 0, 0, 0, 0, x] - 72*G[1, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 1, 0, x] - 224*G[1, 0, 0, 1, 1, x] - 
         88*G[1, 0, 1, 0, 0, x] - 232*G[1, 0, 1, 0, 1, x] - 
         232*G[1, 0, 1, 1, 0, x] - 104*G[1, 0, 1, 1, 1, x] - 
         120*G[1, 1, 0, 0, 0, x] - 176*G[1, 1, 0, 0, 1, x] - 
         176*G[1, 1, 0, 1, 0, x] - 168*G[1, 1, 0, 1, 1, x] - 
         144*G[1, 1, 1, 0, 0, x] - 200*G[1, 1, 1, 0, 1, x] - 
         200*G[1, 1, 1, 1, 0, x] + 240*G[1, 1, 1, 1, 1, x] + 
         (1240*Zeta[3])/3 - ((928*I)/9)*Pi*Zeta[3] - 9*Pi^2*Zeta[3] - 
         (1454*G[0, x]*Zeta[3])/9 + (24*I)*Pi*G[0, x]*Zeta[3] - 
         (658*G[1, x]*Zeta[3])/9 + (56*I)*Pi*G[1, x]*Zeta[3] + 
         36*G[0, 0, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] - 
         24*G[1, 0, x]*Zeta[3] + 24*G[1, 1, x]*Zeta[3] - 120*Zeta[5])) - 
     (1889*Zeta[5])/3 + (202*I)*Pi*Zeta[5] - 270*G[0, x]*Zeta[5] + 
     366*G[1, x]*Zeta[5] + 120*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     (458*RATIO[x^(-1)]*Zeta[5])/9 + (72*I)*Pi*RATIO[x^(-1)]*Zeta[5] + 
     120*G[0, x]*RATIO[x^(-1)]*Zeta[5] - 86*G[1, x]*RATIO[x^(-1)]*Zeta[5] + 
     (40*Zeta[5])/(-1 + RATIO[x])^2 - (5*RATIO[x]*Zeta[5])/3 + 
     (79*I)*Pi*RATIO[x]*Zeta[5] + 255*G[0, x]*RATIO[x]*Zeta[5] - 
     303*G[1, x]*RATIO[x]*Zeta[5])/Nc + 
   Nc*((-44525*Pi^2)/216 + ((1919*I)/54)*Pi^3 - (20591*Pi^4)/360 - 
     ((2443*I)/540)*Pi^5 - (167*Pi^6)/405 - (16783*G[0, x])/72 - 
     ((6605*I)/27)*Pi*G[0, x] - (21409*Pi^2*G[0, x])/108 + 
     ((106*I)/3)*Pi^3*G[0, x] + (26*Pi^4*G[0, x])/3 - 
     ((469*I)/90)*Pi^5*G[0, x] + (16783*G[1, x])/72 + 
     ((6605*I)/27)*Pi*G[1, x] - (9697*Pi^2*G[1, x])/108 - 
     (2*I)*Pi^3*G[1, x] + (2761*Pi^4*G[1, x])/54 - ((17*I)/18)*Pi^5*G[1, x] - 
     (33709*G[0, 0, x])/108 + ((21035*I)/27)*Pi*G[0, 0, x] - 
     (1664*Pi^2*G[0, 0, x])/9 - ((871*I)/9)*Pi^3*G[0, 0, x] - 
     (331*Pi^4*G[0, 0, x])/18 + (15695*G[0, 1, x])/108 + 
     ((1771*I)/27)*Pi*G[0, 1, x] + (215*Pi^2*G[0, 1, x])/18 + 
     ((445*I)/9)*Pi^3*G[0, 1, x] + (2203*Pi^4*G[0, 1, x])/90 + 
     (15695*G[1, 0, x])/108 - ((16859*I)/27)*Pi*G[1, 0, x] + 
     (2108*Pi^2*G[1, 0, x])/9 - ((304*I)/9)*Pi^3*G[1, 0, x] + 
     (Pi^4*G[1, 0, x])/2 + (773*G[1, 1, x])/36 - ((5947*I)/27)*Pi*
      G[1, 1, x] + (397*Pi^2*G[1, 1, x])/18 - ((653*I)/9)*Pi^3*G[1, 1, x] - 
     (619*Pi^4*G[1, 1, x])/30 + (4111*G[0, 0, 0, x])/9 + 
     ((398*I)/3)*Pi*G[0, 0, 0, x] - (902*Pi^2*G[0, 0, 0, x])/9 + 
     ((4*I)/3)*Pi^3*G[0, 0, 0, x] + (12653*G[0, 0, 1, x])/27 - 
     (94*I)*Pi*G[0, 0, 1, x] - (1397*Pi^2*G[0, 0, 1, x])/9 - 
     ((152*I)/3)*Pi^3*G[0, 0, 1, x] + (12653*G[0, 1, 0, x])/27 - 
     ((490*I)/3)*Pi*G[0, 1, 0, x] - (110*Pi^2*G[0, 1, 0, x])/9 - 
     ((82*I)/3)*Pi^3*G[0, 1, 0, x] - (10810*G[0, 1, 1, x])/27 - 
     (84*I)*Pi*G[0, 1, 1, x] - 69*Pi^2*G[0, 1, 1, x] - 
     (36*I)*Pi^3*G[0, 1, 1, x] - (14470*G[1, 0, 0, x])/27 - 
     ((76*I)/3)*Pi*G[1, 0, 0, x] + (1768*Pi^2*G[1, 0, 0, x])/9 + 
     ((28*I)/3)*Pi^3*G[1, 0, 0, x] - (2317*G[1, 0, 1, x])/27 - 
     ((74*I)/3)*Pi*G[1, 0, 1, x] + (112*Pi^2*G[1, 0, 1, x])/3 + 
     ((88*I)/3)*Pi^3*G[1, 0, 1, x] - (2317*G[1, 1, 0, x])/27 + 
     ((178*I)/3)*Pi*G[1, 1, 0, x] - (1054*Pi^2*G[1, 1, 0, x])/9 + 
     ((82*I)/3)*Pi^3*G[1, 1, 0, x] - (2575*G[1, 1, 1, x])/9 + 
     ((598*I)/3)*Pi*G[1, 1, 1, x] + (284*Pi^2*G[1, 1, 1, x])/3 + 
     ((140*I)/3)*Pi^3*G[1, 1, 1, x] - (1373*G[0, 0, 0, 0, x])/3 - 
     (360*I)*Pi*G[0, 0, 0, 0, x] - (454*Pi^2*G[0, 0, 0, 0, x])/3 + 
     517*G[0, 0, 0, 1, x] + ((464*I)/3)*Pi*G[0, 0, 0, 1, x] - 
     (266*Pi^2*G[0, 0, 0, 1, x])/3 + 517*G[0, 0, 1, 0, x] + 
     ((1588*I)/3)*Pi*G[0, 0, 1, 0, x] + (158*Pi^2*G[0, 0, 1, 0, x])/3 - 
     677*G[0, 0, 1, 1, x] + ((104*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (46*Pi^2*G[0, 0, 1, 1, x])/3 + (704*G[0, 1, 0, 0, x])/9 + 
     (386*I)*Pi*G[0, 1, 0, 0, x] + 158*Pi^2*G[0, 1, 0, 0, x] - 
     (2768*G[0, 1, 0, 1, x])/9 + ((332*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     (260*Pi^2*G[0, 1, 0, 1, x])/3 - (2768*G[0, 1, 1, 0, x])/9 - 
     ((1214*I)/3)*Pi*G[0, 1, 1, 0, x] - (170*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (878*G[0, 1, 1, 1, x])/9 - ((176*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (100*Pi^2*G[0, 1, 1, 1, x])/3 + (2311*G[1, 0, 0, 0, x])/3 - 
     ((1028*I)/3)*Pi*G[1, 0, 0, 0, x] + 64*Pi^2*G[1, 0, 0, 0, x] - 
     (1943*G[1, 0, 0, 1, x])/3 - (110*I)*Pi*G[1, 0, 0, 1, x] + 
     (274*Pi^2*G[1, 0, 0, 1, x])/3 - (1943*G[1, 0, 1, 0, x])/3 - 
     ((104*I)/3)*Pi*G[1, 0, 1, 0, x] + 26*Pi^2*G[1, 0, 1, 0, x] + 
     475*G[1, 0, 1, 1, x] + ((170*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (56*Pi^2*G[1, 0, 1, 1, x])/3 - (3308*G[1, 1, 0, 0, x])/9 - 
     (8*I)*Pi*G[1, 1, 0, 0, x] - (278*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (2510*G[1, 1, 0, 1, x])/9 + ((112*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     70*Pi^2*G[1, 1, 0, 1, x] + (2510*G[1, 1, 1, 0, x])/9 + 
     ((776*I)/3)*Pi*G[1, 1, 1, 0, x] - 4*Pi^2*G[1, 1, 1, 0, x] + 
     (3598*G[1, 1, 1, 1, x])/9 - ((748*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     8*Pi^2*G[1, 1, 1, 1, x] - (1372*G[0, 0, 0, 0, 0, x])/3 + 
     (384*I)*Pi*G[0, 0, 0, 0, 0, x] - (676*G[0, 0, 0, 0, 1, x])/3 + 
     (8*I)*Pi*G[0, 0, 0, 0, 1, x] - (676*G[0, 0, 0, 1, 0, x])/3 - 
     (64*I)*Pi*G[0, 0, 0, 1, 0, x] + 176*G[0, 0, 0, 1, 1, x] + 
     (128*I)*Pi*G[0, 0, 0, 1, 1, x] + (140*G[0, 0, 1, 0, 0, x])/3 - 
     (380*I)*Pi*G[0, 0, 1, 0, 0, x] + (836*G[0, 0, 1, 0, 1, x])/3 + 
     (160*I)*Pi*G[0, 0, 1, 0, 1, x] + (836*G[0, 0, 1, 1, 0, x])/3 + 
     (276*I)*Pi*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x] + (944*G[0, 1, 0, 0, 0, x])/3 - 
     (496*I)*Pi*G[0, 1, 0, 0, 0, x] + (298*G[0, 1, 0, 0, 1, x])/3 + 
     (4*I)*Pi*G[0, 1, 0, 0, 1, x] + (298*G[0, 1, 0, 1, 0, x])/3 + 
     (8*I)*Pi*G[0, 1, 0, 1, 0, x] + (622*G[0, 1, 0, 1, 1, x])/3 - 
     (92*I)*Pi*G[0, 1, 0, 1, 1, x] - (1526*G[0, 1, 1, 0, 0, x])/3 + 
     (280*I)*Pi*G[0, 1, 1, 0, 0, x] + 300*G[0, 1, 1, 0, 1, x] - 
     (80*I)*Pi*G[0, 1, 1, 0, 1, x] + 300*G[0, 1, 1, 1, 0, x] + 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x] - 344*G[0, 1, 1, 1, 1, x] - 
     (16*I)*Pi*G[0, 1, 1, 1, 1, x] - (1102*G[1, 0, 0, 0, 0, x])/3 - 
     (120*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*G[1, 0, 0, 0, 1, x])/3 - 
     (40*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*G[1, 0, 0, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 0, 0, 1, 0, x] + (280*G[1, 0, 0, 1, 1, x])/3 - 
     (56*I)*Pi*G[1, 0, 0, 1, 1, x] + 142*G[1, 0, 1, 0, 0, x] + 
     (116*I)*Pi*G[1, 0, 1, 0, 0, x] + (82*G[1, 0, 1, 0, 1, x])/3 - 
     (96*I)*Pi*G[1, 0, 1, 0, 1, x] + (82*G[1, 0, 1, 1, 0, x])/3 - 
     (180*I)*Pi*G[1, 0, 1, 1, 0, x] + 80*G[1, 0, 1, 1, 1, x] + 
     (56*I)*Pi*G[1, 0, 1, 1, 1, x] - (34*G[1, 1, 0, 0, 0, x])/3 + 
     (328*I)*Pi*G[1, 1, 0, 0, 0, x] + (178*G[1, 1, 0, 0, 1, x])/3 + 
     (28*I)*Pi*G[1, 1, 0, 0, 1, x] + (178*G[1, 1, 0, 1, 0, x])/3 + 
     (24*I)*Pi*G[1, 1, 0, 1, 0, x] - (46*G[1, 1, 0, 1, 1, x])/3 - 
     (12*I)*Pi*G[1, 1, 0, 1, 1, x] + (1820*G[1, 1, 1, 0, 0, x])/3 - 
     (112*I)*Pi*G[1, 1, 1, 0, 0, x] - (1024*G[1, 1, 1, 0, 1, x])/3 + 
     (16*I)*Pi*G[1, 1, 1, 0, 1, x] - (1024*G[1, 1, 1, 1, 0, x])/3 - 
     (72*I)*Pi*G[1, 1, 1, 1, 0, x] - 352*G[1, 1, 1, 1, 1, x] + 
     (152*I)*Pi*G[1, 1, 1, 1, 1, x] + 172*G[0, 0, 0, 0, 0, 0, x] + 
     292*G[0, 0, 0, 0, 0, 1, x] + 292*G[0, 0, 0, 0, 1, 0, x] - 
     300*G[0, 0, 0, 0, 1, 1, x] + 88*G[0, 0, 0, 1, 0, 0, x] - 
     168*G[0, 0, 0, 1, 0, 1, x] - 168*G[0, 0, 0, 1, 1, 0, x] + 
     192*G[0, 0, 0, 1, 1, 1, x] - 164*G[0, 0, 1, 0, 0, 0, x] - 
     248*G[0, 0, 1, 0, 0, 1, x] - 248*G[0, 0, 1, 0, 1, 0, x] + 
     320*G[0, 0, 1, 0, 1, 1, x] - 92*G[0, 0, 1, 1, 0, 0, x] + 
     280*G[0, 0, 1, 1, 0, 1, x] + 280*G[0, 0, 1, 1, 1, 0, x] - 
     296*G[0, 0, 1, 1, 1, 1, x] - 224*G[0, 1, 0, 0, 0, 0, x] - 
     312*G[0, 1, 0, 0, 0, 1, x] - 312*G[0, 1, 0, 0, 1, 0, x] + 
     228*G[0, 1, 0, 0, 1, 1, x] - 148*G[0, 1, 0, 1, 0, 0, x] + 
     68*G[0, 1, 0, 1, 0, 1, x] + 68*G[0, 1, 0, 1, 1, 0, x] - 
     8*G[0, 1, 0, 1, 1, 1, x] + 144*G[0, 1, 1, 0, 0, 0, x] + 
     56*G[0, 1, 1, 0, 0, 1, x] + 56*G[0, 1, 1, 0, 1, 0, x] + 
     8*G[0, 1, 1, 0, 1, 1, x] + 160*G[0, 1, 1, 1, 0, 0, x] + 
     24*G[0, 1, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 1, 0, x] - 
     64*G[0, 1, 1, 1, 1, 1, x] + 116*G[1, 0, 0, 0, 0, 0, x] - 
     252*G[1, 0, 0, 0, 0, 1, x] - 252*G[1, 0, 0, 0, 1, 0, x] + 
     124*G[1, 0, 0, 0, 1, 1, x] - 128*G[1, 0, 0, 1, 0, 0, x] + 
     8*G[1, 0, 0, 1, 0, 1, x] + 8*G[1, 0, 0, 1, 1, 0, x] + 
     64*G[1, 0, 0, 1, 1, 1, x] - 60*G[1, 0, 1, 0, 0, 0, x] + 
     96*G[1, 0, 1, 0, 0, 1, x] + 96*G[1, 0, 1, 0, 1, 0, x] - 
     72*G[1, 0, 1, 0, 1, 1, x] - 28*G[1, 0, 1, 1, 0, 0, x] - 
     32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] + 
     112*G[1, 0, 1, 1, 1, 1, x] + 120*G[1, 1, 0, 0, 0, 0, x] + 
     160*G[1, 1, 0, 0, 0, 1, x] + 160*G[1, 1, 0, 0, 1, 0, x] - 
     36*G[1, 1, 0, 0, 1, 1, x] + 36*G[1, 1, 0, 1, 0, 0, x] + 
     84*G[1, 1, 0, 1, 0, 1, x] + 84*G[1, 1, 0, 1, 1, 0, x] - 
     56*G[1, 1, 0, 1, 1, 1, x] - 128*G[1, 1, 1, 0, 0, 0, x] + 
     112*G[1, 1, 1, 0, 0, 1, x] + 112*G[1, 1, 1, 0, 1, 0, x] - 
     56*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 0, 0, x] - 
     48*G[1, 1, 1, 1, 0, 1, x] - 48*G[1, 1, 1, 1, 1, 0, x] - 
     280*G[1, 1, 1, 1, 1, 1, x] - ((137*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (517*Pi^4*RATIO[(1 - x)^(-1)])/45 + ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + 
     ((2078*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (569*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + ((31*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] + (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 + 
     (12*I)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (2078*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (268*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (233*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     I*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + (46*I)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (196*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((412*I)/3)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (38*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     474*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (104*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     46*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 46*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (38*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 2*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (32*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (412*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (22*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (32*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (40*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     56*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 160*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 160*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (6*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     184*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 10*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (6*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 32*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 70*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 32*G[1, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 40*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     6*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 6*G[0, 1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (6*I)*Pi*G[1, x]*RATIO[x^(-2)] + 
     6*G[1, 1, x]*RATIO[x^(-2)] - (152592883*RATIO[x^(-1)])/104976 + 
     ((330728*I)/729)*Pi*RATIO[x^(-1)] - (10109623*Pi^2*RATIO[x^(-1)])/
      69984 + ((6445*I)/486)*Pi^3*RATIO[x^(-1)] + (8219*Pi^4*RATIO[x^(-1)])/
      405 - ((13*I)/108)*Pi^5*RATIO[x^(-1)] + (223133*Pi^6*RATIO[x^(-1)])/
      81648 + (12686893*G[0, x]*RATIO[x^(-1)])/11664 - 
     ((55879*I)/108)*Pi*G[0, x]*RATIO[x^(-1)] + 
     (121871*Pi^2*G[0, x]*RATIO[x^(-1)])/1944 - ((136*I)/3)*Pi^3*G[0, x]*
      RATIO[x^(-1)] - (9407*Pi^4*G[0, x]*RATIO[x^(-1)])/1080 - 
     ((53*I)/90)*Pi^5*G[0, x]*RATIO[x^(-1)] + (243464*G[1, x]*RATIO[x^(-1)])/
      729 - ((79*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (18352*Pi^2*G[1, x]*RATIO[x^(-1)])/243 - ((625*I)/18)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - (1883*Pi^4*G[1, x]*RATIO[x^(-1)])/135 + 
     (I/45)*Pi^5*G[1, x]*RATIO[x^(-1)] - (664765*G[0, 0, x]*RATIO[x^(-1)])/
      648 + ((13406*I)/27)*Pi*G[0, 0, x]*RATIO[x^(-1)] + 
     (37*Pi^2*G[0, 0, x]*RATIO[x^(-1)])/9 + ((118*I)/3)*Pi^3*G[0, 0, x]*
      RATIO[x^(-1)] + (41*Pi^4*G[0, 0, x]*RATIO[x^(-1)])/20 - 
     (53183*G[0, 1, x]*RATIO[x^(-1)])/324 - ((1616*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (419*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 + 
     ((104*I)/3)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (116*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/15 - 
     (53183*G[1, 0, x]*RATIO[x^(-1)])/324 - ((10442*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (223*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/6 + 
     ((425*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (83*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/15 - (79*G[1, 1, x]*RATIO[x^(-1)])/
      3 + (26*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (17*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 + ((68*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] + (47*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/15 + 
     (17749*G[0, 0, 0, x]*RATIO[x^(-1)])/18 - ((5072*I)/9)*Pi*G[0, 0, 0, x]*
      RATIO[x^(-1)] - (154*Pi^2*G[0, 0, 0, x]*RATIO[x^(-1)])/9 - 
     (12*I)*Pi^3*G[0, 0, 0, x]*RATIO[x^(-1)] + 
     (2306*G[0, 0, 1, x]*RATIO[x^(-1)])/27 + ((416*I)/3)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (241*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((220*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (2306*G[0, 1, 0, x]*RATIO[x^(-1)])/27 + (216*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (133*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (4*I)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (1616*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + (4*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (614*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     ((40*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (10981*G[1, 0, 0, x]*RATIO[x^(-1)])/27 + (251*I)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - 48*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (12*I)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (43*G[1, 0, 1, x]*RATIO[x^(-1)])/3 + (3*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (659*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((70*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (43*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - (33*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (871*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     ((8*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (1253*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - (95*I)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (86*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((190*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     952*G[0, 0, 0, 0, x]*RATIO[x^(-1)] + ((1424*I)/3)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 6*Pi^2*G[0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (1040*G[0, 0, 0, 1, x]*RATIO[x^(-1)])/9 - (104*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (248*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (1040*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/9 - ((400*I)/3)*Pi*
      G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 32*Pi^2*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 336*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (160*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (874*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/9 - (216*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - (56*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (602*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (16*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (602*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((8*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 8*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (394*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((152*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (536*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (2662*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/9 + (62*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (749*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (350*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/9 + 
     (749*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - ((440*I)/3)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (262*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     14*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + (10*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (8*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (596*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((64*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (16*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     G[1, 1, 0, 1, x]*RATIO[x^(-1)] - ((178*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (86*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     G[1, 1, 1, 0, x]*RATIO[x^(-1)] - ((2*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (374*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (38*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((208*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (100*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     700*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)] - (240*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 152*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (160*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     152*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + ((832*I)/3)*Pi*
      G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 240*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (32*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     108*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + ((640*I)/3)*Pi*
      G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (676*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (676*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     ((496*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (44*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((208*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (368*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (176*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (188*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (188*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     ((296*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     192*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 28*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - ((224*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     224*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - (8*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 224*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     ((8*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (868*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((16*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (92*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 + (64*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + (22*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (22*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     ((164*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     146*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - ((212*I)/3)*Pi*
      G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (356*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((68*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (536*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((76*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (536*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (72*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (166*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (316*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (88*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (728*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (728*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((4*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     18*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + ((220*I)/3)*Pi*
      G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (694*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((92*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (196*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((52*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (196*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (32*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 264*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (96*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     360*G[0, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 256*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (1120*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (1120*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (928*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     16*G[0, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (880*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (880*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (592*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     112*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (448*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (448*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (16*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 64*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 200*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     200*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 112*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 152*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (392*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (392*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (256*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     80*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (248*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (248*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (400*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     16*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (568*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (568*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (704*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     128*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 128*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 96*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     136*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (380*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (380*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     72*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 112*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (260*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (260*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     24*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 24*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 40*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     40*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 16*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 56*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 104*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (284*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (284*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     48*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 16*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (332*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (332*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     24*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 96*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     96*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 160*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (29/18 + (2*I)*Pi + G[0, x] + 4*G[1, x])*Log[mu2/s]^5*
      RATIO[x^(-1)] - (Log[mu2/s]^6*RATIO[x^(-1)])/2 + 
     (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + (Pi^4*G[0, x])/
      (45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/(-1 + RATIO[x])^2 + 
     (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - (2*Pi^2*G[0, 1, 0, x])/
      (3*(-1 + RATIO[x])^2) - ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (9031*Pi^2*RATIO[x])/144 + 
     ((5255*I)/54)*Pi^3*RATIO[x] + (1249*Pi^4*RATIO[x])/36 + 
     ((1561*I)/270)*Pi^5*RATIO[x] - (431*Pi^6*RATIO[x])/1620 + 
     (8645*Pi^2*G[0, x]*RATIO[x])/108 - ((2089*I)/18)*Pi^3*G[0, x]*RATIO[x] - 
     (1123*Pi^4*G[0, x]*RATIO[x])/180 + ((967*I)/180)*Pi^5*G[0, x]*RATIO[x] + 
     (1400*Pi^2*G[1, x]*RATIO[x])/27 + ((511*I)/18)*Pi^3*G[1, x]*RATIO[x] - 
     (15521*Pi^4*G[1, x]*RATIO[x])/540 + ((19*I)/180)*Pi^5*G[1, x]*RATIO[x] + 
     (9031*G[0, 0, x]*RATIO[x])/72 + ((5255*I)/27)*Pi*G[0, 0, x]*RATIO[x] + 
     (2459*Pi^2*G[0, 0, x]*RATIO[x])/36 + ((752*I)/9)*Pi^3*G[0, 0, x]*
      RATIO[x] + (3869*Pi^4*G[0, 0, x]*RATIO[x])/180 - 
     (9031*G[0, 1, x]*RATIO[x])/72 - ((5255*I)/27)*Pi*G[0, 1, x]*RATIO[x] + 
     (457*Pi^2*G[0, 1, x]*RATIO[x])/12 - ((740*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x] - (1319*Pi^4*G[0, 1, x]*RATIO[x])/36 - 
     (9031*G[1, 0, x]*RATIO[x])/72 - ((5255*I)/27)*Pi*G[1, 0, x]*RATIO[x] - 
     (3893*Pi^2*G[1, 0, x]*RATIO[x])/36 - (I/9)*Pi^3*G[1, 0, x]*RATIO[x] - 
     (449*Pi^4*G[1, 0, x]*RATIO[x])/60 + (9031*G[1, 1, x]*RATIO[x])/72 + 
     ((5255*I)/27)*Pi*G[1, 1, x]*RATIO[x] - (1145*Pi^2*G[1, 1, x]*RATIO[x])/
      12 + ((409*I)/9)*Pi^3*G[1, 1, x]*RATIO[x] + 
     (593*Pi^4*G[1, 1, x]*RATIO[x])/20 + (6575*G[0, 0, 0, x]*RATIO[x])/18 - 
     ((1873*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (616*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - ((8*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] - (5845*G[0, 0, 1, x]*RATIO[x])/27 + 
     ((637*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] - (8*Pi^2*G[0, 0, 1, x]*RATIO[x])/
      9 + ((106*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] - 
     (5845*G[0, 1, 0, x]*RATIO[x])/27 + (521*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 
     (440*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + ((83*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x] + (3655*G[0, 1, 1, x]*RATIO[x])/54 - 
     (109*I)*Pi*G[0, 1, 1, x]*RATIO[x] + (160*Pi^2*G[0, 1, 1, x]*RATIO[x])/
      3 + (20*I)*Pi^3*G[0, 1, 1, x]*RATIO[x] - (2740*G[1, 0, 0, x]*RATIO[x])/
      27 + (449*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     (1094*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - ((8*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (2555*G[1, 0, 1, x]*RATIO[x])/54 - 
     (37*I)*Pi*G[1, 0, 1, x]*RATIO[x] + (98*Pi^2*G[1, 0, 1, x]*RATIO[x])/3 - 
     ((74*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (2555*G[1, 1, 0, x]*RATIO[x])/
      54 - ((1037*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] + 
     (1172*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 - ((83*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] + (1765*G[1, 1, 1, x]*RATIO[x])/9 - 
     ((199*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (167*Pi^2*G[1, 1, 1, x]*RATIO[x])/3 - ((76*I)/3)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] - 457*G[0, 0, 0, 0, x]*RATIO[x] + (366*I)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x] + (515*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - 
     (827*G[0, 0, 0, 1, x]*RATIO[x])/3 - ((160*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] + (469*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - 
     (827*G[0, 0, 1, 0, x]*RATIO[x])/3 - ((1298*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] - (223*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 
     (1402*G[0, 0, 1, 1, x]*RATIO[x])/3 + ((170*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] - (85*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 + 
     (2870*G[0, 1, 0, 0, x]*RATIO[x])/9 - (456*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x] - 199*Pi^2*G[0, 1, 0, 0, x]*RATIO[x] + 
     (1633*G[0, 1, 0, 1, x]*RATIO[x])/9 - ((52*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] - (352*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     (1633*G[0, 1, 1, 0, x]*RATIO[x])/9 + ((1630*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x] + (259*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 - 
     (1267*G[0, 1, 1, 1, x]*RATIO[x])/9 - ((20*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x] + (50*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + 
     76*G[1, 0, 0, 0, x]*RATIO[x] + ((220*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] - 88*Pi^2*G[1, 0, 0, 0, x]*RATIO[x] + 
     (961*G[1, 0, 0, 1, x]*RATIO[x])/3 + (50*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] - (473*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + 
     (961*G[1, 0, 1, 0, x]*RATIO[x])/3 + ((76*I)/3)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] + 3*Pi^2*G[1, 0, 1, 0, x]*RATIO[x] - 
     (527*G[1, 0, 1, 1, x]*RATIO[x])/3 - ((256*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] + (136*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 - 
     (1190*G[1, 1, 0, 0, x]*RATIO[x])/9 + (110*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] + (379*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 - 
     (286*G[1, 1, 0, 1, x]*RATIO[x])/9 - ((218*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] + 109*Pi^2*G[1, 1, 0, 1, x]*RATIO[x] - 
     (286*G[1, 1, 1, 0, x]*RATIO[x])/9 - ((688*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] - 24*Pi^2*G[1, 1, 1, 0, x]*RATIO[x] - 
     (3107*G[1, 1, 1, 1, x]*RATIO[x])/9 + ((386*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] + 4*Pi^2*G[1, 1, 1, 1, x]*RATIO[x] + 
     (1394*G[0, 0, 0, 0, 0, x]*RATIO[x])/3 - (336*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] + (548*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (112*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] + 
     (548*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - (28*I)*Pi*G[0, 0, 0, 1, 0, x]*
      RATIO[x] - 136*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     (136*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     (682*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 + (334*I)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - (316*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (68*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     (316*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - (150*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + 12*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
     (104*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     (1426*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 + (464*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - (284*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (106*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     (284*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + (20*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] - (152*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + 
     (94*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (1600*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - (284*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - 118*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     (28*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - 118*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - (44*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
     150*G[0, 1, 1, 1, 1, x]*RATIO[x] + (8*I)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x] + (194*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 + 
     (84*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
     (250*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + (128*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] - (250*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (100*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
     (10*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + (100*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - 66*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     (106*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     (116*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 + (36*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (116*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (102*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 26*G[1, 0, 1, 1, 1, x]*
      RATIO[x] - (52*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     (626*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - (260*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (176*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (122*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     (176*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - (60*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x] + (86*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 - 
     (42*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     (1162*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 + (104*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] + (602*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (4*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     (602*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + (60*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] + 134*G[1, 1, 1, 1, 1, x]*RATIO[x] - 
     (76*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] - 62*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] - 314*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 
     314*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 210*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x] - 32*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] + 12*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x] - 96*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     178*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 172*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x] + 172*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] - 
     196*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] + 10*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 116*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     116*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] + 148*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 172*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 
     312*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 312*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x] - 162*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     50*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 14*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 14*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     4*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] - 204*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 40*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     40*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] - 4*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     104*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 12*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 12*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     32*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 202*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 294*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     294*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 122*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 76*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     68*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 68*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x] - 32*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     30*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 96*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x] - 96*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 
     72*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 50*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 8*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     8*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 56*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 
     236*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] - 236*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x] + 66*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] - 
     18*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 90*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 90*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     28*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] + 100*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 44*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     44*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] + 28*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 16*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
     24*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 24*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] + 140*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     Log[mu2/s]^4*(-2*Pi^2 - 2*G[0, x] + 2*G[1, x] - 4*G[0, 0, x] + 
       4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x] + 
       (19 - ((134*I)/9)*Pi - (17*Pi^2)/12 - (119*G[0, x])/18 - 
         (2*I)*Pi*G[0, x] - (49*G[1, x])/3 - (4*I)*Pi*G[1, x] + G[0, 0, x] - 
         8*G[0, 1, x] - 8*G[1, 0, x] - 16*G[1, 1, x])*RATIO[x^(-1)] + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]^3*((41*Pi^2)/3 + (2*I)*Pi^3 + (41*G[0, x])/3 + 
       (2*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - (41*G[1, x])/3 - 
       (2*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] + (94*G[0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, x] - (64*G[0, 1, x])/3 - (4*I)*Pi*G[0, 1, x] - 
       (64*G[1, 0, x])/3 - (4*I)*Pi*G[1, 0, x] + (34*G[1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, x] + 12*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
       8*G[0, 1, 0, x] - 28*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
       28*G[1, 0, 1, x] - 28*G[1, 1, 0, x] + 48*G[1, 1, 1, x] + 
       ((-41*Pi^2)/6 - I*Pi^3 - Pi^2*G[0, x] - 4*Pi^2*G[1, x] - 
         (41*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + (41*G[0, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, x] + (41*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] - 
         (41*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
         24*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
        (4451/108 - ((992*I)/27)*Pi + (295*Pi^2)/54 - (2*I)*Pi^3 - 
         (100*G[0, x])/3 + ((224*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/3 - 
         (2144*G[1, x])/27 + ((52*I)/3)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 + 
         (26*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] + (128*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, x] + (128*G[1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] + ((16*I)/3)*Pi*
          G[1, 1, x] - 12*G[0, 0, 0, x] + (112*G[0, 1, 1, x])/3 + 
         (112*G[1, 0, 1, x])/3 + (112*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] - 
         16*Zeta[3])) - (3475*Zeta[3])/9 + ((310*I)/3)*Pi*Zeta[3] + 
     (643*Pi^2*Zeta[3])/9 + ((172*I)/3)*Pi^3*Zeta[3] - 
     (2957*G[0, x]*Zeta[3])/9 + ((1426*I)/3)*Pi*G[0, x]*Zeta[3] + 
     (734*Pi^2*G[0, x]*Zeta[3])/3 + (7415*G[1, x]*Zeta[3])/9 - 
     ((278*I)/3)*Pi*G[1, x]*Zeta[3] - (218*Pi^2*G[1, x]*Zeta[3])/3 + 
     690*G[0, 0, x]*Zeta[3] - (396*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (1190*G[0, 1, x]*Zeta[3])/3 + (172*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (1880*G[1, 0, x]*Zeta[3])/3 + (196*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (446*G[1, 1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, 1, x]*Zeta[3] - 
     172*G[0, 0, 0, x]*Zeta[3] - 36*G[0, 0, 1, x]*Zeta[3] + 
     84*G[0, 1, 1, x]*Zeta[3] + 140*G[1, 0, 0, x]*Zeta[3] - 
     116*G[1, 0, 1, x]*Zeta[3] + 16*G[1, 1, 0, x]*Zeta[3] + 
     84*G[1, 1, 1, x]*Zeta[3] + (274*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (46*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 4*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] + 170*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (18*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     72*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 18*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (405805*RATIO[x^(-1)]*Zeta[3])/486 - 
     ((13349*I)/27)*Pi*RATIO[x^(-1)]*Zeta[3] + 
     (1267*Pi^2*RATIO[x^(-1)]*Zeta[3])/18 - ((50*I)/9)*Pi^3*RATIO[x^(-1)]*
      Zeta[3] - (1091*G[0, x]*RATIO[x^(-1)]*Zeta[3])/9 - 
     ((304*I)/9)*Pi*G[0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (307*Pi^2*G[0, x]*RATIO[x^(-1)]*Zeta[3])/9 - 
     (14537*G[1, x]*RATIO[x^(-1)]*Zeta[3])/27 - (80*I)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] - (47*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/9 - 
     42*G[0, 0, x]*RATIO[x^(-1)]*Zeta[3] + (88*I)*Pi*G[0, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - (256*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (200*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (518*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + ((164*I)/3)*Pi*G[1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - (490*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     ((316*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     60*G[0, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 100*G[0, 0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 100*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     152*G[0, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 36*G[1, 0, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + (140*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     40*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (244*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
     115*RATIO[x]*Zeta[3] + ((1142*I)/3)*Pi*RATIO[x]*Zeta[3] - 
     (625*Pi^2*RATIO[x]*Zeta[3])/18 - ((110*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 
     (5323*G[0, x]*RATIO[x]*Zeta[3])/9 - ((1808*I)/3)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - (685*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 - 
     (6601*G[1, x]*RATIO[x]*Zeta[3])/9 + ((412*I)/3)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] + (331*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 - 
     707*G[0, 0, x]*RATIO[x]*Zeta[3] + (342*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] + (1525*G[0, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (218*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + 
     (1195*G[1, 0, x]*RATIO[x]*Zeta[3])/3 - (194*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] - (319*G[1, 1, x]*RATIO[x]*Zeta[3])/3 + 
     (86*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 158*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - 90*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 
     24*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 54*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 
     94*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 166*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
     80*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 30*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
     190*Zeta[3]^2 - (608*RATIO[x^(-1)]*Zeta[3]^2)/9 + 
     245*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^2*((57*Pi^2)/2 - ((50*I)/3)*Pi^3 - 
       (29*Pi^4)/45 + (221*G[0, x])/6 - ((25*I)/3)*Pi*G[0, x] - 
       (47*Pi^2*G[0, x])/3 - ((14*I)/3)*Pi^3*G[0, x] - (221*G[1, x])/6 + 
       ((25*I)/3)*Pi*G[1, x] - 34*Pi^2*G[1, x] + ((2*I)/3)*Pi^3*G[1, x] + 
       15*G[0, 0, x] - ((140*I)/3)*Pi*G[0, 0, x] - (4*Pi^2*G[0, 0, x])/3 - 
       (193*G[0, 1, x])/3 + ((68*I)/3)*Pi*G[0, 1, x] - 
       (4*Pi^2*G[0, 1, x])/3 - (193*G[1, 0, x])/3 + 
       ((140*I)/3)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 + 
       (341*G[1, 1, x])/3 - ((68*I)/3)*Pi*G[1, 1, x] - 
       (74*Pi^2*G[1, 1, x])/3 - 122*G[0, 0, 0, x] - (20*I)*Pi*G[0, 0, 0, x] - 
       (56*G[0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] - (56*G[0, 1, 0, x])/3 + 
       (20*I)*Pi*G[0, 1, 0, x] + (316*G[0, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 0, 0, x] + (316*G[1, 0, 1, x])/3 + 
       (12*I)*Pi*G[1, 0, 1, x] + (316*G[1, 1, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, x] - 162*G[1, 1, 1, x] - 
       (12*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 0, 0, x] - 40*G[0, 0, 0, 1, x] - 
       40*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] + 
       12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 76*G[0, 1, 1, 1, x] - 
       16*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       92*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 84*G[1, 1, 0, 1, x] + 
       84*G[1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, x] + 
       ((-20*I)*Pi*G[0, x] - 20*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       16*Zeta[3] + (32*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - 
       16*G[1, x]*Zeta[3] + RATIO[x]*((-197*Pi^2)/12 + ((37*I)/6)*Pi^3 - 
         (11*Pi^4)/18 + (49*Pi^2*G[0, x])/6 + ((13*I)/3)*Pi^3*G[0, x] + 
         (33*Pi^2*G[1, x])/2 - ((7*I)/3)*Pi^3*G[1, x] - (197*G[0, 0, x])/6 + 
         ((37*I)/3)*Pi*G[0, 0, x] - (4*Pi^2*G[0, 0, x])/3 + 
         (197*G[0, 1, x])/6 - ((37*I)/3)*Pi*G[0, 1, x] + 
         (2*Pi^2*G[0, 1, x])/3 + (197*G[1, 0, x])/6 - ((37*I)/3)*Pi*
          G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 - (197*G[1, 1, x])/6 + 
         ((37*I)/3)*Pi*G[1, 1, x] + (37*Pi^2*G[1, 1, x])/3 + 
         53*G[0, 0, 0, x] + (22*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x]/3 + 
         (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 0, x]/3 - (22*I)*Pi*G[0, 1, 0, x] - 
         (161*G[0, 1, 1, x])/3 - (2*I)*Pi*G[0, 1, 1, x] - 
         (11*G[1, 0, 0, x])/3 - (18*I)*Pi*G[1, 0, 0, x] - 
         (149*G[1, 0, 1, x])/3 - (6*I)*Pi*G[1, 0, 1, x] - 
         (149*G[1, 1, 0, x])/3 + (18*I)*Pi*G[1, 1, 0, x] + 
         103*G[1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, x] + 20*G[0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
         38*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 46*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         42*G[1, 1, 0, 1, x] - 42*G[1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, x] + 
         4*Zeta[3] - (28*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3] + 
         20*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-68983/432 + ((1157*I)/9)*Pi + 
         (29*Pi^2)/3 + ((59*I)/3)*Pi^3 + (49*Pi^4)/72 + (983*G[0, x])/12 - 
         ((184*I)/9)*Pi*G[0, x] - (124*Pi^2*G[0, x])/9 + (2*I)*Pi^3*G[0, x] - 
         77*G[1, x] + ((196*I)/3)*Pi*G[1, x] + (505*Pi^2*G[1, x])/18 + 
         ((14*I)/3)*Pi^3*G[1, x] - 60*G[0, 0, x] + ((88*I)/3)*Pi*G[0, 0, x] - 
         (25*Pi^2*G[0, 0, x])/3 + (1256*G[0, 1, x])/9 - 
         (52*I)*Pi*G[0, 1, x] - (8*Pi^2*G[0, 1, x])/3 + (1256*G[1, 0, x])/9 - 
         ((112*I)/3)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/3 + 
         164*G[1, 1, x] + 12*Pi^2*G[1, 1, x] + (190*G[0, 0, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 0, x] - 60*G[0, 0, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, x] - 60*G[0, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, x] - 120*G[0, 1, 1, x] - 
         (16*I)*Pi*G[0, 1, 1, x] - (70*G[1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] - 142*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] - 142*G[1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 
         48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] - 32*G[0, 0, 1, 1, x] + 
         48*G[0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, x] - 32*G[0, 1, 1, 0, x] - 
         96*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] - 112*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] - 
         112*G[1, 1, 0, 1, x] - 112*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] - 
         (653*Zeta[3])/9 + (60*I)*Pi*Zeta[3] + 42*G[0, x]*Zeta[3] + 
         66*G[1, x]*Zeta[3])) + Log[mu2/s]*((-1147*Pi^2)/18 + 
       ((2*I)/9)*Pi^3 - (1007*Pi^4)/45 + ((187*I)/45)*Pi^5 - 
       (467*G[0, x])/6 - ((226*I)/3)*Pi*G[0, x] - (716*Pi^2*G[0, x])/9 + 
       ((637*I)/9)*Pi^3*G[0, x] + (57*Pi^4*G[0, x])/5 + (467*G[1, x])/6 + 
       ((226*I)/3)*Pi*G[1, x] - (470*Pi^2*G[1, x])/9 - 
       ((55*I)/9)*Pi^3*G[1, x] - (88*Pi^4*G[1, x])/45 - (439*G[0, 0, x])/3 + 
       ((508*I)/3)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/9 + 
       (2*I)*Pi^3*G[0, 0, x] - (8*G[0, 1, x])/3 + ((190*I)/3)*Pi*G[0, 1, x] + 
       (545*Pi^2*G[0, 1, x])/9 + (6*I)*Pi^3*G[0, 1, x] - (8*G[1, 0, x])/3 - 
       ((386*I)/3)*Pi*G[1, 0, x] + (407*Pi^2*G[1, 0, x])/9 - 
       ((10*I)/3)*Pi^3*G[1, 0, x] + (455*G[1, 1, x])/3 - 
       (104*I)*Pi*G[1, 1, x] + (44*Pi^2*G[1, 1, x])/3 - 
       ((14*I)/3)*Pi^3*G[1, 1, x] + (220*G[0, 0, 0, x])/3 + 
       ((848*I)/3)*Pi*G[0, 0, 0, x] + 50*Pi^2*G[0, 0, 0, x] + 
       66*G[0, 0, 1, x] - ((208*I)/3)*Pi*G[0, 0, 1, x] + 
       (8*Pi^2*G[0, 0, 1, x])/3 + 66*G[0, 1, 0, x] - 
       ((784*I)/3)*Pi*G[0, 1, 0, x] - (148*Pi^2*G[0, 1, 0, x])/3 + 
       126*G[0, 1, 1, x] + 14*Pi^2*G[0, 1, 1, x] - 148*G[1, 0, 0, x] - 
       ((508*I)/3)*Pi*G[1, 0, 0, x] - (112*Pi^2*G[1, 0, 0, x])/3 + 
       148*G[1, 0, 1, x] - (44*I)*Pi*G[1, 0, 1, x] - (14*Pi^2*G[1, 0, 1, x])/
        3 + 148*G[1, 1, 0, x] + (148*I)*Pi*G[1, 1, 0, x] + 
       (122*Pi^2*G[1, 1, 0, x])/3 - (1438*G[1, 1, 1, x])/3 + 
       ((340*I)/3)*Pi*G[1, 1, 1, x] + 44*Pi^2*G[1, 1, 1, x] + 
       (968*G[0, 0, 0, 0, x])/3 - (96*I)*Pi*G[0, 0, 0, 0, x] + 
       204*G[0, 0, 0, 1, x] + (40*I)*Pi*G[0, 0, 0, 1, x] + 
       204*G[0, 0, 1, 0, x] + (40*I)*Pi*G[0, 0, 1, 0, x] - 
       236*G[0, 0, 1, 1, x] - (32*I)*Pi*G[0, 0, 1, 1, x] - 
       28*G[0, 1, 0, 0, x] + (96*I)*Pi*G[0, 1, 0, 0, x] - 
       196*G[0, 1, 0, 1, x] - (40*I)*Pi*G[0, 1, 0, 1, x] - 
       196*G[0, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 0, x] - 
       (44*G[0, 1, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, x] + (72*I)*Pi*G[1, 0, 0, 0, x] - 
       204*G[1, 0, 0, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, x] - 
       204*G[1, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, x] - 
       (152*G[1, 0, 1, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, 1, x] - 
       56*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] - 
       (20*G[1, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, x] - 
       (20*G[1, 1, 1, 0, x])/3 + (32*I)*Pi*G[1, 1, 1, 0, x] + 
       444*G[1, 1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, 1, x] - 
       80*G[0, 0, 0, 0, 0, x] + 16*G[0, 0, 0, 0, 1, x] + 
       16*G[0, 0, 0, 1, 0, x] + 104*G[0, 0, 0, 1, 1, x] + 
       32*G[0, 0, 1, 0, 0, x] + 88*G[0, 0, 1, 0, 1, x] + 
       88*G[0, 0, 1, 1, 0, x] - 144*G[0, 0, 1, 1, 1, x] + 
       40*G[0, 1, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 1, x] + 
       88*G[0, 1, 0, 1, 0, x] - 152*G[0, 1, 0, 1, 1, x] + 
       80*G[0, 1, 1, 0, 0, x] - 144*G[0, 1, 1, 0, 1, x] - 
       144*G[0, 1, 1, 1, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
       16*G[1, 0, 0, 0, 0, x] + 88*G[1, 0, 0, 0, 1, x] + 
       88*G[1, 0, 0, 1, 0, x] - 128*G[1, 0, 0, 1, 1, x] + 
       80*G[1, 0, 1, 0, 0, x] - 120*G[1, 0, 1, 0, 1, x] - 
       120*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] + 
       48*G[1, 1, 0, 0, 0, x] - 96*G[1, 1, 0, 0, 1, x] - 
       96*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] - 
       96*G[1, 1, 1, 0, 0, x] - 40*G[1, 1, 1, 0, 1, x] - 
       40*G[1, 1, 1, 1, 0, x] + 480*G[1, 1, 1, 1, 1, x] + 
       ((160*I)*Pi*G[0, x] + 24*Pi^2*G[0, x] + 160*G[0, 0, x] - 
         (24*I)*Pi*G[0, 0, x] + (16*I)*Pi*G[0, 1, x] + (16*I)*Pi*G[1, 0, x] + 
         16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] + 16*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 172*Zeta[3] - (184*I)*Pi*Zeta[3] - 
       94*Pi^2*Zeta[3] - 174*G[0, x]*Zeta[3] + (48*I)*Pi*G[0, x]*Zeta[3] + 
       278*G[1, x]*Zeta[3] - (64*I)*Pi*G[1, x]*Zeta[3] - 
       28*G[0, 0, x]*Zeta[3] + 60*G[0, 1, x]*Zeta[3] + 
       60*G[1, 0, x]*Zeta[3] - 92*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((275*Pi^2)/12 + ((95*I)/3)*Pi^3 + (2009*Pi^4)/90 - 
         ((71*I)/18)*Pi^5 + (421*Pi^2*G[0, x])/18 - ((455*I)/9)*Pi^3*
          G[0, x] - (97*Pi^4*G[0, x])/10 + (514*Pi^2*G[1, x])/9 + 
         ((182*I)/9)*Pi^3*G[1, x] + (224*Pi^4*G[1, x])/45 + 
         (275*G[0, 0, x])/6 + ((190*I)/3)*Pi*G[0, 0, x] + 
         (332*Pi^2*G[0, 0, x])/9 - (5*I)*Pi^3*G[0, 0, x] - 
         (275*G[0, 1, x])/6 - ((190*I)/3)*Pi*G[0, 1, x] - 
         (259*Pi^2*G[0, 1, x])/9 - (3*I)*Pi^3*G[0, 1, x] - 
         (275*G[1, 0, x])/6 - ((190*I)/3)*Pi*G[1, 0, x] - 
         (550*Pi^2*G[1, 0, x])/9 + ((17*I)/3)*Pi^3*G[1, 0, x] + 
         (275*G[1, 1, x])/6 + ((190*I)/3)*Pi*G[1, 1, x] - 
         (14*Pi^2*G[1, 1, x])/3 + ((7*I)/3)*Pi^3*G[1, 1, x] + 
         (325*G[0, 0, 0, x])/3 - ((826*I)/3)*Pi*G[0, 0, 0, x] - 
         49*Pi^2*G[0, 0, 0, x] + (62*G[0, 0, 1, x])/3 + 
         ((152*I)/3)*Pi*G[0, 0, 1, x] - (4*Pi^2*G[0, 0, 1, x])/3 + 
         (62*G[0, 1, 0, x])/3 + ((728*I)/3)*Pi*G[0, 1, 0, x] + 
         (146*Pi^2*G[0, 1, 0, x])/3 - (449*G[0, 1, 1, x])/3 - 
         (18*I)*Pi*G[0, 1, 1, x] - 7*Pi^2*G[0, 1, 1, x] + 
         (158*G[1, 0, 0, x])/3 + ((644*I)/3)*Pi*G[1, 0, 0, x] + 
         (128*Pi^2*G[1, 0, 0, x])/3 - (545*G[1, 0, 1, x])/3 + 
         (10*I)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 - 
         (545*G[1, 1, 0, x])/3 - (182*I)*Pi*G[1, 1, 0, x] - 
         (133*Pi^2*G[1, 1, 0, x])/3 + (932*G[1, 1, 1, x])/3 - 
         ((128*I)/3)*Pi*G[1, 1, 1, x] - 22*Pi^2*G[1, 1, 1, x] - 
         (844*G[0, 0, 0, 0, x])/3 + (72*I)*Pi*G[0, 0, 0, 0, x] - 
         100*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 0, 1, x] - 
         100*G[0, 0, 1, 0, x] - (20*I)*Pi*G[0, 0, 1, 0, x] + 
         150*G[0, 0, 1, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, x] + 
         114*G[0, 1, 0, 0, x] - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         128*G[0, 1, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 1, x] + 
         128*G[0, 1, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, x] - 
         (116*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] + 
         92*G[1, 0, 0, 0, x] - (60*I)*Pi*G[1, 0, 0, 0, x] + 
         130*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, x] + 
         130*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] - 
         (62*G[1, 0, 1, 1, x])/3 - (20*I)*Pi*G[1, 0, 1, 1, x] - 
         40*G[1, 1, 0, 0, x] + (60*I)*Pi*G[1, 1, 0, 0, x] - 
         (128*G[1, 1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] - 
         (128*G[1, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 1, 0, x] - 
         206*G[1, 1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, 1, x] + 
         40*G[0, 0, 0, 0, 0, x] - 8*G[0, 0, 0, 0, 1, x] - 
         8*G[0, 0, 0, 1, 0, x] - 52*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 0, x] - 44*G[0, 0, 1, 0, 1, x] - 
         44*G[0, 0, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, x] - 
         20*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
         44*G[0, 1, 0, 1, 0, x] + 76*G[0, 1, 0, 1, 1, x] - 
         40*G[0, 1, 1, 0, 0, x] + 72*G[0, 1, 1, 0, 1, x] + 
         72*G[0, 1, 1, 1, 0, x] - 12*G[0, 1, 1, 1, 1, x] - 
         8*G[1, 0, 0, 0, 0, x] - 44*G[1, 0, 0, 0, 1, x] - 
         44*G[1, 0, 0, 1, 0, x] + 64*G[1, 0, 0, 1, 1, x] - 
         40*G[1, 0, 1, 0, 0, x] + 60*G[1, 0, 1, 0, 1, x] + 
         60*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] + 
         48*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] + 
         20*G[1, 1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, 1, x] - 32*Zeta[3] + 
         (220*I)*Pi*Zeta[3] + 71*Pi^2*Zeta[3] + 172*G[0, x]*Zeta[3] - 
         (48*I)*Pi*G[0, x]*Zeta[3] - 216*G[1, x]*Zeta[3] + 
         (56*I)*Pi*G[1, x]*Zeta[3] + 14*G[0, 0, x]*Zeta[3] - 
         30*G[0, 1, x]*Zeta[3] - 30*G[1, 0, x]*Zeta[3] + 
         46*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*(-11290669/11664 + 
         ((55879*I)/108)*Pi - (126719*Pi^2)/1944 + ((136*I)/3)*Pi^3 + 
         (9407*Pi^4)/1080 + ((53*I)/90)*Pi^5 + (435857*G[0, x])/648 - 
         ((10174*I)/27)*Pi*G[0, x] - (211*Pi^2*G[0, x])/18 - 
         ((118*I)/3)*Pi^3*G[0, x] - (307*Pi^4*G[0, x])/180 + 
         (53183*G[1, x])/324 + ((1616*I)/27)*Pi*G[1, x] - 
         (251*Pi^2*G[1, x])/18 - ((104*I)/3)*Pi^3*G[1, x] - 
         (46*Pi^4*G[1, x])/15 - (10349*G[0, 0, x])/18 + 
         ((2720*I)/9)*Pi*G[0, 0, x] + (67*Pi^2*G[0, 0, x])/3 + 
         (4*I)*Pi^3*G[0, 0, x] + (926*G[0, 1, x])/27 - 
         ((392*I)/3)*Pi*G[0, 1, x] - (373*Pi^2*G[0, 1, x])/9 - 
         ((32*I)/3)*Pi^3*G[0, 1, x] + (926*G[1, 0, x])/27 - 
         (248*I)*Pi*G[1, 0, x] - (487*Pi^2*G[1, 0, x])/9 - 
         (4*I)*Pi^3*G[1, 0, x] + (1616*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - 
         (190*Pi^2*G[1, 1, x])/3 - ((4*I)/3)*Pi^3*G[1, 1, x] + 
         504*G[0, 0, 0, x] - ((800*I)/3)*Pi*G[0, 0, 0, x] + 
         6*Pi^2*G[0, 0, 0, x] - (736*G[0, 0, 1, x])/9 + 
         (104*I)*Pi*G[0, 0, 1, x] + (92*Pi^2*G[0, 0, 1, x])/3 - 
         (736*G[0, 1, 0, x])/9 + (104*I)*Pi*G[0, 1, 0, x] + 
         24*Pi^2*G[0, 1, 0, x] - 328*G[0, 1, 1, x] - 12*Pi^2*G[0, 1, 1, x] - 
         (2650*G[1, 0, 0, x])/9 + (128*I)*Pi*G[1, 0, 0, x] + 
         (4*Pi^2*G[1, 0, 0, x])/3 - (698*G[1, 0, 1, x])/3 - 
         4*Pi^2*G[1, 0, 1, x] - (698*G[1, 1, 0, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - 12*Pi^2*G[1, 1, 0, x] - 
         (250*G[1, 1, 1, x])/3 - ((152*I)/3)*Pi*G[1, 1, 1, x] - 
         40*Pi^2*G[1, 1, 1, x] - (1132*G[0, 0, 0, 0, x])/3 + 
         (48*I)*Pi*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
         (96*I)*Pi*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] - 
         (128*I)*Pi*G[0, 0, 1, 0, x] + 240*G[0, 0, 1, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 1, x] - (92*G[0, 1, 0, 0, x])/3 - 
         (112*I)*Pi*G[0, 1, 0, 0, x] + (764*G[0, 1, 0, 1, x])/3 + 
         (32*I)*Pi*G[0, 1, 0, 1, x] + (764*G[0, 1, 1, 0, x])/3 + 
         (72*I)*Pi*G[0, 1, 1, 0, x] - (44*G[0, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 
         (64*I)*Pi*G[1, 0, 0, 0, x] + (452*G[1, 0, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 0, 1, x] + (452*G[1, 0, 1, 0, x])/3 + 
         (56*I)*Pi*G[1, 0, 1, 0, x] + (400*G[1, 0, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 116*G[1, 1, 0, 0, x] + 
         (56*I)*Pi*G[1, 1, 0, 0, x] + (496*G[1, 1, 0, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, 1, x] + (496*G[1, 1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, x] + 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] - 
         96*G[0, 0, 0, 0, 1, x] - 96*G[0, 0, 0, 1, 0, x] - 
         96*G[0, 0, 0, 1, 1, x] - 96*G[0, 0, 1, 0, 0, x] - 
         128*G[0, 0, 1, 0, 1, x] - 128*G[0, 0, 1, 1, 0, x] + 
         224*G[0, 0, 1, 1, 1, x] - 88*G[0, 1, 0, 0, 0, x] - 
         120*G[0, 1, 0, 0, 1, x] - 120*G[0, 1, 0, 1, 0, x] + 
         216*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] + 
         208*G[0, 1, 1, 0, 1, x] + 208*G[0, 1, 1, 1, 0, x] - 
         40*G[0, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, x] - 
         64*G[1, 0, 0, 0, 1, x] - 64*G[1, 0, 0, 1, 0, x] + 
         128*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] + 
         136*G[1, 0, 1, 0, 1, x] + 136*G[1, 0, 1, 1, 0, x] + 
         72*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, x] + 
         96*G[1, 1, 0, 0, 1, x] + 96*G[1, 1, 0, 1, 0, x] + 
         120*G[1, 1, 0, 1, 1, x] + 64*G[1, 1, 1, 0, 0, x] + 
         152*G[1, 1, 1, 0, 1, x] + 152*G[1, 1, 1, 1, 0, x] - 
         160*G[1, 1, 1, 1, 1, x] + (947*Zeta[3])/9 + ((304*I)/9)*Pi*Zeta[3] + 
         (118*Pi^2*Zeta[3])/9 + (842*G[0, x]*Zeta[3])/9 - 
         (104*I)*Pi*G[0, x]*Zeta[3] + (256*G[1, x]*Zeta[3])/3 - 
         (40*I)*Pi*G[1, x]*Zeta[3] - 72*G[0, 0, x]*Zeta[3] - 
         116*G[0, 1, x]*Zeta[3] - 116*G[1, 0, x]*Zeta[3] - 
         24*G[1, 1, x]*Zeta[3] - 52*Zeta[5])) + (2987*Zeta[5])/3 + 
     (306*I)*Pi*Zeta[5] + 18*G[0, x]*Zeta[5] - 86*G[1, x]*Zeta[5] - 
     60*RATIO[(1 - x)^(-1)]*Zeta[5] - (6064*RATIO[x^(-1)]*Zeta[5])/9 + 
     (8*I)*Pi*RATIO[x^(-1)]*Zeta[5] + 52*G[0, x]*RATIO[x^(-1)]*Zeta[5] + 
     82*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (20*Zeta[5])/(-1 + RATIO[x])^2 - 
     (2692*RATIO[x]*Zeta[5])/3 - (351*I)*Pi*RATIO[x]*Zeta[5] - 
     87*G[0, x]*RATIO[x]*Zeta[5] + 121*G[1, x]*RATIO[x]*Zeta[5]) + 
   ((-3029*Pi^2)/24 + ((685*I)/9)*Pi^3 - (121*Pi^4)/360 + 
     ((1063*I)/270)*Pi^5 + (3146*Pi^6)/567 - (1315*G[0, x])/8 + 
     ((748*I)/3)*Pi*G[0, x] + (3257*Pi^2*G[0, x])/36 - 
     ((215*I)/3)*Pi^3*G[0, x] + (154*Pi^4*G[0, x])/15 + (3*I)*Pi^5*G[0, x] + 
     (1315*G[1, x])/8 - ((748*I)/3)*Pi*G[1, x] + (331*Pi^2*G[1, x])/9 - 
     (29*I)*Pi^3*G[1, x] - (6209*Pi^4*G[1, x])/180 - 
     ((98*I)/45)*Pi^5*G[1, x] + (397*G[0, 0, x])/4 - 
     ((92*I)/3)*Pi*G[0, 0, x] - (307*Pi^2*G[0, 0, x])/6 + 
     ((167*I)/3)*Pi^3*G[0, 0, x] + (1163*Pi^4*G[0, 0, x])/45 + 
     (2647*G[0, 1, x])/12 - ((280*I)/3)*Pi*G[0, 1, x] + 
     (982*Pi^2*G[0, 1, x])/9 + ((149*I)/3)*Pi^3*G[0, 1, x] + 
     (107*Pi^4*G[0, 1, x])/30 + (2647*G[1, 0, x])/12 - 
     ((194*I)/3)*Pi*G[1, 0, x] - (991*Pi^2*G[1, 0, x])/18 + 
     ((427*I)/9)*Pi^3*G[1, 0, x] + (778*Pi^4*G[1, 0, x])/45 - 
     (6485*G[1, 1, x])/12 + ((566*I)/3)*Pi*G[1, 1, x] - 
     (1739*Pi^2*G[1, 1, x])/9 - ((163*I)/9)*Pi^3*G[1, 1, x] + 
     (209*Pi^4*G[1, 1, x])/18 + (505*G[0, 0, 0, x])/2 - 
     (106*I)*Pi*G[0, 0, 0, x] + 131*Pi^2*G[0, 0, 0, x] - 
     (8*I)*Pi^3*G[0, 0, 0, x] - (1861*G[0, 0, 1, x])/6 + 
     (134*I)*Pi*G[0, 0, 1, x] + (1253*Pi^2*G[0, 0, 1, x])/9 + 
     (28*I)*Pi^3*G[0, 0, 1, x] - (1861*G[0, 1, 0, x])/6 + 
     ((662*I)/3)*Pi*G[0, 1, 0, x] - (916*Pi^2*G[0, 1, 0, x])/9 + 
     (419*G[0, 1, 1, x])/6 - ((820*I)/3)*Pi*G[0, 1, 1, x] + 
     (29*Pi^2*G[0, 1, 1, x])/9 - ((152*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (994*G[1, 0, 0, x])/3 + ((116*I)/3)*Pi*G[1, 0, 0, x] - 
     (949*Pi^2*G[1, 0, 0, x])/9 - ((184*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (359*G[1, 0, 1, x])/3 + (130*I)*Pi*G[1, 0, 1, x] - 
     (523*Pi^2*G[1, 0, 1, x])/9 - ((164*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (359*G[1, 1, 0, x])/3 - ((302*I)/3)*Pi*G[1, 1, 0, x] + 
     (1679*Pi^2*G[1, 1, 0, x])/9 - (56*I)*Pi^3*G[1, 1, 0, x] + 
     390*G[1, 1, 1, x] - ((130*I)/3)*Pi*G[1, 1, 1, x] + 
     (164*Pi^2*G[1, 1, 1, x])/3 + ((104*I)/3)*Pi^3*G[1, 1, 1, x] - 
     333*G[0, 0, 0, 0, x] + (84*I)*Pi*G[0, 0, 0, 0, x] + 
     (394*Pi^2*G[0, 0, 0, 0, x])/3 - 13*G[0, 0, 0, 1, x] - 
     (492*I)*Pi*G[0, 0, 0, 1, x] + (440*Pi^2*G[0, 0, 0, 1, x])/3 - 
     13*G[0, 0, 1, 0, x] - ((1028*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     (158*Pi^2*G[0, 0, 1, 0, x])/3 + 349*G[0, 0, 1, 1, x] + 
     ((100*I)/3)*Pi*G[0, 0, 1, 1, x] + (262*Pi^2*G[0, 0, 1, 1, x])/3 + 
     354*G[0, 1, 0, 0, x] + ((184*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (136*Pi^2*G[0, 1, 0, 0, x])/3 + (206*G[0, 1, 0, 1, x])/3 + 
     (100*I)*Pi*G[0, 1, 0, 1, x] - (362*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (206*G[0, 1, 1, 0, x])/3 + ((296*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (130*Pi^2*G[0, 1, 1, 0, x])/3 - 304*G[0, 1, 1, 1, x] + 
     ((412*I)/3)*Pi*G[0, 1, 1, 1, x] + (26*Pi^2*G[0, 1, 1, 1, x])/3 - 
     131*G[1, 0, 0, 0, x] + ((808*I)/3)*Pi*G[1, 0, 0, 0, x] - 
     (70*Pi^2*G[1, 0, 0, 0, x])/3 + (971*G[1, 0, 0, 1, x])/3 + 
     ((644*I)/3)*Pi*G[1, 0, 0, 1, x] - (242*Pi^2*G[1, 0, 0, 1, x])/3 + 
     (971*G[1, 0, 1, 0, x])/3 - (8*I)*Pi*G[1, 0, 1, 0, x] - 
     (212*Pi^2*G[1, 0, 1, 0, x])/3 - (323*G[1, 0, 1, 1, x])/3 + 
     ((568*I)/3)*Pi*G[1, 0, 1, 1, x] - 54*Pi^2*G[1, 0, 1, 1, x] + 
     (86*G[1, 1, 0, 0, x])/3 - ((512*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     14*Pi^2*G[1, 1, 0, 0, x] - (130*G[1, 1, 0, 1, x])/3 - 
     ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - (118*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (130*G[1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 0, x] - 
     (170*Pi^2*G[1, 1, 1, 0, x])/3 - 528*G[1, 1, 1, 1, x] - 
     (148*I)*Pi*G[1, 1, 1, 1, x] - 32*Pi^2*G[1, 1, 1, 1, x] + 
     418*G[0, 0, 0, 0, 0, x] - (344*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     18*G[0, 0, 0, 0, 1, x] - (232*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     18*G[0, 0, 0, 1, 0, x] - (216*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     570*G[0, 0, 0, 1, 1, x] + (120*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     36*G[0, 0, 1, 0, 0, x] + (128*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (1100*G[0, 0, 1, 0, 1, x])/3 + (88*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (1100*G[0, 0, 1, 1, 0, x])/3 + (128*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     172*G[0, 0, 1, 1, 1, x] - (120*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     26*G[0, 1, 0, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (110*G[0, 1, 0, 0, 1, x])/3 + (144*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (110*G[0, 1, 0, 1, 0, x])/3 + (232*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (82*G[0, 1, 0, 1, 1, x])/3 + (256*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (356*G[0, 1, 1, 0, 0, x])/3 + (56*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (160*G[0, 1, 1, 0, 1, x])/3 + (208*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (160*G[0, 1, 1, 1, 0, x])/3 - (80*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     388*G[0, 1, 1, 1, 1, x] - (400*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     324*G[1, 0, 0, 0, 0, x] - (232*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (56*G[1, 0, 0, 0, 1, x])/3 + (136*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (56*G[1, 0, 0, 1, 0, x])/3 + (248*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (172*G[1, 0, 0, 1, 1, x])/3 + (48*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (508*G[1, 0, 1, 0, 0, x])/3 + (136*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (44*G[1, 0, 1, 0, 1, x])/3 + (200*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (44*G[1, 0, 1, 1, 0, x])/3 + (96*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     372*G[1, 0, 1, 1, 1, x] - (184*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     92*G[1, 1, 0, 0, 0, x] - (112*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (560*G[1, 1, 0, 0, 1, x])/3 - (112*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (560*G[1, 1, 0, 1, 0, x])/3 + (152*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     284*G[1, 1, 0, 1, 1, x] - (120*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     16*G[1, 1, 1, 0, 0, x] + 92*G[1, 1, 1, 0, 1, x] - 
     (96*I)*Pi*G[1, 1, 1, 0, 1, x] + 92*G[1, 1, 1, 1, 0, x] - 
     (224*I)*Pi*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + 
     (64*I)*Pi*G[1, 1, 1, 1, 1, x] - 300*G[0, 0, 0, 0, 0, 0, x] - 
     364*G[0, 0, 0, 0, 0, 1, x] - 364*G[0, 0, 0, 0, 1, 0, x] - 
     92*G[0, 0, 0, 0, 1, 1, x] - 152*G[0, 0, 0, 1, 0, 0, x] - 
     288*G[0, 0, 0, 1, 0, 1, x] - 288*G[0, 0, 0, 1, 1, 0, x] + 
     592*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 0, x] + 
     44*G[0, 0, 1, 0, 0, 1, x] + 44*G[0, 0, 1, 0, 1, 0, x] + 
     100*G[0, 0, 1, 0, 1, 1, x] + 112*G[0, 0, 1, 1, 0, 0, x] + 
     72*G[0, 0, 1, 1, 0, 1, x] + 72*G[0, 0, 1, 1, 1, 0, x] + 
     88*G[0, 0, 1, 1, 1, 1, x] - 128*G[0, 1, 0, 0, 0, 0, x] + 
     128*G[0, 1, 0, 0, 0, 1, x] + 128*G[0, 1, 0, 0, 1, 0, x] + 
     112*G[0, 1, 0, 0, 1, 1, x] + 192*G[0, 1, 0, 1, 0, 0, x] + 
     136*G[0, 1, 0, 1, 0, 1, x] + 136*G[0, 1, 0, 1, 1, 0, x] + 
     256*G[0, 1, 0, 1, 1, 1, x] + 168*G[0, 1, 1, 0, 0, 0, x] + 
     56*G[0, 1, 1, 0, 0, 1, x] + 56*G[0, 1, 1, 0, 1, 0, x] + 
     216*G[0, 1, 1, 0, 1, 1, x] + 88*G[0, 1, 1, 1, 0, 0, x] - 
     104*G[0, 1, 1, 1, 0, 1, x] - 104*G[0, 1, 1, 1, 1, 0, x] - 
     600*G[0, 1, 1, 1, 1, 1, x] - 404*G[1, 0, 0, 0, 0, 0, x] - 
     52*G[1, 0, 0, 0, 0, 1, x] - 52*G[1, 0, 0, 0, 1, 0, x] + 
     228*G[1, 0, 0, 0, 1, 1, x] + 64*G[1, 0, 0, 1, 0, 0, x] + 
     224*G[1, 0, 0, 1, 0, 1, x] + 224*G[1, 0, 0, 1, 1, 0, x] + 
     40*G[1, 0, 0, 1, 1, 1, x] + 156*G[1, 0, 1, 0, 0, 0, x] + 
     92*G[1, 0, 1, 0, 0, 1, x] + 92*G[1, 0, 1, 0, 1, 0, x] + 
     252*G[1, 0, 1, 0, 1, 1, x] + 120*G[1, 0, 1, 1, 0, 0, x] + 
     120*G[1, 0, 1, 1, 0, 1, x] + 120*G[1, 0, 1, 1, 1, 0, x] - 
     488*G[1, 0, 1, 1, 1, 1, x] - 120*G[1, 1, 0, 0, 0, 0, x] + 
     48*G[1, 1, 0, 0, 1, 1, x] + 104*G[1, 1, 0, 1, 0, 0, x] + 
     208*G[1, 1, 0, 1, 0, 1, x] + 208*G[1, 1, 0, 1, 1, 0, x] - 
     424*G[1, 1, 0, 1, 1, 1, x] - 56*G[1, 1, 1, 0, 0, 0, x] + 
     168*G[1, 1, 1, 0, 0, 1, x] + 168*G[1, 1, 1, 0, 1, 0, x] - 
     312*G[1, 1, 1, 0, 1, 1, x] - 120*G[1, 1, 1, 1, 0, 0, x] - 
     152*G[1, 1, 1, 1, 0, 1, x] - 152*G[1, 1, 1, 1, 1, 0, x] - 
     304*G[1, 1, 1, 1, 1, 1, x] - ((95*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (95*Pi^4*RATIO[(1 - x)^(-1)])/9 + ((6*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (985*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + ((67*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] + (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/5 - 
     ((44*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((748*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (149*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (3*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((274*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (76*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (28*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 78*Pi^2*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - 194*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (136*I)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     3*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (274*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (48*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (274*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (26*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 6*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 28*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (86*I)*Pi*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (64*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 120*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 120*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (18*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     136*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 6*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (18*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     10*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 64*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 18*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 18*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, x]*RATIO[x^(-2)] - 24*G[1, 1, x]*RATIO[x^(-2)] - 
     (5599*RATIO[x^(-1)])/48 - (12*I)*Pi*RATIO[x^(-1)] - 
     (4859*Pi^2*RATIO[x^(-1)])/288 + (34*I)*Pi^3*RATIO[x^(-1)] + 
     (Pi^4*RATIO[x^(-1)])/30 - ((9*I)/5)*Pi^5*RATIO[x^(-1)] + 
     (1625*Pi^6*RATIO[x^(-1)])/27216 + (1495*G[0, x]*RATIO[x^(-1)])/16 - 
     ((511*I)/4)*Pi*G[0, x]*RATIO[x^(-1)] + (97*Pi^2*G[0, x]*RATIO[x^(-1)])/
      8 - ((13*I)/3)*Pi^3*G[0, x]*RATIO[x^(-1)] - 
     (11*Pi^4*G[0, x]*RATIO[x^(-1)])/120 + ((13*I)/30)*Pi^5*G[0, x]*
      RATIO[x^(-1)] - 12*G[1, x]*RATIO[x^(-1)] + (18*I)*Pi*G[1, x]*
      RATIO[x^(-1)] + (407*Pi^2*G[1, x]*RATIO[x^(-1)])/9 + 
     ((241*I)/3)*Pi^3*G[1, x]*RATIO[x^(-1)] + (19*Pi^4*G[1, x]*RATIO[x^(-1)])/
      15 - ((721*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] - 
     (1051*G[0, 0, x]*RATIO[x^(-1)])/8 + (186*I)*Pi*G[0, 0, x]*
      RATIO[x^(-1)] + (268*Pi^2*G[0, 0, x]*RATIO[x^(-1)])/3 + 
     (4*I)*Pi^3*G[0, 0, x]*RATIO[x^(-1)] - 
     (107*Pi^4*G[0, 0, x]*RATIO[x^(-1)])/60 - (511*G[0, 1, x]*RATIO[x^(-1)])/
      4 + (44*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (29*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - (24*I)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (209*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/10 - 
     (511*G[1, 0, x]*RATIO[x^(-1)])/4 - ((182*I)/3)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] - (278*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     (18*I)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
     (1321*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/30 + 18*G[1, 1, x]*RATIO[x^(-1)] - 
     ((236*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (349*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (89*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/5 + 
     (333*G[0, 0, 0, x]*RATIO[x^(-1)])/2 - (300*I)*Pi*G[0, 0, 0, x]*
      RATIO[x^(-1)] - 105*Pi^2*G[0, 0, 0, x]*RATIO[x^(-1)] + 
     (36*I)*Pi^3*G[0, 0, 0, x]*RATIO[x^(-1)] + 186*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (192*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     4*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)] + (20*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] + 186*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (192*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 44*Pi^2*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (16*I)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     44*G[0, 1, 1, x]*RATIO[x^(-1)] + (16*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     32*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)] + ((212*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] + 110*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (70*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 92*Pi^2*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (8*I)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (46*G[1, 0, 1, x]*RATIO[x^(-1)])/3 - (44*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] - 36*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     ((148*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (46*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - (86*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - 48*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (136*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 94*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (2*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     2*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)] + (16*I)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] - 204*G[0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (288*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x^(-1)] + 146*Pi^2*G[0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 300*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (216*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 100*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 300*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (216*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (220*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 192*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (76*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     300*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + (120*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - (124*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     192*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (32*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 192*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - (140*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     16*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 84*Pi^2*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 184*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (48*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (112*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     46*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - (48*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 52*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     46*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - (12*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 56*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     190*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + (24*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (148*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     78*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + (12*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 40*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     200*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + (24*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (164*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     200*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (328*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     198*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (340*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 180*G[0, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - (240*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     288*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - (288*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 288*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (288*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     216*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - (192*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 288*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (224*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     216*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - (192*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 216*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (192*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     240*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - (48*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 168*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (64*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 168*G[0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (64*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     48*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - (40*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 168*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (24*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 48*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (40*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     48*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - (40*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (40*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 144*G[1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - (40*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     48*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + (64*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 48*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (112*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - (64*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 48*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 108*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (32*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     108*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - (32*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 36*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (232*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     48*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + (256*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 132*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (112*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     132*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - (208*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 60*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (136*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     72*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + (40*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 48*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (88*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 48*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (56*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (64*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 120*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 240*G[0, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     240*G[0, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 288*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 240*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     288*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 288*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 192*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     208*G[0, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 256*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 256*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     224*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 256*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 224*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     224*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 32*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 112*G[0, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     144*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 144*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 176*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     144*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 176*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 176*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     88*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 96*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 136*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     136*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 128*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 136*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     128*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 128*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 200*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     96*G[1, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 56*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 56*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 104*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 72*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     72*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 312*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 200*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     80*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 80*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 224*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 160*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 160*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     304*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 88*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 72*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     72*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 320*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 168*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     176*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 176*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 184*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     152*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 248*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 248*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 8*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 80*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     80*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 216*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (-3/2 + (2*I)*Pi + G[0, x] + 2*G[1, x])*Log[mu2/s]^5*
      RATIO[x^(-1)] - (Log[mu2/s]^6*RATIO[x^(-1)])/6 - 
     (((2*I)/5)*Pi^5)/(-1 + RATIO[x])^2 - (Pi^4*G[0, x])/
      (15*(-1 + RATIO[x])^2) - (I*Pi^3*G[0, 0, x])/(-1 + RATIO[x])^2 - 
     (Pi^2*G[0, 0, 0, x])/(-1 + RATIO[x])^2 + (2*Pi^2*G[0, 1, 0, x])/
      (-1 + RATIO[x])^2 + ((6*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 - 
     ((6*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (6*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (6*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (7993*Pi^2*RATIO[x])/48 - (25*I)*Pi^3*RATIO[x] + 
     (11467*Pi^4*RATIO[x])/720 - ((2041*I)/540)*Pi^5*RATIO[x] - 
     (16903*Pi^6*RATIO[x])/5670 - (1583*Pi^2*G[0, x]*RATIO[x])/12 + 
     ((565*I)/9)*Pi^3*G[0, x]*RATIO[x] - (193*Pi^4*G[0, x]*RATIO[x])/60 - 
     ((79*I)/30)*Pi^5*G[0, x]*RATIO[x] - (229*Pi^2*G[1, x]*RATIO[x])/3 + 
     ((407*I)/9)*Pi^3*G[1, x]*RATIO[x] + (1006*Pi^4*G[1, x]*RATIO[x])/45 + 
     ((20*I)/9)*Pi^5*G[1, x]*RATIO[x] + (7993*G[0, 0, x]*RATIO[x])/24 - 
     (50*I)*Pi*G[0, 0, x]*RATIO[x] + (3989*Pi^2*G[0, 0, x]*RATIO[x])/36 - 
     (42*I)*Pi^3*G[0, 0, x]*RATIO[x] - (259*Pi^4*G[0, 0, x]*RATIO[x])/18 - 
     (7993*G[0, 1, x]*RATIO[x])/24 + (50*I)*Pi*G[0, 1, x]*RATIO[x] - 
     (284*Pi^2*G[0, 1, x]*RATIO[x])/9 - ((101*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x] + (23*Pi^4*G[0, 1, x]*RATIO[x])/20 - 
     (7993*G[1, 0, x]*RATIO[x])/24 + (50*I)*Pi*G[1, 0, x]*RATIO[x] - 
     (29*Pi^2*G[1, 0, x]*RATIO[x])/36 - ((251*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x] - (323*Pi^4*G[1, 0, x]*RATIO[x])/45 + 
     (7993*G[1, 1, x]*RATIO[x])/24 - (50*I)*Pi*G[1, 1, x]*RATIO[x] + 
     (1031*Pi^2*G[1, 1, x]*RATIO[x])/9 + ((32*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x] - (1573*Pi^4*G[1, 1, x]*RATIO[x])/180 - 
     (1063*G[0, 0, 0, x]*RATIO[x])/2 + ((418*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] - (149*Pi^2*G[0, 0, 0, x]*RATIO[x])/3 + 
     (4*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] + 375*G[0, 0, 1, x]*RATIO[x] - 
     ((544*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     (754*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 - (22*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] + 375*G[0, 1, 0, x]*RATIO[x] - ((482*I)/3)*Pi*G[0, 1, 0, x]*
      RATIO[x] + (530*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 - 
     (437*G[0, 1, 1, x]*RATIO[x])/2 + ((608*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] + 
     (263*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 + ((76*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] + 115*G[1, 0, 0, x]*RATIO[x] + ((230*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x] + (353*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 + 
     ((92*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] + (83*G[1, 0, 1, x]*RATIO[x])/2 - 
     ((104*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     (416*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 + ((106*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (83*G[1, 1, 0, x]*RATIO[x])/2 - ((166*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x] - (1039*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 + 
     (28*I)*Pi^3*G[1, 1, 0, x]*RATIO[x] - 198*G[1, 1, 1, x]*RATIO[x] + 
     ((40*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - (161*Pi^2*G[1, 1, 1, x]*RATIO[x])/
      3 - ((52*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] + 
     (937*G[0, 0, 0, 0, x]*RATIO[x])/2 - (196*I)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x] - (197*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - 
     (211*G[0, 0, 0, 1, x]*RATIO[x])/6 + (242*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] - (292*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - 
     (211*G[0, 0, 1, 0, x]*RATIO[x])/6 + ((610*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] + (115*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 - 
     (1477*G[0, 0, 1, 1, x]*RATIO[x])/6 - ((122*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] - (107*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 
     (316*G[0, 1, 0, 0, x]*RATIO[x])/3 - ((164*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x] + (68*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 
     (466*G[0, 1, 0, 1, x]*RATIO[x])/3 - (64*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] + (229*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 - 
     (466*G[0, 1, 1, 0, x]*RATIO[x])/3 - ((28*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x] - (65*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + 
     264*G[0, 1, 1, 1, x]*RATIO[x] - ((242*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x] - (13*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + 
     (503*G[1, 0, 0, 0, x]*RATIO[x])/2 - ((302*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] + (35*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 - 
     (1433*G[1, 0, 0, 1, x]*RATIO[x])/6 + ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] + (193*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 - 
     (1433*G[1, 0, 1, 0, x]*RATIO[x])/6 + (16*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] + (70*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 + 
     (445*G[1, 0, 1, 1, x]*RATIO[x])/6 - ((380*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] + 19*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] - 
     (686*G[1, 1, 0, 0, x]*RATIO[x])/3 + ((454*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] - 7*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] + 
     (130*G[1, 1, 0, 1, x]*RATIO[x])/3 + ((58*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] + (11*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 + 
     (130*G[1, 1, 1, 0, x]*RATIO[x])/3 - (10*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] + (85*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 + 
     294*G[1, 1, 1, 1, x]*RATIO[x] + (48*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
     16*Pi^2*G[1, 1, 1, 1, x]*RATIO[x] - 416*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
     (172*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] - 36*G[0, 0, 0, 0, 1, x]*
      RATIO[x] + (260*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     36*G[0, 0, 0, 1, 0, x]*RATIO[x] + (108*I)*Pi*G[0, 0, 0, 1, 0, x]*
      RATIO[x] + 296*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     (60*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 36*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - (88*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (772*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - (92*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (772*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (40*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] - 168*G[0, 0, 1, 1, 1, x]*
      RATIO[x] + (60*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     58*G[0, 1, 0, 0, 0, x]*RATIO[x] - (16*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x] + (136*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (168*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] + 
     (136*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - (116*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] - (10*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - 
     (128*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (592*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - (28*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - (302*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (104*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - 
     (302*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 + (40*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - 144*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (200*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 158*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (116*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] + 
     (10*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - (212*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] + (10*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - 
     (124*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
     (328*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - (24*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] + (446*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     (44*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     (68*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - (52*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (68*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (72*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 180*G[1, 0, 1, 1, 1, x]*
      RATIO[x] + (92*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     86*G[1, 1, 0, 0, 0, x]*RATIO[x] + (56*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x] + (394*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (152*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] + 
     (394*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - (76*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x] - 144*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     (60*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 22*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - 20*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     (48*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 20*G[1, 1, 1, 1, 0, x]*
      RATIO[x] + (112*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
     24*G[1, 1, 1, 1, 1, x]*RATIO[x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] + 150*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 
     182*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 182*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 190*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] + 
     76*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 144*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] + 144*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] - 
     296*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 6*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 46*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     46*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] - 74*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] - 32*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 
     36*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] - 36*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 44*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     64*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] - 64*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 64*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 
     152*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] - 96*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x] - 68*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] - 
     68*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 128*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x] - 84*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     28*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 28*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 108*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     44*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 52*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 52*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     300*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 202*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 26*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     26*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 258*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] - 32*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 
     112*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] - 112*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x] - 20*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] - 
     78*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 22*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x] - 22*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] - 
     102*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] - 84*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 60*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     60*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 244*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 60*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 
     72*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] - 52*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x] - 104*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] - 
     104*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 212*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 28*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     84*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 84*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] + 156*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     60*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 76*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 76*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     152*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (-Pi^2 - G[0, x] + G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x] + (-17/2 + (12*I)*Pi + (73*Pi^2)/12 + 
         (15*G[0, x])/2 - (10*I)*Pi*G[0, x] + 12*G[1, x] - 
         (12*I)*Pi*G[1, x] - 5*G[0, 0, x] - 10*G[0, 1, x] - 10*G[1, 0, x] - 
         12*G[1, 1, x])*RATIO[x^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - 
         G[1, 0, x] + G[1, 1, x])*RATIO[x]) - (275*Zeta[3])/3 + 
     (406*I)*Pi*Zeta[3] - (244*Pi^2*Zeta[3])/3 - ((308*I)/3)*Pi^3*Zeta[3] + 
     198*G[0, x]*Zeta[3] - (92*I)*Pi*G[0, x]*Zeta[3] - 
     (740*Pi^2*G[0, x]*Zeta[3])/3 - 714*G[1, x]*Zeta[3] - 
     ((356*I)/3)*Pi*G[1, x]*Zeta[3] - (628*Pi^2*G[1, x]*Zeta[3])/3 + 
     4*G[0, 0, x]*Zeta[3] + (128*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] - (176*G[1, 0, x]*Zeta[3])/3 + 
     (360*I)*Pi*G[1, 0, x]*Zeta[3] + (248*G[1, 1, x]*Zeta[3])/3 + 
     (120*I)*Pi*G[1, 1, x]*Zeta[3] - 40*G[0, 0, 0, x]*Zeta[3] + 
     160*G[0, 0, 1, x]*Zeta[3] + 88*G[0, 1, 0, x]*Zeta[3] - 
     568*G[0, 1, 1, x]*Zeta[3] + 56*G[1, 0, 0, x]*Zeta[3] + 
     136*G[1, 1, 0, x]*Zeta[3] - 168*G[1, 1, 1, x]*Zeta[3] + 
     (190*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - (198*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] + 12*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (54*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 88*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     54*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (115*RATIO[x^(-1)]*Zeta[3])/
      2 - (20*I)*Pi*RATIO[x^(-1)]*Zeta[3] + (55*Pi^2*RATIO[x^(-1)]*Zeta[3])/
      6 - 124*G[0, x]*RATIO[x^(-1)]*Zeta[3] + (60*I)*Pi*G[0, x]*RATIO[x^(-1)]*
      Zeta[3] + (2*Pi^2*G[0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     12*G[1, x]*RATIO[x^(-1)]*Zeta[3] + (60*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + 424*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     102*G[0, 0, x]*RATIO[x^(-1)]*Zeta[3] - (96*I)*Pi*G[0, 0, x]*
      RATIO[x^(-1)]*Zeta[3] + 60*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     180*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - (304*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - 60*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (472*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     72*G[0, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 96*G[0, 0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 96*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     128*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 272*G[1, 0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 80*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     8*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - (4*Pi^2*Zeta[3])/
      (-1 + RATIO[x])^2 + ((18*I)*Pi*G[0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (18*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 260*RATIO[x]*Zeta[3] - 
     ((650*I)/3)*Pi*RATIO[x]*Zeta[3] + (377*Pi^2*RATIO[x]*Zeta[3])/3 + 
     ((202*I)/3)*Pi^3*RATIO[x]*Zeta[3] - (281*G[0, x]*RATIO[x]*Zeta[3])/3 - 
     (110*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 
     (298*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + (461*G[1, x]*RATIO[x]*Zeta[3])/
      3 + ((622*I)/3)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 
     (386*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 - 92*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     (16*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] - 4*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     (80*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + 
     (106*G[1, 0, x]*RATIO[x]*Zeta[3])/3 - (228*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] - (250*G[1, 1, x]*RATIO[x]*Zeta[3])/3 + 
     (36*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 20*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - 32*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 
     44*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 284*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 
     28*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 48*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
     68*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 84*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 
     208*Zeta[3]^2 + 4*RATIO[x^(-1)]*Zeta[3]^2 - 152*RATIO[x]*Zeta[3]^2 + 
     Log[mu2/s]^3*(-6*Pi^2 + (6*I)*Pi^3 - 6*G[0, x] + (6*I)*Pi*G[0, x] + 
       4*Pi^2*G[0, x] + 6*G[1, x] - (6*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] - 
       4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 14*G[0, 1, x] - 
       (12*I)*Pi*G[0, 1, x] + 14*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
       24*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 24*G[0, 0, 0, x] - 
       4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 16*G[0, 1, 1, x] - 
       4*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] + 
       36*G[1, 1, 1, x] + (3*Pi^2 - (3*I)*Pi^3 - 2*Pi^2*G[0, x] - 
         3*Pi^2*G[1, x] + 6*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] + 
         (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
         6*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(-111/4 + (50*I)*Pi + 
         (35*Pi^2)/2 - (6*I)*Pi^3 + 34*G[0, x] - (48*I)*Pi*G[0, x] - 
         (73*Pi^2*G[0, x])/3 + 50*G[1, x] - (36*I)*Pi*G[1, x] - 
         (50*Pi^2*G[1, x])/3 - 30*G[0, 0, x] + (40*I)*Pi*G[0, 0, x] - 
         48*G[0, 1, x] + (48*I)*Pi*G[0, 1, x] - 48*G[1, 0, x] + 
         (48*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] + 
         20*G[0, 0, 0, x] + 40*G[0, 0, 1, x] + 40*G[0, 1, 0, x] + 
         48*G[0, 1, 1, x] + 40*G[1, 0, 0, x] + 48*G[1, 0, 1, x] + 
         48*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 12*Zeta[3])) + 
     Log[mu2/s]^2*((-95*Pi^2)/3 + (17*I)*Pi^3 + (47*Pi^4)/5 - 33*G[0, x] + 
       (30*I)*Pi*G[0, x] + (83*Pi^2*G[0, x])/3 - (20*I)*Pi^3*G[0, x] + 
       33*G[1, x] - (30*I)*Pi*G[1, x] + (46*Pi^2*G[1, x])/3 - 
       (20*I)*Pi^3*G[1, x] - 18*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 
       (22*Pi^2*G[0, 0, x])/3 + 66*G[0, 1, x] - (34*I)*Pi*G[0, 1, x] - 
       (70*Pi^2*G[0, 1, x])/3 + 66*G[1, 0, x] - (34*I)*Pi*G[1, 0, x] - 
       (94*Pi^2*G[1, 0, x])/3 - 114*G[1, 1, x] + (62*I)*Pi*G[1, 1, x] - 
       (32*Pi^2*G[1, 1, x])/3 + 80*G[0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, x] - 
       62*G[0, 0, 1, x] + (40*I)*Pi*G[0, 0, 1, x] - 62*G[0, 1, 0, x] + 
       (40*I)*Pi*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] - 
       46*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, x] - 30*G[1, 0, 1, x] + 
       (40*I)*Pi*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, x] + 
       164*G[1, 1, 1, x] - (96*I)*Pi*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] - 
       40*G[0, 0, 0, 1, x] - 40*G[0, 0, 1, 0, x] + 92*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 0, x] + 60*G[0, 1, 0, 1, x] + 60*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] - 40*G[1, 0, 0, 0, x] + 68*G[1, 0, 0, 1, x] + 
       68*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] + 60*G[1, 1, 0, 0, x] + 
       28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 232*G[1, 1, 1, 1, x] + 
       ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 8*Zeta[3] + 
       (24*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 40*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(-1051/16 + (93*I)*Pi + (134*Pi^2)/3 + (2*I)*Pi^3 - 
         (107*Pi^4)/120 + (333*G[0, x])/4 - (150*I)*Pi*G[0, x] - 
         (105*Pi^2*G[0, x])/2 + (18*I)*Pi^3*G[0, x] + 93*G[1, x] - 
         (96*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + (10*I)*Pi^3*G[1, x] - 
         102*G[0, 0, x] + (144*I)*Pi*G[0, 0, x] + 73*Pi^2*G[0, 0, x] - 
         150*G[0, 1, x] + (108*I)*Pi*G[0, 1, x] + 50*Pi^2*G[0, 1, x] - 
         150*G[1, 0, x] + (108*I)*Pi*G[1, 0, x] + (110*Pi^2*G[1, 0, x])/3 - 
         96*G[1, 1, x] + (38*Pi^2*G[1, 1, x])/3 + 90*G[0, 0, 0, x] - 
         (120*I)*Pi*G[0, 0, 0, x] + 144*G[0, 0, 1, x] - 
         (144*I)*Pi*G[0, 0, 1, x] + 144*G[0, 1, 0, x] - 
         (144*I)*Pi*G[0, 1, 0, x] + 108*G[0, 1, 1, x] - 
         (96*I)*Pi*G[0, 1, 1, x] + 144*G[1, 0, 0, x] - 
         (112*I)*Pi*G[1, 0, 0, x] + 108*G[1, 0, 1, x] - 
         (96*I)*Pi*G[1, 0, 1, x] + 108*G[1, 1, 0, x] - 
         (96*I)*Pi*G[1, 1, 0, x] - 60*G[0, 0, 0, 0, x] - 
         120*G[0, 0, 0, 1, x] - 120*G[0, 0, 1, 0, x] - 144*G[0, 0, 1, 1, x] - 
         120*G[0, 1, 0, 0, x] - 144*G[0, 1, 0, 1, x] - 144*G[0, 1, 1, 0, x] - 
         96*G[0, 1, 1, 1, x] - 104*G[1, 0, 0, 0, x] - 128*G[1, 0, 0, 1, x] - 
         128*G[1, 0, 1, 0, x] - 112*G[1, 0, 1, 1, x] - 128*G[1, 1, 0, 0, x] - 
         112*G[1, 1, 0, 1, x] - 112*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
         51*Zeta[3] - (48*I)*Pi*Zeta[3] - 36*G[0, x]*Zeta[3] - 
         48*G[1, x]*Zeta[3]) + RATIO[x]*((45*Pi^2)/2 - (9*I)*Pi^3 - 
         (47*Pi^4)/10 - (37*Pi^2*G[0, x])/3 + (10*I)*Pi^3*G[0, x] - 
         (35*Pi^2*G[1, x])/3 + (10*I)*Pi^3*G[1, x] + 45*G[0, 0, x] - 
         (18*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/3 - 45*G[0, 1, x] + 
         (18*I)*Pi*G[0, 1, x] + (35*Pi^2*G[0, 1, x])/3 - 45*G[1, 0, x] + 
         (18*I)*Pi*G[1, 0, x] + (47*Pi^2*G[1, 0, x])/3 + 45*G[1, 1, x] - 
         (18*I)*Pi*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 62*G[0, 0, 0, x] + 
         (48*I)*Pi*G[0, 0, 0, x] + 26*G[0, 0, 1, x] - 
         (20*I)*Pi*G[0, 0, 1, x] + 26*G[0, 1, 0, x] - 
         (20*I)*Pi*G[0, 1, 0, x] + 10*G[0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, x] + 14*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
         22*G[1, 0, 1, x] - (20*I)*Pi*G[1, 0, 1, x] + 22*G[1, 1, 0, x] - 
         (20*I)*Pi*G[1, 1, 0, x] - 58*G[1, 1, 1, x] + 
         (48*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 46*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, x] - 30*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 
         34*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 30*G[1, 1, 0, 0, x] - 
         14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 116*G[1, 1, 1, 1, x] + 
         12*Zeta[3] - (12*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
         20*G[1, x]*Zeta[3])) - (872*Zeta[5])/3 + (76*I)*Pi*Zeta[5] + 
     160*G[0, x]*Zeta[5] - 28*G[1, x]*Zeta[5] - 180*RATIO[(1 - x)^(-1)]*
      Zeta[5] + 166*RATIO[x^(-1)]*Zeta[5] + (96*I)*Pi*RATIO[x^(-1)]*Zeta[5] - 
     60*G[0, x]*RATIO[x^(-1)]*Zeta[5] + 56*G[1, x]*RATIO[x^(-1)]*Zeta[5] + 
     (60*Zeta[5])/(-1 + RATIO[x])^2 + (370*RATIO[x]*Zeta[5])/3 + 
     (22*I)*Pi*RATIO[x]*Zeta[5] - 20*G[0, x]*RATIO[x]*Zeta[5] - 
     46*G[1, x]*RATIO[x]*Zeta[5] + Log[mu2/s]*((-133*Pi^2)/2 + 
       ((187*I)/3)*Pi^3 - (7*Pi^4)/15 - ((179*I)/45)*Pi^5 - (141*G[0, x])/2 + 
       (108*I)*Pi*G[0, x] + (295*Pi^2*G[0, x])/3 - (45*I)*Pi^3*G[0, x] - 
       (362*Pi^4*G[0, x])/15 + (141*G[1, x])/2 - (108*I)*Pi*G[1, x] + 
       (154*Pi^2*G[1, x])/3 - ((71*I)/3)*Pi^3*G[1, x] - 
       (659*Pi^4*G[1, x])/45 + 27*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
       (158*Pi^2*G[0, 0, x])/3 + (34*I)*Pi^3*G[0, 0, x] + 147*G[0, 1, x] - 
       (108*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 + 
       ((50*I)/3)*Pi^3*G[0, 1, x] + 147*G[1, 0, x] - (108*I)*Pi*G[1, 0, x] - 
       (71*Pi^2*G[1, 0, x])/3 + ((118*I)/3)*Pi^3*G[1, 0, x] - 
       321*G[1, 1, x] + (214*I)*Pi*G[1, 1, x] - (242*Pi^2*G[1, 1, x])/3 + 
       (50*I)*Pi^3*G[1, 1, x] + 240*G[0, 0, 0, x] - 
       (132*I)*Pi*G[0, 0, 0, x] - 60*Pi^2*G[0, 0, 0, x] - 202*G[0, 0, 1, x] + 
       (164*I)*Pi*G[0, 0, 1, x] + (142*Pi^2*G[0, 0, 1, x])/3 - 
       202*G[0, 1, 0, x] + (164*I)*Pi*G[0, 1, 0, x] + 
       (190*Pi^2*G[0, 1, 0, x])/3 - 38*G[0, 1, 1, x] - 
       (168*I)*Pi*G[0, 1, 1, x] - 68*Pi^2*G[0, 1, 1, x] - 154*G[1, 0, 0, x] + 
       (48*I)*Pi*G[1, 0, 0, x] + (46*Pi^2*G[1, 0, 0, x])/3 - 
       86*G[1, 0, 1, x] - (52*I)*Pi*G[1, 0, 1, x] + (56*Pi^2*G[1, 0, 1, x])/
        3 - 86*G[1, 1, 0, x] - (52*I)*Pi*G[1, 1, 0, x] + 
       (124*Pi^2*G[1, 1, 0, x])/3 + 528*G[1, 1, 1, x] + 
       (28*I)*Pi*G[1, 1, 1, x] + 86*Pi^2*G[1, 1, 1, x] - 
       352*G[0, 0, 0, 0, x] + (288*I)*Pi*G[0, 0, 0, 0, x] + 
       60*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] + 
       60*G[0, 0, 1, 0, x] - (40*I)*Pi*G[0, 0, 1, 0, x] + 
       228*G[0, 0, 1, 1, x] - (152*I)*Pi*G[0, 0, 1, 1, x] + 
       124*G[0, 1, 0, 0, x] - (80*I)*Pi*G[0, 1, 0, 0, x] + 
       164*G[0, 1, 0, 1, x] - (112*I)*Pi*G[0, 1, 0, 1, x] + 
       164*G[0, 1, 1, 0, x] - (112*I)*Pi*G[0, 1, 1, 0, x] - 
       304*G[0, 1, 1, 1, x] + (248*I)*Pi*G[0, 1, 1, 1, x] - 
       36*G[1, 0, 0, 0, x] + (104*I)*Pi*G[1, 0, 0, 0, x] + 
       176*G[1, 0, 0, 1, x] - (120*I)*Pi*G[1, 0, 0, 1, x] + 
       176*G[1, 0, 1, 0, x] - (120*I)*Pi*G[1, 0, 1, 0, x] - 
       168*G[1, 0, 1, 1, x] + (80*I)*Pi*G[1, 0, 1, 1, x] + 
       108*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] - 
       100*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
       100*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
       200*G[1, 1, 1, 1, x] + (104*I)*Pi*G[1, 1, 1, 1, x] + 
       320*G[0, 0, 0, 0, 0, x] + 224*G[0, 0, 0, 0, 1, x] + 
       224*G[0, 0, 0, 1, 0, x] - 184*G[0, 0, 0, 1, 1, x] + 
       96*G[0, 0, 1, 0, 0, x] - 56*G[0, 0, 1, 0, 1, x] - 
       56*G[0, 0, 1, 1, 0, x] - 280*G[0, 0, 1, 1, 1, x] + 
       32*G[0, 1, 0, 0, 0, x] - 96*G[0, 1, 0, 0, 1, x] - 
       96*G[0, 1, 0, 1, 0, x] - 136*G[0, 1, 0, 1, 1, x] - 
       168*G[0, 1, 1, 0, 0, x] - 64*G[0, 1, 1, 0, 1, x] - 
       64*G[0, 1, 1, 1, 0, x] + 304*G[0, 1, 1, 1, 1, x] + 
       224*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 0, 1, x] - 
       40*G[1, 0, 0, 1, 0, x] - 216*G[1, 0, 0, 1, 1, x] - 
       112*G[1, 0, 1, 0, 0, x] - 144*G[1, 0, 1, 0, 1, x] - 
       144*G[1, 0, 1, 1, 0, x] + 184*G[1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 0, 0, 0, x] - 160*G[1, 1, 0, 0, 1, x] - 
       160*G[1, 1, 0, 1, 0, x] + 96*G[1, 1, 0, 1, 1, x] - 
       112*G[1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
       48*G[1, 1, 1, 1, 0, x] + 520*G[1, 1, 1, 1, 1, x] + 
       ((36*I)*Pi*G[0, x] + 32*Pi^2*G[0, x] + 36*G[0, 0, x] - 
         (80*I)*Pi*G[0, 0, x] - (32*I)*Pi*G[0, 1, x] - (32*I)*Pi*G[1, 0, x] - 
         72*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 32*G[0, 1, 0, x] - 
         32*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 24*Zeta[3] + 
       (48*I)*Pi*Zeta[3] + 88*Pi^2*Zeta[3] + 56*G[0, x]*Zeta[3] - 
       (96*I)*Pi*G[0, x]*Zeta[3] - 168*G[1, x]*Zeta[3] + 
       (48*I)*Pi*G[1, x]*Zeta[3] - 16*G[0, 0, x]*Zeta[3] - 
       16*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
       272*G[1, 1, x]*Zeta[3] + RATIO[x]*((213*Pi^2)/4 - (52*I)*Pi^3 - 
         (11*Pi^4)/10 + ((179*I)/90)*Pi^5 - 55*Pi^2*G[0, x] + 
         ((91*I)/3)*Pi^3*G[0, x] + (181*Pi^4*G[0, x])/15 - 60*Pi^2*G[1, x] + 
         ((38*I)/3)*Pi^3*G[1, x] + (659*Pi^4*G[1, x])/90 + 
         (213*G[0, 0, x])/2 - (104*I)*Pi*G[0, 0, x] + (85*Pi^2*G[0, 0, x])/
          3 - (17*I)*Pi^3*G[0, 0, x] - (213*G[0, 1, x])/2 + 
         (104*I)*Pi*G[0, 1, x] + (44*Pi^2*G[0, 1, x])/3 - 
         ((25*I)/3)*Pi^3*G[0, 1, x] - (213*G[1, 0, x])/2 + 
         (104*I)*Pi*G[1, 0, x] + (80*Pi^2*G[1, 0, x])/3 - 
         ((59*I)/3)*Pi^3*G[1, 0, x] + (213*G[1, 1, x])/2 - 
         (104*I)*Pi*G[1, 1, x] + (94*Pi^2*G[1, 1, x])/3 - 
         (25*I)*Pi^3*G[1, 1, x] - 294*G[0, 0, 0, x] + 
         (114*I)*Pi*G[0, 0, 0, x] + 30*Pi^2*G[0, 0, 0, x] + 
         100*G[0, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, x] - 
         (71*Pi^2*G[0, 0, 1, x])/3 + 100*G[0, 1, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, x] - (95*Pi^2*G[0, 1, 0, x])/3 + 
         94*G[0, 1, 1, x] + (78*I)*Pi*G[0, 1, 1, x] + 34*Pi^2*G[0, 1, 1, x] + 
         64*G[1, 0, 0, x] - (28*I)*Pi*G[1, 0, 0, x] - (23*Pi^2*G[1, 0, 0, x])/
          3 + 130*G[1, 0, 1, x] + (10*I)*Pi*G[1, 0, 1, x] - 
         (28*Pi^2*G[1, 0, 1, x])/3 + 130*G[1, 1, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, x] - (62*Pi^2*G[1, 1, 0, x])/3 - 
         324*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] - 43*Pi^2*G[1, 1, 1, x] + 
         256*G[0, 0, 0, 0, x] - (144*I)*Pi*G[0, 0, 0, 0, x] - 
         18*G[0, 0, 0, 1, x] + (20*I)*Pi*G[0, 0, 0, 1, x] - 
         18*G[0, 0, 1, 0, x] + (20*I)*Pi*G[0, 0, 1, 0, x] - 
         130*G[0, 0, 1, 1, x] + (76*I)*Pi*G[0, 0, 1, 1, x] - 
         42*G[0, 1, 0, 0, x] + (40*I)*Pi*G[0, 1, 0, 0, x] - 
         106*G[0, 1, 0, 1, x] + (56*I)*Pi*G[0, 1, 0, 1, x] - 
         106*G[0, 1, 1, 0, x] + (56*I)*Pi*G[0, 1, 1, 0, x] + 
         164*G[0, 1, 1, 1, x] - (124*I)*Pi*G[0, 1, 1, 1, x] + 
         54*G[1, 0, 0, 0, x] - (52*I)*Pi*G[1, 0, 0, 0, x] - 
         110*G[1, 0, 0, 1, x] + (60*I)*Pi*G[1, 0, 0, 1, x] - 
         110*G[1, 0, 1, 0, x] + (60*I)*Pi*G[1, 0, 1, 0, x] + 
         76*G[1, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] - 
         66*G[1, 1, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, x] + 
         32*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
         32*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         92*G[1, 1, 1, 1, x] - (52*I)*Pi*G[1, 1, 1, 1, x] - 
         160*G[0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 1, x] - 
         112*G[0, 0, 0, 1, 0, x] + 92*G[0, 0, 0, 1, 1, x] - 
         48*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] + 
         28*G[0, 0, 1, 1, 0, x] + 140*G[0, 0, 1, 1, 1, x] - 
         16*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] + 68*G[0, 1, 0, 1, 1, x] + 
         84*G[0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 1, x] + 
         32*G[0, 1, 1, 1, 0, x] - 152*G[0, 1, 1, 1, 1, x] - 
         112*G[1, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 0, 1, x] + 
         20*G[1, 0, 0, 1, 0, x] + 108*G[1, 0, 0, 1, 1, x] + 
         56*G[1, 0, 1, 0, 0, x] + 72*G[1, 0, 1, 0, 1, x] + 
         72*G[1, 0, 1, 1, 0, x] - 92*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] + 80*G[1, 1, 0, 0, 1, x] + 
         80*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 0, 1, 1, x] + 
         56*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, 1, x] + 36*Zeta[3] - 
         (68*I)*Pi*Zeta[3] - 44*Pi^2*Zeta[3] - 48*G[0, x]*Zeta[3] + 
         (48*I)*Pi*G[0, x]*Zeta[3] + 28*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] + 
         8*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 
         136*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*(-1495/16 + ((511*I)/4)*Pi - 
         (97*Pi^2)/8 + ((13*I)/3)*Pi^3 + (11*Pi^4)/120 - ((13*I)/30)*Pi^5 + 
         (1051*G[0, x])/8 - (186*I)*Pi*G[0, x] - (268*Pi^2*G[0, x])/3 - 
         (4*I)*Pi^3*G[0, x] + (107*Pi^4*G[0, x])/60 + (511*G[1, x])/4 + 
         (13*Pi^2*G[1, x])/3 + (24*I)*Pi^3*G[1, x] + (209*Pi^4*G[1, x])/10 - 
         (333*G[0, 0, x])/2 + (300*I)*Pi*G[0, 0, x] + 105*Pi^2*G[0, 0, x] - 
         (36*I)*Pi^3*G[0, 0, x] - 186*G[0, 1, x] + (192*I)*Pi*G[0, 1, x] - 
         4*Pi^2*G[0, 1, x] - (20*I)*Pi^3*G[0, 1, x] - 186*G[1, 0, x] + 
         (192*I)*Pi*G[1, 0, x] - 44*Pi^2*G[1, 0, x] + 
         (16*I)*Pi^3*G[1, 0, x] + 32*Pi^2*G[1, 1, x] - ((212*I)/3)*Pi^3*
          G[1, 1, x] + 204*G[0, 0, 0, x] - (288*I)*Pi*G[0, 0, 0, x] - 
         146*Pi^2*G[0, 0, 0, x] + 300*G[0, 0, 1, x] - 
         (216*I)*Pi*G[0, 0, 1, x] - 100*Pi^2*G[0, 0, 1, x] + 
         300*G[0, 1, 0, x] - (216*I)*Pi*G[0, 1, 0, x] - 
         (220*Pi^2*G[0, 1, 0, x])/3 + 192*G[0, 1, 1, x] - 
         (76*Pi^2*G[0, 1, 1, x])/3 + 300*G[1, 0, 0, x] - 
         (120*I)*Pi*G[1, 0, 0, x] + (124*Pi^2*G[1, 0, 0, x])/3 + 
         192*G[1, 0, 1, x] + (32*Pi^2*G[1, 0, 1, x])/3 + 192*G[1, 1, 0, x] + 
         (140*Pi^2*G[1, 1, 0, x])/3 - 84*Pi^2*G[1, 1, 1, x] - 
         180*G[0, 0, 0, 0, x] + (240*I)*Pi*G[0, 0, 0, 0, x] - 
         288*G[0, 0, 0, 1, x] + (288*I)*Pi*G[0, 0, 0, 1, x] - 
         288*G[0, 0, 1, 0, x] + (288*I)*Pi*G[0, 0, 1, 0, x] - 
         216*G[0, 0, 1, 1, x] + (192*I)*Pi*G[0, 0, 1, 1, x] - 
         288*G[0, 1, 0, 0, x] + (224*I)*Pi*G[0, 1, 0, 0, x] - 
         216*G[0, 1, 0, 1, x] + (192*I)*Pi*G[0, 1, 0, 1, x] - 
         216*G[0, 1, 1, 0, x] + (192*I)*Pi*G[0, 1, 1, 0, x] - 
         240*G[1, 0, 0, 0, x] + (48*I)*Pi*G[1, 0, 0, 0, x] - 
         168*G[1, 0, 0, 1, x] + (64*I)*Pi*G[1, 0, 0, 1, x] - 
         168*G[1, 0, 1, 0, x] + (64*I)*Pi*G[1, 0, 1, 0, x] - 
         48*G[1, 0, 1, 1, x] + (40*I)*Pi*G[1, 0, 1, 1, x] - 
         168*G[1, 1, 0, 0, x] - (24*I)*Pi*G[1, 1, 0, 0, x] - 
         48*G[1, 1, 0, 1, x] + (40*I)*Pi*G[1, 1, 0, 1, x] - 
         48*G[1, 1, 1, 0, x] + (40*I)*Pi*G[1, 1, 1, 0, x] + 
         48*G[1, 1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, 1, x] + 
         120*G[0, 0, 0, 0, 0, x] + 240*G[0, 0, 0, 0, 1, x] + 
         240*G[0, 0, 0, 1, 0, x] + 288*G[0, 0, 0, 1, 1, x] + 
         240*G[0, 0, 1, 0, 0, x] + 288*G[0, 0, 1, 0, 1, x] + 
         288*G[0, 0, 1, 1, 0, x] + 192*G[0, 0, 1, 1, 1, x] + 
         208*G[0, 1, 0, 0, 0, x] + 256*G[0, 1, 0, 0, 1, x] + 
         256*G[0, 1, 0, 1, 0, x] + 224*G[0, 1, 0, 1, 1, x] + 
         256*G[0, 1, 1, 0, 0, x] + 224*G[0, 1, 1, 0, 1, x] + 
         224*G[0, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, x] + 
         112*G[1, 0, 0, 0, 0, x] + 144*G[1, 0, 0, 0, 1, x] + 
         144*G[1, 0, 0, 1, 0, x] + 176*G[1, 0, 0, 1, 1, x] + 
         144*G[1, 0, 1, 0, 0, x] + 176*G[1, 0, 1, 0, 1, x] + 
         176*G[1, 0, 1, 1, 0, x] + 88*G[1, 0, 1, 1, 1, x] + 
         96*G[1, 1, 0, 0, 0, x] + 136*G[1, 1, 0, 0, 1, x] + 
         136*G[1, 1, 0, 1, 0, x] + 128*G[1, 1, 0, 1, 1, x] + 
         136*G[1, 1, 1, 0, 0, x] + 128*G[1, 1, 1, 0, 1, x] + 
         128*G[1, 1, 1, 1, 0, x] - 200*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] - 
         (60*I)*Pi*Zeta[3] - (2*Pi^2*Zeta[3])/3 - 102*G[0, x]*Zeta[3] + 
         (96*I)*Pi*G[0, x]*Zeta[3] - 60*G[1, x]*Zeta[3] + 
         72*G[0, 0, x]*Zeta[3] + 96*G[0, 1, x]*Zeta[3] + 
         96*G[1, 0, x]*Zeta[3] + 60*Zeta[5])))/Nc^3 + 
   Nc^3*((203173*Pi^2)/1296 + (3365*Pi^4)/432 + (16577*Pi^6)/22680 + 
     (366841*G[0, x])/1296 - (1345*Pi^2*G[0, x])/216 + 
     (3491*Pi^4*G[0, x])/1080 - (366841*G[1, x])/1296 + 
     (43*Pi^2*G[1, x])/108 - (2021*Pi^4*G[1, x])/1080 + 
     (79129*G[0, 0, x])/648 + (2015*Pi^2*G[0, 0, x])/36 + 
     (839*Pi^4*G[0, 0, x])/180 - (155527*G[0, 1, x])/648 - 
     (2*Pi^2*G[0, 1, x])/3 - (799*Pi^4*G[0, 1, x])/180 - 
     (155527*G[1, 0, x])/648 - (235*Pi^2*G[1, 0, x])/12 - 
     (839*Pi^4*G[1, 0, x])/180 + (231925*G[1, 1, x])/648 + 
     (15*Pi^2*G[1, 1, x])/2 + (931*Pi^4*G[1, 1, x])/180 - 
     (2365*G[0, 0, 0, x])/36 + (212*Pi^2*G[0, 0, 0, x])/9 - 
     (4547*G[0, 0, 1, x])/108 + (511*Pi^2*G[0, 0, 1, x])/9 - 
     (4547*G[0, 1, 0, x])/108 + 33*Pi^2*G[0, 1, 0, x] + 
     (15253*G[0, 1, 1, x])/108 + (265*Pi^2*G[0, 1, 1, x])/9 + 
     (2851*G[1, 0, 0, x])/27 - (212*Pi^2*G[1, 0, 0, x])/9 - 
     (349*G[1, 0, 1, x])/54 - (133*Pi^2*G[1, 0, 1, x])/6 - 
     (349*G[1, 1, 0, x])/54 - (266*Pi^2*G[1, 1, 0, x])/9 - 84*G[1, 1, 1, x] - 
     (157*Pi^2*G[1, 1, 1, x])/6 + (2207*G[0, 0, 0, 0, x])/6 + 
     26*Pi^2*G[0, 0, 0, 0, x] - (1567*G[0, 0, 0, 1, x])/6 + 
     16*Pi^2*G[0, 0, 0, 1, x] - (1567*G[0, 0, 1, 0, x])/6 - 
     (34*Pi^2*G[0, 0, 1, 0, x])/3 + (1015*G[0, 0, 1, 1, x])/6 - 
     2*Pi^2*G[0, 0, 1, 1, x] - (1762*G[0, 1, 0, 0, x])/9 - 
     30*Pi^2*G[0, 1, 0, 0, x] + (934*G[0, 1, 0, 1, x])/9 - 
     (13*Pi^2*G[0, 1, 0, 1, x])/3 + (934*G[0, 1, 1, 0, x])/9 + 
     (32*Pi^2*G[0, 1, 1, 0, x])/3 + (62*G[0, 1, 1, 1, x])/9 + 
     11*Pi^2*G[0, 1, 1, 1, x] - (1387*G[1, 0, 0, 0, x])/6 - 
     26*Pi^2*G[1, 0, 0, 0, x] + (931*G[1, 0, 0, 1, x])/6 - 
     (46*Pi^2*G[1, 0, 0, 1, x])/3 + (931*G[1, 0, 1, 0, x])/6 + 
     12*Pi^2*G[1, 0, 1, 0, x] - (121*G[1, 0, 1, 1, x])/2 + 
     (26*Pi^2*G[1, 0, 1, 1, x])/3 + (1426*G[1, 1, 0, 0, x])/9 + 
     (92*Pi^2*G[1, 1, 0, 0, x])/3 - (574*G[1, 1, 0, 1, x])/9 + 
     7*Pi^2*G[1, 1, 0, 1, x] - (574*G[1, 1, 1, 0, x])/9 - 
     12*Pi^2*G[1, 1, 1, 0, x] - (746*G[1, 1, 1, 1, x])/9 - 
     9*Pi^2*G[1, 1, 1, 1, x] - (296*G[0, 0, 0, 0, 0, x])/3 + 
     (104*G[0, 0, 0, 0, 1, x])/3 + (104*G[0, 0, 0, 1, 0, x])/3 + 
     56*G[0, 0, 0, 1, 1, x] + (592*G[0, 0, 1, 0, 0, x])/3 - 
     (320*G[0, 0, 1, 0, 1, x])/3 - (320*G[0, 0, 1, 1, 0, x])/3 + 
     56*G[0, 0, 1, 1, 1, x] + (512*G[0, 1, 0, 0, 0, x])/3 - 
     48*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] - 
     (104*G[0, 1, 0, 1, 1, x])/3 + (92*G[0, 1, 1, 0, 0, x])/3 - 
     (340*G[0, 1, 1, 0, 1, x])/3 - (340*G[0, 1, 1, 1, 0, x])/3 + 
     (304*G[0, 1, 1, 1, 1, x])/3 + (134*G[1, 0, 0, 0, 0, x])/3 + 
     46*G[1, 0, 0, 0, 1, x] + 46*G[1, 0, 0, 1, 0, x] - 
     (278*G[1, 0, 0, 1, 1, x])/3 - (179*G[1, 0, 1, 0, 0, x])/3 + 
     13*G[1, 0, 1, 0, 1, x] + 13*G[1, 0, 1, 1, 0, x] - 
     65*G[1, 0, 1, 1, 1, x] - 110*G[1, 1, 0, 0, 0, x] + 
     (106*G[1, 1, 0, 0, 1, x])/3 + (106*G[1, 1, 0, 1, 0, x])/3 - 
     (178*G[1, 1, 0, 1, 1, x])/3 - (277*G[1, 1, 1, 0, 0, x])/3 + 
     (205*G[1, 1, 1, 0, 1, x])/3 + (205*G[1, 1, 1, 1, 0, x])/3 + 
     97*G[1, 1, 1, 1, 1, x] + 148*G[0, 0, 0, 0, 0, 0, x] - 
     148*G[0, 0, 0, 0, 0, 1, x] - 148*G[0, 0, 0, 0, 1, 0, x] + 
     132*G[0, 0, 0, 0, 1, 1, x] - 64*G[0, 0, 0, 1, 0, 0, x] + 
     48*G[0, 0, 0, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, 0, x] - 
     16*G[0, 0, 0, 1, 1, 1, x] - 116*G[0, 0, 1, 0, 0, 0, x] + 
     100*G[0, 0, 1, 0, 0, 1, x] + 100*G[0, 0, 1, 0, 1, 0, x] - 
     68*G[0, 0, 1, 0, 1, 1, x] + 72*G[0, 0, 1, 1, 0, 0, x] - 
     40*G[0, 0, 1, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 1, 0, x] + 
     16*G[0, 0, 1, 1, 1, 1, x] - 164*G[0, 1, 0, 0, 0, 0, x] + 
     148*G[0, 1, 0, 0, 0, 1, x] + 148*G[0, 1, 0, 0, 1, 0, x] - 
     108*G[0, 1, 0, 0, 1, 1, x] + 78*G[0, 1, 0, 1, 0, 0, x] - 
     38*G[0, 1, 0, 1, 0, 1, x] - 38*G[0, 1, 0, 1, 1, 0, x] - 
     2*G[0, 1, 0, 1, 1, 1, x] + 76*G[0, 1, 1, 0, 0, 0, x] - 
     28*G[0, 1, 1, 0, 0, 1, x] - 28*G[0, 1, 1, 0, 1, 0, x] - 
     20*G[0, 1, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 1, 0, 0, x] - 
     50*G[0, 1, 1, 1, 0, 1, x] - 50*G[0, 1, 1, 1, 1, 0, x] + 
     50*G[0, 1, 1, 1, 1, 1, x] - 148*G[1, 0, 0, 0, 0, 0, x] + 
     132*G[1, 0, 0, 0, 0, 1, x] + 132*G[1, 0, 0, 0, 1, 0, x] - 
     100*G[1, 0, 0, 0, 1, 1, x] + 48*G[1, 0, 0, 1, 0, 0, x] - 
     16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] - 
     8*G[1, 0, 0, 1, 1, 1, x] + 100*G[1, 0, 1, 0, 0, 0, x] - 
     60*G[1, 0, 1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, 1, 0, x] + 
     28*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] - 
     8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, 1, x] + 148*G[1, 1, 0, 0, 0, 0, x] - 
     116*G[1, 1, 0, 0, 0, 1, x] - 116*G[1, 1, 0, 0, 1, 0, x] + 
     84*G[1, 1, 0, 0, 1, 1, x] - 38*G[1, 1, 0, 1, 0, 0, x] + 
     6*G[1, 1, 0, 1, 0, 1, x] + 6*G[1, 1, 0, 1, 1, 0, x] - 
     22*G[1, 1, 0, 1, 1, 1, x] - 44*G[1, 1, 1, 0, 0, 0, x] - 
     4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] + 
     4*G[1, 1, 1, 0, 1, 1, x] - 50*G[1, 1, 1, 1, 0, 0, x] + 
     50*G[1, 1, 1, 1, 0, 1, x] + 50*G[1, 1, 1, 1, 1, 0, x] + 
     70*G[1, 1, 1, 1, 1, 1, x] + (-14/9 - G[1, x])*Log[mu2/s]^5*
      RATIO[x^(-1)] + (Log[mu2/s]^6*RATIO[x^(-1)])/6 + 
     Log[mu2/s]^4*(Pi^2/2 + G[0, x]/2 - G[1, x]/2 + G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + G[1, 1, x] + (-11/3 - Pi^2/4 + G[0, x]/3 + 
         (67*G[1, x])/9 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] + 
         4*G[1, 1, x])*RATIO[x^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + 
         G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x]) - 
     (1415*Zeta[3])/18 - (364*Pi^2*Zeta[3])/9 + (761*G[0, x]*Zeta[3])/9 - 
     (68*Pi^2*G[0, x]*Zeta[3])/3 - (947*G[1, x]*Zeta[3])/9 + 
     (26*Pi^2*G[1, x]*Zeta[3])/3 - (856*G[0, 0, x]*Zeta[3])/9 - 
     (578*G[0, 1, x]*Zeta[3])/9 + (1900*G[1, 0, x]*Zeta[3])/9 - 
     (430*G[1, 1, x]*Zeta[3])/9 - 56*G[0, 0, 0, x]*Zeta[3] - 
     28*G[0, 0, 1, x]*Zeta[3] + 88*G[0, 1, 0, x]*Zeta[3] + 
     4*G[0, 1, 1, x]*Zeta[3] + 28*G[1, 0, 0, x]*Zeta[3] + 
     72*G[1, 0, 1, x]*Zeta[3] - 44*G[1, 1, 0, x]*Zeta[3] - 
     64*G[1, 1, 1, x]*Zeta[3] + 92*Zeta[3]^2 + RATIO[(1 - x)^(-1)]*
      ((34*Pi^4)/5 + 48*Pi^2*G[0, 0, x] + 24*Pi^2*G[0, 1, x] + 
       144*G[0, 0, 0, 0, x] - 144*G[0, 0, 0, 1, x] - 144*G[0, 0, 1, 0, x] + 
       144*G[0, 0, 1, 1, x] - 144*G[0, x]*Zeta[3]) + 
     Log[mu2/s]^3*((-50*Pi^2)/9 - (50*G[0, x])/9 + (50*G[1, x])/9 - 
       2*Pi^2*G[1, x] - (100*G[0, 0, x])/9 + (82*G[0, 1, x])/9 + 
       (82*G[1, 0, x])/9 - (64*G[1, 1, x])/9 - 4*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
       8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
       ((25*Pi^2)/9 + Pi^2*G[1, x] + (50*G[0, 0, x])/9 - (50*G[0, 1, x])/9 - 
         (50*G[1, 0, x])/9 + (50*G[1, 1, x])/9 + 2*G[0, 0, 1, x] + 
         2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[x^(-1)]*(2581/108 + (83*Pi^2)/18 - (100*G[0, x])/27 + 
         (496*G[1, x])/27 + Pi^2*G[1, x] + (100*G[0, 0, x])/9 - 
         (112*G[0, 1, x])/9 - (112*G[1, 0, x])/9 - (52*G[1, 1, x])/3 + 
         4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
         4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - 
         8*G[1, 1, 1, x] + 14*Zeta[3])) + Log[mu2/s]^2*
      ((4*Pi^2)/9 + (11*Pi^4)/30 - (13*G[0, x])/3 + (55*Pi^2*G[0, x])/18 + 
       (13*G[1, x])/3 + (263*Pi^2*G[1, x])/18 + (22*G[0, 0, x])/3 + 
       (Pi^2*G[0, 0, x])/3 + (28*G[0, 1, x])/3 + (5*Pi^2*G[0, 1, x])/3 + 
       (28*G[1, 0, x])/3 - (Pi^2*G[1, 0, x])/3 - 26*G[1, 1, x] + 
       (13*Pi^2*G[1, 1, x])/3 + (40*G[0, 0, 0, x])/3 + 20*G[0, 0, 1, x] + 
       20*G[0, 1, 0, x] - (142*G[0, 1, 1, x])/3 + 22*G[1, 0, 0, x] - 
       (148*G[1, 0, 1, x])/3 - (148*G[1, 1, 0, x])/3 + 
       (212*G[1, 1, 1, x])/3 - 8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
       24*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] + 4*Zeta[3] + 
       8*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        (93233/1296 - (95*Pi^2)/18 + (53*Pi^4)/360 - (89*G[0, x])/12 - 
         4*Pi^2*G[0, x] - (1157*G[1, x])/18 - (27*Pi^2*G[1, x])/2 + 
         (8*G[0, 0, x])/9 + Pi^2*G[0, 0, x] + (92*G[0, 1, x])/9 - 
         Pi^2*G[0, 1, x] + (92*G[1, 0, x])/9 - (Pi^2*G[1, 0, x])/3 - 
         (196*G[1, 1, x])/3 - (8*Pi^2*G[1, 1, x])/3 - (56*G[0, 0, 0, x])/3 - 
         (44*G[0, 0, 1, x])/3 - (44*G[0, 1, 0, x])/3 + 52*G[0, 1, 1, x] - 
         22*G[1, 0, 0, x] + (178*G[1, 0, 1, x])/3 + (178*G[1, 1, 0, x])/3 - 
         (22*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, x] - 12*G[0, 1, 0, 0, x] + 24*G[0, 1, 1, 1, x] - 
         8*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
         28*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (398*Zeta[3])/9 - 
         12*G[0, x]*Zeta[3] - 30*G[1, x]*Zeta[3]) + 
       RATIO[x]*((13*Pi^2)/6 - (11*Pi^4)/60 - (29*Pi^2*G[0, x])/18 - 
         (121*Pi^2*G[1, x])/18 + (13*G[0, 0, x])/3 - (Pi^2*G[0, 0, x])/6 - 
         (13*G[0, 1, x])/3 - (5*Pi^2*G[0, 1, x])/6 - (13*G[1, 0, x])/3 + 
         (Pi^2*G[1, 0, x])/6 + (13*G[1, 1, x])/3 - (13*Pi^2*G[1, 1, x])/6 - 
         (29*G[0, 0, 0, x])/3 - 7*G[0, 0, 1, x] - 7*G[0, 1, 0, x] + 
         (71*G[0, 1, 1, x])/3 - 7*G[1, 0, 0, x] + (71*G[1, 0, 1, x])/3 + 
         (71*G[1, 1, 0, x])/3 - (121*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 0, x] + 12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 30*G[1, 1, 1, 1, x] - 
         4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3])) + (314*Zeta[5])/3 + 
     84*G[0, x]*Zeta[5] - 84*G[1, x]*Zeta[5] + 
     RATIO[x^(-1)]*(-59208167/104976 - (6092123*Pi^2)/69984 - 
       (65179*Pi^4)/9720 - (75001*Pi^6)/408240 + (173599*G[0, x])/486 + 
       (601*Pi^2*G[0, x])/8 + (361*Pi^4*G[0, x])/540 - 
       (328541*G[1, x])/1458 + (14663*Pi^2*G[1, x])/243 - 
       (341*Pi^4*G[1, x])/135 - (242041*G[0, 0, x])/648 - 
       (503*Pi^2*G[0, 0, x])/9 - (53*Pi^4*G[0, 0, x])/180 + 
       (55879*G[0, 1, x])/216 - (20*Pi^2*G[0, 1, x])/3 + 
       (53*Pi^4*G[0, 1, x])/180 + (55879*G[1, 0, x])/216 - 
       (23*Pi^2*G[1, 0, x])/18 + (167*Pi^4*G[1, 0, x])/180 - 
       (97*Pi^2*G[1, 1, x])/18 - (19*Pi^4*G[1, 1, x])/30 + 
       (2531*G[0, 0, 0, x])/6 + (94*Pi^2*G[0, 0, 0, x])/3 - 
       (6703*G[0, 0, 1, x])/27 - (37*Pi^2*G[0, 0, 1, x])/3 - 
       (6703*G[0, 1, 0, x])/27 - (41*Pi^2*G[0, 1, 0, x])/9 + 
       (1616*G[0, 1, 1, x])/27 - (202*Pi^2*G[0, 1, 1, x])/9 - 
       (2857*G[1, 0, 0, x])/27 - (202*Pi^2*G[1, 0, 0, x])/9 - 
       (2230*G[1, 0, 1, x])/27 - (191*Pi^2*G[1, 0, 1, x])/9 - 
       (2230*G[1, 1, 0, x])/27 - (5*Pi^2*G[1, 1, 0, x])/3 + 
       (1282*G[1, 1, 1, x])/9 + (11*Pi^2*G[1, 1, 1, x])/3 - 
       (3880*G[0, 0, 0, 0, x])/9 - 6*Pi^2*G[0, 0, 0, 0, x] + 
       (2536*G[0, 0, 0, 1, x])/9 + 6*Pi^2*G[0, 0, 0, 1, x] + 
       (2536*G[0, 0, 1, 0, x])/9 + (14*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (392*G[0, 0, 1, 1, x])/3 - (8*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (2008*G[0, 1, 0, 0, x])/9 + (10*Pi^2*G[0, 1, 0, 0, x])/3 - 
       72*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 - 
       72*G[0, 1, 1, 0, x] - (176*G[0, 1, 1, 1, x])/3 - 
       4*Pi^2*G[0, 1, 1, 1, x] + (1243*G[1, 0, 0, 0, x])/9 + 
       10*Pi^2*G[1, 0, 0, 0, x] - (137*G[1, 0, 0, 1, x])/3 - 
       2*Pi^2*G[1, 0, 0, 1, x] - (137*G[1, 0, 1, 0, x])/3 - 
       4*Pi^2*G[1, 0, 1, 0, x] - (79*G[1, 0, 1, 1, x])/3 - 
       (14*Pi^2*G[1, 0, 1, 1, x])/3 - (137*G[1, 1, 0, 0, x])/3 - 
       (16*Pi^2*G[1, 1, 0, 0, x])/3 - (79*G[1, 1, 0, 1, x])/3 - 
       2*Pi^2*G[1, 1, 0, 1, x] - (79*G[1, 1, 1, 0, x])/3 + 
       (4*Pi^2*G[1, 1, 1, 0, x])/3 - (97*G[1, 1, 1, 1, x])/3 + 
       (2*Pi^2*G[1, 1, 1, 1, x])/3 + (1000*G[0, 0, 0, 0, 0, x])/3 - 
       (712*G[0, 0, 0, 0, 1, x])/3 - (712*G[0, 0, 0, 1, 0, x])/3 + 
       104*G[0, 0, 0, 1, 1, x] - (668*G[0, 0, 1, 0, 0, x])/3 + 
       (268*G[0, 0, 1, 0, 1, x])/3 + (268*G[0, 0, 1, 1, 0, x])/3 + 
       (44*G[0, 0, 1, 1, 1, x])/3 - (440*G[0, 1, 0, 0, 0, x])/3 + 
       (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 + 
       (272*G[0, 1, 0, 1, 1, x])/3 - (4*G[0, 1, 1, 0, 0, x])/3 + 
       (316*G[0, 1, 1, 0, 1, x])/3 + (316*G[0, 1, 1, 1, 0, x])/3 - 
       (316*G[0, 1, 1, 1, 1, x])/3 - 168*G[1, 0, 0, 0, 0, x] + 
       (200*G[1, 0, 0, 0, 1, x])/3 + (200*G[1, 0, 0, 1, 0, x])/3 - 
       (28*G[1, 0, 0, 1, 1, x])/3 + 8*G[1, 0, 1, 0, 0, x] + 
       (148*G[1, 0, 1, 0, 1, x])/3 + (148*G[1, 0, 1, 1, 0, x])/3 + 
       12*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] + 
       (104*G[1, 1, 0, 0, 1, x])/3 + (104*G[1, 1, 0, 1, 0, x])/3 + 
       (124*G[1, 1, 0, 1, 1, x])/3 + (236*G[1, 1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 - 
       88*G[1, 1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, 0, x] + 
       120*G[0, 0, 0, 0, 0, 1, x] + 120*G[0, 0, 0, 0, 1, 0, x] - 
       96*G[0, 0, 0, 0, 1, 1, x] + 120*G[0, 0, 0, 1, 0, 0, x] - 
       96*G[0, 0, 0, 1, 0, 1, x] - 96*G[0, 0, 0, 1, 1, 0, x] + 
       48*G[0, 0, 0, 1, 1, 1, x] + 112*G[0, 0, 1, 0, 0, 0, x] - 
       88*G[0, 0, 1, 0, 0, 1, x] - 88*G[0, 0, 1, 0, 1, 0, x] + 
       40*G[0, 0, 1, 0, 1, 1, x] - 88*G[0, 0, 1, 1, 0, 0, x] + 
       40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] + 
       8*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 0, x] - 
       64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
       16*G[0, 1, 0, 0, 1, 1, x] - 64*G[0, 1, 0, 1, 0, 0, x] + 
       16*G[0, 1, 0, 1, 0, 1, x] + 16*G[0, 1, 0, 1, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, 1, x] - 56*G[0, 1, 1, 0, 0, 0, x] + 
       8*G[0, 1, 1, 0, 0, 1, x] + 8*G[0, 1, 1, 0, 1, 0, x] + 
       40*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 0, 0, x] + 
       40*G[0, 1, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, 1, x] + 108*G[1, 0, 0, 0, 0, 0, x] - 
       84*G[1, 0, 0, 0, 0, 1, x] - 84*G[1, 0, 0, 0, 1, 0, x] + 
       44*G[1, 0, 0, 0, 1, 1, x] - 72*G[1, 0, 0, 1, 0, 0, x] + 
       32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
       60*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
       20*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
       8*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
       24*G[1, 0, 1, 1, 1, 0, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
       20*G[1, 1, 0, 0, 0, 1, x] + 20*G[1, 1, 0, 0, 1, 0, x] + 
       4*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] + 
       16*G[1, 1, 0, 1, 0, 1, x] + 16*G[1, 1, 0, 1, 1, 0, x] + 
       16*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 0, 0, x] + 
       20*G[1, 1, 1, 0, 0, 1, x] + 20*G[1, 1, 1, 0, 1, 0, x] + 
       12*G[1, 1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 1, 0, 0, x] - 
       40*G[1, 1, 1, 1, 1, 1, x] - (228271*Zeta[3])/486 - 
       (436*Pi^2*Zeta[3])/9 + (2093*G[0, x]*Zeta[3])/27 + 
       (34*Pi^2*G[0, x]*Zeta[3])/3 + (6742*G[1, x]*Zeta[3])/27 + 
       (13*Pi^2*G[1, x]*Zeta[3])/9 - (1100*G[0, 0, x]*Zeta[3])/9 + 
       (152*G[0, 1, x]*Zeta[3])/9 - (640*G[1, 0, x]*Zeta[3])/9 + 
       88*G[1, 1, x]*Zeta[3] + 72*G[0, 0, 0, x]*Zeta[3] - 
       44*G[0, 0, 1, x]*Zeta[3] - 44*G[0, 1, 0, x]*Zeta[3] - 
       8*G[0, 1, 1, x]*Zeta[3] - 20*G[1, 0, 0, x]*Zeta[3] - 
       32*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] + 
       24*G[1, 1, 1, x]*Zeta[3] + (296*Zeta[3]^2)/9 - (434*Zeta[5])/3 - 
       120*G[0, x]*Zeta[5] - 24*G[1, x]*Zeta[5]) + 
     RATIO[x]*((-435961*Pi^2)/2592 - (14189*Pi^4)/4320 - (34019*Pi^6)/45360 + 
       (7457*Pi^2*G[0, x])/216 + (1043*Pi^4*G[0, x])/1080 - 
       (121*Pi^2*G[1, x])/54 - (1637*Pi^4*G[1, x])/1080 - 
       (435961*G[0, 0, x])/1296 - (2323*Pi^2*G[0, 0, x])/72 - 
       (2117*Pi^4*G[0, 0, x])/360 + (435961*G[0, 1, x])/1296 + 
       (283*Pi^2*G[0, 1, x])/36 + (2023*Pi^4*G[0, 1, x])/360 + 
       (435961*G[1, 0, x])/1296 + (155*Pi^2*G[1, 0, x])/8 + 
       (2117*Pi^4*G[1, 0, x])/360 - (435961*G[1, 1, x])/1296 + 
       (337*Pi^2*G[1, 1, x])/36 - (431*Pi^4*G[1, 1, x])/72 + 
       (9377*G[0, 0, 0, x])/36 + (53*Pi^2*G[0, 0, 0, x])/9 - 
       (7699*G[0, 0, 1, x])/54 - (140*Pi^2*G[0, 0, 1, x])/9 - 
       (7699*G[0, 1, 0, x])/54 - (115*Pi^2*G[0, 1, 0, x])/6 + 
       (2665*G[0, 1, 1, x])/108 - (301*Pi^2*G[0, 1, 1, x])/18 - 
       (10579*G[1, 0, 0, x])/54 - (97*Pi^2*G[1, 0, 0, x])/18 + 
       (8425*G[1, 0, 1, x])/108 + (23*Pi^2*G[1, 0, 1, x])/6 + 
       (8425*G[1, 1, 0, x])/108 + (139*Pi^2*G[1, 1, 0, x])/9 + 
       (359*G[1, 1, 1, x])/9 + 15*Pi^2*G[1, 1, 1, x] - 
       (3479*G[0, 0, 0, 0, x])/12 - 40*Pi^2*G[0, 0, 0, 0, x] + 
       (2551*G[0, 0, 0, 1, x])/12 - 26*Pi^2*G[0, 0, 0, 1, x] + 
       (2551*G[0, 0, 1, 0, x])/12 + (26*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (1519*G[0, 0, 1, 1, x])/12 + 7*Pi^2*G[0, 0, 1, 1, x] + 
       (1706*G[0, 1, 0, 0, x])/9 + 39*Pi^2*G[0, 1, 0, 0, x] - 
       (932*G[0, 1, 0, 1, x])/9 + (85*Pi^2*G[0, 1, 0, 1, x])/6 - 
       (932*G[0, 1, 1, 0, x])/9 - (16*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (80*G[0, 1, 1, 1, x])/9 - (11*Pi^2*G[0, 1, 1, 1, x])/2 + 
       (2551*G[1, 0, 0, 0, x])/12 + 40*Pi^2*G[1, 0, 0, 0, x] - 
       (1519*G[1, 0, 0, 1, x])/12 + (77*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (1519*G[1, 0, 1, 0, x])/12 - 9*Pi^2*G[1, 0, 1, 0, x] + 
       (383*G[1, 0, 1, 1, x])/12 - (31*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (932*G[1, 1, 0, 0, x])/9 - (118*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (80*G[1, 1, 0, 1, x])/9 - (31*Pi^2*G[1, 1, 0, 1, x])/2 + 
       (80*G[1, 1, 1, 0, x])/9 + 6*Pi^2*G[1, 1, 1, 0, x] + 
       (850*G[1, 1, 1, 1, x])/9 + (9*Pi^2*G[1, 1, 1, 1, x])/2 + 
       (385*G[0, 0, 0, 0, 0, x])/3 - (289*G[0, 0, 0, 0, 1, x])/3 - 
       (289*G[0, 0, 0, 1, 0, x])/3 + 45*G[0, 0, 0, 1, 1, x] - 
       (350*G[0, 0, 1, 0, 0, x])/3 + (196*G[0, 0, 1, 0, 1, x])/3 + 
       (196*G[0, 0, 1, 1, 0, x])/3 - 28*G[0, 0, 1, 1, 1, x] - 
       (379*G[0, 1, 0, 0, 0, x])/3 + 59*G[0, 1, 0, 0, 1, x] + 
       59*G[0, 1, 0, 1, 0, x] - (17*G[0, 1, 0, 1, 1, x])/3 + 
       (32*G[0, 1, 1, 0, 0, x])/3 + (128*G[0, 1, 1, 0, 1, x])/3 + 
       (128*G[0, 1, 1, 1, 0, x])/3 - (146*G[0, 1, 1, 1, 1, x])/3 - 
       (289*G[1, 0, 0, 0, 0, x])/3 + 45*G[1, 0, 0, 0, 1, x] + 
       45*G[1, 0, 0, 1, 0, x] - (23*G[1, 0, 0, 1, 1, x])/3 + 
       (148*G[1, 0, 1, 0, 0, x])/3 - 12*G[1, 0, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 0, x] + 22*G[1, 0, 1, 1, 1, x] + 
       75*G[1, 1, 0, 0, 0, x] - (65*G[1, 1, 0, 0, 1, x])/3 - 
       (65*G[1, 1, 0, 1, 0, x])/3 + (47*G[1, 1, 0, 1, 1, x])/3 + 
       (128*G[1, 1, 1, 0, 0, x])/3 - (146*G[1, 1, 1, 0, 1, x])/3 - 
       (146*G[1, 1, 1, 1, 0, x])/3 - 26*G[1, 1, 1, 1, 1, x] - 
       164*G[0, 0, 0, 0, 0, 0, x] + 164*G[0, 0, 0, 0, 0, 1, x] + 
       164*G[0, 0, 0, 0, 1, 0, x] - 156*G[0, 0, 0, 0, 1, 1, x] + 
       32*G[0, 0, 0, 1, 0, 0, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
       24*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] + 
       76*G[0, 0, 1, 0, 0, 0, x] - 68*G[0, 0, 1, 0, 0, 1, x] - 
       68*G[0, 0, 1, 0, 1, 0, x] + 52*G[0, 0, 1, 0, 1, 1, x] - 
       36*G[0, 0, 1, 1, 0, 0, x] + 20*G[0, 0, 1, 1, 0, 1, x] + 
       20*G[0, 0, 1, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, 1, x] + 
       154*G[0, 1, 0, 0, 0, 0, x] - 146*G[0, 1, 0, 0, 0, 1, x] - 
       146*G[0, 1, 0, 0, 1, 0, x] + 126*G[0, 1, 0, 0, 1, 1, x] - 
       39*G[0, 1, 0, 1, 0, 0, x] + 19*G[0, 1, 0, 1, 0, 1, x] + 
       19*G[0, 1, 0, 1, 1, 0, x] + G[0, 1, 0, 1, 1, 1, x] - 
       38*G[0, 1, 1, 0, 0, 0, x] + 14*G[0, 1, 1, 0, 0, 1, x] + 
       14*G[0, 1, 1, 0, 1, 0, x] + 10*G[0, 1, 1, 0, 1, 1, x] - 
       G[0, 1, 1, 1, 0, 0, x] + 25*G[0, 1, 1, 1, 0, 1, x] + 
       25*G[0, 1, 1, 1, 1, 0, x] - 25*G[0, 1, 1, 1, 1, 1, x] + 
       164*G[1, 0, 0, 0, 0, 0, x] - 156*G[1, 0, 0, 0, 0, 1, x] - 
       156*G[1, 0, 0, 0, 1, 0, x] + 140*G[1, 0, 0, 0, 1, 1, x] - 
       24*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 0, 1, x] + 
       8*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
       68*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
       48*G[1, 0, 1, 0, 1, 0, x] - 32*G[1, 0, 1, 0, 1, 1, x] + 
       12*G[1, 0, 1, 1, 0, 0, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, 1, x] - 
       146*G[1, 1, 0, 0, 0, 0, x] + 130*G[1, 1, 0, 0, 0, 1, x] + 
       130*G[1, 1, 0, 0, 1, 0, x] - 114*G[1, 1, 0, 0, 1, 1, x] + 
       19*G[1, 1, 0, 1, 0, 0, x] - 3*G[1, 1, 0, 1, 0, 1, x] - 
       3*G[1, 1, 0, 1, 1, 0, x] + 11*G[1, 1, 0, 1, 1, 1, x] + 
       22*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
       25*G[1, 1, 1, 1, 0, 0, x] - 25*G[1, 1, 1, 1, 0, 1, x] - 
       25*G[1, 1, 1, 1, 1, 0, x] - 35*G[1, 1, 1, 1, 1, 1, x] + 
       (160*Zeta[3])/3 + (47*Pi^2*Zeta[3])/9 - (829*G[0, x]*Zeta[3])/18 + 
       (88*Pi^2*G[0, x]*Zeta[3])/3 + (829*G[1, x]*Zeta[3])/18 - 
       (67*Pi^2*G[1, x]*Zeta[3])/3 + (50*G[0, 0, x]*Zeta[3])/9 + 
       (136*G[0, 1, x]*Zeta[3])/9 - (338*G[1, 0, x]*Zeta[3])/9 + 
       (152*G[1, 1, x]*Zeta[3])/9 + 64*G[0, 0, 0, x]*Zeta[3] + 
       50*G[0, 0, 1, x]*Zeta[3] - 116*G[0, 1, 0, x]*Zeta[3] - 
       2*G[0, 1, 1, x]*Zeta[3] - 50*G[1, 0, 0, x]*Zeta[3] - 
       72*G[1, 0, 1, x]*Zeta[3] + 94*G[1, 1, 0, x]*Zeta[3] + 
       32*G[1, 1, 1, x]*Zeta[3] - 118*Zeta[3]^2 - (73*Zeta[5])/3 - 
       42*G[0, x]*Zeta[5] + 42*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*((8605*Pi^2)/108 - (11*Pi^4)/10 + (12733*G[0, x])/108 - 
       (407*Pi^2*G[0, x])/18 - (12733*G[1, x])/108 + (247*Pi^2*G[1, x])/18 - 
       (11*Pi^4*G[1, x])/15 + (5821*G[0, 0, x])/54 + Pi^2*G[0, 0, x] - 
       (5353*G[0, 1, x])/54 - (208*Pi^2*G[0, 1, x])/9 - 
       (5353*G[1, 0, x])/54 - (64*Pi^2*G[1, 0, x])/9 + (4885*G[1, 1, x])/54 - 
       (73*Pi^2*G[1, 1, x])/9 - (320*G[0, 0, 0, x])/3 + 92*G[0, 0, 1, x] - 
       (2*Pi^2*G[0, 0, 1, x])/3 + 92*G[0, 1, 0, x] - (2*Pi^2*G[0, 1, 0, x])/
        3 - (332*G[0, 1, 1, x])/3 - (20*Pi^2*G[0, 1, 1, x])/3 + 
       76*G[1, 0, 0, x] - (2*Pi^2*G[1, 0, 0, x])/3 - (284*G[1, 0, 1, x])/3 - 
       (8*Pi^2*G[1, 0, 1, x])/3 - (284*G[1, 1, 0, x])/3 + 
       (4*Pi^2*G[1, 1, 0, x])/3 + (440*G[1, 1, 1, x])/3 - 
       2*Pi^2*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] - (272*G[0, 0, 0, 1, x])/
        3 - (272*G[0, 0, 1, 0, x])/3 + (152*G[0, 0, 1, 1, x])/3 - 
       (368*G[0, 1, 0, 0, x])/3 + (248*G[0, 1, 0, 1, x])/3 + 
       (248*G[0, 1, 1, 0, x])/3 + 12*G[0, 1, 1, 1, x] - 
       (272*G[1, 0, 0, 0, x])/3 + (140*G[1, 0, 0, 1, x])/3 + 
       (140*G[1, 0, 1, 0, x])/3 + 52*G[1, 0, 1, 1, x] + 
       (224*G[1, 1, 0, 0, x])/3 + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
       (496*G[1, 1, 1, 1, x])/3 + 16*G[0, 0, 0, 0, 1, x] + 
       16*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 1, 1, x] + 
       16*G[0, 0, 1, 0, 0, x] - 32*G[0, 0, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] + 
       16*G[0, 1, 0, 0, 0, x] - 40*G[0, 1, 0, 0, 1, x] - 
       40*G[0, 1, 0, 1, 0, x] + 40*G[0, 1, 0, 1, 1, x] - 
       48*G[0, 1, 1, 0, 0, x] + 48*G[0, 1, 1, 0, 1, x] + 
       48*G[0, 1, 1, 1, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
       32*G[1, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 1, 0, x] + 
       24*G[1, 0, 0, 1, 1, x] - 40*G[1, 0, 1, 0, 0, x] + 
       32*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] + 
       24*G[1, 0, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, x] + 
       32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] + 
       16*G[1, 1, 0, 1, 1, x] + 48*G[1, 1, 1, 0, 0, x] - 
       120*G[1, 1, 1, 1, 1, x] - 32*Zeta[3] + 14*Pi^2*Zeta[3] - 
       50*G[0, x]*Zeta[3] + 42*G[1, x]*Zeta[3] + 28*G[0, 0, x]*Zeta[3] - 
       44*G[0, 1, x]*Zeta[3] - 44*G[1, 0, x]*Zeta[3] + 
       60*G[1, 1, x]*Zeta[3] + RATIO[x]*((-12733*Pi^2)/216 + (11*Pi^4)/20 + 
         (116*Pi^2*G[0, x])/9 - (155*Pi^2*G[1, x])/9 + (11*Pi^4*G[1, x])/30 - 
         (12733*G[0, 0, x])/108 - (Pi^2*G[0, 0, x])/2 + (12733*G[0, 1, x])/
          108 + (211*Pi^2*G[0, 1, x])/18 + (12733*G[1, 0, x])/108 + 
         (67*Pi^2*G[1, 0, x])/18 - (12733*G[1, 1, x])/108 + 
         (31*Pi^2*G[1, 1, x])/18 + (232*G[0, 0, 0, x])/3 - 86*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/3 - 86*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/3 + 
         (284*G[0, 1, 1, x])/3 + (10*Pi^2*G[0, 1, 1, x])/3 - 
         86*G[1, 0, 0, x] + (Pi^2*G[1, 0, 0, x])/3 + (284*G[1, 0, 1, x])/3 + 
         (4*Pi^2*G[1, 0, 1, x])/3 + (284*G[1, 1, 0, x])/3 - 
         (2*Pi^2*G[1, 1, 0, x])/3 - (310*G[1, 1, 1, x])/3 + 
         Pi^2*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + (154*G[0, 0, 0, 1, x])/
          3 + (154*G[0, 0, 1, 0, x])/3 - (112*G[0, 0, 1, 1, x])/3 + 
         (202*G[0, 1, 0, 0, x])/3 - (160*G[0, 1, 0, 1, x])/3 - 
         (160*G[0, 1, 1, 0, x])/3 + 6*G[0, 1, 1, 1, x] + 
         (154*G[1, 0, 0, 0, x])/3 - (112*G[1, 0, 0, 1, x])/3 - 
         (112*G[1, 0, 1, 0, x])/3 - 10*G[1, 0, 1, 1, x] - 
         (160*G[1, 1, 0, 0, x])/3 + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] + 
         (224*G[1, 1, 1, 1, x])/3 - 8*G[0, 0, 0, 0, 1, x] - 
         8*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
         8*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] - 20*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 0, x] - 8*G[1, 0, 0, 0, 0, x] + 
         16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, x] + 
         60*G[1, 1, 1, 1, 1, x] - 7*Pi^2*Zeta[3] + 32*G[0, x]*Zeta[3] - 
         32*G[1, x]*Zeta[3] - 14*G[0, 0, x]*Zeta[3] + 22*G[0, 1, x]*Zeta[3] + 
         22*G[1, 0, x]*Zeta[3] - 30*G[1, 1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-96128/729 - (124891*Pi^2)/1944 - (103*Pi^4)/108 + 
         (18601*G[0, x])/162 + (299*Pi^2*G[0, x])/9 - (55879*G[1, x])/216 + 
         (20*Pi^2*G[1, x])/3 - (53*Pi^4*G[1, x])/180 - (9373*G[0, 0, x])/54 - 
         (35*Pi^2*G[0, 0, x])/3 + (5087*G[0, 1, x])/27 + 
         (59*Pi^2*G[0, 1, x])/3 + (5087*G[1, 0, x])/27 + 
         (43*Pi^2*G[1, 0, x])/3 - (1616*G[1, 1, x])/27 + 20*Pi^2*G[1, 1, x] + 
         (448*G[0, 0, 0, x])/3 - (1360*G[0, 0, 1, x])/9 - 
         2*Pi^2*G[0, 0, 1, x] - (1360*G[0, 1, 0, x])/9 - 
         2*Pi^2*G[0, 1, 0, x] + (392*G[0, 1, 1, x])/3 + 
         4*Pi^2*G[0, 1, 1, x] - (832*G[1, 0, 0, x])/9 - 
         2*Pi^2*G[1, 0, 0, x] + 72*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
         72*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 + (176*G[1, 1, 1, x])/
          3 + 4*Pi^2*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
         (400*G[0, 0, 0, 1, x])/3 + (400*G[0, 0, 1, 0, x])/3 - 
         104*G[0, 0, 1, 1, x] + (400*G[0, 1, 0, 0, x])/3 - 
         104*G[0, 1, 0, 1, x] - 104*G[0, 1, 1, 0, x] + (304*G[1, 0, 0, 0, x])/
          3 - (172*G[1, 0, 0, 1, x])/3 - (172*G[1, 0, 1, 0, x])/3 - 
         (184*G[1, 0, 1, 1, x])/3 - (128*G[1, 1, 0, 0, x])/3 - 
         76*G[1, 1, 0, 1, x] - 76*G[1, 1, 1, 0, x] + (272*G[1, 1, 1, 1, x])/
          3 - 24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] + 
         48*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
         48*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] + 
         48*G[0, 1, 0, 0, 1, x] + 48*G[0, 1, 0, 1, 0, x] - 
         48*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] - 
         24*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
         40*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
         40*G[1, 0, 1, 0, 0, x] - 32*G[1, 0, 1, 0, 1, x] - 
         32*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
         24*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] - 32*G[1, 1, 1, 0, 1, x] - 
         32*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] - (2945*Zeta[3])/9 - 
         (103*Pi^2*Zeta[3])/9 + (316*G[0, x]*Zeta[3])/3 - 
         (152*G[1, x]*Zeta[3])/9 - 28*G[0, 0, x]*Zeta[3] + 
         52*G[0, 1, x]*Zeta[3] + 52*G[1, 0, x]*Zeta[3] + 
         8*G[1, 1, x]*Zeta[3] + 136*Zeta[5]))) + 
   Nf*((15253*Pi^2)/108 - ((1030*I)/27)*Pi^3 + (1237*Pi^4)/90 - 
     ((10*I)/27)*Pi^5 + (323*Pi^6)/945 + (22157*G[0, x])/108 + 
     ((668*I)/27)*Pi*G[0, x] + (761*Pi^2*G[0, x])/18 - 
     ((134*I)/9)*Pi^3*G[0, x] + (74*Pi^4*G[0, x])/15 - (22157*G[1, x])/108 - 
     ((668*I)/27)*Pi*G[1, x] + (1399*Pi^2*G[1, x])/54 - 
     ((100*I)/9)*Pi^3*G[1, x] - (1081*Pi^4*G[1, x])/135 + 
     (6865*G[0, 0, x])/54 - ((5540*I)/27)*Pi*G[0, 0, x] + 
     (491*Pi^2*G[0, 0, x])/9 + ((124*I)/9)*Pi^3*G[0, 0, x] + 
     (142*Pi^4*G[0, 0, x])/45 - (3485*G[0, 1, x])/18 + 
     ((572*I)/27)*Pi*G[0, 1, x] + (191*Pi^2*G[0, 1, x])/9 - 
     ((148*I)/9)*Pi^3*G[0, 1, x] - (136*Pi^4*G[0, 1, x])/45 - 
     (3485*G[1, 0, x])/18 + ((5468*I)/27)*Pi*G[1, 0, x] - 
     45*Pi^2*G[1, 0, x] + ((52*I)/9)*Pi^3*G[1, 0, x] - 
     (142*Pi^4*G[1, 0, x])/45 + (14045*G[1, 1, x])/54 - 
     ((500*I)/27)*Pi*G[1, 1, x] - (199*Pi^2*G[1, 1, x])/9 + 
     ((92*I)/9)*Pi^3*G[1, 1, x] + (136*Pi^4*G[1, 1, x])/45 - 
     194*G[0, 0, 0, x] - (28*I)*Pi*G[0, 0, 0, x] + (428*Pi^2*G[0, 0, 0, x])/
      9 - (3356*G[0, 0, 1, x])/27 + (52*I)*Pi*G[0, 0, 1, x] + 
     (332*Pi^2*G[0, 0, 1, x])/9 - (3356*G[0, 1, 0, x])/27 + 
     ((152*I)/3)*Pi*G[0, 1, 0, x] + (32*Pi^2*G[0, 1, 0, x])/9 + 
     (6532*G[0, 1, 1, x])/27 - (40*I)*Pi*G[0, 1, 1, x] + 
     12*Pi^2*G[0, 1, 1, x] + (7780*G[1, 0, 0, x])/27 - 
     ((136*I)/3)*Pi*G[1, 0, 0, x] - (388*Pi^2*G[1, 0, 0, x])/9 + 
     (292*G[1, 0, 1, x])/27 - ((64*I)/3)*Pi*G[1, 0, 1, x] - 
     (52*Pi^2*G[1, 0, 1, x])/3 + (292*G[1, 1, 0, x])/27 + 
     ((76*I)/3)*Pi*G[1, 1, 0, x] + (52*Pi^2*G[1, 1, 0, x])/9 - 
     (982*G[1, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 1, 1, x] - 
     8*Pi^2*G[1, 1, 1, x] + 236*G[0, 0, 0, 0, x] + 
     (104*I)*Pi*G[0, 0, 0, 0, x] + 24*Pi^2*G[0, 0, 0, 0, x] - 
     (472*G[0, 0, 0, 1, x])/3 + ((40*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     16*Pi^2*G[0, 0, 0, 1, x] - (472*G[0, 0, 1, 0, x])/3 - 
     ((232*I)/3)*Pi*G[0, 0, 1, 0, x] - (8*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (548*G[0, 0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (16*Pi^2*G[0, 0, 1, 1, x])/3 - (160*G[0, 1, 0, 0, x])/9 - 
     (128*I)*Pi*G[0, 1, 0, 0, x] - (64*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (376*G[0, 1, 0, 1, x])/9 - ((104*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (32*Pi^2*G[0, 1, 0, 1, x])/3 + (376*G[0, 1, 1, 0, x])/9 + 
     ((320*I)/3)*Pi*G[0, 1, 1, 0, x] - (448*G[0, 1, 1, 1, x])/9 + 
     ((56*I)/3)*Pi*G[0, 1, 1, 1, x] - (772*G[1, 0, 0, 0, x])/3 - 
     ((40*I)/3)*Pi*G[1, 0, 0, 0, x] - 24*Pi^2*G[1, 0, 0, 0, x] + 
     (400*G[1, 0, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, 1, x] - 
     16*Pi^2*G[1, 0, 0, 1, x] + (400*G[1, 0, 1, 0, x])/3 - 
     ((40*I)/3)*Pi*G[1, 0, 1, 0, x] + (8*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (356*G[1, 0, 1, 1, x])/3 + ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (16*Pi^2*G[1, 0, 1, 1, x])/3 + (868*G[1, 1, 0, 0, x])/9 + 
     (64*I)*Pi*G[1, 1, 0, 0, x] + (64*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (316*G[1, 1, 0, 1, x])/9 + ((56*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (32*Pi^2*G[1, 1, 0, 1, x])/3 - (316*G[1, 1, 1, 0, x])/9 - 
     ((128*I)/3)*Pi*G[1, 1, 1, 0, x] - (332*G[1, 1, 1, 1, x])/9 - 
     ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + (664*G[0, 0, 0, 0, 0, x])/3 - 
     (80*G[0, 0, 0, 0, 1, x])/3 - (80*G[0, 0, 0, 1, 0, x])/3 + 
     96*G[0, 0, 0, 1, 1, x] + (160*G[0, 0, 1, 0, 0, x])/3 - 
     (224*G[0, 0, 1, 0, 1, x])/3 - (224*G[0, 0, 1, 1, 0, x])/3 - 
     8*G[0, 0, 1, 1, 1, x] - (248*G[0, 1, 0, 0, 0, x])/3 - 
     (136*G[0, 1, 0, 0, 1, x])/3 - (136*G[0, 1, 0, 1, 0, x])/3 - 
     (184*G[0, 1, 0, 1, 1, x])/3 + (248*G[0, 1, 1, 0, 0, x])/3 - 
     48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
     88*G[0, 1, 1, 1, 1, x] - (176*G[1, 0, 0, 0, 0, x])/3 + 
     (160*G[1, 0, 0, 0, 1, x])/3 + (160*G[1, 0, 0, 1, 0, x])/3 - 
     (424*G[1, 0, 0, 1, 1, x])/3 - 72*G[1, 0, 1, 0, 0, x] - 
     (16*G[1, 0, 1, 0, 1, x])/3 - (16*G[1, 0, 1, 1, 0, x])/3 + 
     16*G[1, 0, 1, 1, 1, x] + (88*G[1, 1, 0, 0, 0, x])/3 + 
     (32*G[1, 1, 0, 0, 1, x])/3 + (32*G[1, 1, 0, 1, 0, x])/3 + 
     (40*G[1, 1, 0, 1, 1, x])/3 - (296*G[1, 1, 1, 0, 0, x])/3 + 
     (184*G[1, 1, 1, 0, 1, x])/3 + (184*G[1, 1, 1, 1, 0, x])/3 + 
     72*G[1, 1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 0, 0, x] - 
     80*G[0, 0, 0, 0, 0, 1, x] - 80*G[0, 0, 0, 0, 1, 0, x] + 
     80*G[0, 0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, 0, x] + 
     16*G[0, 0, 1, 0, 0, 1, x] + 16*G[0, 0, 1, 0, 1, 0, x] - 
     16*G[0, 0, 1, 0, 1, 1, x] - 64*G[0, 1, 0, 0, 0, 0, x] + 
     64*G[0, 1, 0, 0, 0, 1, x] + 64*G[0, 1, 0, 0, 1, 0, x] - 
     64*G[0, 1, 0, 0, 1, 1, x] - 80*G[1, 0, 0, 0, 0, 0, x] + 
     80*G[1, 0, 0, 0, 0, 1, x] + 80*G[1, 0, 0, 0, 1, 0, x] - 
     80*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 1, 0, 0, 0, x] - 
     16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] + 
     16*G[1, 0, 1, 0, 1, 1, x] + 64*G[1, 1, 0, 0, 0, 0, x] - 
     64*G[1, 1, 0, 0, 0, 1, x] - 64*G[1, 1, 0, 0, 1, 0, x] + 
     64*G[1, 1, 0, 0, 1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
      RATIO[x^(-2)] + (-10/3 + ((44*I)/9)*Pi + (28*G[0, x])/9 + 
       (22*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] - 
     (10*Log[mu2/s]^5*RATIO[x^(-1)])/9 + Log[mu2/s]^3*
      ((-14*Pi^2)/3 - (14*G[0, x])/3 + (14*G[1, x])/3 - (28*G[0, 0, x])/3 + 
       (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3 - (28*G[1, 1, x])/3 + 
       (164/9 - ((176*I)/27)*Pi - (44*Pi^2)/27 - (4*G[0, x])/3 - 
         ((80*I)/9)*Pi*G[0, x] + (220*G[1, x])/27 - ((16*I)/3)*Pi*G[1, x] - 
         (8*G[0, 0, x])/3 - (56*G[0, 1, x])/3 - (56*G[1, 0, x])/3 - 
         16*G[1, 1, x])*RATIO[x^(-1)] + ((7*Pi^2)/3 + (14*G[0, 0, x])/3 - 
         (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + (14*G[1, 1, x])/3)*
        RATIO[x]) + Log[mu2/s]^2*((11*Pi^2)/3 + ((10*I)/3)*Pi^3 + G[0, x]/3 + 
       ((10*I)/3)*Pi*G[0, x] + 6*Pi^2*G[0, x] - G[1, x]/3 - 
       ((10*I)/3)*Pi*G[1, x] + (34*Pi^2*G[1, x])/3 + (58*G[0, 0, x])/3 + 
       ((20*I)/3)*Pi*G[0, 0, x] - 2*G[0, 1, x] - ((20*I)/3)*Pi*G[0, 1, x] - 
       2*G[1, 0, x] - ((20*I)/3)*Pi*G[1, 0, x] - (46*G[1, 1, x])/3 + 
       ((20*I)/3)*Pi*G[1, 1, x] + 36*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - 
       (4*G[0, 1, 0, x])/3 - (100*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 - 
       (100*G[1, 0, 1, x])/3 - (100*G[1, 1, 0, x])/3 + 68*G[1, 1, 1, x] + 
       (-Pi^2/6 - ((5*I)/3)*Pi^3 - 3*Pi^2*G[0, x] - (17*Pi^2*G[1, x])/3 - 
         G[0, 0, x]/3 - ((10*I)/3)*Pi*G[0, 0, x] + G[0, 1, x]/3 + 
         ((10*I)/3)*Pi*G[0, 1, x] + G[1, 0, x]/3 + ((10*I)/3)*Pi*G[1, 0, x] - 
         G[1, 1, x]/3 - ((10*I)/3)*Pi*G[1, 1, x] - 18*G[0, 0, 0, x] + 
         (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 + (50*G[0, 1, 1, x])/3 + 
         (2*G[1, 0, 0, x])/3 + (50*G[1, 0, 1, x])/3 + (50*G[1, 1, 0, x])/3 - 
         34*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
        (13504/81 - ((974*I)/9)*Pi - Pi^2/9 - ((14*I)/3)*Pi^3 - 
         (887*G[0, x])/9 + ((416*I)/9)*Pi*G[0, x] + (43*Pi^2*G[0, x])/9 - 
         (193*G[1, x])/3 - ((40*I)/3)*Pi*G[1, x] - (59*Pi^2*G[1, x])/9 + 
         48*G[0, 0, x] - ((16*I)/3)*Pi*G[0, 0, x] + (20*G[0, 1, x])/9 + 
         (16*I)*Pi*G[0, 1, x] + (20*G[1, 0, x])/9 + ((40*I)/3)*Pi*
          G[1, 0, x] - 40*G[1, 1, x] - (64*G[0, 0, 0, x])/3 + 
         24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
         (52*G[1, 0, 0, x])/3 + 52*G[1, 0, 1, x] + 52*G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] - (4*Zeta[3])/9)) + (284*Zeta[3])/9 - 
     (60*I)*Pi*Zeta[3] - (274*Pi^2*Zeta[3])/9 + (502*G[0, x]*Zeta[3])/9 - 
     ((592*I)/3)*Pi*G[0, x]*Zeta[3] - 16*Pi^2*G[0, x]*Zeta[3] - 
     (1702*G[1, x]*Zeta[3])/9 + ((272*I)/3)*Pi*G[1, x]*Zeta[3] + 
     16*Pi^2*G[1, x]*Zeta[3] - 276*G[0, 0, x]*Zeta[3] + 
     (164*G[0, 1, x]*Zeta[3])/3 + (908*G[1, 0, x]*Zeta[3])/3 - 
     (164*G[1, 1, x]*Zeta[3])/3 - 32*G[0, 0, 0, x]*Zeta[3] - 
     32*G[0, 0, 1, x]*Zeta[3] + 64*G[0, 1, 0, x]*Zeta[3] + 
     32*G[1, 0, 0, x]*Zeta[3] + 32*G[1, 0, 1, x]*Zeta[3] - 
     64*G[1, 1, 0, x]*Zeta[3] + 64*Zeta[3]^2 + RATIO[(1 - x)^(-1)]*
      (((74*I)/9)*Pi^3 + (391*Pi^4)/45 - ((482*I)/3)*Pi*G[0, x] + 
       (86*Pi^2*G[0, x])/9 - (482*G[0, 0, x])/3 + (60*I)*Pi*G[0, 0, x] + 
       (184*Pi^2*G[0, 0, x])/3 + (8*I)*Pi*G[0, 1, x] + 
       (92*Pi^2*G[0, 1, x])/3 - ((124*I)/3)*Pi*G[1, 0, x] + 
       92*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 
       (124*G[1, 0, 0, x])/3 + 184*G[0, 0, 0, 0, x] - 184*G[0, 0, 0, 1, x] - 
       184*G[0, 0, 1, 0, x] + 184*G[0, 0, 1, 1, x] - (148*Zeta[3])/3 - 
       184*G[0, x]*Zeta[3]) + Log[mu2/s]*((209*Pi^2)/3 - ((14*I)/9)*Pi^3 + 
       (34*Pi^4)/9 + (821*G[0, x])/9 + ((52*I)/3)*Pi*G[0, x] - 
       (2*Pi^2*G[0, x])/3 - ((136*I)/9)*Pi^3*G[0, x] - (821*G[1, x])/9 - 
       ((52*I)/3)*Pi*G[1, x] + (88*Pi^2*G[1, x])/9 + 
       ((40*I)/9)*Pi^3*G[1, x] + (1018*G[0, 0, x])/9 - 
       ((124*I)/3)*Pi*G[0, 0, x] + (28*Pi^2*G[0, 0, x])/9 - 
       (868*G[0, 1, x])/9 - ((28*I)/3)*Pi*G[0, 1, x] - 
       (92*Pi^2*G[0, 1, x])/9 - (868*G[1, 0, x])/9 + 
       ((116*I)/3)*Pi*G[1, 0, x] - (152*Pi^2*G[1, 0, x])/9 + 
       (718*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 - 
       (320*G[0, 0, 0, x])/3 - ((224*I)/3)*Pi*G[0, 0, 0, x] + 
       (80*G[0, 0, 1, x])/3 + ((64*I)/3)*Pi*G[0, 0, 1, x] + 
       (80*G[0, 1, 0, x])/3 + ((208*I)/3)*Pi*G[0, 1, 0, x] - 
       32*G[0, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, x] + (236*G[1, 0, 0, x])/3 + 
       ((160*I)/3)*Pi*G[1, 0, 0, x] - 36*G[1, 0, 1, x] - 36*G[1, 1, 0, x] - 
       (48*I)*Pi*G[1, 1, 0, x] + (236*G[1, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[1, 1, 1, x] - (272*G[0, 0, 0, 0, x])/3 - 
       56*G[0, 0, 0, 1, x] - 56*G[0, 0, 1, 0, x] + 80*G[0, 0, 1, 1, x] + 
       72*G[0, 1, 0, 1, x] + 72*G[0, 1, 1, 0, x] - (64*G[0, 1, 1, 1, x])/3 - 
       8*G[1, 0, 0, 0, x] + 64*G[1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, x] + 
       (8*G[1, 0, 1, 1, x])/3 + 24*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/
        3 - (16*G[1, 1, 1, 0, x])/3 - 136*G[1, 1, 1, 1, x] + 
       ((-40*I)*Pi*G[0, x] - 40*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       40*Zeta[3] + (64*I)*Pi*Zeta[3] + 32*G[0, x]*Zeta[3] - 
       48*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(1413773/2916 - ((20189*I)/81)*Pi + 
         (4885*Pi^2)/243 - ((26*I)/3)*Pi^3 - (77*Pi^4)/270 - 
         (20633*G[0, x])/54 + ((6292*I)/27)*Pi*G[0, x] + (Pi^2*G[0, x])/9 + 
         ((28*I)/3)*Pi^3*G[0, x] - (32495*G[1, x])/162 - 
         ((224*I)/27)*Pi*G[1, x] + (133*Pi^2*G[1, x])/9 + 
         ((20*I)/3)*Pi^3*G[1, x] + (2564*G[0, 0, x])/9 - 
         ((1312*I)/9)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 + 
         (3922*G[0, 1, x])/27 + ((80*I)/3)*Pi*G[0, 1, x] + 
         (94*Pi^2*G[0, 1, x])/9 + (3922*G[1, 0, x])/27 + 
         ((232*I)/3)*Pi*G[1, 0, x] + (82*Pi^2*G[1, 0, x])/9 - 
         (224*G[1, 1, x])/9 + (52*Pi^2*G[1, 1, x])/3 - 184*G[0, 0, 0, x] + 
         ((224*I)/3)*Pi*G[0, 0, 0, x] - (520*G[0, 0, 1, x])/9 - 
         (32*I)*Pi*G[0, 0, 1, x] - (520*G[0, 1, 0, x])/9 - 
         (32*I)*Pi*G[0, 1, 0, x] + 80*G[0, 1, 1, x] + (356*G[1, 0, 0, x])/9 - 
         (32*I)*Pi*G[1, 0, 0, x] + (100*G[1, 0, 1, x])/3 + 
         (100*G[1, 1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
         (140*G[1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, x] + 
         (304*G[0, 0, 0, 0, x])/3 + 16*G[0, 0, 0, 1, x] + 
         16*G[0, 0, 1, 0, x] - 96*G[0, 0, 1, 1, x] + (56*G[0, 1, 0, 0, x])/
          3 - (296*G[0, 1, 0, 1, x])/3 - (296*G[0, 1, 1, 0, x])/3 + 
         (8*G[0, 1, 1, 1, x])/3 - (200*G[1, 0, 0, 1, x])/3 - 
         (200*G[1, 0, 1, 0, x])/3 - (112*G[1, 0, 1, 1, x])/3 - 
         56*G[1, 1, 0, 0, x] - (136*G[1, 1, 0, 1, x])/3 - 
         (136*G[1, 1, 1, 0, x])/3 + 56*G[1, 1, 1, 1, x] - (160*Zeta[3])/27 - 
         ((304*I)/9)*Pi*Zeta[3] - (140*G[0, x]*Zeta[3])/9 - 
         (52*G[1, x]*Zeta[3])/3) + RATIO[x]*((-749*Pi^2)/18 - 
         ((14*I)/3)*Pi^3 - (169*Pi^4)/45 + (17*Pi^2*G[0, x])/9 + 
         ((104*I)/9)*Pi^3*G[0, x] - (92*Pi^2*G[1, x])/9 - 
         ((56*I)/9)*Pi^3*G[1, x] - (749*G[0, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 0, x] - (50*Pi^2*G[0, 0, x])/9 + 
         (749*G[0, 1, x])/9 + ((28*I)/3)*Pi*G[0, 1, x] + 
         (46*Pi^2*G[0, 1, x])/9 + (749*G[1, 0, x])/9 + 
         ((28*I)/3)*Pi*G[1, 0, x] + (112*Pi^2*G[1, 0, x])/9 - 
         (749*G[1, 1, x])/9 - ((28*I)/3)*Pi*G[1, 1, x] + 
         (20*Pi^2*G[1, 1, x])/3 + (58*G[0, 0, 0, x])/3 + 
         ((184*I)/3)*Pi*G[0, 0, 0, x] - 28*G[0, 0, 1, x] - 
         ((32*I)/3)*Pi*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - 
         ((176*I)/3)*Pi*G[0, 1, 0, x] + (110*G[0, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, x] - 36*G[1, 0, 0, x] - ((152*I)/3)*Pi*
          G[1, 0, 0, x] + (134*G[1, 0, 1, x])/3 + (134*G[1, 1, 0, x])/3 + 
         (48*I)*Pi*G[1, 1, 0, x] - (160*G[1, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 1, x] + (208*G[0, 0, 0, 0, x])/3 + 
         28*G[0, 0, 0, 1, x] + 28*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] - 
         24*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
         (32*G[0, 1, 1, 1, x])/3 - 20*G[1, 0, 0, 0, x] - 
         32*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] - (4*G[1, 0, 1, 1, x])/3 + 
         12*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/
          3 + 68*G[1, 1, 1, 1, x] + 8*Zeta[3] - (56*I)*Pi*Zeta[3] - 
         40*G[0, x]*Zeta[3] + 48*G[1, x]*Zeta[3])) + 
     RATIO[x^(-1)]*(28767799/52488 - ((217973*I)/1458)*Pi + 
       (156217*Pi^2)/4374 - ((62*I)/243)*Pi^3 - (113*Pi^4)/243 + 
       ((34*I)/135)*Pi^5 - (353990*G[0, x])/729 + ((19757*I)/81)*Pi*G[0, x] - 
       (4801*Pi^2*G[0, x])/243 + ((26*I)/3)*Pi^3*G[0, x] + 
       (13*Pi^4*G[0, x])/54 - (433759*G[1, x])/2916 - ((2*I)/3)*Pi*G[1, x] + 
       (11329*Pi^2*G[1, x])/243 + ((104*I)/9)*Pi^3*G[1, x] + 
       (256*Pi^4*G[1, x])/135 + (34891*G[0, 0, x])/81 - 
       ((6740*I)/27)*Pi*G[0, 0, x] - ((28*I)/3)*Pi^3*G[0, 0, x] + 
       (31631*G[0, 1, x])/162 + ((224*I)/27)*Pi*G[0, 1, x] - 
       (133*Pi^2*G[0, 1, x])/9 - ((52*I)/9)*Pi^3*G[0, 1, x] + 
       (31631*G[1, 0, x])/162 + ((3080*I)/27)*Pi*G[1, 0, x] - 
       (293*Pi^2*G[1, 0, x])/9 - ((100*I)/9)*Pi^3*G[1, 0, x] + 
       (14*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + (46*Pi^2*G[1, 1, x])/9 + 
       ((4*I)/9)*Pi^3*G[1, 1, x] - (1118*G[0, 0, 0, x])/3 + 
       ((1792*I)/9)*Pi*G[0, 0, 0, x] + (82*Pi^2*G[0, 0, 0, x])/9 - 
       (4370*G[0, 0, 1, x])/27 - ((80*I)/3)*Pi*G[0, 0, 1, x] - 
       (70*Pi^2*G[0, 0, 1, x])/9 - (4370*G[0, 1, 0, x])/27 - 
       ((232*I)/3)*Pi*G[0, 1, 0, x] - (58*Pi^2*G[0, 1, 0, x])/9 + 
       (224*G[0, 1, 1, x])/9 - (52*Pi^2*G[0, 1, 1, x])/3 + 
       (1108*G[1, 0, 0, x])/27 - ((148*I)/3)*Pi*G[1, 0, 0, x] - 
       (8*Pi^2*G[1, 0, 0, x])/9 - (650*G[1, 0, 1, x])/9 - 
       (82*Pi^2*G[1, 0, 1, x])/9 - (650*G[1, 1, 0, x])/9 - 
       (12*I)*Pi*G[1, 1, 0, x] - (142*Pi^2*G[1, 1, 0, x])/9 + 
       (910*G[1, 1, 1, x])/9 - (50*Pi^2*G[1, 1, 1, x])/9 + 
       272*G[0, 0, 0, 0, x] - ((416*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (1000*G[0, 0, 0, 1, x])/9 + (32*I)*Pi*G[0, 0, 0, 1, x] + 
       (1000*G[0, 0, 1, 0, x])/9 + ((112*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       80*G[0, 0, 1, 1, x] + (124*G[0, 1, 0, 0, x])/9 + 
       ((160*I)/3)*Pi*G[0, 1, 0, 0, x] - (100*G[0, 1, 0, 1, x])/3 - 
       (100*G[0, 1, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, x] - 
       (140*G[0, 1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (608*G[1, 0, 0, 0, x])/9 + ((32*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (64*G[1, 0, 0, 1, x])/3 - (64*G[1, 0, 1, 0, x])/3 + 
       (32*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 0, 1, 1, x] - (88*G[1, 1, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] + 
       ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] - 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 160*G[0, 0, 0, 0, 0, x] - 
       80*G[0, 0, 0, 0, 1, x] - 80*G[0, 0, 0, 1, 0, x] + 
       96*G[0, 0, 0, 1, 1, x] - 72*G[0, 0, 1, 0, 0, x] + 
       (280*G[0, 0, 1, 0, 1, x])/3 + (280*G[0, 0, 1, 1, 0, x])/3 + 
       (8*G[0, 0, 1, 1, 1, x])/3 - (32*G[0, 1, 0, 0, 0, x])/3 + 
       (136*G[0, 1, 0, 0, 1, x])/3 + (136*G[0, 1, 0, 1, 0, x])/3 + 
       (160*G[0, 1, 0, 1, 1, x])/3 + (104*G[0, 1, 1, 0, 0, x])/3 + 
       56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
       (184*G[0, 1, 1, 1, 1, x])/3 - (88*G[1, 0, 0, 0, 0, x])/3 + 
       40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] + 
       (80*G[1, 0, 0, 1, 1, x])/3 + 64*G[1, 0, 1, 0, 0, x] + 
       (104*G[1, 0, 1, 0, 1, x])/3 + (104*G[1, 0, 1, 1, 0, x])/3 - 
       (40*G[1, 0, 1, 1, 1, x])/3 + (8*G[1, 1, 0, 0, 0, x])/3 + 
       (152*G[1, 1, 0, 0, 1, x])/3 + (152*G[1, 1, 0, 1, 0, x])/3 + 
       (136*G[1, 1, 1, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 1, x])/3 - 
       (16*G[1, 1, 1, 1, 0, x])/3 - 48*G[1, 1, 1, 1, 1, x] - 
       (424*Zeta[3])/27 + ((1448*I)/9)*Pi*Zeta[3] - (44*Pi^2*Zeta[3])/9 - 
       (68*G[0, x]*Zeta[3])/27 + ((448*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (460*G[1, x]*Zeta[3])/3 + ((64*I)/3)*Pi*G[1, x]*Zeta[3] + 
       32*G[0, 0, x]*Zeta[3] + (68*G[0, 1, x]*Zeta[3])/3 - 
       36*G[1, 0, x]*Zeta[3] + (112*G[1, 1, x]*Zeta[3])/3 - 
       (368*Zeta[5])/9) - (752*Zeta[5])/3 + 
     RATIO[x]*((-24461*Pi^2)/216 + ((98*I)/27)*Pi^3 - (2891*Pi^4)/270 + 
       ((239*I)/270)*Pi^5 - (646*Pi^6)/945 + (151*Pi^2*G[0, x])/18 + 
       ((184*I)/9)*Pi^3*G[0, x] + (89*Pi^4*G[0, x])/90 - 
       (85*Pi^2*G[1, x])/27 - ((88*I)/9)*Pi^3*G[1, x] + 
       (344*Pi^4*G[1, x])/135 - (24461*G[0, 0, x])/108 + 
       ((196*I)/27)*Pi*G[0, 0, x] - (641*Pi^2*G[0, 0, x])/18 - 
       ((92*I)/9)*Pi^3*G[0, 0, x] - (284*Pi^4*G[0, 0, x])/45 + 
       (24461*G[0, 1, x])/108 - ((196*I)/27)*Pi*G[0, 1, x] - 
       (253*Pi^2*G[0, 1, x])/18 + ((158*I)/9)*Pi^3*G[0, 1, x] + 
       (272*Pi^4*G[0, 1, x])/45 + (24461*G[1, 0, x])/108 - 
       ((196*I)/27)*Pi*G[1, 0, x] + (71*Pi^2*G[1, 0, x])/2 - 
       ((32*I)/9)*Pi^3*G[1, 0, x] + (284*Pi^4*G[1, 0, x])/45 - 
       (24461*G[1, 1, x])/108 + ((196*I)/27)*Pi*G[1, 1, x] + 
       (151*Pi^2*G[1, 1, x])/6 - ((94*I)/9)*Pi^3*G[1, 1, x] - 
       (272*Pi^4*G[1, 1, x])/45 + (391*G[0, 0, 0, x])/3 + 
       ((320*I)/3)*Pi*G[0, 0, 0, x] - (10*Pi^2*G[0, 0, 0, x])/9 - 
       (1076*G[0, 0, 1, x])/27 - ((88*I)/3)*Pi*G[0, 0, 1, x] - 
       (28*Pi^2*G[0, 0, 1, x])/9 - (1076*G[0, 1, 0, x])/27 - 
       ((304*I)/3)*Pi*G[0, 1, 0, x] - (28*Pi^2*G[0, 1, 0, x])/9 - 
       (1367*G[0, 1, 1, x])/27 + (24*I)*Pi*G[0, 1, 1, x] - 
       (34*Pi^2*G[0, 1, 1, x])/3 - (3236*G[1, 0, 0, x])/27 - 
       ((256*I)/3)*Pi*G[1, 0, 0, x] + (50*Pi^2*G[1, 0, 0, x])/9 + 
       (793*G[1, 0, 1, x])/27 + (8*I)*Pi*G[1, 0, 1, x] - 
       (4*Pi^2*G[1, 0, 1, x])/3 + (793*G[1, 1, 0, x])/27 + 
       (80*I)*Pi*G[1, 1, 0, x] - (74*Pi^2*G[1, 1, 0, x])/9 + 
       (550*G[1, 1, 1, x])/9 - ((8*I)/3)*Pi*G[1, 1, 1, x] + 
       4*Pi^2*G[1, 1, 1, x] - (142*G[0, 0, 0, 0, x])/3 - 
       (84*I)*Pi*G[0, 0, 0, 0, x] - 48*Pi^2*G[0, 0, 0, 0, x] + 
       (404*G[0, 0, 0, 1, x])/3 - ((56*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       32*Pi^2*G[0, 0, 0, 1, x] + (404*G[0, 0, 1, 0, x])/3 + 
       ((188*I)/3)*Pi*G[0, 0, 1, 0, x] + (16*Pi^2*G[0, 0, 1, 0, x])/3 - 
       136*G[0, 0, 1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (32*Pi^2*G[0, 0, 1, 1, x])/3 - (232*G[0, 1, 0, 0, x])/9 + 
       (120*I)*Pi*G[0, 1, 0, 0, x] + (128*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (428*G[0, 1, 0, 1, x])/9 + ((76*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       (64*Pi^2*G[0, 1, 0, 1, x])/3 - (428*G[0, 1, 1, 0, x])/9 - 
       ((304*I)/3)*Pi*G[0, 1, 1, 0, x] + (314*G[0, 1, 1, 1, x])/9 - 
       ((28*I)/3)*Pi*G[0, 1, 1, 1, x] + (188*G[1, 0, 0, 0, x])/3 + 
       ((44*I)/3)*Pi*G[1, 0, 0, 0, x] + 48*Pi^2*G[1, 0, 0, 0, x] - 
       112*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] + 
       32*Pi^2*G[1, 0, 0, 1, x] - 112*G[1, 0, 1, 0, x] + 
       ((20*I)/3)*Pi*G[1, 0, 1, 0, x] - (16*Pi^2*G[1, 0, 1, 0, x])/3 + 
       (226*G[1, 0, 1, 1, x])/3 - ((32*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       (32*Pi^2*G[1, 0, 1, 1, x])/3 + (292*G[1, 1, 0, 0, x])/9 - 
       (64*I)*Pi*G[1, 1, 0, 0, x] - (128*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (26*G[1, 1, 0, 1, x])/9 - ((52*I)/3)*Pi*G[1, 1, 0, 1, x] - 
       (64*Pi^2*G[1, 1, 0, 1, x])/3 + (26*G[1, 1, 1, 0, x])/9 + 
       ((136*I)/3)*Pi*G[1, 1, 1, 0, x] + (430*G[1, 1, 1, 1, x])/9 + 
       ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - (236*G[0, 0, 0, 0, 0, x])/3 - 
       (224*G[0, 0, 0, 0, 1, x])/3 - (224*G[0, 0, 0, 1, 0, x])/3 + 
       28*G[0, 0, 0, 1, 1, x] - (20*G[0, 0, 1, 0, 0, x])/3 + 
       (124*G[0, 0, 1, 0, 1, x])/3 + (124*G[0, 0, 1, 1, 0, x])/3 + 
       4*G[0, 0, 1, 1, 1, x] + (292*G[0, 1, 0, 0, 0, x])/3 + 
       (140*G[0, 1, 0, 0, 1, x])/3 + (140*G[0, 1, 0, 1, 0, x])/3 + 
       (44*G[0, 1, 0, 1, 1, x])/3 - (268*G[0, 1, 1, 0, 0, x])/3 + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       44*G[0, 1, 1, 1, 1, x] - (32*G[1, 0, 0, 0, 0, x])/3 + 
       (136*G[1, 0, 0, 0, 1, x])/3 + (136*G[1, 0, 0, 1, 0, x])/3 + 
       (32*G[1, 0, 0, 1, 1, x])/3 + 40*G[1, 0, 1, 0, 0, x] - 
       (4*G[1, 0, 1, 0, 1, x])/3 - (4*G[1, 0, 1, 1, 0, x])/3 - 
       8*G[1, 0, 1, 1, 1, x] - (188*G[1, 1, 0, 0, 0, x])/3 - 
       (40*G[1, 1, 0, 0, 1, x])/3 - (40*G[1, 1, 0, 1, 0, x])/3 - 
       (20*G[1, 1, 0, 1, 1, x])/3 + (220*G[1, 1, 1, 0, 0, x])/3 - 
       (92*G[1, 1, 1, 0, 1, x])/3 - (92*G[1, 1, 1, 1, 0, x])/3 - 
       36*G[1, 1, 1, 1, 1, x] - 160*G[0, 0, 0, 0, 0, 0, x] + 
       160*G[0, 0, 0, 0, 0, 1, x] + 160*G[0, 0, 0, 0, 1, 0, x] - 
       160*G[0, 0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 0, 0, x] - 
       32*G[0, 0, 1, 0, 0, 1, x] - 32*G[0, 0, 1, 0, 1, 0, x] + 
       32*G[0, 0, 1, 0, 1, 1, x] + 128*G[0, 1, 0, 0, 0, 0, x] - 
       128*G[0, 1, 0, 0, 0, 1, x] - 128*G[0, 1, 0, 0, 1, 0, x] + 
       128*G[0, 1, 0, 0, 1, 1, x] + 160*G[1, 0, 0, 0, 0, 0, x] - 
       160*G[1, 0, 0, 0, 0, 1, x] - 160*G[1, 0, 0, 0, 1, 0, x] + 
       160*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, 0, x] + 
       32*G[1, 0, 1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, 1, 0, x] - 
       32*G[1, 0, 1, 0, 1, 1, x] - 128*G[1, 1, 0, 0, 0, 0, x] + 
       128*G[1, 1, 0, 0, 0, 1, x] + 128*G[1, 1, 0, 0, 1, 0, x] - 
       128*G[1, 1, 0, 0, 1, 1, x] + 80*Zeta[3] - (88*I)*Pi*Zeta[3] + 
       (71*Pi^2*Zeta[3])/9 - (1880*G[0, x]*Zeta[3])/9 + 
       ((536*I)/3)*Pi*G[0, x]*Zeta[3] + 32*Pi^2*G[0, x]*Zeta[3] + 
       (2024*G[1, x]*Zeta[3])/9 - ((304*I)/3)*Pi*G[1, x]*Zeta[3] - 
       32*Pi^2*G[1, x]*Zeta[3] + 214*G[0, 0, x]*Zeta[3] - 
       (346*G[0, 1, x]*Zeta[3])/3 - (514*G[1, 0, x]*Zeta[3])/3 + 
       (178*G[1, 1, x]*Zeta[3])/3 + 64*G[0, 0, 0, x]*Zeta[3] + 
       64*G[0, 0, 1, x]*Zeta[3] - 128*G[0, 1, 0, x]*Zeta[3] - 
       64*G[1, 0, 0, x]*Zeta[3] - 64*G[1, 0, 1, x]*Zeta[3] + 
       128*G[1, 1, 0, x]*Zeta[3] - 128*Zeta[3]^2 + (736*Zeta[5])/3) + 
     Nc^2*((-22969*Pi^2)/324 - (179*Pi^4)/72 - (323*Pi^6)/3780 - 
       (41533*G[0, x])/324 + (355*Pi^2*G[0, x])/27 - (35*Pi^4*G[0, x])/27 + 
       (41533*G[1, x])/324 + (119*Pi^2*G[1, x])/18 + (112*Pi^4*G[1, x])/135 - 
       (8593*G[0, 0, x])/162 - (41*Pi^2*G[0, 0, x])/2 - 
       (71*Pi^4*G[0, 0, x])/90 + (18823*G[0, 1, x])/162 - 
       (34*Pi^2*G[0, 1, x])/9 + (34*Pi^4*G[0, 1, x])/45 + 
       (18823*G[1, 0, x])/162 + (9*Pi^2*G[1, 0, x])/2 + 
       (71*Pi^4*G[1, 0, x])/90 - (29053*G[1, 1, x])/162 - 
       (16*Pi^2*G[1, 1, x])/9 - (34*Pi^4*G[1, 1, x])/45 + 
       (761*G[0, 0, 0, x])/9 - (92*Pi^2*G[0, 0, 0, x])/9 - 
       (601*G[0, 0, 1, x])/27 - (136*Pi^2*G[0, 0, 1, x])/9 - 
       (601*G[0, 1, 0, x])/27 - (20*Pi^2*G[0, 1, 0, x])/3 - 
       (1351*G[0, 1, 1, x])/27 - (40*Pi^2*G[0, 1, 1, x])/9 - 
       (1948*G[1, 0, 0, x])/27 + (80*Pi^2*G[1, 0, 0, x])/9 - 
       (4*G[1, 0, 1, x])/27 + (20*Pi^2*G[1, 0, 1, x])/3 - 
       (4*G[1, 1, 0, x])/27 + (56*Pi^2*G[1, 1, 0, x])/9 + 
       (742*G[1, 1, 1, x])/9 + (16*Pi^2*G[1, 1, 1, x])/3 - 
       (451*G[0, 0, 0, 0, x])/3 - 6*Pi^2*G[0, 0, 0, 0, x] + 
       81*G[0, 0, 0, 1, x] - 4*Pi^2*G[0, 0, 0, 1, x] + 81*G[0, 0, 1, 0, x] + 
       (2*Pi^2*G[0, 0, 1, 0, x])/3 - (119*G[0, 0, 1, 1, x])/3 + 
       (4*Pi^2*G[0, 0, 1, 1, x])/3 + (524*G[0, 1, 0, 0, x])/9 + 
       (16*Pi^2*G[0, 1, 0, 0, x])/3 - (152*G[0, 1, 0, 1, x])/9 + 
       (8*Pi^2*G[0, 1, 0, 1, x])/3 - (152*G[0, 1, 1, 0, x])/9 - 
       (52*G[0, 1, 1, 1, x])/9 + 73*G[1, 0, 0, 0, x] + 
       6*Pi^2*G[1, 0, 0, 0, x] - (107*G[1, 0, 0, 1, x])/3 + 
       4*Pi^2*G[1, 0, 0, 1, x] - (107*G[1, 0, 1, 0, x])/3 - 
       (2*Pi^2*G[1, 0, 1, 0, x])/3 + 17*G[1, 0, 1, 1, x] - 
       (4*Pi^2*G[1, 0, 1, 1, x])/3 - (248*G[1, 1, 0, 0, x])/9 - 
       (16*Pi^2*G[1, 1, 0, 0, x])/3 + (80*G[1, 1, 0, 1, x])/9 - 
       (8*Pi^2*G[1, 1, 0, 1, x])/3 + (80*G[1, 1, 1, 0, x])/9 + 
       (4*G[1, 1, 1, 1, x])/9 + (56*G[0, 0, 0, 0, 0, x])/3 - 
       (8*G[0, 0, 0, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 0, x])/3 - 
       24*G[0, 0, 0, 1, 1, x] - (160*G[0, 0, 1, 0, 0, x])/3 + 
       (80*G[0, 0, 1, 0, 1, x])/3 + (80*G[0, 0, 1, 1, 0, x])/3 - 
       8*G[0, 0, 1, 1, 1, x] - (152*G[0, 1, 0, 0, 0, x])/3 + 
       16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
       (32*G[0, 1, 0, 1, 1, x])/3 + (16*G[0, 1, 1, 0, 0, x])/3 + 
       (64*G[0, 1, 1, 0, 1, x])/3 + (64*G[0, 1, 1, 1, 0, x])/3 - 
       (64*G[0, 1, 1, 1, 1, x])/3 - (32*G[1, 0, 0, 0, 0, x])/3 - 
       16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
       (104*G[1, 0, 0, 1, 1, x])/3 + (56*G[1, 0, 1, 0, 0, x])/3 + 
       8*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
       (16*G[1, 1, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 0, x])/3 + 
       (16*G[1, 1, 0, 1, 1, x])/3 + (64*G[1, 1, 1, 0, 0, x])/3 - 
       (64*G[1, 1, 1, 0, 1, x])/3 - (64*G[1, 1, 1, 1, 0, x])/3 - 
       24*G[1, 1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, 0, x] + 
       20*G[0, 0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 0, 1, 0, x] - 
       20*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
       4*G[0, 0, 1, 0, 0, 1, x] - 4*G[0, 0, 1, 0, 1, 0, x] + 
       4*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 1, 0, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] + 
       16*G[0, 1, 0, 0, 1, 1, x] + 20*G[1, 0, 0, 0, 0, 0, x] - 
       20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] + 
       20*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, 0, 0, x] + 
       16*G[1, 1, 0, 0, 0, 1, x] + 16*G[1, 1, 0, 0, 1, 0, x] - 
       16*G[1, 1, 0, 0, 1, 1, x] + (-2 - G[0, x]/3 - (22*G[1, x])/9)*
        Log[mu2/s]^4*RATIO[x^(-1)] + (5*Log[mu2/s]^5*RATIO[x^(-1)])/9 + 
       Log[mu2/s]^3*((14*Pi^2)/9 + (14*G[0, x])/9 - (14*G[1, x])/9 + 
         (28*G[0, 0, x])/9 - (28*G[0, 1, x])/9 - (28*G[1, 0, x])/9 + 
         (28*G[1, 1, x])/9 + (-473/27 - (10*Pi^2)/9 + (128*G[0, x])/27 + 
           (88*G[1, x])/27 - (28*G[0, 0, x])/9 + (40*G[0, 1, x])/9 + 
           (40*G[1, 0, x])/9 + (16*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         ((-7*Pi^2)/9 - (14*G[0, 0, x])/9 + (14*G[0, 1, x])/9 + 
           (14*G[1, 0, x])/9 - (14*G[1, 1, x])/9)*RATIO[x]) + 
       (146*Zeta[3])/9 + (46*Pi^2*Zeta[3])/9 - (124*G[0, x]*Zeta[3])/3 + 
       4*Pi^2*G[0, x]*Zeta[3] + 44*G[1, x]*Zeta[3] - 4*Pi^2*G[1, x]*Zeta[3] + 
       (28*G[0, 0, x]*Zeta[3])/9 + (308*G[0, 1, x]*Zeta[3])/9 - 
       (316*G[1, 0, x]*Zeta[3])/9 - (20*G[1, 1, x]*Zeta[3])/9 + 
       8*G[0, 0, 0, x]*Zeta[3] + 8*G[0, 0, 1, x]*Zeta[3] - 
       16*G[0, 1, 0, x]*Zeta[3] - 8*G[1, 0, 0, x]*Zeta[3] - 
       8*G[1, 0, 1, x]*Zeta[3] + 16*G[1, 1, 0, x]*Zeta[3] - 16*Zeta[3]^2 + 
       RATIO[(1 - x)^(-1)]*((-34*Pi^4)/15 - 16*Pi^2*G[0, 0, x] - 
         8*Pi^2*G[0, 1, x] - 48*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 
         48*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 48*G[0, x]*Zeta[3]) + 
       Log[mu2/s]^2*((-55*Pi^2)/9 - 5*G[0, x] - (8*Pi^2*G[0, x])/9 + 
         5*G[1, x] - (34*Pi^2*G[1, x])/9 - 14*G[0, 0, x] + 
         (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3 - (14*G[1, 1, x])/3 - 
         (16*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 
         (40*G[0, 1, 1, x])/3 - 4*G[1, 0, 0, x] + (40*G[1, 0, 1, x])/3 + 
         (40*G[1, 1, 0, x])/3 - (68*G[1, 1, 1, x])/3 + 
         ((5*Pi^2)/2 + (4*Pi^2*G[0, x])/9 + (17*Pi^2*G[1, x])/9 + 
           5*G[0, 0, x] - 5*G[0, 1, x] - 5*G[1, 0, x] + 5*G[1, 1, x] + 
           (8*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
           (20*G[0, 1, 1, x])/3 + 2*G[1, 0, 0, x] - (20*G[1, 0, 1, x])/3 - 
           (20*G[1, 1, 0, x])/3 + (34*G[1, 1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(-203/108 + (59*Pi^2)/9 - (14*G[0, x])/9 + 
           Pi^2*G[0, x] + (487*G[1, x])/9 + 3*Pi^2*G[1, x] + 
           (80*G[0, 0, x])/9 - (208*G[0, 1, x])/9 - (208*G[1, 0, x])/9 + 
           (40*G[1, 1, x])/3 + (20*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
           (8*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
           (52*G[1, 0, 1, x])/3 - (52*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/
            3 + (74*Zeta[3])/9)) + Log[mu2/s]*((-1207*Pi^2)/27 + (2*Pi^4)/5 - 
         (1705*G[0, x])/27 + (116*Pi^2*G[0, x])/9 + (1705*G[1, x])/27 + 
         (4*Pi^2*G[1, x])/3 - (1682*G[0, 0, x])/27 + (1952*G[0, 1, x])/27 + 
         (52*Pi^2*G[0, 1, x])/9 + (1952*G[1, 0, x])/27 + 
         (16*Pi^2*G[1, 0, x])/9 - (2222*G[1, 1, x])/27 + 
         (16*Pi^2*G[1, 1, x])/9 + (208*G[0, 0, 0, x])/3 - 
         (124*G[0, 0, 1, x])/3 - (124*G[0, 1, 0, x])/3 + 
         (68*G[0, 1, 1, x])/3 - (112*G[1, 0, 0, x])/3 + (56*G[1, 0, 1, x])/
          3 + (56*G[1, 1, 0, x])/3 - (28*G[1, 1, 1, x])/3 - 
         16*G[0, 0, 0, 0, x] + (80*G[0, 0, 0, 1, x])/3 + 
         (80*G[0, 0, 1, 0, x])/3 - (56*G[0, 0, 1, 1, x])/3 + 
         (104*G[0, 1, 0, 0, x])/3 - (80*G[0, 1, 0, 1, x])/3 - 
         (80*G[0, 1, 1, 0, x])/3 + (80*G[1, 0, 0, 0, x])/3 - 
         (56*G[1, 0, 0, 1, x])/3 - (56*G[1, 0, 1, 0, x])/3 - 
         8*G[1, 0, 1, 1, x] - (80*G[1, 1, 0, 0, x])/3 + 
         (136*G[1, 1, 1, 1, x])/3 + 8*Zeta[3] + 16*G[0, x]*Zeta[3] - 
         16*G[1, x]*Zeta[3] + RATIO[x]*((1705*Pi^2)/54 - Pi^4/5 - 
           (61*Pi^2*G[0, x])/9 + (16*Pi^2*G[1, x])/9 + (1705*G[0, 0, x])/27 - 
           (1705*G[0, 1, x])/27 - (26*Pi^2*G[0, 1, x])/9 - 
           (1705*G[1, 0, x])/27 - (8*Pi^2*G[1, 0, x])/9 + (1705*G[1, 1, x])/
            27 - (8*Pi^2*G[1, 1, x])/9 - (122*G[0, 0, 0, x])/3 + 
           (92*G[0, 0, 1, x])/3 + (92*G[0, 1, 0, x])/3 - (62*G[0, 1, 1, x])/
            3 + (92*G[1, 0, 0, x])/3 - (62*G[1, 0, 1, x])/3 - 
           (62*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 + 8*G[0, 0, 0, 0, x] - 
           (40*G[0, 0, 0, 1, x])/3 - (40*G[0, 0, 1, 0, x])/3 + 
           (28*G[0, 0, 1, 1, x])/3 - (52*G[0, 1, 0, 0, x])/3 + 
           (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
           (40*G[1, 0, 0, 0, x])/3 + (28*G[1, 0, 0, 1, x])/3 + 
           (28*G[1, 0, 1, 0, x])/3 + 4*G[1, 0, 1, 1, x] + 
           (40*G[1, 1, 0, 0, x])/3 - (68*G[1, 1, 1, 1, x])/3 - 
           8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (1168967/5832 + (8096*Pi^2)/243 + (113*Pi^4)/540 - 
           (9790*G[0, x])/81 - (157*Pi^2*G[0, x])/9 + (20189*G[1, x])/162 - 
           (25*Pi^2*G[1, x])/3 + (3230*G[0, 0, x])/27 + (8*Pi^2*G[0, 0, x])/
            3 - (3146*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/3 - 
           (3146*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/3 + 
           (224*G[1, 1, x])/27 - 4*Pi^2*G[1, 1, x] - (272*G[0, 0, 0, x])/3 + 
           (656*G[0, 0, 1, x])/9 + (656*G[0, 1, 0, x])/9 - 
           (80*G[0, 1, 1, x])/3 + (428*G[1, 0, 0, x])/9 - (4*G[1, 0, 1, x])/
            3 - (4*G[1, 1, 0, x])/3 - (76*G[1, 1, 1, x])/3 + 
           24*G[0, 0, 0, 0, x] - (112*G[0, 0, 0, 1, x])/3 - 
           (112*G[0, 0, 1, 0, x])/3 + 32*G[0, 0, 1, 1, x] - 
           (112*G[0, 1, 0, 0, x])/3 + 32*G[0, 1, 0, 1, x] + 
           32*G[0, 1, 1, 0, x] - (88*G[1, 0, 0, 0, x])/3 + 
           (64*G[1, 0, 0, 1, x])/3 + (64*G[1, 0, 1, 0, x])/3 + 
           (40*G[1, 0, 1, 1, x])/3 + (56*G[1, 1, 0, 0, x])/3 + 
           16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - (56*G[1, 1, 1, 1, x])/
            3 + (2596*Zeta[3])/27 - (100*G[0, x]*Zeta[3])/3 + 
           (152*G[1, x]*Zeta[3])/9)) + RATIO[x^(-1)]*(22674005/52488 + 
         (670421*Pi^2)/17496 + (1501*Pi^4)/810 - (542099*G[0, x])/1944 - 
         (314*Pi^2*G[0, x])/9 - (109*Pi^4*G[0, x])/540 + 
         (228665*G[1, x])/2916 - (6287*Pi^2*G[1, x])/243 + 
         (68*Pi^4*G[1, x])/135 + (39769*G[0, 0, x])/162 + 
         (196*Pi^2*G[0, 0, x])/9 - (20189*G[0, 1, x])/162 + 
         (25*Pi^2*G[0, 1, x])/3 - (20189*G[1, 0, x])/162 + 
         5*Pi^2*G[1, 0, x] + (10*Pi^2*G[1, 1, x])/3 - (2200*G[0, 0, 0, x])/
          9 - (22*Pi^2*G[0, 0, 0, x])/3 + (3370*G[0, 0, 1, x])/27 + 
         (10*Pi^2*G[0, 0, 1, x])/3 + (3370*G[0, 1, 0, x])/27 + 
         (14*Pi^2*G[0, 1, 0, x])/9 - (224*G[0, 1, 1, x])/27 + 
         (40*Pi^2*G[0, 1, 1, x])/9 + (1888*G[1, 0, 0, x])/27 + 
         (40*Pi^2*G[1, 0, 0, x])/9 + (1258*G[1, 0, 1, x])/27 + 
         (38*Pi^2*G[1, 0, 1, x])/9 + (1258*G[1, 1, 0, x])/27 + 
         (2*Pi^2*G[1, 1, 0, x])/3 - (494*G[1, 1, 1, x])/9 - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (1712*G[0, 0, 0, 0, x])/9 - 
         (896*G[0, 0, 0, 1, x])/9 - (896*G[0, 0, 1, 0, x])/9 + 
         (80*G[0, 0, 1, 1, x])/3 - (668*G[0, 1, 0, 0, x])/9 + 
         (4*G[0, 1, 0, 1, x])/3 + (4*G[0, 1, 1, 0, x])/3 + 
         (76*G[0, 1, 1, 1, x])/3 - (392*G[1, 0, 0, 0, x])/9 - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + (16*G[1, 0, 1, 1, x])/3 - 
         4*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/
          3 + 20*G[1, 1, 1, 1, x] - (280*G[0, 0, 0, 0, 0, x])/3 + 
         (208*G[0, 0, 0, 0, 1, x])/3 + (208*G[0, 0, 0, 1, 0, x])/3 - 
         32*G[0, 0, 0, 1, 1, x] + (200*G[0, 0, 1, 0, 0, x])/3 - 
         (88*G[0, 0, 1, 0, 1, x])/3 - (88*G[0, 0, 1, 1, 0, x])/3 - 
         (8*G[0, 0, 1, 1, 1, x])/3 + (152*G[0, 1, 0, 0, 0, x])/3 - 
         (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 - 
         (56*G[0, 1, 0, 1, 1, x])/3 - (32*G[0, 1, 1, 0, 0, x])/3 - 
         (64*G[0, 1, 1, 0, 1, x])/3 - (64*G[0, 1, 1, 1, 0, x])/3 + 
         (64*G[0, 1, 1, 1, 1, x])/3 + 48*G[1, 0, 0, 0, 0, x] - 
         (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 - 
         (8*G[1, 0, 0, 1, 1, x])/3 - 8*G[1, 0, 1, 0, 0, x] - 
         (40*G[1, 0, 1, 0, 1, x])/3 - (40*G[1, 0, 1, 1, 0, x])/3 - 
         8*G[1, 1, 0, 0, 0, x] - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 - 
         (56*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
         (8*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
         (12571*Zeta[3])/81 + (151*Pi^2*Zeta[3])/9 - (640*G[0, x]*Zeta[3])/
          27 - (652*G[1, x]*Zeta[3])/9 + (452*G[0, 0, x]*Zeta[3])/9 - 
         (152*G[0, 1, x]*Zeta[3])/9 - (8*G[1, 0, x]*Zeta[3])/9 - 
         16*G[1, 1, x]*Zeta[3] - (140*Zeta[5])/9) - (32*Zeta[5])/3 + 
       RATIO[x]*((46501*Pi^2)/648 + (1201*Pi^4)/1080 + (323*Pi^6)/1890 - 
         (991*Pi^2*G[0, x])/54 - (19*Pi^4*G[0, x])/135 - 
         (50*Pi^2*G[1, x])/9 + (46*Pi^4*G[1, x])/135 + (46501*G[0, 0, x])/
          324 + (103*Pi^2*G[0, 0, x])/9 + (71*Pi^4*G[0, 0, x])/45 - 
         (46501*G[0, 1, x])/324 + (17*Pi^2*G[0, 1, x])/18 - 
         (68*Pi^4*G[0, 1, x])/45 - (46501*G[1, 0, x])/324 - 
         (14*Pi^2*G[1, 0, x])/3 - (71*Pi^4*G[1, 0, x])/45 + 
         (46501*G[1, 1, x])/324 - (49*Pi^2*G[1, 1, x])/18 + 
         (68*Pi^4*G[1, 1, x])/45 - (1129*G[0, 0, 0, x])/9 - 
         (8*Pi^2*G[0, 0, 0, x])/9 + (1682*G[0, 0, 1, x])/27 + 
         (32*Pi^2*G[0, 0, 1, x])/9 + (1682*G[0, 1, 0, x])/27 + 
         4*Pi^2*G[0, 1, 0, x] + (23*G[0, 1, 1, x])/27 + 
         (32*Pi^2*G[0, 1, 1, x])/9 + (2096*G[1, 0, 0, x])/27 + 
         (8*Pi^2*G[1, 0, 0, x])/9 - (391*G[1, 0, 1, x])/27 - 
         (2*Pi^2*G[1, 0, 1, x])/3 - (391*G[1, 1, 0, x])/27 - 
         (28*Pi^2*G[1, 1, 0, x])/9 - (146*G[1, 1, 1, x])/3 - 
         (8*Pi^2*G[1, 1, 1, x])/3 + (305*G[0, 0, 0, 0, x])/3 + 
         12*Pi^2*G[0, 0, 0, 0, x] - 61*G[0, 0, 0, 1, x] + 
         8*Pi^2*G[0, 0, 0, 1, x] - 61*G[0, 0, 1, 0, x] - 
         (4*Pi^2*G[0, 0, 1, 0, x])/3 + (91*G[0, 0, 1, 1, x])/3 - 
         (8*Pi^2*G[0, 0, 1, 1, x])/3 - (448*G[0, 1, 0, 0, x])/9 - 
         (32*Pi^2*G[0, 1, 0, 0, x])/3 + (172*G[0, 1, 0, 1, x])/9 - 
         (16*Pi^2*G[0, 1, 0, 1, x])/3 + (172*G[0, 1, 1, 0, x])/9 + 
         (14*G[0, 1, 1, 1, x])/9 - 61*G[1, 0, 0, 0, x] - 
         12*Pi^2*G[1, 0, 0, 0, x] + (91*G[1, 0, 0, 1, x])/3 - 
         8*Pi^2*G[1, 0, 0, 1, x] + (91*G[1, 0, 1, 0, x])/3 + 
         (4*Pi^2*G[1, 0, 1, 0, x])/3 - (29*G[1, 0, 1, 1, x])/3 + 
         (8*Pi^2*G[1, 0, 1, 1, x])/3 + (172*G[1, 1, 0, 0, x])/9 + 
         (32*Pi^2*G[1, 1, 0, 0, x])/3 + (14*G[1, 1, 0, 1, x])/9 + 
         (16*Pi^2*G[1, 1, 0, 1, x])/3 + (14*G[1, 1, 1, 0, x])/9 - 
         (110*G[1, 1, 1, 1, x])/9 - (88*G[0, 0, 0, 0, 0, x])/3 + 
         (64*G[0, 0, 0, 0, 1, x])/3 + (64*G[0, 0, 0, 1, 0, x])/3 - 
         8*G[0, 0, 0, 1, 1, x] + (80*G[0, 0, 1, 0, 0, x])/3 - 
         (40*G[0, 0, 1, 0, 1, x])/3 - (40*G[0, 0, 1, 1, 0, x])/3 + 
         4*G[0, 0, 1, 1, 1, x] + (88*G[0, 1, 0, 0, 0, x])/3 - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
         (4*G[0, 1, 0, 1, 1, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 - 
         (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 1, 1, 1, x])/3 + (64*G[1, 0, 0, 0, 0, x])/3 - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         (4*G[1, 0, 0, 1, 1, x])/3 - (28*G[1, 0, 1, 0, 0, x])/3 - 
         4*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] + 
         (8*G[1, 1, 0, 0, 1, x])/3 + (8*G[1, 1, 0, 1, 0, x])/3 - 
         (8*G[1, 1, 0, 1, 1, x])/3 - (32*G[1, 1, 1, 0, 0, x])/3 + 
         (32*G[1, 1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 1, 0, x])/3 + 
         12*G[1, 1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, 0, x] - 
         40*G[0, 0, 0, 0, 0, 1, x] - 40*G[0, 0, 0, 0, 1, 0, x] + 
         40*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, 0, x] + 
         8*G[0, 0, 1, 0, 0, 1, x] + 8*G[0, 0, 1, 0, 1, 0, x] - 
         8*G[0, 0, 1, 0, 1, 1, x] - 32*G[0, 1, 0, 0, 0, 0, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
         32*G[0, 1, 0, 0, 1, 1, x] - 40*G[1, 0, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 0, 1, 0, x] - 
         40*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, 0, x] - 
         8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] + 
         8*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, 0, 0, x] - 
         32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
         32*G[1, 1, 0, 0, 1, 1, x] - (46*Zeta[3])/3 + (13*Pi^2*Zeta[3])/9 + 
         (202*G[0, x]*Zeta[3])/9 - 8*Pi^2*G[0, x]*Zeta[3] - 
         (202*G[1, x]*Zeta[3])/9 + 8*Pi^2*G[1, x]*Zeta[3] + 
         (58*G[0, 0, x]*Zeta[3])/9 - (82*G[0, 1, x]*Zeta[3])/9 + 
         (14*G[1, 0, x]*Zeta[3])/9 + (10*G[1, 1, x]*Zeta[3])/9 - 
         16*G[0, 0, 0, x]*Zeta[3] - 16*G[0, 0, 1, x]*Zeta[3] + 
         32*G[0, 1, 0, x]*Zeta[3] + 16*G[1, 0, 0, x]*Zeta[3] + 
         16*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] + 32*Zeta[3]^2 + 
         (16*Zeta[5])/3)) + ((9107*Pi^2)/162 + ((362*I)/9)*Pi^3 + 
       (214*Pi^4)/135 + ((11*I)/15)*Pi^5 - (646*Pi^6)/945 + 
       (14219*G[0, x])/162 - ((560*I)/9)*Pi*G[0, x] - 
       (3829*Pi^2*G[0, x])/27 + ((184*I)/9)*Pi^3*G[0, x] - 
       (1466*Pi^4*G[0, x])/135 - (14219*G[1, x])/162 + 
       ((560*I)/9)*Pi*G[1, x] - 133*Pi^2*G[1, x] + ((530*I)/9)*Pi^3*G[1, x] + 
       (301*Pi^4*G[1, x])/27 - (2437*G[0, 0, x])/81 + 
       ((1172*I)/9)*Pi*G[0, 0, x] + (34*Pi^2*G[0, 0, x])/3 - 
       ((16*I)/3)*Pi^3*G[0, 0, x] - (284*Pi^4*G[0, 0, x])/45 - 
       (8285*G[0, 1, x])/81 - ((716*I)/9)*Pi*G[0, 1, x] - 
       (476*Pi^2*G[0, 1, x])/9 + ((44*I)/3)*Pi^3*G[0, 1, x] + 
       (272*Pi^4*G[0, 1, x])/45 - (8285*G[1, 0, x])/81 - 
       ((1100*I)/9)*Pi*G[1, 0, x] + (128*Pi^2*G[1, 0, x])/9 - 
       ((88*I)/3)*Pi^3*G[1, 0, x] + (284*Pi^4*G[1, 0, x])/45 + 
       (19007*G[1, 1, x])/81 + ((644*I)/9)*Pi*G[1, 1, x] + 
       (746*Pi^2*G[1, 1, x])/9 - (20*I)*Pi^3*G[1, 1, x] - 
       (272*Pi^4*G[1, 1, x])/45 - (3500*G[0, 0, 0, x])/9 + 
       ((116*I)/3)*Pi*G[0, 0, 0, x] - (872*Pi^2*G[0, 0, 0, x])/9 + 
       (13180*G[0, 0, 1, x])/27 - (176*I)*Pi*G[0, 0, 1, x] - 
       (380*Pi^2*G[0, 0, 1, x])/9 + (13180*G[0, 1, 0, x])/27 + 
       ((4*I)/3)*Pi*G[0, 1, 0, x] + (4*Pi^2*G[0, 1, 0, x])/9 - 
       (12044*G[0, 1, 1, x])/27 + (128*I)*Pi*G[0, 1, 1, x] - 
       (44*Pi^2*G[0, 1, 1, x])/9 - (932*G[1, 0, 0, x])/27 + 
       ((496*I)/3)*Pi*G[1, 0, 0, x] + (628*Pi^2*G[1, 0, 0, x])/9 + 
       (916*G[1, 0, 1, x])/27 + (76*I)*Pi*G[1, 0, 1, x] + 
       (256*Pi^2*G[1, 0, 1, x])/9 + (916*G[1, 1, 0, x])/27 - 
       ((640*I)/3)*Pi*G[1, 1, 0, x] + (40*Pi^2*G[1, 1, 0, x])/9 - 
       (524*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] - 
       (52*Pi^2*G[1, 1, 1, x])/9 + (440*G[0, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, 0, 0, x] - 48*Pi^2*G[0, 0, 0, 0, x] + 
       52*G[0, 0, 0, 1, x] - (64*I)*Pi*G[0, 0, 0, 1, x] - 
       32*Pi^2*G[0, 0, 0, 1, x] + 52*G[0, 0, 1, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, x] + (16*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (1000*G[0, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 1, x] + 
       (32*Pi^2*G[0, 0, 1, 1, x])/3 - (268*G[0, 1, 0, 0, x])/3 + 
       (48*I)*Pi*G[0, 1, 0, 0, x] + (128*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (44*G[0, 1, 0, 1, x])/3 + (120*I)*Pi*G[0, 1, 0, 1, x] + 
       (64*Pi^2*G[0, 1, 0, 1, x])/3 - (44*G[0, 1, 1, 0, x])/3 - 
       (96*I)*Pi*G[0, 1, 1, 0, x] + (440*G[0, 1, 1, 1, x])/3 - 
       (56*I)*Pi*G[0, 1, 1, 1, x] + (820*G[1, 0, 0, 0, x])/3 - 
       (136*I)*Pi*G[1, 0, 0, 0, x] + 48*Pi^2*G[1, 0, 0, 0, x] - 
       (544*G[1, 0, 0, 1, x])/3 + (96*I)*Pi*G[1, 0, 0, 1, x] + 
       32*Pi^2*G[1, 0, 0, 1, x] - (544*G[1, 0, 1, 0, x])/3 + 
       (104*I)*Pi*G[1, 0, 1, 0, x] - (16*Pi^2*G[1, 0, 1, 0, x])/3 + 
       (688*G[1, 0, 1, 1, x])/3 - (48*I)*Pi*G[1, 0, 1, 1, x] - 
       (32*Pi^2*G[1, 0, 1, 1, x])/3 - 264*G[1, 1, 0, 0, x] - 
       (128*Pi^2*G[1, 1, 0, 0, x])/3 + (68*G[1, 1, 0, 1, x])/3 - 
       (72*I)*Pi*G[1, 1, 0, 1, x] - (64*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (68*G[1, 1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 1, 0, x] + 
       (400*G[1, 1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] - 
       (880*G[0, 0, 0, 0, 0, x])/3 + 152*G[0, 0, 0, 0, 1, x] + 
       152*G[0, 0, 0, 1, 0, x] - 248*G[0, 0, 0, 1, 1, x] - 
       (248*G[0, 0, 1, 0, 0, x])/3 + (224*G[0, 0, 1, 0, 1, x])/3 + 
       (224*G[0, 0, 1, 1, 0, x])/3 + (184*G[0, 0, 1, 1, 1, x])/3 + 
       40*G[0, 1, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 1, x] + 
       40*G[0, 1, 0, 1, 0, x] + 136*G[0, 1, 0, 1, 1, x] - 
       (184*G[0, 1, 1, 0, 0, x])/3 + (64*G[0, 1, 1, 0, 1, x])/3 + 
       (64*G[0, 1, 1, 1, 0, x])/3 - 128*G[0, 1, 1, 1, 1, x] - 
       40*G[1, 0, 0, 0, 0, x] - 128*G[1, 0, 0, 0, 1, x] - 
       128*G[1, 0, 0, 1, 0, x] + 296*G[1, 0, 0, 1, 1, x] + 
       (512*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 1, x])/3 + 
       (16*G[1, 0, 1, 1, 0, x])/3 - 72*G[1, 0, 1, 1, 1, x] + 
       80*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - (152*G[1, 1, 0, 1, 1, x])/3 + 
       (280*G[1, 1, 1, 0, 0, x])/3 - 48*G[1, 1, 1, 0, 1, x] - 
       48*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] - 
       160*G[0, 0, 0, 0, 0, 0, x] + 160*G[0, 0, 0, 0, 0, 1, x] + 
       160*G[0, 0, 0, 0, 1, 0, x] - 160*G[0, 0, 0, 0, 1, 1, x] + 
       32*G[0, 0, 1, 0, 0, 0, x] - 32*G[0, 0, 1, 0, 0, 1, x] - 
       32*G[0, 0, 1, 0, 1, 0, x] + 32*G[0, 0, 1, 0, 1, 1, x] + 
       128*G[0, 1, 0, 0, 0, 0, x] - 128*G[0, 1, 0, 0, 0, 1, x] - 
       128*G[0, 1, 0, 0, 1, 0, x] + 128*G[0, 1, 0, 0, 1, 1, x] + 
       160*G[1, 0, 0, 0, 0, 0, x] - 160*G[1, 0, 0, 0, 0, 1, x] - 
       160*G[1, 0, 0, 0, 1, 0, x] + 160*G[1, 0, 0, 0, 1, 1, x] - 
       32*G[1, 0, 1, 0, 0, 0, x] + 32*G[1, 0, 1, 0, 0, 1, x] + 
       32*G[1, 0, 1, 0, 1, 0, x] - 32*G[1, 0, 1, 0, 1, 1, x] - 
       128*G[1, 1, 0, 0, 0, 0, x] + 128*G[1, 1, 0, 0, 0, 1, x] + 
       128*G[1, 1, 0, 0, 1, 0, x] - 128*G[1, 1, 0, 0, 1, 1, x] + 
       ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*RATIO[x^(-2)] + 
       (16/3 - ((44*I)/9)*Pi - (25*G[0, x])/9 - (44*G[1, x])/9)*Log[mu2/s]^4*
        RATIO[x^(-1)] + (5*Log[mu2/s]^5*RATIO[x^(-1)])/9 + 
       Log[mu2/s]^3*((28*Pi^2)/9 + (28*G[0, x])/9 - (28*G[1, x])/9 + 
         (56*G[0, 0, x])/9 - (56*G[0, 1, x])/9 - (56*G[1, 0, x])/9 + 
         (56*G[1, 1, x])/9 + (707/27 - ((88*I)/3)*Pi - (214*Pi^2)/27 - 
           (64*G[0, x])/3 + ((176*I)/9)*Pi*G[0, x] - (88*G[1, x])/3 + 
           (16*I)*Pi*G[1, x] + (100*G[0, 0, x])/9 + (176*G[0, 1, x])/9 + 
           (176*G[1, 0, x])/9 + 16*G[1, 1, x])*RATIO[x^(-1)] + 
         ((-14*Pi^2)/9 - (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + 
           (28*G[1, 0, x])/9 - (28*G[1, 1, x])/9)*RATIO[x]) + 
       Log[mu2/s]^2*((154*Pi^2)/9 - (10*I)*Pi^3 + (58*G[0, x])/3 - 
         (10*I)*Pi*G[0, x] - (76*Pi^2*G[0, x])/9 - (58*G[1, x])/3 + 
         (10*I)*Pi*G[1, x] - (98*Pi^2*G[1, x])/9 + (52*G[0, 0, x])/3 - 
         (20*I)*Pi*G[0, 0, x] - (110*G[0, 1, x])/3 + (20*I)*Pi*G[0, 1, x] - 
         (110*G[1, 0, x])/3 + (20*I)*Pi*G[1, 0, x] + 56*G[1, 1, x] - 
         (20*I)*Pi*G[1, 1, x] - (152*G[0, 0, 0, x])/3 + 12*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] + (80*G[0, 1, 1, x])/3 + 12*G[1, 0, 0, x] + 
         (80*G[1, 0, 1, x])/3 + (80*G[1, 1, 0, x])/3 - (196*G[1, 1, 1, x])/
          3 + ((-29*Pi^2)/3 + (5*I)*Pi^3 + (38*Pi^2*G[0, x])/9 + 
           (49*Pi^2*G[1, x])/9 - (58*G[0, 0, x])/3 + (10*I)*Pi*G[0, 0, x] + 
           (58*G[0, 1, x])/3 - (10*I)*Pi*G[0, 1, x] + (58*G[1, 0, x])/3 - 
           (10*I)*Pi*G[1, 0, x] - (58*G[1, 1, x])/3 + (10*I)*Pi*G[1, 1, x] + 
           (76*G[0, 0, 0, x])/3 - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
           (40*G[0, 1, 1, x])/3 - 6*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/3 - 
           (40*G[1, 1, 0, x])/3 + (98*G[1, 1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(22013/324 - ((790*I)/9)*Pi - (166*Pi^2)/9 - 
           ((2*I)/9)*Pi^3 - (707*G[0, x])/9 + (88*I)*Pi*G[0, x] + 
           (214*Pi^2*G[0, x])/9 - (790*G[1, x])/9 + (40*I)*Pi*G[1, x] + 
           (10*Pi^2*G[1, x])/9 + 64*G[0, 0, x] - ((176*I)/3)*Pi*G[0, 0, x] + 
           88*G[0, 1, x] - (48*I)*Pi*G[0, 1, x] + 88*G[1, 0, x] - 
           ((136*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] - (100*G[0, 0, 0, x])/
            3 - (176*G[0, 0, 1, x])/3 - (176*G[0, 1, 0, x])/3 - 
           48*G[0, 1, 1, x] - (160*G[1, 0, 0, x])/3 - (152*G[1, 0, 1, x])/3 - 
           (152*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 - (70*Zeta[3])/9)) + 
       (256*Zeta[3])/3 + ((736*I)/3)*Pi*Zeta[3] + (268*Pi^2*Zeta[3])/9 - 
       (140*G[0, x]*Zeta[3])/9 + (304*I)*Pi*G[0, x]*Zeta[3] + 
       32*Pi^2*G[0, x]*Zeta[3] + (1652*G[1, x]*Zeta[3])/9 - 
       (128*I)*Pi*G[1, x]*Zeta[3] - 32*Pi^2*G[1, x]*Zeta[3] + 
       (3560*G[0, 0, x]*Zeta[3])/9 - (968*G[0, 1, x]*Zeta[3])/9 - 
       (4280*G[1, 0, x]*Zeta[3])/9 + (968*G[1, 1, x]*Zeta[3])/9 + 
       64*G[0, 0, 0, x]*Zeta[3] + 64*G[0, 0, 1, x]*Zeta[3] - 
       128*G[0, 1, 0, x]*Zeta[3] - 64*G[1, 0, 0, x]*Zeta[3] - 
       64*G[1, 0, 1, x]*Zeta[3] + 128*G[1, 1, 0, x]*Zeta[3] - 128*Zeta[3]^2 + 
       RATIO[(1 - x)^(-1)]*((-12*I)*Pi^3 - (748*Pi^4)/45 - 
         ((32*I)/3)*Pi*G[0, x] + (68*Pi^2*G[0, x])/3 - (32*G[0, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, x] - (352*Pi^2*G[0, 0, x])/3 - 
         (32*I)*Pi*G[0, 1, x] - (176*Pi^2*G[0, 1, x])/3 + 
         (40*I)*Pi*G[1, 0, x] + 64*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
         32*G[0, 1, 0, x] + 40*G[1, 0, 0, x] - 352*G[0, 0, 0, 0, x] + 
         352*G[0, 0, 0, 1, x] + 352*G[0, 0, 1, 0, x] - 352*G[0, 0, 1, 1, x] + 
         72*Zeta[3] + 352*G[0, x]*Zeta[3]) + Log[mu2/s]*
        ((1642*Pi^2)/27 - ((58*I)/3)*Pi^3 - (32*Pi^4)/15 + 
         (1894*G[0, x])/27 - (52*I)*Pi*G[0, x] - (308*Pi^2*G[0, x])/9 + 
         ((64*I)/3)*Pi^3*G[0, x] - (1894*G[1, x])/27 + (52*I)*Pi*G[1, x] - 
         (106*Pi^2*G[1, x])/3 + ((32*I)/3)*Pi^3*G[1, x] + 
         (836*G[0, 0, x])/27 - (20*I)*Pi*G[0, 0, x] + (88*Pi^2*G[0, 0, x])/
          9 - (3284*G[0, 1, x])/27 + (28*I)*Pi*G[0, 1, x] - 
         (32*Pi^2*G[0, 1, x])/9 - (3284*G[1, 0, x])/27 + 
         (28*I)*Pi*G[1, 0, x] + (112*Pi^2*G[1, 0, x])/9 + 
         (5732*G[1, 1, x])/27 - (36*I)*Pi*G[1, 1, x] + 28*Pi^2*G[1, 1, x] - 
         160*G[0, 0, 0, x] + (80*I)*Pi*G[0, 0, 0, x] + (316*G[0, 0, 1, x])/
          3 - (64*I)*Pi*G[0, 0, 1, x] + (316*G[0, 1, 0, x])/3 - 
         (64*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
         (48*I)*Pi*G[0, 1, 1, x] + (220*G[1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + 28*G[1, 1, 0, x] - 
         176*G[1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, x] + (448*G[0, 0, 0, 0, x])/
          3 + 32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - 
         120*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, x] - 
         56*G[0, 1, 1, 0, x] + (152*G[0, 1, 1, 1, x])/3 + 
         32*G[1, 0, 0, 0, x] - 72*G[1, 0, 0, 1, x] - 72*G[1, 0, 1, 0, x] + 
         (56*G[1, 0, 1, 1, x])/3 - 56*G[1, 1, 0, 0, x] + 
         (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 + 
         144*G[1, 1, 1, 1, x] + ((-24*I)*Pi*G[0, x] - 24*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] - 16*Zeta[3] - (48*I)*Pi*Zeta[3] - 
         32*G[0, x]*Zeta[3] + 80*G[1, x]*Zeta[3] + 
         RATIO[x]*((-1271*Pi^2)/27 + (14*I)*Pi^3 + (16*Pi^4)/15 + 
           (74*Pi^2*G[0, x])/3 - ((32*I)/3)*Pi^3*G[0, x] + 
           (62*Pi^2*G[1, x])/3 - ((16*I)/3)*Pi^3*G[1, x] - 
           (2542*G[0, 0, x])/27 + (28*I)*Pi*G[0, 0, x] - (44*Pi^2*G[0, 0, x])/
            9 + (2542*G[0, 1, x])/27 - (28*I)*Pi*G[0, 1, x] + 
           (16*Pi^2*G[0, 1, x])/9 + (2542*G[1, 0, x])/27 - 
           (28*I)*Pi*G[1, 0, x] - (56*Pi^2*G[1, 0, x])/9 - 
           (2542*G[1, 1, x])/27 + (28*I)*Pi*G[1, 1, x] - 14*Pi^2*G[1, 1, x] + 
           124*G[0, 0, 0, x] - (40*I)*Pi*G[0, 0, 0, x] - (172*G[0, 0, 1, x])/
            3 + (32*I)*Pi*G[0, 0, 1, x] - (172*G[0, 1, 0, x])/3 + 
           (32*I)*Pi*G[0, 1, 0, x] - (28*G[0, 1, 1, x])/3 - 
           (24*I)*Pi*G[0, 1, 1, x] - (100*G[1, 0, 0, x])/3 + 
           (8*I)*Pi*G[1, 0, 0, x] - (100*G[1, 0, 1, x])/3 - 
           (100*G[1, 1, 0, x])/3 + 100*G[1, 1, 1, x] - 
           (8*I)*Pi*G[1, 1, 1, x] - (224*G[0, 0, 0, 0, x])/3 - 
           16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 60*G[0, 0, 1, 1, x] + 
           16*G[0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, x] + 28*G[0, 1, 1, 0, x] - 
           (76*G[0, 1, 1, 1, x])/3 - 16*G[1, 0, 0, 0, x] + 
           36*G[1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, x] - (28*G[1, 0, 1, 1, x])/
            3 + 28*G[1, 1, 0, 0, x] - (4*G[1, 1, 0, 1, x])/3 - 
           (4*G[1, 1, 1, 0, x])/3 - 72*G[1, 1, 1, 1, x] - 24*Zeta[3] + 
           (24*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 40*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(19321/216 - ((7883*I)/81)*Pi - (415*Pi^2)/81 - 
           ((2*I)/9)*Pi^3 - (7*Pi^4)/540 - (22013*G[0, x])/162 + 
           ((1580*I)/9)*Pi*G[0, x] + (332*Pi^2*G[0, x])/9 + 
           ((4*I)/9)*Pi^3*G[0, x] - (7883*G[1, x])/81 + ((224*I)/9)*Pi*
            G[1, x] + (34*Pi^2*G[1, x])/9 - (20*I)*Pi^3*G[1, x] + 
           (1414*G[0, 0, x])/9 - (176*I)*Pi*G[0, 0, x] - 
           (428*Pi^2*G[0, 0, x])/9 + (1580*G[0, 1, x])/9 - 
           (80*I)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/9 + 
           (1580*G[1, 0, x])/9 - (72*I)*Pi*G[1, 0, x] + (292*Pi^2*G[1, 0, x])/
            9 + (224*G[1, 1, x])/9 - (88*Pi^2*G[1, 1, x])/3 - 
           128*G[0, 0, 0, x] + ((352*I)/3)*Pi*G[0, 0, 0, x] - 
           176*G[0, 0, 1, x] + (96*I)*Pi*G[0, 0, 1, x] - 176*G[0, 1, 0, x] + 
           ((272*I)/3)*Pi*G[0, 1, 0, x] - 80*G[0, 1, 1, x] - 
           160*G[1, 0, 0, x] + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
           88*G[1, 0, 1, x] - 88*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] + 
           8*G[1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, x] + (200*G[0, 0, 0, 0, x])/
            3 + (352*G[0, 0, 0, 1, x])/3 + (352*G[0, 0, 1, 0, x])/3 + 
           96*G[0, 0, 1, 1, x] + (320*G[0, 1, 0, 0, x])/3 + 
           (304*G[0, 1, 0, 1, x])/3 + (304*G[0, 1, 1, 0, x])/3 - 
           (16*G[0, 1, 1, 1, x])/3 + (160*G[1, 0, 0, 0, x])/3 + 
           (176*G[1, 0, 0, 1, x])/3 + (176*G[1, 0, 1, 0, x])/3 + 
           (128*G[1, 0, 1, 1, x])/3 + (128*G[1, 1, 0, 0, x])/3 + 
           (152*G[1, 1, 0, 1, x])/3 + (152*G[1, 1, 1, 0, x])/3 - 
           64*G[1, 1, 1, 1, x] - (404*Zeta[3])/9 - ((296*I)/9)*Pi*Zeta[3] + 
           (140*G[0, x]*Zeta[3])/9 - (296*G[1, x]*Zeta[3])/9)) + 
       RATIO[x]*((-14867*Pi^2)/324 - ((152*I)/9)*Pi^3 - (74*Pi^4)/135 - 
         ((41*I)/18)*Pi^5 + (1292*Pi^6)/945 + (1823*Pi^2*G[0, x])/27 - 
         ((52*I)/9)*Pi^3*G[0, x] - (209*Pi^4*G[0, x])/135 + 
         (146*Pi^2*G[1, x])/3 - ((236*I)/9)*Pi^3*G[1, x] + 
         (307*Pi^4*G[1, x])/270 - (14867*G[0, 0, x])/162 - 
         ((304*I)/9)*Pi*G[0, 0, x] - (53*Pi^2*G[0, 0, x])/9 - 
         ((16*I)/3)*Pi^3*G[0, 0, x] + (568*Pi^4*G[0, 0, x])/45 + 
         (14867*G[0, 1, x])/162 + ((304*I)/9)*Pi*G[0, 1, x] + 
         (133*Pi^2*G[0, 1, x])/3 - (18*I)*Pi^3*G[0, 1, x] - 
         (544*Pi^4*G[0, 1, x])/45 + (14867*G[1, 0, x])/162 + 
         ((304*I)/9)*Pi*G[1, 0, x] - (217*Pi^2*G[1, 0, x])/9 + 
         ((68*I)/3)*Pi^3*G[1, 0, x] - (568*Pi^4*G[1, 0, x])/45 - 
         (14867*G[1, 1, x])/162 - ((304*I)/9)*Pi*G[1, 1, x] - 
         (203*Pi^2*G[1, 1, x])/3 + ((62*I)/3)*Pi^3*G[1, 1, x] + 
         (544*Pi^4*G[1, 1, x])/45 + (2098*G[0, 0, 0, x])/9 + 
         ((40*I)/3)*Pi*G[0, 0, 0, x] + (4*Pi^2*G[0, 0, 0, x])/9 - 
         (4664*G[0, 0, 1, x])/27 + (88*I)*Pi*G[0, 0, 1, x] - 
         (74*Pi^2*G[0, 0, 1, x])/9 - (4664*G[0, 1, 0, x])/27 - 
         ((88*I)/3)*Pi*G[0, 1, 0, x] + (142*Pi^2*G[0, 1, 0, x])/9 + 
         (3034*G[0, 1, 1, x])/27 - (72*I)*Pi*G[0, 1, 1, x] + 
         (118*Pi^2*G[0, 1, 1, x])/9 - (20*G[1, 0, 0, x])/27 - 
         ((232*I)/3)*Pi*G[1, 0, 0, x] + (70*Pi^2*G[1, 0, 0, x])/9 - 
         (1610*G[1, 0, 1, x])/27 - (24*I)*Pi*G[1, 0, 1, x] + 
         (40*Pi^2*G[1, 0, 1, x])/9 - (1610*G[1, 1, 0, x])/27 + 
         ((280*I)/3)*Pi*G[1, 1, 0, x] - (116*Pi^2*G[1, 1, 0, x])/9 + 
         120*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] + (26*Pi^2*G[1, 1, 1, x])/
          9 - (28*G[0, 0, 0, 0, x])/3 - (68*I)*Pi*G[0, 0, 0, 0, x] + 
         96*Pi^2*G[0, 0, 0, 0, x] - (304*G[0, 0, 0, 1, x])/3 + 
         (80*I)*Pi*G[0, 0, 0, 1, x] + 64*Pi^2*G[0, 0, 0, 1, x] - 
         (304*G[0, 0, 1, 0, x])/3 + (20*I)*Pi*G[0, 0, 1, 0, x] - 
         (32*Pi^2*G[0, 0, 1, 0, x])/3 + (740*G[0, 0, 1, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, 1, x] - (64*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (8*G[0, 1, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, x] - 
         (256*Pi^2*G[0, 1, 0, 0, x])/3 + (92*G[0, 1, 0, 1, x])/3 - 
         (92*I)*Pi*G[0, 1, 0, 1, x] - (128*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (92*G[0, 1, 1, 0, x])/3 + (80*I)*Pi*G[0, 1, 1, 0, x] - 
         (280*G[0, 1, 1, 1, x])/3 + (28*I)*Pi*G[0, 1, 1, 1, x] - 
         (656*G[1, 0, 0, 0, x])/3 + (132*I)*Pi*G[1, 0, 0, 0, x] - 
         96*Pi^2*G[1, 0, 0, 0, x] + (524*G[1, 0, 0, 1, x])/3 - 
         (96*I)*Pi*G[1, 0, 0, 1, x] - 64*Pi^2*G[1, 0, 0, 1, x] + 
         (524*G[1, 0, 1, 0, x])/3 - (84*I)*Pi*G[1, 0, 1, 0, x] + 
         (32*Pi^2*G[1, 0, 1, 0, x])/3 - (496*G[1, 0, 1, 1, x])/3 + 
         (40*I)*Pi*G[1, 0, 1, 1, x] + (64*Pi^2*G[1, 0, 1, 1, x])/3 + 
         124*G[1, 1, 0, 0, x] + (256*Pi^2*G[1, 1, 0, 0, x])/3 + 
         (8*G[1, 1, 0, 1, x])/3 + (68*I)*Pi*G[1, 1, 0, 1, x] + 
         (128*Pi^2*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
         (56*I)*Pi*G[1, 1, 1, 0, x] - (284*G[1, 1, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, 1, 1, x] - (328*G[0, 0, 0, 0, 0, x])/3 + 
         116*G[0, 0, 0, 0, 1, x] + 116*G[0, 0, 0, 1, 0, x] - 
         20*G[0, 0, 0, 1, 1, x] + (268*G[0, 0, 1, 0, 0, x])/3 - 
         (160*G[0, 0, 1, 0, 1, x])/3 - (160*G[0, 0, 1, 1, 0, x])/3 - 
         (92*G[0, 0, 1, 1, 1, x])/3 + 44*G[0, 1, 0, 0, 0, x] - 
         84*G[0, 1, 0, 0, 1, x] - 84*G[0, 1, 0, 1, 0, x] - 
         36*G[0, 1, 0, 1, 1, x] + (188*G[0, 1, 1, 0, 0, x])/3 - 
         (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
         64*G[0, 1, 1, 1, 1, x] + 244*G[1, 0, 0, 0, 0, x] - 
         96*G[1, 0, 0, 0, 1, x] - 96*G[1, 0, 0, 1, 0, x] - 
         36*G[1, 0, 0, 1, 1, x] - (400*G[1, 0, 1, 0, 0, x])/3 + 
         (40*G[1, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 1, 1, 0, x])/3 + 
         36*G[1, 0, 1, 1, 1, x] - 72*G[1, 1, 0, 0, 0, x] + 
         44*G[1, 1, 0, 0, 1, x] + 44*G[1, 1, 0, 1, 0, x] + 
         (76*G[1, 1, 0, 1, 1, x])/3 - (236*G[1, 1, 1, 0, 0, x])/3 + 
         24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
         44*G[1, 1, 1, 1, 1, x] + 320*G[0, 0, 0, 0, 0, 0, x] - 
         320*G[0, 0, 0, 0, 0, 1, x] - 320*G[0, 0, 0, 0, 1, 0, x] + 
         320*G[0, 0, 0, 0, 1, 1, x] - 64*G[0, 0, 1, 0, 0, 0, x] + 
         64*G[0, 0, 1, 0, 0, 1, x] + 64*G[0, 0, 1, 0, 1, 0, x] - 
         64*G[0, 0, 1, 0, 1, 1, x] - 256*G[0, 1, 0, 0, 0, 0, x] + 
         256*G[0, 1, 0, 0, 0, 1, x] + 256*G[0, 1, 0, 0, 1, 0, x] - 
         256*G[0, 1, 0, 0, 1, 1, x] - 320*G[1, 0, 0, 0, 0, 0, x] + 
         320*G[1, 0, 0, 0, 0, 1, x] + 320*G[1, 0, 0, 0, 1, 0, x] - 
         320*G[1, 0, 0, 0, 1, 1, x] + 64*G[1, 0, 1, 0, 0, 0, x] - 
         64*G[1, 0, 1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, 1, 0, x] + 
         64*G[1, 0, 1, 0, 1, 1, x] + 256*G[1, 1, 0, 0, 0, 0, x] - 
         256*G[1, 1, 0, 0, 0, 1, x] - 256*G[1, 1, 0, 0, 1, 0, x] + 
         256*G[1, 1, 0, 0, 1, 1, x] - 172*Zeta[3] - ((208*I)/3)*Pi*Zeta[3] + 
         (130*Pi^2*Zeta[3])/9 + (584*G[0, x]*Zeta[3])/3 - 
         (248*I)*Pi*G[0, x]*Zeta[3] - 64*Pi^2*G[0, x]*Zeta[3] - 
         (728*G[1, x]*Zeta[3])/3 + (160*I)*Pi*G[1, x]*Zeta[3] + 
         64*Pi^2*G[1, x]*Zeta[3] - (2212*G[0, 0, x]*Zeta[3])/9 + 
         (1636*G[0, 1, x]*Zeta[3])/9 + (1996*G[1, 0, x]*Zeta[3])/9 - 
         (1060*G[1, 1, x]*Zeta[3])/9 - 128*G[0, 0, 0, x]*Zeta[3] - 
         128*G[0, 0, 1, x]*Zeta[3] + 256*G[0, 1, 0, x]*Zeta[3] + 
         128*G[1, 0, 0, x]*Zeta[3] + 128*G[1, 0, 1, x]*Zeta[3] - 
         256*G[1, 1, 0, x]*Zeta[3] + 256*Zeta[3]^2 - 372*Zeta[5]) + 
       424*Zeta[5] + RATIO[x^(-1)]*(145/972 - ((185*I)/6)*Pi - 
         (19217*Pi^2)/1944 - ((880*I)/81)*Pi^3 + (197*Pi^4)/2430 - 
         ((28*I)/27)*Pi^5 - (19321*G[0, x])/216 + ((9611*I)/81)*Pi*G[0, x] + 
         (415*Pi^2*G[0, x])/81 + ((2*I)/9)*Pi^3*G[0, x] + 
         (7*Pi^4*G[0, x])/540 - (185*G[1, x])/6 + (8*I)*Pi*G[1, x] + 
         (902*Pi^2*G[1, x])/81 - ((112*I)/3)*Pi^3*G[1, x] - 
         (758*Pi^4*G[1, x])/135 + (22013*G[0, 0, x])/162 - 
         ((1580*I)/9)*Pi*G[0, 0, x] - (332*Pi^2*G[0, 0, x])/9 - 
         ((4*I)/9)*Pi^3*G[0, 0, x] + (9611*G[0, 1, x])/81 - 
         ((224*I)/9)*Pi*G[0, 1, x] - (34*Pi^2*G[0, 1, x])/9 + 
         ((148*I)/9)*Pi^3*G[0, 1, x] + (9611*G[1, 0, x])/81 + 
         ((76*I)/9)*Pi*G[1, 0, x] + (134*Pi^2*G[1, 0, x])/3 + 
         ((340*I)/9)*Pi^3*G[1, 0, x] - (40*G[1, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, x] - (356*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/3)*Pi^3*G[1, 1, x] - (1414*G[0, 0, 0, x])/9 + 
         (176*I)*Pi*G[0, 0, 0, x] + (428*Pi^2*G[0, 0, 0, x])/9 - 
         (1580*G[0, 0, 1, x])/9 + (80*I)*Pi*G[0, 0, 1, x] + 
         (20*Pi^2*G[0, 0, 1, x])/9 - (1580*G[0, 1, 0, x])/9 + 
         (72*I)*Pi*G[0, 1, 0, x] - 36*Pi^2*G[0, 1, 0, x] - 
         (224*G[0, 1, 1, x])/9 + (232*Pi^2*G[0, 1, 1, x])/9 - 
         (980*G[1, 0, 0, x])/9 - ((296*I)/3)*Pi*G[1, 0, 0, x] - 
         (220*Pi^2*G[1, 0, 0, x])/9 - (524*G[1, 0, 1, x])/9 + 
         4*Pi^2*G[1, 0, 1, x] - (524*G[1, 1, 0, x])/9 + 
         (48*I)*Pi*G[1, 1, 0, x] + (364*Pi^2*G[1, 1, 0, x])/9 + 
         (52*G[1, 1, 1, x])/3 + (188*Pi^2*G[1, 1, 1, x])/9 + 
         128*G[0, 0, 0, 0, x] - ((352*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         176*G[0, 0, 0, 1, x] - (96*I)*Pi*G[0, 0, 0, 1, x] + 
         176*G[0, 0, 1, 0, x] - ((272*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         80*G[0, 0, 1, 1, x] + 160*G[0, 1, 0, 0, x] - ((80*I)/3)*Pi*
          G[0, 1, 0, 0, x] + 88*G[0, 1, 0, 1, x] + 88*G[0, 1, 1, 0, x] + 
         ((88*I)/3)*Pi*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, 1, x] - (16*G[1, 0, 0, 0, x])/3 + 
         ((208*I)/3)*Pi*G[1, 0, 0, 0, x] + (200*G[1, 0, 0, 1, x])/3 + 
         (200*G[1, 0, 1, 0, x])/3 - ((112*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (64*G[1, 0, 1, 1, x])/3 + (48*I)*Pi*G[1, 0, 1, 1, x] + 
         (296*G[1, 1, 0, 0, x])/3 + (8*I)*Pi*G[1, 1, 0, 0, x] + 
         (112*G[1, 1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] + 
         (112*G[1, 1, 1, 0, x])/3 + (16*I)*Pi*G[1, 1, 1, 0, x] - 
         (136*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
         (200*G[0, 0, 0, 0, 0, x])/3 - (352*G[0, 0, 0, 0, 1, x])/3 - 
         (352*G[0, 0, 0, 1, 0, x])/3 - 96*G[0, 0, 0, 1, 1, x] - 
         (320*G[0, 0, 1, 0, 0, x])/3 - (304*G[0, 0, 1, 0, 1, x])/3 - 
         (304*G[0, 0, 1, 1, 0, x])/3 + (16*G[0, 0, 1, 1, 1, x])/3 - 
         96*G[0, 1, 0, 0, 0, x] - (112*G[0, 1, 0, 0, 1, x])/3 - 
         (112*G[0, 1, 0, 1, 0, x])/3 - 64*G[0, 1, 0, 1, 1, x] - 
         (64*G[0, 1, 1, 0, 0, x])/3 - (152*G[0, 1, 1, 0, 1, x])/3 - 
         (152*G[0, 1, 1, 1, 0, x])/3 + 64*G[0, 1, 1, 1, 1, x] + 
         (64*G[1, 0, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 0, 1, 0, x])/3 - (160*G[1, 0, 0, 1, 1, x])/3 - 
         (208*G[1, 0, 1, 0, 0, x])/3 - (80*G[1, 0, 1, 0, 1, x])/3 - 
         (80*G[1, 0, 1, 1, 0, x])/3 + 32*G[1, 0, 1, 1, 1, x] + 
         48*G[1, 1, 0, 0, 0, x] - (248*G[1, 1, 0, 0, 1, x])/3 - 
         (248*G[1, 1, 0, 1, 0, x])/3 + 16*G[1, 1, 0, 1, 1, x] - 
         (80*G[1, 1, 1, 0, 0, x])/3 - 8*G[1, 1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, 1, x] - (8545*Zeta[3])/81 - 
         ((728*I)/9)*Pi*Zeta[3] + (191*Pi^2*Zeta[3])/3 + 
         (404*G[0, x]*Zeta[3])/9 - ((280*I)/9)*Pi*G[0, x]*Zeta[3] - 
         (152*G[1, x]*Zeta[3])/9 - ((544*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (140*G[0, 0, x]*Zeta[3])/9 + (104*G[0, 1, x]*Zeta[3])/9 - 
         (88*G[1, 0, x]*Zeta[3])/9 - 32*G[1, 1, x]*Zeta[3] + 
         (1828*Zeta[5])/9))/Nc^2)) + DD[i1, i3]*DD[i2, i4]*
  ((493333*Pi^2)/1296 - ((5693*I)/54)*Pi^3 + (19385*Pi^4)/432 - 
   ((7409*I)/540)*Pi^5 - (23357*Pi^6)/11340 + (356041*G[0, x])/1296 - 
   ((9556*I)/27)*Pi*G[0, x] + (28219*Pi^2*G[0, x])/216 - 
   ((77*I)/9)*Pi^3*G[0, x] + (139*Pi^4*G[0, x])/30 + 
   ((677*I)/90)*Pi^5*G[0, x] - (356041*G[1, x])/1296 + 
   ((9556*I)/27)*Pi*G[1, x] - (38929*Pi^2*G[1, x])/108 + 
   ((2248*I)/9)*Pi^3*G[1, x] - (57269*Pi^4*G[1, x])/1080 + 
   ((13*I)/18)*Pi^5*G[1, x] + (65569*G[0, 0, x])/648 - 
   ((21749*I)/27)*Pi*G[0, 0, x] + (599*Pi^2*G[0, 0, x])/36 + 
   ((31*I)/9)*Pi^3*G[0, 0, x] + (1846*Pi^4*G[0, 0, x])/45 - 
   (371311*G[0, 1, x])/648 + ((3029*I)/27)*Pi*G[0, 1, x] - 
   (626*Pi^2*G[0, 1, x])/3 + (41*I)*Pi^3*G[0, 1, x] - 
   (1435*Pi^4*G[0, 1, x])/36 - (371311*G[1, 0, x])/648 + 
   ((16997*I)/27)*Pi*G[1, 0, x] + (301*Pi^2*G[1, 0, x])/12 + 
   ((11*I)/9)*Pi^3*G[1, 0, x] + (448*Pi^4*G[1, 0, x])/45 + 
   (677053*G[1, 1, x])/648 + ((1723*I)/27)*Pi*G[1, 1, x] + 
   (3817*Pi^2*G[1, 1, x])/18 - ((211*I)/3)*Pi^3*G[1, 1, x] + 
   (4543*Pi^4*G[1, 1, x])/180 - (39029*G[0, 0, 0, x])/36 + 
   ((985*I)/3)*Pi*G[0, 0, 0, x] + (2719*Pi^2*G[0, 0, 0, x])/18 - 
   (88*I)*Pi^3*G[0, 0, 0, x] + (23489*G[0, 0, 1, x])/108 - 
   ((232*I)/3)*Pi*G[0, 0, 1, x] - (139*Pi^2*G[0, 0, 1, x])/3 + 
   ((32*I)/3)*Pi^3*G[0, 0, 1, x] + (23489*G[0, 1, 0, x])/108 + 
   ((1339*I)/3)*Pi*G[0, 1, 0, x] - (1007*Pi^2*G[0, 1, 0, x])/6 + 
   ((76*I)/3)*Pi^3*G[0, 1, 0, x] + (9917*G[0, 1, 1, x])/108 + 
   ((278*I)/3)*Pi*G[0, 1, 1, x] - 17*Pi^2*G[0, 1, 1, x] - 
   (52*I)*Pi^3*G[0, 1, 1, x] + (11084*G[1, 0, 0, x])/27 + 
   (558*I)*Pi*G[1, 0, 0, x] - (844*Pi^2*G[1, 0, 0, x])/3 - 
   ((40*I)/3)*Pi^3*G[1, 0, 0, x] + (22471*G[1, 0, 1, x])/54 - 
   (198*I)*Pi*G[1, 0, 1, x] + (1241*Pi^2*G[1, 0, 1, x])/9 - 
   ((64*I)/3)*Pi^3*G[1, 0, 1, x] + (22471*G[1, 1, 0, x])/54 - 
   ((3904*I)/3)*Pi*G[1, 1, 0, x] + 400*Pi^2*G[1, 1, 0, x] - 
   ((116*I)/3)*Pi^3*G[1, 1, 0, x] - (6169*G[1, 1, 1, x])/9 + 
   ((454*I)/3)*Pi*G[1, 1, 1, x] - (583*Pi^2*G[1, 1, 1, x])/9 + 
   ((172*I)/3)*Pi^3*G[1, 1, 1, x] + (4037*G[0, 0, 0, 0, x])/6 - 
   ((1150*I)/3)*Pi*G[0, 0, 0, 0, x] + (701*Pi^2*G[0, 0, 0, 0, x])/3 + 
   (781*G[0, 0, 0, 1, x])/6 - ((812*I)/3)*Pi*G[0, 0, 0, 1, x] + 
   102*Pi^2*G[0, 0, 0, 1, x] + (781*G[0, 0, 1, 0, x])/6 + 
   (2*I)*Pi*G[0, 0, 1, 0, x] - 229*Pi^2*G[0, 0, 1, 0, x] - 
   (651*G[0, 0, 1, 1, x])/2 + (40*I)*Pi*G[0, 0, 1, 1, x] - 
   (322*Pi^2*G[0, 0, 1, 1, x])/3 + (2303*G[0, 1, 0, 0, x])/9 + 
   ((986*I)/3)*Pi*G[0, 1, 0, 0, x] - 280*Pi^2*G[0, 1, 0, 0, x] + 
   (652*G[0, 1, 0, 1, x])/9 + ((1096*I)/3)*Pi*G[0, 1, 0, 1, x] - 
   82*Pi^2*G[0, 1, 0, 1, x] + (652*G[0, 1, 1, 0, x])/9 - 
   ((518*I)/3)*Pi*G[0, 1, 1, 0, x] + 308*Pi^2*G[0, 1, 1, 0, x] - 
   (88*G[0, 1, 1, 1, x])/9 - ((184*I)/3)*Pi*G[0, 1, 1, 1, x] + 
   (218*Pi^2*G[0, 1, 1, 1, x])/3 + (5245*G[1, 0, 0, 0, x])/6 + 
   ((1906*I)/3)*Pi*G[1, 0, 0, 0, x] - (29*Pi^2*G[1, 0, 0, 0, x])/3 - 
   (3109*G[1, 0, 0, 1, x])/6 + ((128*I)/3)*Pi*G[1, 0, 0, 1, x] - 
   (134*Pi^2*G[1, 0, 0, 1, x])/3 - (3109*G[1, 0, 1, 0, x])/6 - 
   ((58*I)/3)*Pi*G[1, 0, 1, 0, x] + 13*Pi^2*G[1, 0, 1, 0, x] + 
   (1813*G[1, 0, 1, 1, x])/6 - ((44*I)/3)*Pi*G[1, 0, 1, 1, x] + 
   (142*Pi^2*G[1, 0, 1, 1, x])/3 - (12002*G[1, 1, 0, 0, x])/9 - 
   (584*I)*Pi*G[1, 1, 0, 0, x] + (236*Pi^2*G[1, 1, 0, 0, x])/3 + 
   (128*G[1, 1, 0, 1, x])/9 - (64*I)*Pi*G[1, 1, 0, 1, x] - 
   (86*Pi^2*G[1, 1, 0, 1, x])/3 + (128*G[1, 1, 1, 0, x])/9 + 
   ((580*I)/3)*Pi*G[1, 1, 1, 0, x] - (512*Pi^2*G[1, 1, 1, 0, x])/3 + 
   (1498*G[1, 1, 1, 1, x])/9 - ((112*I)/3)*Pi*G[1, 1, 1, 1, x] + 
   (38*Pi^2*G[1, 1, 1, 1, x])/3 - 209*G[0, 0, 0, 0, 0, x] - 
   (1288*I)*Pi*G[0, 0, 0, 0, 0, x] - 225*G[0, 0, 0, 0, 1, x] - 
   (232*I)*Pi*G[0, 0, 0, 0, 1, x] - 225*G[0, 0, 0, 1, 0, x] + 
   (176*I)*Pi*G[0, 0, 0, 1, 0, x] - (821*G[0, 0, 0, 1, 1, x])/3 + 
   (56*I)*Pi*G[0, 0, 0, 1, 1, x] - 202*G[0, 0, 1, 0, 0, x] + 
   (852*I)*Pi*G[0, 0, 1, 0, 0, x] - 24*G[0, 0, 1, 0, 1, x] + 
   (328*I)*Pi*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
   (12*I)*Pi*G[0, 0, 1, 1, 0, x] + 172*G[0, 0, 1, 1, 1, x] - 
   (208*I)*Pi*G[0, 0, 1, 1, 1, x] + 195*G[0, 1, 0, 0, 0, x] + 
   (904*I)*Pi*G[0, 1, 0, 0, 0, x] - (19*G[0, 1, 0, 0, 1, x])/3 + 
   (344*I)*Pi*G[0, 1, 0, 0, 1, x] - (19*G[0, 1, 0, 1, 0, x])/3 + 
   (56*I)*Pi*G[0, 1, 0, 1, 0, x] + (1247*G[0, 1, 0, 1, 1, x])/3 - 
   290*G[0, 1, 1, 0, 0, x] - (592*I)*Pi*G[0, 1, 1, 0, 0, x] + 
   (484*G[0, 1, 1, 0, 1, x])/3 - (200*I)*Pi*G[0, 1, 1, 0, 1, x] + 
   (484*G[0, 1, 1, 1, 0, x])/3 - (120*I)*Pi*G[0, 1, 1, 1, 0, x] - 
   288*G[0, 1, 1, 1, 1, x] - (88*I)*Pi*G[0, 1, 1, 1, 1, x] + 
   (1492*G[1, 0, 0, 0, 0, x])/3 - (56*I)*Pi*G[1, 0, 0, 0, 0, x] - 
   10*G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
   10*G[1, 0, 0, 1, 0, x] + (208*I)*Pi*G[1, 0, 0, 1, 0, x] + 
   (554*G[1, 0, 0, 1, 1, x])/3 + (96*I)*Pi*G[1, 0, 0, 1, 1, x] + 
   70*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
   (128*G[1, 0, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, 1, x] + 
   (128*G[1, 0, 1, 1, 0, x])/3 + (52*I)*Pi*G[1, 0, 1, 1, 0, x] - 
   (8*G[1, 0, 1, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
   (970*G[1, 1, 0, 0, 0, x])/3 - (152*I)*Pi*G[1, 1, 0, 0, 0, x] - 
   (74*G[1, 1, 0, 0, 1, x])/3 - (104*I)*Pi*G[1, 1, 0, 0, 1, x] - 
   (74*G[1, 1, 0, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, 0, x] + 
   (94*G[1, 1, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 1, 0, 1, 1, x] + 
   (916*G[1, 1, 1, 0, 0, x])/3 + (88*I)*Pi*G[1, 1, 1, 0, 0, x] - 
   (124*G[1, 1, 1, 0, 1, x])/3 + (88*I)*Pi*G[1, 1, 1, 0, 1, x] - 
   (124*G[1, 1, 1, 1, 0, x])/3 - (152*I)*Pi*G[1, 1, 1, 1, 0, x] - 
   28*G[1, 1, 1, 1, 1, x] - (56*I)*Pi*G[1, 1, 1, 1, 1, x] - 
   1582*G[0, 0, 0, 0, 0, 0, x] - 586*G[0, 0, 0, 0, 0, 1, x] - 
   586*G[0, 0, 0, 0, 1, 0, x] + 178*G[0, 0, 0, 0, 1, 1, x] + 
   312*G[0, 0, 0, 1, 1, 1, x] + 774*G[0, 0, 1, 0, 0, 0, x] + 
   158*G[0, 0, 1, 0, 0, 1, x] + 158*G[0, 0, 1, 0, 1, 0, x] + 
   362*G[0, 0, 1, 0, 1, 1, x] - 180*G[0, 0, 1, 1, 0, 0, x] + 
   384*G[0, 0, 1, 1, 0, 1, x] + 384*G[0, 0, 1, 1, 1, 0, x] - 
   680*G[0, 0, 1, 1, 1, 1, x] + 836*G[0, 1, 0, 0, 0, 0, x] + 
   340*G[0, 1, 0, 0, 0, 1, x] + 340*G[0, 1, 0, 0, 1, 0, x] + 
   212*G[0, 1, 0, 0, 1, 1, x] + 80*G[0, 1, 0, 1, 0, 0, x] + 
   184*G[0, 1, 0, 1, 0, 1, x] + 184*G[0, 1, 0, 1, 1, 0, x] - 
   208*G[0, 1, 0, 1, 1, 1, x] - 380*G[0, 1, 1, 0, 0, 0, x] - 
   20*G[0, 1, 1, 0, 0, 1, x] - 20*G[0, 1, 1, 0, 1, 0, x] - 
   236*G[0, 1, 1, 0, 1, 1, x] + 224*G[0, 1, 1, 1, 0, 0, x] - 
   400*G[0, 1, 1, 1, 0, 1, x] - 400*G[0, 1, 1, 1, 1, 0, x] + 
   168*G[0, 1, 1, 1, 1, 1, x] - 330*G[1, 0, 0, 0, 0, 0, x] + 
   354*G[1, 0, 0, 0, 0, 1, x] + 354*G[1, 0, 0, 0, 1, 0, x] - 
   154*G[1, 0, 0, 0, 1, 1, x] + 336*G[1, 0, 0, 1, 0, 0, x] + 
   64*G[1, 0, 0, 1, 0, 1, x] + 64*G[1, 0, 0, 1, 1, 0, x] + 
   72*G[1, 0, 0, 1, 1, 1, x] + 154*G[1, 0, 1, 0, 0, 0, x] + 
   26*G[1, 0, 1, 0, 0, 1, x] + 26*G[1, 0, 1, 0, 1, 0, x] - 
   10*G[1, 0, 1, 0, 1, 1, x] + 212*G[1, 0, 1, 1, 0, 0, x] - 
   152*G[1, 0, 1, 1, 0, 1, x] - 152*G[1, 0, 1, 1, 1, 0, x] + 
   40*G[1, 0, 1, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, 0, x] - 
   156*G[1, 1, 0, 0, 0, 1, x] - 156*G[1, 1, 0, 0, 1, 0, x] - 
   4*G[1, 1, 0, 0, 1, 1, x] - 40*G[1, 1, 0, 1, 0, 0, x] - 
   8*G[1, 1, 0, 1, 0, 1, x] - 8*G[1, 1, 0, 1, 1, 0, x] - 
   128*G[1, 1, 0, 1, 1, 1, x] - 84*G[1, 1, 1, 0, 0, 0, x] + 
   52*G[1, 1, 1, 0, 0, 1, x] + 52*G[1, 1, 1, 0, 1, 0, x] - 
   108*G[1, 1, 1, 0, 1, 1, x] - 224*G[1, 1, 1, 1, 0, 0, x] - 
   72*G[1, 1, 1, 1, 0, 1, x] - 72*G[1, 1, 1, 1, 1, 0, x] + 
   16*G[1, 1, 1, 1, 1, 1, x] - ((85*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - 
   (8*Pi^4*RATIO[(1 - x)^(-1)])/9 + ((6*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] - 
   ((1813*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
   (295*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - (23*I)*Pi^3*G[0, x]*
    RATIO[(1 - x)^(-1)] + (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/5 + 
   ((20*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
   (1813*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + ((1646*I)/3)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)] + 17*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (3*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((226*I)/3)*Pi*G[0, 1, x]*
    RATIO[(1 - x)^(-1)] - (196*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((56*I)/3)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (254*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   788*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (324*I)*Pi*G[0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] + 3*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (226*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (76*I)*Pi*G[0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - (226*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (22*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   6*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + (48*I)*Pi*G[0, 1, 1, x]*
    RATIO[(1 - x)^(-1)] - (56*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (130*I)*Pi*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (48*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (8*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   528*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 108*G[0, 0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + 108*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (18*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   208*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 50*G[0, 1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] + (18*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   48*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 48*G[0, 1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + 58*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   48*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 48*G[1, 0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + 8*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   18*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 18*G[0, 1, 0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (4*I)*Pi*G[1, x]*RATIO[x^(-2)] - 
   4*G[1, 1, x]*RATIO[x^(-2)] + (152592883*RATIO[x^(-1)])/104976 - 
   ((515219*I)/1458)*Pi*RATIO[x^(-1)] + (9922999*Pi^2*RATIO[x^(-1)])/69984 + 
   ((3781*I)/486)*Pi^3*RATIO[x^(-1)] - (2819*Pi^4*RATIO[x^(-1)])/405 + 
   ((4969*I)/540)*Pi^5*RATIO[x^(-1)] + (825743*Pi^6*RATIO[x^(-1)])/408240 - 
   (12686893*G[0, x]*RATIO[x^(-1)])/11664 + ((400001*I)/648)*Pi*G[0, x]*
    RATIO[x^(-1)] - (5519*Pi^2*G[0, x]*RATIO[x^(-1)])/1944 + 
   ((185*I)/18)*Pi^3*G[0, x]*RATIO[x^(-1)] + 
   (9407*Pi^4*G[0, x]*RATIO[x^(-1)])/1080 + ((101*I)/60)*Pi^5*G[0, x]*
    RATIO[x^(-1)] - (340691*G[1, x]*RATIO[x^(-1)])/1458 - 
   ((262*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] + (74821*Pi^2*G[1, x]*RATIO[x^(-1)])/
    486 - ((1190*I)/9)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
   (1219*Pi^4*G[1, x]*RATIO[x^(-1)])/135 - ((542*I)/135)*Pi^5*G[1, x]*
    RATIO[x^(-1)] + (664765*G[0, 0, x]*RATIO[x^(-1)])/648 - 
   ((6473*I)/9)*Pi*G[0, 0, x]*RATIO[x^(-1)] - 
   (1213*Pi^2*G[0, 0, x]*RATIO[x^(-1)])/9 - ((368*I)/9)*Pi^3*G[0, 0, x]*
    RATIO[x^(-1)] - (121*Pi^4*G[0, 0, x]*RATIO[x^(-1)])/20 + 
   (57031*G[0, 1, x]*RATIO[x^(-1)])/216 - ((1198*I)/9)*Pi*G[0, 1, x]*
    RATIO[x^(-1)] + 23*Pi^2*G[0, 1, x]*RATIO[x^(-1)] + 
   ((244*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - 
   (575*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/36 + (57031*G[1, 0, x]*RATIO[x^(-1)])/
    216 - ((157*I)/3)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
   (1801*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/18 + ((238*I)/3)*Pi^3*G[1, 0, x]*
    RATIO[x^(-1)] - (949*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/36 - 
   (278*G[1, 1, x]*RATIO[x^(-1)])/3 - ((86*I)/3)*Pi*G[1, 1, x]*
    RATIO[x^(-1)] - (1753*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 + 
   ((2*I)/3)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
   (61*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/30 - 
   (17749*G[0, 0, 0, x]*RATIO[x^(-1)])/18 + ((7468*I)/9)*Pi*G[0, 0, 0, x]*
    RATIO[x^(-1)] + (1090*Pi^2*G[0, 0, 0, x]*RATIO[x^(-1)])/9 + 
   (10*I)*Pi^3*G[0, 0, 0, x]*RATIO[x^(-1)] - 
   (2773*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + (164*I)*Pi*G[0, 0, 1, x]*
    RATIO[x^(-1)] + (79*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 + 
   (48*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - 
   (2773*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + (16*I)*Pi*G[0, 1, 0, x]*
    RATIO[x^(-1)] - (295*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   ((136*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
   (130*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - (42*I)*Pi*G[0, 1, 1, x]*
    RATIO[x^(-1)] + 46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)] + 
   ((68*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - 
   (182*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - (650*I)*Pi*G[1, 0, 0, x]*
    RATIO[x^(-1)] + (182*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   ((598*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
   (2254*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + ((749*I)/3)*Pi*G[1, 0, 1, x]*
    RATIO[x^(-1)] - (1027*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
   ((82*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
   (2254*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + ((1252*I)/3)*Pi*G[1, 1, 0, x]*
    RATIO[x^(-1)] + (53*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
   ((64*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
   (2086*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - ((418*I)/3)*Pi*G[1, 1, 1, x]*
    RATIO[x^(-1)] + (655*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
   ((52*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
   952*G[0, 0, 0, 0, x]*RATIO[x^(-1)] - (624*I)*Pi*G[0, 0, 0, 0, x]*
    RATIO[x^(-1)] - 38*Pi^2*G[0, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (3436*G[0, 0, 0, 1, x]*RATIO[x^(-1)])/9 - (120*I)*Pi*G[0, 0, 0, 1, x]*
    RATIO[x^(-1)] + (514*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)])/9 + 
   (3436*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/9 + ((8*I)/3)*Pi*G[0, 0, 1, 0, x]*
    RATIO[x^(-1)] + (142*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/9 - 
   (24*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   (388*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/9 + 
   (2122*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/9 + (208*I)*Pi*G[0, 1, 0, 0, x]*
    RATIO[x^(-1)] + (34*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - ((92*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (136*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/9 - 
   2*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((136*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x^(-1)] + (400*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/9 - 
   32*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - ((32*I)/3)*Pi*G[0, 1, 1, 1, x]*
    RATIO[x^(-1)] + (184*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/9 - 
   (7058*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/9 - ((134*I)/3)*Pi*G[1, 0, 0, 0, x]*
    RATIO[x^(-1)] + (52*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/9 + 
   (818*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (368*I)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x^(-1)] - (632*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/9 + 
   (818*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + ((250*I)/3)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x^(-1)] + (274*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/9 + 
   (41*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - ((58*I)/3)*Pi*G[1, 0, 1, 1, x]*
    RATIO[x^(-1)] - (34*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
   505*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + (254*I)*Pi*G[1, 1, 0, 0, x]*
    RATIO[x^(-1)] - (56*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/9 - 
   51*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - ((802*I)/3)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x^(-1)] + (514*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/9 - 
   51*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - (66*I)*Pi*G[1, 1, 1, 0, x]*
    RATIO[x^(-1)] + (280*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/9 - 
   135*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + ((112*I)/3)*Pi*G[1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (38*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
   700*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + (200*I)*Pi*G[0, 0, 0, 0, 0, x]*
    RATIO[x^(-1)] - (904*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (128*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
   (904*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   ((152*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   ((280*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
   (212*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   ((88*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   108*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - ((328*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] - 108*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   ((320*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
   84*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + ((200*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] + (328*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (16*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (148*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] + (148*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   ((248*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (416*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   ((88*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
   68*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - ((32*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*
    RATIO[x^(-1)] - (244*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   ((328*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
   (244*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   ((104*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   (316*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
   ((272*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
   (44*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
   ((596*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (758*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
   ((208*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
   (758*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   ((160*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (266*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   ((68*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   (196*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   ((508*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (26*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
   ((28*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
   (26*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 72*G[1, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (8*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
   (1336*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
   ((56*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
   (598*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   ((224*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
   (598*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   ((232*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (304*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   ((56*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   (242*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   ((112*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (56*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   ((80*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
   (56*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (24*I)*Pi*G[1, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 88*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   (48*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 360*G[0, 0, 0, 0, 0, 0, x]*
    RATIO[x^(-1)] - 40*G[0, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
   40*G[0, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 256*G[0, 0, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] + 56*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (824*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (824*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (32*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 120*G[0, 0, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] - (584*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (584*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (392*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   216*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (320*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (320*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (568*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
   56*G[0, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 56*G[0, 1, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] - 56*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   144*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 144*G[0, 1, 0, 1, 0, 0, x]*
    RATIO[x^(-1)] - (368*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (368*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (88*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 24*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] - (536*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (536*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (88*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 144*G[0, 1, 1, 1, 0, 0, x]*
    RATIO[x^(-1)] + (208*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
   (208*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (352*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
   (976*G[1, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (116*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (116*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   28*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
   (572*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (4*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
   (4*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 136*G[1, 0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (788*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (128*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (128*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   28*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 72*G[1, 0, 1, 1, 0, 0, x]*
    RATIO[x^(-1)] - 8*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
   8*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 16*G[1, 0, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (236*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (188*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (188*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   68*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
   (128*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (272*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (272*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   104*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
   (260*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (92*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (92*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 68*G[1, 1, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] + 24*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
   64*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 64*G[1, 1, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] - 16*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   (-29/18 + I*Pi - G[0, x] - G[1, x])*Log[mu2/s]^5*RATIO[x^(-1)] + 
   (Log[mu2/s]^6*RATIO[x^(-1)])/2 + 
   (Nf^3*((-1000/729 + (200*G[0, x])/81 - (80*G[0, 0, x])/27 + 
        (16*G[0, 0, 0, x])/9)*RATIO[x^(-1)] + 
      (-200/81 + (80*G[0, x])/27 - (16*G[0, 0, x])/9)*Log[mu2/s]*
       RATIO[x^(-1)] + (-40/27 + (8*G[0, x])/9)*Log[mu2/s]^2*RATIO[x^(-1)] - 
      (8*Log[mu2/s]^3*RATIO[x^(-1)])/27))/Nc + 
   (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + (Pi^4*G[0, x])/
    (45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/(-1 + RATIO[x])^2 + 
   (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - (2*Pi^2*G[0, 1, 0, x])/
    (3*(-1 + RATIO[x])^2) - ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
   ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
   (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
    (-1 + RATIO[x])^2 - (839881*Pi^2*RATIO[x])/2592 - 
   ((641*I)/54)*Pi^3*RATIO[x] - (297749*Pi^4*RATIO[x])/4320 - 
   ((577*I)/270)*Pi^5*RATIO[x] + (36977*Pi^6*RATIO[x])/22680 + 
   (14701*Pi^2*G[0, x]*RATIO[x])/216 + ((785*I)/6)*Pi^3*G[0, x]*RATIO[x] + 
   (689*Pi^4*G[0, x]*RATIO[x])/72 - ((223*I)/36)*Pi^5*G[0, x]*RATIO[x] + 
   (5221*Pi^2*G[1, x]*RATIO[x])/54 - ((557*I)/3)*Pi^3*G[1, x]*RATIO[x] + 
   (37237*Pi^4*G[1, x]*RATIO[x])/1080 - ((491*I)/180)*Pi^5*G[1, x]*RATIO[x] - 
   (839881*G[0, 0, x]*RATIO[x])/1296 - ((641*I)/27)*Pi*G[0, 0, x]*RATIO[x] - 
   (8671*Pi^2*G[0, 0, x]*RATIO[x])/72 - ((845*I)/9)*Pi^3*G[0, 0, x]*
    RATIO[x] - (3079*Pi^4*G[0, 0, x]*RATIO[x])/90 + 
   (839881*G[0, 1, x]*RATIO[x])/1296 + ((641*I)/27)*Pi*G[0, 1, x]*RATIO[x] + 
   (5567*Pi^2*G[0, 1, x]*RATIO[x])/36 - (16*I)*Pi^3*G[0, 1, x]*RATIO[x] + 
   (12683*Pi^4*G[0, 1, x]*RATIO[x])/360 + (839881*G[1, 0, x]*RATIO[x])/1296 + 
   ((641*I)/27)*Pi*G[1, 0, x]*RATIO[x] + (9467*Pi^2*G[1, 0, x]*RATIO[x])/72 + 
   ((326*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] - (463*Pi^4*G[1, 0, x]*RATIO[x])/90 - 
   (839881*G[1, 1, x]*RATIO[x])/1296 - ((641*I)/27)*Pi*G[1, 1, x]*RATIO[x] - 
   (5617*Pi^2*G[1, 1, x]*RATIO[x])/36 + (61*I)*Pi^3*G[1, 1, x]*RATIO[x] - 
   (1415*Pi^4*G[1, 1, x]*RATIO[x])/72 + (9181*G[0, 0, 0, x]*RATIO[x])/36 + 
   ((2810*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - (643*Pi^2*G[0, 0, 0, x]*RATIO[x])/
    9 + (82*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] - (4259*G[0, 0, 1, x]*RATIO[x])/
    54 + (17*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 75*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
   ((118*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] - (4259*G[0, 1, 0, x]*RATIO[x])/
    54 - ((2684*I)/3)*Pi*G[0, 1, 0, x]*RATIO[x] + 
   (355*Pi^2*G[0, 1, 0, x]*RATIO[x])/6 - ((134*I)/3)*Pi^3*G[0, 1, 0, x]*
    RATIO[x] - (10507*G[0, 1, 1, x]*RATIO[x])/108 - 
   (59*I)*Pi*G[0, 1, 1, x]*RATIO[x] + (265*Pi^2*G[0, 1, 1, x]*RATIO[x])/6 + 
   (38*I)*Pi^3*G[0, 1, 1, x]*RATIO[x] + (4021*G[1, 0, 0, x]*RATIO[x])/54 - 
   ((3139*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] + (845*Pi^2*G[1, 0, 0, x]*RATIO[x])/
    6 - ((46*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] - 
   (27067*G[1, 0, 1, x]*RATIO[x])/108 + ((278*I)/3)*Pi*G[1, 0, 1, x]*
    RATIO[x] - (263*Pi^2*G[1, 0, 1, x]*RATIO[x])/18 + 
   ((122*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (27067*G[1, 1, 0, x]*RATIO[x])/
    108 + ((3013*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - 
   164*Pi^2*G[1, 1, 0, x]*RATIO[x] + ((142*I)/3)*Pi^3*G[1, 1, 0, x]*
    RATIO[x] + (3841*G[1, 1, 1, x]*RATIO[x])/9 - ((152*I)/3)*Pi*G[1, 1, 1, x]*
    RATIO[x] + (257*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 - 
   ((146*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] + 
   (14533*G[0, 0, 0, 0, x]*RATIO[x])/12 - ((1843*I)/3)*Pi*G[0, 0, 0, 0, x]*
    RATIO[x] - (1085*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/6 - 
   (1287*G[0, 0, 0, 1, x]*RATIO[x])/4 + ((1114*I)/3)*Pi*G[0, 0, 0, 1, x]*
    RATIO[x] + 11*Pi^2*G[0, 0, 0, 1, x]*RATIO[x] - 
   (1287*G[0, 0, 1, 0, x]*RATIO[x])/4 + (443*I)*Pi*G[0, 0, 1, 0, x]*
    RATIO[x] + (425*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/2 + 
   (4537*G[0, 0, 1, 1, x]*RATIO[x])/12 - (106*I)*Pi*G[0, 0, 1, 1, x]*
    RATIO[x] + (101*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 
   (7162*G[0, 1, 0, 0, x]*RATIO[x])/9 + ((794*I)/3)*Pi*G[0, 1, 0, 0, x]*
    RATIO[x] + 210*Pi^2*G[0, 1, 0, 0, x]*RATIO[x] - 
   (536*G[0, 1, 0, 1, x]*RATIO[x])/9 - ((764*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x] - 9*Pi^2*G[0, 1, 0, 1, x]*RATIO[x] - 
   (536*G[0, 1, 1, 0, x]*RATIO[x])/9 - ((314*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x] - 310*Pi^2*G[0, 1, 1, 0, x]*RATIO[x] - 
   (277*G[0, 1, 1, 1, x]*RATIO[x])/9 + ((2*I)/3)*Pi*G[0, 1, 1, 1, x]*
    RATIO[x] - (109*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 - 
   (5215*G[1, 0, 0, 0, x]*RATIO[x])/4 + ((541*I)/3)*Pi*G[1, 0, 0, 0, x]*
    RATIO[x] - (211*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/6 + 
   (1099*G[1, 0, 0, 1, x]*RATIO[x])/4 - ((676*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x] - (131*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + 
   (1099*G[1, 0, 1, 0, x]*RATIO[x])/4 - ((367*I)/3)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x] - (73*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/2 - 
   (2297*G[1, 0, 1, 1, x]*RATIO[x])/12 + ((220*I)/3)*Pi*G[1, 0, 1, 1, x]*
    RATIO[x] - (11*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 
   (8170*G[1, 1, 0, 0, x]*RATIO[x])/9 + (144*I)*Pi*G[1, 1, 0, 0, x]*
    RATIO[x] - (52*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 + 
   (785*G[1, 1, 0, 1, x]*RATIO[x])/9 + (134*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 
   (205*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 + (785*G[1, 1, 1, 0, x]*RATIO[x])/
    9 - ((572*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
   (556*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - (1229*G[1, 1, 1, 1, x]*RATIO[x])/
    9 + ((20*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
   (19*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 - 1186*G[0, 0, 0, 0, 0, x]*
    RATIO[x] + (1208*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
   289*G[0, 0, 0, 0, 1, x]*RATIO[x] + (212*I)*Pi*G[0, 0, 0, 0, 1, x]*
    RATIO[x] + 289*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
   (280*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 
   (565*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 - (88*I)*Pi*G[0, 0, 0, 1, 1, x]*
    RATIO[x] + 411*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
   (858*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 138*G[0, 0, 1, 0, 1, x]*
    RATIO[x] - (248*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
   138*G[0, 0, 1, 1, 0, x]*RATIO[x] + (102*I)*Pi*G[0, 0, 1, 1, 0, x]*
    RATIO[x] - 302*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
   (104*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] + 469*G[0, 1, 0, 0, 0, x]*
    RATIO[x] - (932*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
   (247*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - (256*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x] - (247*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
   (68*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
   (523*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + (36*I)*Pi*G[0, 1, 0, 1, 1, x]*
    RATIO[x] + 54*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
   (608*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] - 
   (482*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + (196*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x] - (482*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
   (84*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 172*G[0, 1, 1, 1, 1, x]*
    RATIO[x] + (44*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
   (1612*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 - (104*I)*Pi*G[1, 0, 0, 0, 0, x]*
    RATIO[x] - 183*G[1, 0, 0, 0, 1, x]*RATIO[x] - 
   (76*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] - 183*G[1, 0, 0, 1, 0, x]*
    RATIO[x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
   (145*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + (12*I)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x] - 117*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
   (118*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
   (34*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 + (56*I)*Pi*G[1, 0, 1, 0, 1, x]*
    RATIO[x] - (34*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
   (134*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
   (154*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + (8*I)*Pi*G[1, 0, 1, 1, 1, x]*
    RATIO[x] - (55*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 + 
   (196*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
   (253*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + (112*I)*Pi*G[1, 1, 0, 0, 1, x]*
    RATIO[x] + (253*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
   (52*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + (49*G[1, 1, 0, 1, 1, x]*RATIO[x])/
    3 - (24*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
   (764*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 - (116*I)*Pi*G[1, 1, 1, 0, 0, x]*
    RATIO[x] + (92*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - 
   (116*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
   (92*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + (124*I)*Pi*G[1, 1, 1, 1, 0, x]*
    RATIO[x] - 8*G[1, 1, 1, 1, 1, x]*RATIO[x] + (28*I)*Pi*G[1, 1, 1, 1, 1, x]*
    RATIO[x] + 1607*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 
   281*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 281*G[0, 0, 0, 0, 1, 0, x]*
    RATIO[x] + 43*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
   108*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 60*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 
   60*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] - 156*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] - 
   879*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] - 91*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] - 
   91*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] - 253*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] + 
   198*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 192*G[0, 0, 1, 1, 0, 1, x]*
    RATIO[x] - 192*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] + 
   340*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 1090*G[0, 1, 0, 0, 0, 0, x]*
    RATIO[x] - 146*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 
   146*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 238*G[0, 1, 0, 0, 1, 1, x]*
    RATIO[x] - 4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 
   56*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] - 56*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 
   104*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 406*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x] + 106*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] + 
   106*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 118*G[0, 1, 1, 0, 1, 1, x]*
    RATIO[x] - 88*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 
   200*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + 200*G[0, 1, 1, 1, 1, 0, x]*
    RATIO[x] - 84*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 
   171*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 141*G[1, 0, 0, 0, 0, 1, x]*
    RATIO[x] - 141*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 
   55*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 180*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 
   28*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 28*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] - 
   36*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 55*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 
   25*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] - 25*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 
   77*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] - 214*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
   76*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 76*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 
   20*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 246*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 
   30*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 30*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 
   134*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 32*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 
   32*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] - 32*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
   64*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] + 114*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 
   98*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 98*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] + 
   54*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 160*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
   36*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 36*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
   8*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
    (Pi^2/2 + G[0, x]/2 - G[1, x]/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
     G[1, 1, x] + (-19 + (6*I)*Pi + (65*Pi^2)/12 + (119*G[0, x])/18 - 
       (9*I)*Pi*G[0, x] + (67*G[1, x])/9 - (8*I)*Pi*G[1, x] - G[0, 0, x] - 
       3*G[0, 1, x] - 3*G[1, 0, x])*RATIO[x^(-1)] + 
     (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*
      RATIO[x]) - (1439*Zeta[3])/18 + (608*I)*Pi*Zeta[3] - 
   (2725*Pi^2*Zeta[3])/9 - (12*I)*Pi^3*Zeta[3] - (877*G[0, x]*Zeta[3])/9 + 
   (664*I)*Pi*G[0, x]*Zeta[3] - (1144*Pi^2*G[0, x]*Zeta[3])/3 - 
   (83*G[1, x]*Zeta[3])/9 - ((436*I)/3)*Pi*G[1, x]*Zeta[3] + 
   (134*Pi^2*G[1, x]*Zeta[3])/3 + (2042*G[0, 0, x]*Zeta[3])/9 + 
   (632*I)*Pi*G[0, 0, x]*Zeta[3] - (2708*G[0, 1, x]*Zeta[3])/9 - 
   (352*I)*Pi*G[0, 1, x]*Zeta[3] - (2654*G[1, 0, x]*Zeta[3])/9 - 
   (64*I)*Pi*G[1, 0, x]*Zeta[3] + (2228*G[1, 1, x]*Zeta[3])/9 + 
   (312*I)*Pi*G[1, 1, x]*Zeta[3] + 456*G[0, 0, 0, x]*Zeta[3] - 
   404*G[0, 0, 1, x]*Zeta[3] - 400*G[0, 1, 0, x]*Zeta[3] + 
   100*G[0, 1, 1, x]*Zeta[3] - 20*G[1, 0, 0, x]*Zeta[3] + 
   128*G[1, 0, 1, x]*Zeta[3] + 124*G[1, 1, 0, x]*Zeta[3] - 
   224*G[1, 1, 1, x]*Zeta[3] + (170*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
   (38*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 12*Pi^2*RATIO[(1 - x)^(-1)]*
    Zeta[3] + 294*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (54*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   40*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 54*G[0, 0, x]*RATIO[(1 - x)^(-1)]*
    Zeta[3] - (405805*RATIO[x^(-1)]*Zeta[3])/486 + 
   ((8713*I)/27)*Pi*RATIO[x^(-1)]*Zeta[3] + (3749*Pi^2*RATIO[x^(-1)]*Zeta[3])/
    18 + ((538*I)/9)*Pi^3*RATIO[x^(-1)]*Zeta[3] + 
   (1091*G[0, x]*RATIO[x^(-1)]*Zeta[3])/9 - ((1076*I)/3)*Pi*G[0, x]*
    RATIO[x^(-1)]*Zeta[3] + (763*Pi^2*G[0, x]*RATIO[x^(-1)]*Zeta[3])/9 + 
   (2359*G[1, x]*RATIO[x^(-1)]*Zeta[3])/27 - ((2210*I)/3)*Pi*G[1, x]*
    RATIO[x^(-1)]*Zeta[3] + (467*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/9 + 
   42*G[0, 0, x]*RATIO[x^(-1)]*Zeta[3] - ((344*I)/3)*Pi*G[0, 0, x]*
    RATIO[x^(-1)]*Zeta[3] - (1948*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - 
   ((668*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
   (3226*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/9 - ((32*I)/3)*Pi*G[1, 0, x]*
    RATIO[x^(-1)]*Zeta[3] + (196*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   ((16*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
   60*G[0, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
   (236*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
   108*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
   (160*G[0, 1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (260*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
   (412*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
   (160*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (200*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
    (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
   (460*RATIO[x]*Zeta[3])/3 - (760*I)*Pi*RATIO[x]*Zeta[3] + 
   (983*Pi^2*RATIO[x]*Zeta[3])/9 + (20*I)*Pi^3*RATIO[x]*Zeta[3] - 
   (5377*G[0, x]*RATIO[x]*Zeta[3])/18 - (284*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 
   (788*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + (2515*G[1, x]*RATIO[x]*Zeta[3])/
    18 + ((1112*I)/3)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
   (91*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 - (2092*G[0, 0, x]*RATIO[x]*Zeta[3])/
    9 - (520*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 
   (2002*G[0, 1, x]*RATIO[x]*Zeta[3])/9 + (320*I)*Pi*G[0, 1, x]*RATIO[x]*
    Zeta[3] + (2794*G[1, 0, x]*RATIO[x]*Zeta[3])/9 + 
   (92*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] - (2572*G[1, 1, x]*RATIO[x]*Zeta[3])/
    9 - (228*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 468*G[0, 0, 0, x]*RATIO[x]*
    Zeta[3] + 238*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 
   476*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 122*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
   58*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 76*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
   218*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 232*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
   20*Zeta[3]^2 + (608*RATIO[x^(-1)]*Zeta[3]^2)/9 + 106*RATIO[x]*Zeta[3]^2 + 
   Log[mu2/s]^3*((-50*Pi^2)/9 + (6*I)*Pi^3 - (50*G[0, x])/9 + 
     (6*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] + (50*G[1, x])/9 - (6*I)*Pi*G[1, x] - 
     (28*G[0, 0, x])/9 + (12*I)*Pi*G[0, 0, x] + (64*G[0, 1, x])/9 - 
     (12*I)*Pi*G[0, 1, x] + (64*G[1, 0, x])/9 - (12*I)*Pi*G[1, 0, x] - 
     (100*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] + 24*G[0, 0, 0, x] - 
     16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 
     16*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + 
     ((25*Pi^2)/9 - (3*I)*Pi^3 - 2*Pi^2*G[0, x] + (50*G[0, 0, x])/9 - 
       (6*I)*Pi*G[0, 0, x] - (50*G[0, 1, x])/9 + (6*I)*Pi*G[0, 1, x] - 
       (50*G[1, 0, x])/9 + (6*I)*Pi*G[1, 0, x] + (50*G[1, 1, x])/9 - 
       (6*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
       8*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x])*RATIO[x] + 
     RATIO[x^(-1)]*(-4451/108 - ((656*I)/27)*Pi - (1231*Pi^2)/54 + I*Pi^3 + 
       (100*G[0, x])/3 + (8*I)*Pi*G[0, x] - 15*Pi^2*G[0, x] + 
       (496*G[1, x])/27 + (20*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
       (26*G[0, 0, x])/3 + ((116*I)/3)*Pi*G[0, 0, x] - (88*G[0, 1, x])/9 + 
       ((88*I)/3)*Pi*G[0, 1, x] - (88*G[1, 0, x])/9 + 
       ((88*I)/3)*Pi*G[1, 0, x] + ((32*I)/3)*Pi*G[1, 1, x] + 
       12*G[0, 0, 0, x] + (92*G[0, 0, 1, x])/3 + (92*G[0, 1, 0, x])/3 + 
       (32*G[0, 1, 1, x])/3 + (92*G[1, 0, 0, x])/3 + (32*G[1, 0, 1, x])/3 + 
       (32*G[1, 1, 0, x])/3 + 16*Zeta[3])) + 
   Log[mu2/s]^2*((-62*Pi^2)/9 - ((31*I)/3)*Pi^3 + (553*Pi^4)/90 - 
     (13*G[0, x])/3 + ((16*I)/3)*Pi*G[0, x] + (145*Pi^2*G[0, x])/18 - 
     ((64*I)/3)*Pi^3*G[0, x] + (13*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] - 
     (49*Pi^2*G[1, x])/18 - ((32*I)/3)*Pi^3*G[1, x] + (20*G[0, 0, x])/3 - 
     ((178*I)/3)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/3 + (46*G[0, 1, x])/3 + 
     ((46*I)/3)*Pi*G[0, 1, x] - 13*Pi^2*G[0, 1, x] + (46*G[1, 0, x])/3 + 
     ((118*I)/3)*Pi*G[1, 0, x] - (53*Pi^2*G[1, 0, x])/3 - 
     (112*G[1, 1, x])/3 + ((14*I)/3)*Pi*G[1, 1, x] + 5*Pi^2*G[1, 1, x] - 
     (110*G[0, 0, 0, x])/3 - (104*I)*Pi*G[0, 0, 0, x] - 
     (40*G[0, 0, 1, x])/3 + (40*I)*Pi*G[0, 0, 1, x] - (40*G[0, 1, 0, x])/3 + 
     (64*I)*Pi*G[0, 1, 0, x] + (22*G[0, 1, 1, x])/3 - (22*G[1, 0, 0, x])/3 + 
     (40*I)*Pi*G[1, 0, 0, x] + (76*G[1, 0, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 1, x] + (76*G[1, 1, 0, x])/3 + (38*G[1, 1, 1, x])/3 - 
     (64*I)*Pi*G[1, 1, 1, x] - 208*G[0, 0, 0, 0, x] + 32*G[0, 0, 0, 1, x] + 
     32*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] + 68*G[0, 1, 0, 0, x] + 
     44*G[0, 1, 0, 1, x] + 44*G[0, 1, 1, 0, x] - 68*G[0, 1, 1, 1, x] + 
     40*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, x] - 
     48*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] - 60*G[1, 1, 0, 1, x] - 
     60*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
     ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 44*Zeta[3] + 
     (48*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 40*G[1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(68983/432 - ((1619*I)/6)*Pi - 75*Pi^2 - 
       ((184*I)/9)*Pi^3 - (193*Pi^4)/72 - (983*G[0, x])/12 + 
       ((1682*I)/9)*Pi*G[0, x] + (592*Pi^2*G[0, x])/9 - (I/3)*Pi^3*G[0, x] - 
       (1157*G[1, x])/18 + (86*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/2 + 
       (10*I)*Pi^3*G[1, x] + 60*G[0, 0, x] - (120*I)*Pi*G[0, 0, x] + 
       (73*Pi^2*G[0, 0, x])/3 + (242*G[0, 1, x])/9 - (60*I)*Pi*G[0, 1, x] + 
       (49*Pi^2*G[0, 1, x])/3 + (242*G[1, 0, x])/9 - (48*I)*Pi*G[1, 0, x] + 
       (11*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] + 
       (10*Pi^2*G[1, 1, x])/3 - (190*G[0, 0, 0, x])/3 - 
       (84*I)*Pi*G[0, 0, 0, x] - (92*G[0, 0, 1, x])/3 - 
       (80*I)*Pi*G[0, 0, 1, x] - (92*G[0, 1, 0, x])/3 - 
       (72*I)*Pi*G[0, 1, 0, x] - (32*I)*Pi*G[0, 1, 1, x] - 14*G[1, 0, 0, x] - 
       (44*I)*Pi*G[1, 0, 0, x] - (14*G[1, 0, 1, x])/3 - 
       (48*I)*Pi*G[1, 0, 1, x] - (14*G[1, 1, 0, x])/3 - 
       (40*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 108*G[0, 0, 0, 1, x] - 
       108*G[0, 0, 1, 0, x] - 64*G[0, 0, 1, 1, x] - 92*G[0, 1, 0, 0, x] - 
       72*G[0, 1, 0, 1, x] - 72*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
       68*G[1, 0, 0, 0, x] - 68*G[1, 0, 0, 1, x] - 68*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] - 76*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (653*Zeta[3])/9 - 
       (48*I)*Pi*Zeta[3] - 42*G[0, x]*Zeta[3] - 22*G[1, x]*Zeta[3]) + 
     RATIO[x]*((85*Pi^2)/6 + ((10*I)/3)*Pi^3 - (721*Pi^4)/180 - 
       (34*Pi^2*G[0, x])/9 + ((38*I)/3)*Pi^3*G[0, x] - (11*Pi^2*G[1, x])/9 + 
       ((10*I)/3)*Pi^3*G[1, x] + (85*G[0, 0, x])/3 + 
       ((20*I)/3)*Pi*G[0, 0, x] + (7*Pi^2*G[0, 0, x])/6 - (85*G[0, 1, x])/3 - 
       ((20*I)/3)*Pi*G[0, 1, x] + (13*Pi^2*G[0, 1, x])/2 - 
       (85*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] + 
       (65*Pi^2*G[1, 0, x])/6 + (85*G[1, 1, x])/3 + 
       ((20*I)/3)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/2 - 
       (68*G[0, 0, 0, x])/3 + (64*I)*Pi*G[0, 0, 0, x] + 
       (38*G[0, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, x] + 
       (38*G[0, 1, 0, x])/3 - (44*I)*Pi*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 + 
       (38*G[1, 0, 0, x])/3 - (32*I)*Pi*G[1, 0, 0, x] - (8*G[1, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, x] - (8*G[1, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 1, x] + 116*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
       16*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] - 46*G[0, 1, 0, 0, x] - 
       22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 34*G[0, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 30*G[1, 1, 0, 1, x] + 
       30*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] - (36*I)*Pi*Zeta[3] - 
       20*G[0, x]*Zeta[3] + 32*G[1, x]*Zeta[3])) + 
   Nf^2*((1163/81 - ((20*I)/3)*Pi + (10*Pi^2)/9 - (46*G[0, x])/9 + 
       ((44*I)/9)*Pi*G[0, x] + (16*G[0, 0, x])/9)*Log[mu2/s]^2*
      RATIO[x^(-1)] + (-14/27 - ((44*I)/27)*Pi + (28*G[0, x])/27)*
      Log[mu2/s]^3*RATIO[x^(-1)] - (2*Log[mu2/s]^4*RATIO[x^(-1)])/3 + 
     Log[mu2/s]*RATIO[x^(-1)]*(40769/729 - ((712*I)/81)*Pi + (29*Pi^2)/9 - 
       (3038*G[0, x])/81 + ((40*I)/3)*Pi*G[0, x] - (20*Pi^2*G[0, x])/9 + 
       (212*G[0, 0, x])/9 - ((88*I)/9)*Pi*G[0, 0, x] + 
       ((8*I)/3)*Pi*G[1, 0, x] - (40*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 + 
       (268*Zeta[3])/27) + RATIO[x^(-1)]*(469964/6561 - ((2608*I)/729)*Pi + 
       (17*Pi^2)/9 + (139*Pi^4)/1215 - (14459*G[0, x])/243 + 
       ((712*I)/81)*Pi*G[0, x] - (29*Pi^2*G[0, x])/9 + (1250*G[0, 0, x])/27 - 
       ((40*I)/3)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/9 + 
       ((40*I)/9)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/9 - 
       (332*G[0, 0, 0, x])/9 + ((88*I)/9)*Pi*G[0, 0, 0, x] - 
       ((8*I)/3)*Pi*G[0, 1, 0, x] + (40*G[1, 0, 0, x])/9 - 
       ((8*I)/3)*Pi*G[1, 0, 0, x] + (208*G[0, 0, 0, 0, x])/9 - 
       (8*G[0, 1, 0, 0, x])/3 - (16*G[1, 0, 0, 0, x])/3 + 
       (3412*Zeta[3])/243 + ((128*I)/27)*Pi*Zeta[3] - (140*G[0, x]*Zeta[3])/
        27) + ((44*Pi^2)/9 + (26*Pi^4)/135 + (292*G[0, x])/27 - 
       (80*Pi^2*G[0, x])/27 - (292*G[1, x])/27 - (46*Pi^2*G[1, x])/27 + 
       (8*G[0, 0, x])/27 + (16*Pi^2*G[0, 0, x])/9 - (200*G[0, 1, x])/27 + 
       (4*Pi^2*G[0, 1, x])/9 - (200*G[1, 0, x])/27 + (392*G[1, 1, x])/27 + 
       (4*Pi^2*G[1, 1, x])/9 - (136*G[0, 0, 0, x])/9 + (80*G[0, 0, 1, x])/9 + 
       (80*G[0, 1, 0, x])/9 + (28*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/9 - 
       (4*G[1, 1, 0, x])/9 - (100*G[1, 1, 1, x])/9 + 16*G[0, 0, 0, 0, x] - 
       (16*G[0, 0, 0, 1, x])/3 - (16*G[0, 0, 1, 0, x])/3 - 
       (40*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
       (8*G[0, 1, 1, 0, x])/9 + (8*G[0, 1, 1, 1, x])/9 - 
       (16*G[1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, x])/9 + 
       (8*G[1, 1, 0, 1, x])/9 + (8*G[1, 1, 1, 0, x])/9 + 
       (40*G[1, 1, 1, 1, x])/9 + (146/27 - ((44*I)/27)*Pi - (8*G[0, x])/3 - 
         (44*G[1, x])/27)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (2*Log[mu2/s]^4*RATIO[x^(-1)])/3 + Log[mu2/s]^2*
        ((4*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 + (8*G[0, 0, x])/3 - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3 + 
         (1627/81 - ((20*I)/3)*Pi + (2*Pi^2)/9 - (146*G[0, x])/9 + 
           ((44*I)/9)*Pi*G[0, x] - (20*G[1, x])/3 + 8*G[0, 0, x] + 
           (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9)*RATIO[x^(-1)] + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x]) + (8*Zeta[3])/9 + 
       (16*G[0, x]*Zeta[3])/9 - (16*G[1, x]*Zeta[3])/9 + 
       RATIO[x]*((-146*Pi^2)/27 - (13*Pi^4)/135 + (64*Pi^2*G[0, x])/27 + 
         (32*Pi^2*G[1, x])/27 - (292*G[0, 0, x])/27 - (8*Pi^2*G[0, 0, x])/9 + 
         (292*G[0, 1, x])/27 - (2*Pi^2*G[0, 1, x])/9 + (292*G[1, 0, x])/27 - 
         (292*G[1, 1, x])/27 - (2*Pi^2*G[1, 1, x])/9 + (128*G[0, 0, 0, x])/
          9 - (64*G[0, 0, 1, x])/9 - (64*G[0, 1, 0, x])/9 - 
         (64*G[1, 0, 0, x])/9 + (64*G[1, 1, 1, x])/9 - 8*G[0, 0, 0, 0, x] + 
         (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
         (20*G[0, 1, 0, 0, x])/9 + (4*G[0, 1, 0, 1, x])/9 + 
         (4*G[0, 1, 1, 0, x])/9 - (4*G[0, 1, 1, 1, x])/9 + 
         (8*G[1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, x])/9 - 
         (4*G[1, 1, 0, 1, x])/9 - (4*G[1, 1, 1, 0, x])/9 - 
         (20*G[1, 1, 1, 1, x])/9 - (8*G[0, x]*Zeta[3])/9 + 
         (8*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*(441631/26244 - 
         ((2608*I)/729)*Pi + (53*Pi^2)/27 + (47*Pi^4)/1215 - 
         (49655*G[0, x])/1458 + ((712*I)/81)*Pi*G[0, x] - 
         (11*Pi^2*G[0, x])/9 - (2608*G[1, x])/729 + (20*Pi^2*G[1, x])/9 + 
         (3254*G[0, 0, x])/81 - ((40*I)/3)*Pi*G[0, 0, x] + 
         (4*Pi^2*G[0, 0, x])/9 + (712*G[0, 1, x])/81 - (4*Pi^2*G[0, 1, x])/
          3 + (712*G[1, 0, x])/81 + ((40*I)/9)*Pi*G[1, 0, x] - 
         (16*Pi^2*G[1, 0, x])/9 - (4*Pi^2*G[1, 1, x])/9 - 
         (292*G[0, 0, 0, x])/9 + ((88*I)/9)*Pi*G[0, 0, 0, x] - 
         (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
         ((8*I)/3)*Pi*G[0, 1, 0, x] - (40*G[1, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/9 - 
         (40*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/9 + 16*G[0, 0, 0, 0, x] + 
         (88*G[0, 0, 0, 1, x])/9 + (88*G[0, 0, 1, 0, x])/9 + 
         (40*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/3 + 
         (8*G[1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, 1, x])/3 + (4688*Zeta[3])/243 + ((128*I)/27)*Pi*
          Zeta[3] - (236*G[0, x]*Zeta[3])/27 + (128*G[1, x]*Zeta[3])/27) + 
       Log[mu2/s]*((44*Pi^2)/9 + (64*G[0, x])/9 - (16*Pi^2*G[0, x])/9 - 
         (64*G[1, x])/9 - (8*Pi^2*G[1, x])/9 + (56*G[0, 0, x])/9 - 
         (80*G[0, 1, x])/9 - (80*G[1, 0, x])/9 + (104*G[1, 1, x])/9 - 
         (32*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + 
         (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
         ((-32*Pi^2)/9 + (8*Pi^2*G[0, x])/9 + (4*Pi^2*G[1, x])/9 - 
           (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
           (64*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
           (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3)*
          RATIO[x] + RATIO[x^(-1)]*(49655/1458 - ((712*I)/81)*Pi + 
           (11*Pi^2)/9 - (3254*G[0, x])/81 + ((40*I)/3)*Pi*G[0, x] - 
           (4*Pi^2*G[0, x])/9 - (712*G[1, x])/81 + (4*Pi^2*G[1, x])/3 + 
           (292*G[0, 0, x])/9 - ((88*I)/9)*Pi*G[0, 0, x] + 
           (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 0, x] - 
           16*G[0, 0, 0, x] - (88*G[0, 0, 1, x])/9 - (88*G[0, 1, 0, x])/9 - 
           (40*G[1, 0, 0, x])/9 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
           (8*G[1, 1, 1, x])/3 + (236*Zeta[3])/27)))/Nc^2) + 
   (1475*Zeta[5])/3 - (350*I)*Pi*Zeta[5] + 38*G[0, x]*Zeta[5] + 
   54*G[1, x]*Zeta[5] - 180*RATIO[(1 - x)^(-1)]*Zeta[5] + 
   (6064*RATIO[x^(-1)]*Zeta[5])/9 - ((428*I)/3)*Pi*RATIO[x^(-1)]*Zeta[5] - 
   52*G[0, x]*RATIO[x^(-1)]*Zeta[5] + (110*G[1, x]*RATIO[x^(-1)]*Zeta[5])/3 - 
   (20*Zeta[5])/(-1 + RATIO[x])^2 - (499*RATIO[x]*Zeta[5])/3 + 
   (55*I)*Pi*RATIO[x]*Zeta[5] - 19*G[0, x]*RATIO[x]*Zeta[5] - 
   27*G[1, x]*RATIO[x]*Zeta[5] + ((2621*Pi^2)/48 - ((163*I)/9)*Pi^3 + 
     (661*Pi^4)/720 - ((251*I)/135)*Pi^5 - (5923*Pi^6)/3780 + 
     (1315*G[0, x])/16 - ((241*I)/3)*Pi*G[0, x] - (2317*Pi^2*G[0, x])/72 + 
     ((62*I)/3)*Pi^3*G[0, x] - (202*Pi^4*G[0, x])/45 - 
     ((53*I)/45)*Pi^5*G[0, x] - (1315*G[1, x])/16 + ((241*I)/3)*Pi*G[1, x] - 
     (187*Pi^2*G[1, x])/9 + ((2*I)/3)*Pi^3*G[1, x] + (805*Pi^4*G[1, x])/72 + 
     ((37*I)/45)*Pi^5*G[1, x] - (325*G[0, 0, x])/8 + 
     ((50*I)/3)*Pi*G[0, 0, x] + (241*Pi^2*G[0, 0, x])/12 - 
     ((55*I)/3)*Pi^3*G[0, 0, x] - (683*Pi^4*G[0, 0, x])/90 - 
     (1799*G[0, 1, x])/24 + ((4*I)/3)*Pi*G[0, 1, x] - 
     (605*Pi^2*G[0, 1, x])/18 - ((61*I)/3)*Pi^3*G[0, 1, x] - 
     (7*Pi^4*G[0, 1, x])/60 - (1799*G[1, 0, x])/24 - 
     ((4*I)/3)*Pi*G[1, 0, x] + (887*Pi^2*G[1, 0, x])/36 - 
     ((124*I)/9)*Pi^3*G[1, 0, x] - (313*Pi^4*G[1, 0, x])/90 + 
     (4573*G[1, 1, x])/24 - ((50*I)/3)*Pi*G[1, 1, x] + 
     (539*Pi^2*G[1, 1, x])/9 + ((67*I)/9)*Pi^3*G[1, 1, x] - 
     (679*Pi^4*G[1, 1, x])/180 - (405*G[0, 0, 0, x])/4 + 
     (27*I)*Pi*G[0, 0, 0, x] - (323*Pi^2*G[0, 0, 0, x])/6 + 
     ((8*I)/3)*Pi^3*G[0, 0, 0, x] + (1649*G[0, 0, 1, x])/12 - 
     (20*I)*Pi*G[0, 0, 1, x] - (359*Pi^2*G[0, 0, 1, x])/9 - 
     (12*I)*Pi^3*G[0, 0, 1, x] + (1649*G[0, 1, 0, x])/12 - 
     ((233*I)/3)*Pi*G[0, 1, 0, x] + (641*Pi^2*G[0, 1, 0, x])/18 + 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x] - (1039*G[0, 1, 1, x])/12 + 
     ((250*I)/3)*Pi*G[0, 1, 1, x] - (29*Pi^2*G[0, 1, 1, x])/9 + 
     ((44*I)/3)*Pi^3*G[0, 1, 1, x] + (376*G[1, 0, 0, x])/3 - 
     ((80*I)/3)*Pi*G[1, 0, 0, x] + (316*Pi^2*G[1, 0, 0, x])/9 + 
     ((56*I)/3)*Pi^3*G[1, 0, 0, x] - (463*G[1, 0, 1, x])/6 - 
     (48*I)*Pi*G[1, 0, 1, x] + (293*Pi^2*G[1, 0, 1, x])/18 + 
     ((56*I)/3)*Pi^3*G[1, 0, 1, x] - (463*G[1, 1, 0, x])/6 + 
     ((188*I)/3)*Pi*G[1, 1, 0, x] - (524*Pi^2*G[1, 1, 0, x])/9 + 
     ((46*I)/3)*Pi^3*G[1, 1, 0, x] - 58*G[1, 1, 1, x] - 
     ((2*I)/3)*Pi*G[1, 1, 1, x] - (97*Pi^2*G[1, 1, 1, x])/6 - 
     ((32*I)/3)*Pi^3*G[1, 1, 1, x] + (325*G[0, 0, 0, 0, x])/2 - 
     (10*I)*Pi*G[0, 0, 0, 0, x] - (125*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (55*G[0, 0, 0, 1, x])/2 + (192*I)*Pi*G[0, 0, 0, 1, x] - 
     (140*Pi^2*G[0, 0, 0, 1, x])/3 - (55*G[0, 0, 1, 0, x])/2 + 
     ((266*I)/3)*Pi*G[0, 0, 1, 0, x] + 13*Pi^2*G[0, 0, 1, 0, x] - 
     (177*G[0, 0, 1, 1, x])/2 - ((88*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     22*Pi^2*G[0, 0, 1, 1, x] - 157*G[0, 1, 0, 0, x] - 
     ((136*I)/3)*Pi*G[0, 1, 0, 0, x] + 16*Pi^2*G[0, 1, 0, 0, x] - 
     (50*G[0, 1, 0, 1, x])/3 - (44*I)*Pi*G[0, 1, 0, 1, x] + 
     (107*Pi^2*G[0, 1, 0, 1, x])/3 - (50*G[0, 1, 1, 0, x])/3 - 
     ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - 10*Pi^2*G[0, 1, 1, 0, x] + 
     116*G[0, 1, 1, 1, x] - ((112*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     5*Pi^2*G[0, 1, 1, 1, x] + (5*G[1, 0, 0, 0, x])/2 - 
     ((310*I)/3)*Pi*G[1, 0, 0, 0, x] + 17*Pi^2*G[1, 0, 0, 0, x] - 
     (643*G[1, 0, 0, 1, x])/6 - ((266*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (74*Pi^2*G[1, 0, 0, 1, x])/3 - (643*G[1, 0, 1, 0, x])/6 + 
     (18*I)*Pi*G[1, 0, 1, 0, x] + 17*Pi^2*G[1, 0, 1, 0, x] + 
     (343*G[1, 0, 1, 1, x])/6 - ((118*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     16*Pi^2*G[1, 0, 1, 1, x] + (76*G[1, 1, 0, 0, x])/3 + 
     ((224*I)/3)*Pi*G[1, 1, 0, 0, x] - (14*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (106*G[1, 1, 0, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (31*Pi^2*G[1, 1, 0, 1, x])/3 + (106*G[1, 1, 1, 0, x])/3 - 
     (12*I)*Pi*G[1, 1, 1, 0, x] + (52*Pi^2*G[1, 1, 1, 0, x])/3 + 
     114*G[1, 1, 1, 1, x] + (36*I)*Pi*G[1, 1, 1, 1, x] + 
     11*Pi^2*G[1, 1, 1, 1, x] - 209*G[0, 0, 0, 0, 0, x] + 
     (120*I)*Pi*G[0, 0, 0, 0, 0, x] + 23*G[0, 0, 0, 0, 1, x] + 
     (72*I)*Pi*G[0, 0, 0, 0, 1, x] + 23*G[0, 0, 0, 1, 0, x] + 
     (40*I)*Pi*G[0, 0, 0, 1, 0, x] + 221*G[0, 0, 0, 1, 1, x] - 
     (40*I)*Pi*G[0, 0, 0, 1, 1, x] + 30*G[0, 0, 1, 0, 0, x] - 
     (64*I)*Pi*G[0, 0, 1, 0, 0, x] + (332*G[0, 0, 1, 0, 1, x])/3 - 
     (24*I)*Pi*G[0, 0, 1, 0, 1, x] + (332*G[0, 0, 1, 1, 0, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, 0, x] - 76*G[0, 0, 1, 1, 1, x] + 
     (32*I)*Pi*G[0, 0, 1, 1, 1, x] + 15*G[0, 1, 0, 0, 0, x] - 
     (24*I)*Pi*G[0, 1, 0, 0, 0, x] + (47*G[0, 1, 0, 0, 1, x])/3 - 
     (52*I)*Pi*G[0, 1, 0, 0, 1, x] + (47*G[0, 1, 0, 1, 0, x])/3 - 
     (56*I)*Pi*G[0, 1, 0, 1, 0, x] - (59*G[0, 1, 0, 1, 1, x])/3 - 
     (52*I)*Pi*G[0, 1, 0, 1, 1, x] + (188*G[0, 1, 1, 0, 0, x])/3 - 
     (76*G[0, 1, 1, 0, 1, x])/3 - (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (76*G[0, 1, 1, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     112*G[0, 1, 1, 1, 1, x] + (96*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     110*G[1, 0, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (68*G[1, 0, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (68*G[1, 0, 0, 1, 0, x])/3 - (64*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (178*G[1, 0, 0, 1, 1, x])/3 + (241*G[1, 0, 1, 0, 0, x])/3 - 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x] - (31*G[1, 0, 1, 0, 1, x])/3 - 
     (48*I)*Pi*G[1, 0, 1, 0, 1, x] - (31*G[1, 0, 1, 1, 0, x])/3 - 
     (40*I)*Pi*G[1, 0, 1, 1, 0, x] - 93*G[1, 0, 1, 1, 1, x] + 
     (48*I)*Pi*G[1, 0, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, x] + 
     (40*I)*Pi*G[1, 1, 0, 0, 0, x] + (116*G[1, 1, 0, 0, 1, x])/3 + 
     (36*I)*Pi*G[1, 1, 0, 0, 1, x] + (116*G[1, 1, 0, 1, 0, x])/3 - 
     (48*I)*Pi*G[1, 1, 0, 1, 0, x] - 76*G[1, 1, 0, 1, 1, x] + 
     (28*I)*Pi*G[1, 1, 0, 1, 1, x] - 27*G[1, 1, 1, 0, 0, x] - 
     (8*I)*Pi*G[1, 1, 1, 0, 0, x] - 25*G[1, 1, 1, 0, 1, x] + 
     (24*I)*Pi*G[1, 1, 1, 0, 1, x] - 25*G[1, 1, 1, 1, 0, x] + 
     (72*I)*Pi*G[1, 1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, 1, x] - 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 150*G[0, 0, 0, 0, 0, 0, x] + 
     130*G[0, 0, 0, 0, 0, 1, x] + 130*G[0, 0, 0, 0, 1, 0, x] + 
     6*G[0, 0, 0, 0, 1, 1, x] + 40*G[0, 0, 0, 1, 0, 0, x] + 
     64*G[0, 0, 0, 1, 0, 1, x] + 64*G[0, 0, 0, 1, 1, 0, x] - 
     184*G[0, 0, 0, 1, 1, 1, x] - 22*G[0, 0, 1, 0, 0, 0, x] - 
     26*G[0, 0, 1, 0, 0, 1, x] - 26*G[0, 0, 1, 0, 1, 0, x] - 
     30*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] - 
     16*G[0, 0, 1, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, 0, x] - 
     52*G[0, 1, 0, 0, 0, 1, x] - 52*G[0, 1, 0, 0, 1, 0, x] - 
     40*G[0, 1, 0, 0, 1, 1, x] - 54*G[0, 1, 0, 1, 0, 0, x] - 
     42*G[0, 1, 0, 1, 0, 1, x] - 42*G[0, 1, 0, 1, 1, 0, x] - 
     34*G[0, 1, 0, 1, 1, 1, x] - 36*G[0, 1, 1, 0, 0, 0, x] - 
     20*G[0, 1, 1, 0, 0, 1, x] - 20*G[0, 1, 1, 0, 1, 0, x] - 
     36*G[0, 1, 1, 0, 1, 1, x] - 46*G[0, 1, 1, 1, 0, 0, x] + 
     46*G[0, 1, 1, 1, 0, 1, x] + 46*G[0, 1, 1, 1, 1, 0, x] + 
     138*G[0, 1, 1, 1, 1, 1, x] + 138*G[1, 0, 0, 0, 0, 0, x] - 
     18*G[1, 0, 0, 0, 0, 1, x] - 18*G[1, 0, 0, 0, 1, 0, x] - 
     70*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 0, 0, x] - 
     64*G[1, 0, 0, 1, 0, 1, x] - 64*G[1, 0, 0, 1, 1, 0, x] + 
     16*G[1, 0, 0, 1, 1, 1, x] - 50*G[1, 0, 1, 0, 0, 0, x] - 
     22*G[1, 0, 1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, 1, 0, x] - 
     58*G[1, 0, 1, 0, 1, 1, x] - 48*G[1, 0, 1, 1, 0, 0, x] - 
     24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
     136*G[1, 0, 1, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, 0, x] - 
     4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] - 
     42*G[1, 1, 0, 1, 0, 0, x] - 46*G[1, 1, 0, 1, 0, 1, x] - 
     46*G[1, 1, 0, 1, 1, 0, x] + 114*G[1, 1, 0, 1, 1, 1, x] + 
     4*G[1, 1, 1, 0, 0, 0, x] - 36*G[1, 1, 1, 0, 0, 1, x] - 
     36*G[1, 1, 1, 0, 1, 0, x] + 84*G[1, 1, 1, 0, 1, 1, x] + 
     62*G[1, 1, 1, 1, 0, 0, x] + 34*G[1, 1, 1, 1, 0, 1, x] + 
     34*G[1, 1, 1, 1, 1, 0, x] + 70*G[1, 1, 1, 1, 1, 1, x] + 
     ((23*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + (19*Pi^4*RATIO[(1 - x)^(-1)])/9 - 
     ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] - (25*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (223*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((17*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 + (4*I)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] - 25*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((226*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (31*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     I*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + ((46*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (28*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (62*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     72*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (40*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (46*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (24*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (46*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (6*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 2*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (26*I)*Pi*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 40*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 24*G[0, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (6*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 2*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 16*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 16*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 6*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (12*I)*Pi*G[1, x]*RATIO[x^(-2)] + 12*G[1, 1, x]*RATIO[x^(-2)] + 
     (5599*RATIO[x^(-1)])/48 + (6*I)*Pi*RATIO[x^(-1)] + 
     (4859*Pi^2*RATIO[x^(-1)])/288 - (17*I)*Pi^3*RATIO[x^(-1)] - 
     (Pi^4*RATIO[x^(-1)])/30 + ((9*I)/10)*Pi^5*RATIO[x^(-1)] - 
     (1625*Pi^6*RATIO[x^(-1)])/27216 - (1495*G[0, x]*RATIO[x^(-1)])/16 + 
     ((511*I)/8)*Pi*G[0, x]*RATIO[x^(-1)] - (97*Pi^2*G[0, x]*RATIO[x^(-1)])/
      8 + ((13*I)/6)*Pi^3*G[0, x]*RATIO[x^(-1)] + 
     (11*Pi^4*G[0, x]*RATIO[x^(-1)])/120 - ((13*I)/60)*Pi^5*G[0, x]*
      RATIO[x^(-1)] + 6*G[1, x]*RATIO[x^(-1)] - (11*I)*Pi*G[1, x]*
      RATIO[x^(-1)] - (175*Pi^2*G[1, x]*RATIO[x^(-1)])/18 - 
     ((51*I)/2)*Pi^3*G[1, x]*RATIO[x^(-1)] - (19*Pi^4*G[1, x]*RATIO[x^(-1)])/
      30 + ((208*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] + 
     (1051*G[0, 0, x]*RATIO[x^(-1)])/8 - (93*I)*Pi*G[0, 0, x]*RATIO[x^(-1)] - 
     (76*Pi^2*G[0, 0, x]*RATIO[x^(-1)])/3 - (2*I)*Pi^3*G[0, 0, x]*
      RATIO[x^(-1)] + (9*Pi^4*G[0, 0, x]*RATIO[x^(-1)])/20 + 
     (511*G[0, 1, x]*RATIO[x^(-1)])/8 - (20*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (29*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/6 + (8*I)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] + (307*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/60 + 
     (511*G[1, 0, x]*RATIO[x^(-1)])/8 + ((77*I)/3)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + 37*Pi^2*G[1, 0, x]*RATIO[x^(-1)] + 
     (5*I)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (661*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/60 - 11*G[1, 1, x]*RATIO[x^(-1)] + 
     ((20*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (71*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/2 - (4*I)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] + (413*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/90 - 
     (333*G[0, 0, 0, x]*RATIO[x^(-1)])/2 + (150*I)*Pi*G[0, 0, 0, x]*
      RATIO[x^(-1)] + 33*Pi^2*G[0, 0, 0, x]*RATIO[x^(-1)] - 
     (10*I)*Pi^3*G[0, 0, 0, x]*RATIO[x^(-1)] - 93*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (64*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     2*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)] - ((20*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] - 93*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (64*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 16*Pi^2*G[0, 1, 0, x]*
      RATIO[x^(-1)] + ((8*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     20*G[0, 1, 1, x]*RATIO[x^(-1)] - (8*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     10*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)] - ((52*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] - 55*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (35*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 34*Pi^2*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (6*I)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (37*G[1, 0, 1, x]*RATIO[x^(-1)])/3 + (6*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + 12*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     ((28*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (37*G[1, 1, 0, x]*RATIO[x^(-1)])/3 + (19*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + 18*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     ((104*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     19*G[1, 1, 1, x]*RATIO[x^(-1)] + (5*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)] - ((14*I)/3)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] + 204*G[0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (144*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x^(-1)] - 50*Pi^2*G[0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 150*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (72*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 26*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 150*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (72*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (50*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 64*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 8*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     150*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - (36*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (50*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     64*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (4*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 64*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (32*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     8*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 20*Pi^2*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 92*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (20*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 23*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (34*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 23*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (6*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (52*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 47*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (38*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 31*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (6*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     8*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 52*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (40*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 52*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (12*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     26*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 47*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (82*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     180*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + (120*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 144*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (96*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 144*G[0, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + (96*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     72*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + (48*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 144*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (72*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 72*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (48*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     72*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + (48*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 120*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (8*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 60*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (16*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     60*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + (16*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 12*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (8*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 60*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (8*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (8*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 12*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     72*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + (12*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 24*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (28*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + (16*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 24*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (8*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 30*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     30*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - (8*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 6*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (56*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (72*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     42*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + (32*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 42*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (52*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 18*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (36*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - (12*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 12*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 120*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 120*G[0, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     120*G[0, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 96*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 120*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     96*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 96*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 48*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     104*G[0, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 88*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 88*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     56*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 88*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 56*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     56*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 8*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 56*G[0, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     56*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 56*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 48*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     56*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 48*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 48*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     16*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 40*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 40*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     40*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 24*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 40*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     24*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 24*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 40*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     48*G[1, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     20*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 36*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 8*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 72*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 68*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     20*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 20*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 52*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     40*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 40*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 80*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     28*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 4*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 4*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     76*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 56*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 36*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     36*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 48*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 28*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     56*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 56*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 12*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 16*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 16*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     40*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (3/2 - I*Pi - G[0, x] - G[1, x])*Log[mu2/s]^5*RATIO[x^(-1)] + 
     (Log[mu2/s]^6*RATIO[x^(-1)])/6 + (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + 
     (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - 
     (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) - 
     ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (6713*Pi^2*RATIO[x])/96 + (3*I)*Pi^3*RATIO[x] - 
     (2881*Pi^4*RATIO[x])/480 + ((437*I)/270)*Pi^5*RATIO[x] + 
     (149*Pi^6*RATIO[x])/168 + (1271*Pi^2*G[0, x]*RATIO[x])/24 - 
     ((190*I)/9)*Pi^3*G[0, x]*RATIO[x] + (559*Pi^4*G[0, x]*RATIO[x])/360 + 
     ((52*I)/45)*Pi^5*G[0, x]*RATIO[x] + (103*Pi^2*G[1, x]*RATIO[x])/6 - 
     ((205*I)/18)*Pi^3*G[1, x]*RATIO[x] - (2257*Pi^4*G[1, x]*RATIO[x])/360 - 
     ((44*I)/45)*Pi^5*G[1, x]*RATIO[x] - (6713*G[0, 0, x]*RATIO[x])/48 + 
     (6*I)*Pi*G[0, 0, x]*RATIO[x] - (3193*Pi^2*G[0, 0, x]*RATIO[x])/72 + 
     ((41*I)/3)*Pi^3*G[0, 0, x]*RATIO[x] + (163*Pi^4*G[0, 0, x]*RATIO[x])/
      36 + (6713*G[0, 1, x]*RATIO[x])/48 - (6*I)*Pi*G[0, 1, x]*RATIO[x] + 
     (143*Pi^2*G[0, 1, x]*RATIO[x])/9 + (14*I)*Pi^3*G[0, 1, x]*RATIO[x] - 
     (169*Pi^4*G[0, 1, x]*RATIO[x])/120 + (6713*G[1, 0, x]*RATIO[x])/48 - 
     (6*I)*Pi*G[1, 0, x]*RATIO[x] + (193*Pi^2*G[1, 0, x]*RATIO[x])/72 + 
     ((62*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + (181*Pi^4*G[1, 0, x]*RATIO[x])/
      180 - (6713*G[1, 1, x]*RATIO[x])/48 + (6*I)*Pi*G[1, 1, x]*RATIO[x] - 
     (697*Pi^2*G[1, 1, x]*RATIO[x])/18 - ((59*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x] + (1207*Pi^4*G[1, 1, x]*RATIO[x])/360 + 
     (923*G[0, 0, 0, x]*RATIO[x])/4 - ((133*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (68*Pi^2*G[0, 0, 0, x]*RATIO[x])/3 - ((4*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] - (355*G[0, 0, 1, x]*RATIO[x])/2 + 
     ((166*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] + 
     (166*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 + (10*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] - (355*G[0, 1, 0, x]*RATIO[x])/2 + 
     ((185*I)/3)*Pi*G[0, 1, 0, x]*RATIO[x] - 
     (337*Pi^2*G[0, 1, 0, x]*RATIO[x])/18 - (I/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x] + (497*G[0, 1, 1, x]*RATIO[x])/4 - 
     ((218*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - (97*Pi^2*G[0, 1, 1, x]*RATIO[x])/
      18 - ((22*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] - 
     (181*G[1, 0, 0, x]*RATIO[x])/2 - ((62*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     (241*Pi^2*G[1, 0, 0, x]*RATIO[x])/18 - ((28*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] + (149*G[1, 0, 1, x]*RATIO[x])/4 + ((29*I)/3)*Pi*G[1, 0, 1, x]*
      RATIO[x] - (163*Pi^2*G[1, 0, 1, x]*RATIO[x])/18 - 
     ((40*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] + (149*G[1, 1, 0, x]*RATIO[x])/
      4 + ((10*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] + 
     (313*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 - ((23*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] + 16*G[1, 1, 1, x]*RATIO[x] + ((23*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x] + (38*Pi^2*G[1, 1, 1, x]*RATIO[x])/3 + 
     ((16*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] - (921*G[0, 0, 0, 0, x]*RATIO[x])/
      4 + (57*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
     (125*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/6 + (611*G[0, 0, 0, 1, x]*RATIO[x])/
      12 - (84*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
     (106*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 + (611*G[0, 0, 1, 0, x]*RATIO[x])/
      12 - ((151*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (25*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/2 + (797*G[0, 0, 1, 1, x]*RATIO[x])/
      12 + ((86*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 
     7*Pi^2*G[0, 0, 1, 1, x]*RATIO[x] + (262*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
     ((92*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 8*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] + (109*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     (26*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (155*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/6 + (109*G[0, 1, 1, 0, x]*RATIO[x])/
      3 - ((68*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     5*Pi^2*G[0, 1, 1, 0, x]*RATIO[x] - 98*G[0, 1, 1, 1, x]*RATIO[x] + 
     ((44*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (5*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/2 - (163*G[1, 0, 0, 0, x]*RATIO[x])/
      4 + ((101*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - 
     (17*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/2 + (841*G[1, 0, 0, 1, x]*RATIO[x])/
      12 + ((22*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] - 
     (73*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + (841*G[1, 0, 1, 0, x]*RATIO[x])/
      12 - (17*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     (5*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/2 - (449*G[1, 0, 1, 1, x]*RATIO[x])/
      12 + ((74*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 
     4*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] + (164*G[1, 1, 0, 0, x]*RATIO[x])/3 - 
     ((196*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (7*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 - (85*G[1, 1, 0, 1, x]*RATIO[x])/
      3 - ((16*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 
     (17*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/6 - (85*G[1, 1, 1, 0, x]*RATIO[x])/
      3 + (34*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 
     (26*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - 60*G[1, 1, 1, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
     (11*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/2 + 196*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (60*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
     11*G[0, 0, 0, 0, 1, x]*RATIO[x] - (108*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] - 11*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     (20*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 101*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + (20*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     3*G[0, 0, 1, 0, 0, x]*RATIO[x] + (44*I)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - (226*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (36*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     (226*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - (8*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + 68*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     (16*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] + 13*G[0, 1, 0, 0, 0, x]*
      RATIO[x] + (12*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     (61*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + (74*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] - (61*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (28*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     (61*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + (26*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - (262*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (116*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + (24*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (116*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (4*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 30*G[0, 1, 1, 1, 1, x]*
      RATIO[x] - (48*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     38*G[1, 0, 0, 0, 0, x]*RATIO[x] - (28*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - (25*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (100*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] - 
     (25*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + (32*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x] - (49*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - 
     (179*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 + (32*G[1, 0, 1, 0, 1, x]*RATIO[x])/
      3 + (32*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 + (32*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + 46*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 55*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (20*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     (85*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - (66*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] - (85*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (24*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 41*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - (14*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     42*G[1, 1, 1, 0, 0, x]*RATIO[x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] + 10*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 10*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (36*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
     4*G[1, 1, 1, 1, 1, x]*RATIO[x] + (8*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] - 
     75*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 65*G[0, 0, 0, 0, 0, 1, x]*
      RATIO[x] - 65*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 
     75*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 20*G[0, 0, 0, 1, 0, 0, x]*
      RATIO[x] - 32*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 
     32*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 92*G[0, 0, 0, 1, 1, 1, x]*
      RATIO[x] + 11*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 
     25*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] + 25*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x] + 27*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     8*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 8*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] + 
     8*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 10*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 
     26*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 26*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x] + 68*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     27*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 21*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 21*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     17*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 18*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] + 10*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] + 
     10*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 18*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 23*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     23*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 23*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 69*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 
     69*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] + 9*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     9*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] + 107*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 16*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     32*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 32*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x] - 8*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     25*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - G[1, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 17*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     36*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 12*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x] + 12*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 
     68*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 18*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 2*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     2*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 48*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     21*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] + 23*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 23*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] - 
     57*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 2*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     18*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 18*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 42*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     31*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 17*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 17*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
     35*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (Pi^2/2 + G[0, x]/2 - G[1, x]/2 + G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + G[1, 1, x] + (17/2 - (6*I)*Pi - (25*Pi^2)/12 - 
         (15*G[0, x])/2 + (5*I)*Pi*G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] + 
         5*G[0, 0, x] + 5*G[0, 1, x] + 5*G[1, 0, x] + 4*G[1, 1, x])*
        RATIO[x^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + 
         G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x]) + 
     Log[mu2/s]^3*(3*Pi^2 - (2*I)*Pi^3 + 3*G[0, x] - (2*I)*Pi*G[0, x] - 
       2*Pi^2*G[0, x] - 3*G[1, x] + (2*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 
       2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] + 
       (4*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + 
       10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
       12*G[1, 1, 1, x] + ((-3*Pi^2)/2 + I*Pi^3 + Pi^2*G[0, x] + 
         Pi^2*G[1, x] - 3*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 3*G[0, 1, x] - 
         (2*I)*Pi*G[0, 1, x] + 3*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 
         3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(111/4 - (25*I)*Pi - 
         (11*Pi^2)/2 + ((5*I)/3)*Pi^3 - 34*G[0, x] + (24*I)*Pi*G[0, x] + 
         (25*Pi^2*G[0, x])/3 - 25*G[1, x] + (12*I)*Pi*G[1, x] + 
         (13*Pi^2*G[1, x])/3 + 30*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] + 
         24*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] + 24*G[1, 0, x] - 
         (16*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] - 
         20*G[0, 0, 0, x] - 20*G[0, 0, 1, x] - 20*G[0, 1, 0, x] - 
         16*G[0, 1, 1, x] - 20*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 
         16*G[1, 1, 0, x] - 8*G[1, 1, 1, x] - 12*Zeta[3])) + 
     (325*Zeta[3])/6 - (156*I)*Pi*Zeta[3] + 16*Pi^2*Zeta[3] + 
     ((82*I)/3)*Pi^3*Zeta[3] - 106*G[0, x]*Zeta[3] + 
     (28*I)*Pi*G[0, x]*Zeta[3] + (214*Pi^2*G[0, x]*Zeta[3])/3 + 
     272*G[1, x]*Zeta[3] + ((56*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (178*Pi^2*G[1, x]*Zeta[3])/3 + 4*G[0, 0, x]*Zeta[3] - 
     (48*I)*Pi*G[0, 0, x]*Zeta[3] + 16*G[0, 1, x]*Zeta[3] + 
     (16*I)*Pi*G[0, 1, x]*Zeta[3] + (74*G[1, 0, x]*Zeta[3])/3 - 
     (104*I)*Pi*G[1, 0, x]*Zeta[3] - (164*G[1, 1, x]*Zeta[3])/3 - 
     (24*I)*Pi*G[1, 1, x]*Zeta[3] + 20*G[0, 0, 0, x]*Zeta[3] - 
     52*G[0, 0, 1, x]*Zeta[3] - 24*G[0, 1, 0, x]*Zeta[3] + 
     148*G[0, 1, 1, x]*Zeta[3] - 28*G[1, 0, 0, x]*Zeta[3] - 
     4*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] + 
     68*G[1, 1, 1, x]*Zeta[3] - (46*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (66*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 4*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] + 10*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (18*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     24*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 18*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (115*RATIO[x^(-1)]*Zeta[3])/2 + 
     (10*I)*Pi*RATIO[x^(-1)]*Zeta[3] - (55*Pi^2*RATIO[x^(-1)]*Zeta[3])/6 + 
     ((16*I)/3)*Pi^3*RATIO[x^(-1)]*Zeta[3] + 124*G[0, x]*RATIO[x^(-1)]*
      Zeta[3] - (30*I)*Pi*G[0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (2*Pi^2*G[0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 14*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - (30*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     124*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 102*G[0, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + (48*I)*Pi*G[0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     30*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 90*G[1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + (104*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     30*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + (116*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 72*G[0, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     48*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 48*G[0, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + 64*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     88*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 24*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 12*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
     87*RATIO[x]*Zeta[3] + ((266*I)/3)*Pi*RATIO[x]*Zeta[3] - 
     (65*Pi^2*RATIO[x]*Zeta[3])/2 - ((65*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 
     (295*G[0, x]*RATIO[x]*Zeta[3])/6 + (54*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (71*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 - (421*G[1, x]*RATIO[x]*Zeta[3])/
      6 - ((232*I)/3)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
     (125*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 53*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     31*G[0, 1, x]*RATIO[x]*Zeta[3] + (40*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     (121*G[1, 0, x]*RATIO[x]*Zeta[3])/3 + (76*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] + (175*G[1, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (36*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 10*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] + 2*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 12*G[0, 1, 0, x]*RATIO[x]*
      Zeta[3] - 74*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     14*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 26*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 
     16*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 34*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
     70*Zeta[3]^2 - 4*RATIO[x^(-1)]*Zeta[3]^2 + 59*RATIO[x]*Zeta[3]^2 + 
     Log[mu2/s]^2*((29*Pi^2)/2 - ((17*I)/3)*Pi^3 - (233*Pi^4)/90 + 
       (33*G[0, x])/2 - (10*I)*Pi*G[0, x] - (71*Pi^2*G[0, x])/6 + 
       ((20*I)/3)*Pi^3*G[0, x] - (33*G[1, x])/2 + (10*I)*Pi*G[1, x] - 
       (35*Pi^2*G[1, x])/6 + ((16*I)/3)*Pi^3*G[1, x] + 7*G[0, 0, x] - 
       (2*I)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/3 - 26*G[0, 1, x] + 
       (10*I)*Pi*G[0, 1, x] + (19*Pi^2*G[0, 1, x])/3 - 26*G[1, 0, x] + 
       (10*I)*Pi*G[1, 0, x] + (29*Pi^2*G[1, 0, x])/3 + 45*G[1, 1, x] - 
       (18*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/3 - 40*G[0, 0, 0, x] + 
       (32*I)*Pi*G[0, 0, 0, x] + 32*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] + 
       32*G[0, 1, 0, x] - (16*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       26*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - 
       (8*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 
       50*G[1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 32*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
       24*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] + 
       60*G[1, 1, 1, 1, x] + ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] - 4*Zeta[3] - (8*I)*Pi*Zeta[3] - 
       8*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3] + 
       RATIO[x]*((-41*Pi^2)/4 + (3*I)*Pi^3 + (233*Pi^4)/180 + 
         (35*Pi^2*G[0, x])/6 - ((10*I)/3)*Pi^3*G[0, x] + 
         (11*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] - (41*G[0, 0, x])/2 + 
         (6*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 + (41*G[0, 1, x])/2 - 
         (6*I)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/6 + (41*G[1, 0, x])/2 - 
         (6*I)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/6 - (41*G[1, 1, x])/2 + 
         (6*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/6 + 31*G[0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, x] - 16*G[0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 
         G[0, 1, 1, x] - 12*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         3*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
         10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 
         2*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] - 30*G[1, 1, 1, 1, x] - 
         4*Zeta[3] + (4*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 
         8*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(1051/16 - ((93*I)/2)*Pi - 
         (38*Pi^2)/3 - I*Pi^3 + (9*Pi^4)/40 - (333*G[0, x])/4 + 
         (75*I)*Pi*G[0, x] + (33*Pi^2*G[0, x])/2 - (5*I)*Pi^3*G[0, x] - 
         (93*G[1, x])/2 + (32*I)*Pi*G[1, x] - Pi^2*G[1, x] - 
         ((10*I)/3)*Pi^3*G[1, x] + 102*G[0, 0, x] - (72*I)*Pi*G[0, 0, x] - 
         25*Pi^2*G[0, 0, x] + 75*G[0, 1, x] - (36*I)*Pi*G[0, 1, x] - 
         13*Pi^2*G[0, 1, x] + 75*G[1, 0, x] - (36*I)*Pi*G[1, 0, x] - 
         (25*Pi^2*G[1, 0, x])/3 + 32*G[1, 1, x] - 4*Pi^2*G[1, 1, x] - 
         90*G[0, 0, 0, x] + (60*I)*Pi*G[0, 0, 0, x] - 72*G[0, 0, 1, x] + 
         (48*I)*Pi*G[0, 0, 1, x] - 72*G[0, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, x] - 36*G[0, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, x] - 72*G[1, 0, 0, x] + 
         (36*I)*Pi*G[1, 0, 0, x] - 36*G[1, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, x] - 36*G[1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 0, x] + 60*G[0, 0, 0, 0, x] + 
         60*G[0, 0, 0, 1, x] + 60*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] + 
         60*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] + 48*G[0, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, x] + 52*G[1, 0, 0, 0, x] + 44*G[1, 0, 0, 1, x] + 
         44*G[1, 0, 1, 0, x] + 28*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] + 
         28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
         51*Zeta[3] + (24*I)*Pi*Zeta[3] + 36*G[0, x]*Zeta[3] + 
         24*G[1, x]*Zeta[3])) + Log[mu2/s]*((117*Pi^2)/4 - (19*I)*Pi^3 - 
       Pi^4/10 + ((53*I)/45)*Pi^5 + (141*G[0, x])/4 - (36*I)*Pi*G[0, x] - 
       (77*Pi^2*G[0, x])/2 + (15*I)*Pi^3*G[0, x] + (293*Pi^4*G[0, x])/45 - 
       (141*G[1, x])/4 + (36*I)*Pi*G[1, x] - (37*Pi^2*G[1, x])/2 + 
       (7*I)*Pi^3*G[1, x] + (173*Pi^4*G[1, x])/45 - (39*G[0, 0, x])/2 + 
       (2*I)*Pi*G[0, 0, x] + (67*Pi^2*G[0, 0, x])/3 - 
       ((34*I)/3)*Pi^3*G[0, 0, x] - (99*G[0, 1, x])/2 + 
       (28*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - ((14*I)/3)*Pi^3*
        G[0, 1, x] - (99*G[1, 0, x])/2 + (28*I)*Pi*G[1, 0, x] + 
       (31*Pi^2*G[1, 0, x])/3 - ((34*I)/3)*Pi^3*G[1, 0, x] + 
       (237*G[1, 1, x])/2 - (58*I)*Pi*G[1, 1, x] + (73*Pi^2*G[1, 1, x])/3 - 
       ((38*I)/3)*Pi^3*G[1, 1, x] - 108*G[0, 0, 0, x] + 
       (44*I)*Pi*G[0, 0, 0, x] + 14*Pi^2*G[0, 0, 0, x] + 96*G[0, 0, 1, x] - 
       (52*I)*Pi*G[0, 0, 1, x] - 10*Pi^2*G[0, 0, 1, x] + 96*G[0, 1, 0, x] - 
       (52*I)*Pi*G[0, 1, 0, x] - (50*Pi^2*G[0, 1, 0, x])/3 - 
       16*G[0, 1, 1, x] + (52*I)*Pi*G[0, 1, 1, x] + (46*Pi^2*G[0, 1, 1, x])/
        3 + 78*G[1, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, x] - 
       (22*Pi^2*G[1, 0, 0, x])/3 + 2*G[1, 0, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, x] - (22*Pi^2*G[1, 0, 1, x])/3 + 
       2*G[1, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, x] - 14*Pi^2*G[1, 1, 0, x] - 
       150*G[1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, x] - 22*Pi^2*G[1, 1, 1, x] + 
       176*G[0, 0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, 0, x] - 
       52*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] - 
       52*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] - 
       64*G[0, 0, 1, 1, x] + (32*I)*Pi*G[0, 0, 1, 1, x] - 
       76*G[0, 1, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, x] - 
       40*G[0, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, x] - 
       40*G[0, 1, 1, 0, x] + (24*I)*Pi*G[0, 1, 1, 0, x] + 
       100*G[0, 1, 1, 1, x] - (64*I)*Pi*G[0, 1, 1, 1, x] - 
       16*G[1, 0, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, x] - 
       52*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, x] - 
       52*G[1, 0, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 0, x] + 
       64*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, x] - 
       28*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] + 
       40*G[1, 1, 0, 1, x] + 40*G[1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, x] - 
       (24*I)*Pi*G[1, 1, 1, 1, x] - 160*G[0, 0, 0, 0, 0, x] - 
       64*G[0, 0, 0, 0, 1, x] - 64*G[0, 0, 0, 1, 0, x] + 
       80*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] + 
       32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] + 
       64*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
       40*G[0, 1, 0, 0, 1, x] + 40*G[0, 1, 0, 1, 0, x] + 
       24*G[0, 1, 0, 1, 1, x] + 56*G[0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
       88*G[0, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, x] + 
       32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] + 
       48*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
       32*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] - 
       64*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] + 
       40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
       40*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] - 
       24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] - 
       120*G[1, 1, 1, 1, 1, x] + ((-12*I)*Pi*G[0, x] - 8*Pi^2*G[0, x] - 
         12*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] + (8*I)*Pi*G[0, 1, x] + 
         (8*I)*Pi*G[1, 0, x] + 24*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
         8*G[0, 1, 0, x] + 8*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 
       12*Zeta[3] - (16*I)*Pi*Zeta[3] - 28*Pi^2*Zeta[3] - 
       28*G[0, x]*Zeta[3] + (32*I)*Pi*G[0, x]*Zeta[3] + 68*G[1, x]*Zeta[3] - 
       (16*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] + 
       8*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 88*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-189*Pi^2)/8 + (16*I)*Pi^3 + (23*Pi^4)/60 - 
         ((53*I)/90)*Pi^5 + (49*Pi^2*G[0, x])/2 - ((29*I)/3)*Pi^3*G[0, x] - 
         (293*Pi^4*G[0, x])/90 + 18*Pi^2*G[1, x] - ((10*I)/3)*Pi^3*G[1, x] - 
         (173*Pi^4*G[1, x])/90 - (189*G[0, 0, x])/4 + (32*I)*Pi*G[0, 0, x] - 
         (77*Pi^2*G[0, 0, x])/6 + ((17*I)/3)*Pi^3*G[0, 0, x] + 
         (189*G[0, 1, x])/4 - (32*I)*Pi*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/2 + 
         ((7*I)/3)*Pi^3*G[0, 1, x] + (189*G[1, 0, x])/4 - 
         (32*I)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/2 + 
         ((17*I)/3)*Pi^3*G[1, 0, x] - (189*G[1, 1, x])/4 + 
         (32*I)*Pi*G[1, 1, x] - (55*Pi^2*G[1, 1, x])/6 + 
         ((19*I)/3)*Pi^3*G[1, 1, x] + 135*G[0, 0, 0, x] - 
         (38*I)*Pi*G[0, 0, 0, x] - 7*Pi^2*G[0, 0, 0, x] - 62*G[0, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, x] + 5*Pi^2*G[0, 0, 1, x] - 62*G[0, 1, 0, x] + 
         (32*I)*Pi*G[0, 1, 0, x] + (25*Pi^2*G[0, 1, 0, x])/3 - 
         11*G[0, 1, 1, x] - (26*I)*Pi*G[0, 1, 1, x] - (23*Pi^2*G[0, 1, 1, x])/
          3 - 50*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] + 
         (11*Pi^2*G[1, 0, 0, x])/3 - 23*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 0, 1, x] + (11*Pi^2*G[1, 0, 1, x])/3 - 
         23*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, x] + 7*Pi^2*G[1, 1, 0, x] + 
         96*G[1, 1, 1, x] + 11*Pi^2*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] + 
         (48*I)*Pi*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + 28*G[0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 36*G[0, 0, 1, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, 1, x] + 38*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] + 26*G[0, 1, 0, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, x] + 26*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] - 54*G[0, 1, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 32*G[1, 0, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 
         18*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 0, x] + 
         32*G[0, 0, 0, 0, 1, x] + 32*G[0, 0, 0, 1, 0, x] - 
         40*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 0, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
         20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 0, 0, x] - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
         44*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] + 
         32*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] - 
         20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] + 
         20*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 
         12*G[1, 1, 1, 0, 1, x] + 12*G[1, 1, 1, 1, 0, x] + 
         60*G[1, 1, 1, 1, 1, x] - 12*Zeta[3] + (20*I)*Pi*Zeta[3] + 
         14*Pi^2*Zeta[3] + 20*G[0, x]*Zeta[3] - (16*I)*Pi*G[0, x]*Zeta[3] - 
         16*G[1, x]*Zeta[3] + (8*I)*Pi*G[1, x]*Zeta[3] - 
         4*G[0, 0, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 
         44*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*(1495/16 - ((511*I)/8)*Pi + 
         (97*Pi^2)/8 - ((13*I)/6)*Pi^3 - (11*Pi^4)/120 + ((13*I)/60)*Pi^5 - 
         (1051*G[0, x])/8 + (93*I)*Pi*G[0, x] + (76*Pi^2*G[0, x])/3 + 
         (2*I)*Pi^3*G[0, x] - (9*Pi^4*G[0, x])/20 - (511*G[1, x])/8 - 
         (13*Pi^2*G[1, x])/6 - (8*I)*Pi^3*G[1, x] - (307*Pi^4*G[1, x])/60 + 
         (333*G[0, 0, x])/2 - (150*I)*Pi*G[0, 0, x] - 33*Pi^2*G[0, 0, x] + 
         (10*I)*Pi^3*G[0, 0, x] + 93*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 
         2*Pi^2*G[0, 1, x] + ((20*I)/3)*Pi^3*G[0, 1, x] + 93*G[1, 0, x] - 
         (64*I)*Pi*G[1, 0, x] + 16*Pi^2*G[1, 0, x] - ((8*I)/3)*Pi^3*
          G[1, 0, x] - 10*Pi^2*G[1, 1, x] + ((52*I)/3)*Pi^3*G[1, 1, x] - 
         204*G[0, 0, 0, x] + (144*I)*Pi*G[0, 0, 0, x] + 
         50*Pi^2*G[0, 0, 0, x] - 150*G[0, 0, 1, x] + 
         (72*I)*Pi*G[0, 0, 1, x] + 26*Pi^2*G[0, 0, 1, x] - 
         150*G[0, 1, 0, x] + (72*I)*Pi*G[0, 1, 0, x] + 
         (50*Pi^2*G[0, 1, 0, x])/3 - 64*G[0, 1, 1, x] + 
         8*Pi^2*G[0, 1, 1, x] - 150*G[1, 0, 0, x] + (36*I)*Pi*G[1, 0, 0, x] - 
         (50*Pi^2*G[1, 0, 0, x])/3 - 64*G[1, 0, 1, x] - 
         (4*Pi^2*G[1, 0, 1, x])/3 - 64*G[1, 1, 0, x] - 
         (32*Pi^2*G[1, 1, 0, x])/3 + 20*Pi^2*G[1, 1, 1, x] + 
         180*G[0, 0, 0, 0, x] - (120*I)*Pi*G[0, 0, 0, 0, x] + 
         144*G[0, 0, 0, 1, x] - (96*I)*Pi*G[0, 0, 0, 1, x] + 
         144*G[0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 1, 0, x] + 
         72*G[0, 0, 1, 1, x] - (48*I)*Pi*G[0, 0, 1, 1, x] + 
         144*G[0, 1, 0, 0, x] - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         72*G[0, 1, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, 1, x] + 
         72*G[0, 1, 1, 0, x] - (48*I)*Pi*G[0, 1, 1, 0, x] + 
         120*G[1, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         60*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         60*G[1, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         60*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] - 120*G[0, 0, 0, 0, 1, x] - 
         120*G[0, 0, 0, 1, 0, x] - 96*G[0, 0, 0, 1, 1, x] - 
         120*G[0, 0, 1, 0, 0, x] - 96*G[0, 0, 1, 0, 1, x] - 
         96*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         104*G[0, 1, 0, 0, 0, x] - 88*G[0, 1, 0, 0, 1, x] - 
         88*G[0, 1, 0, 1, 0, x] - 56*G[0, 1, 0, 1, 1, x] - 
         88*G[0, 1, 1, 0, 0, x] - 56*G[0, 1, 1, 0, 1, x] - 
         56*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] - 
         56*G[1, 0, 0, 0, 0, x] - 56*G[1, 0, 0, 0, 1, x] - 
         56*G[1, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 1, 1, x] - 
         56*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 1, x] - 
         48*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] - 
         40*G[1, 1, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 1, x] - 
         40*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
         40*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] + 
         (30*I)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/3 + 102*G[0, x]*Zeta[3] - 
         (48*I)*Pi*G[0, x]*Zeta[3] + 30*G[1, x]*Zeta[3] - 
         72*G[0, 0, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 
         48*G[1, 0, x]*Zeta[3] - 60*Zeta[5])) + (296*Zeta[5])/3 - 
     (12*I)*Pi*Zeta[5] - 60*G[0, x]*Zeta[5] + 36*G[1, x]*Zeta[5] + 
     60*RATIO[(1 - x)^(-1)]*Zeta[5] - 166*RATIO[x^(-1)]*Zeta[5] - 
     (48*I)*Pi*RATIO[x^(-1)]*Zeta[5] + 60*G[0, x]*RATIO[x^(-1)]*Zeta[5] + 
     12*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (20*Zeta[5])/(-1 + RATIO[x])^2 - 
     (25*RATIO[x]*Zeta[5])/3 - (24*I)*Pi*RATIO[x]*Zeta[5] + 
     12*G[1, x]*RATIO[x]*Zeta[5])/Nc^4 + 
   Nc^2*((-19*Pi^2)/2 - ((976*I)/27)*Pi^3 + (25831*Pi^4)/1080 + 
     ((1589*I)/270)*Pi^5 - (749*Pi^6)/3240 + (22*G[0, x])/3 + 
     ((8702*I)/27)*Pi*G[0, x] + (6157*Pi^2*G[0, x])/54 - 
     ((566*I)/9)*Pi^3*G[0, x] + (4697*Pi^4*G[0, x])/1080 + 
     ((154*I)/45)*Pi^5*G[0, x] - (22*G[1, x])/3 - ((8702*I)/27)*Pi*G[1, x] + 
     (1153*Pi^2*G[1, x])/9 - ((511*I)/3)*Pi^3*G[1, x] - 
     (8363*Pi^4*G[1, x])/540 - ((12*I)/5)*Pi^5*G[1, x] + 
     (7396*G[0, 0, x])/27 - ((6563*I)/27)*Pi*G[0, 0, x] + 
     (143*Pi^2*G[0, 0, x])/6 + ((457*I)/9)*Pi^3*G[0, 0, x] + 
     (87*Pi^4*G[0, 0, x])/20 + (1306*G[0, 1, x])/27 - 
     ((8980*I)/27)*Pi*G[0, 1, x] + (368*Pi^2*G[0, 1, x])/3 - 
     ((1001*I)/9)*Pi^3*G[0, 1, x] - (19*Pi^4*G[0, 1, x])/15 + 
     (1306*G[1, 0, x])/27 + ((8930*I)/27)*Pi*G[1, 0, x] - 
     (599*Pi^2*G[1, 0, x])/6 + ((25*I)/3)*Pi^3*G[1, 0, x] - 
     (589*Pi^4*G[1, 0, x])/60 - (1112*G[1, 1, x])/3 + 
     ((6613*I)/27)*Pi*G[1, 1, x] - (812*Pi^2*G[1, 1, x])/9 + 
     ((811*I)/9)*Pi^3*G[1, 1, x] + (182*Pi^4*G[1, 1, x])/45 + 
     (553*G[0, 0, 0, x])/9 - ((529*I)/3)*Pi*G[0, 0, 0, x] + 
     (653*Pi^2*G[0, 0, 0, x])/6 + ((112*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (12290*G[0, 0, 1, x])/27 + ((118*I)/3)*Pi*G[0, 0, 1, x] + 
     (1166*Pi^2*G[0, 0, 1, x])/9 - ((20*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (12290*G[0, 1, 0, x])/27 + (51*I)*Pi*G[0, 1, 0, x] + 
     (175*Pi^2*G[0, 1, 0, x])/18 - ((56*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (4048*G[0, 1, 1, x])/27 + ((220*I)/3)*Pi*G[0, 1, 1, x] - 
     (278*Pi^2*G[0, 1, 1, x])/9 + ((64*I)/3)*Pi^3*G[0, 1, 1, x] + 
     (8563*G[1, 0, 0, x])/27 - ((1352*I)/3)*Pi*G[1, 0, 0, x] - 
     (982*Pi^2*G[1, 0, 0, x])/9 - ((32*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (1105*G[1, 0, 1, x])/27 + ((1018*I)/3)*Pi*G[1, 0, 1, x] - 
     (799*Pi^2*G[1, 0, 1, x])/9 + ((32*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (1105*G[1, 1, 0, x])/27 + (580*I)*Pi*G[1, 1, 0, x] - 
     (86*Pi^2*G[1, 1, 0, x])/3 + ((40*I)/3)*Pi^3*G[1, 1, 0, x] + 
     300*G[1, 1, 1, x] - (456*I)*Pi*G[1, 1, 1, x] + 
     (20*Pi^2*G[1, 1, 1, x])/3 - ((68*I)/3)*Pi^3*G[1, 1, 1, x] - 
     308*G[0, 0, 0, 0, x] + ((934*I)/3)*Pi*G[0, 0, 0, 0, x] + 
     (209*Pi^2*G[0, 0, 0, 0, x])/3 - (241*G[0, 0, 0, 1, x])/3 + 
     ((496*I)/3)*Pi*G[0, 0, 0, 1, x] + (148*Pi^2*G[0, 0, 0, 1, x])/3 - 
     (241*G[0, 0, 1, 0, x])/3 - ((1106*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     (7*Pi^2*G[0, 0, 1, 0, x])/3 + (1051*G[0, 0, 1, 1, x])/3 - 
     ((136*I)/3)*Pi*G[0, 0, 1, 1, x] + 16*Pi^2*G[0, 0, 1, 1, x] + 
     253*G[0, 1, 0, 0, x] - ((1712*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (170*Pi^2*G[0, 1, 0, 0, x])/3 + (86*G[0, 1, 0, 1, x])/3 - 
     ((440*I)/3)*Pi*G[0, 1, 0, 1, x] - (46*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (86*G[0, 1, 1, 0, x])/3 + (576*I)*Pi*G[0, 1, 1, 0, x] - 
     (62*Pi^2*G[0, 1, 1, 0, x])/3 - (58*G[0, 1, 1, 1, x])/3 - 
     ((100*I)/3)*Pi*G[0, 1, 1, 1, x] - 20*Pi^2*G[0, 1, 1, 1, x] - 
     (2467*G[1, 0, 0, 0, x])/3 - (74*I)*Pi*G[1, 0, 0, 0, x] - 
     (247*Pi^2*G[1, 0, 0, 0, x])/3 + (1519*G[1, 0, 0, 1, x])/3 + 
     ((184*I)/3)*Pi*G[1, 0, 0, 1, x] - (176*Pi^2*G[1, 0, 0, 1, x])/3 + 
     (1519*G[1, 0, 1, 0, x])/3 + ((242*I)/3)*Pi*G[1, 0, 1, 0, x] + 
     25*Pi^2*G[1, 0, 1, 0, x] - 327*G[1, 0, 1, 1, x] - 
     ((308*I)/3)*Pi*G[1, 0, 1, 1, x] + 10*Pi^2*G[1, 0, 1, 1, x] + 
     772*G[1, 1, 0, 0, x] + (420*I)*Pi*G[1, 1, 0, 0, x] + 
     78*Pi^2*G[1, 1, 0, 0, x] - 352*G[1, 1, 0, 1, x] - 
     ((344*I)/3)*Pi*G[1, 1, 0, 1, x] + (80*Pi^2*G[1, 1, 0, 1, x])/3 - 
     352*G[1, 1, 1, 0, x] - ((1124*I)/3)*Pi*G[1, 1, 1, 0, x] + 
     (16*Pi^2*G[1, 1, 1, 0, x])/3 - 104*G[1, 1, 1, 1, x] + 
     (216*I)*Pi*G[1, 1, 1, 1, x] + (2593*G[0, 0, 0, 0, 0, x])/3 + 
     (240*I)*Pi*G[0, 0, 0, 0, 0, x] - (379*G[0, 0, 0, 0, 1, x])/3 + 
     (80*I)*Pi*G[0, 0, 0, 0, 1, x] - (379*G[0, 0, 0, 1, 0, x])/3 - 
     (184*I)*Pi*G[0, 0, 0, 1, 0, x] + (947*G[0, 0, 0, 1, 1, x])/3 - 
     (72*I)*Pi*G[0, 0, 0, 1, 1, x] - 238*G[0, 0, 1, 0, 0, x] - 
     (184*I)*Pi*G[0, 0, 1, 0, 0, x] - (320*G[0, 0, 1, 0, 1, x])/3 - 
     (96*I)*Pi*G[0, 0, 1, 0, 1, x] - (320*G[0, 0, 1, 1, 0, x])/3 + 
     (56*I)*Pi*G[0, 0, 1, 1, 0, x] + (40*G[0, 0, 1, 1, 1, x])/3 + 
     (80*I)*Pi*G[0, 0, 1, 1, 1, x] - (2383*G[0, 1, 0, 0, 0, x])/3 - 
     (152*I)*Pi*G[0, 1, 0, 0, 0, x] + (107*G[0, 1, 0, 0, 1, x])/3 + 
     (8*I)*Pi*G[0, 1, 0, 0, 1, x] + (107*G[0, 1, 0, 1, 0, x])/3 + 
     (128*I)*Pi*G[0, 1, 0, 1, 0, x] - (775*G[0, 1, 0, 1, 1, x])/3 - 
     (16*I)*Pi*G[0, 1, 0, 1, 1, x] + 612*G[0, 1, 1, 0, 0, x] + 
     (168*I)*Pi*G[0, 1, 1, 0, 0, x] - 112*G[0, 1, 1, 0, 1, x] - 
     (8*I)*Pi*G[0, 1, 1, 0, 1, x] - 112*G[0, 1, 1, 1, 0, x] - 
     (72*I)*Pi*G[0, 1, 1, 1, 0, x] + 160*G[0, 1, 1, 1, 1, x] + 
     (24*I)*Pi*G[0, 1, 1, 1, 1, x] - (1328*G[1, 0, 0, 0, 0, x])/3 + 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x] + (614*G[1, 0, 0, 0, 1, x])/3 + 
     (614*G[1, 0, 0, 1, 0, x])/3 + (80*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (742*G[1, 0, 0, 1, 1, x])/3 + (110*G[1, 0, 1, 0, 0, x])/3 + 
     (32*I)*Pi*G[1, 0, 1, 0, 0, x] - 60*G[1, 0, 1, 0, 1, x] - 
     (8*I)*Pi*G[1, 0, 1, 0, 1, x] - 60*G[1, 0, 1, 1, 0, x] - 
     (56*I)*Pi*G[1, 0, 1, 1, 0, x] - (76*G[1, 0, 1, 1, 1, x])/3 + 
     (8*I)*Pi*G[1, 0, 1, 1, 1, x] + 518*G[1, 1, 0, 0, 0, x] - 
     (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 74*G[1, 1, 0, 0, 1, x] - 
     (88*I)*Pi*G[1, 1, 0, 0, 1, x] - 74*G[1, 1, 0, 1, 0, x] - 
     (104*I)*Pi*G[1, 1, 0, 1, 0, x] + (122*G[1, 1, 0, 1, 1, x])/3 + 
     (72*I)*Pi*G[1, 1, 0, 1, 1, x] - (1528*G[1, 1, 1, 0, 0, x])/3 - 
     (64*I)*Pi*G[1, 1, 1, 0, 0, x] + 216*G[1, 1, 1, 0, 1, x] + 
     (64*I)*Pi*G[1, 1, 1, 0, 1, x] + 216*G[1, 1, 1, 1, 0, x] + 
     (104*I)*Pi*G[1, 1, 1, 1, 0, x] - (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     562*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
     2*G[0, 0, 0, 0, 1, 0, x] + 114*G[0, 0, 0, 0, 1, 1, x] - 
     88*G[0, 0, 0, 1, 0, 0, x] - 64*G[0, 0, 0, 1, 0, 1, x] - 
     64*G[0, 0, 0, 1, 1, 0, x] - 56*G[0, 0, 0, 1, 1, 1, x] - 
     282*G[0, 0, 1, 0, 0, 0, x] + 50*G[0, 0, 1, 0, 0, 1, x] + 
     50*G[0, 0, 1, 0, 1, 0, x] - 210*G[0, 0, 1, 0, 1, 1, x] + 
     144*G[0, 0, 1, 1, 0, 0, x] - 152*G[0, 0, 1, 1, 0, 1, x] - 
     152*G[0, 0, 1, 1, 1, 0, x] + 264*G[0, 0, 1, 1, 1, 1, x] - 
     376*G[0, 1, 0, 0, 0, 0, x] + 104*G[0, 1, 0, 0, 0, 1, x] + 
     104*G[0, 1, 0, 0, 1, 0, x] - 160*G[0, 1, 0, 0, 1, 1, x] + 
     144*G[0, 1, 0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, 0, 1, x] - 
     80*G[0, 1, 0, 1, 1, 0, x] + 72*G[0, 1, 0, 1, 1, 1, x] + 
     232*G[0, 1, 1, 0, 0, 0, x] - 104*G[0, 1, 1, 0, 0, 1, x] - 
     104*G[0, 1, 1, 0, 1, 0, x] + 128*G[0, 1, 1, 0, 1, 1, x] - 
     224*G[0, 1, 1, 1, 0, 0, x] + 184*G[0, 1, 1, 1, 0, 1, x] + 
     184*G[0, 1, 1, 1, 1, 0, x] - 136*G[0, 1, 1, 1, 1, 1, x] - 
     90*G[1, 0, 0, 0, 0, 0, x] + 18*G[1, 0, 0, 0, 0, 1, x] + 
     18*G[1, 0, 0, 0, 1, 0, x] - 66*G[1, 0, 0, 0, 1, 1, x] - 
     32*G[1, 0, 0, 1, 0, 0, x] + 64*G[1, 0, 0, 1, 0, 1, x] + 
     64*G[1, 0, 0, 1, 1, 0, x] - 80*G[1, 0, 0, 1, 1, 1, x] + 
     98*G[1, 0, 1, 0, 0, 0, x] - 90*G[1, 0, 1, 0, 0, 1, x] - 
     90*G[1, 0, 1, 0, 1, 0, x] + 90*G[1, 0, 1, 0, 1, 1, x] - 
     112*G[1, 0, 1, 1, 0, 0, x] + 64*G[1, 0, 1, 1, 0, 1, x] + 
     64*G[1, 0, 1, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, 1, x] + 
     128*G[1, 1, 0, 0, 0, 0, x] - 120*G[1, 1, 0, 0, 0, 1, x] - 
     120*G[1, 1, 0, 0, 1, 0, x] + 64*G[1, 1, 0, 0, 1, 1, x] - 
     104*G[1, 1, 0, 1, 0, 0, x] + 32*G[1, 1, 0, 1, 0, 1, x] + 
     32*G[1, 1, 0, 1, 1, 0, x] + 64*G[1, 1, 0, 1, 1, 1, x] - 
     128*G[1, 1, 1, 0, 0, 0, x] + 96*G[1, 1, 1, 0, 0, 1, x] + 
     96*G[1, 1, 1, 0, 1, 0, x] - 8*G[1, 1, 1, 0, 1, 1, x] + 
     176*G[1, 1, 1, 1, 0, 0, x] - 48*G[1, 1, 1, 1, 0, 1, x] - 
     48*G[1, 1, 1, 1, 1, 0, x] + ((239*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (83*Pi^4*RATIO[(1 - x)^(-1)])/9 - ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] - 
     ((1127*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (407*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + (11*I)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] - (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 - 
     (4*I)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (1127*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((116*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + 91*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     I*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + ((262*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (148*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (72*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (38*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     30*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (80*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (262*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (262*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (78*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 2*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (16*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (50*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     392*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 240*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 240*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (6*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     248*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 62*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 16*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 50*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 6*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (2*I)*Pi*G[1, x]*RATIO[x^(-2)] + 2*G[1, 1, x]*RATIO[x^(-2)] + 
     (59208167*RATIO[x^(-1)])/104976 - ((317849*I)/1458)*Pi*RATIO[x^(-1)] + 
     (6278747*Pi^2*RATIO[x^(-1)])/69984 - ((15199*I)/243)*Pi^3*
      RATIO[x^(-1)] + (39259*Pi^4*RATIO[x^(-1)])/9720 - 
     ((395*I)/54)*Pi^5*RATIO[x^(-1)] + (129433*Pi^6*RATIO[x^(-1)])/408240 - 
     (173599*G[0, x]*RATIO[x^(-1)])/486 + ((54727*I)/216)*Pi*G[0, x]*
      RATIO[x^(-1)] - (601*Pi^2*G[0, x]*RATIO[x^(-1)])/8 + 
     ((164*I)/3)*Pi^3*G[0, x]*RATIO[x^(-1)] - 
     (361*Pi^4*G[0, x]*RATIO[x^(-1)])/540 - ((259*I)/180)*Pi^5*G[0, x]*
      RATIO[x^(-1)] + (22*G[1, x]*RATIO[x^(-1)])/3 + 
     (74*I)*Pi*G[1, x]*RATIO[x^(-1)] - (377*Pi^2*G[1, x]*RATIO[x^(-1)])/18 + 
     ((499*I)/6)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
     (583*Pi^4*G[1, x]*RATIO[x^(-1)])/108 + ((19*I)/27)*Pi^5*G[1, x]*
      RATIO[x^(-1)] + (242041*G[0, 0, x]*RATIO[x^(-1)])/648 - 
     ((5087*I)/27)*Pi*G[0, 0, x]*RATIO[x^(-1)] + 
     (503*Pi^2*G[0, 0, x]*RATIO[x^(-1)])/9 - ((35*I)/3)*Pi^3*G[0, 0, x]*
      RATIO[x^(-1)] + (53*Pi^4*G[0, 0, x]*RATIO[x^(-1)])/180 - 
     (16*G[0, 1, x]*RATIO[x^(-1)])/3 + ((952*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + 12*Pi^2*G[0, 1, x]*RATIO[x^(-1)] - 
     ((94*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + Pi^4*G[0, 1, x]*
      RATIO[x^(-1)] - (16*G[1, 0, x]*RATIO[x^(-1)])/3 + 
     ((8263*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] - 
     (569*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/18 - ((83*I)/3)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] + (64*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + 
     (238*G[1, 1, x]*RATIO[x^(-1)])/3 - ((277*I)/3)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + (115*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/6 - 
     ((154*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
     (113*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/45 - 
     (2531*G[0, 0, 0, x]*RATIO[x^(-1)])/6 + ((772*I)/9)*Pi*G[0, 0, 0, x]*
      RATIO[x^(-1)] - (94*Pi^2*G[0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (1616*G[0, 0, 1, x]*RATIO[x^(-1)])/27 - ((208*I)/3)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (146*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     ((46*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (1616*G[0, 1, 0, x]*RATIO[x^(-1)])/27 - ((248*I)/3)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - 38*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     ((20*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (16*G[0, 1, 1, x]*RATIO[x^(-1)])/3 + (44*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (52*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     (8*I)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (9692*G[1, 0, 0, x]*RATIO[x^(-1)])/27 + ((956*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (320*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - 
     ((178*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     23*G[1, 0, 1, x]*RATIO[x^(-1)] - ((974*I)/3)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (322*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((4*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     23*G[1, 1, 0, x]*RATIO[x^(-1)] - ((883*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + 18*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     ((26*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (256*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + ((646*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - 6*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((94*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (3880*G[0, 0, 0, 0, x]*RATIO[x^(-1)])/9 - ((88*I)/3)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 6*Pi^2*G[0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     196*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + (52*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (118*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     196*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - ((116*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (118*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     4*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + (12*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (40*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     220*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + (60*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - (34*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (20*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((128*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (50*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     (20*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((56*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (26*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     (100*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((68*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (70*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (1133*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + (30*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (256*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/9 - 
     (1033*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (248*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (338*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     (1033*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (62*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (110*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/9 + 
     (191*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + ((376*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 6*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (1325*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((466*I)/3)*Pi*
      G[1, 1, 0, 0, x]*RATIO[x^(-1)] + (92*Pi^2*G[1, 1, 0, 0, x]*
       RATIO[x^(-1)])/9 + (574*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (208*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (166*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     (574*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((286*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (82*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     24*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - (124*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (1000*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 208*G[0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     208*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - ((208*I)/3)*Pi*
      G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + ((136*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     ((160*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (316*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((136*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (316*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((200*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (280*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((128*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (328*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (24*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (32*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (40*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (32*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((80*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     112*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + ((88*I)/3)*Pi*
      G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (64*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((40*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (56*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((160*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (56*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((80*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     88*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - ((152*I)/3)*Pi*
      G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (100*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((356*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (310*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     ((40*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (310*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((76*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (178*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((80*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     46*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + ((160*I)/3)*Pi*
      G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (304*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (304*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (124*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 182*G[1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     144*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + ((224*I)/3)*Pi*
      G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 144*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (52*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (518*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     ((136*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     124*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - ((112*I)/3)*Pi*
      G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 124*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (40*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (32*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 120*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 80*G[0, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     80*G[0, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 64*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 128*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (176*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (176*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (104*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     120*G[0, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (104*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (104*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (200*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     80*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (128*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (128*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (256*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     80*G[0, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     24*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 24*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (176*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (176*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (16*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 8*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + (200*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (200*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (16*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 72*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (112*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (112*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (160*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (964*G[1, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (320*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (320*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     56*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (380*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (112*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (112*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     96*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (344*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (32*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (32*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 8*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 16*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     16*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 16*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (296*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (32*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (32*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 56*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (32*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (32*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (32*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 64*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (272*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (136*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (136*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     80*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 32*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (11/3 + ((67*I)/9)*Pi + Pi^2/4 - G[0, x]/3 + (3*I)*Pi*G[0, x] + 
       (2*I)*Pi*G[1, x] + G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*
      Log[mu2/s]^4*RATIO[x^(-1)] + (14/9 - I*Pi)*Log[mu2/s]^5*RATIO[x^(-1)] - 
     (Log[mu2/s]^6*RATIO[x^(-1)])/6 - (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 - 
     (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) - ((I/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) + 
     (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) + 
     ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 - 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (434*Pi^2*RATIO[x])/3 - 
     ((373*I)/27)*Pi^3*RATIO[x] - (2237*Pi^4*RATIO[x])/180 + 
     ((112*I)/135)*Pi^5*RATIO[x] - (733*Pi^6*RATIO[x])/6480 - 
     (1678*Pi^2*G[0, x]*RATIO[x])/27 + ((284*I)/9)*Pi^3*G[0, x]*RATIO[x] + 
     (377*Pi^4*G[0, x]*RATIO[x])/108 - ((65*I)/18)*Pi^5*G[0, x]*RATIO[x] - 
     (347*Pi^2*G[1, x]*RATIO[x])/6 + ((839*I)/18)*Pi^3*G[1, x]*RATIO[x] + 
     (2129*Pi^4*G[1, x]*RATIO[x])/270 + ((31*I)/10)*Pi^5*G[1, x]*RATIO[x] + 
     (868*G[0, 0, x]*RATIO[x])/3 - ((746*I)/27)*Pi*G[0, 0, x]*RATIO[x] - 
     (127*Pi^2*G[0, 0, x]*RATIO[x])/18 - ((131*I)/9)*Pi^3*G[0, 0, x]*
      RATIO[x] - (1163*Pi^4*G[0, 0, x]*RATIO[x])/120 - 
     (868*G[0, 1, x]*RATIO[x])/3 + ((746*I)/27)*Pi*G[0, 1, x]*RATIO[x] - 
     72*Pi^2*G[0, 1, x]*RATIO[x] + ((886*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] + 
     (281*Pi^4*G[0, 1, x]*RATIO[x])/30 - (868*G[1, 0, x]*RATIO[x])/3 + 
     ((746*I)/27)*Pi*G[1, 0, x]*RATIO[x] + (121*Pi^2*G[1, 0, x]*RATIO[x])/3 - 
     ((76*I)/3)*Pi^3*G[1, 0, x]*RATIO[x] + (343*Pi^4*G[1, 0, x]*RATIO[x])/
      24 + (868*G[1, 1, x]*RATIO[x])/3 - ((746*I)/27)*Pi*G[1, 1, x]*
      RATIO[x] + (1279*Pi^2*G[1, 1, x]*RATIO[x])/18 - 
     ((695*I)/9)*Pi^3*G[1, 1, x]*RATIO[x] - (484*Pi^4*G[1, 1, x]*RATIO[x])/
      45 - (2165*G[0, 0, 0, x]*RATIO[x])/9 - ((64*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] - (55*Pi^2*G[0, 0, 0, x]*RATIO[x])/3 - 
     ((122*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] + (3589*G[0, 0, 1, x]*RATIO[x])/
      27 + ((346*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     (10*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 + ((58*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] + (3589*G[0, 1, 0, x]*RATIO[x])/27 - 
     (33*I)*Pi*G[0, 1, 0, x]*RATIO[x] - (37*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + 
     ((82*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] - (683*G[0, 1, 1, x]*RATIO[x])/
      27 - (61*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (107*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - ((38*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] + (16*G[1, 0, 0, x]*RATIO[x])/27 + 
     ((533*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] + 
     (272*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 + ((58*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] + (2890*G[1, 0, 1, x]*RATIO[x])/27 - 
     ((815*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     (143*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 - ((52*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (2890*G[1, 1, 0, x]*RATIO[x])/27 - 
     ((370*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - (44*Pi^2*G[1, 1, 0, x]*RATIO[x])/
      3 - ((62*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] - 
     (644*G[1, 1, 1, x]*RATIO[x])/3 + ((652*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (2*Pi^2*G[1, 1, 1, x]*RATIO[x])/3 + ((40*I)/3)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] - 62*G[0, 0, 0, 0, x]*RATIO[x] - 
     ((41*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     (683*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/6 + (716*G[0, 0, 0, 1, x]*RATIO[x])/
      3 - ((722*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (254*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 + (716*G[0, 0, 1, 0, x]*RATIO[x])/
      3 + ((349*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     (133*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/6 - 250*G[0, 0, 1, 1, x]*RATIO[x] + 
     ((140*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 14*Pi^2*G[0, 0, 1, 1, x]*
      RATIO[x] - (278*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
     ((934*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 
     (361*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 67*G[0, 1, 0, 1, x]*RATIO[x] + 
     ((526*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 
     (137*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 - 67*G[0, 1, 1, 0, x]*RATIO[x] - 
     (422*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (25*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + (184*G[0, 1, 1, 1, x]*RATIO[x])/
      3 + ((80*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     10*Pi^2*G[0, 1, 1, 1, x]*RATIO[x] + (1226*G[1, 0, 0, 0, x]*RATIO[x])/3 - 
     (163*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 
     (793*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/6 - 
     (1121*G[1, 0, 0, 1, x]*RATIO[x])/3 + ((532*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] + (268*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 - 
     (1121*G[1, 0, 1, 0, x]*RATIO[x])/3 + ((257*I)/3)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] - (75*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/2 + 
     (520*G[1, 0, 1, 1, x]*RATIO[x])/3 - ((26*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] - 27*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] - 
     (568*G[1, 1, 0, 0, x]*RATIO[x])/3 - (172*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] - 139*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] + 
     (412*G[1, 1, 0, 1, x]*RATIO[x])/3 - ((224*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] - (154*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 + 
     (412*G[1, 1, 1, 0, x]*RATIO[x])/3 + ((772*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] - (2*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 + 
     80*G[1, 1, 1, 1, x]*RATIO[x] - (102*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
     (173*G[0, 0, 0, 0, 0, x]*RATIO[x])/3 - (264*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (484*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (52*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     (484*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 + (236*I)*Pi*G[0, 0, 0, 1, 0, x]*
      RATIO[x] - (274*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 + 
     (72*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] + 87*G[0, 0, 1, 0, 0, x]*
      RATIO[x] + (224*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (52*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + (48*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (52*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (112*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     (172*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - (40*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] + (1046*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 + 
     (172*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (416*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - (40*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (416*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (160*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     (206*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - 468*G[0, 1, 1, 0, 0, x]*RATIO[x] - 
     (156*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 78*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (16*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     78*G[0, 1, 1, 1, 0, x]*RATIO[x] + (60*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - 90*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     (533*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 + (36*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (452*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (12*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (452*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - (136*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x] + (188*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - 
     (36*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] + 
     (413*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - (76*I)*Pi*G[1, 0, 1, 0, 0, x]*
      RATIO[x] - 16*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     (4*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] - 16*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + (88*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
     (2*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 - (4*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x] - 200*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     (16*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 96*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + (80*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     96*G[1, 1, 0, 1, 0, x]*RATIO[x] + (124*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x] - (52*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 - 
     (36*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     (962*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 + (56*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - 102*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (44*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 102*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (76*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
     (24*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] - 731*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 187*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     187*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 255*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 152*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     68*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] + 68*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x] + 28*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     399*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] - 103*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x] - 103*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 
     183*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] - 156*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + 76*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 
     76*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 132*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 584*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] - 
     256*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 256*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x] + 248*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] - 
     168*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 40*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 40*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 
     36*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] - 224*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] + 64*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] + 
     64*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] - 64*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 136*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     92*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 92*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x] + 68*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     375*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 195*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x] - 195*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] + 
     231*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 44*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x] - 68*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] - 
     68*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] + 40*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] - 211*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 
     123*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] + 123*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x] - 123*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     116*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 32*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x] - 32*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 
     16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 364*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 264*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     264*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 200*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x] + 124*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     16*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] - 16*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x] - 32*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] + 
     100*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 60*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x] - 60*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] + 
     4*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 112*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x] + 24*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 
     24*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + Log[mu2/s]^3*
      ((-2*I)*Pi^3 - (2*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + (2*I)*Pi*G[1, x] - 
       4*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 2*G[0, 1, x] + 
       (4*I)*Pi*G[0, 1, x] + 2*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] - 
       (4*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
       8*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (I*Pi^3 + Pi^2*G[0, x] + 
         (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
         (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] + 
       RATIO[x^(-1)]*(-2581/108 + ((496*I)/27)*Pi - (83*Pi^2)/18 + I*Pi^3 + 
         (100*G[0, x])/27 - ((190*I)/9)*Pi*G[0, x] - ((26*I)/3)*Pi*G[1, x] - 
         (100*G[0, 0, x])/9 - ((20*I)/3)*Pi*G[0, 0, x] - (26*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, x] - (26*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] - 
         (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
         (32*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 - 
         14*Zeta[3])) + 531*Zeta[3] + (2*I)*Pi*Zeta[3] - 
     (13*Pi^2*Zeta[3])/3 + ((110*I)/3)*Pi^3*Zeta[3] - 
     ((2462*I)/3)*Pi*G[0, x]*Zeta[3] - (4*Pi^2*G[0, x]*Zeta[3])/3 - 
     530*G[1, x]*Zeta[3] + ((902*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (22*Pi^2*G[1, x]*Zeta[3])/3 - 850*G[0, 0, x]*Zeta[3] + 
     (12*I)*Pi*G[0, 0, x]*Zeta[3] + (1264*G[0, 1, x]*Zeta[3])/3 - 
     (52*I)*Pi*G[0, 1, x]*Zeta[3] + (2470*G[1, 0, x]*Zeta[3])/3 - 
     (68*I)*Pi*G[1, 0, x]*Zeta[3] - 280*G[1, 1, x]*Zeta[3] - 
     (4*I)*Pi*G[1, 1, x]*Zeta[3] - 16*G[0, 0, 0, x]*Zeta[3] + 
     68*G[0, 0, 1, x]*Zeta[3] + 104*G[0, 1, 0, x]*Zeta[3] - 
     84*G[0, 1, 1, x]*Zeta[3] - 52*G[1, 0, 0, x]*Zeta[3] + 
     56*G[1, 0, 1, x]*Zeta[3] - 68*G[1, 1, 0, x]*Zeta[3] + 
     40*G[1, 1, 1, x]*Zeta[3] - (478*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (118*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 4*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] - 162*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (18*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     24*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 18*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (228271*RATIO[x^(-1)]*Zeta[3])/486 + 
     ((1936*I)/27)*Pi*RATIO[x^(-1)]*Zeta[3] - 
     (1016*Pi^2*RATIO[x^(-1)]*Zeta[3])/9 - ((353*I)/9)*Pi^3*RATIO[x^(-1)]*
      Zeta[3] - (2093*G[0, x]*RATIO[x^(-1)]*Zeta[3])/27 + 
     ((3392*I)/9)*Pi*G[0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (130*Pi^2*G[0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (934*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((52*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + (14*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/9 + 
     (1100*G[0, 0, x]*RATIO[x^(-1)]*Zeta[3])/9 + ((44*I)/3)*Pi*G[0, 0, x]*
      RATIO[x^(-1)]*Zeta[3] + (664*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     ((28*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (200*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((172*I)/3)*Pi*G[1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - (284*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     ((152*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     72*G[0, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (128*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     8*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (208*G[0, 1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (296*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (88*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (112*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (8*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (4*Pi^2*Zeta[3])/
      (3*(-1 + RATIO[x])^2) + ((6*I)*Pi*G[0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + (397*RATIO[x]*Zeta[3])/3 - 
     (359*I)*Pi*RATIO[x]*Zeta[3] + (152*Pi^2*RATIO[x]*Zeta[3])/3 - 
     ((133*I)/3)*Pi^3*RATIO[x]*Zeta[3] - 491*G[0, x]*RATIO[x]*Zeta[3] + 
     ((2296*I)/3)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 
     (140*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + 638*G[1, x]*RATIO[x]*Zeta[3] - 
     ((1312*I)/3)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
     (149*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 928*G[0, 0, x]*RATIO[x]*
      Zeta[3] - (66*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     (1832*G[0, 1, x]*RATIO[x]*Zeta[3])/3 + (110*I)*Pi*G[0, 1, x]*RATIO[x]*
      Zeta[3] - (2090*G[1, 0, x]*RATIO[x]*Zeta[3])/3 + 
     (118*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 334*G[1, 1, x]*RATIO[x]*
      Zeta[3] - (82*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 
     20*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 50*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 
     172*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 54*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     62*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 136*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 
     130*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 32*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 
     188*Zeta[3]^2 - (296*RATIO[x^(-1)]*Zeta[3]^2)/9 - 
     274*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^2*(Pi^2/3 + (10*I)*Pi^3 - 
       (77*Pi^4)/45 + ((7*I)/3)*Pi*G[0, x] + (20*Pi^2*G[0, x])/3 + 
       ((22*I)/3)*Pi^3*G[0, x] - ((7*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + 
       ((2*I)/3)*Pi^3*G[1, x] + (50*G[0, 0, x])/3 + 
       ((116*I)/3)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 
       (43*G[0, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] - 
       (43*G[1, 0, x])/3 - ((104*I)/3)*Pi*G[1, 0, x] + 
       (14*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] + ((20*I)/3)*Pi*G[1, 1, x] + 
       86*G[0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, x] - (106*G[0, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, x] - (106*G[0, 1, 0, x])/3 - 
       (28*I)*Pi*G[0, 1, 0, x] + (56*G[0, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, x] - (142*G[1, 0, 0, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, x] + (20*G[1, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, x] + (20*G[1, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, x] + (20*I)*Pi*G[1, 1, 1, x] + 
       88*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] - 
       12*G[0, 0, 1, 1, x] - 40*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
       12*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] - 
       12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
       4*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] + 
       ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 32*Zeta[3] - 
       (32*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
       RATIO[x]*(-5*Pi^2 - ((19*I)/6)*Pi^3 + (161*Pi^4)/90 - 
         (23*Pi^2*G[0, x])/6 - ((17*I)/3)*Pi^3*G[0, x] - (Pi^2*G[1, x])/3 + 
         ((5*I)/3)*Pi^3*G[1, x] - 10*G[0, 0, x] - ((19*I)/3)*Pi*G[0, 0, x] + 
         (Pi^2*G[0, 0, x])/3 + 10*G[0, 1, x] + ((19*I)/3)*Pi*G[0, 1, x] - 
         Pi^2*G[0, 1, x] + 10*G[1, 0, x] + ((19*I)/3)*Pi*G[1, 0, x] - 
         (13*Pi^2*G[1, 0, x])/3 - 10*G[1, 1, x] - ((19*I)/3)*Pi*G[1, 1, x] - 
         21*G[0, 0, 0, x] - (30*I)*Pi*G[0, 0, 0, x] + (44*G[0, 0, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 1, x] + (44*G[0, 1, 0, x])/3 + 
         (26*I)*Pi*G[0, 1, 0, x] - (25*G[0, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, x] + (38*G[1, 0, 0, x])/3 + 
         (22*I)*Pi*G[1, 0, 0, x] - (19*G[1, 0, 1, x])/3 + 
         (6*I)*Pi*G[1, 0, 1, x] - (19*G[1, 1, 0, x])/3 - 
         (18*I)*Pi*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 1, x] - 
         56*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
         6*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
         14*G[1, 1, 0, 0, x] - 10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 
         2*Zeta[3] + (28*I)*Pi*Zeta[3] + 20*G[0, x]*Zeta[3] - 
         24*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-93233/1296 - 
         ((1157*I)/18)*Pi + (95*Pi^2)/18 - ((35*I)/6)*Pi^3 - (53*Pi^4)/360 + 
         (89*G[0, x])/12 - ((202*I)/9)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 
         (2*I)*Pi^3*G[0, x] - ((104*I)/3)*Pi*G[1, x] - Pi^2*G[1, x] - 
         (3*I)*Pi^3*G[1, x] - (8*G[0, 0, x])/9 + ((112*I)/3)*Pi*G[0, 0, x] - 
         Pi^2*G[0, 0, x] - (98*G[0, 1, x])/3 + (26*I)*Pi*G[0, 1, x] - 
         3*Pi^2*G[0, 1, x] - (98*G[1, 0, x])/3 + ((38*I)/3)*Pi*G[1, 0, x] - 
         (Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
         (56*G[0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, x] + 52*G[0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, x] + 52*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, x] + (98*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + 
         16*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 
         20*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
         20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
         24*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
         (398*Zeta[3])/9 - (18*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 
         4*G[1, x]*Zeta[3])) + Log[mu2/s]*((-8*Pi^2)/3 + ((472*I)/9)*Pi^3 + 
       (616*Pi^4)/45 - ((11*I)/15)*Pi^5 + ((370*I)/3)*Pi*G[0, x] + 
       (706*Pi^2*G[0, x])/9 - ((397*I)/9)*Pi^3*G[0, x] + 
       (121*Pi^4*G[0, x])/45 - ((370*I)/3)*Pi*G[1, x] - (32*Pi^2*G[1, x])/3 + 
       ((55*I)/9)*Pi^3*G[1, x] + (452*G[0, 0, x])/3 + 
       ((44*I)/3)*Pi*G[0, 0, x] + (142*Pi^2*G[0, 0, x])/9 - 
       (22*I)*Pi^3*G[0, 0, x] - (82*G[0, 1, x])/3 - 
       ((586*I)/3)*Pi*G[0, 1, x] - (65*Pi^2*G[0, 1, x])/9 - 
       ((2*I)/3)*Pi^3*G[0, 1, x] - (82*G[1, 0, x])/3 - 
       ((10*I)/3)*Pi*G[1, 0, x] - (257*Pi^2*G[1, 0, x])/9 + 
       ((10*I)/3)*Pi^3*G[1, 0, x] - 96*G[1, 1, x] + (184*I)*Pi*G[1, 1, x] - 
       ((2*I)/3)*Pi^3*G[1, 1, x] + 212*G[0, 0, 0, x] - 
       ((836*I)/3)*Pi*G[0, 0, 0, x] + 2*Pi^2*G[0, 0, 0, x] - 
       (692*G[0, 0, 1, x])/3 - ((140*I)/3)*Pi*G[0, 0, 1, x] - 
       (20*Pi^2*G[0, 0, 1, x])/3 - (692*G[0, 1, 0, x])/3 + 
       ((580*I)/3)*Pi*G[0, 1, 0, x] - 8*Pi^2*G[0, 1, 0, x] + 
       64*G[0, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, x] - (2*Pi^2*G[0, 1, 1, x])/
        3 - (404*G[1, 0, 0, x])/3 + ((520*I)/3)*Pi*G[1, 0, 0, x] - 
       (28*Pi^2*G[1, 0, 0, x])/3 + 160*G[1, 0, 1, x] + 
       (100*I)*Pi*G[1, 0, 1, x] - (2*Pi^2*G[1, 0, 1, x])/3 + 
       160*G[1, 1, 0, x] - (92*I)*Pi*G[1, 1, 0, x] - (2*Pi^2*G[1, 1, 0, x])/
        3 - ((244*I)/3)*Pi*G[1, 1, 1, x] - (1280*G[0, 0, 0, 0, x])/3 - 
       (176*I)*Pi*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 
       (80*I)*Pi*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, 1, x] + 188*G[0, 1, 0, 0, x] + 
       (104*I)*Pi*G[0, 1, 0, 0, x] + 76*G[0, 1, 0, 1, x] + 
       (32*I)*Pi*G[0, 1, 0, 1, x] + 76*G[0, 1, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 1, 0, x] - (244*G[0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, 1, x] + 164*G[1, 0, 0, 0, x] + 
       (80*I)*Pi*G[1, 0, 0, 0, x] + 104*G[1, 0, 0, 1, x] + 
       (40*I)*Pi*G[1, 0, 0, 1, x] + 104*G[1, 0, 1, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, x] - (52*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] - 
       (48*I)*Pi*G[1, 1, 0, 0, x] - (244*G[1, 1, 0, 1, x])/3 - 
       (16*I)*Pi*G[1, 1, 0, 1, x] - (244*G[1, 1, 1, 0, x])/3 - 
       (16*I)*Pi*G[1, 1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 1, x] - 
       320*G[0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 1, x] - 
       32*G[0, 0, 0, 1, 0, x] + 48*G[0, 0, 0, 1, 1, x] + 
       48*G[0, 0, 1, 0, 0, x] + 64*G[0, 0, 1, 0, 1, x] + 
       64*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] + 
       120*G[0, 1, 0, 0, 0, x] + 64*G[0, 1, 0, 0, 1, x] + 
       64*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] + 
       40*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
       32*G[0, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, x] + 
       96*G[1, 0, 0, 0, 0, x] + 48*G[1, 0, 0, 0, 1, x] + 
       48*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
       24*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
       32*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
       32*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] + ((-96*I)*Pi*G[0, x] - 96*G[0, 0, x] - 
         (48*I)*Pi*G[0, 0, x] - 72*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       256*Zeta[3] + (248*I)*Pi*Zeta[3] + 184*G[0, x]*Zeta[3] + 
       (48*I)*Pi*G[0, x]*Zeta[3] - 192*G[1, x]*Zeta[3] + 
       (16*I)*Pi*G[1, x]*Zeta[3] + 32*G[0, 0, x]*Zeta[3] - 
       32*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
       RATIO[x]*(40*Pi^2 - ((137*I)/3)*Pi^3 - (644*Pi^4)/45 + 
         ((11*I)/30)*Pi^5 - (91*Pi^2*G[0, x])/3 + ((311*I)/9)*Pi^3*G[0, x] - 
         (289*Pi^4*G[0, x])/90 + (8*Pi^2*G[1, x])/3 - ((182*I)/9)*Pi^3*
          G[1, x] + 80*G[0, 0, x] - ((274*I)/3)*Pi*G[0, 0, x] - 
         (194*Pi^2*G[0, 0, x])/9 + (19*I)*Pi^3*G[0, 0, x] - 80*G[0, 1, x] + 
         ((274*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 - 
         ((11*I)/3)*Pi^3*G[0, 1, x] - 80*G[1, 0, x] + ((274*I)/3)*Pi*
          G[1, 0, x] + (256*Pi^2*G[1, 0, x])/9 - ((17*I)/3)*Pi^3*G[1, 0, x] + 
         80*G[1, 1, x] - ((274*I)/3)*Pi*G[1, 1, x] + (I/3)*Pi^3*G[1, 1, x] - 
         198*G[0, 0, 0, x] + ((526*I)/3)*Pi*G[0, 0, 0, x] - 
         13*Pi^2*G[0, 0, 0, x] + (380*G[0, 0, 1, x])/3 + 
         ((40*I)/3)*Pi*G[0, 0, 1, x] + (10*Pi^2*G[0, 0, 1, x])/3 + 
         (380*G[0, 1, 0, x])/3 - ((536*I)/3)*Pi*G[0, 1, 0, x] + 
         8*Pi^2*G[0, 1, 0, x] - (166*G[0, 1, 1, x])/3 - 
         (10*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/3 + 
         (428*G[1, 0, 0, x])/3 - ((440*I)/3)*Pi*G[1, 0, 0, x] + 
         (38*Pi^2*G[1, 0, 0, x])/3 - (214*G[1, 0, 1, x])/3 - 
         (42*I)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/3 - 
         (214*G[1, 1, 0, x])/3 + (150*I)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/3 + ((116*I)/3)*Pi*G[1, 1, 1, x] + 
         (616*G[0, 0, 0, 0, x])/3 + (184*I)*Pi*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] - (88*I)*Pi*G[0, 0, 1, 0, x] - 
         28*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         176*G[0, 1, 0, 0, x] - (124*I)*Pi*G[0, 1, 0, 0, x] - 
         32*G[0, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, x] - 
         32*G[0, 1, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, 0, x] + 
         (116*G[0, 1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, x] - 
         136*G[1, 0, 0, 0, x] - (112*I)*Pi*G[1, 0, 0, 0, x] - 
         36*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] - 
         36*G[1, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, x] + 
         (20*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         124*G[1, 1, 0, 0, x] + (72*I)*Pi*G[1, 1, 0, 0, x] + 
         (116*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (116*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 280*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] - 
         24*G[0, 0, 0, 1, 1, x] - 72*G[0, 0, 1, 0, 0, x] - 
         32*G[0, 0, 1, 0, 1, x] - 32*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] - 156*G[0, 1, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] + 
         4*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] + 
         16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, 1, x] - 144*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] + 
         12*G[1, 0, 1, 1, 1, x] + 84*G[1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] + 
         12*G[1, 1, 1, 0, 1, x] + 12*G[1, 1, 1, 1, 0, x] - 16*Zeta[3] - 
         (224*I)*Pi*Zeta[3] - 164*G[0, x]*Zeta[3] - (48*I)*Pi*G[0, x]*
          Zeta[3] + 192*G[1, x]*Zeta[3] - (8*I)*Pi*G[1, x]*Zeta[3] - 
         64*G[0, 0, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] + 
         40*G[1, 0, x]*Zeta[3]) + RATIO[x^(-1)]*(96128/729 - 
         ((55879*I)/216)*Pi + (124891*Pi^2)/1944 - ((164*I)/3)*Pi^3 + 
         (103*Pi^4)/108 - ((229*I)/180)*Pi^5 - (18601*G[0, x])/162 + 
         ((4279*I)/27)*Pi*G[0, x] - (299*Pi^2*G[0, x])/9 + 
         ((35*I)/3)*Pi^3*G[0, x] - ((376*I)/27)*Pi*G[1, x] + 8*Pi^2*G[1, x] + 
         ((70*I)/3)*Pi^3*G[1, x] + (9373*G[0, 0, x])/54 - 
         ((184*I)/9)*Pi*G[0, 0, x] + (35*Pi^2*G[0, 0, x])/3 + 
         (2*I)*Pi^3*G[0, 0, x] - (808*G[0, 1, x])/27 + 
         ((208*I)/3)*Pi*G[0, 1, x] + (76*Pi^2*G[0, 1, x])/3 + 
         (10*I)*Pi^3*G[0, 1, x] - (808*G[1, 0, x])/27 + 
         (176*I)*Pi*G[1, 0, x] + 4*Pi^2*G[1, 0, x] + ((22*I)/3)*Pi^3*
          G[1, 0, x] + 16*G[1, 1, x] - (48*I)*Pi*G[1, 1, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (448*G[0, 0, 0, x])/3 - 
         ((68*I)/3)*Pi*G[0, 0, 0, x] + (392*G[0, 0, 1, x])/3 - 
         (52*I)*Pi*G[0, 0, 1, x] + (32*Pi^2*G[0, 0, 1, x])/3 + 
         (392*G[0, 1, 0, x])/3 + ((20*I)/3)*Pi*G[0, 1, 0, x] + 
         4*Pi^2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, x] + 
         4*Pi^2*G[0, 1, 1, x] + (856*G[1, 0, 0, x])/3 + 
         (80*I)*Pi*G[1, 0, 0, x] + (4*Pi^2*G[1, 0, 0, x])/3 - 
         44*G[1, 0, 1, x] - ((272*I)/3)*Pi*G[1, 0, 1, x] - 44*G[1, 1, 0, x] - 
         ((176*I)/3)*Pi*G[1, 1, 0, x] + ((140*I)/3)*Pi*G[1, 1, 1, x] + 
         96*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 0, x] - 
         156*G[0, 0, 0, 1, x] - 156*G[0, 0, 1, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 1, x] - 
         (116*G[0, 1, 0, 0, x])/3 + (40*I)*Pi*G[0, 1, 0, 0, x] - 
         (176*G[0, 1, 0, 1, x])/3 - (40*I)*Pi*G[0, 1, 0, 1, x] - 
         (176*G[0, 1, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 1, 0, x] + 
         (140*G[0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 1, x] + 
         100*G[1, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, x] - 
         (256*G[1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 1, x] - 
         (256*G[1, 0, 1, 0, x])/3 - (40*I)*Pi*G[1, 0, 1, 0, x] - 
         (52*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (352*G[1, 1, 0, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, 0, x] + 
         (140*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (140*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] - 
         48*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 0, x] - 
         56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
         64*G[0, 1, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 1, x] - 
         56*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] - 
         72*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] + 40*G[0, 1, 1, 1, 1, x] + 
         96*G[1, 0, 0, 0, 0, x] - 64*G[1, 0, 0, 0, 1, x] - 
         64*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] - 
         72*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] - 
         88*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + (2945*Zeta[3])/9 - 
         ((1016*I)/9)*Pi*Zeta[3] + (103*Pi^2*Zeta[3])/9 - 
         (316*G[0, x]*Zeta[3])/3 + (40*I)*Pi*G[0, x]*Zeta[3] + 
         32*G[1, x]*Zeta[3] + (12*I)*Pi*G[1, x]*Zeta[3] + 
         28*G[0, 0, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] + 
         28*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 136*Zeta[5])) - 
     1178*Zeta[5] - (376*I)*Pi*Zeta[5] + 96*G[0, x]*Zeta[5] - 
     16*G[1, x]*Zeta[5] + 60*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (434*RATIO[x^(-1)]*Zeta[5])/3 + ((992*I)/3)*Pi*RATIO[x^(-1)]*Zeta[5] + 
     120*G[0, x]*RATIO[x^(-1)]*Zeta[5] - (296*G[1, x]*RATIO[x^(-1)]*Zeta[5])/
      3 + (20*Zeta[5])/(-1 + RATIO[x])^2 + 1032*RATIO[x]*Zeta[5] + 
     (356*I)*Pi*RATIO[x]*Zeta[5] - 60*G[0, x]*RATIO[x]*Zeta[5] + 
     20*G[1, x]*RATIO[x]*Zeta[5]) + Log[mu2/s]*((14545*Pi^2)/108 - 
     ((863*I)/9)*Pi^3 - Pi^4/2 - ((103*I)/15)*Pi^5 + (12733*G[0, x])/108 - 
     ((434*I)/3)*Pi*G[0, x] + (35*Pi^2*G[0, x])/18 - 
     ((61*I)/9)*Pi^3*G[0, x] - (476*Pi^4*G[0, x])/15 - (12733*G[1, x])/108 + 
     ((434*I)/3)*Pi*G[1, x] - (973*Pi^2*G[1, x])/18 + 
     ((355*I)/9)*Pi^3*G[1, x] + (206*Pi^4*G[1, x])/45 + 
     (3301*G[0, 0, x])/54 - ((1030*I)/3)*Pi*G[0, 0, x] - 
     (817*Pi^2*G[0, 0, x])/9 + ((170*I)/3)*Pi^3*G[0, 0, x] - 
     (10645*G[0, 1, x])/54 + ((536*I)/3)*Pi*G[0, 1, x] - 
     (541*Pi^2*G[0, 1, x])/9 + (14*I)*Pi^3*G[0, 1, x] - 
     (10645*G[1, 0, x])/54 + ((752*I)/3)*Pi*G[1, 0, x] + 
     (395*Pi^2*G[1, 0, x])/9 + (26*I)*Pi^3*G[1, 0, x] + 
     (17989*G[1, 1, x])/54 - (86*I)*Pi*G[1, 1, x] + 57*Pi^2*G[1, 1, x] + 
     ((10*I)/3)*Pi^3*G[1, 1, x] - (1424*G[0, 0, 0, x])/3 + 
     ((616*I)/3)*Pi*G[0, 0, 0, x] - 116*Pi^2*G[0, 0, 0, x] + 
     118*G[0, 0, 1, x] + ((280*I)/3)*Pi*G[0, 0, 1, x] + 
     (28*Pi^2*G[0, 0, 1, x])/3 + 118*G[0, 1, 0, x] + 
     ((208*I)/3)*Pi*G[0, 1, 0, x] + (364*Pi^2*G[0, 1, 0, x])/3 + 
     30*G[0, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, x] - (4*Pi^2*G[0, 1, 1, x])/3 + 
     202*G[1, 0, 0, x] + ((4*I)/3)*Pi*G[1, 0, 0, x] + 
     (316*Pi^2*G[1, 0, 0, x])/3 + 18*G[1, 0, 1, x] - 
     (136*I)*Pi*G[1, 0, 1, x] + 36*Pi^2*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - 
     (256*I)*Pi*G[1, 1, 0, x] - (164*Pi^2*G[1, 1, 0, x])/3 - 
     (88*G[1, 1, 1, x])/3 - ((40*I)/3)*Pi*G[1, 1, 1, x] - 
     16*Pi^2*G[1, 1, 1, x] + (152*G[0, 0, 0, 0, x])/3 + 
     (640*I)*Pi*G[0, 0, 0, 0, x] + 228*G[0, 0, 0, 1, x] - 
     (16*I)*Pi*G[0, 0, 0, 1, x] + 228*G[0, 0, 1, 0, x] - 
     (208*I)*Pi*G[0, 0, 1, 0, x] - 108*G[0, 0, 1, 1, x] + 
     (8*I)*Pi*G[0, 0, 1, 1, x] + 140*G[0, 1, 0, 0, x] - 
     (344*I)*Pi*G[0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, x] - 
     (96*I)*Pi*G[0, 1, 0, 1, x] - 44*G[0, 1, 1, 0, x] - 
     (48*I)*Pi*G[0, 1, 1, 0, x] + (196*G[0, 1, 1, 1, x])/3 + 
     (64*I)*Pi*G[0, 1, 1, 1, x] + 148*G[1, 0, 0, 0, x] - 
     (192*I)*Pi*G[1, 0, 0, 0, x] - 132*G[1, 0, 0, 1, x] - 
     (136*I)*Pi*G[1, 0, 0, 1, x] - 132*G[1, 0, 1, 0, x] - 
     (88*I)*Pi*G[1, 0, 1, 0, x] - (164*G[1, 0, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, x] - 236*G[1, 1, 0, 0, x] + 
     (96*I)*Pi*G[1, 1, 0, 0, x] - (212*G[1, 1, 0, 1, x])/3 + 
     (48*I)*Pi*G[1, 1, 0, 1, x] - (212*G[1, 1, 1, 0, x])/3 + 
     (144*I)*Pi*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] + 
     (136*I)*Pi*G[1, 1, 1, 1, x] + 880*G[0, 0, 0, 0, 0, x] + 
     176*G[0, 0, 0, 0, 1, x] + 176*G[0, 0, 0, 1, 0, x] - 
     256*G[0, 0, 0, 1, 1, x] - 80*G[0, 0, 1, 0, 0, x] - 
     192*G[0, 0, 1, 0, 1, x] - 192*G[0, 0, 1, 1, 0, x] + 
     88*G[0, 0, 1, 1, 1, x] - 272*G[0, 1, 0, 0, 0, x] - 
     208*G[0, 1, 0, 0, 1, x] - 208*G[0, 1, 0, 1, 0, x] + 
     24*G[0, 1, 0, 1, 1, x] - 192*G[0, 1, 1, 0, 0, x] + 
     56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] + 
     144*G[0, 1, 1, 1, 1, x] - 80*G[1, 0, 0, 0, 0, x] - 
     192*G[1, 0, 0, 0, 1, x] - 192*G[1, 0, 0, 1, 0, x] - 
     40*G[1, 0, 0, 1, 1, x] - 176*G[1, 0, 1, 0, 0, x] - 
     8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 96*G[1, 0, 1, 1, 1, x] - 
     32*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
     56*G[1, 1, 0, 1, 0, x] + 112*G[1, 1, 0, 1, 1, x] + 
     120*G[1, 1, 1, 0, 0, x] + 144*G[1, 1, 1, 0, 1, x] + 
     144*G[1, 1, 1, 1, 0, x] + ((-164*I)*Pi*G[0, x] - 64*Pi^2*G[0, x] - 
       164*G[0, 0, x] + (128*I)*Pi*G[0, 0, x] + (24*I)*Pi*G[0, 1, x] + 
       (24*I)*Pi*G[1, 0, x] + 96*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 
       24*G[0, 1, 0, x] + 24*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 
     (136*I)*Pi*Zeta[3] + 142*Pi^2*Zeta[3] - 66*G[0, x]*Zeta[3] - 
     (224*I)*Pi*G[0, x]*Zeta[3] - 22*G[1, x]*Zeta[3] + 
     (32*I)*Pi*G[1, x]*Zeta[3] - 100*G[0, 0, x]*Zeta[3] + 
     68*G[0, 1, x]*Zeta[3] + 68*G[1, 0, x]*Zeta[3] + 124*G[1, 1, x]*Zeta[3] + 
     RATIO[x]*((-21589*Pi^2)/216 + ((97*I)/3)*Pi^3 - (211*Pi^4)/20 + 
       ((43*I)/6)*Pi^5 + (104*Pi^2*G[0, x])/9 + ((125*I)/9)*Pi^3*G[0, x] + 
       (138*Pi^4*G[0, x])/5 + (31*Pi^2*G[1, x])/9 - ((176*I)/9)*Pi^3*
        G[1, x] - (379*Pi^4*G[1, x])/45 - (21589*G[0, 0, x])/108 + 
       ((194*I)/3)*Pi*G[0, 0, x] - (119*Pi^2*G[0, 0, x])/18 - 
       ((109*I)/3)*Pi^3*G[0, 0, x] + (21589*G[0, 1, x])/108 - 
       ((194*I)/3)*Pi*G[0, 1, x] + (577*Pi^2*G[0, 1, x])/18 - 
       (3*I)*Pi^3*G[0, 1, x] + (21589*G[1, 0, x])/108 - 
       ((194*I)/3)*Pi*G[1, 0, x] + (613*Pi^2*G[1, 0, x])/18 - 
       (17*I)*Pi^3*G[1, 0, x] - (21589*G[1, 1, x])/108 + 
       ((194*I)/3)*Pi*G[1, 1, x] - (163*Pi^2*G[1, 1, x])/6 + 
       ((19*I)/3)*Pi^3*G[1, 1, x] + (142*G[0, 0, 0, x])/3 + 
       ((394*I)/3)*Pi*G[0, 0, 0, x] + 130*Pi^2*G[0, 0, 0, x] - 
       (118*G[0, 0, 1, x])/3 - ((68*I)/3)*Pi*G[0, 0, 1, x] - 
       (2*Pi^2*G[0, 0, 1, x])/3 - (118*G[0, 1, 0, x])/3 - 
       ((284*I)/3)*Pi*G[0, 1, 0, x] - (338*Pi^2*G[0, 1, 0, x])/3 + 
       (94*G[0, 1, 1, x])/3 - (14*I)*Pi*G[0, 1, 1, x] + 
       (2*Pi^2*G[0, 1, 1, x])/3 - (52*G[1, 0, 0, x])/3 - 
       ((428*I)/3)*Pi*G[1, 0, 0, x] - (338*Pi^2*G[1, 0, 0, x])/3 + 
       (28*G[1, 0, 1, x])/3 + (34*I)*Pi*G[1, 0, 1, x] - 
       22*Pi^2*G[1, 0, 1, x] + (28*G[1, 1, 0, x])/3 + 
       (106*I)*Pi*G[1, 1, 0, x] + (202*Pi^2*G[1, 1, 0, x])/3 - 
       (4*G[1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, x] + 
       8*Pi^2*G[1, 1, 1, x] + (848*G[0, 0, 0, 0, x])/3 - 
       (560*I)*Pi*G[0, 0, 0, 0, x] - 106*G[0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 1, x] - 106*G[0, 0, 1, 0, x] + 
       (176*I)*Pi*G[0, 0, 1, 0, x] + 58*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 122*G[0, 1, 0, 0, x] + 
       (340*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       (72*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       (24*I)*Pi*G[0, 1, 1, 0, x] - (32*G[0, 1, 1, 1, x])/3 - 
       (32*I)*Pi*G[0, 1, 1, 1, x] - 174*G[1, 0, 0, 0, x] + 
       (264*I)*Pi*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
       (92*I)*Pi*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
       (44*I)*Pi*G[1, 0, 1, 0, x] + (100*G[1, 0, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 1, 1, x] + 78*G[1, 1, 0, 0, x] - 
       (144*I)*Pi*G[1, 1, 0, 0, x] + (100*G[1, 1, 0, 1, x])/3 - 
       (48*I)*Pi*G[1, 1, 0, 1, x] + (100*G[1, 1, 1, 0, x])/3 - 
       (144*I)*Pi*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] - 
       (68*I)*Pi*G[1, 1, 1, 1, x] - 680*G[0, 0, 0, 0, 0, x] - 
       112*G[0, 0, 0, 0, 1, x] - 112*G[0, 0, 0, 1, 0, x] + 
       128*G[0, 0, 0, 1, 1, x] + 112*G[0, 0, 1, 0, 0, x] + 
       96*G[0, 0, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 0, x] - 
       44*G[0, 0, 1, 1, 1, x] + 304*G[0, 1, 0, 0, 0, x] + 
       128*G[0, 1, 0, 0, 1, x] + 128*G[0, 1, 0, 1, 0, x] - 
       12*G[0, 1, 0, 1, 1, x] + 96*G[0, 1, 1, 0, 0, x] - 
       28*G[0, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 0, x] - 
       72*G[0, 1, 1, 1, 1, x] + 208*G[1, 0, 0, 0, 0, x] + 
       120*G[1, 0, 0, 0, 1, x] + 120*G[1, 0, 0, 1, 0, x] + 
       20*G[1, 0, 0, 1, 1, x] + 88*G[1, 0, 1, 0, 0, x] + 
       4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
       48*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] - 
       52*G[1, 1, 0, 0, 1, x] - 52*G[1, 1, 0, 1, 0, x] - 
       56*G[1, 1, 0, 1, 1, x] - 132*G[1, 1, 1, 0, 0, x] - 
       72*G[1, 1, 1, 0, 1, x] - 72*G[1, 1, 1, 1, 0, x] - 22*Zeta[3] - 
       (24*I)*Pi*Zeta[3] - 119*Pi^2*Zeta[3] - 68*G[0, x]*Zeta[3] + 
       (208*I)*Pi*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] - 
       (40*I)*Pi*G[1, x]*Zeta[3] + 146*G[0, 0, x]*Zeta[3] - 
       58*G[0, 1, x]*Zeta[3] - 58*G[1, 0, x]*Zeta[3] - 
       110*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*(11290669/11664 - 
       ((396545*I)/648)*Pi + (10367*Pi^2)/1944 - ((185*I)/18)*Pi^3 - 
       (9407*Pi^4)/1080 + ((37*I)/36)*Pi^5 - (435857*G[0, x])/648 + 
       ((5665*I)/9)*Pi*G[0, x] + (2563*Pi^2*G[0, x])/18 + 
       ((368*I)/9)*Pi^3*G[0, x] + (1027*Pi^4*G[0, x])/180 - 
       (55879*G[1, x])/216 + ((718*I)/9)*Pi*G[1, x] + (17*Pi^2*G[1, x])/3 - 
       (40*I)*Pi^3*G[1, x] + (1627*Pi^4*G[1, x])/180 + 
       (10349*G[0, 0, x])/18 - ((5416*I)/9)*Pi*G[0, 0, x] - 
       (379*Pi^2*G[0, 0, x])/3 - ((14*I)/3)*Pi^3*G[0, 0, x] + 
       (655*G[0, 1, x])/3 - (172*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - 
       ((100*I)/3)*Pi^3*G[0, 1, x] + (655*G[1, 0, x])/3 - 
       ((364*I)/3)*Pi*G[1, 0, x] + (379*Pi^2*G[1, 0, x])/3 - 
       ((68*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] + (18*I)*Pi*G[1, 1, x] - 
       (128*Pi^2*G[1, 1, x])/3 - ((56*I)/3)*Pi^3*G[1, 1, x] - 
       504*G[0, 0, 0, x] + (432*I)*Pi*G[0, 0, 0, x] - 6*Pi^2*G[0, 0, 0, x] - 
       (1960*G[0, 0, 1, x])/9 + (120*I)*Pi*G[0, 0, 1, x] - 
       46*Pi^2*G[0, 0, 1, x] - (1960*G[0, 1, 0, x])/9 + 
       ((140*I)/3)*Pi*G[0, 1, 0, x] - (26*Pi^2*G[0, 1, 0, x])/3 - 
       8*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - (80*Pi^2*G[0, 1, 1, x])/
        3 - (1246*G[1, 0, 0, x])/9 - (284*I)*Pi*G[1, 0, 0, x] + 
       (74*Pi^2*G[1, 0, 0, x])/3 - (110*G[1, 0, 1, x])/3 + 
       ((236*I)/3)*Pi*G[1, 0, 1, x] - (100*Pi^2*G[1, 0, 1, x])/3 - 
       (110*G[1, 1, 0, x])/3 + (32*I)*Pi*G[1, 1, 0, x] - 
       20*Pi^2*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 - 
       ((40*I)/3)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
       (1132*G[0, 0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, 0, x] + 
       (544*G[0, 0, 0, 1, x])/3 + (144*I)*Pi*G[0, 0, 0, 1, x] + 
       (544*G[0, 0, 1, 0, x])/3 + (104*I)*Pi*G[0, 0, 1, 0, x] + 
       (72*I)*Pi*G[0, 0, 1, 1, x] + (148*G[0, 1, 0, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, 0, x] + (176*G[0, 1, 0, 1, x])/3 + 
       (104*I)*Pi*G[0, 1, 0, 1, x] + (176*G[0, 1, 1, 0, x])/3 + 
       (88*I)*Pi*G[0, 1, 1, 0, x] - (104*G[0, 1, 1, 1, x])/3 - 
       (40*I)*Pi*G[0, 1, 1, 1, x] - (848*G[1, 0, 0, 0, x])/3 - 
       (88*I)*Pi*G[1, 0, 0, 0, x] + (80*G[1, 0, 0, 1, x])/3 + 
       (112*I)*Pi*G[1, 0, 0, 1, x] + (80*G[1, 0, 1, 0, x])/3 + 
       (80*I)*Pi*G[1, 0, 1, 0, x] + (184*G[1, 0, 1, 1, x])/3 + 
       (40*I)*Pi*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
       (64*I)*Pi*G[1, 1, 0, 0, x] + (100*G[1, 1, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 0, 1, x] + (100*G[1, 1, 1, 0, x])/3 + 
       (24*I)*Pi*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] - 
       (56*I)*Pi*G[1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, x] + 
       168*G[0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 1, 0, x] + 
       192*G[0, 0, 0, 1, 1, x] + 104*G[0, 0, 1, 0, 0, x] + 
       216*G[0, 0, 1, 0, 1, x] + 216*G[0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 0, x] + 
       184*G[0, 1, 0, 0, 1, x] + 184*G[0, 1, 0, 1, 0, x] + 
       64*G[0, 1, 0, 1, 1, x] + 192*G[0, 1, 1, 0, 0, x] + 
       40*G[0, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 0, x] - 
       96*G[0, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, x] + 
       136*G[1, 0, 0, 0, 1, x] + 136*G[1, 0, 0, 1, 0, x] + 
       112*G[1, 0, 0, 1, 1, x] + 136*G[1, 0, 1, 0, 0, x] + 
       80*G[1, 0, 1, 0, 1, x] + 80*G[1, 0, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, x] + 160*G[1, 1, 0, 0, 0, x] + 
       56*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] - 
       32*G[1, 1, 0, 1, 1, x] + 80*G[1, 1, 1, 0, 0, x] - 
       64*G[1, 1, 1, 0, 1, x] - 64*G[1, 1, 1, 1, 0, x] - (947*Zeta[3])/9 + 
       ((284*I)/3)*Pi*Zeta[3] - (190*Pi^2*Zeta[3])/9 - 
       (842*G[0, x]*Zeta[3])/9 + (76*I)*Pi*G[0, x]*Zeta[3] - 
       (332*G[1, x]*Zeta[3])/9 - (4*I)*Pi*G[1, x]*Zeta[3] + 
       72*G[0, 0, x]*Zeta[3] + 24*G[0, 1, x]*Zeta[3] + 
       16*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 52*Zeta[5])) + 
   ((101489*Pi^2)/324 - ((7159*I)/54)*Pi^3 - (16727*Pi^4)/1080 - 
     ((1093*I)/180)*Pi^5 - (907*Pi^6)/252 + (111137*G[0, x])/324 - 
     ((12635*I)/27)*Pi*G[0, x] - (6113*Pi^2*G[0, x])/27 + 
     ((367*I)/3)*Pi^3*G[0, x] + (2947*Pi^4*G[0, x])/270 - 
     ((59*I)/18)*Pi^5*G[0, x] - (111137*G[1, x])/324 + 
     ((12635*I)/27)*Pi*G[1, x] + (1105*Pi^2*G[1, x])/108 + 
     ((211*I)/3)*Pi^3*G[1, x] + (4112*Pi^4*G[1, x])/135 + 
     ((71*I)/30)*Pi^5*G[1, x] - (24607*G[0, 0, x])/162 + 
     ((992*I)/27)*Pi*G[0, 0, x] + (854*Pi^2*G[0, 0, x])/9 - 
     ((739*I)/9)*Pi^3*G[0, 0, x] - (1001*Pi^4*G[0, 0, x])/45 - 
     (76793*G[0, 1, x])/162 + ((6937*I)/27)*Pi*G[0, 1, x] - 
     (169*Pi^2*G[0, 1, x])/2 - ((179*I)/9)*Pi^3*G[0, 1, x] - 
     (148*Pi^4*G[0, 1, x])/9 - (76793*G[1, 0, x])/162 + 
     ((2275*I)/27)*Pi*G[1, 0, x] + (676*Pi^2*G[1, 0, x])/9 - 
     ((590*I)/9)*Pi^3*G[1, 0, x] - (383*Pi^4*G[1, 0, x])/15 + 
     (178193*G[1, 1, x])/162 - ((10204*I)/27)*Pi*G[1, 1, x] + 
     (2999*Pi^2*G[1, 1, x])/18 - ((253*I)/9)*Pi^3*G[1, 1, x] - 
     (22*Pi^4*G[1, 1, x])/5 - (11189*G[0, 0, 0, x])/18 + 
     ((779*I)/3)*Pi*G[0, 0, 0, x] - (925*Pi^2*G[0, 0, 0, x])/9 + 
     (24*I)*Pi^3*G[0, 0, 0, x] + (35051*G[0, 0, 1, x])/54 - 
     (306*I)*Pi*G[0, 0, 1, x] - (1001*Pi^2*G[0, 0, 1, x])/9 - 
     ((52*I)/3)*Pi^3*G[0, 0, 1, x] + (35051*G[0, 1, 0, x])/54 - 
     (397*I)*Pi*G[0, 1, 0, x] + (467*Pi^2*G[0, 1, 0, x])/9 + 
     ((10*I)/3)*Pi^3*G[0, 1, 0, x] - (8707*G[0, 1, 1, x])/54 + 
     ((1264*I)/3)*Pi*G[0, 1, 1, x] + 55*Pi^2*G[0, 1, 1, x] + 
     ((52*I)/3)*Pi^3*G[0, 1, 1, x] + (19483*G[1, 0, 0, x])/27 - 
     (74*I)*Pi*G[1, 0, 0, x] + (733*Pi^2*G[1, 0, 0, x])/9 + 
     (72*I)*Pi^3*G[1, 0, 0, x] - (10973*G[1, 0, 1, x])/27 - 
     ((320*I)/3)*Pi*G[1, 0, 1, x] + (196*Pi^2*G[1, 0, 1, x])/9 + 
     (12*I)*Pi^3*G[1, 0, 1, x] - (10973*G[1, 1, 0, x])/27 + 
     (120*I)*Pi*G[1, 1, 0, x] - (1225*Pi^2*G[1, 1, 0, x])/9 + 
     (26*I)*Pi^3*G[1, 1, 0, x] - (3817*G[1, 1, 1, x])/9 + 
     ((248*I)/3)*Pi*G[1, 1, 1, x] - (178*Pi^2*G[1, 1, 1, x])/3 + 
     ((20*I)/3)*Pi^3*G[1, 1, 1, x] + 1024*G[0, 0, 0, 0, x] - 
     (154*I)*Pi*G[0, 0, 0, 0, x] - (374*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (901*G[0, 0, 0, 1, x])/3 + ((944*I)/3)*Pi*G[0, 0, 0, 1, x] - 
     196*Pi^2*G[0, 0, 0, 1, x] - (901*G[0, 0, 1, 0, x])/3 + 
     (326*I)*Pi*G[0, 0, 1, 0, x] + (32*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (1247*G[0, 0, 1, 1, x])/3 + ((268*I)/3)*Pi*G[0, 0, 1, 1, x] + 
     (62*Pi^2*G[0, 0, 1, 1, x])/3 - (2281*G[0, 1, 0, 0, x])/3 - 
     ((106*I)/3)*Pi*G[0, 1, 0, 0, x] + (28*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (140*G[0, 1, 0, 1, x])/3 + ((284*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     (568*Pi^2*G[0, 1, 0, 1, x])/3 - (140*G[0, 1, 1, 0, x])/3 - 
     ((250*I)/3)*Pi*G[0, 1, 1, 0, x] + (158*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (1786*G[0, 1, 1, 1, x])/3 - (240*I)*Pi*G[0, 1, 1, 1, x] - 
     (310*Pi^2*G[0, 1, 1, 1, x])/3 - 205*G[1, 0, 0, 0, x] - 
     (466*I)*Pi*G[1, 0, 0, 0, x] + (118*Pi^2*G[1, 0, 0, 0, x])/3 - 
     249*G[1, 0, 0, 1, x] - ((146*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (406*Pi^2*G[1, 0, 0, 1, x])/3 - 249*G[1, 0, 1, 0, x] + 
     ((526*I)/3)*Pi*G[1, 0, 1, 0, x] + 110*Pi^2*G[1, 0, 1, 0, x] + 
     (719*G[1, 0, 1, 1, x])/3 - ((494*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     50*Pi^2*G[1, 0, 1, 1, x] - (4*G[1, 1, 0, 0, x])/3 + 
     ((740*I)/3)*Pi*G[1, 1, 0, 0, x] - 22*Pi^2*G[1, 1, 0, 0, x] + 
     (656*G[1, 1, 0, 1, x])/3 - (28*I)*Pi*G[1, 1, 0, 1, x] - 
     8*Pi^2*G[1, 1, 0, 1, x] + (656*G[1, 1, 1, 0, x])/3 - 
     ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - (106*Pi^2*G[1, 1, 1, 0, x])/3 + 
     278*G[1, 1, 1, 1, x] - ((76*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     32*Pi^2*G[1, 1, 1, 1, x] - (2228*G[0, 0, 0, 0, 0, x])/3 + 
     (424*I)*Pi*G[0, 0, 0, 0, 0, x] - 38*G[0, 0, 0, 0, 1, x] + 
     (136*I)*Pi*G[0, 0, 0, 0, 1, x] - 38*G[0, 0, 0, 1, 0, x] + 
     (80*I)*Pi*G[0, 0, 0, 1, 0, x] + 490*G[0, 0, 0, 1, 1, x] - 
     (24*I)*Pi*G[0, 0, 0, 1, 1, x] + (610*G[0, 0, 1, 0, 0, x])/3 - 
     (244*I)*Pi*G[0, 0, 1, 0, 0, x] + 260*G[0, 0, 1, 0, 1, x] - 
     (40*I)*Pi*G[0, 0, 1, 0, 1, x] + 260*G[0, 0, 1, 1, 0, x] + 
     (4*I)*Pi*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
     (96*I)*Pi*G[0, 0, 1, 1, 1, x] + 138*G[0, 1, 0, 0, 0, x] - 
     (56*I)*Pi*G[0, 1, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 1, x] - 
     (100*I)*Pi*G[0, 1, 0, 0, 1, x] + 88*G[0, 1, 0, 1, 0, x] - 
     (208*I)*Pi*G[0, 1, 0, 1, 0, x] + (196*G[0, 1, 0, 1, 1, x])/3 - 
     (204*I)*Pi*G[0, 1, 0, 1, 1, x] + (238*G[0, 1, 1, 0, 0, x])/3 - 
     (88*I)*Pi*G[0, 1, 1, 0, 0, x] - 104*G[0, 1, 1, 0, 1, x] - 
     (136*I)*Pi*G[0, 1, 1, 0, 1, x] - 104*G[0, 1, 1, 1, 0, x] + 
     (104*I)*Pi*G[0, 1, 1, 1, 0, x] - (856*G[0, 1, 1, 1, 1, x])/3 + 
     (256*I)*Pi*G[0, 1, 1, 1, 1, x] - 550*G[1, 0, 0, 0, 0, x] + 
     (288*I)*Pi*G[1, 0, 0, 0, 0, x] + (520*G[1, 0, 0, 0, 1, x])/3 - 
     (56*I)*Pi*G[1, 0, 0, 0, 1, x] + (520*G[1, 0, 0, 1, 0, x])/3 - 
     (256*I)*Pi*G[1, 0, 0, 1, 0, x] - (298*G[1, 0, 0, 1, 1, x])/3 - 
     (144*I)*Pi*G[1, 0, 0, 1, 1, x] + 288*G[1, 0, 1, 0, 0, x] - 
     (212*I)*Pi*G[1, 0, 1, 0, 0, x] + 10*G[1, 0, 1, 0, 1, x] - 
     (200*I)*Pi*G[1, 0, 1, 0, 1, x] + 10*G[1, 0, 1, 1, 0, x] - 
     (36*I)*Pi*G[1, 0, 1, 1, 0, x] - 280*G[1, 0, 1, 1, 1, x] + 
     (184*I)*Pi*G[1, 0, 1, 1, 1, x] + (860*G[1, 1, 0, 0, 0, x])/3 + 
     (64*I)*Pi*G[1, 1, 0, 0, 0, x] + (224*G[1, 1, 0, 0, 1, x])/3 + 
     (68*I)*Pi*G[1, 1, 0, 0, 1, x] + (224*G[1, 1, 0, 1, 0, x])/3 - 
     (80*I)*Pi*G[1, 1, 0, 1, 0, x] - 200*G[1, 1, 0, 1, 1, x] + 
     (68*I)*Pi*G[1, 1, 0, 1, 1, x] + (112*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     (296*G[1, 1, 1, 0, 1, x])/3 + (40*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     (296*G[1, 1, 1, 1, 0, x])/3 + (104*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     136*G[1, 1, 1, 1, 1, x] + (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     412*G[0, 0, 0, 0, 0, 0, x] + 412*G[0, 0, 0, 0, 0, 1, x] + 
     412*G[0, 0, 0, 0, 1, 0, x] - 164*G[0, 0, 0, 0, 1, 1, x] + 
     48*G[0, 0, 0, 1, 0, 0, x] + 144*G[0, 0, 0, 1, 0, 1, x] + 
     144*G[0, 0, 0, 1, 1, 0, x] - 424*G[0, 0, 0, 1, 1, 1, x] - 
     228*G[0, 0, 1, 0, 0, 0, x] - 32*G[0, 0, 1, 0, 0, 1, x] - 
     32*G[0, 0, 1, 0, 1, 0, x] - 136*G[0, 0, 1, 0, 1, 1, x] + 
     20*G[0, 0, 1, 1, 0, 0, x] - 144*G[0, 0, 1, 1, 0, 1, x] - 
     144*G[0, 0, 1, 1, 1, 0, x] + 264*G[0, 0, 1, 1, 1, 1, x] + 
     16*G[0, 1, 0, 0, 0, 0, x] - 136*G[0, 1, 0, 0, 0, 1, x] - 
     136*G[0, 1, 0, 0, 1, 0, x] - 68*G[0, 1, 0, 0, 1, 1, x] - 
     124*G[0, 1, 0, 1, 0, 0, x] - 188*G[0, 1, 0, 1, 0, 1, x] - 
     188*G[0, 1, 0, 1, 1, 0, x] + 8*G[0, 1, 0, 1, 1, 1, x] - 
     80*G[0, 1, 1, 0, 0, 0, x] - 136*G[0, 1, 1, 0, 0, 1, x] - 
     136*G[0, 1, 1, 0, 1, 0, x] + 48*G[0, 1, 1, 0, 1, 1, x] - 
     144*G[0, 1, 1, 1, 0, 0, x] + 296*G[0, 1, 1, 1, 0, 1, x] + 
     296*G[0, 1, 1, 1, 1, 0, x] + 120*G[0, 1, 1, 1, 1, 1, x] + 
     660*G[1, 0, 0, 0, 0, 0, x] - 196*G[1, 0, 0, 0, 0, 1, x] - 
     196*G[1, 0, 0, 0, 1, 0, x] + 44*G[1, 0, 0, 0, 1, 1, x] - 
     224*G[1, 0, 0, 1, 0, 0, x] - 128*G[1, 0, 0, 1, 0, 1, x] - 
     128*G[1, 0, 0, 1, 1, 0, x] - 56*G[1, 0, 0, 1, 1, 1, x] - 
     268*G[1, 0, 1, 0, 0, 0, x] - 64*G[1, 0, 1, 0, 0, 1, x] - 
     64*G[1, 0, 1, 0, 1, 0, x] - 152*G[1, 0, 1, 0, 1, 1, x] - 
     76*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
     24*G[1, 0, 1, 1, 1, 0, x] + 248*G[1, 0, 1, 1, 1, 1, x] - 
     56*G[1, 1, 0, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 0, 1, x] + 
     40*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
     36*G[1, 1, 0, 1, 0, 0, x] - 76*G[1, 1, 0, 1, 0, 1, x] - 
     76*G[1, 1, 0, 1, 1, 0, x] + 224*G[1, 1, 0, 1, 1, 1, x] + 
     72*G[1, 1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, 1, x] - 
     8*G[1, 1, 1, 0, 1, 0, x] + 144*G[1, 1, 1, 0, 1, 1, x] + 
     128*G[1, 1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 1, 0, 1, x] + 
     72*G[1, 1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, 1, x] + 
     (9*I)*Pi^3*RATIO[(1 - x)^(-1)] + (178*Pi^4*RATIO[(1 - x)^(-1)])/9 - 
     ((6*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] - ((457*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - 135*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)] - 
     ((119*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/5 + ((44*I)/3)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] - (457*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((1372*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (233*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (3*I)*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + ((202*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (8*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + ((40*I)/3)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - 102*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     470*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (256*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 3*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (202*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (56*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (202*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (34*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 6*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (16*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (40*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (158*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (64*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 200*G[0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 200*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     200*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + (18*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 224*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     18*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (18*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 16*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 62*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 64*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 24*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 18*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     18*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (26*I)*Pi*G[1, x]*RATIO[x^(-2)] + 26*G[1, 1, x]*RATIO[x^(-2)] + 
     (832741*RATIO[x^(-1)])/1296 - ((2881*I)/27)*Pi*RATIO[x^(-1)] + 
     (579973*Pi^2*RATIO[x^(-1)])/7776 + ((647*I)/162)*Pi^3*RATIO[x^(-1)] - 
     (35167*Pi^4*RATIO[x^(-1)])/9720 + ((29*I)/60)*Pi^5*RATIO[x^(-1)] + 
     (2309*Pi^6*RATIO[x^(-1)])/136080 - (7955*G[0, x]*RATIO[x^(-1)])/12 + 
     ((270299*I)/648)*Pi*G[0, x]*RATIO[x^(-1)] - 
     (4561*Pi^2*G[0, x]*RATIO[x^(-1)])/648 - ((20*I)/9)*Pi^3*G[0, x]*
      RATIO[x^(-1)] - (1987*Pi^4*G[0, x]*RATIO[x^(-1)])/270 - 
     ((101*I)/180)*Pi^5*G[0, x]*RATIO[x^(-1)] - (2881*G[1, x]*RATIO[x^(-1)])/
      27 - ((325*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (6949*Pi^2*G[1, x]*RATIO[x^(-1)])/162 - ((878*I)/9)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - (369*Pi^4*G[1, x]*RATIO[x^(-1)])/20 + 
     ((469*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] + 
     (512255*G[0, 0, x]*RATIO[x^(-1)])/648 - ((4537*I)/9)*Pi*G[0, 0, x]*
      RATIO[x^(-1)] - (1256*Pi^2*G[0, 0, x]*RATIO[x^(-1)])/9 + 
     ((7*I)/9)*Pi^3*G[0, 0, x]*RATIO[x^(-1)] - 
     (101*Pi^4*G[0, 0, x]*RATIO[x^(-1)])/180 + 
     (57227*G[0, 1, x]*RATIO[x^(-1)])/162 - ((2858*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - (571*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 + 
     ((146*I)/3)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (2783*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/90 + 
     (57227*G[1, 0, x]*RATIO[x^(-1)])/162 + ((2173*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (383*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 + 
     ((220*I)/3)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (4349*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/90 - (325*G[1, 1, x]*RATIO[x^(-1)])/
      3 + ((311*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (2063*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 + ((122*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] + (197*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/15 - 
     (14381*G[0, 0, 0, x]*RATIO[x^(-1)])/18 + (694*I)*Pi*G[0, 0, 0, x]*
      RATIO[x^(-1)] + (1337*Pi^2*G[0, 0, 0, x]*RATIO[x^(-1)])/9 - 
     (48*I)*Pi^3*G[0, 0, 0, x]*RATIO[x^(-1)] - 
     (3700*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + ((644*I)/3)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (109*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     (42*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (3700*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + ((644*I)/3)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (521*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     ((28*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (2858*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - (10*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (34*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((136*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (2869*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - ((631*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (416*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((106*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (320*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + (103*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (421*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((2*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (320*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + (88*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (1219*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     ((214*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (185*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + (9*I)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (296*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
     (36*I)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 764*G[0, 0, 0, 0, x]*
      RATIO[x^(-1)] - ((1832*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     286*Pi^2*G[0, 0, 0, 0, x]*RATIO[x^(-1)] + 544*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (212*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     106*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 544*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - ((556*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     26*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (356*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (164*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     472*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + ((8*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (358*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (572*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (12*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 22*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (572*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((8*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 34*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     74*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + ((404*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (98*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (559*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + ((1100*I)/3)*Pi*
      G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 80*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] + (130*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (72*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (148*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (130*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - ((278*I)/3)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (80*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (571*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (70*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (190*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (427*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((262*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (229*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((214*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (136*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (229*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((20*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (136*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (304*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((100*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 56*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (1640*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (600*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (1400*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (432*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (1400*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (408*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     104*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + (96*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (1240*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (208*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (392*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (112*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (392*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (88*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (116*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (692*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (96*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 96*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (40*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     96*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + (40*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (104*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (24*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (308*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (40*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (80*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (40*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (32*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (524*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (64*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (400*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (44*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (116*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (136*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (116*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (128*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (548*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (84*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (254*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 80*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (20*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     80*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - (32*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (310*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (136*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (22*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (224*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (520*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (80*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (520*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (148*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (230*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (36*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 80*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (68*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     48*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (68*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 48*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (16*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 88*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (32*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     360*G[0, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 480*G[0, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 480*G[0, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     288*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 432*G[0, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 312*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     312*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 280*G[0, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     232*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 232*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 88*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     208*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 88*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 88*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     128*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 64*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 56*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     56*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 152*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 112*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     96*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 96*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 24*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     8*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 136*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 136*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 96*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 24*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     24*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 104*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 140*G[1, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     136*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 136*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 64*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 60*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 60*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     224*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 128*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 84*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     84*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 176*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 40*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     80*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 80*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 208*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     216*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 24*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 24*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     112*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 104*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 100*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     100*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 136*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 104*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     108*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 108*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 72*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     16*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 16*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 56*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (-13/9 + I*Pi + 2*G[0, x] + 2*G[1, x])*Log[mu2/s]^5*RATIO[x^(-1)] - 
     (Log[mu2/s]^6*RATIO[x^(-1)])/2 + (((2*I)/5)*Pi^5)/(-1 + RATIO[x])^2 + 
     (Pi^4*G[0, x])/(15*(-1 + RATIO[x])^2) + (I*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*Pi^2*G[0, 1, 0, x])/(-1 + RATIO[x])^2 - ((6*I)*Pi*G[0, 0, 1, 0, x])/
      (-1 + RATIO[x])^2 + ((6*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (6*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (6*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (239117*Pi^2*RATIO[x])/648 + 
     ((3635*I)/54)*Pi^3*RATIO[x] - (6149*Pi^4*RATIO[x])/2160 + 
     ((803*I)/90)*Pi^5*RATIO[x] + (2167*Pi^6*RATIO[x])/1080 + 
     (12605*Pi^2*G[0, x]*RATIO[x])/54 - ((209*I)/2)*Pi^3*G[0, x]*RATIO[x] - 
     (2147*Pi^4*G[0, x]*RATIO[x])/270 + ((499*I)/180)*Pi^5*G[0, x]*RATIO[x] + 
     (5105*Pi^2*G[1, x]*RATIO[x])/54 - ((233*I)/3)*Pi^3*G[1, x]*RATIO[x] - 
     (635*Pi^4*G[1, x]*RATIO[x])/27 - ((139*I)/60)*Pi^5*G[1, x]*RATIO[x] - 
     (239117*G[0, 0, x]*RATIO[x])/324 + ((3635*I)/27)*Pi*G[0, 0, x]*
      RATIO[x] - (2717*Pi^2*G[0, 0, x]*RATIO[x])/18 + 
     ((599*I)/9)*Pi^3*G[0, 0, x]*RATIO[x] + (1133*Pi^4*G[0, 0, x]*RATIO[x])/
      90 + (239117*G[0, 1, x]*RATIO[x])/324 - ((3635*I)/27)*Pi*G[0, 1, x]*
      RATIO[x] + (1273*Pi^2*G[0, 1, x]*RATIO[x])/36 + 
     ((232*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] + (238*Pi^4*G[0, 1, x]*RATIO[x])/
      45 + (239117*G[1, 0, x]*RATIO[x])/324 - ((3635*I)/27)*Pi*G[1, 0, x]*
      RATIO[x] - (35*Pi^2*G[1, 0, x]*RATIO[x])/6 + 
     ((346*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + (113*Pi^4*G[1, 0, x]*RATIO[x])/
      10 - (239117*G[1, 1, x]*RATIO[x])/324 + ((3635*I)/27)*Pi*G[1, 1, x]*
      RATIO[x] - (1213*Pi^2*G[1, 1, x]*RATIO[x])/12 + 
     ((89*I)/9)*Pi^3*G[1, 1, x]*RATIO[x] + (77*Pi^4*G[1, 1, x]*RATIO[x])/15 + 
     (10001*G[0, 0, 0, x]*RATIO[x])/9 - ((803*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] + (389*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - 
     (12*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] - (20105*G[0, 0, 1, x]*RATIO[x])/27 + 
     ((923*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] + 
     (664*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 + ((50*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] - (20105*G[0, 1, 0, x]*RATIO[x])/27 + 
     ((788*I)/3)*Pi*G[0, 1, 0, x]*RATIO[x] - 
     (334*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 - ((5*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x] + (10207*G[0, 1, 1, x]*RATIO[x])/27 - 
     ((908*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (134*Pi^2*G[0, 1, 1, x]*RATIO[x])/3 - ((26*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] - (12293*G[1, 0, 0, x]*RATIO[x])/27 - 
     ((290*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     (299*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - (36*I)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] + (2395*G[1, 0, 1, x]*RATIO[x])/27 + 
     ((170*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     (257*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 - (14*I)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (2395*G[1, 1, 0, x]*RATIO[x])/27 + 
     ((305*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] + 
     (890*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 - (13*I)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] + (2501*G[1, 1, 1, x]*RATIO[x])/9 - 
     ((185*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] + 42*Pi^2*G[1, 1, 1, x]*RATIO[x] - 
     ((10*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] - 
     (6497*G[0, 0, 0, 0, x]*RATIO[x])/6 + (295*I)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x] + (187*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + 
     (1801*G[0, 0, 0, 1, x]*RATIO[x])/6 - ((568*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] + 122*Pi^2*G[0, 0, 0, 1, x]*RATIO[x] + 
     (1801*G[0, 0, 1, 0, x]*RATIO[x])/6 - (269*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] - (52*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 
     (1709*G[0, 0, 1, 1, x]*RATIO[x])/6 + ((100*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] - (55*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 + 
     (1342*G[0, 1, 0, 0, x]*RATIO[x])/3 + ((104*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x] - (14*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
     (278*G[0, 1, 0, 1, x]*RATIO[x])/3 - ((112*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] - (332*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     (278*G[0, 1, 1, 0, x]*RATIO[x])/3 + ((44*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x] - (79*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 - 
     435*G[0, 1, 1, 1, x]*RATIO[x] + (118*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (155*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 - (317*G[1, 0, 0, 0, x]*RATIO[x])/
      6 + (157*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - 
     (59*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 + (391*G[1, 0, 0, 1, x]*RATIO[x])/
      2 - ((146*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] - 
     (275*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + (391*G[1, 0, 1, 0, x]*RATIO[x])/
      2 - ((239*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     43*Pi^2*G[1, 0, 1, 0, x]*RATIO[x] - (281*G[1, 0, 1, 1, x]*RATIO[x])/2 + 
     ((304*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 33*Pi^2*G[1, 0, 1, 1, x]*
      RATIO[x] + (730*G[1, 1, 0, 0, x]*RATIO[x])/3 - 
     ((616*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 11*Pi^2*G[1, 1, 0, 0, x]*
      RATIO[x] - (430*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
     (6*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 20*Pi^2*G[1, 1, 0, 1, x]*RATIO[x] - 
     (430*G[1, 1, 1, 0, x]*RATIO[x])/3 + ((158*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] + (53*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - 
     (463*G[1, 1, 1, 1, x]*RATIO[x])/3 + ((86*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] - 16*Pi^2*G[1, 1, 1, 1, x]*RATIO[x] + 
     (2161*G[0, 0, 0, 0, 0, x]*RATIO[x])/3 - (212*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - 16*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     (212*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 16*G[0, 0, 0, 1, 0, x]*
      RATIO[x] - (40*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     264*G[0, 0, 0, 1, 1, x]*RATIO[x] + (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x] - (353*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (146*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 242*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (68*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     242*G[0, 0, 1, 1, 0, x]*RATIO[x] - (26*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + 180*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     (48*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 28*G[0, 1, 0, 0, 0, x]*
      RATIO[x] + (28*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     74*G[0, 1, 0, 0, 1, x]*RATIO[x] + (146*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] - 74*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     (104*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
     (38*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + (102*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - (548*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (44*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 148*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (68*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     148*G[0, 1, 1, 1, 0, x]*RATIO[x] - (52*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] + (218*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 - 
     (128*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 191*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - (144*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
     (158*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + (172*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] - (158*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (128*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
     (250*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + (72*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - 207*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (82*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 40*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + (52*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     40*G[1, 0, 1, 1, 0, x]*RATIO[x] + (42*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + 122*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (92*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (658*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - (32*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (178*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (130*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     (178*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + (40*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x] + 100*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     (34*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 72*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (56*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + 
     (82*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - (20*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x] + (82*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (52*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 114*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - (28*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] - 
     206*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 206*G[0, 0, 0, 0, 0, 1, x]*
      RATIO[x] - 206*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 
     62*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 24*G[0, 0, 0, 1, 0, 0, x]*
      RATIO[x] - 72*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 
     72*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 212*G[0, 0, 0, 1, 1, 1, x]*
      RATIO[x] + 114*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 
     40*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] + 40*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x] + 92*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] - 
     34*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 72*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x] + 72*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 
     132*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 8*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 68*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     68*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 130*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x] + 62*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 
     94*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] + 94*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x] - 4*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 
     40*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] + 68*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x] + 68*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] - 
     24*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] + 72*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x] - 148*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 
     148*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] - 60*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x] - 330*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] + 
     98*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 98*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 122*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] + 
     112*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 64*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x] + 64*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] + 
     28*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 134*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x] + 8*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] + 
     8*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 52*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     62*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 12*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x] - 12*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 
     124*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 28*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] - 20*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] - 
     20*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 94*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x] + 18*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] + 
     38*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 38*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x] - 112*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 
     36*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 4*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 
     4*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] - 72*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     64*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 36*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 36*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
     12*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (-Pi^2 - G[0, x] + G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x] + (41/6 - ((67*I)/9)*Pi - (43*Pi^2)/12 + 
         (11*G[0, x])/9 + I*Pi*G[0, x] - (13*G[1, x])/9 + (2*I)*Pi*G[1, x] - 
         5*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] - 4*G[1, 1, x])*
        RATIO[x^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
         G[1, 1, x])*RATIO[x]) - (911*Zeta[3])/3 - ((2126*I)/3)*Pi*Zeta[3] - 
     (1225*Pi^2*Zeta[3])/9 + ((308*I)/3)*Pi^3*Zeta[3] - 
     (2767*G[0, x]*Zeta[3])/9 + ((1042*I)/3)*Pi*G[0, x]*Zeta[3] + 
     250*Pi^2*G[0, x]*Zeta[3] + (7195*G[1, x]*Zeta[3])/9 + 
     (2*I)*Pi*G[1, x]*Zeta[3] + (638*Pi^2*G[1, x]*Zeta[3])/3 - 
     (218*G[0, 0, x]*Zeta[3])/9 - (156*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (478*G[0, 1, x]*Zeta[3])/9 - (108*I)*Pi*G[0, 1, x]*Zeta[3] + 
     (1100*G[1, 0, x]*Zeta[3])/9 - (412*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (2066*G[1, 1, x]*Zeta[3])/9 + (132*I)*Pi*G[1, 1, x]*Zeta[3] + 
     36*G[0, 0, 0, x]*Zeta[3] + 12*G[0, 0, 1, x]*Zeta[3] - 
     104*G[0, 1, 0, x]*Zeta[3] + 348*G[0, 1, 1, x]*Zeta[3] - 
     116*G[1, 0, 0, x]*Zeta[3] - 20*G[1, 0, 1, x]*Zeta[3] + 
     24*G[1, 1, 0, x]*Zeta[3] + 108*G[1, 1, 1, x]*Zeta[3] - 
     54*RATIO[(1 - x)^(-1)]*Zeta[3] + (278*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] - 12*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     42*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (54*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 88*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     54*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (43679*RATIO[x^(-1)]*Zeta[3])/54 + (157*I)*Pi*RATIO[x^(-1)]*Zeta[3] + 
     (106*Pi^2*RATIO[x^(-1)]*Zeta[3])/3 - ((31*I)/3)*Pi^3*RATIO[x^(-1)]*
      Zeta[3] + (1240*G[0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     ((1058*I)/9)*Pi*G[0, x]*RATIO[x^(-1)]*Zeta[3] - 
     49*Pi^2*G[0, x]*RATIO[x^(-1)]*Zeta[3] - 17*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - (332*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (1217*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (1724*G[0, 0, x]*RATIO[x^(-1)]*Zeta[3])/9 + (84*I)*Pi*G[0, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - (356*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + 
     (248*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (1670*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/9 + (516*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] + (218*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (124*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     84*G[0, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 4*G[0, 0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 68*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     24*G[0, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 156*G[1, 0, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + 164*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     48*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 12*G[1, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + (4*Pi^2*Zeta[3])/(-1 + RATIO[x])^2 - 
     ((18*I)*Pi*G[0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
     (18*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - (868*RATIO[x]*Zeta[3])/3 + 
     ((943*I)/3)*Pi*RATIO[x]*Zeta[3] + (85*Pi^2*RATIO[x]*Zeta[3])/18 - 
     ((202*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 55*G[0, x]*RATIO[x]*Zeta[3] + 
     ((94*I)/3)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 101*Pi^2*G[0, x]*RATIO[x]*
      Zeta[3] - 250*G[1, x]*RATIO[x]*Zeta[3] - (320*I)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] - (391*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 
     (1981*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + (30*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] + (167*G[0, 1, x]*RATIO[x]*Zeta[3])/9 + 
     (150*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     (1567*G[1, 0, x]*RATIO[x]*Zeta[3])/9 + (254*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] + (1519*G[1, 1, x]*RATIO[x]*Zeta[3])/9 - 
     (162*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 18*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - 54*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 
     52*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 174*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     58*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 58*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
     12*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 54*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
     170*Zeta[3]^2 + (268*RATIO[x^(-1)]*Zeta[3]^2)/3 + 
     133*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^3*((23*Pi^2)/9 - (2*I)*Pi^3 + 
       (23*G[0, x])/9 - (2*I)*Pi*G[0, x] - (23*G[1, x])/9 + 
       (2*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + (46*G[0, 0, x])/9 - 
       (4*I)*Pi*G[0, 0, x] - (28*G[0, 1, x])/9 + (4*I)*Pi*G[0, 1, x] - 
       (28*G[1, 0, x])/9 + (4*I)*Pi*G[1, 0, x] + (10*G[1, 1, x])/9 - 
       (4*I)*Pi*G[1, 1, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
       8*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
       8*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + ((-23*Pi^2)/18 + I*Pi^3 - 
         Pi^2*G[1, x] - (23*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] + 
         (23*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] + (23*G[1, 0, x])/9 - 
         (2*I)*Pi*G[1, 0, x] - (23*G[1, 1, x])/9 + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
        (9359/108 - ((203*I)/3)*Pi - (1391*Pi^2)/54 + (7*I)*Pi^3 - 
         (157*G[0, x])/3 + ((430*I)/9)*Pi*G[0, x] + (68*Pi^2*G[0, x])/3 - 
         (128*G[1, x])/3 + ((106*I)/3)*Pi*G[1, x] + (44*Pi^2*G[1, x])/3 + 
         (172*G[0, 0, x])/9 - (28*I)*Pi*G[0, 0, x] + (214*G[0, 1, x])/9 - 
         (24*I)*Pi*G[0, 1, x] + (214*G[1, 0, x])/9 - (24*I)*Pi*G[1, 0, x] + 
         (52*G[1, 1, x])/3 - (16*I)*Pi*G[1, 1, x] - 8*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] - 8*G[1, 0, 0, x] + 10*Zeta[3])) + 
     Log[mu2/s]^2*((583*Pi^2)/18 - ((92*I)/3)*Pi^3 - (443*Pi^4)/45 + 
       (169*G[0, x])/6 - ((103*I)/3)*Pi*G[0, x] - (263*Pi^2*G[0, x])/9 + 
       ((46*I)/3)*Pi^3*G[0, x] - (169*G[1, x])/6 + ((103*I)/3)*Pi*G[1, x] - 
       (28*Pi^2*G[1, x])/9 + ((38*I)/3)*Pi^3*G[1, x] + (41*G[0, 0, x])/3 - 
       ((104*I)/3)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 - 
       (167*G[0, 1, x])/3 + ((176*I)/3)*Pi*G[0, 1, x] + 
       (74*Pi^2*G[0, 1, x])/3 - (167*G[1, 0, x])/3 + 
       ((176*I)/3)*Pi*G[1, 0, x] + (70*Pi^2*G[1, 0, x])/3 + 
       (293*G[1, 1, x])/3 - ((248*I)/3)*Pi*G[1, 1, x] - 
       (62*Pi^2*G[1, 1, x])/3 - (322*G[0, 0, 0, x])/3 + 
       (84*I)*Pi*G[0, 0, 0, x] + (172*G[0, 0, 1, x])/3 - 
       (36*I)*Pi*G[0, 0, 1, x] + (172*G[0, 1, 0, x])/3 - 
       (36*I)*Pi*G[0, 1, 0, x] + (32*G[0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, x] + (208*G[1, 0, 0, x])/3 - 
       (28*I)*Pi*G[1, 0, 0, x] - (4*G[1, 0, 1, x])/3 - 
       (20*I)*Pi*G[1, 0, 1, x] - (4*G[1, 1, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 0, x] - (254*G[1, 1, 1, x])/3 + 
       (68*I)*Pi*G[1, 1, 1, x] + 104*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
       20*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] - 20*G[0, 1, 0, 0, x] - 
       28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 40*G[0, 1, 1, 1, x] - 
       12*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] + 
       32*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] + 40*G[1, 1, 0, 1, x] + 
       40*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 8*Zeta[3] - 
       (8*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] + 
       RATIO[x]*((-229*Pi^2)/12 + ((91*I)/6)*Pi^3 + (443*Pi^4)/90 + 
         (197*Pi^2*G[0, x])/18 - ((23*I)/3)*Pi^3*G[0, x] + 
         (127*Pi^2*G[1, x])/18 - ((19*I)/3)*Pi^3*G[1, x] - 
         (229*G[0, 0, x])/6 + ((91*I)/3)*Pi*G[0, 0, x] + 
         (14*Pi^2*G[0, 0, x])/3 + (229*G[0, 1, x])/6 - 
         ((91*I)/3)*Pi*G[0, 1, x] - (37*Pi^2*G[0, 1, x])/3 + 
         (229*G[1, 0, x])/6 - ((91*I)/3)*Pi*G[1, 0, x] - 
         (35*Pi^2*G[1, 0, x])/3 - (229*G[1, 1, x])/6 + 
         ((91*I)/3)*Pi*G[1, 1, x] + (31*Pi^2*G[1, 1, x])/3 + 
         (203*G[0, 0, 0, x])/3 - (42*I)*Pi*G[0, 0, 0, x] - 
         (89*G[0, 0, 1, x])/3 + (18*I)*Pi*G[0, 0, 1, x] - 
         (89*G[0, 1, 0, x])/3 + (18*I)*Pi*G[0, 1, 0, x] - 
         (25*G[0, 1, 1, x])/3 + (6*I)*Pi*G[0, 1, 1, x] - 
         (95*G[1, 0, 0, x])/3 + (14*I)*Pi*G[1, 0, 0, x] - 
         (19*G[1, 0, 1, x])/3 + (10*I)*Pi*G[1, 0, 1, x] - 
         (19*G[1, 1, 0, x])/3 + (10*I)*Pi*G[1, 1, 0, x] + 
         (133*G[1, 1, 1, x])/3 - (34*I)*Pi*G[1, 1, 1, x] - 
         52*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 
         14*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - 20*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + 
         14*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
         18*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 
         4*G[1, 1, 1, 1, x] + 2*Zeta[3] + (4*I)*Pi*Zeta[3] - 
         4*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(429473/1296 - ((4537*I)/18)*Pi - 
         (1295*Pi^2)/18 + ((7*I)/18)*Pi^3 - (23*Pi^4)/360 - 
         (11033*G[0, x])/36 + (251*I)*Pi*G[0, x] + (1373*Pi^2*G[0, x])/18 - 
         (22*I)*Pi^3*G[0, x] - (1850*G[1, x])/9 + ((334*I)/3)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/18 - I*Pi^3*G[1, x] + 232*G[0, 0, x] - 
         ((592*I)/3)*Pi*G[0, 0, x] - 93*Pi^2*G[0, 0, x] + 176*G[0, 1, x] - 
         (106*I)*Pi*G[0, 1, x] - 47*Pi^2*G[0, 1, x] + 176*G[1, 0, x] - 
         ((314*I)/3)*Pi*G[1, 0, x] - (125*Pi^2*G[1, 0, x])/3 + 
         (190*G[1, 1, x])/3 + (6*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - 
         (388*G[0, 0, 0, x])/3 + (156*I)*Pi*G[0, 0, 0, x] - 
         (376*G[0, 0, 1, x])/3 + (120*I)*Pi*G[0, 0, 1, x] - 
         (376*G[0, 1, 0, x])/3 + (116*I)*Pi*G[0, 1, 0, x] - 
         52*G[0, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, x] - (368*G[1, 0, 0, x])/3 + 
         (104*I)*Pi*G[1, 0, 0, x] - (160*G[1, 0, 1, x])/3 + 
         (56*I)*Pi*G[1, 0, 1, x] - (160*G[1, 1, 0, x])/3 + 
         (52*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, 1, x] + 60*G[0, 0, 0, 0, x] + 96*G[0, 0, 0, 1, x] + 
         96*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] + 88*G[0, 1, 0, 0, x] + 
         52*G[0, 1, 0, 1, x] + 52*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
         76*G[1, 0, 0, 0, x] + 52*G[1, 0, 0, 1, x] + 52*G[1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 1, x] + 56*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 0, x] - (592*Zeta[3])/9 + (42*I)*Pi*Zeta[3] - 
         6*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3])) + (1223*Zeta[5])/3 + 
     (154*I)*Pi*Zeta[5] - 66*G[0, x]*Zeta[5] - 242*G[1, x]*Zeta[5] + 
     180*RATIO[(1 - x)^(-1)]*Zeta[5] + (458*RATIO[x^(-1)]*Zeta[5])/9 - 
     (316*I)*Pi*RATIO[x^(-1)]*Zeta[5] - 120*G[0, x]*RATIO[x^(-1)]*Zeta[5] + 
     22*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (60*Zeta[5])/(-1 + RATIO[x])^2 - 
     (172*RATIO[x]*Zeta[5])/3 - (137*I)*Pi*RATIO[x]*Zeta[5] - 
     27*G[0, x]*RATIO[x]*Zeta[5] + 181*G[1, x]*RATIO[x]*Zeta[5] + 
     Log[mu2/s]*((4013*Pi^2)/27 - ((976*I)/9)*Pi^3 - (683*Pi^4)/45 + 
       ((11*I)/3)*Pi^5 + (4265*G[0, x])/27 - ((496*I)/3)*Pi*G[0, x] - 
       (1522*Pi^2*G[0, x])/9 + ((619*I)/9)*Pi^3*G[0, x] + 
       (1192*Pi^4*G[0, x])/45 - (4265*G[1, x])/27 + ((496*I)/3)*Pi*G[1, x] - 
       (172*Pi^2*G[1, x])/9 + ((455*I)/9)*Pi^3*G[1, x] + 
       (253*Pi^4*G[1, x])/15 + (250*G[0, 0, x])/27 - 
       ((80*I)/3)*Pi*G[0, 0, x] + (320*Pi^2*G[0, 0, x])/9 - 
       ((134*I)/3)*Pi^3*G[0, 0, x] - (6235*G[0, 1, x])/27 + 
       ((514*I)/3)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 - 
       (6*I)*Pi^3*G[0, 1, x] - (6235*G[1, 0, x])/27 + 
       ((514*I)/3)*Pi*G[1, 0, x] + (127*Pi^2*G[1, 0, x])/3 - 
       (26*I)*Pi^3*G[1, 0, x] + (12220*G[1, 1, x])/27 - 
       (316*I)*Pi*G[1, 1, x] + (346*Pi^2*G[1, 1, x])/9 - 
       ((130*I)/3)*Pi^3*G[1, 1, x] - 464*G[0, 0, 0, x] + 
       ((824*I)/3)*Pi*G[0, 0, 0, x] + 44*Pi^2*G[0, 0, 0, x] + 
       410*G[0, 0, 1, x] - ((616*I)/3)*Pi*G[0, 0, 1, x] - 
       46*Pi^2*G[0, 0, 1, x] + 410*G[0, 1, 0, x] - ((616*I)/3)*Pi*
        G[0, 1, 0, x] - (178*Pi^2*G[0, 1, 0, x])/3 - (382*G[0, 1, 1, x])/3 + 
       (112*I)*Pi*G[0, 1, 1, x] + 56*Pi^2*G[0, 1, 1, x] + 380*G[1, 0, 0, x] - 
       ((220*I)/3)*Pi*G[1, 0, 0, x] + (22*Pi^2*G[1, 0, 0, x])/3 - 
       (292*G[1, 0, 1, x])/3 - (20*I)*Pi*G[1, 0, 1, x] - 
       28*Pi^2*G[1, 0, 1, x] - (292*G[1, 1, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 0, x] - 32*Pi^2*G[1, 1, 0, x] - 414*G[1, 1, 1, x] + 
       ((412*I)/3)*Pi*G[1, 1, 1, x] - 2*Pi^2*G[1, 1, 1, x] + 
       (1880*G[0, 0, 0, 0, x])/3 - (304*I)*Pi*G[0, 0, 0, 0, x] - 
       (412*G[0, 0, 0, 1, x])/3 + (104*I)*Pi*G[0, 0, 0, 1, x] - 
       (412*G[0, 0, 1, 0, x])/3 + (104*I)*Pi*G[0, 0, 1, 0, x] - 
       (548*G[0, 0, 1, 1, x])/3 + (48*I)*Pi*G[0, 0, 1, 1, x] - 
       (784*G[0, 1, 0, 0, x])/3 + (128*I)*Pi*G[0, 1, 0, 0, x] - 
       (176*G[0, 1, 0, 1, x])/3 + (24*I)*Pi*G[0, 1, 0, 1, x] - 
       (176*G[0, 1, 1, 0, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, x] + 
       (448*G[0, 1, 1, 1, x])/3 - (128*I)*Pi*G[0, 1, 1, 1, x] - 
       (268*G[1, 0, 0, 0, x])/3 - (104*I)*Pi*G[1, 0, 0, 0, x] - 
       (368*G[1, 0, 0, 1, x])/3 + (80*I)*Pi*G[1, 0, 0, 1, x] - 
       (368*G[1, 0, 1, 0, x])/3 + (80*I)*Pi*G[1, 0, 1, 0, x] + 
       (316*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] - 
       (344*G[1, 1, 0, 0, x])/3 + (40*I)*Pi*G[1, 1, 0, 0, x] + 
       (292*G[1, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, x] + 
       (292*G[1, 1, 1, 0, x])/3 + (32*I)*Pi*G[1, 1, 1, 0, x] + 
       (628*G[1, 1, 1, 1, x])/3 - (152*I)*Pi*G[1, 1, 1, 1, x] - 
       400*G[0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 1, x] - 
       112*G[0, 0, 0, 1, 0, x] + 256*G[0, 0, 0, 1, 1, x] + 
       16*G[0, 0, 1, 0, 0, x] + 128*G[0, 0, 1, 0, 1, x] + 
       128*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] + 
       64*G[0, 1, 0, 0, 0, x] + 104*G[0, 1, 0, 0, 1, x] + 
       104*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] + 
       128*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
       48*G[0, 1, 1, 1, 0, x] - 160*G[0, 1, 1, 1, 1, x] - 
       176*G[1, 0, 0, 0, 0, x] + 96*G[1, 0, 0, 0, 1, x] + 
       96*G[1, 0, 0, 1, 0, x] + 40*G[1, 0, 0, 1, 1, x] + 
       120*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 0, x] - 88*G[1, 0, 1, 1, 1, x] + 
       80*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
       32*G[1, 1, 0, 1, 0, x] - 80*G[1, 1, 0, 1, 1, x] + 
       48*G[1, 1, 1, 0, 0, x] - 96*G[1, 1, 1, 0, 1, x] - 
       96*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + 
       ((-80*I)*Pi*G[0, x] - 56*Pi^2*G[0, x] - 80*G[0, 0, x] + 
         (152*I)*Pi*G[0, 0, x] + (32*I)*Pi*G[0, 1, x] + 
         (32*I)*Pi*G[1, 0, x] + 144*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         32*G[0, 1, 0, x] + 32*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 
       68*Zeta[3] - (72*I)*Pi*Zeta[3] - 82*Pi^2*Zeta[3] - 
       34*G[0, x]*Zeta[3] + (96*I)*Pi*G[0, x]*Zeta[3] + 202*G[1, x]*Zeta[3] - 
       (80*I)*Pi*G[1, x]*Zeta[3] + 28*G[0, 0, x]*Zeta[3] - 
       76*G[0, 1, x]*Zeta[3] - 76*G[1, 0, x]*Zeta[3] - 
       68*G[1, 1, x]*Zeta[3] + RATIO[x]*((-6263*Pi^2)/54 + ((242*I)/3)*Pi^3 + 
         (773*Pi^4)/90 - ((11*I)/6)*Pi^5 + (553*Pi^2*G[0, x])/6 - 
         ((401*I)/9)*Pi^3*G[0, x] - (596*Pi^4*G[0, x])/45 + 
         (137*Pi^2*G[1, x])/3 - ((232*I)/9)*Pi^3*G[1, x] - 
         (253*Pi^4*G[1, x])/30 - (6263*G[0, 0, x])/27 + 
         ((484*I)/3)*Pi*G[0, 0, x] - (244*Pi^2*G[0, 0, x])/9 + 
         ((67*I)/3)*Pi^3*G[0, 0, x] + (6263*G[0, 1, x])/27 - 
         ((484*I)/3)*Pi*G[0, 1, x] - (49*Pi^2*G[0, 1, x])/3 + 
         (3*I)*Pi^3*G[0, 1, x] + (6263*G[1, 0, x])/27 - 
         ((484*I)/3)*Pi*G[1, 0, x] - (98*Pi^2*G[1, 0, x])/3 + 
         (13*I)*Pi^3*G[1, 0, x] - (6263*G[1, 1, x])/27 + 
         ((484*I)/3)*Pi*G[1, 1, x] - (128*Pi^2*G[1, 1, x])/9 + 
         ((65*I)/3)*Pi^3*G[1, 1, x] + 515*G[0, 0, 0, x] - 
         ((550*I)/3)*Pi*G[0, 0, 0, x] - 22*Pi^2*G[0, 0, 0, x] - 
         (832*G[0, 0, 1, x])/3 + ((380*I)/3)*Pi*G[0, 0, 1, x] + 
         23*Pi^2*G[0, 0, 1, x] - (832*G[0, 1, 0, x])/3 + 
         ((380*I)/3)*Pi*G[0, 1, 0, x] + (89*Pi^2*G[0, 1, 0, x])/3 + 
         (119*G[0, 1, 1, x])/3 - (70*I)*Pi*G[0, 1, 1, x] - 
         28*Pi^2*G[0, 1, 1, x] - (718*G[1, 0, 0, x])/3 + 
         ((128*I)/3)*Pi*G[1, 0, 0, x] - (11*Pi^2*G[1, 0, 0, x])/3 + 
         (5*G[1, 0, 1, x])/3 + (14*I)*Pi*G[1, 0, 1, x] + 
         14*Pi^2*G[1, 0, 1, x] + (5*G[1, 1, 0, x])/3 + 
         (14*I)*Pi*G[1, 1, 0, x] + 16*Pi^2*G[1, 1, 0, x] + 
         236*G[1, 1, 1, x] - ((212*I)/3)*Pi*G[1, 1, 1, x] + 
         Pi^2*G[1, 1, 1, x] - (1228*G[0, 0, 0, 0, x])/3 + 
         (152*I)*Pi*G[0, 0, 0, 0, x] + (272*G[0, 0, 0, 1, x])/3 - 
         (52*I)*Pi*G[0, 0, 0, 1, x] + (272*G[0, 0, 1, 0, x])/3 - 
         (52*I)*Pi*G[0, 0, 1, 0, x] + (286*G[0, 0, 1, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, 1, x] + (410*G[0, 1, 0, 0, x])/3 - 
         (64*I)*Pi*G[0, 1, 0, 0, x] + (148*G[0, 1, 0, 1, x])/3 - 
         (12*I)*Pi*G[0, 1, 0, 1, x] + (148*G[0, 1, 1, 0, x])/3 - 
         (12*I)*Pi*G[0, 1, 1, 0, x] - (308*G[0, 1, 1, 1, x])/3 + 
         (64*I)*Pi*G[0, 1, 1, 1, x] + (56*G[1, 0, 0, 0, x])/3 + 
         (52*I)*Pi*G[1, 0, 0, 0, x] + (262*G[1, 0, 0, 1, x])/3 - 
         (40*I)*Pi*G[1, 0, 0, 1, x] + (262*G[1, 0, 1, 0, x])/3 - 
         (40*I)*Pi*G[1, 0, 1, 0, x] - (182*G[1, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 0, 1, 1, x] + (220*G[1, 1, 0, 0, x])/3 - 
         (20*I)*Pi*G[1, 1, 0, 0, x] - (140*G[1, 1, 0, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 1, x] - (140*G[1, 1, 1, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, 0, x] - (338*G[1, 1, 1, 1, x])/3 + 
         (76*I)*Pi*G[1, 1, 1, 1, x] + 200*G[0, 0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 1, 0, x] - 
         128*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, x] - 
         64*G[0, 0, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] - 
         52*G[0, 1, 0, 0, 1, x] - 52*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] - 64*G[0, 1, 1, 0, 0, x] + 
         24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] + 
         80*G[0, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] - 
         20*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
         44*G[1, 0, 1, 1, 1, x] - 40*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
         40*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, x] + 
         48*G[1, 1, 1, 0, 1, x] + 48*G[1, 1, 1, 1, 0, x] + 
         20*G[1, 1, 1, 1, 1, x] - 38*Zeta[3] + (84*I)*Pi*Zeta[3] + 
         41*Pi^2*Zeta[3] + 52*G[0, x]*Zeta[3] - (48*I)*Pi*G[0, x]*Zeta[3] - 
         84*G[1, x]*Zeta[3] + (40*I)*Pi*G[1, x]*Zeta[3] - 
         14*G[0, 0, x]*Zeta[3] + 38*G[0, 1, x]*Zeta[3] + 
         38*G[1, 0, x]*Zeta[3] + 34*G[1, 1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(7955/12 - ((270299*I)/648)*Pi + (4561*Pi^2)/648 + 
         ((20*I)/9)*Pi^3 + (1987*Pi^4)/270 + ((101*I)/180)*Pi^5 - 
         (58858*G[0, x])/81 + ((4537*I)/9)*Pi*G[0, x] + (2551*Pi^2*G[0, x])/
          18 - ((7*I)/9)*Pi^3*G[0, x] + (31*Pi^4*G[0, x])/90 - 
         (57227*G[1, x])/162 + ((1454*I)/27)*Pi*G[1, x] - 
         (65*Pi^2*G[1, x])/18 - ((146*I)/3)*Pi^3*G[1, x] - 
         (2249*Pi^4*G[1, x])/90 + (12707*G[0, 0, x])/18 - 
         (598*I)*Pi*G[0, 0, x] - (1355*Pi^2*G[0, 0, x])/9 + 
         (46*I)*Pi^3*G[0, 0, x] + (3700*G[0, 1, x])/9 - 
         ((668*I)/3)*Pi*G[0, 1, x] - (55*Pi^2*G[0, 1, x])/9 + 
         (22*I)*Pi^3*G[0, 1, x] + (3700*G[1, 0, x])/9 - 
         ((656*I)/3)*Pi*G[1, 0, x] + (575*Pi^2*G[1, 0, x])/9 - 
         ((74*I)/3)*Pi^3*G[1, 0, x] + (1454*G[1, 1, x])/27 + 
         (30*I)*Pi*G[1, 1, x] - (106*Pi^2*G[1, 1, x])/3 + 
         ((140*I)/3)*Pi^3*G[1, 1, x] - 614*G[0, 0, 0, x] + 
         ((1508*I)/3)*Pi*G[0, 0, 0, x] + 236*Pi^2*G[0, 0, 0, x] - 
         448*G[0, 0, 1, x] + (212*I)*Pi*G[0, 0, 1, x] + 
         100*Pi^2*G[0, 0, 1, x] - 448*G[0, 1, 0, x] + ((592*I)/3)*Pi*
          G[0, 1, 0, x] + (164*Pi^2*G[0, 1, 0, x])/3 - (380*G[0, 1, 1, x])/
          3 - (12*I)*Pi*G[0, 1, 1, x] + (76*Pi^2*G[0, 1, 1, x])/3 - 
         440*G[1, 0, 0, x] + ((64*I)/3)*Pi*G[1, 0, 0, x] - 
         (284*Pi^2*G[1, 0, 0, x])/3 - (392*G[1, 0, 1, x])/3 + 
         (12*I)*Pi*G[1, 0, 1, x] + (64*Pi^2*G[1, 0, 1, x])/3 - 
         (392*G[1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/3 + 34*G[1, 1, 1, x] - 
         ((188*I)/3)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] + 
         (1208*G[0, 0, 0, 0, x])/3 - (456*I)*Pi*G[0, 0, 0, 0, x] + 
         (1076*G[0, 0, 0, 1, x])/3 - (336*I)*Pi*G[0, 0, 0, 1, x] + 
         (1076*G[0, 0, 1, 0, x])/3 - (320*I)*Pi*G[0, 0, 1, 0, x] + 
         104*G[0, 0, 1, 1, x] - (96*I)*Pi*G[0, 0, 1, 1, x] + 
         (988*G[0, 1, 0, 0, x])/3 - (208*I)*Pi*G[0, 1, 0, 0, x] + 
         (356*G[0, 1, 0, 1, x])/3 - (112*I)*Pi*G[0, 1, 0, 1, x] + 
         (356*G[0, 1, 1, 0, x])/3 - (96*I)*Pi*G[0, 1, 1, 0, x] - 
         (80*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] + 
         (584*G[1, 0, 0, 0, x])/3 + (40*I)*Pi*G[1, 0, 0, 0, x] + 
         72*G[1, 0, 0, 1, x] - (40*I)*Pi*G[1, 0, 0, 1, x] + 
         72*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] + 
         (140*G[1, 0, 1, 1, x])/3 - (72*I)*Pi*G[1, 0, 1, 1, x] + 
         (236*G[1, 1, 0, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         (76*G[1, 1, 0, 1, x])/3 - (64*I)*Pi*G[1, 1, 0, 1, x] + 
         (76*G[1, 1, 1, 0, x])/3 - (48*I)*Pi*G[1, 1, 1, 0, x] - 
         (308*G[1, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 1, 1, 1, x] - 
         240*G[0, 0, 0, 0, 0, x] - 336*G[0, 0, 0, 0, 1, x] - 
         336*G[0, 0, 0, 1, 0, x] - 192*G[0, 0, 0, 1, 1, x] - 
         304*G[0, 0, 1, 0, 0, x] - 208*G[0, 0, 1, 0, 1, x] - 
         208*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] - 
         216*G[0, 1, 0, 0, 0, x] - 168*G[0, 1, 0, 0, 1, x] - 
         168*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] - 
         160*G[0, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 1, x] - 
         40*G[0, 1, 1, 1, 0, x] + 64*G[0, 1, 1, 1, 1, x] - 
         48*G[1, 0, 0, 0, 0, x] - 64*G[1, 0, 0, 0, 1, x] - 
         64*G[1, 0, 0, 1, 0, x] - 80*G[1, 0, 0, 1, 1, x] - 
         56*G[1, 0, 1, 0, 0, x] - 72*G[1, 0, 1, 0, 1, x] - 
         72*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] - 56*G[1, 1, 0, 0, 1, x] - 
         56*G[1, 1, 0, 1, 0, x] - 72*G[1, 1, 1, 0, 0, x] + 
         32*G[1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 0, x] + 
         40*G[1, 1, 1, 1, 1, x] - (1240*Zeta[3])/3 + ((1058*I)/9)*Pi*
          Zeta[3] + 17*Pi^2*Zeta[3] + (1454*G[0, x]*Zeta[3])/9 - 
         (84*I)*Pi*G[0, x]*Zeta[3] + (356*G[1, x]*Zeta[3])/9 - 
         (24*I)*Pi*G[1, x]*Zeta[3] - 36*G[0, 0, x]*Zeta[3] - 
         4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
         120*Zeta[5])))/Nc^2 + 
   Nf*(Nc*((11*Pi^2)/9 - ((80*I)/27)*Pi^3 - (599*Pi^4)/72 - 
       ((13*I)/45)*Pi^5 - (323*Pi^6)/3780 - 4*G[0, x] - 
       ((2342*I)/27)*Pi*G[0, x] - (2425*Pi^2*G[0, x])/54 + 
       ((68*I)/3)*Pi^3*G[0, x] - (38*Pi^4*G[0, x])/27 + 4*G[1, x] + 
       ((2342*I)/27)*Pi*G[1, x] - (79*Pi^2*G[1, x])/9 + 
       ((74*I)/9)*Pi^3*G[1, x] + (584*Pi^4*G[1, x])/135 - 
       (2002*G[0, 0, x])/27 + ((3164*I)/27)*Pi*G[0, 0, x] - 
       (91*Pi^2*G[0, 0, x])/18 - ((112*I)/9)*Pi^3*G[0, 0, x] - 
       (71*Pi^4*G[0, 0, x])/90 - (340*G[0, 1, x])/27 + 
       ((2380*I)/27)*Pi*G[0, 1, x] - 9*Pi^2*G[0, 1, x] + 
       ((92*I)/9)*Pi^3*G[0, 1, x] + (34*Pi^4*G[0, 1, x])/45 - 
       (340*G[1, 0, x])/27 - ((3092*I)/27)*Pi*G[1, 0, x] + 
       (407*Pi^2*G[1, 0, x])/18 - ((40*I)/9)*Pi^3*G[1, 0, x] + 
       (71*Pi^4*G[1, 0, x])/90 + (298*G[1, 1, x])/3 - 
       ((2452*I)/27)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/3 - 
       ((20*I)/3)*Pi^3*G[1, 1, x] - (34*Pi^4*G[1, 1, x])/45 + 
       (191*G[0, 0, 0, x])/9 + (52*I)*Pi*G[0, 0, 0, x] - 
       (64*Pi^2*G[0, 0, 0, x])/3 + (3527*G[0, 0, 1, x])/27 + 
       ((8*I)/3)*Pi*G[0, 0, 1, x] - (88*Pi^2*G[0, 0, 1, x])/9 + 
       (3527*G[0, 1, 0, x])/27 - ((244*I)/3)*Pi*G[0, 1, 0, x] + 
       (68*Pi^2*G[0, 1, 0, x])/9 - (1291*G[0, 1, 1, x])/27 - 
       (8*I)*Pi*G[0, 1, 1, x] + (4*Pi^2*G[0, 1, 1, x])/3 - 
       (1000*G[1, 0, 0, x])/27 + ((64*I)/3)*Pi*G[1, 0, 0, x] + 
       (140*Pi^2*G[1, 0, 0, x])/9 - (2236*G[1, 0, 1, x])/27 - 
       ((172*I)/3)*Pi*G[1, 0, 1, x] + (68*Pi^2*G[1, 0, 1, x])/9 - 
       (2236*G[1, 1, 0, x])/27 + ((16*I)/3)*Pi*G[1, 1, 0, x] - 
       (92*Pi^2*G[1, 1, 0, x])/9 - 32*G[1, 1, 1, x] + 
       ((196*I)/3)*Pi*G[1, 1, 1, x] + (301*G[0, 0, 0, 0, x])/3 - 
       ((280*I)/3)*Pi*G[0, 0, 0, 0, x] - 6*Pi^2*G[0, 0, 0, 0, x] - 
       (49*G[0, 0, 0, 1, x])/3 - ((16*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       4*Pi^2*G[0, 0, 0, 1, x] - (49*G[0, 0, 1, 0, x])/3 + 
       ((184*I)/3)*Pi*G[0, 0, 1, 0, x] + (2*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (107*G[0, 0, 1, 1, x])/3 + (4*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (344*G[0, 1, 0, 0, x])/3 + ((304*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (16*Pi^2*G[0, 1, 0, 0, x])/3 - (64*G[0, 1, 0, 1, x])/3 + 
       ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + (8*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (64*G[0, 1, 1, 0, x])/3 - ((224*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       (100*G[0, 1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, 1, x] + 
       33*G[1, 0, 0, 0, x] + ((56*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       6*Pi^2*G[1, 0, 0, 0, x] - (127*G[1, 0, 0, 1, x])/3 + 
       4*Pi^2*G[1, 0, 0, 1, x] - (127*G[1, 0, 1, 0, x])/3 + 
       ((40*I)/3)*Pi*G[1, 0, 1, 0, x] - (2*Pi^2*G[1, 0, 1, 0, x])/3 + 
       29*G[1, 0, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       (4*Pi^2*G[1, 0, 1, 1, x])/3 - 16*G[1, 1, 0, 0, x] - 
       ((160*I)/3)*Pi*G[1, 1, 0, 0, x] - (16*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (196*G[1, 1, 0, 1, x])/3 + ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - 
       (8*Pi^2*G[1, 1, 0, 1, x])/3 + (196*G[1, 1, 1, 0, x])/3 + 
       ((80*I)/3)*Pi*G[1, 1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 1, x] - 
       (784*G[0, 0, 0, 0, 0, x])/3 + (136*G[0, 0, 0, 0, 1, x])/3 + 
       (136*G[0, 0, 0, 1, 0, x])/3 - (80*G[0, 0, 0, 1, 1, x])/3 + 
       72*G[0, 0, 1, 0, 0, x] + (40*G[0, 0, 1, 0, 1, x])/3 + 
       (40*G[0, 0, 1, 1, 0, x])/3 - (16*G[0, 0, 1, 1, 1, x])/3 + 
       (496*G[0, 1, 0, 0, 0, x])/3 + 8*G[0, 1, 0, 0, 1, x] + 
       8*G[0, 1, 0, 1, 0, x] + (56*G[0, 1, 0, 1, 1, x])/3 - 
       (184*G[0, 1, 1, 0, 0, x])/3 - (16*G[0, 1, 1, 0, 1, x])/3 - 
       (16*G[0, 1, 1, 1, 0, x])/3 - 24*G[0, 1, 1, 1, 1, x] + 
       (272*G[1, 0, 0, 0, 0, x])/3 - 16*G[1, 0, 0, 0, 1, x] - 
       16*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
       (56*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 1, 0, x])/3 - (8*G[1, 0, 1, 1, 1, x])/3 - 
       72*G[1, 1, 0, 0, 0, x] - (16*G[1, 1, 0, 0, 1, x])/3 - 
       (16*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 + 
       (88*G[1, 1, 1, 0, 0, x])/3 - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] - 20*G[0, 0, 0, 0, 0, 0, x] + 
       20*G[0, 0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 0, 1, 0, x] - 
       20*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
       4*G[0, 0, 1, 0, 0, 1, x] - 4*G[0, 0, 1, 0, 1, 0, x] + 
       4*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 1, 0, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] + 
       16*G[0, 1, 0, 0, 1, 1, x] + 20*G[1, 0, 0, 0, 0, 0, x] - 
       20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] + 
       20*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, 0, 0, x] + 
       16*G[1, 1, 0, 0, 0, 1, x] + 16*G[1, 1, 0, 0, 1, 0, x] - 
       16*G[1, 1, 0, 0, 1, 1, x] + ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*
        RATIO[x^(-2)] + (473/27 + ((88*I)/27)*Pi + (10*Pi^2)/9 - 
         (128*G[0, x])/27 + ((64*I)/9)*Pi*G[0, x] + ((8*I)/3)*Pi*G[1, x] + 
         (28*G[0, 0, x])/9 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3)*
        Log[mu2/s]^3*RATIO[x^(-1)] + (2 - ((22*I)/9)*Pi + G[0, x]/3)*
        Log[mu2/s]^4*RATIO[x^(-1)] - (5*Log[mu2/s]^5*RATIO[x^(-1)])/9 + 
       Log[mu2/s]^2*(((-10*I)/3)*Pi^3 - ((10*I)/3)*Pi*G[0, x] - 
         (10*Pi^2*G[0, x])/3 + ((10*I)/3)*Pi*G[1, x] - (20*G[0, 0, x])/3 - 
         ((20*I)/3)*Pi*G[0, 0, x] + (10*G[0, 1, x])/3 + 
         ((20*I)/3)*Pi*G[0, 1, x] + (10*G[1, 0, x])/3 + 
         ((20*I)/3)*Pi*G[1, 0, x] - ((20*I)/3)*Pi*G[1, 1, x] - 
         20*G[0, 0, 0, x] + (40*G[0, 0, 1, x])/3 + (40*G[0, 1, 0, x])/3 - 
         (20*G[0, 1, 1, x])/3 + (40*G[1, 0, 0, x])/3 - (20*G[1, 0, 1, x])/3 - 
         (20*G[1, 1, 0, x])/3 + (((5*I)/3)*Pi^3 + (5*Pi^2*G[0, x])/3 + 
           ((10*I)/3)*Pi*G[0, 0, x] - ((10*I)/3)*Pi*G[0, 1, x] - 
           ((10*I)/3)*Pi*G[1, 0, x] + ((10*I)/3)*Pi*G[1, 1, x] + 
           10*G[0, 0, 0, x] - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 + 
           (10*G[0, 1, 1, x])/3 - (20*G[1, 0, 0, x])/3 + (10*G[1, 0, 1, x])/
            3 + (10*G[1, 1, 0, x])/3)*RATIO[x] + RATIO[x^(-1)]*
          (203/108 + ((487*I)/9)*Pi - (59*Pi^2)/9 + ((7*I)/3)*Pi^3 + 
           (14*G[0, x])/9 - ((148*I)/9)*Pi*G[0, x] - Pi^2*G[0, x] + 
           ((20*I)/3)*Pi*G[1, x] - (80*G[0, 0, x])/9 - ((40*I)/3)*Pi*
            G[0, 0, x] + (20*G[0, 1, x])/3 - (8*I)*Pi*G[0, 1, x] + 
           (20*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] - (20*G[0, 0, 0, x])/
            3 - 16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - (44*G[1, 0, 0, x])/3 - 
           (74*Zeta[3])/9)) - (362*Zeta[3])/3 - ((224*I)/3)*Pi*Zeta[3] + 
       (20*Pi^2*Zeta[3])/3 + (62*G[0, x]*Zeta[3])/3 + ((464*I)/3)*Pi*G[0, x]*
        Zeta[3] + 4*Pi^2*G[0, x]*Zeta[3] + (322*G[1, x]*Zeta[3])/3 - 
       (48*I)*Pi*G[1, x]*Zeta[3] - 4*Pi^2*G[1, x]*Zeta[3] + 
       152*G[0, 0, x]*Zeta[3] - (184*G[0, 1, x]*Zeta[3])/3 - 
       (392*G[1, 0, x]*Zeta[3])/3 + (40*G[1, 1, x]*Zeta[3])/3 + 
       8*G[0, 0, 0, x]*Zeta[3] + 8*G[0, 0, 1, x]*Zeta[3] - 
       16*G[0, 1, 0, x]*Zeta[3] - 8*G[1, 0, 0, x]*Zeta[3] - 
       8*G[1, 0, 1, x]*Zeta[3] + 16*G[1, 1, 0, x]*Zeta[3] - 16*Zeta[3]^2 + 
       RATIO[(1 - x)^(-1)]*(((-10*I)/3)*Pi^3 - (34*Pi^4)/15 + 
         ((320*I)/3)*Pi*G[0, x] - (22*Pi^2*G[0, x])/3 + (320*G[0, 0, x])/3 - 
         (36*I)*Pi*G[0, 0, x] - 16*Pi^2*G[0, 0, x] - 8*Pi^2*G[0, 1, x] + 
         (20*I)*Pi*G[1, 0, x] - 60*G[0, 0, 0, x] + 20*G[1, 0, 0, x] - 
         48*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] - 
         48*G[0, 0, 1, 1, x] + 20*Zeta[3] + 48*G[0, x]*Zeta[3]) + 
       Log[mu2/s]*((2*Pi^2)/3 - ((106*I)/9)*Pi^3 - (154*Pi^4)/45 - 
         ((88*I)/3)*Pi*G[0, x] - (166*Pi^2*G[0, x])/9 + 
         ((112*I)/9)*Pi^3*G[0, x] + ((88*I)/3)*Pi*G[1, x] + 
         (8*Pi^2*G[1, x])/3 - ((16*I)/9)*Pi^3*G[1, x] - (104*G[0, 0, x])/3 + 
         ((28*I)/3)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/9 + 
         (16*G[0, 1, x])/3 + ((124*I)/3)*Pi*G[0, 1, x] + 
         (8*Pi^2*G[0, 1, x])/9 + (16*G[1, 0, x])/3 - ((20*I)/3)*Pi*
          G[1, 0, x] + (56*Pi^2*G[1, 0, x])/9 + 24*G[1, 1, x] - 
         (44*I)*Pi*G[1, 1, x] - 32*G[0, 0, 0, x] + ((176*I)/3)*Pi*
          G[0, 0, 0, x] + (164*G[0, 0, 1, x])/3 - ((16*I)/3)*Pi*
          G[0, 0, 1, x] + (164*G[0, 1, 0, x])/3 - ((160*I)/3)*Pi*
          G[0, 1, 0, x] - 20*G[0, 1, 1, x] + (92*G[1, 0, 0, x])/3 - 
         ((112*I)/3)*Pi*G[1, 0, 0, x] - 44*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] - 44*G[1, 1, 0, x] + 
         (32*I)*Pi*G[1, 1, 0, x] + ((64*I)/3)*Pi*G[1, 1, 1, x] + 
         (368*G[0, 0, 0, 0, x])/3 - 24*G[0, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] - 
         8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + (64*G[0, 1, 1, 1, x])/3 - 
         56*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
         (16*G[1, 0, 1, 1, x])/3 + 24*G[1, 1, 0, 0, x] + 
         (64*G[1, 1, 0, 1, x])/3 + (64*G[1, 1, 1, 0, x])/3 + 
         ((24*I)*Pi*G[0, x] + 24*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 
         64*Zeta[3] - (64*I)*Pi*Zeta[3] - 32*G[0, x]*Zeta[3] + 
         48*G[1, x]*Zeta[3] + RATIO[x]*(-10*Pi^2 + ((32*I)/3)*Pi^3 + 
           (161*Pi^4)/45 + (28*Pi^2*G[0, x])/3 - ((92*I)/9)*Pi^3*G[0, x] - 
           (2*Pi^2*G[1, x])/3 + ((44*I)/9)*Pi^3*G[1, x] - 20*G[0, 0, x] + 
           ((64*I)/3)*Pi*G[0, 0, x] + (26*Pi^2*G[0, 0, x])/9 + 
           20*G[0, 1, x] - ((64*I)/3)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/9 + 
           20*G[1, 0, x] - ((64*I)/3)*Pi*G[1, 0, x] - (64*Pi^2*G[1, 0, x])/
            9 - 20*G[1, 1, x] + ((64*I)/3)*Pi*G[1, 1, x] + 60*G[0, 0, 0, x] - 
           ((160*I)/3)*Pi*G[0, 0, 0, x] - (116*G[0, 0, 1, x])/3 + 
           ((8*I)/3)*Pi*G[0, 0, 1, x] - (116*G[0, 1, 0, x])/3 + 
           ((152*I)/3)*Pi*G[0, 1, 0, x] + (52*G[0, 1, 1, x])/3 - 
           (128*G[1, 0, 0, x])/3 + ((128*I)/3)*Pi*G[1, 0, 0, x] + 
           (64*G[1, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, x] + 
           (64*G[1, 1, 0, x])/3 - (40*I)*Pi*G[1, 1, 0, x] - 
           ((32*I)/3)*Pi*G[1, 1, 1, x] - (256*G[0, 0, 0, 0, x])/3 + 
           12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           60*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
           (32*G[0, 1, 1, 1, x])/3 + 52*G[1, 0, 0, 0, x] + 
           4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/3 - 
           36*G[1, 1, 0, 0, x] - (32*G[1, 1, 0, 1, x])/3 - 
           (32*G[1, 1, 1, 0, x])/3 + 4*Zeta[3] + (56*I)*Pi*Zeta[3] + 
           40*G[0, x]*Zeta[3] - 48*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-1168967/5832 + ((20189*I)/162)*Pi - (8096*Pi^2)/243 + 
           ((37*I)/3)*Pi^3 - (113*Pi^4)/540 + (9790*G[0, x])/81 - 
           ((3034*I)/27)*Pi*G[0, x] + (157*Pi^2*G[0, x])/9 - 
           ((14*I)/3)*Pi^3*G[0, x] + ((4*I)/27)*Pi*G[1, x] - 2*Pi^2*G[1, x] - 
           ((16*I)/3)*Pi^3*G[1, x] - (3230*G[0, 0, x])/27 + 
           ((416*I)/9)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + 
           (112*G[0, 1, x])/27 - ((40*I)/3)*Pi*G[0, 1, x] - 
           (16*Pi^2*G[0, 1, x])/3 + (112*G[1, 0, x])/27 - 
           ((152*I)/3)*Pi*G[1, 0, x] - 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           (272*G[0, 0, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, x] - 
           (80*G[0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, x] - 
           (80*G[0, 1, 0, x])/3 + ((16*I)/3)*Pi*G[0, 1, 0, x] - 
           76*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] + 
           ((56*I)/3)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           ((32*I)/3)*Pi*G[1, 1, 0, x] - ((32*I)/3)*Pi*G[1, 1, 1, x] - 
           24*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] + 
           (80*G[0, 1, 0, 0, x])/3 + (32*G[0, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 0, x])/3 - (32*G[0, 1, 1, 1, x])/3 + 
           8*G[1, 0, 0, 0, x] + (40*G[1, 0, 0, 1, x])/3 + 
           (40*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
           (64*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 1, x])/3 - 
           (32*G[1, 1, 1, 0, x])/3 - (2596*Zeta[3])/27 + ((368*I)/9)*Pi*
            Zeta[3] + (100*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3])) + 
       RATIO[x]*((-110*Pi^2)/3 + ((577*I)/27)*Pi^3 + (8813*Pi^4)/1080 - 
         ((7*I)/90)*Pi^5 + (323*Pi^6)/1890 + (667*Pi^2*G[0, x])/27 - 
         ((232*I)/9)*Pi^3*G[0, x] - (59*Pi^4*G[0, x])/270 + 
         (10*Pi^2*G[1, x])/3 + ((82*I)/9)*Pi^3*G[1, x] - 
         (424*Pi^4*G[1, x])/135 - (220*G[0, 0, x])/3 + ((1154*I)/27)*Pi*
          G[0, 0, x] + (103*Pi^2*G[0, 0, x])/18 + ((104*I)/9)*Pi^3*
          G[0, 0, x] + (71*Pi^4*G[0, 0, x])/45 + (220*G[0, 1, x])/3 - 
         ((1154*I)/27)*Pi*G[0, 1, x] + (37*Pi^2*G[0, 1, x])/9 - 
         ((106*I)/9)*Pi^3*G[0, 1, x] - (68*Pi^4*G[0, 1, x])/45 + 
         (220*G[1, 0, x])/3 - ((1154*I)/27)*Pi*G[1, 0, x] - 
         (101*Pi^2*G[1, 0, x])/6 + ((8*I)/9)*Pi^3*G[1, 0, x] - 
         (71*Pi^4*G[1, 0, x])/45 - (220*G[1, 1, x])/3 + 
         ((1154*I)/27)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/3 + 
         (6*I)*Pi^3*G[1, 1, x] + (68*Pi^4*G[1, 1, x])/45 + 
         (1394*G[0, 0, 0, x])/9 - ((380*I)/3)*Pi*G[0, 0, 0, x] + 
         6*Pi^2*G[0, 0, 0, x] - (2488*G[0, 0, 1, x])/27 + 
         (4*I)*Pi*G[0, 0, 1, x] + (8*Pi^2*G[0, 0, 1, x])/9 - 
         (2488*G[0, 1, 0, x])/27 + ((364*I)/3)*Pi*G[0, 1, 0, x] - 
         (64*Pi^2*G[0, 1, 0, x])/9 + (794*G[0, 1, 1, x])/27 + 
         ((4*I)/3)*Pi*G[0, 1, 1, x] + (2*Pi^2*G[0, 1, 1, x])/3 - 
         (2668*G[1, 0, 0, x])/27 + ((280*I)/3)*Pi*G[1, 0, 0, x] - 
         (70*Pi^2*G[1, 0, 0, x])/9 + (974*G[1, 0, 1, x])/27 + 
         ((88*I)/3)*Pi*G[1, 0, 1, x] - (10*Pi^2*G[1, 0, 1, x])/9 + 
         (974*G[1, 1, 0, x])/27 - (88*I)*Pi*G[1, 1, 0, x] + 
         (118*Pi^2*G[1, 1, 0, x])/9 + (80*G[1, 1, 1, x])/3 - 
         ((104*I)/3)*Pi*G[1, 1, 1, x] - (613*G[0, 0, 0, 0, x])/3 + 
         ((284*I)/3)*Pi*G[0, 0, 0, 0, x] + 12*Pi^2*G[0, 0, 0, 0, x] + 
         (53*G[0, 0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         8*Pi^2*G[0, 0, 0, 1, x] + (53*G[0, 0, 1, 0, x])/3 - 
         ((188*I)/3)*Pi*G[0, 0, 1, 0, x] - (4*Pi^2*G[0, 0, 1, 0, x])/3 + 
         25*G[0, 0, 1, 1, x] - (8*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (440*G[0, 1, 0, 0, x])/3 - ((320*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (32*Pi^2*G[0, 1, 0, 0, x])/3 + (40*G[0, 1, 0, 1, x])/3 - 
         ((28*I)/3)*Pi*G[0, 1, 0, 1, x] - (16*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (40*G[0, 1, 1, 0, x])/3 + ((232*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (88*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (329*G[1, 0, 0, 0, x])/3 - ((100*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         12*Pi^2*G[1, 0, 0, 0, x] + (79*G[1, 0, 0, 1, x])/3 - 
         8*Pi^2*G[1, 0, 0, 1, x] + (79*G[1, 0, 1, 0, x])/3 + 
         ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + (4*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (55*G[1, 0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (8*Pi^2*G[1, 0, 1, 1, x])/3 - (224*G[1, 1, 0, 0, x])/3 + 
         ((176*I)/3)*Pi*G[1, 1, 0, 0, x] + (32*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (104*G[1, 1, 0, 1, x])/3 - ((20*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (16*Pi^2*G[1, 1, 0, 1, x])/3 - (104*G[1, 1, 1, 0, x])/3 - 
         ((88*I)/3)*Pi*G[1, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 1, x] + 
         (548*G[0, 0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 0, 1, x])/3 - 
         (8*G[0, 0, 0, 1, 0, x])/3 - (20*G[0, 0, 0, 1, 1, x])/3 - 
         68*G[0, 0, 1, 0, 0, x] - (20*G[0, 0, 1, 0, 1, x])/3 - 
         (20*G[0, 0, 1, 1, 0, x])/3 + (8*G[0, 0, 1, 1, 1, x])/3 - 
         (476*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 0, 0, 1, x] - 
         8*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 0, 1, 1, x])/3 + 
         (212*G[0, 1, 1, 0, 0, x])/3 + (8*G[0, 1, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 1, 0, x])/3 + 12*G[0, 1, 1, 1, 1, x] - 
         (232*G[1, 0, 0, 0, 0, x])/3 - 8*G[1, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
         (4*G[1, 0, 1, 0, 0, x])/3 - (4*G[1, 0, 1, 0, 1, x])/3 - 
         (4*G[1, 0, 1, 1, 0, x])/3 + (4*G[1, 0, 1, 1, 1, x])/3 + 
         92*G[1, 1, 0, 0, 0, x] + (8*G[1, 1, 0, 0, 1, x])/3 + 
         (8*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 - 
         (92*G[1, 1, 1, 0, 0, x])/3 + 12*G[1, 1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 1, 0, x] + 40*G[0, 0, 0, 0, 0, 0, x] - 
         40*G[0, 0, 0, 0, 0, 1, x] - 40*G[0, 0, 0, 0, 1, 0, x] + 
         40*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, 0, x] + 
         8*G[0, 0, 1, 0, 0, 1, x] + 8*G[0, 0, 1, 0, 1, 0, x] - 
         8*G[0, 0, 1, 0, 1, 1, x] - 32*G[0, 1, 0, 0, 0, 0, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
         32*G[0, 1, 0, 0, 1, 1, x] - 40*G[1, 0, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 0, 1, 0, x] - 
         40*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, 0, x] - 
         8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] + 
         8*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, 0, 0, x] - 
         32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
         32*G[1, 1, 0, 0, 1, 1, x] + (20*Zeta[3])/3 + ((436*I)/3)*Pi*
          Zeta[3] - (22*Pi^2*Zeta[3])/3 + 114*G[0, x]*Zeta[3] - 
         ((400*I)/3)*Pi*G[0, x]*Zeta[3] - 8*Pi^2*G[0, x]*Zeta[3] - 
         142*G[1, x]*Zeta[3] + (56*I)*Pi*G[1, x]*Zeta[3] + 
         8*Pi^2*G[1, x]*Zeta[3] - 148*G[0, 0, x]*Zeta[3] + 
         (236*G[0, 1, x]*Zeta[3])/3 + (316*G[1, 0, x]*Zeta[3])/3 - 
         (68*G[1, 1, x]*Zeta[3])/3 - 16*G[0, 0, 0, x]*Zeta[3] - 
         16*G[0, 0, 1, x]*Zeta[3] + 32*G[0, 1, 0, x]*Zeta[3] + 
         16*G[1, 0, 0, x]*Zeta[3] + 16*G[1, 0, 1, x]*Zeta[3] - 
         32*G[1, 1, 0, x]*Zeta[3] + 32*Zeta[3]^2 - (508*Zeta[5])/3) + 
       (536*Zeta[5])/3 + RATIO[x^(-1)]*(-22674005/52488 + 
         ((217001*I)/2916)*Pi - (670421*Pi^2)/17496 + ((4162*I)/243)*Pi^3 - 
         (1501*Pi^4)/810 + ((157*I)/135)*Pi^5 + (542099*G[0, x])/1944 - 
         ((20189*I)/162)*Pi*G[0, x] + (314*Pi^2*G[0, x])/9 - 
         ((37*I)/3)*Pi^3*G[0, x] + (109*Pi^4*G[0, x])/540 - 4*G[1, x] - 
         (18*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/9 - ((28*I)/3)*Pi^3*G[1, x] - 
         (8*Pi^4*G[1, x])/9 - (39769*G[0, 0, x])/162 + ((3146*I)/27)*Pi*
          G[0, 0, x] - (196*Pi^2*G[0, 0, x])/9 + ((14*I)/3)*Pi^3*G[0, 0, x] - 
         ((148*I)/27)*Pi*G[0, 1, x] - (14*Pi^2*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi^3*G[0, 1, x] - ((2188*I)/27)*Pi*G[1, 0, x] + 
         12*Pi^2*G[1, 0, x] + ((70*I)/9)*Pi^3*G[1, 0, x] - 18*G[1, 1, x] + 
         (26*I)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 + 
         ((28*I)/9)*Pi^3*G[1, 1, x] + (2200*G[0, 0, 0, x])/9 - 
         ((536*I)/9)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/3 - 
         (224*G[0, 0, 1, x])/27 + ((40*I)/3)*Pi*G[0, 0, 1, x] + 
         (32*Pi^2*G[0, 0, 1, x])/3 - (224*G[0, 1, 0, x])/27 + 
         ((112*I)/3)*Pi*G[0, 1, 0, x] + (80*Pi^2*G[0, 1, 0, x])/9 - 
         (4*G[0, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, x] + 
         (8*Pi^2*G[0, 1, 1, x])/3 - (2966*G[1, 0, 0, x])/27 - 
         (8*I)*Pi*G[1, 0, 0, x] + (14*Pi^2*G[1, 0, 0, x])/3 + 
         (74*G[1, 0, 1, x])/3 + ((140*I)/3)*Pi*G[1, 0, 1, x] - 
         (20*Pi^2*G[1, 0, 1, x])/3 + (74*G[1, 1, 0, x])/3 + 
         ((64*I)/3)*Pi*G[1, 1, 0, x] - 4*Pi^2*G[1, 1, 0, x] + 
         (16*G[1, 1, 1, x])/3 - ((88*I)/3)*Pi*G[1, 1, 1, x] - 
         (1712*G[0, 0, 0, 0, x])/9 + ((16*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         40*G[0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         40*G[0, 0, 1, 0, x] + ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (188*G[0, 1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         (4*G[0, 1, 0, 1, x])/3 - ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + 
         (4*G[0, 1, 1, 0, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (40*G[0, 1, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (104*G[1, 0, 0, 0, x])/3 + ((56*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (100*G[1, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         (100*G[1, 0, 1, 0, x])/3 - ((80*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (4*G[1, 0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (116*G[1, 1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         (88*G[1, 1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] - 
         (88*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 1, 1, x] + (280*G[0, 0, 0, 0, 0, x])/3 - 
         64*G[0, 0, 0, 0, 1, x] - 64*G[0, 0, 0, 1, 0, x] - 
         24*G[0, 0, 1, 0, 0, x] - (64*G[0, 0, 1, 0, 1, x])/3 - 
         (64*G[0, 0, 1, 1, 0, x])/3 + (64*G[0, 0, 1, 1, 1, x])/3 - 
         (8*G[0, 1, 0, 0, 0, x])/3 - (56*G[0, 1, 0, 0, 1, x])/3 - 
         (56*G[0, 1, 0, 1, 0, x])/3 - (32*G[0, 1, 0, 1, 1, x])/3 - 
         (80*G[0, 1, 1, 0, 0, x])/3 + (16*G[0, 1, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 1, 0, x])/3 + 16*G[0, 1, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, x] - (16*G[1, 0, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 0, 1, 0, x])/3 - (104*G[1, 0, 1, 0, 0, x])/3 - 
         (16*G[1, 0, 1, 0, 1, x])/3 - (16*G[1, 0, 1, 1, 0, x])/3 - 
         (16*G[1, 0, 1, 1, 1, x])/3 - 16*G[1, 1, 0, 0, 0, x] - 
         (16*G[1, 1, 0, 1, 1, x])/3 - (32*G[1, 1, 1, 0, 0, x])/3 + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] - 
         (12571*Zeta[3])/81 - ((148*I)/9)*Pi*Zeta[3] + (41*Pi^2*Zeta[3])/9 + 
         (640*G[0, x]*Zeta[3])/27 - ((656*I)/9)*Pi*G[0, x]*Zeta[3] - 
         (136*G[1, x]*Zeta[3])/3 - ((16*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (452*G[0, 0, x]*Zeta[3])/9 - 24*G[0, 1, x]*Zeta[3] + 
         (40*G[1, 0, x]*Zeta[3])/3 + (32*G[1, 1, x]*Zeta[3])/3 + 
         (140*Zeta[5])/9)) + ((-38989*Pi^2)/324 + ((850*I)/27)*Pi^3 - 
       (89*Pi^4)/54 + ((238*I)/135)*Pi^5 - (40237*G[0, x])/324 + 
       ((3334*I)/27)*Pi*G[0, x] + (247*Pi^2*G[0, x])/6 - 
       ((212*I)/9)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/45 + 
       (40237*G[1, x])/324 - ((3334*I)/27)*Pi*G[1, x] + 
       (1723*Pi^2*G[1, x])/54 - ((56*I)/3)*Pi^3*G[1, x] - (Pi^4*G[1, x])/27 - 
       (469*G[0, 0, x])/162 + ((1016*I)/27)*Pi*G[0, 0, x] - 
       (331*Pi^2*G[0, 0, x])/9 + ((80*I)/9)*Pi^3*G[0, 0, x] + 
       (30703*G[0, 1, x])/162 - ((2240*I)/27)*Pi*G[0, 1, x] + 
       (65*Pi^2*G[0, 1, x])/9 + ((16*I)/3)*Pi^3*G[0, 1, x] + 
       (30703*G[1, 0, x])/162 - ((1160*I)/27)*Pi*G[1, 0, x] + 
       (59*Pi^2*G[1, 0, x])/9 + ((104*I)/9)*Pi^3*G[1, 0, x] - 
       (60937*G[1, 1, x])/162 + ((2384*I)/27)*Pi*G[1, 1, x] - 
       (163*Pi^2*G[1, 1, x])/9 + ((8*I)/9)*Pi^3*G[1, 1, x] + 
       (742*G[0, 0, 0, x])/3 - (56*I)*Pi*G[0, 0, 0, x] + 
       (76*Pi^2*G[0, 0, 0, x])/9 - (4700*G[0, 0, 1, x])/27 + 
       ((88*I)/3)*Pi*G[0, 0, 1, x] - (100*Pi^2*G[0, 0, 1, x])/9 - 
       (4700*G[0, 1, 0, x])/27 + (56*I)*Pi*G[0, 1, 0, x] - 
       (76*Pi^2*G[0, 1, 0, x])/9 - (32*G[0, 1, 1, x])/27 - 
       (24*I)*Pi*G[0, 1, 1, x] + (32*Pi^2*G[0, 1, 1, x])/9 - 
       (5264*G[1, 0, 0, x])/27 - ((80*I)/3)*Pi*G[1, 0, 0, x] + 
       (56*Pi^2*G[1, 0, 0, x])/9 + (1612*G[1, 0, 1, x])/27 + 
       (48*I)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
       (1612*G[1, 1, 0, x])/27 + (32*I)*Pi*G[1, 1, 0, x] + 
       (20*Pi^2*G[1, 1, 0, x])/9 + (1598*G[1, 1, 1, x])/9 - 
       ((176*I)/3)*Pi*G[1, 1, 1, x] + (52*Pi^2*G[1, 1, 1, x])/9 - 
       (848*G[0, 0, 0, 0, x])/3 + ((112*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (232*G[0, 0, 0, 1, x])/3 - ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (232*G[0, 0, 1, 0, x])/3 - ((80*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (124*G[0, 0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (1136*G[0, 1, 0, 0, x])/9 - ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (172*G[0, 1, 0, 1, x])/9 - ((112*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       (172*G[0, 1, 1, 0, x])/9 + ((16*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (568*G[0, 1, 1, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       52*G[1, 0, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, x] + 
       (68*G[1, 0, 0, 1, x])/3 + (68*G[1, 0, 1, 0, x])/3 - 
       ((128*I)/3)*Pi*G[1, 0, 1, 0, x] - (20*G[1, 0, 1, 1, x])/3 + 
       (400*G[1, 1, 0, 0, x])/9 - ((32*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (400*G[1, 1, 0, 1, x])/9 - ((32*I)/3)*Pi*G[1, 1, 0, 1, x] - 
       (400*G[1, 1, 1, 0, x])/9 + ((32*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (548*G[1, 1, 1, 1, x])/9 + ((64*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       136*G[0, 0, 0, 0, 0, x] - 8*G[0, 0, 0, 0, 1, x] - 
       8*G[0, 0, 0, 1, 0, x] - (64*G[0, 0, 0, 1, 1, x])/3 - 
       48*G[0, 0, 1, 0, 0, x] - (8*G[0, 0, 1, 0, 1, x])/3 - 
       (8*G[0, 0, 1, 1, 0, x])/3 - 16*G[0, 0, 1, 1, 1, x] - 
       48*G[0, 1, 0, 0, 0, x] - (16*G[0, 1, 0, 0, 1, x])/3 - 
       (16*G[0, 1, 0, 1, 0, x])/3 - 32*G[0, 1, 0, 1, 1, x] - 
       (32*G[0, 1, 1, 0, 0, x])/3 + 16*G[0, 1, 1, 0, 1, x] + 
       16*G[0, 1, 1, 1, 0, x] + 40*G[0, 1, 1, 1, 1, x] + 
       (104*G[1, 0, 0, 0, 0, x])/3 - (32*G[1, 0, 0, 0, 1, x])/3 - 
       (32*G[1, 0, 0, 1, 0, x])/3 + (8*G[1, 0, 0, 1, 1, x])/3 - 
       (112*G[1, 0, 1, 0, 0, x])/3 - (40*G[1, 0, 1, 0, 1, x])/3 - 
       (40*G[1, 0, 1, 1, 0, x])/3 + (56*G[1, 0, 1, 1, 1, x])/3 - 
       (56*G[1, 1, 0, 0, 0, x])/3 - 8*G[1, 1, 0, 0, 1, x] - 
       8*G[1, 1, 0, 1, 0, x] + (32*G[1, 1, 0, 1, 1, x])/3 + 
       (32*G[1, 1, 1, 0, 0, x])/3 + (40*G[1, 1, 1, 0, 1, x])/3 + 
       (40*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
       ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-2)] + 
       (10/3 - (28*G[0, x])/9 - (22*G[1, x])/9)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (10*Log[mu2/s]^5*RATIO[x^(-1)])/9 + Log[mu2/s]^3*
        ((14*Pi^2)/9 + (14*G[0, x])/9 - (14*G[1, x])/9 + (28*G[0, 0, x])/9 - 
         (28*G[0, 1, x])/9 - (28*G[1, 0, x])/9 + (28*G[1, 1, x])/9 + 
         (-164/9 + ((484*I)/27)*Pi + (188*Pi^2)/27 + (4*G[0, x])/3 - 
           (8*I)*Pi*G[0, x] + (88*G[1, x])/27 - (8*I)*Pi*G[1, x] + 
           (8*G[0, 0, x])/3 + (16*G[0, 1, x])/9 + (16*G[1, 0, x])/9)*
          RATIO[x^(-1)] + ((-7*Pi^2)/9 - (14*G[0, 0, x])/9 + 
           (14*G[0, 1, x])/9 + (14*G[1, 0, x])/9 - (14*G[1, 1, x])/9)*
          RATIO[x]) + Log[mu2/s]^2*((-55*Pi^2)/9 + ((20*I)/3)*Pi^3 - 
         5*G[0, x] + ((20*I)/3)*Pi*G[0, x] + (22*Pi^2*G[0, x])/9 + 
         5*G[1, x] - ((20*I)/3)*Pi*G[1, x] - (4*Pi^2*G[1, x])/9 - 
         (22*G[0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 0, x] + (28*G[0, 1, x])/3 - 
         ((40*I)/3)*Pi*G[0, 1, x] + (28*G[1, 0, x])/3 - 
         ((40*I)/3)*Pi*G[1, 0, x] - (34*G[1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[1, 1, x] + (44*G[0, 0, 0, x])/3 - 
         (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/3 + (20*G[0, 1, 1, x])/3 - 
         (32*G[1, 0, 0, x])/3 + (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3 + ((5*Pi^2)/2 - ((10*I)/3)*Pi^3 - 
           (11*Pi^2*G[0, x])/9 + (2*Pi^2*G[1, x])/9 + 5*G[0, 0, x] - 
           ((20*I)/3)*Pi*G[0, 0, x] - 5*G[0, 1, x] + ((20*I)/3)*Pi*
            G[0, 1, x] - 5*G[1, 0, x] + ((20*I)/3)*Pi*G[1, 0, x] + 
           5*G[1, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] - (22*G[0, 0, 0, x])/3 + 
           (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 - (10*G[0, 1, 1, x])/
            3 + (16*G[1, 0, 0, x])/3 - (10*G[1, 0, 1, x])/3 - 
           (10*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(-13504/81 + (98*I)*Pi + (121*Pi^2)/9 + 
           ((22*I)/9)*Pi^3 + (887*G[0, x])/9 - ((664*I)/9)*Pi*G[0, x] - 
           (187*Pi^2*G[0, x])/9 + (487*G[1, x])/9 - (20*I)*Pi*G[1, x] + 
           3*Pi^2*G[1, x] - 48*G[0, 0, x] + (48*I)*Pi*G[0, 0, x] - 
           (268*G[0, 1, x])/9 + (24*I)*Pi*G[0, 1, x] - (268*G[1, 0, x])/9 + 
           (24*I)*Pi*G[1, 0, x] + (64*G[0, 0, 0, x])/3 + (56*G[0, 0, 1, x])/
            3 + (56*G[0, 1, 0, x])/3 + 20*G[1, 0, 0, x] - (4*G[1, 0, 1, x])/
            3 - (4*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + (4*Zeta[3])/9)) + 
       (632*Zeta[3])/9 + ((272*I)/3)*Pi*Zeta[3] + (250*Pi^2*Zeta[3])/9 - 
       14*G[0, x]*Zeta[3] - (80*I)*Pi*G[0, x]*Zeta[3] - 
       (166*G[1, x]*Zeta[3])/3 - ((112*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (100*G[0, 0, x]*Zeta[3])/9 + (332*G[0, 1, x]*Zeta[3])/9 - 
       (196*G[1, 0, x]*Zeta[3])/9 + (244*G[1, 1, x]*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(((-22*I)/9)*Pi^3 + ((256*I)/3)*Pi*G[0, x] - 
         (106*Pi^2*G[0, x])/9 + (256*G[0, 0, x])/3 - (36*I)*Pi*G[0, 0, x] + 
         ((44*I)/3)*Pi*G[1, 0, x] - 68*G[0, 0, 0, x] + (44*G[1, 0, 0, x])/3 + 
         (44*Zeta[3])/3) + Log[mu2/s]*((-1585*Pi^2)/27 + ((236*I)/9)*Pi^3 + 
         (8*Pi^4)/15 - (1705*G[0, x])/27 + ((140*I)/3)*Pi*G[0, x] + 
         (70*Pi^2*G[0, x])/3 - ((104*I)/9)*Pi^3*G[0, x] + (1705*G[1, x])/27 - 
         ((140*I)/3)*Pi*G[1, x] + (82*Pi^2*G[1, x])/9 - 
         ((88*I)/9)*Pi^3*G[1, x] - (962*G[0, 0, x])/27 + 
         ((136*I)/3)*Pi*G[0, 0, x] - (92*Pi^2*G[0, 0, x])/9 + 
         (2492*G[0, 1, x])/27 - ((152*I)/3)*Pi*G[0, 1, x] + 
         (52*Pi^2*G[0, 1, x])/9 + (2492*G[1, 0, x])/27 - 
         ((152*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/9 - 
         (4022*G[1, 1, x])/27 + (56*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/
          3 + (448*G[0, 0, 0, x])/3 - ((112*I)/3)*Pi*G[0, 0, 0, x] - 
         (268*G[0, 0, 1, x])/3 + ((80*I)/3)*Pi*G[0, 0, 1, x] - 
         (268*G[0, 1, 0, x])/3 + ((80*I)/3)*Pi*G[0, 1, 0, x] + 
         20*G[0, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, x] - (304*G[1, 0, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, 0, x] + 32*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] + 32*G[1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 - 
         ((80*I)/3)*Pi*G[1, 1, 1, x] - (272*G[0, 0, 0, 0, x])/3 + 
         24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
         48*G[0, 1, 0, 0, x] - (88*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] + 
         8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 
         16*G[1, 1, 0, 0, x] - (40*G[1, 1, 0, 1, x])/3 - 
         (40*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + 
         ((32*I)*Pi*G[0, x] + 32*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         24*Zeta[3] + (32*I)*Pi*Zeta[3] - 32*G[1, x]*Zeta[3] + 
         RATIO[x]*((2461*Pi^2)/54 - ((46*I)/3)*Pi^3 - (4*Pi^4)/15 - 
           (157*Pi^2*G[0, x])/9 + ((52*I)/9)*Pi^3*G[0, x] - 
           (44*Pi^2*G[1, x])/9 + ((44*I)/9)*Pi^3*G[1, x] + 
           (2461*G[0, 0, x])/27 - ((92*I)/3)*Pi*G[0, 0, x] + 
           (46*Pi^2*G[0, 0, x])/9 - (2461*G[0, 1, x])/27 + 
           ((92*I)/3)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/9 - 
           (2461*G[1, 0, x])/27 + ((92*I)/3)*Pi*G[1, 0, x] - 
           (8*Pi^2*G[1, 0, x])/9 + (2461*G[1, 1, x])/27 - 
           ((92*I)/3)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 - 
           (302*G[0, 0, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, 0, x] + 
           60*G[0, 0, 1, x] - ((40*I)/3)*Pi*G[0, 0, 1, x] + 
           60*G[0, 1, 0, x] - ((40*I)/3)*Pi*G[0, 1, 0, x] - 
           (58*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] + 56*G[1, 0, 0, x] + 
           ((8*I)/3)*Pi*G[1, 0, 0, x] - (46*G[1, 0, 1, x])/3 - 
           (8*I)*Pi*G[1, 0, 1, x] - (46*G[1, 1, 0, x])/3 - 
           (8*I)*Pi*G[1, 1, 0, x] - (76*G[1, 1, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, 1, x] + (136*G[0, 0, 0, 0, x])/3 - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] + (44*G[0, 1, 1, 1, x])/3 - 
           4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           (8*G[1, 0, 1, 1, x])/3 - 8*G[1, 1, 0, 0, x] + 
           (20*G[1, 1, 0, 1, x])/3 + (20*G[1, 1, 1, 0, x])/3 + 
           4*G[1, 1, 1, 1, x] + 4*Zeta[3] - (16*I)*Pi*Zeta[3] + 
           16*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-1413773/2916 + 
           ((14036*I)/81)*Pi - (2869*Pi^2)/243 - ((32*I)/9)*Pi^3 + 
           (77*Pi^4)/270 + (20633*G[0, x])/54 - ((1876*I)/9)*Pi*G[0, x] - 
           (241*Pi^2*G[0, x])/9 - ((44*I)/9)*Pi^3*G[0, x] + 
           (20189*G[1, x])/162 - ((76*I)/9)*Pi*G[1, x] - (19*Pi^2*G[1, x])/
            3 + (12*I)*Pi^3*G[1, x] - (2564*G[0, 0, x])/9 + 
           ((1688*I)/9)*Pi*G[0, 0, x] + (124*Pi^2*G[0, 0, x])/3 - 
           (362*G[0, 1, x])/3 + (40*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/
            3 - (362*G[1, 0, x])/3 + ((68*I)/3)*Pi*G[1, 0, x] - 
           (82*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] + 
           (20*Pi^2*G[1, 1, x])/3 + 184*G[0, 0, 0, x] - 
           (144*I)*Pi*G[0, 0, 0, x] + (896*G[0, 0, 1, x])/9 - 
           (48*I)*Pi*G[0, 0, 1, x] + (896*G[0, 1, 0, x])/9 - 
           ((104*I)/3)*Pi*G[0, 1, 0, x] + (620*G[1, 0, 0, x])/9 + 
           (32*I)*Pi*G[1, 0, 0, x] + (40*G[1, 0, 1, x])/3 - 
           ((56*I)/3)*Pi*G[1, 0, 1, x] + (40*G[1, 1, 0, x])/3 - 
           (8*I)*Pi*G[1, 1, 0, x] - (76*G[1, 1, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, 1, x] - (304*G[0, 0, 0, 0, x])/3 - 
           (256*G[0, 0, 0, 1, x])/3 - (256*G[0, 0, 1, 0, x])/3 - 
           (184*G[0, 1, 0, 0, x])/3 - (32*G[0, 1, 0, 1, x])/3 - 
           (32*G[0, 1, 1, 0, x])/3 + (32*G[0, 1, 1, 1, x])/3 - 
           (16*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
           (8*G[1, 0, 1, 0, x])/3 - (40*G[1, 0, 1, 1, x])/3 - 
           8*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/
            3 + 8*G[1, 1, 1, 1, x] + (160*Zeta[3])/27 + ((28*I)/3)*Pi*
            Zeta[3] + (140*G[0, x]*Zeta[3])/9 + (224*G[1, x]*Zeta[3])/9)) - 
       (208*Zeta[5])/3 + RATIO[x]*((81061*Pi^2)/648 - ((641*I)/27)*Pi^3 + 
         (107*Pi^4)/270 - ((119*I)/135)*Pi^5 - (899*Pi^2*G[0, x])/18 + 
         ((128*I)/9)*Pi^3*G[0, x] - (17*Pi^4*G[0, x])/90 - 
         (568*Pi^2*G[1, x])/27 + ((118*I)/9)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/54 + (81061*G[0, 0, x])/324 - ((1282*I)/27)*Pi*
          G[0, 0, x] + (431*Pi^2*G[0, 0, x])/18 - ((40*I)/9)*Pi^3*
          G[0, 0, x] - (81061*G[0, 1, x])/324 + ((1282*I)/27)*Pi*G[0, 1, x] - 
         (89*Pi^2*G[0, 1, x])/18 - ((8*I)/3)*Pi^3*G[0, 1, x] - 
         (81061*G[1, 0, x])/324 + ((1282*I)/27)*Pi*G[1, 0, x] - 
         (53*Pi^2*G[1, 0, x])/18 - ((52*I)/9)*Pi^3*G[1, 0, x] + 
         (81061*G[1, 1, x])/324 - ((1282*I)/27)*Pi*G[1, 1, x] + 
         (209*Pi^2*G[1, 1, x])/18 - ((4*I)/9)*Pi^3*G[1, 1, x] - 
         (889*G[0, 0, 0, x])/3 + ((124*I)/3)*Pi*G[0, 0, 0, x] - 
         (38*Pi^2*G[0, 0, 0, x])/9 + (4258*G[0, 0, 1, x])/27 - 
         ((100*I)/3)*Pi*G[0, 0, 1, x] + (50*Pi^2*G[0, 0, 1, x])/9 + 
         (4258*G[0, 1, 0, x])/27 - ((92*I)/3)*Pi*G[0, 1, 0, x] + 
         (38*Pi^2*G[0, 1, 0, x])/9 - (515*G[0, 1, 1, x])/27 + 
         ((68*I)/3)*Pi*G[0, 1, 1, x] - (16*Pi^2*G[0, 1, 1, x])/9 + 
         (4168*G[1, 0, 0, x])/27 + ((40*I)/3)*Pi*G[1, 0, 0, x] - 
         (28*Pi^2*G[1, 0, 0, x])/9 - (425*G[1, 0, 1, x])/27 - 
         ((64*I)/3)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 - 
         (425*G[1, 1, 0, x])/27 - (24*I)*Pi*G[1, 1, 0, x] - 
         (10*Pi^2*G[1, 1, 0, x])/9 - (1106*G[1, 1, 1, x])/9 + 
         (32*I)*Pi*G[1, 1, 1, x] - (26*Pi^2*G[1, 1, 1, x])/9 + 
         202*G[0, 0, 0, 0, x] - ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         60*G[0, 0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         60*G[0, 0, 1, 0, x] + ((40*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (100*G[0, 0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - 
         (760*G[0, 1, 0, 0, x])/9 + ((8*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (56*G[0, 1, 0, 1, x])/9 + ((56*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         (56*G[0, 1, 1, 0, x])/9 - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (434*G[0, 1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         32*G[1, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] - 
         (32*G[1, 0, 0, 1, x])/3 - (32*G[1, 0, 1, 0, x])/3 + 
         ((64*I)/3)*Pi*G[1, 0, 1, 0, x] + (14*G[1, 0, 1, 1, x])/3 - 
         (272*G[1, 1, 0, 0, x])/9 + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (194*G[1, 1, 0, 1, x])/9 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (194*G[1, 1, 1, 0, x])/9 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (322*G[1, 1, 1, 1, x])/9 - ((32*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         68*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 1, 0, x] + (32*G[0, 0, 0, 1, 1, x])/3 + 
         24*G[0, 0, 1, 0, 0, x] + (4*G[0, 0, 1, 0, 1, x])/3 + 
         (4*G[0, 0, 1, 1, 0, x])/3 + 8*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] + (8*G[0, 1, 0, 0, 1, x])/3 + 
         (8*G[0, 1, 0, 1, 0, x])/3 + 16*G[0, 1, 0, 1, 1, x] + 
         (16*G[0, 1, 1, 0, 0, x])/3 - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] - 20*G[0, 1, 1, 1, 1, x] - 
         (52*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 0, 1, 0, x])/3 - (4*G[1, 0, 0, 1, 1, x])/3 + 
         (56*G[1, 0, 1, 0, 0, x])/3 + (20*G[1, 0, 1, 0, 1, x])/3 + 
         (20*G[1, 0, 1, 1, 0, x])/3 - (28*G[1, 0, 1, 1, 1, x])/3 + 
         (28*G[1, 1, 0, 0, 0, x])/3 + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
         (16*G[1, 1, 1, 0, 0, x])/3 - (20*G[1, 1, 1, 0, 1, x])/3 - 
         (20*G[1, 1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, 1, x] + 
         (10*Zeta[3])/3 - ((124*I)/3)*Pi*Zeta[3] - (125*Pi^2*Zeta[3])/9 + 
         (136*G[0, x]*Zeta[3])/9 + (40*I)*Pi*G[0, x]*Zeta[3] + 
         (260*G[1, x]*Zeta[3])/9 + ((56*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (50*G[0, 0, x]*Zeta[3])/9 - (166*G[0, 1, x]*Zeta[3])/9 + 
         (98*G[1, 0, x]*Zeta[3])/9 - (122*G[1, 1, x]*Zeta[3])/9 + 
         (104*Zeta[5])/3) + RATIO[x^(-1)]*(-28767799/52488 + 
         ((60629*I)/729)*Pi - (144553*Pi^2)/4374 - ((3482*I)/243)*Pi^3 + 
         (113*Pi^4)/243 - ((17*I)/15)*Pi^5 + (353990*G[0, x])/729 - 
         ((14036*I)/81)*Pi*G[0, x] + (2785*Pi^2*G[0, x])/243 + 
         ((32*I)/9)*Pi^3*G[0, x] - (13*Pi^4*G[0, x])/54 + 
         (240329*G[1, x])/2916 + ((70*I)/3)*Pi*G[1, x] - 
         (5666*Pi^2*G[1, x])/243 + ((164*I)/9)*Pi^3*G[1, x] + 
         (58*Pi^4*G[1, x])/27 - (34891*G[0, 0, x])/81 + 
         ((1988*I)/9)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 + 
         ((44*I)/9)*Pi^3*G[0, 0, x] - (20189*G[0, 1, x])/162 + 
         ((124*I)/9)*Pi*G[0, 1, x] + 13*Pi^2*G[0, 1, x] - 
         (12*I)*Pi^3*G[0, 1, x] - (20189*G[1, 0, x])/162 - 
         ((262*I)/9)*Pi*G[1, 0, x] - (115*Pi^2*G[1, 0, x])/9 - 
         ((184*I)/9)*Pi^3*G[1, 0, x] + (70*G[1, 1, x])/3 - 
         (26*I)*Pi*G[1, 1, x] + 18*Pi^2*G[1, 1, x] - ((8*I)/3)*Pi^3*
          G[1, 1, x] + (1118*G[0, 0, 0, x])/3 - ((2048*I)/9)*Pi*
          G[0, 0, 0, x] - (370*Pi^2*G[0, 0, 0, x])/9 + (1198*G[0, 0, 1, x])/
          9 - (40*I)*Pi*G[0, 0, 1, x] - (22*Pi^2*G[0, 0, 1, x])/3 + 
         (1198*G[0, 1, 0, x])/9 - ((28*I)/3)*Pi*G[0, 1, 0, x] + 
         (166*Pi^2*G[0, 1, 0, x])/9 + (4*G[0, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, x] - (80*Pi^2*G[0, 1, 1, x])/9 + 
         (184*G[1, 0, 0, x])/3 + ((284*I)/3)*Pi*G[1, 0, 0, x] + 
         (92*Pi^2*G[1, 0, 0, x])/9 + (272*G[1, 0, 1, x])/9 - 
         ((140*I)/3)*Pi*G[1, 0, 1, x] + 10*Pi^2*G[1, 0, 1, x] + 
         (272*G[1, 1, 0, x])/9 - ((64*I)/3)*Pi*G[1, 1, 0, x] - 
         (62*Pi^2*G[1, 1, 0, x])/9 - (542*G[1, 1, 1, x])/9 + 
         ((88*I)/3)*Pi*G[1, 1, 1, x] - (70*Pi^2*G[1, 1, 1, x])/9 - 
         272*G[0, 0, 0, 0, x] + (192*I)*Pi*G[0, 0, 0, 0, x] - 
         (1256*G[0, 0, 0, 1, x])/9 + (48*I)*Pi*G[0, 0, 0, 1, x] - 
         (1256*G[0, 0, 1, 0, x])/9 + ((64*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (740*G[0, 1, 0, 0, x])/9 - ((136*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (80*G[0, 1, 0, 1, x])/3 + ((56*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         (80*G[0, 1, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (116*G[0, 1, 1, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (568*G[1, 0, 0, 0, x])/9 - (64*I)*Pi*G[1, 0, 0, 0, x] - 
         (112*G[1, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         (112*G[1, 0, 1, 0, x])/3 + ((40*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (68*G[1, 0, 1, 1, x])/3 - ((32*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (128*G[1, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, 0, x] + 
         8*G[1, 1, 0, 1, x] + ((64*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 0, x] + (140*G[1, 1, 1, 1, x])/3 - 
         ((40*I)/3)*Pi*G[1, 1, 1, 1, x] + 160*G[0, 0, 0, 0, 0, x] + 
         (400*G[0, 0, 0, 0, 1, x])/3 + (400*G[0, 0, 0, 1, 0, x])/3 + 
         (248*G[0, 0, 1, 0, 0, x])/3 + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
         (40*G[0, 1, 0, 1, 1, x])/3 + (64*G[0, 1, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 - 
         (64*G[0, 1, 1, 1, 1, x])/3 - (104*G[1, 0, 0, 0, 0, x])/3 - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         (56*G[1, 0, 0, 1, 1, x])/3 + (40*G[1, 0, 1, 0, 0, x])/3 + 
         (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 - 
         (40*G[1, 1, 0, 0, 0, x])/3 + (40*G[1, 1, 0, 0, 1, x])/3 + 
         (40*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
         (8*G[1, 1, 1, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 1, x])/3 - 
         (16*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] + 
         (424*Zeta[3])/27 - (120*I)*Pi*Zeta[3] - (412*Pi^2*Zeta[3])/9 + 
         (68*G[0, x]*Zeta[3])/27 + ((68*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (244*G[1, x]*Zeta[3])/9 + ((352*I)/3)*Pi*G[1, x]*Zeta[3] - 
         32*G[0, 0, x]*Zeta[3] + (64*G[0, 1, x]*Zeta[3])/9 + 
         (304*G[1, 0, x]*Zeta[3])/9 - (16*G[1, 1, x]*Zeta[3])/3 + 
         (368*Zeta[5])/9))/Nc + ((-2411*Pi^2)/324 - ((826*I)/27)*Pi^3 - 
       (1553*Pi^4)/540 - ((248*I)/135)*Pi^5 + (323*Pi^6)/630 - 
       (11843*G[0, x])/324 + ((20*I)/27)*Pi*G[0, x] + 
       (4867*Pi^2*G[0, x])/54 - ((14*I)/3)*Pi^3*G[0, x] + 
       (1114*Pi^4*G[0, x])/135 + (11843*G[1, x])/324 - 
       ((20*I)/27)*Pi*G[1, x] + (4177*Pi^2*G[1, x])/54 - 
       ((112*I)/3)*Pi^3*G[1, x] - (223*Pi^4*G[1, x])/27 + 
       (5353*G[0, 0, x])/162 - ((2156*I)/27)*Pi*G[0, 0, x] - 
       (32*Pi^2*G[0, 0, x])/9 - ((44*I)/9)*Pi^3*G[0, 0, x] + 
       (71*Pi^4*G[0, 0, x])/15 + (449*G[0, 1, x])/162 + 
       ((1436*I)/27)*Pi*G[0, 1, x] + (335*Pi^2*G[0, 1, x])/9 - 
       ((124*I)/9)*Pi^3*G[0, 1, x] - (68*Pi^4*G[0, 1, x])/15 + 
       (449*G[1, 0, x])/162 + ((2084*I)/27)*Pi*G[1, 0, x] - 
       (26*Pi^2*G[1, 0, x])/9 + ((148*I)/9)*Pi^3*G[1, 0, x] - 
       (71*Pi^4*G[1, 0, x])/15 - (6251*G[1, 1, x])/162 - 
       ((1364*I)/27)*Pi*G[1, 1, x] - (419*Pi^2*G[1, 1, x])/9 + 
       ((140*I)/9)*Pi^3*G[1, 1, x] + (68*Pi^4*G[1, 1, x])/15 + 
       (2068*G[0, 0, 0, x])/9 - ((20*I)/3)*Pi*G[0, 0, 0, x] + 
       (652*Pi^2*G[0, 0, 0, x])/9 - (8050*G[0, 0, 1, x])/27 + 
       (92*I)*Pi*G[0, 0, 1, x] + (124*Pi^2*G[0, 0, 1, x])/3 - 
       (8050*G[0, 1, 0, x])/27 - ((80*I)/3)*Pi*G[0, 1, 0, x] + 
       (32*Pi^2*G[0, 1, 0, x])/9 + (8186*G[0, 1, 1, x])/27 - 
       (56*I)*Pi*G[0, 1, 1, x] - (68*Pi^2*G[0, 1, 1, x])/9 + 
       (1364*G[1, 0, 0, x])/27 - ((344*I)/3)*Pi*G[1, 0, 0, x] - 
       (172*Pi^2*G[1, 0, 0, x])/3 - (580*G[1, 0, 1, x])/27 - 
       ((136*I)/3)*Pi*G[1, 0, 1, x] - 28*Pi^2*G[1, 0, 1, x] - 
       (580*G[1, 1, 0, x])/27 + ((452*I)/3)*Pi*G[1, 1, 0, x] - 
       (76*Pi^2*G[1, 1, 0, x])/9 + (502*G[1, 1, 1, x])/9 + 
       ((20*I)/3)*Pi*G[1, 1, 1, x] + (8*Pi^2*G[1, 1, 1, x])/3 - 
       50*G[0, 0, 0, 0, x] - (56*I)*Pi*G[0, 0, 0, 0, x] + 
       36*Pi^2*G[0, 0, 0, 0, x] - (110*G[0, 0, 0, 1, x])/3 + 
       ((184*I)/3)*Pi*G[0, 0, 0, 1, x] + 24*Pi^2*G[0, 0, 0, 1, x] - 
       (110*G[0, 0, 1, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       4*Pi^2*G[0, 0, 1, 0, x] + (554*G[0, 0, 1, 1, x])/3 - 
       ((56*I)/3)*Pi*G[0, 0, 1, 1, x] - 8*Pi^2*G[0, 0, 1, 1, x] + 
       (112*G[0, 1, 0, 0, x])/3 - (16*I)*Pi*G[0, 1, 0, 0, x] - 
       32*Pi^2*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       ((200*I)/3)*Pi*G[0, 1, 0, 1, x] - 16*Pi^2*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] + ((176*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (184*G[0, 1, 1, 1, x])/3 + ((56*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       174*G[1, 0, 0, 0, x] + ((296*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       36*Pi^2*G[1, 0, 0, 0, x] + (310*G[1, 0, 0, 1, x])/3 - 
       (72*I)*Pi*G[1, 0, 0, 1, x] - 24*Pi^2*G[1, 0, 0, 1, x] + 
       (310*G[1, 0, 1, 0, x])/3 - ((184*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       4*Pi^2*G[1, 0, 1, 0, x] - 150*G[1, 0, 1, 1, x] + 
       ((88*I)/3)*Pi*G[1, 0, 1, 1, x] + 8*Pi^2*G[1, 0, 1, 1, x] + 
       (500*G[1, 1, 0, 0, x])/3 + 32*Pi^2*G[1, 1, 0, 0, x] - 
       (52*G[1, 1, 0, 1, x])/3 + ((152*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       16*Pi^2*G[1, 1, 0, 1, x] - (52*G[1, 1, 1, 0, x])/3 - 
       ((128*I)/3)*Pi*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] - 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + (536*G[0, 0, 0, 0, 0, x])/3 - 
       160*G[0, 0, 0, 0, 1, x] - 160*G[0, 0, 0, 1, 0, x] + 
       224*G[0, 0, 0, 1, 1, x] + (176*G[0, 0, 1, 0, 0, x])/3 - 
       (112*G[0, 0, 1, 0, 1, x])/3 - (112*G[0, 0, 1, 1, 0, x])/3 - 
       24*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] - 
       (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 - 
       72*G[0, 1, 0, 1, 1, x] + (136*G[0, 1, 1, 0, 0, x])/3 - 
       (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 + 
       (136*G[0, 1, 1, 1, 1, x])/3 - 16*G[1, 0, 0, 0, 0, x] + 
       (352*G[1, 0, 0, 0, 1, x])/3 + (352*G[1, 0, 0, 1, 0, x])/3 - 
       216*G[1, 0, 0, 1, 1, x] - (296*G[1, 0, 1, 0, 0, x])/3 + 
       (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 + 
       32*G[1, 0, 1, 1, 1, x] - (152*G[1, 1, 0, 0, 0, x])/3 + 
       32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] + 
       24*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 0, 0, x] + 
       (56*G[1, 1, 1, 0, 1, x])/3 + (56*G[1, 1, 1, 1, 0, x])/3 + 
       24*G[1, 1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, 0, x] - 
       120*G[0, 0, 0, 0, 0, 1, x] - 120*G[0, 0, 0, 0, 1, 0, x] + 
       120*G[0, 0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 0, x] + 
       24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
       24*G[0, 0, 1, 0, 1, 1, x] - 96*G[0, 1, 0, 0, 0, 0, x] + 
       96*G[0, 1, 0, 0, 0, 1, x] + 96*G[0, 1, 0, 0, 1, 0, x] - 
       96*G[0, 1, 0, 0, 1, 1, x] - 120*G[1, 0, 0, 0, 0, 0, x] + 
       120*G[1, 0, 0, 0, 0, 1, x] + 120*G[1, 0, 0, 0, 1, 0, x] - 
       120*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, 0, x] - 
       24*G[1, 0, 1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] + 96*G[1, 1, 0, 0, 0, 0, x] - 
       96*G[1, 1, 0, 0, 0, 1, x] - 96*G[1, 1, 0, 0, 1, 0, x] + 
       96*G[1, 1, 0, 0, 1, 1, x] + ((6*I)*Pi*G[1, x] + 6*G[1, 1, x])*
        RATIO[x^(-2)] + (-16/3 + ((22*I)/9)*Pi + (25*G[0, x])/9 + 
         (22*G[1, x])/9)*Log[mu2/s]^4*RATIO[x^(-1)] - 
       (5*Log[mu2/s]^5*RATIO[x^(-1)])/9 + Log[mu2/s]^3*
        ((-14*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 - (28*G[0, 0, x])/9 + 
         (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - (28*G[1, 1, x])/9 + 
         (-707/27 + ((44*I)/3)*Pi + (70*Pi^2)/27 + (64*G[0, x])/3 - 
           ((88*I)/9)*Pi*G[0, x] + (44*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] - 
           (100*G[0, 0, x])/9 - (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9 - 
           (16*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - (14*G[0, 1, x])/9 - 
           (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*RATIO[x]) - 
       (248*Zeta[3])/3 - ((604*I)/3)*Pi*Zeta[3] - (350*Pi^2*Zeta[3])/9 - 
       (50*G[0, x]*Zeta[3])/9 - ((544*I)/3)*Pi*G[0, x]*Zeta[3] - 
       24*Pi^2*G[0, x]*Zeta[3] - (814*G[1, x]*Zeta[3])/9 + 
       ((368*I)/3)*Pi*G[1, x]*Zeta[3] + 24*Pi^2*G[1, x]*Zeta[3] - 
       (2572*G[0, 0, x]*Zeta[3])/9 + (388*G[0, 1, x]*Zeta[3])/9 + 
       (3244*G[1, 0, x]*Zeta[3])/9 - (820*G[1, 1, x]*Zeta[3])/9 - 
       48*G[0, 0, 0, x]*Zeta[3] - 48*G[0, 0, 1, x]*Zeta[3] + 
       96*G[0, 1, 0, x]*Zeta[3] + 48*G[1, 0, 0, x]*Zeta[3] + 
       48*G[1, 0, 1, x]*Zeta[3] - 96*G[1, 1, 0, x]*Zeta[3] + 96*Zeta[3]^2 + 
       RATIO[(1 - x)^(-1)]*(((86*I)/9)*Pi^3 + (187*Pi^4)/15 - 
         ((62*I)/3)*Pi*G[0, x] - (118*Pi^2*G[0, x])/9 - (62*G[0, 0, x])/3 + 
         (4*I)*Pi*G[0, 0, x] + 88*Pi^2*G[0, 0, x] + (24*I)*Pi*G[0, 1, x] + 
         44*Pi^2*G[0, 1, x] - ((100*I)/3)*Pi*G[1, 0, x] - 28*G[0, 0, 0, x] + 
         24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - (100*G[1, 0, 0, x])/3 + 
         264*G[0, 0, 0, 0, x] - 264*G[0, 0, 0, 1, x] - 264*G[0, 0, 1, 0, x] + 
         264*G[0, 0, 1, 1, x] - (172*Zeta[3])/3 - 264*G[0, x]*Zeta[3]) + 
       Log[mu2/s]^2*((-77*Pi^2)/9 + ((10*I)/3)*Pi^3 - (29*G[0, x])/3 + 
         ((10*I)/3)*Pi*G[0, x] + (38*Pi^2*G[0, x])/9 + (29*G[1, x])/3 - 
         ((10*I)/3)*Pi*G[1, x] + (34*Pi^2*G[1, x])/9 - (26*G[0, 0, x])/3 + 
         ((20*I)/3)*Pi*G[0, 0, x] + (50*G[0, 1, x])/3 - 
         ((20*I)/3)*Pi*G[0, 1, x] + (50*G[1, 0, x])/3 - 
         ((20*I)/3)*Pi*G[1, 0, x] - (74*G[1, 1, x])/3 + 
         ((20*I)/3)*Pi*G[1, 1, x] + (76*G[0, 0, 0, x])/3 - 
         (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/3 - 
         (28*G[1, 0, 0, x])/3 - (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + 
         (68*G[1, 1, 1, x])/3 + ((29*Pi^2)/6 - ((5*I)/3)*Pi^3 - 
           (19*Pi^2*G[0, x])/9 - (17*Pi^2*G[1, x])/9 + (29*G[0, 0, x])/3 - 
           ((10*I)/3)*Pi*G[0, 0, x] - (29*G[0, 1, x])/3 + 
           ((10*I)/3)*Pi*G[0, 1, x] - (29*G[1, 0, x])/3 + 
           ((10*I)/3)*Pi*G[1, 0, x] + (29*G[1, 1, x])/3 - 
           ((10*I)/3)*Pi*G[1, 1, x] - (38*G[0, 0, 0, x])/3 + 
           (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 + (10*G[0, 1, 1, x])/
            3 + (14*G[1, 0, 0, x])/3 + (10*G[1, 0, 1, x])/3 + 
           (10*G[1, 1, 0, x])/3 - (34*G[1, 1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(-22013/324 + ((395*I)/9)*Pi + (46*Pi^2)/9 + 
           (I/9)*Pi^3 + (707*G[0, x])/9 - (44*I)*Pi*G[0, x] - 
           (70*Pi^2*G[0, x])/9 + (395*G[1, x])/9 - ((40*I)/3)*Pi*G[1, x] - 
           (5*Pi^2*G[1, x])/9 - 64*G[0, 0, x] + ((88*I)/3)*Pi*G[0, 0, x] - 
           44*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 44*G[1, 0, x] + 
           ((44*I)/3)*Pi*G[1, 0, x] - (40*G[1, 1, x])/3 + (100*G[0, 0, 0, x])/
            3 + (88*G[0, 0, 1, x])/3 + (88*G[0, 1, 0, x])/3 + 
           16*G[0, 1, 1, x] + (80*G[1, 0, 0, x])/3 + (52*G[1, 0, 1, x])/3 + 
           (52*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + (70*Zeta[3])/9)) + 
       Log[mu2/s]*((-749*Pi^2)/27 + ((58*I)/9)*Pi^3 + (38*Pi^4)/45 - 
         (947*G[0, x])/27 + ((52*I)/3)*Pi*G[0, x] + (154*Pi^2*G[0, x])/9 - 
         ((64*I)/9)*Pi^3*G[0, x] + (947*G[1, x])/27 - ((52*I)/3)*Pi*G[1, x] + 
         (112*Pi^2*G[1, x])/9 - ((32*I)/9)*Pi^3*G[1, x] - 
         (310*G[0, 0, x])/27 + ((20*I)/3)*Pi*G[0, 0, x] - 
         (44*Pi^2*G[0, 0, x])/9 + (1300*G[0, 1, x])/27 - 
         ((28*I)/3)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
         (1300*G[1, 0, x])/27 - ((28*I)/3)*Pi*G[1, 0, x] - 
         (16*Pi^2*G[1, 0, x])/3 - (2290*G[1, 1, x])/27 + 
         (12*I)*Pi*G[1, 1, x] - (88*Pi^2*G[1, 1, x])/9 + 80*G[0, 0, 0, x] - 
         ((80*I)/3)*Pi*G[0, 0, 0, x] - 56*G[0, 0, 1, x] + 
         ((64*I)/3)*Pi*G[0, 0, 1, x] - 56*G[0, 1, 0, x] + 
         ((64*I)/3)*Pi*G[0, 1, 0, x] + (40*G[0, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] + ((16*I)/3)*Pi*
          G[1, 0, 0, x] + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 
         60*G[1, 1, 1, x] - ((16*I)/3)*Pi*G[1, 1, 1, x] - 
         (224*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 0, x])/3 + (128*G[0, 0, 1, 1, x])/3 + 
         (64*G[0, 1, 0, 0, x])/3 + (56*G[0, 1, 0, 1, x])/3 + 
         (56*G[0, 1, 1, 0, x])/3 - (64*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 + 
         (80*G[1, 0, 1, 0, x])/3 - (40*G[1, 0, 1, 1, x])/3 + 
         (56*G[1, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 1, x])/3 - 
         (16*G[1, 1, 1, 0, x])/3 - (136*G[1, 1, 1, 1, x])/3 + 
         ((8*I)*Pi*G[0, x] + 8*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 8*Zeta[3] + 
         (16*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 32*G[1, x]*Zeta[3] + 
         RATIO[x]*((1163*Pi^2)/54 - ((14*I)/3)*Pi^3 - (19*Pi^4)/45 - 
           (35*Pi^2*G[0, x])/3 + ((32*I)/9)*Pi^3*G[0, x] - 
           (20*Pi^2*G[1, x])/3 + ((16*I)/9)*Pi^3*G[1, x] + 
           (1163*G[0, 0, x])/27 - ((28*I)/3)*Pi*G[0, 0, x] + 
           (22*Pi^2*G[0, 0, x])/9 - (1163*G[0, 1, x])/27 + 
           ((28*I)/3)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 - 
           (1163*G[1, 0, x])/27 + ((28*I)/3)*Pi*G[1, 0, x] + 
           (8*Pi^2*G[1, 0, x])/3 + (1163*G[1, 1, x])/27 - 
           ((28*I)/3)*Pi*G[1, 1, x] + (44*Pi^2*G[1, 1, x])/9 - 
           62*G[0, 0, 0, x] + ((40*I)/3)*Pi*G[0, 0, 0, x] + 
           (100*G[0, 0, 1, x])/3 - ((32*I)/3)*Pi*G[0, 0, 1, x] + 
           (100*G[0, 1, 0, x])/3 - ((32*I)/3)*Pi*G[0, 1, 0, x] - 
           (14*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] + 
           (76*G[1, 0, 0, x])/3 - ((8*I)/3)*Pi*G[1, 0, 0, x] + 
           (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - 32*G[1, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 1, x] + (112*G[0, 0, 0, 0, x])/3 + 
           (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 - 
           (64*G[0, 0, 1, 1, x])/3 - (32*G[0, 1, 0, 0, x])/3 - 
           (28*G[0, 1, 0, 1, x])/3 - (28*G[0, 1, 1, 0, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 + 
           (20*G[1, 0, 1, 1, x])/3 - (28*G[1, 1, 0, 0, x])/3 + 
           (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 + 
           (68*G[1, 1, 1, 1, x])/3 + 8*Zeta[3] - (8*I)*Pi*Zeta[3] - 
           8*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-19321/216 + ((7883*I)/162)*Pi - (257*Pi^2)/81 + (I/9)*Pi^3 + 
           (7*Pi^4)/540 + (22013*G[0, x])/162 - ((790*I)/9)*Pi*G[0, x] - 
           (92*Pi^2*G[0, x])/9 - ((2*I)/9)*Pi^3*G[0, x] + 
           (7883*G[1, x])/162 - ((224*I)/27)*Pi*G[1, x] - (17*Pi^2*G[1, x])/
            9 + ((20*I)/3)*Pi^3*G[1, x] - (1414*G[0, 0, x])/9 + 
           (88*I)*Pi*G[0, 0, x] + (140*Pi^2*G[0, 0, x])/9 - 
           (790*G[0, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, x] + 
           (10*Pi^2*G[0, 1, x])/9 - (790*G[1, 0, x])/9 + ((68*I)/3)*Pi*
            G[1, 0, x] - (98*Pi^2*G[1, 0, x])/9 - (224*G[1, 1, x])/27 + 
           (28*Pi^2*G[1, 1, x])/3 + 128*G[0, 0, 0, x] - ((176*I)/3)*Pi*
            G[0, 0, 0, x] + 88*G[0, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, x] + 
           88*G[0, 1, 0, x] - ((88*I)/3)*Pi*G[0, 1, 0, x] + 
           (80*G[0, 1, 1, x])/3 + 80*G[1, 0, 0, x] + ((8*I)/3)*Pi*
            G[1, 0, 0, x] + (92*G[1, 0, 1, x])/3 + (92*G[1, 1, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 1, x] - (200*G[0, 0, 0, 0, x])/3 - 
           (176*G[0, 0, 0, 1, x])/3 - (176*G[0, 0, 1, 0, x])/3 - 
           32*G[0, 0, 1, 1, x] - (160*G[0, 1, 0, 0, x])/3 - 
           (104*G[0, 1, 0, 1, x])/3 - (104*G[0, 1, 1, 0, x])/3 + 
           (8*G[0, 1, 1, 1, x])/3 - (80*G[1, 0, 0, 0, x])/3 - 
           24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - (32*G[1, 0, 1, 1, x])/
            3 - (56*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 1, x])/3 - 
           (40*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
           (404*Zeta[3])/9 + ((148*I)/9)*Pi*Zeta[3] - (140*G[0, x]*Zeta[3])/
            9 + (148*G[1, x]*Zeta[3])/9)) + RATIO[x^(-1)]*
        (-145/972 + ((91*I)/4)*Pi + (14033*Pi^2)/1944 + ((674*I)/81)*Pi^3 - 
         (197*Pi^4)/2430 + ((34*I)/45)*Pi^5 + (19321*G[0, x])/216 - 
         ((10475*I)/162)*Pi*G[0, x] + (257*Pi^2*G[0, x])/81 - 
         (I/9)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/540 + (91*G[1, x])/4 - 
         ((38*I)/3)*Pi*G[1, x] - (487*Pi^2*G[1, x])/81 + 
         ((152*I)/9)*Pi^3*G[1, x] + (88*Pi^4*G[1, x])/45 - 
         (22013*G[0, 0, x])/162 + ((790*I)/9)*Pi*G[0, 0, x] + 
         (92*Pi^2*G[0, 0, x])/9 + ((2*I)/9)*Pi^3*G[0, 0, x] - 
         (10475*G[0, 1, x])/162 + ((224*I)/27)*Pi*G[0, 1, x] + 
         (17*Pi^2*G[0, 1, x])/9 - (4*I)*Pi^3*G[0, 1, x] - 
         (10475*G[1, 0, x])/162 - ((334*I)/27)*Pi*G[1, 0, x] - 
         (49*Pi^2*G[1, 0, x])/3 - (14*I)*Pi^3*G[1, 0, x] + 
         (10*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] + (130*Pi^2*G[1, 1, x])/9 + 
         ((4*I)/9)*Pi^3*G[1, 1, x] + (1414*G[0, 0, 0, x])/9 - 
         (88*I)*Pi*G[0, 0, 0, x] - (140*Pi^2*G[0, 0, 0, x])/9 + 
         (790*G[0, 0, 1, x])/9 - ((80*I)/3)*Pi*G[0, 0, 1, x] - 
         (10*Pi^2*G[0, 0, 1, x])/9 + (790*G[0, 1, 0, x])/9 - 
         ((68*I)/3)*Pi*G[0, 1, 0, x] + (122*Pi^2*G[0, 1, 0, x])/9 + 
         (224*G[0, 1, 1, x])/27 - (20*Pi^2*G[0, 1, 1, x])/3 + 
         (418*G[1, 0, 0, x])/9 + ((184*I)/3)*Pi*G[1, 0, 0, x] + 
         6*Pi^2*G[1, 0, 0, x] + (782*G[1, 0, 1, x])/27 - 
         (22*Pi^2*G[1, 0, 1, x])/9 + (782*G[1, 1, 0, x])/27 - 
         (36*I)*Pi*G[1, 1, 0, x] - (130*Pi^2*G[1, 1, 0, x])/9 - 
         (26*G[1, 1, 1, x])/3 - (62*Pi^2*G[1, 1, 1, x])/9 - 
         128*G[0, 0, 0, 0, x] + ((176*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         88*G[0, 0, 0, 1, x] + (32*I)*Pi*G[0, 0, 0, 1, x] - 
         88*G[0, 0, 1, 0, x] + ((88*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (80*G[0, 0, 1, 1, x])/3 - 80*G[0, 1, 0, 0, x] + 
         ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - (92*G[0, 1, 0, 1, x])/3 - 
         (92*G[0, 1, 1, 0, x])/3 - ((56*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         4*G[0, 1, 1, 1, x] - ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (56*G[1, 0, 0, 0, x])/3 - ((104*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (112*G[1, 0, 0, 1, x])/3 - (112*G[1, 0, 1, 0, x])/3 + 
         ((56*I)/3)*Pi*G[1, 0, 1, 0, x] + (20*G[1, 0, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - (184*G[1, 1, 0, 0, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - (16*G[1, 1, 1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + (28*G[1, 1, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + (200*G[0, 0, 0, 0, 0, x])/3 + 
         (176*G[0, 0, 0, 0, 1, x])/3 + (176*G[0, 0, 0, 1, 0, x])/3 + 
         32*G[0, 0, 0, 1, 1, x] + (160*G[0, 0, 1, 0, 0, x])/3 + 
         (104*G[0, 0, 1, 0, 1, x])/3 + (104*G[0, 0, 1, 1, 0, x])/3 - 
         (8*G[0, 0, 1, 1, 1, x])/3 + (176*G[0, 1, 0, 0, 0, x])/3 + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] + 
         (80*G[0, 1, 0, 1, 1, x])/3 + (8*G[0, 1, 1, 0, 0, x])/3 + 
         (40*G[0, 1, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 1, 0, x])/3 - 
         (56*G[0, 1, 1, 1, 1, x])/3 - (64*G[1, 0, 0, 0, 0, x])/3 + 
         (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
         (32*G[1, 0, 0, 1, 1, x])/3 + (104*G[1, 0, 1, 0, 0, x])/3 + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
         (40*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 0, 0, x])/3 + 
         (88*G[1, 1, 0, 0, 1, x])/3 + (88*G[1, 1, 0, 1, 0, x])/3 - 
         (32*G[1, 1, 0, 1, 1, x])/3 + 8*G[1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 1, 1, x] + (8545*Zeta[3])/81 + ((508*I)/9)*Pi*
          Zeta[3] - (103*Pi^2*Zeta[3])/3 - (404*G[0, x]*Zeta[3])/9 + 
         ((284*I)/9)*Pi*G[0, x]*Zeta[3] + (76*G[1, x]*Zeta[3])/9 + 
         (48*I)*Pi*G[1, x]*Zeta[3] + (140*G[0, 0, x]*Zeta[3])/9 - 
         (4*G[0, 1, x]*Zeta[3])/9 - (4*G[1, 0, x]*Zeta[3])/9 + 
         (16*G[1, 1, x]*Zeta[3])/3 - (1828*Zeta[5])/9) - 272*Zeta[5] + 
       RATIO[x]*((-685*Pi^2)/648 + ((422*I)/27)*Pi^3 + (857*Pi^4)/540 + 
         ((127*I)/54)*Pi^5 - (323*Pi^6)/315 - (1745*Pi^2*G[0, x])/54 - 
         ((28*I)/9)*Pi^3*G[0, x] + (299*Pi^4*G[0, x])/270 - 
         (601*Pi^2*G[1, x])/27 + ((124*I)/9)*Pi^3*G[1, x] - 
         (122*Pi^4*G[1, x])/135 - (685*G[0, 0, x])/324 + 
         ((844*I)/27)*Pi*G[0, 0, x] + (7*Pi^2*G[0, 0, x])/18 + 
         ((76*I)/9)*Pi^3*G[0, 0, x] - (142*Pi^4*G[0, 0, x])/15 + 
         (685*G[0, 1, x])/324 - ((844*I)/27)*Pi*G[0, 1, x] - 
         (547*Pi^2*G[0, 1, x])/18 + ((134*I)/9)*Pi^3*G[0, 1, x] + 
         (136*Pi^4*G[0, 1, x])/15 + (685*G[1, 0, x])/324 - 
         ((844*I)/27)*Pi*G[1, 0, x] + (235*Pi^2*G[1, 0, x])/18 - 
         ((128*I)/9)*Pi^3*G[1, 0, x] + (142*Pi^4*G[1, 0, x])/15 - 
         (685*G[1, 1, x])/324 + ((844*I)/27)*Pi*G[1, 1, x] + 
         (683*Pi^2*G[1, 1, x])/18 - ((142*I)/9)*Pi^3*G[1, 1, x] - 
         (136*Pi^4*G[1, 1, x])/15 - (869*G[0, 0, 0, x])/9 - 
         ((104*I)/3)*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/9 + 
         (2288*G[0, 0, 1, x])/27 - ((88*I)/3)*Pi*G[0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 1, x])/3 + (2288*G[0, 1, 0, x])/27 + 
         (40*I)*Pi*G[0, 1, 0, x] - (124*Pi^2*G[0, 1, 0, x])/9 - 
         (1969*G[0, 1, 1, x])/27 + (24*I)*Pi*G[0, 1, 1, x] - 
         (38*Pi^2*G[0, 1, 1, x])/9 - (340*G[1, 0, 0, x])/27 + 
         (56*I)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 + 
         (659*G[1, 0, 1, x])/27 + (8*I)*Pi*G[1, 0, 1, x] + 
         (659*G[1, 1, 0, x])/27 - ((184*I)/3)*Pi*G[1, 1, 0, x] + 
         (110*Pi^2*G[1, 1, 0, x])/9 - (326*G[1, 1, 1, x])/9 - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - (4*Pi^2*G[1, 1, 1, x])/3 - 
         (128*G[0, 0, 0, 0, x])/3 + (76*I)*Pi*G[0, 0, 0, 0, x] - 
         72*Pi^2*G[0, 0, 0, 0, x] + 70*G[0, 0, 0, 1, x] - 
         ((200*I)/3)*Pi*G[0, 0, 0, 1, x] - 48*Pi^2*G[0, 0, 0, 1, x] + 
         70*G[0, 0, 1, 0, x] - ((100*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         8*Pi^2*G[0, 0, 1, 0, x] - (398*G[0, 0, 1, 1, x])/3 + 
         ((64*I)/3)*Pi*G[0, 0, 1, 1, x] + 16*Pi^2*G[0, 0, 1, 1, x] + 
         16*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] + 
         64*Pi^2*G[0, 1, 0, 0, x] - (28*G[0, 1, 0, 1, x])/3 + 
         ((172*I)/3)*Pi*G[0, 1, 0, 1, x] + 32*Pi^2*G[0, 1, 0, 1, x] - 
         (28*G[0, 1, 1, 0, x])/3 - ((160*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         38*G[0, 1, 1, 1, x] - ((28*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (418*G[1, 0, 0, 0, x])/3 - ((292*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         72*Pi^2*G[1, 0, 0, 0, x] - (326*G[1, 0, 0, 1, x])/3 + 
         (72*I)*Pi*G[1, 0, 0, 1, x] + 48*Pi^2*G[1, 0, 0, 1, x] - 
         (326*G[1, 0, 1, 0, x])/3 + ((164*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         8*Pi^2*G[1, 0, 1, 0, x] + (340*G[1, 0, 1, 1, x])/3 - 
         ((80*I)/3)*Pi*G[1, 0, 1, 1, x] - 16*Pi^2*G[1, 0, 1, 1, x] - 
         (212*G[1, 1, 0, 0, x])/3 - 64*Pi^2*G[1, 1, 0, 0, x] + 
         6*G[1, 1, 0, 1, x] - ((148*I)/3)*Pi*G[1, 1, 0, 1, x] - 
         32*Pi^2*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] + 
         ((136*I)/3)*Pi*G[1, 1, 1, 0, x] + (70*G[1, 1, 1, 1, x])/3 + 
         ((4*I)/3)*Pi*G[1, 1, 1, 1, x] + (308*G[0, 0, 0, 0, 0, x])/3 - 
         64*G[0, 0, 0, 0, 1, x] - 64*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] - (196*G[0, 0, 1, 0, 0, x])/3 + 
         (92*G[0, 0, 1, 0, 1, x])/3 + (92*G[0, 0, 1, 1, 0, x])/3 + 
         12*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         (164*G[0, 1, 0, 0, 1, x])/3 + (164*G[0, 1, 0, 1, 0, x])/3 + 
         12*G[0, 1, 0, 1, 1, x] - (140*G[0, 1, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 1, 0, x])/3 - 
         (68*G[0, 1, 1, 1, 1, x])/3 - 160*G[1, 0, 0, 0, 0, x] + 
         (184*G[1, 0, 0, 0, 1, x])/3 + (184*G[1, 0, 0, 1, 0, x])/3 + 
         24*G[1, 0, 0, 1, 1, x] + (256*G[1, 0, 1, 0, 0, x])/3 - 
         (52*G[1, 0, 1, 0, 1, x])/3 - (52*G[1, 0, 1, 1, 0, x])/3 - 
         16*G[1, 0, 1, 1, 1, x] + (148*G[1, 1, 0, 0, 0, x])/3 - 
         40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 0, 1, 1, x] + 52*G[1, 1, 1, 0, 0, x] - 
         (28*G[1, 1, 1, 0, 1, x])/3 - (28*G[1, 1, 1, 1, 0, x])/3 - 
         12*G[1, 1, 1, 1, 1, x] - 240*G[0, 0, 0, 0, 0, 0, x] + 
         240*G[0, 0, 0, 0, 0, 1, x] + 240*G[0, 0, 0, 0, 1, 0, x] - 
         240*G[0, 0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, 0, x] - 
         48*G[0, 0, 1, 0, 0, 1, x] - 48*G[0, 0, 1, 0, 1, 0, x] + 
         48*G[0, 0, 1, 0, 1, 1, x] + 192*G[0, 1, 0, 0, 0, 0, x] - 
         192*G[0, 1, 0, 0, 0, 1, x] - 192*G[0, 1, 0, 0, 1, 0, x] + 
         192*G[0, 1, 0, 0, 1, 1, x] + 240*G[1, 0, 0, 0, 0, 0, x] - 
         240*G[1, 0, 0, 0, 0, 1, x] - 240*G[1, 0, 0, 0, 1, 0, x] + 
         240*G[1, 0, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, 0, x] + 
         48*G[1, 0, 1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, 1, 0, x] - 
         48*G[1, 0, 1, 0, 1, 1, x] - 192*G[1, 1, 0, 0, 0, 0, x] + 
         192*G[1, 1, 0, 0, 0, 1, x] + 192*G[1, 1, 0, 0, 1, 0, x] - 
         192*G[1, 1, 0, 0, 1, 1, x] + (292*Zeta[3])/3 + 
         ((160*I)/3)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/9 - (412*G[0, x]*Zeta[3])/
          3 + ((488*I)/3)*Pi*G[0, x]*Zeta[3] + 48*Pi^2*G[0, x]*Zeta[3] + 
         (460*G[1, x]*Zeta[3])/3 - ((400*I)/3)*Pi*G[1, x]*Zeta[3] - 
         48*Pi^2*G[1, x]*Zeta[3] + (1610*G[0, 0, x]*Zeta[3])/9 - 
         (1058*G[0, 1, x]*Zeta[3])/9 - (1514*G[1, 0, x]*Zeta[3])/9 + 
         (842*G[1, 1, x]*Zeta[3])/9 + 96*G[0, 0, 0, x]*Zeta[3] + 
         96*G[0, 0, 1, x]*Zeta[3] - 192*G[0, 1, 0, x]*Zeta[3] - 
         96*G[1, 0, 0, x]*Zeta[3] - 96*G[1, 0, 1, x]*Zeta[3] + 
         192*G[1, 1, 0, x]*Zeta[3] - 192*Zeta[3]^2 + 256*Zeta[5]))/Nc^3))


==> anc/H_process2_qQ_qQ_+--+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(DD[i1, i3]*DD[i2, i4]*(1 - RATIO[x^(-1)]))/Nc + 
 DD[i1, i4]*DD[i2, i3]*(-1 + RATIO[x^(-1)])


==> anc/H_process2_qQ_qQ_+--+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i3]*DD[i2, i4]*(13/9 - I*Pi + (7*Pi^2)/6 - (5*G[0, x])/3 + 
   I*Pi*G[0, x] + G[0, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
    RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(-1 + RATIO[x^(-1)]) + 
   (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - (2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
    RATIO[x^(-1)] + Log[mu2/s]*(2/3 - (2*I)*Pi + (-2/3 + (2*I)*Pi)*
      RATIO[x^(-1)]) + e*(80/27 - ((3*I)/2)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3 - 
     (53*G[0, x])/18 - (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
     (7*G[0, 0, x])/6 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
     G[1, 0, 0, x] + Log[mu2/s]^3*(-1/3 + RATIO[x^(-1)]/3) + 
     Log[mu2/s]^2*(1/3 - I*Pi + (-1/3 + I*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]*(13/9 - I*Pi + (7*Pi^2)/6 - (5*G[0, x])/3 + I*Pi*G[0, x] + 
       G[0, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - (2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
        RATIO[x^(-1)]) + RATIO[x^(-1)]*(-80/27 + Pi^2/18 - (I/6)*Pi^3 + 
       (13*G[0, x])/9 + Pi^2*G[0, x] - (2*G[0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
       2*G[1, 0, 0, x] - (20*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
      ((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + 
       I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - 
       Zeta[3]) + (17*Zeta[3])/3) + e^2*(484/81 - (3*I)*Pi + (17*Pi^2)/27 + 
     (I/3)*Pi^3 - (19*Pi^4)/720 - (161*G[0, x])/27 - (I/2)*Pi*G[0, x] + 
     (7*Pi^2*G[0, x])/18 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
     (22*G[0, 0, x])/9 + (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 
     (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - (2*G[0, 0, 0, x])/3 + 
     I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - 
     I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
     G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
     Log[mu2/s]^4*(-1/12 + RATIO[x^(-1)]/12) + 
     Log[mu2/s]^3*(1/9 - (I/3)*Pi + (-1/9 + (I/3)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(13/18 - (I/2)*Pi + (7*Pi^2)/12 - (5*G[0, x])/6 + 
       (I/2)*Pi*G[0, x] + G[0, 0, x]/2 + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
        RATIO[(1 - x)^(-1)] + (-13/18 - (7*Pi^2)/12 + G[0, x]/3 - 
         I*Pi*G[0, x] - G[0, 0, x])*RATIO[x^(-1)]) - (37*Zeta[3])/18 + 
     ((14*I)/3)*Pi*Zeta[3] - G[0, x]*Zeta[3] + G[1, x]*Zeta[3] + 
     Log[mu2/s]*(80/27 - ((3*I)/2)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3 - 
       (53*G[0, x])/18 - (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
       (7*G[0, 0, x])/6 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 
       2*G[0, 0, 0, x] + G[1, 0, 0, x] + RATIO[x^(-1)]*(-80/27 + Pi^2/18 - 
         (I/6)*Pi^3 + (13*G[0, x])/9 + Pi^2*G[0, x] - (2*G[0, 0, x])/3 + 
         (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
         2*G[1, 0, 0, x] - (20*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + 
         I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
         G[1, 0, 0, x] - Zeta[3]) + (17*Zeta[3])/3) + 
     RATIO[x^(-1)]*(-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + 
       (80*G[0, x])/27 - (Pi^2*G[0, x])/18 + (I/6)*Pi^3*G[0, x] + 
       (I/3)*Pi^3*G[1, x] - (13*G[0, 0, x])/9 - (5*Pi^2*G[0, 0, x])/6 + 
       Pi^2*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 - 
       ((14*I)/3)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
       (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
       (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
       I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
       G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - Zeta[3]/2 + 
       G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) + 
   e^3*(2912/243 - (6*I)*Pi + (203*Pi^2)/162 + ((11*I)/24)*Pi^3 - 
     (77*Pi^4)/540 + ((31*I)/720)*Pi^5 - (970*G[0, x])/81 - I*Pi*G[0, x] + 
     (107*Pi^2*G[0, x])/216 + (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 + 
     (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + (134*G[0, 0, x])/27 + 
     (I/2)*Pi*G[0, 0, x] - (25*Pi^2*G[0, 0, x])/72 + (I/12)*Pi^3*G[0, 0, x] + 
     (I/6)*Pi^3*G[0, 1, x] - (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 - 
     (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - (35*G[0, 0, 0, x])/18 - 
     (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + 
     (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 - G[1, 0, 0, x]/2 + 
     (I/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/12 - 
     (I/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + G[0, 0, 0, 0, x]/6 - 
     I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + 
     I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] + 
     I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 - 
     I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + 
     G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
     3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
     G[1, 1, 1, 0, 0, x] + Log[mu2/s]^5*(-1/60 + RATIO[x^(-1)]/60) + 
     Log[mu2/s]^4*(1/36 - (I/12)*Pi + (-1/36 + (I/12)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^3*(13/54 - (I/6)*Pi + (7*Pi^2)/36 - (5*G[0, x])/18 + 
       (I/6)*Pi*G[0, x] + G[0, 0, x]/6 + ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*
        RATIO[(1 - x)^(-1)] + (-13/54 - (7*Pi^2)/36 + G[0, x]/9 - 
         (I/3)*Pi*G[0, x] - G[0, 0, x]/3)*RATIO[x^(-1)]) - (209*Zeta[3])/54 + 
     ((7*I)/3)*Pi*Zeta[3] - (101*Pi^2*Zeta[3])/36 + (79*G[0, x]*Zeta[3])/18 - 
     ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (G[1, x]*Zeta[3])/2 - 
     (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + 
     G[1, 1, x]*Zeta[3] + Log[mu2/s]^2*(40/27 - ((3*I)/4)*Pi + (2*Pi^2)/9 + 
       (I/6)*Pi^3 - (53*G[0, x])/36 - (I/4)*Pi*G[0, x] - (Pi^2*G[0, x])/4 + 
       (7*G[0, 0, x])/12 - (I/2)*Pi*G[0, 0, x] + (I/2)*Pi*G[1, 0, x] - 
       G[0, 0, 0, x] + G[1, 0, 0, x]/2 + RATIO[x^(-1)]*(-40/27 + Pi^2/36 - 
         (I/12)*Pi^3 + (13*G[0, x])/18 + (Pi^2*G[0, x])/2 - G[0, 0, x]/3 + 
         I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
         G[1, 0, 0, x] - (10*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((I/12)*Pi^3 - (I/4)*Pi*G[0, x] + (Pi^2*G[0, x])/4 - G[0, 0, x]/4 + 
         (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
         G[1, 0, 0, x]/2 - Zeta[3]/2) + (17*Zeta[3])/6) + 
     Log[mu2/s]*(484/81 - (3*I)*Pi + (17*Pi^2)/27 + (I/3)*Pi^3 - 
       (19*Pi^4)/720 - (161*G[0, x])/27 - (I/2)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/18 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
       (22*G[0, 0, x])/9 + (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 
       (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - (2*G[0, 0, 0, x])/3 + 
       I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - 
       I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
       G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] - 
       (37*Zeta[3])/18 + ((14*I)/3)*Pi*Zeta[3] - G[0, x]*Zeta[3] + 
       G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-484/81 + (13*Pi^2)/108 - 
         (7*Pi^4)/144 + (80*G[0, x])/27 - (Pi^2*G[0, x])/18 + 
         (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - (13*G[0, 0, x])/9 - 
         (5*Pi^2*G[0, 0, x])/6 + Pi^2*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] + 
         2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        ((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
         (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
         (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
         I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) + 
     RATIO[x^(-1)]*(-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 - 
       ((47*I)/720)*Pi^5 + (484*G[0, x])/81 - (13*Pi^2*G[0, x])/108 - 
       (Pi^4*G[0, x])/60 - (3*Pi^4*G[1, x])/20 - (80*G[0, 0, x])/27 + 
       (Pi^2*G[0, 0, x])/18 - (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] + 
       (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + (13*G[0, 0, 0, x])/9 + 
       (2*Pi^2*G[0, 0, 0, x])/3 - Pi^2*G[0, 1, 0, x] - 
       (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] - 
       (2*G[0, 0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
       (14*G[0, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] + 
       2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
     RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
       (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
       (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
       3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
       (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
       ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
       (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
       (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
       (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
       (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
        12 - (I/2)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
       (3*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 - I*Pi*G[0, 1, 0, 0, x] + 
       I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
       I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + I*Pi*G[1, 1, 0, 0, x] - 
       I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - 
       (3*Zeta[3])/2 + (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (G[1, x]*Zeta[3])/2 + 
       (4*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
       G[1, 1, x]*Zeta[3] - Zeta[5]) + (67*Zeta[5])/5) + 
   (Nf*(-10/9 + (2*G[0, x])/3 + Log[mu2/s]*(-2/3 + (2*RATIO[x^(-1)])/3) + 
      (10/9 - (2*G[0, x])/3)*RATIO[x^(-1)] + 
      e*(-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3 + 
        Log[mu2/s]^2*(-1/3 + RATIO[x^(-1)]/3) + 
        (56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*RATIO[x^(-1)] + 
        Log[mu2/s]*(-10/9 + (2*G[0, x])/3 + (10/9 - (2*G[0, x])/3)*
           RATIO[x^(-1)])) + e^2*(-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - 
        (Pi^2*G[0, x])/18 - (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + 
        Log[mu2/s]^3*(-1/9 + RATIO[x^(-1)]/9) + Log[mu2/s]^2*
         (-5/9 + G[0, x]/3 + (5/9 - G[0, x]/3)*RATIO[x^(-1)]) + 
        Log[mu2/s]*(-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3 + 
          (56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*
           RATIO[x^(-1)]) + RATIO[x^(-1)]*(328/81 - (5*Pi^2)/54 - 
          (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - 
          (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
      e^3*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[0, x])/81 - 
        (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + 
        (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/3 + 
        Log[mu2/s]^4*(-1/36 + RATIO[x^(-1)]/36) + Log[mu2/s]^3*
         (-5/27 + G[0, x]/9 + (5/27 - G[0, x]/9)*RATIO[x^(-1)]) + 
        Log[mu2/s]^2*(-28/27 + Pi^2/36 + (5*G[0, x])/9 - G[0, 0, x]/3 + 
          (28/27 - Pi^2/36 - (5*G[0, x])/9 + G[0, 0, x]/3)*RATIO[x^(-1)]) + 
        (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9 + 
        Log[mu2/s]*(-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - 
          (Pi^2*G[0, x])/18 - (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + 
          RATIO[x^(-1)]*(328/81 - (5*Pi^2)/54 - (56*G[0, x])/27 + 
            (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - (2*G[0, 0, 0, x])/3 - 
            (14*Zeta[3])/9) + (14*Zeta[3])/9) + RATIO[x^(-1)]*
         (1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[0, x])/81 + 
          (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - 
          (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/3 - (70*Zeta[3])/27 + 
          (14*G[0, x]*Zeta[3])/9)) + e^4*(-11680/729 + (82*Pi^2)/243 + 
        (47*Pi^4)/1296 + (1952*G[0, x])/243 - (14*Pi^2*G[0, x])/81 - 
        (47*Pi^4*G[0, x])/2160 - (328*G[0, 0, x])/81 + (5*Pi^2*G[0, 0, x])/
         54 + (56*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
        (10*G[0, 0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, 0, x])/3 + 
        Log[mu2/s]^5*(-1/180 + RATIO[x^(-1)]/180) + 
        Log[mu2/s]^4*(-5/108 + G[0, x]/36 + (5/108 - G[0, x]/36)*
           RATIO[x^(-1)]) + Log[mu2/s]^3*(-28/81 + Pi^2/108 + 
          (5*G[0, x])/27 - G[0, 0, x]/9 + (28/81 - Pi^2/108 - 
            (5*G[0, x])/27 + G[0, 0, x]/9)*RATIO[x^(-1)]) + 
        Log[mu2/s]^2*(-164/81 + (5*Pi^2)/108 + (28*G[0, x])/27 - 
          (Pi^2*G[0, x])/36 - (5*G[0, 0, x])/9 + G[0, 0, 0, x]/3 + 
          RATIO[x^(-1)]*(164/81 - (5*Pi^2)/108 - (28*G[0, x])/27 + 
            (Pi^2*G[0, x])/36 + (5*G[0, 0, x])/9 - G[0, 0, 0, x]/3 - 
            (7*Zeta[3])/9) + (7*Zeta[3])/9) + (392*Zeta[3])/81 - 
        (7*Pi^2*Zeta[3])/54 - (70*G[0, x]*Zeta[3])/27 + 
        (14*G[0, 0, x]*Zeta[3])/9 + Log[mu2/s]*(-1952/243 + (14*Pi^2)/81 + 
          (47*Pi^4)/2160 + (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - 
          (56*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - 
          (2*G[0, 0, 0, 0, x])/3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9 + 
          RATIO[x^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
            (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - 
            (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + 
            (2*G[0, 0, 0, 0, x])/3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/
             9)) + RATIO[x^(-1)]*(11680/729 - (82*Pi^2)/243 - 
          (47*Pi^4)/1296 - (1952*G[0, x])/243 + (14*Pi^2*G[0, x])/81 + 
          (47*Pi^4*G[0, x])/2160 + (328*G[0, 0, x])/81 - (5*Pi^2*G[0, 0, x])/
           54 - (56*G[0, 0, 0, x])/27 + (Pi^2*G[0, 0, 0, x])/18 + 
          (10*G[0, 0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, 0, x])/3 - 
          (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (70*G[0, x]*Zeta[3])/27 - 
          (14*G[0, 0, x]*Zeta[3])/9 - (62*Zeta[5])/15) + (62*Zeta[5])/15)))/
    Nc + e^4*(17488/729 - (12*I)*Pi + (608*Pi^2)/243 + ((11*I)/12)*Pi^3 - 
     (2717*Pi^4)/12960 - (I/1440)*Pi^5 - (101*Pi^6)/8640 - 
     (5828*G[0, x])/243 - (2*I)*Pi*G[0, x] + (323*Pi^2*G[0, x])/324 + 
     (I/24)*Pi^3*G[0, x] + (217*Pi^4*G[0, x])/4320 - 
     ((47*I)/1440)*Pi^5*G[0, x] + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/80 + 
     (I/45)*Pi^5*G[1, x] + (808*G[0, 0, x])/81 + I*Pi*G[0, 0, x] - 
     (49*Pi^2*G[0, 0, x])/108 - (I/24)*Pi^3*G[0, 0, x] - 
     (59*Pi^4*G[0, 0, x])/1440 - (I/12)*Pi^3*G[0, 1, x] - 
     (3*Pi^4*G[0, 1, x])/40 - I*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
     (I/24)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/120 + 
     (I/12)*Pi^3*G[1, 1, x] + (3*Pi^4*G[1, 1, x])/40 - 
     (107*G[0, 0, 0, x])/27 - (I/2)*Pi*G[0, 0, 0, x] + 
     (11*Pi^2*G[0, 0, 0, x])/36 - (I/12)*Pi^3*G[0, 0, 0, x] - 
     (I/6)*Pi^3*G[0, 0, 1, x] + (I/2)*Pi*G[0, 1, 0, x] - 
     (Pi^2*G[0, 1, 0, x])/4 + (I/12)*Pi^3*G[0, 1, 0, x] + 
     (I/6)*Pi^3*G[0, 1, 1, x] - G[1, 0, 0, x] + (I/2)*Pi*G[1, 0, 0, x] - 
     (5*Pi^2*G[1, 0, 0, x])/24 + (I/12)*Pi^3*G[1, 0, 0, x] + 
     (I/6)*Pi^3*G[1, 0, 1, x] - (I/2)*Pi*G[1, 1, 0, x] + 
     (Pi^2*G[1, 1, 0, x])/4 - (I/12)*Pi^3*G[1, 1, 0, x] - 
     (I/6)*Pi^3*G[1, 1, 1, x] + (13*G[0, 0, 0, 0, x])/9 + 
     (I/2)*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/4 - 
     (I/2)*Pi*G[0, 0, 1, 0, x] - (Pi^2*G[0, 0, 1, 0, x])/2 + 
     G[0, 1, 0, 0, x]/2 - (I/2)*Pi*G[0, 1, 0, 0, x] - 
     (5*Pi^2*G[0, 1, 0, 0, x])/12 + (I/2)*Pi*G[0, 1, 1, 0, x] + 
     (Pi^2*G[0, 1, 1, 0, x])/2 + G[1, 0, 0, 0, x] - 
     (I/2)*Pi*G[1, 0, 0, 0, x] - (Pi^2*G[1, 0, 0, 0, x])/3 + 
     (I/2)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/2 - 
     G[1, 1, 0, 0, x]/2 + (I/2)*Pi*G[1, 1, 0, 0, x] + 
     (5*Pi^2*G[1, 1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 1, 0, x] - 
     (Pi^2*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, 0, 0, x]/3 + 
     I*Pi*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 1, 0, x] - 
     G[0, 0, 1, 0, 0, x]/2 - I*Pi*G[0, 0, 1, 0, 0, x] + 
     I*Pi*G[0, 0, 1, 1, 0, x] - G[0, 1, 0, 0, 0, x] - 
     I*Pi*G[0, 1, 0, 0, 0, x] + I*Pi*G[0, 1, 0, 1, 0, x] + 
     G[0, 1, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 1, 0, 0, x] - 
     I*Pi*G[0, 1, 1, 1, 0, x] - (3*G[1, 0, 0, 0, 0, x])/2 - 
     I*Pi*G[1, 0, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] + 
     G[1, 0, 1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, 0, 0, x] - 
     I*Pi*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 0, x] + 
     I*Pi*G[1, 1, 0, 0, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] - 
     G[1, 1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 1, 0, 0, x] + 
     I*Pi*G[1, 1, 1, 1, 0, x] + 5*G[0, 0, 0, 0, 0, 0, x] - 
     G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
     G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 0, x] + 
     G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
     G[0, 1, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
     G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
     G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
     G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
     G[1, 1, 1, 1, 0, 0, x] + Log[mu2/s]^6*(-1/360 + RATIO[x^(-1)]/360) + 
     Log[mu2/s]^5*(1/180 - (I/60)*Pi + (-1/180 + (I/60)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(13/216 - (I/24)*Pi + (7*Pi^2)/144 - (5*G[0, x])/72 + 
       (I/24)*Pi*G[0, x] + G[0, 0, x]/24 + 
       ((-I/24)*Pi*G[0, x] - G[0, 0, x]/24)*RATIO[(1 - x)^(-1)] + 
       (-13/216 - (7*Pi^2)/144 + G[0, x]/36 - (I/12)*Pi*G[0, x] - 
         G[0, 0, x]/12)*RATIO[x^(-1)]) + Log[mu2/s]^3*
      (40/81 - (I/4)*Pi + (2*Pi^2)/27 + (I/18)*Pi^3 - (53*G[0, x])/108 - 
       (I/12)*Pi*G[0, x] - (Pi^2*G[0, x])/12 + (7*G[0, 0, x])/36 - 
       (I/6)*Pi*G[0, 0, x] + (I/6)*Pi*G[1, 0, x] - G[0, 0, 0, x]/3 + 
       G[1, 0, 0, x]/6 + RATIO[x^(-1)]*(-40/81 + Pi^2/108 - (I/36)*Pi^3 + 
         (13*G[0, x])/54 + (Pi^2*G[0, x])/6 - G[0, 0, x]/9 + 
         (I/3)*Pi*G[0, 0, x] - (I/3)*Pi*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - 
         G[1, 0, 0, x]/3 - (10*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
        ((I/36)*Pi^3 - (I/12)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - 
         G[0, 0, x]/12 + (I/6)*Pi*G[0, 0, x] - (I/6)*Pi*G[1, 0, x] + 
         G[0, 0, 0, x]/3 - G[1, 0, 0, x]/6 - Zeta[3]/6) + (17*Zeta[3])/18) - 
     (641*Zeta[3])/81 + ((7*I)/2)*Pi*Zeta[3] - (215*Pi^2*Zeta[3])/216 - 
     ((7*I)/9)*Pi^3*Zeta[3] + (199*G[0, x]*Zeta[3])/27 + 
     ((7*I)/6)*Pi*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/4 - 
     (G[1, x]*Zeta[3])/2 - (Pi^2*G[1, x]*Zeta[3])/12 - 
     (29*G[0, 0, x]*Zeta[3])/9 + ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     (G[0, 1, x]*Zeta[3])/2 + (G[1, 0, x]*Zeta[3])/2 - 
     ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (G[1, 1, x]*Zeta[3])/2 + 
     (11*G[0, 0, 0, x]*Zeta[3])/3 + G[0, 0, 1, x]*Zeta[3] + 
     G[0, 1, 0, x]*Zeta[3] - G[0, 1, 1, x]*Zeta[3] - 
     (4*G[1, 0, 0, x]*Zeta[3])/3 - G[1, 0, 1, x]*Zeta[3] - 
     G[1, 1, 0, x]*Zeta[3] + G[1, 1, 1, x]*Zeta[3] - (70*Zeta[3]^2)/9 + 
     Log[mu2/s]^2*(242/81 - ((3*I)/2)*Pi + (17*Pi^2)/54 + (I/6)*Pi^3 - 
       (19*Pi^4)/1440 - (161*G[0, x])/54 - (I/4)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/36 - (I/24)*Pi^3*G[0, x] - (I/12)*Pi^3*G[1, x] + 
       (11*G[0, 0, x])/9 + (I/4)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 - 
       (I/4)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - G[0, 0, 0, x]/3 + 
       (I/2)*Pi*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 - 
       (I/2)*Pi*G[1, 0, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
       (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
       G[1, 1, 0, 0, x]/2 - (37*Zeta[3])/36 + ((7*I)/3)*Pi*Zeta[3] - 
       (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + 
       RATIO[x^(-1)]*(-242/81 + (13*Pi^2)/216 - (7*Pi^4)/288 + 
         (40*G[0, x])/27 - (Pi^2*G[0, x])/36 + (I/12)*Pi^3*G[0, x] + 
         (I/6)*Pi^3*G[1, x] - (13*G[0, 0, x])/18 - (5*Pi^2*G[0, 0, x])/12 + 
         (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x]/3 - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, x] + (7*Zeta[3])/9 - ((7*I)/3)*Pi*Zeta[3] + 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        ((I/24)*Pi^3 - (3*Pi^4)/80 - ((3*I)/4)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/8 + (I/24)*Pi^3*G[0, x] + (I/12)*Pi^3*G[1, x] - 
         (3*G[0, 0, x])/4 + (I/4)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
         (I/4)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + G[0, 0, 0, x]/2 - 
         (I/2)*Pi*G[0, 0, 0, x] + (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 + 
         (I/2)*Pi*G[1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
         (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, x]/2 - Zeta[3]/4 + (G[0, x]*Zeta[3])/2 - 
         (G[1, x]*Zeta[3])/2)) - (139*Zeta[5])/30 + ((62*I)/5)*Pi*Zeta[5] - 
     G[0, x]*Zeta[5] + G[1, x]*Zeta[5] + Log[mu2/s]*(2912/243 - (6*I)*Pi + 
       (203*Pi^2)/162 + ((11*I)/24)*Pi^3 - (77*Pi^4)/540 + 
       ((31*I)/720)*Pi^5 - (970*G[0, x])/81 - I*Pi*G[0, x] + 
       (107*Pi^2*G[0, x])/216 + (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 + 
       (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + (134*G[0, 0, x])/27 + 
       (I/2)*Pi*G[0, 0, x] - (25*Pi^2*G[0, 0, x])/72 + 
       (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] - (I/2)*Pi*G[1, 0, x] + 
       (Pi^2*G[1, 0, x])/4 - (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 
       (35*G[0, 0, 0, x])/18 - (I/2)*Pi*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/3 + (I/2)*Pi*G[0, 1, 0, x] + 
       (Pi^2*G[0, 1, 0, x])/2 - G[1, 0, 0, x]/2 + (I/2)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] - 
       (Pi^2*G[1, 1, 0, x])/2 + G[0, 0, 0, 0, x]/6 - I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] + 
       I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
       G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] - 
       (209*Zeta[3])/54 + ((7*I)/3)*Pi*Zeta[3] - (101*Pi^2*Zeta[3])/36 + 
       (79*G[0, x]*Zeta[3])/18 - ((7*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - 
       G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*
        (-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 - ((47*I)/720)*Pi^5 + 
         (484*G[0, x])/81 - (13*Pi^2*G[0, x])/108 - (Pi^4*G[0, x])/60 - 
         (3*Pi^4*G[1, x])/20 - (80*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 - 
         (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] + 
         (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 
         (13*G[0, 0, 0, x])/9 + (2*Pi^2*G[0, 0, 0, x])/3 - 
         Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] - 
         (2*G[0, 0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
         (14*G[0, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] + 
         2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
       RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
         (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
         (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
         3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
         (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
         ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
         (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
         (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/2 - (3*G[0, 0, 0, 0, x])/2 + 
         I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 - 
         I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + 
         I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
         3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
         (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
         G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
         Zeta[5]) + (67*Zeta[5])/5) + RATIO[x^(-1)]*
      (-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + (977*Pi^6)/60480 + 
       (2912*G[0, x])/243 - (20*Pi^2*G[0, x])/81 - (47*Pi^4*G[0, x])/2160 + 
       ((47*I)/720)*Pi^5*G[0, x] - ((2*I)/45)*Pi^5*G[1, x] - 
       (484*G[0, 0, x])/81 + (13*Pi^2*G[0, 0, x])/108 + 
       (59*Pi^4*G[0, 0, x])/720 + (3*Pi^4*G[0, 1, x])/20 - 
       (Pi^4*G[1, 0, x])/60 - (3*Pi^4*G[1, 1, x])/20 + 
       (80*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 + 
       (I/6)*Pi^3*G[0, 0, 0, x] + (I/3)*Pi^3*G[0, 0, 1, x] - 
       (I/6)*Pi^3*G[0, 1, 0, x] - (I/3)*Pi^3*G[0, 1, 1, x] - 
       (I/6)*Pi^3*G[1, 0, 0, x] - (I/3)*Pi^3*G[1, 0, 1, x] + 
       (I/6)*Pi^3*G[1, 1, 0, x] + (I/3)*Pi^3*G[1, 1, 1, x] - 
       (13*G[0, 0, 0, 0, x])/9 - (Pi^2*G[0, 0, 0, 0, x])/2 + 
       Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, 0, x])/6 - 
       Pi^2*G[0, 1, 1, 0, x] + (2*Pi^2*G[1, 0, 0, 0, x])/3 - 
       Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 1, 0, 0, x])/6 + 
       Pi^2*G[1, 1, 1, 0, x] + (2*G[0, 0, 0, 0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       10*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 1, 0, 0, x] + 
       6*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 1, 0, 0, x] - 
       4*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 1, 0, 0, x] + 
       8*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 1, 0, 0, x] - 
       6*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 1, 0, 0, x] + 
       (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 + ((7*I)/18)*Pi^3*Zeta[3] - 
       (91*G[0, x]*Zeta[3])/27 - (5*Pi^2*G[0, x]*Zeta[3])/2 + 
       (Pi^2*G[1, x]*Zeta[3])/6 + (14*G[0, 0, x]*Zeta[3])/9 - 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (22*G[0, 0, 0, x]*Zeta[3])/3 - 2*G[0, 0, 1, x]*Zeta[3] - 
       2*G[0, 1, 0, x]*Zeta[3] + 2*G[0, 1, 1, x]*Zeta[3] + 
       (8*G[1, 0, 0, x]*Zeta[3])/3 + 2*G[1, 0, 1, x]*Zeta[3] + 
       2*G[1, 1, 0, x]*Zeta[3] - 2*G[1, 1, 1, x]*Zeta[3] + (91*Zeta[3]^2)/9 + 
       (62*Zeta[5])/15 - ((62*I)/5)*Pi*Zeta[5] + 2*G[0, x]*Zeta[5] - 
       2*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - 
       (I/90)*Pi^5 + Pi^6/224 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
       (I/8)*Pi^3*G[0, x] - (Pi^4*G[0, x])/240 + ((47*I)/1440)*Pi^5*G[0, x] + 
       (I/4)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/80 - (I/45)*Pi^5*G[1, x] - 
       6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 - 
       (I/24)*Pi^3*G[0, 0, x] + (59*Pi^4*G[0, 0, x])/1440 - 
       (I/12)*Pi^3*G[0, 1, x] + (3*Pi^4*G[0, 1, x])/40 - 
       (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/4 + (I/24)*Pi^3*G[1, 0, x] - 
       (Pi^4*G[1, 0, x])/120 + (I/12)*Pi^3*G[1, 1, x] - 
       (3*Pi^4*G[1, 1, x])/40 + 6*G[0, 0, 0, x] - 
       ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
       (I/12)*Pi^3*G[0, 0, 0, x] + (I/6)*Pi^3*G[0, 0, 1, x] + 
       ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/4 - 
       (I/12)*Pi^3*G[0, 1, 0, x] - (I/6)*Pi^3*G[0, 1, 1, x] - 
       3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
        24 - (I/12)*Pi^3*G[1, 0, 0, x] - (I/6)*Pi^3*G[1, 0, 1, x] - 
       ((3*I)/2)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/4 + 
       (I/12)*Pi^3*G[1, 1, 0, x] + (I/6)*Pi^3*G[1, 1, 1, x] - 
       (9*G[0, 0, 0, 0, x])/2 + (I/2)*Pi*G[0, 0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, 0, x])/4 - (I/2)*Pi*G[0, 0, 1, 0, x] + 
       (Pi^2*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 0, x])/2 - 
       (I/2)*Pi*G[0, 1, 0, 0, x] + (5*Pi^2*G[0, 1, 0, 0, x])/12 + 
       (I/2)*Pi*G[0, 1, 1, 0, x] - (Pi^2*G[0, 1, 1, 0, x])/2 + 
       3*G[1, 0, 0, 0, x] - (I/2)*Pi*G[1, 0, 0, 0, x] + 
       (Pi^2*G[1, 0, 0, 0, x])/3 + (I/2)*Pi*G[1, 0, 1, 0, x] - 
       (Pi^2*G[1, 0, 1, 0, x])/2 - (3*G[1, 1, 0, 0, x])/2 + 
       (I/2)*Pi*G[1, 1, 0, 0, x] - (5*Pi^2*G[1, 1, 0, 0, x])/12 - 
       (I/2)*Pi*G[1, 1, 1, 0, x] + (Pi^2*G[1, 1, 1, 0, x])/2 + 
       2*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 0, x]/2 + 
       I*Pi*G[0, 0, 1, 0, 0, x] - I*Pi*G[0, 0, 1, 1, 0, x] - 
       G[0, 1, 0, 0, 0, x] + I*Pi*G[0, 1, 0, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x]/2 - 
       I*Pi*G[0, 1, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 1, 0, x] - 
       (3*G[1, 0, 0, 0, 0, x])/2 + I*Pi*G[1, 0, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x]/2 - 
       I*Pi*G[1, 0, 1, 0, 0, x] + I*Pi*G[1, 0, 1, 1, 0, x] + 
       G[1, 1, 0, 0, 0, x] - I*Pi*G[1, 1, 0, 0, 0, x] + 
       I*Pi*G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
       I*Pi*G[1, 1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 1, 0, x] - 
       5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 0, 0, x] + 
       2*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 1, 0, 0, x] + 
       3*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 1, 0, 0, x] - 
       2*G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 1, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 1, 0, 0, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 1, 0, 0, x] - 
       3*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 1, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 1, 0, 0, x] - 3*Zeta[3] + 
       (Pi^2*Zeta[3])/24 - ((7*I)/18)*Pi^3*Zeta[3] + (3*G[0, x]*Zeta[3])/2 + 
       ((7*I)/6)*Pi*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/4 - 
       (3*G[1, x]*Zeta[3])/2 + (Pi^2*G[1, x]*Zeta[3])/12 + 
       (2*G[0, 0, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
       (G[0, 1, x]*Zeta[3])/2 + (G[1, 0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (G[1, 1, x]*Zeta[3])/2 - 
       (11*G[0, 0, 0, x]*Zeta[3])/3 - G[0, 0, 1, x]*Zeta[3] - 
       G[0, 1, 0, x]*Zeta[3] + G[0, 1, 1, x]*Zeta[3] + 
       (4*G[1, 0, 0, x]*Zeta[3])/3 + G[1, 0, 1, x]*Zeta[3] + 
       G[1, 1, 0, x]*Zeta[3] - G[1, 1, 1, x]*Zeta[3] + (7*Zeta[3]^2)/3 - 
       Zeta[5]/2 + G[0, x]*Zeta[5] - G[1, x]*Zeta[5])) + 
   (8 - I*Pi - Pi^2/6 - 4*G[0, x] + I*Pi*G[0, x] + G[0, 0, x] + 
     2*G[0, 1, x] + 2*G[1, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(1 - RATIO[x^(-1)]) + 
     (-8 + Pi^2/6 + 3*G[0, x] - (2*I)*Pi*G[0, x] - 2*G[0, 0, x] - 
       2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*(3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x] + 
       (-3 + (2*I)*Pi + 2*G[0, x] + 2*G[1, x])*RATIO[x^(-1)]) + 
     e*(16 - ((3*I)/2)*Pi + (3*Pi^2)/4 + (I/3)*Pi^3 - 9*G[0, x] - 
       (I/2)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - G[1, x]/2 + 
       (7*Pi^2*G[1, x])/6 + (9*G[0, 0, x])/2 - I*Pi*G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + I*Pi*G[1, 0, x] + G[1, 1, x] - 2*G[0, 0, 1, x] - 
       2*G[0, 1, 0, x] + G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       2*G[1, 1, 1, x] + Log[mu2/s]^3*(1/3 - RATIO[x^(-1)]/3) + 
       Log[mu2/s]^2*(3/2 - I*Pi - G[0, x] - G[1, x] + 
         (-3/2 + I*Pi + G[0, x] + G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(8 - I*Pi - Pi^2/6 - 4*G[0, x] + I*Pi*G[0, x] + 
         G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + 
         ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (-8 + Pi^2/6 + 3*G[0, x] - (2*I)*Pi*G[0, x] - 2*G[0, 0, x] - 
           2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)]) + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + I*Pi*G[0, 0, x] - 
         I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) - 
       (17*Zeta[3])/3 + RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/6)*Pi^3 + 
         8*G[0, x] - (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 - 3*G[0, 0, x] + 
         (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         (14*Zeta[3])/3)) + e^2*(32 - (3*I)*Pi + (13*Pi^2)/12 + (I/3)*Pi^3 - 
       (101*Pi^4)/720 - 18*G[0, x] - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - 
       (I/12)*Pi^3*G[0, x] - G[1, x] - (Pi^2*G[1, x])/2 - 
       (I/6)*Pi^3*G[1, x] + (21*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - 
       (7*Pi^2*G[0, 0, x])/12 - 2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - 
       2*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + 
       (5*G[1, 1, x])/2 - Pi^2*G[1, 1, x] - 5*G[0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - 
       I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - I*Pi*G[1, 0, 0, x] + 
       G[1, 0, 1, x] + G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
       G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
       G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + Log[mu2/s]^4*
        (1/12 - RATIO[x^(-1)]/12) + Log[mu2/s]^3*(1/2 - (I/3)*Pi - 
         G[0, x]/3 - G[1, x]/3 + (-1/2 + (I/3)*Pi + G[0, x]/3 + G[1, x]/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^2*(4 - (I/2)*Pi - Pi^2/12 - 2*G[0, x] + 
         (I/2)*Pi*G[0, x] + G[0, 0, x]/2 + G[0, 1, x] + G[1, 0, x] + 
         ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
         (-4 + Pi^2/12 + (3*G[0, x])/2 - I*Pi*G[0, x] - G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
       (13*Zeta[3])/2 + ((14*I)/3)*Pi*Zeta[3] + (17*G[0, x]*Zeta[3])/3 + 
       (23*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + 
         (47*Pi^4)/720 + 16*G[0, x] - (Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] + 
         (I/3)*Pi^3*G[1, x] - 8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + 
         (7*Pi^2*G[0, 1, x])/6 + (13*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] + 
         3*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
         (26*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
         (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
         (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
         I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(16 - ((3*I)/2)*Pi + (3*Pi^2)/4 + (I/3)*Pi^3 - 9*G[0, x] - 
         (I/2)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - G[1, x]/2 + 
         (7*Pi^2*G[1, x])/6 + (9*G[0, 0, x])/2 - I*Pi*G[0, 0, x] - 
         G[0, 1, x] - G[1, 0, x] + I*Pi*G[1, 0, x] + G[1, 1, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + I*Pi*G[0, 0, x] - 
           I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) - 
         (17*Zeta[3])/3 + RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/6)*Pi^3 + 
           8*G[0, x] - (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 - 3*G[0, 0, x] + 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
           2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
           (14*Zeta[3])/3))) + e^3*(64 - (6*I)*Pi + (13*Pi^2)/6 + 
       ((11*I)/24)*Pi^3 - (109*Pi^4)/480 + ((31*I)/720)*Pi^5 - 36*G[0, x] - 
       I*Pi*G[0, x] + (I/24)*Pi^3*G[0, x] + (41*Pi^4*G[0, x])/720 - 
       2*G[1, x] - (23*Pi^2*G[1, x])/24 + (I/12)*Pi^3*G[1, x] + 
       (89*Pi^4*G[1, x])/720 + 21*G[0, 0, x] + (I/2)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/8 + (I/12)*Pi^3*G[0, 0, x] - 4*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/12 + (I/6)*Pi^3*G[0, 1, x] - 4*G[1, 0, x] - 
       (I/2)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/6 - (I/12)*Pi^3*G[1, 0, x] + 
       5*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - (I/6)*Pi^3*G[1, 1, x] - 
       12*G[0, 0, 0, x] - (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/2 + 
       2*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] + 
       (I/2)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/3 + 
       Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 + (I/2)*Pi*G[1, 0, 0, x] + 
       (17*Pi^2*G[1, 0, 0, x])/12 + 2*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/
        6 + 2*G[1, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] + 
       (2*Pi^2*G[1, 1, 0, x])/3 - (9*G[1, 1, 1, x])/2 + 
       (5*Pi^2*G[1, 1, 1, x])/6 + (11*G[0, 0, 0, 0, x])/2 - 
       I*Pi*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
       G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - I*Pi*G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - I*Pi*G[1, 0, 1, 0, x] - 
       G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
       G[1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
       2*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
       2*G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
       7*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
       6*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/60 - RATIO[x^(-1)]/60) + 
       Log[mu2/s]^4*(1/8 - (I/12)*Pi - G[0, x]/12 - G[1, x]/12 + 
         (-1/8 + (I/12)*Pi + G[0, x]/12 + G[1, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(4/3 - (I/6)*Pi - Pi^2/36 - (2*G[0, x])/3 + 
         (I/6)*Pi*G[0, x] + G[0, 0, x]/6 + G[0, 1, x]/3 + G[1, 0, x]/3 + 
         ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
         (-4/3 + Pi^2/36 + G[0, x]/2 - (I/3)*Pi*G[0, x] - G[0, 0, x]/3 - 
           G[0, 1, x]/3 - G[1, 0, x]/3)*RATIO[x^(-1)]) - (103*Zeta[3])/6 + 
       ((7*I)/3)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/36 + (53*G[0, x]*Zeta[3])/6 - 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (3*G[1, x]*Zeta[3])/2 - 
       (10*G[0, 0, x]*Zeta[3])/3 - (23*G[0, 1, x]*Zeta[3])/3 - 
       (23*G[1, 0, x]*Zeta[3])/3 - G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
         (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
         3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
         3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(8 - ((3*I)/4)*Pi + (3*Pi^2)/8 + (I/6)*Pi^3 - 
         (9*G[0, x])/2 - (I/4)*Pi*G[0, x] + (Pi^2*G[0, x])/3 - G[1, x]/4 + 
         (7*Pi^2*G[1, x])/12 + (9*G[0, 0, x])/4 - (I/2)*Pi*G[0, 0, x] - 
         G[0, 1, x]/2 - G[1, 0, x]/2 + (I/2)*Pi*G[1, 0, x] + G[1, 1, x]/2 - 
         G[0, 0, 1, x] - G[0, 1, 0, x] + G[1, 0, 0, x]/2 - G[1, 0, 1, x] - 
         G[1, 1, 0, x] + G[1, 1, 1, x] + (-Pi^2/4 - G[0, 0, x]/2 + 
           G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - (I/4)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/4 - G[0, 0, x]/4 + (I/2)*Pi*G[0, 0, x] - 
           (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 - 
           Zeta[3]/2) - (17*Zeta[3])/6 + RATIO[x^(-1)]*(-8 + Pi^2/8 - 
           (I/12)*Pi^3 + 4*G[0, x] - (Pi^2*G[0, x])/12 - (7*Pi^2*G[1, x])/
            12 - (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
           G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - G[1, 0, 0, x] + 
           G[1, 0, 1, x] + G[1, 1, 0, x] - G[1, 1, 1, x] + (7*Zeta[3])/3)) + 
       Log[mu2/s]*(32 - (3*I)*Pi + (13*Pi^2)/12 + (I/3)*Pi^3 - 
         (101*Pi^4)/720 - 18*G[0, x] - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - 
         (I/12)*Pi^3*G[0, x] - G[1, x] - (Pi^2*G[1, x])/2 - 
         (I/6)*Pi^3*G[1, x] + (21*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/12 - 2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - 
         2*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + 
         (5*G[1, 1, x])/2 - Pi^2*G[1, 1, x] - 5*G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - 
         I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - I*Pi*G[1, 0, 0, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
           (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
           (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - 
           G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
           Zeta[3]) - (13*Zeta[3])/2 + ((14*I)/3)*Pi*Zeta[3] + 
         (17*G[0, x]*Zeta[3])/3 + (23*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + 16*G[0, x] - 
           (Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
           8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/6 + 
           (13*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] + 3*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
           2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
           2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
           2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
           ((14*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
           (26*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
           (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
           Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
         (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
         (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
         3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
         (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
         ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
         (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
         (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/2 - (3*G[0, 0, 0, 0, x])/2 + 
         I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 - 
         I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + 
         I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
         3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
         (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
         G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
         Zeta[5]) - (67*Zeta[5])/5 + RATIO[x^(-1)]*(-64 + (4*Pi^2)/3 + 
         (47*Pi^4)/480 - ((47*I)/720)*Pi^5 + 32*G[0, x] - 
         (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - (143*Pi^4*G[1, x])/
          720 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - (I/6)*Pi^3*G[0, 0, x] - 
         (I/3)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, x] + 8*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 0, 1, x])/6 - (13*Pi^2*G[0, 1, 0, x])/6 - 
         Pi^2*G[0, 1, 1, x] - (11*Pi^2*G[1, 0, 0, x])/6 - 
         (7*Pi^2*G[1, 0, 1, x])/6 - (Pi^2*G[1, 1, 0, x])/6 - 
         (5*Pi^2*G[1, 1, 1, x])/6 - 3*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         2*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         10*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         2*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - 
         (7*Pi^2*Zeta[3])/18 - 7*G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + (14*G[0, 0, x]*Zeta[3])/3 + (26*G[0, 1, x]*Zeta[3])/3 + 
         (26*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5)) + 
     e^4*(128 - (12*I)*Pi + (13*Pi^2)/3 + ((11*I)/12)*Pi^3 - (317*Pi^4)/720 - 
       (I/1440)*Pi^5 - (97*Pi^6)/8640 - 72*G[0, x] - (2*I)*Pi*G[0, x] + 
       (I/24)*Pi^3*G[0, x] + (97*Pi^4*G[0, x])/720 - ((47*I)/1440)*Pi^5*
        G[0, x] - 4*G[1, x] - (23*Pi^2*G[1, x])/12 + (I/12)*Pi^3*G[1, x] - 
       (7*Pi^4*G[1, x])/240 + (I/45)*Pi^5*G[1, x] + 42*G[0, 0, x] + 
       I*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 - (I/24)*Pi^3*G[0, 0, x] - 
       (7*Pi^4*G[0, 0, x])/288 - 8*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
       (I/12)*Pi^3*G[0, 1, x] - (89*Pi^4*G[0, 1, x])/720 - 8*G[1, 0, x] - 
       I*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/12 + (I/24)*Pi^3*G[1, 0, x] - 
       (29*Pi^4*G[1, 0, x])/720 + 10*G[1, 1, x] + (19*Pi^2*G[1, 1, x])/24 + 
       (I/12)*Pi^3*G[1, 1, x] + (11*Pi^4*G[1, 1, x])/120 - 24*G[0, 0, 0, x] - 
       (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 
       (I/12)*Pi^3*G[0, 0, 0, x] + 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        12 - (I/6)*Pi^3*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       (I/2)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/6 + 
       (I/12)*Pi^3*G[0, 1, 0, x] - (Pi^2*G[0, 1, 1, x])/2 + 
       (I/6)*Pi^3*G[0, 1, 1, x] - G[1, 0, 0, x] + (I/2)*Pi*G[1, 0, 0, x] - 
       (17*Pi^2*G[1, 0, 0, x])/24 + (I/12)*Pi^3*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/12 + 
       (I/6)*Pi^3*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
       (Pi^2*G[1, 1, 0, x])/3 - (I/12)*Pi^3*G[1, 1, 0, x] - 9*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/3 - (I/6)*Pi^3*G[1, 1, 1, x] + 
       (27*G[0, 0, 0, 0, x])/2 + (I/2)*Pi*G[0, 0, 0, 0, x] - 
       (5*Pi^2*G[0, 0, 0, 0, x])/12 - 2*G[0, 0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 0, 1, x])/6 - 2*G[0, 0, 1, 0, x] - 
       (I/2)*Pi*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 0, 1, 0, x])/3 - 
       Pi^2*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 - 
       (I/2)*Pi*G[0, 1, 0, 0, x] - (17*Pi^2*G[0, 1, 0, 0, x])/12 - 
       2*G[0, 1, 0, 1, x] - (7*Pi^2*G[0, 1, 0, 1, x])/6 - 
       2*G[0, 1, 1, 0, x] + (I/2)*Pi*G[0, 1, 1, 0, x] - 
       (2*Pi^2*G[0, 1, 1, 0, x])/3 + 2*G[0, 1, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 3*G[1, 0, 0, 0, x] - 
       (I/2)*Pi*G[1, 0, 0, 0, x] - (7*Pi^2*G[1, 0, 0, 0, x])/6 - 
       2*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/6 - 
       2*G[1, 0, 1, 0, x] + (I/2)*Pi*G[1, 0, 1, 0, x] - 
       (2*Pi^2*G[1, 0, 1, 0, x])/3 - Pi^2*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x]/2 + (I/2)*Pi*G[1, 1, 0, 0, x] - 
       (7*Pi^2*G[1, 1, 0, 0, x])/12 - 2*G[1, 1, 0, 1, x] - 
       (7*Pi^2*G[1, 1, 0, 1, x])/6 - 2*G[1, 1, 1, 0, x] - 
       (I/2)*Pi*G[1, 1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (13*G[1, 1, 1, 1, x])/2 - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       6*G[0, 0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] - I*Pi*G[0, 0, 0, 1, 0, x] - 
       G[0, 0, 1, 0, 0, x]/2 - I*Pi*G[0, 0, 1, 0, 0, x] + 
       G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] + I*Pi*G[0, 0, 1, 1, 0, x] - 
       G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + 
       I*Pi*G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x]/2 + 
       I*Pi*G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
       I*Pi*G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
       (7*G[1, 0, 0, 0, 0, x])/2 - I*Pi*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] + 
       G[1, 0, 1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, 0, 0, x] + 
       G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 0, 1, 1, 0, x] - 
       G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] - 
       G[1, 1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, 1, x] - 3*G[0, 0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] - 
       G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
       4*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 0, x] + 
       2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, 1, x] - 7*G[0, 1, 0, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] + 
       G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
       2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] - 
       G[0, 1, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
       10*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 0, x] + 
       2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 1, 0, 0, x] + 
       2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] - 
       G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
       2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 0, x] + 
       2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/360 - RATIO[x^(-1)]/360) + 
       Log[mu2/s]^5*(1/40 - (I/60)*Pi - G[0, x]/60 - G[1, x]/60 + 
         (-1/40 + (I/60)*Pi + G[0, x]/60 + G[1, x]/60)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(1/3 - (I/24)*Pi - Pi^2/144 - G[0, x]/6 + 
         (I/24)*Pi*G[0, x] + G[0, 0, x]/24 + G[0, 1, x]/12 + G[1, 0, x]/12 + 
         ((-I/24)*Pi*G[0, x] - G[0, 0, x]/24)*RATIO[(1 - x)^(-1)] + 
         (-1/3 + Pi^2/144 + G[0, x]/8 - (I/12)*Pi*G[0, x] - G[0, 0, x]/12 - 
           G[0, 1, x]/12 - G[1, 0, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(8/3 - (I/4)*Pi + Pi^2/8 + (I/18)*Pi^3 - (3*G[0, x])/2 - 
         (I/12)*Pi*G[0, x] + (Pi^2*G[0, x])/9 - G[1, x]/12 + 
         (7*Pi^2*G[1, x])/36 + (3*G[0, 0, x])/4 - (I/6)*Pi*G[0, 0, x] - 
         G[0, 1, x]/6 - G[1, 0, x]/6 + (I/6)*Pi*G[1, 0, x] + G[1, 1, x]/6 - 
         G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 + G[1, 0, 0, x]/6 - 
         G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x] + RATIO[(1 - x)^(-1)]*((I/36)*Pi^3 - 
           (I/12)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - G[0, 0, x]/12 + 
           (I/6)*Pi*G[0, 0, x] - (I/6)*Pi*G[1, 0, x] + G[0, 0, 0, x]/3 - 
           G[1, 0, 0, x]/6 - Zeta[3]/6) + RATIO[x^(-1)]*(-8/3 + Pi^2/24 - 
           (I/36)*Pi^3 + (4*G[0, x])/3 - (Pi^2*G[0, x])/36 - 
           (7*Pi^2*G[1, x])/36 - G[0, 0, x]/2 + (I/3)*Pi*G[0, 0, x] - 
           (I/3)*Pi*G[1, 0, x] + G[0, 0, 0, x]/3 + G[0, 0, 1, x]/3 + 
           G[0, 1, 0, x]/3 - G[1, 0, 0, x]/3 + G[1, 0, 1, x]/3 + 
           G[1, 1, 0, x]/3 - G[1, 1, 1, x]/3 + (7*Zeta[3])/9) - 
         (17*Zeta[3])/18) - (103*Zeta[3])/3 + ((7*I)/2)*Pi*Zeta[3] - 
       (43*Pi^2*Zeta[3])/24 - ((7*I)/9)*Pi^3*Zeta[3] + 
       (39*G[0, x]*Zeta[3])/2 + ((7*I)/6)*Pi*G[0, x]*Zeta[3] - 
       (59*Pi^2*G[0, x]*Zeta[3])/36 - (4*G[1, x]*Zeta[3])/3 - 
       (107*Pi^2*G[1, x]*Zeta[3])/36 - 10*G[0, 0, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (23*G[0, 1, x]*Zeta[3])/6 + 
       (23*G[1, 0, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (11*G[1, 1, x]*Zeta[3])/6 + G[0, 0, 0, x]*Zeta[3] + 
       (23*G[0, 0, 1, x]*Zeta[3])/3 + (23*G[0, 1, 0, x]*Zeta[3])/3 + 
       G[0, 1, 1, x]*Zeta[3] + (2*G[1, 0, 0, x]*Zeta[3])/3 + 
       (17*G[1, 0, 1, x]*Zeta[3])/3 + (17*G[1, 1, 0, x]*Zeta[3])/3 - 
       (5*G[1, 1, 1, x]*Zeta[3])/3 + (70*Zeta[3]^2)/9 + 
       Log[mu2/s]^2*(16 - ((3*I)/2)*Pi + (13*Pi^2)/24 + (I/6)*Pi^3 - 
         (101*Pi^4)/1440 - 9*G[0, x] - (I/4)*Pi*G[0, x] + (Pi^2*G[0, x])/24 - 
         (I/24)*Pi^3*G[0, x] - G[1, x]/2 - (Pi^2*G[1, x])/4 - 
         (I/12)*Pi^3*G[1, x] + (21*G[0, 0, x])/4 + (I/4)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/24 - G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 - 
         G[1, 0, x] - (I/4)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/6 + 
         (5*G[1, 1, x])/4 - (Pi^2*G[1, 1, x])/2 - (5*G[0, 0, 0, x])/2 + 
         (I/2)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 - 
         (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 - (I/2)*Pi*G[1, 0, 0, x] + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 + (I/2)*Pi*G[1, 1, 0, x] - 
         G[1, 1, 1, x] - G[0, 0, 0, 0, x]/2 + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + G[0, 1, 0, 1, x] + 
         G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + (3*G[1, 0, x])/4 - 
           (3*G[1, 1, x])/4 + G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
           G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + 
           G[1, 1, 1, x] - Zeta[3]/2) - (13*Zeta[3])/4 + 
         ((7*I)/3)*Pi*Zeta[3] + (17*G[0, x]*Zeta[3])/6 + 
         (23*G[1, x]*Zeta[3])/6 + RATIO[x^(-1)]*(-16 + Pi^2/3 + 
           (47*Pi^4)/1440 + 8*G[0, x] - (Pi^2*G[0, x])/8 + 
           (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
           (Pi^2*G[0, 0, x])/12 + (7*Pi^2*G[0, 1, x])/12 + 
           (13*Pi^2*G[1, 0, x])/12 + (Pi^2*G[1, 1, x])/2 + 
           (3*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] - 
           G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 
           G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
           3*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
           G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, x] + (7*Zeta[3])/2 - ((7*I)/3)*Pi*Zeta[3] - 
           (7*G[0, x]*Zeta[3])/3 - (13*G[1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*((I/24)*Pi^3 - (3*Pi^4)/80 - 
           ((3*I)/4)*Pi*G[0, x] + (Pi^2*G[0, x])/8 + (I/24)*Pi^3*G[0, x] + 
           (I/12)*Pi^3*G[1, x] - (3*G[0, 0, x])/4 + (I/4)*Pi*G[0, 0, x] - 
           (5*Pi^2*G[0, 0, x])/24 - (I/4)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/
            4 + G[0, 0, 0, x]/2 - (I/2)*Pi*G[0, 0, 0, x] + 
           (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 + 
           (I/2)*Pi*G[1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
           (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
           G[1, 1, 0, 0, x]/2 - Zeta[3]/4 + (G[0, x]*Zeta[3])/2 - 
           (G[1, x]*Zeta[3])/2)) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
         (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
         (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
         (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
         (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
         (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
         (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
         (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
         (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - (181*Zeta[5])/10 + 
       ((62*I)/5)*Pi*Zeta[5] + (67*G[0, x]*Zeta[5])/5 + 
       (77*G[1, x]*Zeta[5])/5 + RATIO[x^(-1)]*(-128 + (8*Pi^2)/3 + 
         (47*Pi^4)/180 + (949*Pi^6)/60480 + 64*G[0, x] - (4*Pi^2*G[0, x])/3 - 
         (47*Pi^4*G[0, x])/480 + ((47*I)/720)*Pi^5*G[0, x] - 
         ((2*I)/45)*Pi^5*G[1, x] - 32*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + 
         (47*Pi^4*G[0, 0, x])/720 + (143*Pi^4*G[0, 1, x])/720 + 
         (23*Pi^4*G[1, 0, x])/720 - (Pi^4*G[1, 1, x])/6 + 16*G[0, 0, 0, x] - 
         (Pi^2*G[0, 0, 0, x])/4 + (I/6)*Pi^3*G[0, 0, 0, x] + 
         (I/3)*Pi^3*G[0, 0, 1, x] - (I/6)*Pi^3*G[0, 1, 0, x] - 
         (I/3)*Pi^3*G[0, 1, 1, x] - (I/6)*Pi^3*G[1, 0, 0, x] - 
         (I/3)*Pi^3*G[1, 0, 1, x] + (I/6)*Pi^3*G[1, 1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 0, 1, x])/6 + 
         (13*Pi^2*G[0, 0, 1, 0, x])/6 + Pi^2*G[0, 0, 1, 1, x] + 
         (11*Pi^2*G[0, 1, 0, 0, x])/6 + (7*Pi^2*G[0, 1, 0, 1, x])/6 + 
         (Pi^2*G[0, 1, 1, 0, x])/6 + (5*Pi^2*G[0, 1, 1, 1, x])/6 + 
         (3*Pi^2*G[1, 0, 0, 0, x])/2 + (7*Pi^2*G[1, 0, 0, 1, x])/6 + 
         (Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
         (Pi^2*G[1, 1, 0, 0, x])/6 + (7*Pi^2*G[1, 1, 0, 1, x])/6 + 
         (13*Pi^2*G[1, 1, 1, 0, x])/6 + (2*Pi^2*G[1, 1, 1, 1, x])/3 + 
         3*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
         6*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 0, x] - 
         2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, 1, x] - 2*G[0, 1, 0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 0, x] - 
         2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 0, x] - 
         2*G[1, 0, 1, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, 0, x] + 
         4*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 0, x] - 
         2*G[1, 1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, 0, x] + 
         8*G[1, 1, 1, 1, 1, 1, x] + (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 + 
         ((7*I)/18)*Pi^3*Zeta[3] - (56*G[0, x]*Zeta[3])/3 + 
         (7*Pi^2*G[0, x]*Zeta[3])/18 + (55*Pi^2*G[1, x]*Zeta[3])/18 + 
         7*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 - 
         (26*G[0, 0, 1, x]*Zeta[3])/3 - (26*G[0, 1, 0, x]*Zeta[3])/3 + 
         (2*G[1, 0, 0, x]*Zeta[3])/3 - (14*G[1, 0, 1, x]*Zeta[3])/3 - 
         (14*G[1, 1, 0, x]*Zeta[3])/3 + (2*G[1, 1, 1, x]*Zeta[3])/3 - 
         (49*Zeta[3]^2)/9 + (93*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - 
         (62*G[0, x]*Zeta[5])/5 - (82*G[1, x]*Zeta[5])/5) + 
       RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - (I/90)*Pi^5 + 
         Pi^6/224 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
         (I/8)*Pi^3*G[0, x] - (Pi^4*G[0, x])/240 + ((47*I)/1440)*Pi^5*
          G[0, x] + (I/4)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/80 - 
         (I/45)*Pi^5*G[1, x] - 6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/8 - (I/24)*Pi^3*G[0, 0, x] + 
         (59*Pi^4*G[0, 0, x])/1440 - (I/12)*Pi^3*G[0, 1, x] + 
         (3*Pi^4*G[0, 1, x])/40 - (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/
          4 + (I/24)*Pi^3*G[1, 0, x] - (Pi^4*G[1, 0, x])/120 + 
         (I/12)*Pi^3*G[1, 1, x] - (3*Pi^4*G[1, 1, x])/40 + 6*G[0, 0, 0, x] - 
         ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
         (I/12)*Pi^3*G[0, 0, 0, x] + (I/6)*Pi^3*G[0, 0, 1, x] + 
         ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/4 - 
         (I/12)*Pi^3*G[0, 1, 0, x] - (I/6)*Pi^3*G[0, 1, 1, x] - 
         3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/24 - (I/12)*Pi^3*G[1, 0, 0, x] - 
         (I/6)*Pi^3*G[1, 0, 1, x] - ((3*I)/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/4 + (I/12)*Pi^3*G[1, 1, 0, x] + 
         (I/6)*Pi^3*G[1, 1, 1, x] - (9*G[0, 0, 0, 0, x])/2 + 
         (I/2)*Pi*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/4 - 
         (I/2)*Pi*G[0, 0, 1, 0, x] + (Pi^2*G[0, 0, 1, 0, x])/2 + 
         (3*G[0, 1, 0, 0, x])/2 - (I/2)*Pi*G[0, 1, 0, 0, x] + 
         (5*Pi^2*G[0, 1, 0, 0, x])/12 + (I/2)*Pi*G[0, 1, 1, 0, x] - 
         (Pi^2*G[0, 1, 1, 0, x])/2 + 3*G[1, 0, 0, 0, x] - 
         (I/2)*Pi*G[1, 0, 0, 0, x] + (Pi^2*G[1, 0, 0, 0, x])/3 + 
         (I/2)*Pi*G[1, 0, 1, 0, x] - (Pi^2*G[1, 0, 1, 0, x])/2 - 
         (3*G[1, 1, 0, 0, x])/2 + (I/2)*Pi*G[1, 1, 0, 0, x] - 
         (5*Pi^2*G[1, 1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 1, 0, x] + 
         (Pi^2*G[1, 1, 1, 0, x])/2 + 2*G[0, 0, 0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 0, x]/2 + I*Pi*G[0, 0, 1, 0, 0, x] - 
         I*Pi*G[0, 0, 1, 1, 0, x] - G[0, 1, 0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, 0, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 0, 0, x]/2 - I*Pi*G[0, 1, 1, 0, 0, x] + 
         I*Pi*G[0, 1, 1, 1, 0, x] - (3*G[1, 0, 0, 0, 0, x])/2 + 
         I*Pi*G[1, 0, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 0, x]/2 - I*Pi*G[1, 0, 1, 0, 0, x] + 
         I*Pi*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 0, x] - 
         I*Pi*G[1, 1, 0, 0, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 0, x]/2 + I*Pi*G[1, 1, 1, 0, 0, x] - 
         I*Pi*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
         G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
         G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
         G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
         G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
         G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
         G[1, 1, 1, 1, 0, 0, x] - 3*Zeta[3] + (Pi^2*Zeta[3])/24 - 
         ((7*I)/18)*Pi^3*Zeta[3] + (3*G[0, x]*Zeta[3])/2 + 
         ((7*I)/6)*Pi*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/4 - 
         (3*G[1, x]*Zeta[3])/2 + (Pi^2*G[1, x]*Zeta[3])/12 + 
         (2*G[0, 0, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         (G[0, 1, x]*Zeta[3])/2 + (G[1, 0, x]*Zeta[3])/2 + 
         ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (G[1, 1, x]*Zeta[3])/2 - 
         (11*G[0, 0, 0, x]*Zeta[3])/3 - G[0, 0, 1, x]*Zeta[3] - 
         G[0, 1, 0, x]*Zeta[3] + G[0, 1, 1, x]*Zeta[3] + 
         (4*G[1, 0, 0, x]*Zeta[3])/3 + G[1, 0, 1, x]*Zeta[3] + 
         G[1, 1, 0, x]*Zeta[3] - G[1, 1, 1, x]*Zeta[3] + (7*Zeta[3]^2)/3 - 
         Zeta[5]/2 + G[0, x]*Zeta[5] - G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(64 - (6*I)*Pi + (13*Pi^2)/6 + ((11*I)/24)*Pi^3 - 
         (109*Pi^4)/480 + ((31*I)/720)*Pi^5 - 36*G[0, x] - I*Pi*G[0, x] + 
         (I/24)*Pi^3*G[0, x] + (41*Pi^4*G[0, x])/720 - 2*G[1, x] - 
         (23*Pi^2*G[1, x])/24 + (I/12)*Pi^3*G[1, x] + (89*Pi^4*G[1, x])/720 + 
         21*G[0, 0, x] + (I/2)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 + 
         (I/12)*Pi^3*G[0, 0, x] - 4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 + 
         (I/6)*Pi^3*G[0, 1, x] - 4*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] + 
         (5*Pi^2*G[1, 0, x])/6 - (I/12)*Pi^3*G[1, 0, x] + 5*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - (I/6)*Pi^3*G[1, 1, x] - 12*G[0, 0, 0, x] - 
         (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/2 + 2*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] + 
         (I/2)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/3 + 
         Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 + (I/2)*Pi*G[1, 0, 0, x] + 
         (17*Pi^2*G[1, 0, 0, x])/12 + 2*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - 
         (I/2)*Pi*G[1, 1, 0, x] + (2*Pi^2*G[1, 1, 0, x])/3 - 
         (9*G[1, 1, 1, x])/2 + (5*Pi^2*G[1, 1, 1, x])/6 + 
         (11*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] + I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + 
         I*Pi*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
         I*Pi*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
         I*Pi*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] + 
         3*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         7*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 0, x] - 
         2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, 1, x] - (103*Zeta[3])/6 + ((7*I)/3)*Pi*Zeta[3] + 
         (17*Pi^2*Zeta[3])/36 + (53*G[0, x]*Zeta[3])/6 - 
         ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (3*G[1, x]*Zeta[3])/2 - 
         (10*G[0, 0, x]*Zeta[3])/3 - (23*G[0, 1, x]*Zeta[3])/3 - 
         (23*G[1, 0, x]*Zeta[3])/3 - G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
           (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
           3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
           (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
           (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
           3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
           (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
           ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
           (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
           (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
           (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - 
           (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] + 
           (Pi^2*G[1, 1, 0, x])/2 - (3*G[0, 0, 0, 0, x])/2 + 
           I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 0, x]/2 - I*Pi*G[0, 1, 0, 0, x] + 
           I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
           I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + 
           I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
           4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
           2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
           3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
           2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
           (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
            Zeta[3] - (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
           G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
           Zeta[5]) - (67*Zeta[5])/5 + RATIO[x^(-1)]*(-64 + (4*Pi^2)/3 + 
           (47*Pi^4)/480 - ((47*I)/720)*Pi^5 + 32*G[0, x] - 
           (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - (143*Pi^4*G[1, x])/
            720 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - 
           (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] + 
           (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 8*G[0, 0, 0, x] - 
           (Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/6 - 
           (13*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
           (11*Pi^2*G[1, 0, 0, x])/6 - (7*Pi^2*G[1, 0, 1, x])/6 - 
           (Pi^2*G[1, 1, 0, x])/6 - (5*Pi^2*G[1, 1, 1, x])/6 - 
           3*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
           2*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
           2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
           6*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
           2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 0, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, 1, x] - 10*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
           2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
           2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (7*Pi^2*Zeta[3])/18 - 
           7*G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
           (14*G[0, 0, x]*Zeta[3])/3 + (26*G[0, 1, x]*Zeta[3])/3 + 
           (26*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5))))/Nc^2) + 
 DD[i1, i4]*DD[i2, i3]*
  (Nf*(10/9 - (2*G[0, x])/3 + Log[mu2/s]*(2/3 - (2*RATIO[x^(-1)])/3) + 
     (-10/9 + (2*G[0, x])/3)*RATIO[x^(-1)] + 
     e*(56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3 + 
       Log[mu2/s]^2*(1/3 - RATIO[x^(-1)]/3) + 
       (-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(10/9 - (2*G[0, x])/3 + (-10/9 + (2*G[0, x])/3)*
          RATIO[x^(-1)])) + e^2*(328/81 - (5*Pi^2)/54 - (56*G[0, x])/27 + 
       (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - (2*G[0, 0, 0, x])/3 + 
       Log[mu2/s]^3*(1/9 - RATIO[x^(-1)]/9) + Log[mu2/s]^2*
        (5/9 - G[0, x]/3 + (-5/9 + G[0, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]*(56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3 + 
         (-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*
          RATIO[x^(-1)]) - (14*Zeta[3])/9 + RATIO[x^(-1)]*
        (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
         (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9)) + 
     e^3*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[0, x])/81 + 
       (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - 
       (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/3 + 
       Log[mu2/s]^4*(1/36 - RATIO[x^(-1)]/36) + Log[mu2/s]^3*
        (5/27 - G[0, x]/9 + (-5/27 + G[0, x]/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(28/27 - Pi^2/36 - (5*G[0, x])/9 + G[0, 0, x]/3 + 
         (-28/27 + Pi^2/36 + (5*G[0, x])/9 - G[0, 0, x]/3)*RATIO[x^(-1)]) - 
       (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9 + RATIO[x^(-1)]*
        (-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[0, x])/81 - 
         (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + 
         (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/3 + (70*Zeta[3])/27 - 
         (14*G[0, x]*Zeta[3])/9) + Log[mu2/s]*(328/81 - (5*Pi^2)/54 - 
         (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - 
         (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9 + RATIO[x^(-1)]*
          (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
           (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9))) + 
     e^4*(11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - (1952*G[0, x])/243 + 
       (14*Pi^2*G[0, x])/81 + (47*Pi^4*G[0, x])/2160 + (328*G[0, 0, x])/81 - 
       (5*Pi^2*G[0, 0, x])/54 - (56*G[0, 0, 0, x])/27 + 
       (Pi^2*G[0, 0, 0, x])/18 + (10*G[0, 0, 0, 0, x])/9 - 
       (2*G[0, 0, 0, 0, 0, x])/3 + Log[mu2/s]^5*(1/180 - RATIO[x^(-1)]/180) + 
       Log[mu2/s]^4*(5/108 - G[0, x]/36 + (-5/108 + G[0, x]/36)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(28/81 - Pi^2/108 - (5*G[0, x])/27 + 
         G[0, 0, x]/9 + (-28/81 + Pi^2/108 + (5*G[0, x])/27 - G[0, 0, x]/9)*
          RATIO[x^(-1)]) + Log[mu2/s]^2*(164/81 - (5*Pi^2)/108 - 
         (28*G[0, x])/27 + (Pi^2*G[0, x])/36 + (5*G[0, 0, x])/9 - 
         G[0, 0, 0, x]/3 + RATIO[x^(-1)]*(-164/81 + (5*Pi^2)/108 + 
           (28*G[0, x])/27 - (Pi^2*G[0, x])/36 - (5*G[0, 0, x])/9 + 
           G[0, 0, 0, x]/3 + (7*Zeta[3])/9) - (7*Zeta[3])/9) - 
       (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (70*G[0, x]*Zeta[3])/27 - 
       (14*G[0, 0, x]*Zeta[3])/9 + Log[mu2/s]*(1952/243 - (14*Pi^2)/81 - 
         (47*Pi^4)/2160 - (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + 
         (56*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + 
         (2*G[0, 0, 0, 0, x])/3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9 + 
         RATIO[x^(-1)]*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
           (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + 
           (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/
            3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9)) - 
       (62*Zeta[5])/15 + RATIO[x^(-1)]*(-11680/729 + (82*Pi^2)/243 + 
         (47*Pi^4)/1296 + (1952*G[0, x])/243 - (14*Pi^2*G[0, x])/81 - 
         (47*Pi^4*G[0, x])/2160 - (328*G[0, 0, x])/81 + (5*Pi^2*G[0, 0, x])/
          54 + (56*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
         (10*G[0, 0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, 0, x])/3 + 
         (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[0, x]*Zeta[3])/27 + 
         (14*G[0, 0, x]*Zeta[3])/9 + (62*Zeta[5])/15))) + 
   (-8 + (2*I)*Pi + Pi^2/6 + 5*G[0, x] - (2*I)*Pi*G[0, x] - 4*G[0, 1, x] - 
     4*G[1, 0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^2*(-1 + RATIO[x^(-1)]) + 
     (8 - Pi^2/6 - 3*G[0, x] + (4*I)*Pi*G[0, x] + 2*G[0, 0, x] + 
       4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*(-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x] + 
       (3 - (4*I)*Pi - 2*G[0, x] - 4*G[1, x])*RATIO[x^(-1)]) + 
     e*(-16 + (3*I)*Pi - (7*Pi^2)/4 - ((2*I)/3)*Pi^3 + 10*G[0, x] + 
       I*Pi*G[0, x] - (7*Pi^2*G[0, x])/6 + G[1, x] - (7*Pi^2*G[1, x])/3 - 
       6*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
       (2*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 2*G[0, 0, 0, x] + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(-1/3 + RATIO[x^(-1)]/3) + Log[mu2/s]^2*
        (-3/2 + (2*I)*Pi + G[0, x] + 2*G[1, x] + 
         (3/2 - (2*I)*Pi - G[0, x] - 2*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(-8 + (2*I)*Pi + Pi^2/6 + 5*G[0, x] - (2*I)*Pi*G[0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (8 - Pi^2/6 - 3*G[0, x] + (4*I)*Pi*G[0, x] + 
           2*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)]) + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x] + RATIO[x^(-1)]*(16 - Pi^2/4 + (I/3)*Pi^3 - 8*G[0, x] + 
         (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/3 + 3*G[0, 0, x] - 
         (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 4*G[1, 0, 0, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
         (14*Zeta[3])/3) + (20*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/3)*Pi^3 + I*Pi*G[0, x] - Pi^2*G[0, x] + G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 
         2*G[1, 0, 0, x] + 2*Zeta[3])) + e^2*(-32 + (6*I)*Pi - (17*Pi^2)/6 - 
       ((2*I)/3)*Pi^3 + (31*Pi^4)/144 + 20*G[0, x] + I*Pi*G[0, x] + 
       (Pi^2*G[0, x])/12 + (I/6)*Pi^3*G[0, x] + 2*G[1, x] + Pi^2*G[1, x] + 
       (I/3)*Pi^3*G[1, x] - 13*G[0, 0, x] - I*Pi*G[0, 0, x] + 
       Pi^2*G[0, 0, x] + 4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/3 + 
       4*G[1, 0, x] + I*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 - 
       5*G[1, 1, x] + 2*Pi^2*G[1, 1, x] + 7*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] + 
       4*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(-1/12 + RATIO[x^(-1)]/12) + Log[mu2/s]^3*
        (-1/2 + ((2*I)/3)*Pi + G[0, x]/3 + (2*G[1, x])/3 + 
         (1/2 - ((2*I)/3)*Pi - G[0, x]/3 - (2*G[1, x])/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-4 + I*Pi + Pi^2/12 + (5*G[0, x])/2 - I*Pi*G[0, x] - 
         2*G[0, 1, x] - 2*G[1, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (4 - Pi^2/12 - (3*G[0, x])/2 + 
           (2*I)*Pi*G[0, x] + G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*
          RATIO[x^(-1)]) + 6*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - 
       (20*G[0, x]*Zeta[3])/3 - (46*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
         3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (3*Pi^4)/20 + (3*I)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
         3*G[0, 0, x] - I*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
         I*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 2*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
         6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, x] + Zeta[3] - 2*G[0, x]*Zeta[3] + 
         2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(32 - (2*Pi^2)/3 - 
         (47*Pi^4)/720 - 16*G[0, x] + (Pi^2*G[0, x])/4 - (I/3)*Pi^3*G[0, x] - 
         ((2*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
         (7*Pi^2*G[0, 1, x])/3 - (13*Pi^2*G[1, 0, x])/3 - 2*Pi^2*G[1, 1, x] - 
         3*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
         2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - 7*Zeta[3] + 
         ((28*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
         (52*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(-16 + (3*I)*Pi - (7*Pi^2)/4 - 
         ((2*I)/3)*Pi^3 + 10*G[0, x] + I*Pi*G[0, x] - (7*Pi^2*G[0, x])/6 + 
         G[1, x] - (7*Pi^2*G[1, x])/3 - 6*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 
         2*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
          (16 - Pi^2/4 + (I/3)*Pi^3 - 8*G[0, x] + (Pi^2*G[0, x])/6 + 
           (7*Pi^2*G[1, x])/3 + 3*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
           (4*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
           4*G[0, 1, 0, x] + 4*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - (14*Zeta[3])/3) + 
         (20*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + I*Pi*G[0, x] - 
           Pi^2*G[0, x] + G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 
           (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
           2*Zeta[3]))) + e^3*(-64 + (12*I)*Pi - (17*Pi^2)/3 - 
       ((11*I)/12)*Pi^3 + (57*Pi^4)/160 - ((31*I)/360)*Pi^5 + 40*G[0, x] + 
       (2*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - (I/12)*Pi^3*G[0, x] - 
       (7*Pi^4*G[0, x])/144 + 4*G[1, x] + (23*Pi^2*G[1, x])/12 - 
       (I/6)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/360 - 26*G[0, 0, x] - 
       I*Pi*G[0, 0, x] - (I/6)*Pi^3*G[0, 0, x] + 8*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/6 - (I/3)*Pi^3*G[0, 1, x] + 8*G[1, 0, x] + 
       I*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + (I/6)*Pi^3*G[1, 0, x] - 
       10*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + (I/3)*Pi^3*G[1, 1, x] + 
       16*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/6 - 
       4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] - 
       I*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 - 
       2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] - 
       (17*Pi^2*G[1, 0, 0, x])/6 - 4*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/
        3 - 4*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/3 + 
       9*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 8*G[0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - 
       6*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
       4*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
       4*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] - 
       14*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
       4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 1, x] + 
       4*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + 
       4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/60 + RATIO[x^(-1)]/60) + 
       Log[mu2/s]^4*(-1/8 + (I/6)*Pi + G[0, x]/12 + G[1, x]/6 + 
         (1/8 - (I/6)*Pi - G[0, x]/12 - G[1, x]/6)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-4/3 + (I/3)*Pi + Pi^2/36 + (5*G[0, x])/6 - 
         (I/3)*Pi*G[0, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + 
         ((I/3)*Pi*G[0, x] + G[0, 0, x]/3)*RATIO[(1 - x)^(-1)] + 
         (4/3 - Pi^2/36 - G[0, x]/2 + ((2*I)/3)*Pi*G[0, x] + G[0, 0, x]/3 + 
           (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3)*RATIO[x^(-1)]) + 
       (47*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/9 - 
       (32*G[0, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
       3*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] + (46*G[0, 1, x]*Zeta[3])/3 + 
       (46*G[1, 0, x]*Zeta[3])/3 + 2*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*(3*Pi^2 - Pi^4/60 - (3*Pi^2*G[0, x])/2 - (3*Pi^2*G[1, x])/2 + 
         6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 6*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - 6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 
         6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 - 6*G[0, 0, 0, x] + 
         3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 
         3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 3*Zeta[3] - 
         2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(-8 + ((3*I)/2)*Pi - (7*Pi^2)/8 - (I/3)*Pi^3 + 
         5*G[0, x] + (I/2)*Pi*G[0, x] - (7*Pi^2*G[0, x])/12 + G[1, x]/2 - 
         (7*Pi^2*G[1, x])/6 - 3*G[0, 0, x] + I*Pi*G[0, 0, x] + G[0, 1, x] + 
         G[1, 0, x] - I*Pi*G[1, 0, x] - G[1, 1, x] - G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x] + RATIO[x^(-1)]*(8 - Pi^2/8 + (I/6)*Pi^3 - 4*G[0, x] + 
           (Pi^2*G[0, x])/12 + (7*Pi^2*G[1, x])/6 + (3*G[0, 0, x])/2 - 
           (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
           (7*Zeta[3])/3) + (10*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - 
           I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3])) + Log[mu2/s]*(-32 + (6*I)*Pi - 
         (17*Pi^2)/6 - ((2*I)/3)*Pi^3 + (31*Pi^4)/144 + 20*G[0, x] + 
         I*Pi*G[0, x] + (Pi^2*G[0, x])/12 + (I/6)*Pi^3*G[0, x] + 2*G[1, x] + 
         Pi^2*G[1, x] + (I/3)*Pi^3*G[1, x] - 13*G[0, 0, x] - 
         I*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] + 4*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 + 4*G[1, 0, x] + I*Pi*G[1, 0, x] + 
         (10*Pi^2*G[1, 0, x])/3 - 5*G[1, 1, x] + 2*Pi^2*G[1, 1, x] + 
         7*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
         8*G[1, 1, 1, 1, x] + 6*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - 
         (20*G[0, x]*Zeta[3])/3 - (46*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
           3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (3*Pi^4)/20 + (3*I)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/2 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
           3*G[0, 0, x] - I*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
           I*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
           6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
           2*G[1, 1, 0, 0, x] + Zeta[3] - 2*G[0, x]*Zeta[3] + 
           2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(32 - (2*Pi^2)/3 - 
           (47*Pi^4)/720 - 16*G[0, x] + (Pi^2*G[0, x])/4 - 
           (I/3)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/3 - (13*Pi^2*G[1, 0, x])/
            3 - 2*Pi^2*G[1, 1, x] - 3*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
           2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
           4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - 7*Zeta[3] + 
           ((28*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
           (52*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - 
         (47*Pi^4)/480 + ((47*I)/360)*Pi^5 - 32*G[0, x] + 
         (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + (143*Pi^4*G[1, x])/
          360 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + (I/3)*Pi^3*G[0, 0, x] + 
         ((2*I)/3)*Pi^3*G[0, 1, x] - (I/3)*Pi^3*G[1, 0, x] - 
         ((2*I)/3)*Pi^3*G[1, 1, x] - 8*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/
          6 + (7*Pi^2*G[0, 0, 1, x])/3 + (13*Pi^2*G[0, 1, 0, x])/3 + 
         2*Pi^2*G[0, 1, 1, x] + (11*Pi^2*G[1, 0, 0, x])/3 + 
         (7*Pi^2*G[1, 0, 1, x])/3 + (Pi^2*G[1, 1, 0, x])/3 + 
         (5*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         2*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         4*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
         20*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + 
         (7*Pi^2*Zeta[3])/18 + 7*G[0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, x]*
          Zeta[3] - (14*G[0, 0, x]*Zeta[3])/3 - (52*G[0, 1, x]*Zeta[3])/3 - 
         (52*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + (72*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (3*Pi^4)/40 + ((2*I)/45)*Pi^5 + 
         (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - (I/12)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/60 - (I/6)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/20 + 
         6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         (2*Pi^2*G[0, 0, 0, x])/3 - I*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] + 
         3*G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 + 
         I*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] + 3*Zeta[3] - (Pi^2*Zeta[3])/6 - 
         G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
         2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + 2*Zeta[5])) + 
     e^4*(-128 + (24*I)*Pi - (34*Pi^2)/3 - ((11*I)/6)*Pi^3 + (223*Pi^4)/360 + 
       (I/720)*Pi^5 + (409*Pi^6)/60480 + 80*G[0, x] + (4*I)*Pi*G[0, x] + 
       (4*Pi^2*G[0, x])/3 - (I/12)*Pi^3*G[0, x] - (247*Pi^4*G[0, x])/1440 + 
       ((47*I)/720)*Pi^5*G[0, x] + 8*G[1, x] + (23*Pi^2*G[1, x])/6 - 
       (I/6)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/120 - ((2*I)/45)*Pi^5*G[1, x] - 
       52*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
       (I/12)*Pi^3*G[0, 0, x] - (Pi^4*G[0, 0, x])/60 + 16*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/3 + (I/6)*Pi^3*G[0, 1, x] + 
       (89*Pi^4*G[0, 1, x])/360 + 16*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 
       (17*Pi^2*G[1, 0, x])/6 - (I/12)*Pi^3*G[1, 0, x] + 
       (29*Pi^4*G[1, 0, x])/360 - 20*G[1, 1, x] - (19*Pi^2*G[1, 1, x])/12 - 
       (I/6)*Pi^3*G[1, 1, x] - (11*Pi^4*G[1, 1, x])/60 + 32*G[0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/12 + 
       (I/6)*Pi^3*G[0, 0, 0, x] - 8*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
        6 + (I/3)*Pi^3*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - I*Pi*G[0, 1, 0, x] + 
       (5*Pi^2*G[0, 1, 0, x])/3 - (I/6)*Pi^3*G[0, 1, 0, x] + 
       Pi^2*G[0, 1, 1, x] - (I/3)*Pi^3*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 
       I*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/12 - 
       (I/6)*Pi^3*G[1, 0, 0, x] - 8*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/
        6 - (I/3)*Pi^3*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] + 
       (2*Pi^2*G[1, 1, 0, x])/3 + (I/6)*Pi^3*G[1, 1, 0, x] + 
       18*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 + 
       (I/3)*Pi^3*G[1, 1, 1, x] - 19*G[0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
       4*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/3 + 
       4*G[0, 0, 1, 0, x] + I*Pi*G[0, 0, 1, 0, x] + 
       (10*Pi^2*G[0, 0, 1, 0, x])/3 + 2*Pi^2*G[0, 0, 1, 1, x] - 
       G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 0, 0, x] + (17*Pi^2*G[0, 1, 0, 0, x])/
        6 + 4*G[0, 1, 0, 1, x] + (7*Pi^2*G[0, 1, 0, 1, x])/3 + 
       4*G[0, 1, 1, 0, x] - I*Pi*G[0, 1, 1, 0, x] + (4*Pi^2*G[0, 1, 1, 0, x])/
        3 - 4*G[0, 1, 1, 1, x] + (5*Pi^2*G[0, 1, 1, 1, x])/3 - 
       6*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] + (7*Pi^2*G[1, 0, 0, 0, x])/
        3 + 4*G[1, 0, 0, 1, x] + (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
       4*G[1, 0, 1, 0, x] - I*Pi*G[1, 0, 1, 0, x] + (4*Pi^2*G[1, 0, 1, 0, x])/
        3 + 2*Pi^2*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] - 
       I*Pi*G[1, 1, 0, 0, x] + (7*Pi^2*G[1, 1, 0, 0, x])/6 + 
       4*G[1, 1, 0, 1, x] + (7*Pi^2*G[1, 1, 0, 1, x])/3 + 
       4*G[1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] + 
       (10*Pi^2*G[1, 1, 1, 0, x])/3 - 13*G[1, 1, 1, 1, x] + 
       (4*Pi^2*G[1, 1, 1, 1, x])/3 + 9*G[0, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] + 7*G[1, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] + 
       8*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
       4*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] - 
       4*G[0, 0, 1, 0, 0, 1, x] - 4*G[0, 0, 1, 0, 1, 0, x] - 
       2*G[0, 0, 1, 1, 0, 0, x] - 4*G[0, 0, 1, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, 1, x] + 
       14*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 0, 1, x] - 
       4*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
       4*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 0, x] - 
       4*G[0, 1, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 1, 0, x] + 
       12*G[0, 1, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, 0, x] - 
       4*G[1, 0, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
       4*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] + 
       2*G[1, 0, 1, 1, 0, 0, x] - 4*G[1, 0, 1, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
       4*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
       4*G[1, 1, 0, 1, 1, 1, x] + 8*G[1, 1, 1, 0, 0, 0, x] - 
       4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-1/360 + RATIO[x^(-1)]/360) + 
       Log[mu2/s]^5*(-1/40 + (I/30)*Pi + G[0, x]/60 + G[1, x]/30 + 
         (1/40 - (I/30)*Pi - G[0, x]/60 - G[1, x]/30)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(-1/3 + (I/12)*Pi + Pi^2/144 + (5*G[0, x])/24 - 
         (I/12)*Pi*G[0, x] - G[0, 1, x]/6 - G[1, 0, x]/6 + 
         ((I/12)*Pi*G[0, x] + G[0, 0, x]/12)*RATIO[(1 - x)^(-1)] + 
         (1/3 - Pi^2/144 - G[0, x]/8 + (I/6)*Pi*G[0, x] + G[0, 0, x]/12 + 
           G[0, 1, x]/6 + G[1, 0, x]/6)*RATIO[x^(-1)]) + (94*Zeta[3])/3 - 
       (7*I)*Pi*Zeta[3] + (25*Pi^2*Zeta[3])/6 + ((14*I)/9)*Pi^3*Zeta[3] - 
       (61*G[0, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (26*Pi^2*G[0, x]*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3 + 
       (107*Pi^2*G[1, x]*Zeta[3])/18 + 13*G[0, 0, x]*Zeta[3] - 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (23*G[0, 1, x]*Zeta[3])/3 - 
       (23*G[1, 0, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (11*G[1, 1, x]*Zeta[3])/3 + (8*G[0, 0, 0, x]*Zeta[3])/3 - 
       (46*G[0, 0, 1, x]*Zeta[3])/3 - (46*G[0, 1, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, 1, x]*Zeta[3] - (4*G[1, 0, 0, x]*Zeta[3])/3 - 
       (34*G[1, 0, 1, x]*Zeta[3])/3 - (34*G[1, 1, 0, x]*Zeta[3])/3 + 
       (10*G[1, 1, 1, x]*Zeta[3])/3 - (91*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-8/3 + (I/2)*Pi - (7*Pi^2)/24 - (I/9)*Pi^3 + 
         (5*G[0, x])/3 + (I/6)*Pi*G[0, x] - (7*Pi^2*G[0, x])/36 + G[1, x]/6 - 
         (7*Pi^2*G[1, x])/18 - G[0, 0, x] + (I/3)*Pi*G[0, 0, x] + 
         G[0, 1, x]/3 + G[1, 0, x]/3 - (I/3)*Pi*G[1, 0, x] - G[1, 1, x]/3 - 
         G[0, 0, 0, x]/3 + (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 - 
         G[1, 0, 0, x]/3 + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 - 
         (2*G[1, 1, 1, x])/3 + (Pi^2/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - 
           G[1, 0, x]/3 + G[1, 1, x]/3)*RATIO[x] + RATIO[x^(-1)]*
          (8/3 - Pi^2/24 + (I/18)*Pi^3 - (4*G[0, x])/3 + (Pi^2*G[0, x])/36 + 
           (7*Pi^2*G[1, x])/18 + G[0, 0, x]/2 - ((2*I)/3)*Pi*G[0, 0, x] + 
           ((2*I)/3)*Pi*G[1, 0, x] - G[0, 0, 0, x]/3 - (2*G[0, 0, 1, x])/3 - 
           (2*G[0, 1, 0, x])/3 + (2*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - 
           (2*G[1, 1, 0, x])/3 + (2*G[1, 1, 1, x])/3 - (7*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*((-I/18)*Pi^3 + (I/6)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/6 + G[0, 0, x]/6 - (I/3)*Pi*G[0, 0, x] + 
           (I/3)*Pi*G[1, 0, x] - (2*G[0, 0, 0, x])/3 + G[1, 0, 0, x]/3 + 
           Zeta[3]/3) + (10*Zeta[3])/9) + Log[mu2/s]^2*
        (-16 + (3*I)*Pi - (17*Pi^2)/12 - (I/3)*Pi^3 + (31*Pi^4)/288 + 
         10*G[0, x] + (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/24 + 
         (I/12)*Pi^3*G[0, x] + G[1, x] + (Pi^2*G[1, x])/2 + 
         (I/6)*Pi^3*G[1, x] - (13*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + 
         (Pi^2*G[0, 0, x])/2 + 2*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 + 
         2*G[1, 0, x] + (I/2)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/3 - 
         (5*G[1, 1, x])/2 + Pi^2*G[1, 1, x] + (7*G[0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] + 
         I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 + I*Pi*G[1, 0, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] - I*Pi*G[1, 1, 0, x] + 
         2*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
         3*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (10*G[0, x]*Zeta[3])/3 - 
         (23*G[1, x]*Zeta[3])/3 + RATIO[x]*((3*Pi^2)/4 - (Pi^2*G[0, x])/2 - 
           (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - 
           (3*G[1, 0, x])/2 + (3*G[1, 1, x])/2 - 2*G[0, 0, 0, x] + 
           G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] + Zeta[3]) + RATIO[(1 - x)^(-1)]*
          ((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
           (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
           Zeta[3]/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(16 - Pi^2/3 - (47*Pi^4)/1440 - 8*G[0, x] + 
           (Pi^2*G[0, x])/8 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - (Pi^2*G[0, 0, x])/12 - (7*Pi^2*G[0, 1, x])/6 - 
           (13*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] - (3*G[0, 0, 0, x])/2 + 
           (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
           G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
           2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           2*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
           2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
           2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (7*Zeta[3])/2 + 
           ((14*I)/3)*Pi*Zeta[3] + (7*G[0, x]*Zeta[3])/3 + 
           (26*G[1, x]*Zeta[3])/3)) + (88*Zeta[5])/5 - 
       ((124*I)/5)*Pi*Zeta[5] - (72*G[0, x]*Zeta[5])/5 - 
       (154*G[1, x]*Zeta[5])/5 + RATIO[x]*(6*Pi^2 - Pi^4/40 - 
         3*Pi^2*G[0, x] + (Pi^4*G[0, x])/60 - 3*Pi^2*G[1, x] + 
         (Pi^4*G[1, x])/60 + 12*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 - 
         12*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/4 - 12*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/4 + 12*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 - 
         12*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 6*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/6 + 6*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/6 + 6*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
          6 - 12*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
         9*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
         3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
         3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 6*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - 3*G[0, x]*Zeta[3] - 3*G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*((-I)*Pi^3 + (9*Pi^4)/40 + (I/45)*Pi^5 - 
         Pi^6/112 + (12*I)*Pi*G[0, x] - 3*Pi^2*G[0, x] - (I/4)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/120 - ((47*I)/720)*Pi^5*G[0, x] - 
         (I/2)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + ((2*I)/45)*Pi^5*G[1, x] + 
         12*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 + 
         (I/12)*Pi^3*G[0, 0, x] - (59*Pi^4*G[0, 0, x])/720 + 
         (I/6)*Pi^3*G[0, 1, x] - (3*Pi^4*G[0, 1, x])/20 + 
         (6*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 
         (I/12)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/60 - 
         (I/6)*Pi^3*G[1, 1, x] + (3*Pi^4*G[1, 1, x])/20 - 12*G[0, 0, 0, x] + 
         (3*I)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
         (I/6)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] - 
         (3*I)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
         (I/6)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] + 
         6*G[1, 0, 0, x] - (3*I)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/
          12 + (I/6)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] + 
         (3*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 - 
         (I/6)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] + 
         9*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/
          2 + I*Pi*G[0, 0, 1, 0, x] - Pi^2*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 0, 0, x] - 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 - I*Pi*G[0, 1, 1, 0, x] + 
         Pi^2*G[0, 1, 1, 0, x] - 6*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 - I*Pi*G[1, 0, 1, 0, x] + 
         Pi^2*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 0, 0, x] + 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 + I*Pi*G[1, 1, 1, 0, x] - 
         Pi^2*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         G[0, 0, 1, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 10*G[0, 0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
         2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 0, x] + 
         2*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
         2*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 1, 0, 0, 0, 0, x] - 
         2*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 1, 0, 0, x] + 6*Zeta[3] - (Pi^2*Zeta[3])/12 + 
         ((7*I)/9)*Pi^3*Zeta[3] - 3*G[0, x]*Zeta[3] - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/2 + 3*G[1, x]*Zeta[3] - 
         (Pi^2*G[1, x]*Zeta[3])/6 - (4*G[0, 0, x]*Zeta[3])/3 + 
         ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - G[0, 1, x]*Zeta[3] - 
         G[1, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         G[1, 1, x]*Zeta[3] + (22*G[0, 0, 0, x]*Zeta[3])/3 + 
         2*G[0, 0, 1, x]*Zeta[3] + 2*G[0, 1, 0, x]*Zeta[3] - 
         2*G[0, 1, 1, x]*Zeta[3] - (8*G[1, 0, 0, x]*Zeta[3])/3 - 
         2*G[1, 0, 1, x]*Zeta[3] - 2*G[1, 1, 0, x]*Zeta[3] + 
         2*G[1, 1, 1, x]*Zeta[3] - (14*Zeta[3]^2)/3 + Zeta[5] - 
         2*G[0, x]*Zeta[5] + 2*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*
        (128 - (8*Pi^2)/3 - (47*Pi^4)/180 - (949*Pi^6)/60480 - 64*G[0, x] + 
         (4*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/480 - ((47*I)/360)*Pi^5*
          G[0, x] + ((4*I)/45)*Pi^5*G[1, x] + 32*G[0, 0, x] - 
         (2*Pi^2*G[0, 0, x])/3 - (47*Pi^4*G[0, 0, x])/720 - 
         (143*Pi^4*G[0, 1, x])/360 - (23*Pi^4*G[1, 0, x])/360 + 
         (Pi^4*G[1, 1, x])/3 - 16*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/4 - 
         (I/3)*Pi^3*G[0, 0, 0, x] - ((2*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (I/3)*Pi^3*G[0, 1, 0, x] + ((2*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (I/3)*Pi^3*G[1, 0, 0, x] + ((2*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (I/3)*Pi^3*G[1, 1, 0, x] - ((2*I)/3)*Pi^3*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 0, 0, 1, x])/3 - (13*Pi^2*G[0, 0, 1, 0, x])/3 - 
         2*Pi^2*G[0, 0, 1, 1, x] - (11*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (7*Pi^2*G[0, 1, 0, 1, x])/3 - (Pi^2*G[0, 1, 1, 0, x])/3 - 
         (5*Pi^2*G[0, 1, 1, 1, x])/3 - 3*Pi^2*G[1, 0, 0, 0, x] - 
         (7*Pi^2*G[1, 0, 0, 1, x])/3 - (Pi^2*G[1, 0, 1, 0, x])/3 - 
         2*Pi^2*G[1, 0, 1, 1, x] - (Pi^2*G[1, 1, 0, 0, x])/3 - 
         (7*Pi^2*G[1, 1, 0, 1, x])/3 - (13*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (4*Pi^2*G[1, 1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         2*G[0, 0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 0, x] + 
         4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] + 
         4*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, 1, x] - 
         20*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
         4*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] + 
         4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] - 
         4*G[0, 1, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 1, 0, x] - 12*G[0, 1, 1, 1, 1, 1, x] - 
         28*G[1, 0, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
         4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
         4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, 0, 0, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
         4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 0, 1, 1, 1, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 - ((7*I)/9)*Pi^3*Zeta[3] + 
         (56*G[0, x]*Zeta[3])/3 - (7*Pi^2*G[0, x]*Zeta[3])/18 - 
         (55*Pi^2*G[1, x]*Zeta[3])/9 - 7*G[0, 0, x]*Zeta[3] + 
         ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + (14*G[0, 0, 0, x]*Zeta[3])/3 + (52*G[0, 0, 1, x]*Zeta[3])/
          3 + (52*G[0, 1, 0, x]*Zeta[3])/3 - (4*G[1, 0, 0, x]*Zeta[3])/3 + 
         (28*G[1, 0, 1, x]*Zeta[3])/3 + (28*G[1, 1, 0, x]*Zeta[3])/3 - 
         (4*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 - (93*Zeta[5])/5 + 
         ((124*I)/5)*Pi*Zeta[5] + (62*G[0, x]*Zeta[5])/5 + 
         (164*G[1, x]*Zeta[5])/5) + Log[mu2/s]*(-64 + (12*I)*Pi - 
         (17*Pi^2)/3 - ((11*I)/12)*Pi^3 + (57*Pi^4)/160 - ((31*I)/360)*Pi^5 + 
         40*G[0, x] + (2*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - 
         (I/12)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/144 + 4*G[1, x] + 
         (23*Pi^2*G[1, x])/12 - (I/6)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/360 - 
         26*G[0, 0, x] - I*Pi*G[0, 0, x] - (I/6)*Pi^3*G[0, 0, x] + 
         8*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - (I/3)*Pi^3*G[0, 1, x] + 
         8*G[1, 0, x] + I*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + 
         (I/6)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + 
         (I/3)*Pi^3*G[1, 1, x] + 16*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         (5*Pi^2*G[0, 0, 0, x])/6 - 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
          3 - 4*G[0, 1, 0, x] - I*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/
          3 - 2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] - 
         (17*Pi^2*G[1, 0, 0, x])/6 - 4*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/
          3 - 4*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/
          3 + 9*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 
         8*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] - 
         6*G[1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, 1, x] + (47*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] - 
         (5*Pi^2*Zeta[3])/9 - (32*G[0, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + 3*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] + 
         (46*G[0, 1, x]*Zeta[3])/3 + (46*G[1, 0, x]*Zeta[3])/3 + 
         2*G[1, 1, x]*Zeta[3] + RATIO[x]*(3*Pi^2 - Pi^4/60 - 
           (3*Pi^2*G[0, x])/2 - (3*Pi^2*G[1, x])/2 + 6*G[0, 0, x] + 
           (5*Pi^2*G[0, 0, x])/6 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
           6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 6*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/6 - 6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
           3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
           6*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
           6*G[1, 1, 1, 1, x] + 3*Zeta[3] - 2*G[0, x]*Zeta[3] - 
           2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - 
           (47*Pi^4)/480 + ((47*I)/360)*Pi^5 - 32*G[0, x] + 
           (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + (143*Pi^4*G[1, x])/
            360 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + 
           (I/3)*Pi^3*G[0, 0, x] + ((2*I)/3)*Pi^3*G[0, 1, x] - 
           (I/3)*Pi^3*G[1, 0, x] - ((2*I)/3)*Pi^3*G[1, 1, x] - 
           8*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 1, x])/
            3 + (13*Pi^2*G[0, 1, 0, x])/3 + 2*Pi^2*G[0, 1, 1, x] + 
           (11*Pi^2*G[1, 0, 0, x])/3 + (7*Pi^2*G[1, 0, 1, x])/3 + 
           (Pi^2*G[1, 1, 0, x])/3 + (5*Pi^2*G[1, 1, 1, x])/3 + 
           3*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
           (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, x] + 
           (4*I)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
           4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
           12*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
           4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 0, x] - 
           4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
           8*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] - 
           4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
           4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
           4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
           4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] - 
           4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
           12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (7*Pi^2*Zeta[3])/18 + 
           7*G[0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (14*G[0, 0, x]*Zeta[3])/3 - (52*G[0, 1, x]*Zeta[3])/3 - 
           (52*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + (72*Zeta[5])/5 + 
         RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (3*Pi^4)/40 + ((2*I)/45)*Pi^5 + 
           (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - (I/12)*Pi^3*G[0, x] + 
           (Pi^4*G[0, x])/60 - (I/6)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/20 + 
           6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - 
           (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 - 
           I*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] + 3*G[1, 0, 0, x] - 
           I*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 + 
           I*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
           G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
           2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
           2*G[1, 1, 1, 0, 0, x] + 3*Zeta[3] - (Pi^2*Zeta[3])/6 - 
           G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
           G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*
            Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + 
           2*Zeta[5]))))/Nc + Nc*(-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 
     2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + 
     Log[mu2/s]^2*(1 - RATIO[x^(-1)]) + (13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
       2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*(-2/3 - 2*G[1, x] + (2/3 + 2*G[1, x])*RATIO[x^(-1)]) + 
     e*(-80/27 + (5*Pi^2)/9 + (35*G[0, x])/18 + Pi^2*G[0, x] - G[1, x]/2 + 
       (7*Pi^2*G[1, x])/6 + G[0, 0, x]/3 - G[0, 1, x] - G[1, 0, x] + 
       G[1, 1, x] + 4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
       2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(1/3 - RATIO[x^(-1)]/3) + Log[mu2/s]^2*
        (-1/3 - G[1, x] + (1/3 + G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 2*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] + (13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
           2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)]) + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x] - (20*Zeta[3])/3 + RATIO[x^(-1)]*(80/27 - Pi^2/18 - 
         (13*G[0, x])/9 - Pi^2*G[0, x] - (7*Pi^2*G[1, x])/6 + 
         (2*G[0, 0, x])/3 - 4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
         2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] + (20*Zeta[3])/3)) + 
     e^2*(-484/81 + (121*Pi^2)/108 - (7*Pi^4)/144 + (107*G[0, x])/27 - 
       (5*Pi^2*G[0, x])/9 - G[1, x] - (Pi^2*G[1, x])/2 + G[0, 0, x]/18 - 
       (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - 
       2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 + (5*G[1, 1, x])/2 - 
       Pi^2*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + G[0, 0, 1, x] + 
       G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
       6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
       2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(1/12 - RATIO[x^(-1)]/12) + Log[mu2/s]^3*
        (-1/9 - G[1, x]/3 + (1/9 + G[1, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-13/18 - (7*Pi^2)/12 + G[0, x]/3 - G[0, 0, x] + 
         G[0, 1, x] + G[1, 0, x] + (13/18 + (7*Pi^2)/12 - G[0, x]/3 + 
           G[0, 0, x] - G[0, 1, x] - G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
       (23*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + (20*G[1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + (7*Pi^4)/144 - 
         (80*G[0, x])/27 + (Pi^2*G[0, x])/18 + (13*G[0, 0, x])/9 + 
         (5*Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/6 + 
         (7*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] - (2*G[0, 0, 0, x])/3 + 
         6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] - 
         (14*Zeta[3])/9 - 2*G[0, x]*Zeta[3] - (20*G[1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-80/27 + (5*Pi^2)/9 + (35*G[0, x])/18 + Pi^2*G[0, x] - 
         G[1, x]/2 + (7*Pi^2*G[1, x])/6 + G[0, 0, x]/3 - G[0, 1, x] - 
         G[1, 0, x] + G[1, 1, x] + 4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         2*G[1, 1, 1, x] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
           G[1, 1, x])*RATIO[x] - (20*Zeta[3])/3 + RATIO[x^(-1)]*
          (80/27 - Pi^2/18 - (13*G[0, x])/9 - Pi^2*G[0, x] - 
           (7*Pi^2*G[1, x])/6 + (2*G[0, 0, x])/3 - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + (20*Zeta[3])/3))) + 
     e^3*(-2912/243 + (182*Pi^2)/81 + (29*Pi^4)/2160 + (646*G[0, x])/81 - 
       (251*Pi^2*G[0, x])/216 - (Pi^4*G[0, x])/60 - 2*G[1, x] - 
       (23*Pi^2*G[1, x])/24 + (7*Pi^4*G[1, x])/144 + G[0, 0, x]/27 + 
       (17*Pi^2*G[0, 0, x])/36 - 4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 
       4*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 5*G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/12 - (37*G[0, 0, 0, x])/18 + 
       (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
        6 + 2*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + 
       Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 + 
       2*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/6 - (9*G[1, 1, 1, x])/2 + 
       (5*Pi^2*G[1, 1, 1, x])/6 + (7*G[0, 0, 0, 0, x])/3 - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       3*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
       2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(1/60 - RATIO[x^(-1)]/60) + Log[mu2/s]^4*
        (-1/36 - G[1, x]/12 + (1/36 + G[1, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-13/54 - (7*Pi^2)/36 + G[0, x]/9 - G[0, 0, x]/3 + 
         G[0, 1, x]/3 + G[1, 0, x]/3 + (13/54 + (7*Pi^2)/36 - G[0, x]/9 + 
           G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3)*RATIO[x^(-1)]) + 
       (145*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - (23*G[0, x]*Zeta[3])/9 - 
       G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/
        3 - (20*G[1, 0, x]*Zeta[3])/3 - 2*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
         (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
         3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
         3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(-40/27 + (5*Pi^2)/18 + (35*G[0, x])/36 + 
         (Pi^2*G[0, x])/2 - G[1, x]/4 + (7*Pi^2*G[1, x])/12 + G[0, 0, x]/6 - 
         G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 2*G[0, 0, 0, x] - 
         G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
         G[1, 1, 1, x] + (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + 
           G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x] - (10*Zeta[3])/3 + 
         RATIO[x^(-1)]*(40/27 - Pi^2/36 - (13*G[0, x])/18 - 
           (Pi^2*G[0, x])/2 - (7*Pi^2*G[1, x])/12 + G[0, 0, x]/3 - 
           2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - G[1, 1, 1, x] + (10*Zeta[3])/3)) + 
       Log[mu2/s]*(-484/81 + (121*Pi^2)/108 - (7*Pi^4)/144 + 
         (107*G[0, x])/27 - (5*Pi^2*G[0, x])/9 - G[1, x] - (Pi^2*G[1, x])/2 + 
         G[0, 0, x]/18 - (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 + 
         (5*G[1, 1, x])/2 - Pi^2*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
         4*G[1, 1, 1, 1, x] + RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + 
           (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + 
           (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - 
           G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
           2*G[1, 1, 1, x] - Zeta[3]) + (23*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + 
           (7*Pi^4)/144 - (80*G[0, x])/27 + (Pi^2*G[0, x])/18 + 
           (13*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/
            6 + (7*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] - (2*G[0, 0, 0, x])/
            3 + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
           4*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 - 2*G[0, x]*Zeta[3] - 
           (20*G[1, x]*Zeta[3])/3)) - (72*Zeta[5])/5 + 
       RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 - 
         (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + (Pi^4*G[0, x])/60 - 
         (7*Pi^4*G[1, x])/144 + (80*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - 
         (13*G[0, 0, 0, x])/9 - (2*Pi^2*G[0, 0, 0, x])/3 - 
         (7*Pi^2*G[0, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 0, x])/6 - 
         Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 1, x])/6 - 
         (7*Pi^2*G[1, 1, 0, x])/6 - (5*Pi^2*G[1, 1, 1, x])/6 + 
         (2*G[0, 0, 0, 0, x])/3 - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
         6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
         (14*G[0, x]*Zeta[3])/9 - (8*G[0, 0, x]*Zeta[3])/3 + 
         (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 + 
         2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)) + 
     e^4*(-17488/729 + (1093*Pi^2)/243 + (79*Pi^4)/2592 + (977*Pi^6)/60480 + 
       (3884*G[0, x])/243 - (755*Pi^2*G[0, x])/324 - (29*Pi^4*G[0, x])/2160 - 
       4*G[1, x] - (23*Pi^2*G[1, x])/12 + (Pi^4*G[1, x])/120 + 
       (2*G[0, 0, x])/81 + (215*Pi^2*G[0, 0, x])/216 + 
       (59*Pi^4*G[0, 0, x])/720 - 8*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
       (7*Pi^4*G[0, 1, x])/144 - 8*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 - 
       (7*Pi^4*G[1, 0, x])/144 + 10*G[1, 1, x] + (19*Pi^2*G[1, 1, x])/24 + 
       (Pi^4*G[1, 1, x])/60 - (109*G[0, 0, 0, x])/27 - 
       (7*Pi^2*G[0, 0, 0, x])/18 + 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        12 + 4*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/12 - 
       (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 4*G[1, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 1, x])/12 + 4*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
        12 - 9*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
       (73*G[0, 0, 0, 0, x])/18 - (Pi^2*G[0, 0, 0, 0, x])/2 - 
       2*G[0, 0, 0, 1, x] - (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
       2*G[0, 0, 1, 0, x] - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
       Pi^2*G[0, 0, 1, 1, x] - Pi^2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 - 2*G[0, 1, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 + 2*G[0, 1, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 2*G[1, 0, 0, 0, x] - 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - 2*G[1, 0, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 - 2*G[1, 0, 1, 0, x] - 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 - Pi^2*G[1, 0, 1, 1, x] - 
       Pi^2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - (7*Pi^2*G[1, 1, 0, 1, x])/
        6 - 2*G[1, 1, 1, 0, x] - (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
       (13*G[1, 1, 1, 1, x])/2 - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (10*G[0, 0, 0, 0, 0, x])/3 + G[0, 0, 0, 0, 1, x] + 
       G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
       G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + 
       G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
       G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
       G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, 1, x] - 10*G[0, 0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
       2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] - 
       2*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
       2*G[0, 0, 1, 0, 0, 1, x] + 2*G[0, 0, 1, 0, 1, 0, x] + 
       2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, 0, 1, x] + 2*G[0, 1, 0, 1, 1, 0, x] - 
       2*G[0, 1, 0, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
       2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] + 
       2*G[0, 1, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 1, 0, x] - 
       6*G[0, 1, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 0, 1, 0, x] + 
       2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
       2*G[1, 0, 1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, 1, 0, x] + 
       2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
       2*G[1, 1, 0, 1, 0, 1, x] + 2*G[1, 1, 0, 1, 1, 0, x] - 
       2*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] + 
       2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/360 - RATIO[x^(-1)]/360) + 
       Log[mu2/s]^5*(-1/180 - G[1, x]/60 + (1/180 + G[1, x]/60)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(-13/216 - (7*Pi^2)/144 + 
         G[0, x]/36 - G[0, 0, x]/12 + G[0, 1, x]/12 + G[1, 0, x]/12 + 
         (13/216 + (7*Pi^2)/144 - G[0, x]/36 + G[0, 0, x]/12 - 
           G[0, 1, x]/12 - G[1, 0, x]/12)*RATIO[x^(-1)]) + (884*Zeta[3])/81 - 
       (149*Pi^2*Zeta[3])/108 - (353*G[0, x]*Zeta[3])/54 - 
       (5*Pi^2*G[0, x]*Zeta[3])/2 - (5*G[1, x]*Zeta[3])/6 - 
       (26*Pi^2*G[1, x]*Zeta[3])/9 + (2*G[0, 0, x]*Zeta[3])/9 + 
       (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
       (4*G[1, 1, x]*Zeta[3])/3 - (22*G[0, 0, 0, x]*Zeta[3])/3 + 
       (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 + 
       2*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] + 
       (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
       (8*G[1, 1, 1, x]*Zeta[3])/3 + (91*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-40/81 + (5*Pi^2)/54 + (35*G[0, x])/108 + 
         (Pi^2*G[0, x])/6 - G[1, x]/12 + (7*Pi^2*G[1, x])/36 + 
         G[0, 0, x]/18 - G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/6 + 
         (2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
         G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x] - (10*Zeta[3])/9 + RATIO[x^(-1)]*
          (40/81 - Pi^2/108 - (13*G[0, x])/54 - (Pi^2*G[0, x])/6 - 
           (7*Pi^2*G[1, x])/36 + G[0, 0, x]/9 - (2*G[0, 0, 0, x])/3 + 
           G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + 
           G[1, 1, 0, x]/3 - G[1, 1, 1, x]/3 + (10*Zeta[3])/9)) + 
       Log[mu2/s]^2*(-242/81 + (121*Pi^2)/216 - (7*Pi^4)/288 + 
         (107*G[0, x])/54 - (5*Pi^2*G[0, x])/18 - G[1, x]/2 - 
         (Pi^2*G[1, x])/4 + G[0, 0, x]/36 - (5*Pi^2*G[0, 0, x])/12 - 
         G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/12 + (5*G[1, 1, x])/4 - (Pi^2*G[1, 1, x])/2 - 
         (2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + (3*G[1, 0, x])/4 - 
           (3*G[1, 1, x])/4 + G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
           G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + 
           G[1, 1, 1, x] - Zeta[3]/2) + (23*Zeta[3])/18 + G[0, x]*Zeta[3] + 
         (10*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(242/81 - (13*Pi^2)/216 + 
           (7*Pi^4)/288 - (40*G[0, x])/27 + (Pi^2*G[0, x])/36 + 
           (13*G[0, 0, x])/18 + (5*Pi^2*G[0, 0, x])/12 + (7*Pi^2*G[0, 1, x])/
            12 + (7*Pi^2*G[1, 0, x])/12 + (Pi^2*G[1, 1, x])/2 - 
           G[0, 0, 0, x]/3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
           G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
           G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 - G[0, x]*Zeta[3] - 
           (10*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
         (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
         (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
         (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
         (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
         (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
         (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
         (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
         (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + (77*Zeta[5])/15 + 
       2*G[0, x]*Zeta[5] + (72*G[1, x]*Zeta[5])/5 + 
       RATIO[x^(-1)]*(17488/729 - (121*Pi^2)/243 - (611*Pi^4)/12960 - 
         (977*Pi^6)/60480 - (2912*G[0, x])/243 + (20*Pi^2*G[0, x])/81 + 
         (47*Pi^4*G[0, x])/2160 + (484*G[0, 0, x])/81 - (13*Pi^2*G[0, 0, x])/
          108 - (59*Pi^4*G[0, 0, x])/720 + (7*Pi^4*G[0, 1, x])/144 + 
         (7*Pi^4*G[1, 0, x])/144 - (Pi^4*G[1, 1, x])/60 - 
         (80*G[0, 0, 0, x])/27 + (Pi^2*G[0, 0, 0, x])/18 + 
         (13*G[0, 0, 0, 0, x])/9 + (Pi^2*G[0, 0, 0, 0, x])/2 + 
         (7*Pi^2*G[0, 0, 0, 1, x])/6 + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
         Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] + 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 1, 0, x])/6 + 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 + (5*Pi^2*G[1, 0, 0, 0, x])/6 + 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 + (7*Pi^2*G[1, 0, 1, 0, x])/6 + 
         Pi^2*G[1, 0, 1, 1, x] + Pi^2*G[1, 1, 0, 0, x] + 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
         (2*Pi^2*G[1, 1, 1, 1, x])/3 - (2*G[0, 0, 0, 0, 0, x])/3 + 
         10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
         2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
         2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, 1, x] - 
         (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (91*G[0, x]*Zeta[3])/27 + 
         (5*Pi^2*G[0, x]*Zeta[3])/2 + (26*Pi^2*G[1, x]*Zeta[3])/9 - 
         (14*G[0, 0, x]*Zeta[3])/9 + (22*G[0, 0, 0, x]*Zeta[3])/3 - 
         (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
         2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
         (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
         (8*G[1, 1, 1, x]*Zeta[3])/3 - (91*Zeta[3]^2)/9 - (62*Zeta[5])/15 - 
         2*G[0, x]*Zeta[5] - (72*G[1, x]*Zeta[5])/5) + 
       Log[mu2/s]*(-2912/243 + (182*Pi^2)/81 + (29*Pi^4)/2160 + 
         (646*G[0, x])/81 - (251*Pi^2*G[0, x])/216 - (Pi^4*G[0, x])/60 - 
         2*G[1, x] - (23*Pi^2*G[1, x])/24 + (7*Pi^4*G[1, x])/144 + 
         G[0, 0, x]/27 + (17*Pi^2*G[0, 0, x])/36 - 4*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
         5*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - (37*G[0, 0, 0, x])/18 + 
         (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
          6 + 2*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + 
         Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/
          6 - (9*G[1, 1, 1, x])/2 + (5*Pi^2*G[1, 1, 1, x])/6 + 
         (7*G[0, 0, 0, 0, x])/3 - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + (145*Zeta[3])/27 + 
         (26*Pi^2*Zeta[3])/9 - (23*G[0, x]*Zeta[3])/9 - G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 - 2*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
           (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
           3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) - 
         (72*Zeta[5])/5 + RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - 
           (47*Pi^4)/2160 - (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + 
           (Pi^4*G[0, x])/60 - (7*Pi^4*G[1, x])/144 + (80*G[0, 0, x])/27 - 
           (Pi^2*G[0, 0, x])/18 - (13*G[0, 0, 0, x])/9 - 
           (2*Pi^2*G[0, 0, 0, x])/3 - (7*Pi^2*G[0, 0, 1, x])/6 - 
           (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
           Pi^2*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 1, x])/6 - 
           (7*Pi^2*G[1, 1, 0, x])/6 - (5*Pi^2*G[1, 1, 1, x])/6 + 
           (2*G[0, 0, 0, 0, x])/3 - 8*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
           2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
           2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
           2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
           (14*G[0, x]*Zeta[3])/9 - (8*G[0, 0, x]*Zeta[3])/3 + 
           (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 + 
           2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)))))


==> anc/H_process2_qQ_qQ_+--+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i3]*DD[i2, i4]*
  ((Nf^2*(100/81 - (40*G[0, x])/27 + (8*G[0, 0, x])/9 + 
      Log[mu2/s]^2*(4/9 - (4*RATIO[x^(-1)])/9) + 
      (-100/81 + (40*G[0, x])/27 - (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
      Log[mu2/s]*(40/27 - (8*G[0, x])/9 + (-40/27 + (8*G[0, x])/9)*
         RATIO[x^(-1)]) + e*(1120/243 - (10*Pi^2)/81 - (424*G[0, x])/81 + 
        (2*Pi^2*G[0, x])/27 + (40*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3 + 
        Log[mu2/s]^3*(4/9 - (4*RATIO[x^(-1)])/9) + 
        (-1120/243 + (10*Pi^2)/81 + (424*G[0, x])/81 - (2*Pi^2*G[0, x])/27 - 
          (40*G[0, 0, x])/9 + (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
        Log[mu2/s]^2*(20/9 - (4*G[0, x])/3 + (-20/9 + (4*G[0, x])/3)*
           RATIO[x^(-1)]) + Log[mu2/s]*(424/81 - (2*Pi^2)/27 - 
          (40*G[0, x])/9 + (8*G[0, 0, x])/3 + (-424/81 + (2*Pi^2)/27 + 
            (40*G[0, x])/9 - (8*G[0, 0, x])/3)*RATIO[x^(-1)])) + 
      e^2*(3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[0, x])/81 + 
        (10*Pi^2*G[0, x])/27 + (1072*G[0, 0, x])/81 - (2*Pi^2*G[0, 0, x])/9 - 
        (280*G[0, 0, 0, x])/27 + (56*G[0, 0, 0, 0, x])/9 + 
        Log[mu2/s]^4*(7/27 - (7*RATIO[x^(-1)])/27) + 
        Log[mu2/s]^3*(140/81 - (28*G[0, x])/27 + (-140/81 + (28*G[0, x])/27)*
           RATIO[x^(-1)]) + Log[mu2/s]^2*(536/81 - Pi^2/9 - 
          (140*G[0, x])/27 + (28*G[0, 0, x])/9 + 
          (-536/81 + Pi^2/9 + (140*G[0, x])/27 - (28*G[0, 0, x])/9)*
           RATIO[x^(-1)]) - (280*Zeta[3])/81 + (56*G[0, x]*Zeta[3])/27 + 
        RATIO[x^(-1)]*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + 
          (1184*G[0, x])/81 - (10*Pi^2*G[0, x])/27 - (1072*G[0, 0, x])/81 + 
          (2*Pi^2*G[0, 0, x])/9 + (280*G[0, 0, 0, x])/27 - 
          (56*G[0, 0, 0, 0, x])/9 + (280*Zeta[3])/81 - (56*G[0, x]*Zeta[3])/
           27) + Log[mu2/s]*(1184/81 - (10*Pi^2)/27 - (1072*G[0, x])/81 + 
          (2*Pi^2*G[0, x])/9 + (280*G[0, 0, x])/27 - (56*G[0, 0, 0, x])/9 - 
          (56*Zeta[3])/27 + RATIO[x^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
            (1072*G[0, x])/81 - (2*Pi^2*G[0, x])/9 - (280*G[0, 0, x])/27 + 
            (56*G[0, 0, 0, x])/9 + (56*Zeta[3])/27)))))/Nc + 
   Nf*(-455/27 + ((152*I)/27)*Pi - (131*Pi^2)/54 + (386*G[0, x])/27 - 
     ((32*I)/9)*Pi*G[0, x] + (7*Pi^2*G[0, x])/9 - (26*G[0, 0, x])/3 + 
     ((8*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
     (4*G[1, 0, 0, x])/3 + (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + 
       (32*G[0, 0, x])/9 - ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]^3*(8/9 - (8*RATIO[x^(-1)])/9) + 
     Log[mu2/s]^2*(1/3 + (2*I)*Pi - (2*G[0, x])/3 + 
       (-1/3 - (2*I)*Pi + (2*G[0, x])/3)*RATIO[x^(-1)]) + 
     Log[mu2/s]*(-26/3 + ((52*I)/9)*Pi - (11*Pi^2)/9 + (46*G[0, x])/9 - 
       ((8*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3 + 
       (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (26/3 - ((40*I)/9)*Pi + (11*Pi^2)/9 - (34*G[0, x])/9 + 
         (4*I)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[x^(-1)]) - 
     (46*Zeta[3])/9 + RATIO[x^(-1)]*(455/27 - ((56*I)/27)*Pi + 
       (107*Pi^2)/54 - (290*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - 
       (11*Pi^2*G[0, x])/9 + (74*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + 
       ((4*I)/3)*Pi*G[1, 0, x] - (20*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + 
       (46*Zeta[3])/9) + e*(-37559/486 + ((1600*I)/81)*Pi - (16*Pi^2)/3 - 
       ((23*I)/27)*Pi^3 - (37*Pi^4)/270 + (5378*G[0, x])/81 - 
       ((232*I)/27)*Pi*G[0, x] + (119*Pi^2*G[0, x])/54 + 
       ((2*I)/9)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - 
       (1240*G[0, 0, x])/27 + ((26*I)/3)*Pi*G[0, 0, x] - 2*Pi^2*G[0, 0, x] - 
       ((52*I)/9)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/9 + 
       (274*G[0, 0, 0, x])/9 - (8*I)*Pi*G[0, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, x] - (52*G[1, 0, 0, x])/9 + 
       (4*I)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
       (56*G[0, 0, 0, 0, x])/3 + 4*G[0, 1, 0, 0, x] + 8*G[1, 0, 0, 0, x] - 
       (4*G[1, 1, 0, 0, x])/3 + Log[mu2/s]^4*(13/18 - (13*RATIO[x^(-1)])/
          18) + Log[mu2/s]^3*(1/3 + (2*I)*Pi - (8*G[0, x])/9 + 
         (-1/3 - (2*I)*Pi + (8*G[0, x])/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-269/27 + ((68*I)/9)*Pi - (37*Pi^2)/18 + 
         (59*G[0, x])/9 - (4*I)*Pi*G[0, x] - (4*G[0, 0, x])/3 + 
         ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (269/27 - ((50*I)/9)*Pi + (37*Pi^2)/18 - (41*G[0, x])/9 + 
           (6*I)*Pi*G[0, x] + (10*G[0, 0, x])/3)*RATIO[x^(-1)]) - 
       (70*Zeta[3])/9 - ((32*I)/3)*Pi*Zeta[3] + (64*G[0, x]*Zeta[3])/9 - 
       (4*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + 
         (8*Pi^4)/135 + ((328*I)/27)*Pi*G[0, x] - (86*Pi^2*G[0, x])/27 - 
         (I/9)*Pi^3*G[0, x] + (328*G[0, 0, x])/27 - ((70*I)/9)*Pi*
          G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
         (4*Pi^2*G[1, 0, x])/9 - (140*G[0, 0, 0, x])/9 + 
         (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
         (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
         12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/
          3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
       RATIO[x^(-1)]*(37559/486 - ((328*I)/81)*Pi + (46*Pi^2)/27 + 
         ((10*I)/27)*Pi^3 + (53*Pi^4)/270 - (4106*G[0, x])/81 + 
         ((224*I)/27)*Pi*G[0, x] - (59*Pi^2*G[0, x])/18 - 
         (I/3)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*G[1, x] + (986*G[0, 0, x])/27 - 
         ((100*I)/9)*Pi*G[0, 0, x] + (31*Pi^2*G[0, 0, x])/9 + 
         ((20*I)/3)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - (94*G[0, 0, 0, x])/
          3 + (12*I)*Pi*G[0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
         (20*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, x] + (92*G[0, 0, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 0, x])/3 - (32*G[1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 0, 0, x])/3 + 10*Zeta[3] + (12*I)*Pi*Zeta[3] - 
         (64*G[0, x]*Zeta[3])/9 + (4*G[1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-3778/81 + ((470*I)/27)*Pi - (281*Pi^2)/54 - 
         ((5*I)/9)*Pi^3 + (112*G[0, x])/3 - ((26*I)/3)*Pi*G[0, x] + 
         (20*Pi^2*G[0, x])/9 - (196*G[0, 0, x])/9 + (8*I)*Pi*G[0, 0, x] - 
         (4*I)*Pi*G[1, 0, x] + (32*G[0, 0, 0, x])/3 - 4*G[1, 0, 0, x] - 
         (160*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
           ((70*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + (70*G[0, 0, x])/9 - 
           (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 8*G[0, 0, 0, x] + 
           (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3) + RATIO[x^(-1)]*
          (3778/81 - ((224*I)/27)*Pi + (197*Pi^2)/54 + (I/3)*Pi^3 - 
           (254*G[0, x])/9 + ((100*I)/9)*Pi*G[0, x] - (34*Pi^2*G[0, x])/9 + 
           (182*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] + ((16*I)/3)*Pi*
            G[1, 0, x] - (56*G[0, 0, 0, x])/3 + (16*G[1, 0, 0, x])/3 + 
           (172*Zeta[3])/9))) + e^2*(-833023/2916 + ((15836*I)/243)*Pi - 
       (11621*Pi^2)/972 - ((473*I)/162)*Pi^3 + (133*Pi^4)/2160 - 
       ((37*I)/216)*Pi^5 + (19865*G[0, x])/81 - ((1940*I)/81)*Pi*G[0, x] + 
       (115*Pi^2*G[0, x])/81 + ((13*I)/18)*Pi^3*G[0, x] + 
       (209*Pi^4*G[0, x])/1080 + ((26*I)/27)*Pi^3*G[1, x] - 
       (59*Pi^4*G[1, x])/270 - (14068*G[0, 0, x])/81 + 
       ((62*I)/3)*Pi*G[0, 0, x] - (79*Pi^2*G[0, 0, x])/27 - 
       ((2*I)/3)*Pi^3*G[0, 0, x] - ((2*I)/3)*Pi^3*G[0, 1, x] - 
       ((344*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/27 + 
       (I/3)*Pi^3*G[1, 0, x] + ((2*I)/9)*Pi^3*G[1, 1, x] + 
       (3256*G[0, 0, 0, x])/27 - ((170*I)/9)*Pi*G[0, 0, 0, x] + 
       (35*Pi^2*G[0, 0, 0, x])/9 + ((98*I)/9)*Pi*G[0, 1, 0, x] - 
       (34*Pi^2*G[0, 1, 0, x])/9 - (344*G[1, 0, 0, x])/27 + 
       ((98*I)/9)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/9 - 
       ((52*I)/9)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/9 - 
       (752*G[0, 0, 0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       ((28*I)/3)*Pi*G[0, 0, 1, 0, x] + (98*G[0, 1, 0, 0, x])/9 - 
       ((28*I)/3)*Pi*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       (196*G[1, 0, 0, 0, x])/9 - ((28*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, x] - (52*G[1, 1, 0, 0, x])/9 + 
       (4*I)*Pi*G[1, 1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       60*G[0, 0, 0, 0, 0, x] - (28*G[0, 0, 1, 0, 0, x])/3 - 
       (56*G[0, 1, 0, 0, 0, x])/3 + 4*G[0, 1, 1, 0, 0, x] - 
       28*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, x] + 
       8*G[1, 1, 0, 0, 0, x] - (4*G[1, 1, 1, 0, 0, x])/3 + 
       Log[mu2/s]^5*(16/45 - (16*RATIO[x^(-1)])/45) + 
       Log[mu2/s]^4*(31/108 + ((7*I)/6)*Pi - (11*G[0, x])/18 + 
         (-31/108 - ((7*I)/6)*Pi + (11*G[0, x])/18)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-517/81 + ((152*I)/27)*Pi - (5*Pi^2)/3 + 
         (121*G[0, x])/27 - ((28*I)/9)*Pi*G[0, x] - (2*G[0, 0, x])/3 + 
         (((14*I)/9)*Pi*G[0, x] + (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (517/81 - ((110*I)/27)*Pi + (5*Pi^2)/3 - (79*G[0, x])/27 + 
           ((14*I)/3)*Pi*G[0, x] + (20*G[0, 0, x])/9)*RATIO[x^(-1)]) + 
       (4013*Zeta[3])/81 - ((1006*I)/27)*Pi*Zeta[3] + (103*Pi^2*Zeta[3])/9 - 
       (842*G[0, x]*Zeta[3])/27 + ((200*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (52*G[1, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (20*G[0, 0, x]*Zeta[3])/3 + 4*G[0, 1, x]*Zeta[3] + 
       (4*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(-3974/81 + ((553*I)/27)*Pi - (197*Pi^2)/36 - 
         ((5*I)/6)*Pi^3 + (1070*G[0, x])/27 - ((85*I)/9)*Pi*G[0, x] + 
         (47*Pi^2*G[0, x])/18 - (206*G[0, 0, x])/9 + ((28*I)/3)*Pi*
          G[0, 0, x] - ((14*I)/3)*Pi*G[1, 0, x] + (34*G[0, 0, 0, x])/3 - 
         (14*G[1, 0, 0, x])/3 - (208*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          ((-I/3)*Pi^3 + ((73*I)/9)*Pi*G[0, x] - (17*Pi^2*G[0, x])/9 + 
           (73*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + 
           (2*I)*Pi*G[1, 0, x] - (28*G[0, 0, 0, x])/3 + 2*G[1, 0, 0, x] + 
           2*Zeta[3]) + RATIO[x^(-1)]*(3974/81 - ((280*I)/27)*Pi + 
           (43*Pi^2)/12 + (I/2)*Pi^3 - (797*G[0, x])/27 + 
           ((110*I)/9)*Pi*G[0, x] - (9*Pi^2*G[0, x])/2 + 21*G[0, 0, x] - 
           (14*I)*Pi*G[0, 0, x] + ((20*I)/3)*Pi*G[1, 0, x] - 
           (62*G[0, 0, 0, x])/3 + (20*G[1, 0, 0, x])/3 + (226*Zeta[3])/9)) + 
       Log[mu2/s]*(-43759/243 + ((4180*I)/81)*Pi - (1799*Pi^2)/162 - 
         ((7*I)/3)*Pi^3 - (43*Pi^4)/180 + (12128*G[0, x])/81 - 
         ((62*I)/3)*Pi*G[0, x] + (197*Pi^2*G[0, x])/54 + 
         ((2*I)/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         (2698*G[0, 0, x])/27 + ((170*I)/9)*Pi*G[0, 0, x] - 
         (41*Pi^2*G[0, 0, x])/9 - ((98*I)/9)*Pi*G[1, 0, x] + 
         (34*Pi^2*G[1, 0, x])/9 + (194*G[0, 0, 0, x])/3 - 
         ((56*I)/3)*Pi*G[0, 0, 0, x] + ((28*I)/3)*Pi*G[0, 1, 0, x] - 
         (98*G[1, 0, 0, x])/9 + ((28*I)/3)*Pi*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (124*G[0, 0, 0, 0, x])/3 + 
         (28*G[0, 1, 0, 0, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
         4*G[1, 1, 0, 0, x] - (164*Zeta[3])/27 - ((92*I)/3)*Pi*Zeta[3] + 
         (140*G[0, x]*Zeta[3])/9 - 4*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (((-35*I)/27)*Pi^3 + (59*Pi^4)/270 + ((710*I)/27)*Pi*G[0, x] - 
           (181*Pi^2*G[0, x])/27 - (I/3)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*
            G[1, x] + (710*G[0, 0, x])/27 - ((146*I)/9)*Pi*G[0, 0, x] + 
           (31*Pi^2*G[0, 0, x])/9 + ((70*I)/9)*Pi*G[1, 0, x] - 
           (14*Pi^2*G[1, 0, x])/9 - (292*G[0, 0, 0, x])/9 + 
           ((28*I)/3)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + 
           (70*G[1, 0, 0, x])/9 - (4*I)*Pi*G[1, 0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 
           4*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, x])/3 + 
           (70*Zeta[3])/9 + ((8*I)/3)*Pi*Zeta[3] - (4*G[0, x]*Zeta[3])/3 + 
           (4*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(43759/243 - 
           ((1312*I)/81)*Pi + (461*Pi^2)/162 + ((25*I)/27)*Pi^3 + 
           (247*Pi^4)/540 - (9260*G[0, x])/81 + ((560*I)/27)*Pi*G[0, x] - 
           (337*Pi^2*G[0, x])/54 - I*Pi^3*G[0, x] - ((8*I)/9)*Pi^3*G[1, x] + 
           (718*G[0, 0, x])/9 - ((220*I)/9)*Pi*G[0, 0, x] + 
           8*Pi^2*G[0, 0, x] + ((40*I)/3)*Pi*G[1, 0, x] - 
           (16*Pi^2*G[1, 0, x])/3 - (598*G[0, 0, 0, x])/9 + 
           (28*I)*Pi*G[0, 0, 0, x] - ((40*I)/3)*Pi*G[0, 1, 0, x] + 
           (40*G[1, 0, 0, x])/3 - ((40*I)/3)*Pi*G[1, 0, 0, x] + 
           ((16*I)/3)*Pi*G[1, 1, 0, x] + (208*G[0, 0, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 0, x])/3 - (80*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 + (302*Zeta[3])/27 + ((100*I)/3)*Pi*
            Zeta[3] - (152*G[0, x]*Zeta[3])/9 + (16*G[1, x]*Zeta[3])/3)) - 
       (838*Zeta[5])/15 + RATIO[(1 - x)^(-1)]*(((-164*I)/81)*Pi^3 + 
         (184*Pi^4)/405 + ((2*I)/135)*Pi^5 + ((3356*I)/81)*Pi*G[0, x] - 
         (874*Pi^2*G[0, x])/81 - ((35*I)/54)*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/90 - ((16*I)/27)*Pi^3*G[1, x] + 
         (8*Pi^4*G[1, x])/135 + (3356*G[0, 0, x])/81 - ((710*I)/27)*Pi*
          G[0, 0, x] + (109*Pi^2*G[0, 0, x])/18 + (I/3)*Pi^3*G[0, 0, x] + 
         ((2*I)/9)*Pi^3*G[0, 1, x] + ((328*I)/27)*Pi*G[1, 0, x] - 
         (86*Pi^2*G[1, 0, x])/27 - (I/9)*Pi^3*G[1, 0, x] - 
         (1420*G[0, 0, 0, x])/27 + ((146*I)/9)*Pi*G[0, 0, 0, x] - 
         (28*Pi^2*G[0, 0, 0, x])/9 - ((70*I)/9)*Pi*G[0, 1, 0, x] + 
         (14*Pi^2*G[0, 1, 0, x])/9 + (328*G[1, 0, 0, x])/27 - 
         ((70*I)/9)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/9 + 
         ((32*I)/9)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/9 + 
         (146*G[0, 0, 0, 0, x])/3 - ((28*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (70*G[0, 1, 0, 0, x])/9 + 
         (4*I)*Pi*G[0, 1, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (140*G[1, 0, 0, 0, x])/9 + (4*I)*Pi*G[1, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + (32*G[1, 1, 0, 0, x])/9 - 
         ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - (112*G[0, 0, 0, 0, 0, x])/3 + 
         4*G[0, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, x] - 
         (4*G[0, 1, 1, 0, 0, x])/3 + 12*G[1, 0, 0, 0, 0, x] - 
         (4*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
         (328*Zeta[3])/27 + ((38*I)/9)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/9 - 
         (32*G[0, x]*Zeta[3])/9 - ((100*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (32*G[1, x]*Zeta[3])/9 + ((4*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (88*G[0, 0, x]*Zeta[3])/9 - (4*G[0, 1, x]*Zeta[3])/3 + 
         (4*Zeta[5])/3) + RATIO[x^(-1)]*(833023/2916 - ((1952*I)/243)*Pi - 
         (2395*Pi^2)/972 + ((56*I)/81)*Pi^3 + (1393*Pi^4)/6480 + 
         ((67*I)/360)*Pi^5 - (1693*G[0, x])/9 + ((1312*I)/81)*Pi*G[0, x] - 
         (349*Pi^2*G[0, x])/162 - ((25*I)/27)*Pi^3*G[0, x] - 
         (293*Pi^4*G[0, x])/1080 - ((10*I)/9)*Pi^3*G[1, x] + 
         (5*Pi^4*G[1, x])/18 + (3524*G[0, 0, x])/27 - ((560*I)/27)*Pi*
          G[0, 0, x] + (287*Pi^2*G[0, 0, x])/54 + I*Pi^3*G[0, 0, x] + 
         ((8*I)/9)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 0, x] - 
         (50*Pi^2*G[1, 0, x])/9 - ((4*I)/9)*Pi^3*G[1, 0, x] - 
         ((2*I)/9)*Pi^3*G[1, 1, x] - (2714*G[0, 0, 0, x])/27 + 
         ((220*I)/9)*Pi*G[0, 0, 0, x] - 7*Pi^2*G[0, 0, 0, x] - 
         ((40*I)/3)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 + 
         (112*G[1, 0, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, 0, x] + 
         (44*Pi^2*G[1, 0, 0, x])/9 + ((20*I)/3)*Pi*G[1, 1, 0, x] - 
         2*Pi^2*G[1, 1, 0, x] + (818*G[0, 0, 0, 0, x])/9 - 
         (28*I)*Pi*G[0, 0, 0, 0, x] + ((40*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (40*G[0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] - (80*G[1, 0, 0, 0, x])/3 + 
         ((40*I)/3)*Pi*G[1, 0, 0, 0, x] - ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (20*G[1, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - (292*G[0, 0, 0, 0, 0, x])/3 + 
         (40*G[0, 0, 1, 0, 0, x])/3 + (80*G[0, 1, 0, 0, 0, x])/3 - 
         (16*G[0, 1, 1, 0, 0, x])/3 + 40*G[1, 0, 0, 0, 0, x] - 
         (16*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 1, 0, 0, x])/3 - (3587*Zeta[3])/81 + 
         ((820*I)/27)*Pi*Zeta[3] - (38*Pi^2*Zeta[3])/3 + 
         (518*G[0, x]*Zeta[3])/27 - ((100*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 + (4*I)*Pi*G[1, x]*Zeta[3] - 
         (148*G[0, 0, x]*Zeta[3])/9 - (16*G[0, 1, x]*Zeta[3])/3 - 
         (4*G[1, 0, x]*Zeta[3])/3 + (4*G[1, 1, x]*Zeta[3])/3 + 
         (286*Zeta[5])/5)) + (-1370/81 + ((152*I)/27)*Pi - (37*Pi^2)/54 + 
       (512*G[0, x])/27 - ((32*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/3 + 
       (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 - (98*G[0, 0, x])/9 + 
       ((8*I)/3)*Pi*G[0, 0, x] - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
       ((4*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 
       4*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
       (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
       (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + (32*G[0, 0, x])/9 - 
         ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^2*(-47/9 + (2*I)*Pi + (8*G[0, x])/3 + 2*G[1, x] + 
         (47/9 - (2*I)*Pi - (8*G[0, x])/3 - 2*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(-416/27 + ((52*I)/9)*Pi - Pi^2/9 + (106*G[0, x])/9 - 
         ((8*I)/3)*Pi*G[0, x] + (40*G[1, x])/9 - 4*G[0, 0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + (((4*I)/3)*Pi*G[0, x] + 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (416/27 - ((40*I)/9)*Pi + Pi^2/9 - (94*G[0, x])/9 + 
           (4*I)*Pi*G[0, x] - (40*G[1, x])/9 + (16*G[0, 0, x])/3 + 
           4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)]) - (38*Zeta[3])/9 + 
       RATIO[x^(-1)]*(1370/81 - ((56*I)/27)*Pi + (13*Pi^2)/54 - 
         (416*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - 
         (56*G[1, x])/27 + (2*Pi^2*G[1, x])/3 + (94*G[0, 0, x])/9 - 
         (4*I)*Pi*G[0, 0, x] + (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 + 
         ((4*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/3 - 
         (4*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + (38*Zeta[3])/9) + 
       e*(-16159/243 + ((1600*I)/81)*Pi - (983*Pi^2)/162 - ((23*I)/27)*Pi^3 - 
         Pi^4/45 + (6100*G[0, x])/81 - ((232*I)/27)*Pi*G[0, x] - 
         (35*Pi^2*G[0, x])/54 + ((2*I)/9)*Pi^3*G[0, x] + (472*G[1, x])/81 - 
         (94*Pi^2*G[1, x])/27 + ((2*I)/9)*Pi^3*G[1, x] - 
         (1654*G[0, 0, x])/27 + ((26*I)/3)*Pi*G[0, 0, x] + 
         (14*Pi^2*G[0, 0, x])/9 - (128*G[0, 1, x])/27 + 3*Pi^2*G[0, 1, x] - 
         (128*G[1, 0, x])/27 - ((52*I)/9)*Pi*G[1, 0, x] + 
         (35*Pi^2*G[1, 0, x])/9 - (38*G[1, 1, x])/9 + (4*Pi^2*G[1, 1, x])/3 + 
         (298*G[0, 0, 0, x])/9 - (8*I)*Pi*G[0, 0, 0, x] + 
         (88*G[0, 0, 1, x])/9 + (88*G[0, 1, 0, x])/9 + 
         (4*I)*Pi*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, x] + (20*G[1, 0, 1, x])/3 + 
         (20*G[1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
         (16*G[1, 1, 1, x])/3 - (16*G[0, 0, 0, 0, x])/3 - 
         12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[0, 1, 1, 1, x])/3 + (20*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         (16*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
         (4*G[1, 1, 1, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 + 
         Log[mu2/s]^4*(-13/18 + (13*RATIO[x^(-1)])/18) + 
         Log[mu2/s]^3*(-47/9 + (2*I)*Pi + (26*G[0, x])/9 + 2*G[1, x] + 
           (47/9 - (2*I)*Pi - (26*G[0, x])/9 - 2*G[1, x])*RATIO[x^(-1)]) + 
         Log[mu2/s]^2*(-661/27 + ((68*I)/9)*Pi + Pi^2/18 + (53*G[0, x])/3 - 
           (4*I)*Pi*G[0, x] + (50*G[1, x])/9 - (20*G[0, 0, x])/3 - 
           6*G[0, 1, x] - 6*G[1, 0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
            RATIO[(1 - x)^(-1)] + (661/27 - ((50*I)/9)*Pi - Pi^2/18 - 
             (47*G[0, x])/3 + (6*I)*Pi*G[0, x] - (50*G[1, x])/9 + 
             (26*G[0, 0, x])/3 + 6*G[0, 1, x] + 6*G[1, 0, x])*
            RATIO[x^(-1)]) + ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - 
           (2*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
           (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
           (4*G[1, 1, 1, x])/3)*RATIO[x] + (32*Zeta[3])/9 - 
         ((32*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/9 - 
         (44*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + 
           (8*Pi^4)/135 + ((328*I)/27)*Pi*G[0, x] - (86*Pi^2*G[0, x])/27 - 
           (I/9)*Pi^3*G[0, x] + (328*G[0, 0, x])/27 - ((70*I)/9)*Pi*
            G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
           (4*Pi^2*G[1, 0, x])/9 - (140*G[0, 0, 0, x])/9 + 
           (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
           (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
           12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
         RATIO[x^(-1)]*(16159/243 - ((328*I)/81)*Pi + (89*Pi^2)/162 + 
           ((10*I)/27)*Pi^3 + (11*Pi^4)/135 - (4972*G[0, x])/81 + 
           ((224*I)/27)*Pi*G[0, x] + (Pi^2*G[0, x])/54 - (I/3)*Pi^3*G[0, x] - 
           (328*G[1, x])/81 + (100*Pi^2*G[1, x])/27 - ((2*I)/9)*Pi^3*
            G[1, x] + (1322*G[0, 0, x])/27 - ((100*I)/9)*Pi*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/9 + (224*G[0, 1, x])/27 - 3*Pi^2*G[0, 1, x] + 
           (224*G[1, 0, x])/27 + ((20*I)/3)*Pi*G[1, 0, x] - 
           (13*Pi^2*G[1, 0, x])/3 - (4*Pi^2*G[1, 1, x])/3 - 
           (94*G[0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, x] - 
           (100*G[0, 0, 1, x])/9 - (100*G[0, 1, 0, x])/9 - 
           ((16*I)/3)*Pi*G[0, 1, 0, x] + (20*G[1, 0, 0, x])/9 - 
           ((16*I)/3)*Pi*G[1, 0, 0, x] - (20*G[1, 0, 1, x])/3 - 
           (20*G[1, 1, 0, x])/3 + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
           (20*G[1, 1, 1, x])/3 + (52*G[0, 0, 0, 0, x])/3 + 
           12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + (4*G[0, 1, 0, 0, x])/
            3 + (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
           (16*G[0, 1, 1, 1, x])/3 - (28*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 + (4*G[1, 1, 0, 1, x])/3 + 
           (4*G[1, 1, 1, 0, x])/3 - (20*G[1, 1, 1, 1, x])/3 - (4*Zeta[3])/3 + 
           (12*I)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/9 + (44*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*(-4972/81 + ((470*I)/27)*Pi - (119*Pi^2)/54 - 
           ((5*I)/9)*Pi^3 + (1550*G[0, x])/27 - ((26*I)/3)*Pi*G[0, x] - 
           (5*Pi^2*G[0, x])/3 + (242*G[1, x])/27 - 3*Pi^2*G[1, x] - 
           (308*G[0, 0, x])/9 + (8*I)*Pi*G[0, 0, x] - (88*G[0, 1, x])/9 - 
           (88*G[1, 0, x])/9 - (4*I)*Pi*G[1, 0, x] - (4*G[1, 1, x])/3 + 
           (28*G[0, 0, 0, x])/3 + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (8*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/
            3 - (16*G[1, 1, 1, x])/3 + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - 
             (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*
            RATIO[x] - (8*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
             ((70*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + (70*G[0, 0, x])/
              9 - (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
             8*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3) + 
           RATIO[x^(-1)]*(4972/81 - ((224*I)/27)*Pi - Pi^2/54 + (I/3)*Pi^3 - 
             (1322*G[0, x])/27 + ((100*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 - 
             (224*G[1, x])/27 + 3*Pi^2*G[1, x] + (94*G[0, 0, x])/3 - 
             (12*I)*Pi*G[0, 0, x] + (100*G[0, 1, x])/9 + (100*G[1, 0, x])/9 + 
             ((16*I)/3)*Pi*G[1, 0, x] - (52*G[0, 0, 0, x])/3 - 
             12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - 
             (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/
              3 + (20*Zeta[3])/9))) + e^2*(-300751/1458 + 
         ((15836*I)/243)*Pi - (24929*Pi^2)/972 - ((473*I)/162)*Pi^3 + 
         (209*Pi^4)/1296 - ((37*I)/216)*Pi^5 + (57398*G[0, x])/243 - 
         ((1940*I)/81)*Pi*G[0, x] + (503*Pi^2*G[0, x])/162 + 
         ((13*I)/18)*Pi^3*G[0, x] - (Pi^4*G[0, x])/540 + (4076*G[1, x])/243 - 
         (637*Pi^2*G[1, x])/162 + ((26*I)/27)*Pi^3*G[1, x] - 
         (617*Pi^4*G[1, x])/1080 - (17348*G[0, 0, x])/81 + 
         ((62*I)/3)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 - 
         ((2*I)/3)*Pi^3*G[0, 0, x] + (104*G[0, 1, x])/81 + 
         (184*Pi^2*G[0, 1, x])/27 - ((2*I)/3)*Pi^3*G[0, 1, x] + 
         (104*G[1, 0, x])/81 - ((344*I)/27)*Pi*G[1, 0, x] + 
         (284*Pi^2*G[1, 0, x])/27 + (I/3)*Pi^3*G[1, 0, x] - 
         (604*G[1, 1, x])/27 + (35*Pi^2*G[1, 1, x])/9 + 
         ((2*I)/9)*Pi^3*G[1, 1, x] + (4262*G[0, 0, 0, x])/27 - 
         ((170*I)/9)*Pi*G[0, 0, 0, x] - (34*Pi^2*G[0, 0, 0, x])/9 + 
         (296*G[0, 0, 1, x])/27 - (23*Pi^2*G[0, 0, 1, x])/3 + 
         (296*G[0, 1, 0, x])/27 + ((98*I)/9)*Pi*G[0, 1, 0, x] - 
         (91*Pi^2*G[0, 1, 0, x])/9 - 4*Pi^2*G[0, 1, 1, x] - 
         (32*G[1, 0, 0, x])/3 + ((98*I)/9)*Pi*G[1, 0, 0, x] - 
         (28*Pi^2*G[1, 0, 0, x])/3 + (80*G[1, 0, 1, x])/9 - 
         (28*Pi^2*G[1, 0, 1, x])/9 + (80*G[1, 1, 0, x])/9 - 
         ((52*I)/9)*Pi*G[1, 1, 0, x] - (8*Pi^2*G[1, 1, 0, x])/9 + 
         (26*G[1, 1, 1, x])/9 - (20*Pi^2*G[1, 1, 1, x])/9 - 
         80*G[0, 0, 0, 0, x] + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (184*G[0, 0, 0, 1, x])/9 - (184*G[0, 0, 1, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 0, 1, 0, x] + (22*G[0, 1, 0, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] + (76*G[1, 0, 0, 0, x])/3 - 
         ((28*I)/3)*Pi*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (100*G[1, 1, 0, 0, x])/9 + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (20*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 - 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + (44*G[1, 1, 1, 1, x])/3 + 
         (16*G[0, 0, 0, 0, 0, x])/3 + 28*G[0, 0, 0, 0, 1, x] + 
         28*G[0, 0, 0, 1, 0, x] + (16*G[0, 0, 1, 0, 0, x])/3 + 
         (40*G[0, 0, 1, 0, 1, x])/3 + (40*G[0, 0, 1, 1, 0, x])/3 - 
         (40*G[0, 0, 1, 1, 1, x])/3 - (52*G[0, 1, 0, 0, 0, x])/3 + 
         (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 + 
         12*G[0, 1, 1, 0, 0, x] + (16*G[0, 1, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 1, 0, x])/3 - (56*G[0, 1, 1, 1, 1, x])/3 - 
         40*G[1, 0, 0, 0, 0, x] + (40*G[1, 0, 0, 0, 1, x])/3 + 
         (40*G[1, 0, 0, 1, 0, x])/3 + 12*G[1, 0, 1, 0, 0, x] + 
         (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 - 
         (16*G[1, 0, 1, 1, 1, x])/3 + (32*G[1, 1, 0, 0, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 1, 0, 0, x])/3 + (4*G[1, 1, 1, 0, 1, x])/3 + 
         (4*G[1, 1, 1, 1, 0, x])/3 - 20*G[1, 1, 1, 1, 1, x] + 
         Log[mu2/s]^5*(-16/45 + (16*RATIO[x^(-1)])/45) + 
         Log[mu2/s]^4*(-113/36 + ((7*I)/6)*Pi + (16*G[0, x])/9 + 
           (7*G[1, x])/6 + (113/36 - ((7*I)/6)*Pi - (16*G[0, x])/9 - 
             (7*G[1, x])/6)*RATIO[x^(-1)]) + Log[mu2/s]^3*
          (-541/27 + ((152*I)/27)*Pi + Pi^2/9 + (127*G[0, x])/9 - 
           ((28*I)/9)*Pi*G[0, x] + (110*G[1, x])/27 - (50*G[0, 0, x])/9 - 
           (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + 
           (((14*I)/9)*Pi*G[0, x] + (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
           (541/27 - ((110*I)/27)*Pi - Pi^2/9 - (113*G[0, x])/9 + 
             ((14*I)/3)*Pi*G[0, x] - (110*G[1, x])/27 + (64*G[0, 0, x])/9 + 
             (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3)*RATIO[x^(-1)]) + 
         (847*Zeta[3])/27 - ((1006*I)/27)*Pi*Zeta[3] - (Pi^2*Zeta[3])/3 - 
         (86*G[0, x]*Zeta[3])/3 + ((200*I)/9)*Pi*G[0, x]*Zeta[3] - 
         (1120*G[1, x]*Zeta[3])/27 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (44*G[0, 0, x]*Zeta[3])/9 + (128*G[0, 1, x]*Zeta[3])/3 + 
         36*G[1, 0, x]*Zeta[3] + 4*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((212*Pi^2)/27 + (8*Pi^4)/135 - (98*Pi^2*G[0, x])/27 - 
           (73*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/27 + (13*Pi^2*G[0, 0, x])/
            9 - (424*G[0, 1, x])/27 + (7*Pi^2*G[0, 1, x])/9 - 
           (424*G[1, 0, x])/27 + (5*Pi^2*G[1, 0, x])/9 + (424*G[1, 1, x])/
            27 + (5*Pi^2*G[1, 1, x])/9 - (164*G[0, 0, 0, x])/9 + 
           (82*G[0, 0, 1, x])/9 + (82*G[0, 1, 0, x])/9 + (50*G[1, 0, 0, x])/
            9 + (32*G[1, 0, 1, x])/9 + (32*G[1, 1, 0, x])/9 - 
           (38*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
           4*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/
            3 - (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
           (4*G[1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 + (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]^2*(-6416/81 + ((553*I)/27)*Pi - (91*Pi^2)/36 - 
           ((5*I)/6)*Pi^3 + (623*G[0, x])/9 - ((85*I)/9)*Pi*G[0, x] - 
           (20*Pi^2*G[0, x])/9 + (307*G[1, x])/27 - (23*Pi^2*G[1, x])/6 - 
           (374*G[0, 0, x])/9 + ((28*I)/3)*Pi*G[0, 0, x] - 
           (92*G[0, 1, x])/9 - (92*G[1, 0, x])/9 - ((14*I)/3)*Pi*G[1, 0, x] - 
           2*G[1, 1, x] + 12*G[0, 0, 0, x] + 14*G[0, 0, 1, x] + 
           14*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + 
           (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
            RATIO[x] + RATIO[x^(-1)]*(6416/81 - ((280*I)/27)*Pi - 
             (13*Pi^2)/36 + (I/2)*Pi^3 - (541*G[0, x])/9 + ((110*I)/9)*Pi*
              G[0, x] + (Pi^2*G[0, x])/3 - (280*G[1, x])/27 + 
             (23*Pi^2*G[1, x])/6 + (113*G[0, 0, x])/3 - (14*I)*Pi*
              G[0, 0, x] + (110*G[0, 1, x])/9 + (110*G[1, 0, x])/9 + 
             ((20*I)/3)*Pi*G[1, 0, x] - (64*G[0, 0, 0, x])/3 - 
             14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] - (2*G[1, 0, 0, x])/3 - 
             (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/
              3 - (22*Zeta[3])/9) + (40*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
            ((-I/3)*Pi^3 + ((73*I)/9)*Pi*G[0, x] - (17*Pi^2*G[0, x])/9 + 
             (73*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + 
             (2*I)*Pi*G[1, 0, x] - (28*G[0, 0, 0, x])/3 + 2*G[1, 0, 0, x] + 
             2*Zeta[3])) + Log[mu2/s]*(-45638/243 + ((4180*I)/81)*Pi - 
           (2155*Pi^2)/162 - ((7*I)/3)*Pi^3 + (77*Pi^4)/540 + 
           (15304*G[0, x])/81 - ((62*I)/3)*Pi*G[0, x] - (95*Pi^2*G[0, x])/
            54 + ((2*I)/3)*Pi^3*G[0, x] + (1708*G[1, x])/81 - 
           (175*Pi^2*G[1, x])/27 + ((2*I)/3)*Pi^3*G[1, x] - 
           (4000*G[0, 0, x])/27 + ((170*I)/9)*Pi*G[0, 0, x] + 
           (37*Pi^2*G[0, 0, x])/9 - (296*G[0, 1, x])/27 + 
           (23*Pi^2*G[0, 1, x])/3 - (296*G[1, 0, x])/27 - 
           ((98*I)/9)*Pi*G[1, 0, x] + (91*Pi^2*G[1, 0, x])/9 - 
           (106*G[1, 1, x])/9 + 4*Pi^2*G[1, 1, x] + (734*G[0, 0, 0, x])/9 - 
           ((56*I)/3)*Pi*G[0, 0, 0, x] + (184*G[0, 0, 1, x])/9 + 
           (184*G[0, 1, 0, x])/9 + ((28*I)/3)*Pi*G[0, 1, 0, x] - 
           (22*G[1, 0, 0, x])/9 + ((28*I)/3)*Pi*G[1, 0, 0, x] + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] - (44*G[0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 1, x] - 
           28*G[0, 0, 1, 0, x] - (16*G[0, 1, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
           (40*G[0, 1, 1, 1, x])/3 + (52*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
           12*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - 
           (16*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
           (184*Zeta[3])/9 - ((92*I)/3)*Pi*Zeta[3] - (56*G[0, x]*Zeta[3])/9 - 
           (128*G[1, x]*Zeta[3])/3 + RATIO[x]*((41*Pi^2)/9 - 
             (14*Pi^2*G[0, x])/9 - (10*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - 
             (82*G[0, 1, x])/9 - (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 
             8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
             (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/
              3 - (16*G[1, 1, 1, x])/3 + (4*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (((-35*I)/27)*Pi^3 + (59*Pi^4)/270 + ((710*I)/27)*Pi*G[0, x] - 
             (181*Pi^2*G[0, x])/27 - (I/3)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*
              G[1, x] + (710*G[0, 0, x])/27 - ((146*I)/9)*Pi*G[0, 0, x] + 
             (31*Pi^2*G[0, 0, x])/9 + ((70*I)/9)*Pi*G[1, 0, x] - 
             (14*Pi^2*G[1, 0, x])/9 - (292*G[0, 0, 0, x])/9 + 
             ((28*I)/3)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + 
             (70*G[1, 0, 0, x])/9 - (4*I)*Pi*G[1, 0, 0, x] + 
             ((4*I)/3)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 
             4*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, x])/
              3 + (70*Zeta[3])/9 + ((8*I)/3)*Pi*Zeta[3] - (4*G[0, x]*Zeta[3])/
              3 + (4*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(45638/243 - 
             ((1312*I)/81)*Pi - (11*Pi^2)/162 + ((25*I)/27)*Pi^3 + 
             (41*Pi^4)/540 - (12832*G[0, x])/81 + ((560*I)/27)*Pi*G[0, x] + 
             (13*Pi^2*G[0, x])/18 - I*Pi^3*G[0, x] - (1312*G[1, x])/81 + 
             (205*Pi^2*G[1, x])/27 - ((8*I)/9)*Pi^3*G[1, x] + 
             (1082*G[0, 0, x])/9 - ((220*I)/9)*Pi*G[0, 0, x] - 
             (2*Pi^2*G[0, 0, x])/3 + (560*G[0, 1, x])/27 - 
             (23*Pi^2*G[0, 1, x])/3 + (560*G[1, 0, x])/27 + 
             ((40*I)/3)*Pi*G[1, 0, x] - (35*Pi^2*G[1, 0, x])/3 - 
             4*Pi^2*G[1, 1, x] - (226*G[0, 0, 0, x])/3 + 
             (28*I)*Pi*G[0, 0, 0, x] - (220*G[0, 0, 1, x])/9 - 
             (220*G[0, 1, 0, x])/9 - ((40*I)/3)*Pi*G[0, 1, 0, x] + 
             (20*G[1, 0, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, 0, x] - 
             (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 + ((16*I)/3)*Pi*
              G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 + (128*G[0, 0, 0, 0, x])/
              3 + 28*G[0, 0, 0, 1, x] + 28*G[0, 0, 1, 0, x] + 
             (4*G[0, 1, 0, 0, x])/3 + (40*G[0, 1, 0, 1, x])/3 + 
             (40*G[0, 1, 1, 0, x])/3 - (40*G[0, 1, 1, 1, x])/3 - 
             (76*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
             (40*G[1, 0, 1, 0, x])/3 + (40*G[1, 1, 0, 0, x])/3 + 
             (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 - 
             (56*G[1, 1, 1, 1, x])/3 - (50*Zeta[3])/3 + ((100*I)/3)*Pi*
              Zeta[3] + (44*G[0, x]*Zeta[3])/9 + 44*G[1, x]*Zeta[3])) - 
         (94*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*(((-164*I)/81)*Pi^3 + 
           (184*Pi^4)/405 + ((2*I)/135)*Pi^5 + ((3356*I)/81)*Pi*G[0, x] - 
           (874*Pi^2*G[0, x])/81 - ((35*I)/54)*Pi^3*G[0, x] - 
           (7*Pi^4*G[0, x])/90 - ((16*I)/27)*Pi^3*G[1, x] + 
           (8*Pi^4*G[1, x])/135 + (3356*G[0, 0, x])/81 - ((710*I)/27)*Pi*
            G[0, 0, x] + (109*Pi^2*G[0, 0, x])/18 + (I/3)*Pi^3*G[0, 0, x] + 
           ((2*I)/9)*Pi^3*G[0, 1, x] + ((328*I)/27)*Pi*G[1, 0, x] - 
           (86*Pi^2*G[1, 0, x])/27 - (I/9)*Pi^3*G[1, 0, x] - 
           (1420*G[0, 0, 0, x])/27 + ((146*I)/9)*Pi*G[0, 0, 0, x] - 
           (28*Pi^2*G[0, 0, 0, x])/9 - ((70*I)/9)*Pi*G[0, 1, 0, x] + 
           (14*Pi^2*G[0, 1, 0, x])/9 + (328*G[1, 0, 0, x])/27 - 
           ((70*I)/9)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/9 + 
           ((32*I)/9)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/9 + 
           (146*G[0, 0, 0, 0, x])/3 - ((28*I)/3)*Pi*G[0, 0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (70*G[0, 1, 0, 0, x])/9 + 
           (4*I)*Pi*G[0, 1, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 
           (140*G[1, 0, 0, 0, x])/9 + (4*I)*Pi*G[1, 0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + (32*G[1, 1, 0, 0, x])/9 - 
           ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - (112*G[0, 0, 0, 0, 0, x])/3 + 
           4*G[0, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, x] - 
           (4*G[0, 1, 1, 0, 0, x])/3 + 12*G[1, 0, 0, 0, 0, x] - 
           (4*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
           (328*Zeta[3])/27 + ((38*I)/9)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/9 - 
           (32*G[0, x]*Zeta[3])/9 - ((100*I)/9)*Pi*G[0, x]*Zeta[3] + 
           (32*G[1, x]*Zeta[3])/9 + ((4*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (88*G[0, 0, x]*Zeta[3])/9 - (4*G[0, 1, x]*Zeta[3])/3 + 
           (4*Zeta[5])/3) + RATIO[x^(-1)]*(300751/1458 - ((1952*I)/243)*Pi + 
           (1913*Pi^2)/972 + ((56*I)/81)*Pi^3 + (121*Pi^4)/2160 + 
           ((67*I)/360)*Pi^5 - (45638*G[0, x])/243 + ((1312*I)/81)*Pi*
            G[0, x] + (11*Pi^2*G[0, x])/162 - ((25*I)/27)*Pi^3*G[0, x] - 
           (41*Pi^4*G[0, x])/540 - (1952*G[1, x])/243 + (560*Pi^2*G[1, x])/
            81 - ((10*I)/9)*Pi^3*G[1, x] + (227*Pi^4*G[1, x])/360 + 
           (12832*G[0, 0, x])/81 - ((560*I)/27)*Pi*G[0, 0, x] - 
           (13*Pi^2*G[0, 0, x])/18 + I*Pi^3*G[0, 0, x] + (1312*G[0, 1, x])/
            81 - (205*Pi^2*G[0, 1, x])/27 + ((8*I)/9)*Pi^3*G[0, 1, x] + 
           (1312*G[1, 0, x])/81 + ((112*I)/9)*Pi*G[1, 0, x] - 
           (325*Pi^2*G[1, 0, x])/27 - ((4*I)/9)*Pi^3*G[1, 0, x] - 
           (40*Pi^2*G[1, 1, x])/9 - ((2*I)/9)*Pi^3*G[1, 1, x] - 
           (1082*G[0, 0, 0, x])/9 + ((220*I)/9)*Pi*G[0, 0, 0, x] + 
           (2*Pi^2*G[0, 0, 0, x])/3 - (560*G[0, 0, 1, x])/27 + 
           (23*Pi^2*G[0, 0, 1, x])/3 - (560*G[0, 1, 0, x])/27 - 
           ((40*I)/3)*Pi*G[0, 1, 0, x] + (35*Pi^2*G[0, 1, 0, x])/3 + 
           4*Pi^2*G[0, 1, 1, x] + (112*G[1, 0, 0, x])/27 - 
           ((40*I)/3)*Pi*G[1, 0, 0, x] + (97*Pi^2*G[1, 0, 0, x])/9 - 
           (112*G[1, 0, 1, x])/9 + (28*Pi^2*G[1, 0, 1, x])/9 - 
           (112*G[1, 1, 0, x])/9 + ((20*I)/3)*Pi*G[1, 1, 0, x] + 
           (4*Pi^2*G[1, 1, 0, x])/9 + (112*G[1, 1, 1, x])/9 + 
           (20*Pi^2*G[1, 1, 1, x])/9 + (226*G[0, 0, 0, 0, x])/3 - 
           (28*I)*Pi*G[0, 0, 0, 0, x] + (220*G[0, 0, 0, 1, x])/9 + 
           (220*G[0, 0, 1, 0, x])/9 + ((40*I)/3)*Pi*G[0, 0, 1, 0, x] - 
           (20*G[0, 1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
           (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
           ((16*I)/3)*Pi*G[0, 1, 1, 0, x] - (40*G[0, 1, 1, 1, x])/3 - 
           (260*G[1, 0, 0, 0, x])/9 + ((40*I)/3)*Pi*G[1, 0, 0, 0, x] + 
           (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 - 
           ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + (40*G[1, 1, 0, 0, x])/3 - 
           ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + (20*G[1, 1, 0, 1, x])/3 + 
           (20*G[1, 1, 1, 0, x])/3 + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
           20*G[1, 1, 1, 1, x] - (128*G[0, 0, 0, 0, 0, x])/3 - 
           28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] - 
           (4*G[0, 0, 1, 0, 0, x])/3 - (40*G[0, 0, 1, 0, 1, x])/3 - 
           (40*G[0, 0, 1, 1, 0, x])/3 + (40*G[0, 0, 1, 1, 1, x])/3 + 
           (76*G[0, 1, 0, 0, 0, x])/3 - (40*G[0, 1, 0, 0, 1, x])/3 - 
           (40*G[0, 1, 0, 1, 0, x])/3 - (40*G[0, 1, 1, 0, 0, x])/3 - 
           (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 + 
           (56*G[0, 1, 1, 1, 1, x])/3 + 52*G[1, 0, 0, 0, 0, x] - 
           (40*G[1, 0, 0, 0, 1, x])/3 - (40*G[1, 0, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 1, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
           (40*G[1, 1, 0, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 1, x])/3 - 
           (16*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 - 
           (4*G[1, 1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 1, 0, x])/3 + 
           20*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/3 + ((820*I)/27)*Pi*
            Zeta[3] - (8*Pi^2*Zeta[3])/9 + (50*G[0, x]*Zeta[3])/3 - 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] + (1180*G[1, x]*Zeta[3])/27 + 
           (4*I)*Pi*G[1, x]*Zeta[3] - (44*G[0, 0, x]*Zeta[3])/9 - 
           44*G[0, 1, x]*Zeta[3] - 36*G[1, 0, x]*Zeta[3] - 
           4*G[1, 1, x]*Zeta[3] + (302*Zeta[5])/15)))/Nc^2) + 
   (511/16 - (12*I)*Pi - (67*Pi^2)/12 - (I/2)*Pi^3 + (137*Pi^4)/360 - 
     (141*G[0, x])/4 + (23*I)*Pi*G[0, x] + (Pi^2*G[0, x])/3 - 
     ((3*I)/2)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 - 
     (2*I)*Pi^3*G[1, x] + 27*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] - 
     (7*Pi^2*G[0, 0, x])/2 + 24*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 
     (Pi^2*G[0, 1, x])/3 + 24*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + 
     (7*Pi^2*G[1, 0, x])/3 - 4*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 
     (10*Pi^2*G[1, 1, x])/3 - 15*G[0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, x] - 
     14*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 14*G[0, 1, 0, x] + 
     (6*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
     16*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] + 
     (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] + 
     4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
     6*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
     6*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
     4*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[x^(-1)]/2) + Log[mu2/s]^3*
      (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x] + 
       (-3 + (2*I)*Pi + 2*G[0, x] + 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(25/2 - (7*I)*Pi - (13*Pi^2)/6 - 10*G[0, x] + 
       (5*I)*Pi*G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] + 5*G[0, 0, x] + 
       6*G[0, 1, x] + 6*G[1, 0, x] + 4*G[1, 1, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-25/2 + (6*I)*Pi + (13*Pi^2)/6 + 9*G[0, x] - (6*I)*Pi*G[0, x] + 
         6*G[1, x] - (4*I)*Pi*G[1, x] - 6*G[0, 0, x] - 6*G[0, 1, x] - 
         6*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)]) + 
     (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
      RATIO[x] - 15*Zeta[3] + (8*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-511/16 - (13*Pi^2)/12 + 
       (13*Pi^4)/120 + (93*G[0, x])/4 - (16*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 + (I/3)*Pi^3*G[0, x] + ((8*I)/3)*Pi^3*G[1, x] - 
       25*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/3 - 
       16*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - 16*G[1, 0, x] - 
       (13*Pi^2*G[1, 0, x])/3 + (10*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] - 
       (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] + 
       12*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + 12*G[1, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, x] - 12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
       8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] + 15*Zeta[3] - 12*G[0, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 + (22*Pi^4)/45 - (8*I)*Pi*G[0, x] - 
       2*Pi^2*G[0, x] - ((7*I)/6)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
       8*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
       (2*Pi^2*G[0, 1, x])/3 + (4*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
       13*G[0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 
       4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
       4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 
       2*G[1, 1, 0, 0, x] + 4*Zeta[3] + (8*I)*Pi*Zeta[3] + 
       4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(93/4 - (19*I)*Pi - (3*Pi^2)/2 + (I/3)*Pi^3 - 28*G[0, x] + 
       (13*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - 16*G[1, x] + 
       (2*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 + 19*G[0, 0, x] - 
       (6*I)*Pi*G[0, 0, x] + 14*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 
       14*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] - 
       10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 8*G[0, 1, 1, x] - 
       10*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
       ((-3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x^(-1)]*(-93/4 + (16*I)*Pi - Pi^2/2 - (I/3)*Pi^3 + 25*G[0, x] - 
         (12*I)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 + 16*G[1, x] - 
         (Pi^2*G[1, x])/3 - 18*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - 
         12*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] + 
         (8*I)*Pi*G[1, 0, x] + 12*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + 12*Zeta[3])) + 
     e*(4205/32 - (54*I)*Pi - (1019*Pi^2)/48 - ((55*I)/12)*Pi^3 + 
       (41*Pi^4)/24 + ((61*I)/45)*Pi^5 - (1279*G[0, x])/8 + 
       (78*I)*Pi*G[0, x] - (61*Pi^2*G[0, x])/6 - ((7*I)/6)*Pi^3*G[0, x] + 
       (41*Pi^4*G[0, x])/45 - 6*G[1, x] + (16*I)*Pi*G[1, x] + 
       (109*Pi^2*G[1, x])/12 + ((13*I)/4)*Pi^3*G[1, x] - 
       (551*Pi^4*G[1, x])/180 + 127*G[0, 0, x] - ((113*I)/2)*Pi*G[0, 0, x] - 
       (4*Pi^2*G[0, 0, x])/3 + (2*I)*Pi^3*G[0, 0, x] + (161*G[0, 1, x])/2 - 
       (I/2)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + ((19*I)/2)*Pi^3*G[0, 1, x] + 
       (161*G[1, 0, x])/2 + (20*I)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/6 + 
       (13*I)*Pi^3*G[1, 0, x] - 31*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] + 
       (2*Pi^2*G[1, 1, x])/3 + I*Pi^3*G[1, 1, x] - (257*G[0, 0, 0, x])/2 + 
       (35*I)*Pi*G[0, 0, 0, x] + (65*Pi^2*G[0, 0, 0, x])/6 - 
       (63*G[0, 0, 1, x])/2 + (19*Pi^2*G[0, 0, 1, x])/6 - 
       (63*G[0, 1, 0, x])/2 - (7*I)*Pi*G[0, 1, 0, x] - 
       (13*Pi^2*G[0, 1, 0, x])/2 - 33*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] + 
       (29*Pi^2*G[0, 1, 1, x])/3 - (15*G[1, 0, 0, x])/2 - 
       (2*I)*Pi*G[1, 0, 0, x] - (73*G[1, 0, 1, x])/2 - 
       (5*I)*Pi*G[1, 0, 1, x] - (73*G[1, 1, 0, x])/2 - 
       ((35*I)/2)*Pi*G[1, 1, 0, x] + 22*Pi^2*G[1, 1, 0, x] + 
       (65*G[1, 1, 1, x])/2 + (6*I)*Pi*G[1, 1, 1, x] + 
       11*Pi^2*G[1, 1, 1, x] + 62*G[0, 0, 0, 0, x] - 
       (22*I)*Pi*G[0, 0, 0, 0, x] + 30*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 30*G[0, 0, 1, 0, x] - 
       (10*I)*Pi*G[0, 0, 1, 0, x] + 9*G[0, 0, 1, 1, x] + 
       (10*I)*Pi*G[0, 0, 1, 1, x] + 33*G[0, 1, 0, 0, x] + 
       (22*I)*Pi*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
       (10*I)*Pi*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       (10*I)*Pi*G[0, 1, 1, 1, x] + 17*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + 15*G[1, 0, 0, 1, x] + 
       (6*I)*Pi*G[1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (9*G[1, 1, 0, 1, x])/2 - 
       (10*I)*Pi*G[1, 1, 0, 1, x] - (9*G[1, 1, 1, 0, x])/2 + 
       (21*G[1, 1, 1, 1, x])/2 - (4*I)*Pi*G[1, 1, 1, 1, x] - 
       8*G[0, 0, 0, 0, 0, x] - 22*G[0, 0, 0, 0, 1, x] - 
       22*G[0, 0, 0, 1, 0, x] - 30*G[0, 0, 0, 1, 1, x] - 
       18*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] - 
       20*G[0, 0, 1, 1, 0, x] + 10*G[0, 0, 1, 1, 1, x] + 
       14*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
       18*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] - 
       24*G[0, 1, 1, 0, 0, x] - 10*G[0, 1, 1, 0, 1, x] - 
       10*G[0, 1, 1, 1, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
       26*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 1, 1, x] - 
       18*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
       32*G[1, 1, 0, 0, 0, x] - 38*G[1, 1, 0, 0, 1, x] - 
       38*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(1/3 - RATIO[x^(-1)]/3) + Log[mu2/s]^4*
        (5/2 - ((5*I)/3)*Pi - (5*G[0, x])/3 - (5*G[1, x])/3 + 
         (-5/2 + ((5*I)/3)*Pi + (5*G[0, x])/3 + (5*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(91/6 - ((22*I)/3)*Pi - (20*Pi^2)/9 - 
         (34*G[0, x])/3 + ((16*I)/3)*Pi*G[0, x] - 6*G[1, x] + 
         (4*I)*Pi*G[1, x] + (16*G[0, 0, x])/3 + (20*G[0, 1, x])/3 + 
         (20*G[1, 0, x])/3 + 4*G[1, 1, x] + (((-4*I)/3)*Pi*G[0, x] - 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-91/6 + (6*I)*Pi + (20*Pi^2)/9 + 10*G[0, x] - ((20*I)/3)*Pi*
            G[0, x] + 6*G[1, x] - (4*I)*Pi*G[1, x] - (20*G[0, 0, x])/3 - 
           (20*G[0, 1, x])/3 - (20*G[1, 0, x])/3 - 4*G[1, 1, x])*
          RATIO[x^(-1)]) - (334*Zeta[3])/3 + ((86*I)/3)*Pi*Zeta[3] + 
       (431*Pi^2*Zeta[3])/18 + (167*G[0, x]*Zeta[3])/3 - 
       ((86*I)/3)*Pi*G[0, x]*Zeta[3] + 5*G[1, x]*Zeta[3] - 
       (92*I)*Pi*G[1, x]*Zeta[3] - (92*G[0, 0, x]*Zeta[3])/3 - 
       (22*G[0, 1, x]*Zeta[3])/3 - (160*G[1, 0, x]*Zeta[3])/3 - 
       14*G[1, 1, x]*Zeta[3] + RATIO[x]*((41*Pi^2)/4 + (53*Pi^4)/180 - 
         (7*Pi^2*G[0, x])/6 - ((4*I)/3)*Pi^3*G[0, x] - (10*Pi^2*G[1, x])/3 - 
         ((2*I)/3)*Pi^3*G[1, x] + (41*G[0, 0, x])/2 - (Pi^2*G[0, 0, x])/6 - 
         (41*G[0, 1, x])/2 + (5*Pi^2*G[0, 1, x])/6 - (41*G[1, 0, x])/2 - 
         (5*Pi^2*G[1, 0, x])/6 + (41*G[1, 1, x])/2 - (11*Pi^2*G[1, 1, x])/6 - 
         3*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         7*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
         11*G[1, 0, 1, x] + 11*G[1, 1, 0, x] - 16*G[1, 1, 1, x] - 
         8*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
         8*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] + 4*Zeta[3] + 
         (4*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(205/4 - (30*I)*Pi - 2*Pi^2 + ((5*I)/6)*Pi^3 - 
         51*G[0, x] + (19*I)*Pi*G[0, x] + (25*Pi^2*G[0, x])/6 - 
         (49*G[1, x])/2 + (3*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 + 
         33*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] + 20*G[0, 1, x] - 
         (9*I)*Pi*G[0, 1, x] + 20*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 
         G[1, 1, x] - 9*G[0, 0, 0, x] - 17*G[0, 0, 1, x] - 17*G[0, 1, 0, x] - 
         12*G[0, 1, 1, x] - 14*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
         14*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (-Pi^2/2 - G[0, 0, x] + 
           G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (5*I)*Pi*G[0, x] - 
           (5*Pi^2*G[0, x])/2 - 5*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + 
           (3*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 11*G[0, 0, 0, x] + 
           3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - Zeta[3]) - 
         (53*Zeta[3])/3 + RATIO[x^(-1)]*(-205/4 + (24*I)*Pi - 
           ((2*I)/3)*Pi^3 + (91*G[0, x])/2 - (18*I)*Pi*G[0, x] - 
           (20*Pi^2*G[0, x])/3 + 24*G[1, x] - (5*Pi^2*G[1, x])/3 - 
           30*G[0, 0, x] + (20*I)*Pi*G[0, 0, x] - 18*G[0, 1, x] + 
           (12*I)*Pi*G[0, 1, x] - 18*G[1, 0, x] + (10*I)*Pi*G[1, 0, x] + 
           20*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 20*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] + 16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
           14*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + (50*Zeta[3])/3)) + 
       Log[mu2/s]*(895/8 - ((121*I)/2)*Pi - (143*Pi^2)/12 - ((3*I)/2)*Pi^3 + 
         (257*Pi^4)/180 - (259*G[0, x])/2 + ((131*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/6 - (5*I)*Pi^3*G[0, x] - (67*G[1, x])/2 + 
         (12*I)*Pi*G[1, x] + (10*Pi^2*G[1, x])/3 - (7*I)*Pi^3*G[1, x] + 
         (207*G[0, 0, x])/2 - (30*I)*Pi*G[0, 0, x] - (35*Pi^2*G[0, 0, x])/3 + 
         64*G[0, 1, x] - I*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] + 
         64*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 3*Pi^2*G[1, 0, x] - 
         3*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - (34*Pi^2*G[1, 1, x])/3 - 
         57*G[0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, x] - 39*G[0, 0, 1, x] + 
         (14*I)*Pi*G[0, 0, 1, x] - 39*G[0, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         34*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - 8*G[1, 0, 1, x] + 
         (6*I)*Pi*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] + 
         28*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 26*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
         ((5*Pi^2)/2 + I*Pi^3 + Pi^2*G[0, x] + Pi^2*G[1, x] + 5*G[0, 0, x] + 
           (2*I)*Pi*G[0, 0, x] - 5*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] - 
           5*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 5*G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x] - 
         47*Zeta[3] + ((82*I)/3)*Pi*Zeta[3] + (130*G[0, x]*Zeta[3])/3 + 
         (10*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(-895/8 + (32*I)*Pi - 
           (17*Pi^2)/12 - I*Pi^3 - (7*Pi^4)/60 + (205*G[0, x])/2 - 
           (48*I)*Pi*G[0, x] + ((4*I)/3)*Pi^3*G[0, x] + 32*G[1, x] - 
           4*Pi^2*G[1, x] + (8*I)*Pi^3*G[1, x] - 91*G[0, 0, x] + 
           (36*I)*Pi*G[0, 0, x] + (40*Pi^2*G[0, 0, x])/3 - 48*G[0, 1, x] + 
           (10*Pi^2*G[0, 1, x])/3 - 48*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
           10*Pi^2*G[1, 0, x] + (34*Pi^2*G[1, 1, x])/3 + 60*G[0, 0, 0, x] - 
           (40*I)*Pi*G[0, 0, 0, x] + 36*G[0, 0, 1, x] - 
           (24*I)*Pi*G[0, 0, 1, x] + 36*G[0, 1, 0, x] - 
           (20*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
           (16*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] - 
           40*G[0, 0, 0, 1, x] - 40*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 
           12*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 44*Zeta[3] - 
           ((28*I)/3)*Pi*Zeta[3] - (100*G[0, x]*Zeta[3])/3 - 
           (28*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*(((-5*I)/6)*Pi^3 + 
           (59*Pi^4)/45 - ((35*I)/2)*Pi*G[0, x] - (7*Pi^2*G[0, x])/2 - 
           ((11*I)/3)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - (35*G[0, 0, x])/2 + 
           (26*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 + I*Pi*G[0, 1, x] + 
           (Pi^2*G[0, 1, x])/3 + (6*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] + 
           35*G[0, 0, 0, x] - (22*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] - 
           (10*I)*Pi*G[0, 0, 1, x] + G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 
           (4*I)*Pi*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
           32*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
           4*G[0, 1, 1, 0, x] - 6*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
           6*G[1, 0, 1, 0, x] + 5*Zeta[3] + (18*I)*Pi*Zeta[3] + 
           10*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3])) + 22*Zeta[5] + 
       RATIO[x^(-1)]*(-4205/32 - (71*Pi^2)/16 - ((4*I)/3)*Pi^3 + 
         (31*Pi^4)/120 + (I/36)*Pi^5 + (895*G[0, x])/8 - (32*I)*Pi*G[0, x] + 
         (17*Pi^2*G[0, x])/12 + I*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/60 + 
         (10*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] + (I/4)*Pi^3*G[1, x] + 
         (251*Pi^4*G[1, x])/60 - (205*G[0, 0, x])/2 + (48*I)*Pi*G[0, 0, x] - 
         ((4*I)/3)*Pi^3*G[0, 0, x] - 32*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 
         (8*I)*Pi^3*G[0, 1, x] - 32*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/2 - (17*I)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] - 
         (4*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 + 91*G[0, 0, 0, x] - 
         (36*I)*Pi*G[0, 0, 0, x] - (40*Pi^2*G[0, 0, 0, x])/3 + 
         48*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 + 48*G[0, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, x] + 10*Pi^2*G[0, 1, 0, x] - 
         (34*Pi^2*G[0, 1, 1, x])/3 + 16*G[1, 0, 0, x] + 
         (18*I)*Pi*G[1, 0, 0, x] + 6*Pi^2*G[1, 0, 0, x] + 16*G[1, 0, 1, x] + 
         (11*Pi^2*G[1, 0, 1, x])/3 + 16*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] - 23*Pi^2*G[1, 1, 0, x] - 
         20*G[1, 1, 1, x] - 11*Pi^2*G[1, 1, 1, x] - 60*G[0, 0, 0, 0, x] + 
         (40*I)*Pi*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] + 
         (24*I)*Pi*G[0, 0, 0, 1, x] - 36*G[0, 0, 1, 0, x] + 
         (20*I)*Pi*G[0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, x] - (32*I)*Pi*G[1, 0, 0, 0, x] - 
         18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
         (28*I)*Pi*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 
         (21*G[1, 1, 0, 1, x])/2 + (12*I)*Pi*G[1, 1, 0, 1, x] + 
         (21*G[1, 1, 1, 0, x])/2 - (4*I)*Pi*G[1, 1, 1, 0, x] - 
         (9*G[1, 1, 1, 1, x])/2 + (4*I)*Pi*G[1, 1, 1, 1, x] + 
         40*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
         32*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] + 
         28*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
         16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (388*Zeta[3])/3 - (136*Pi^2*Zeta[3])/9 - 
         44*G[0, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, x]*Zeta[3] - 
         3*G[1, x]*Zeta[3] + (120*I)*Pi*G[1, x]*Zeta[3] + 
         (100*G[0, 0, x]*Zeta[3])/3 + (28*G[0, 1, x]*Zeta[3])/3 + 
         (148*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 6*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(((-11*I)/6)*Pi^3 - (13*Pi^4)/90 + 
         ((83*I)/60)*Pi^5 - ((25*I)/2)*Pi*G[0, x] - (8*Pi^2*G[0, x])/3 - 
         ((5*I)/2)*Pi^3*G[0, x] + (37*Pi^4*G[0, x])/36 + (I/3)*Pi^3*G[1, x] + 
         (101*Pi^4*G[1, x])/90 - (25*G[0, 0, x])/2 + ((89*I)/2)*Pi*
          G[0, 0, x] - (34*Pi^2*G[0, 0, x])/3 + ((2*I)/3)*Pi^3*G[0, 0, x] - 
         ((7*I)/2)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/3 + 
         ((3*I)/2)*Pi^3*G[0, 1, x] + ((15*I)/2)*Pi*G[1, 0, x] - 
         9*Pi^2*G[1, 0, x] - (4*I)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] + 
         (131*G[0, 0, 0, x])/2 - (25*I)*Pi*G[0, 0, 0, x] - 
         (5*Pi^2*G[0, 0, 0, x])/2 - (7*G[0, 0, 1, x])/2 - 
         (18*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/6 - 
         (7*G[0, 1, 0, x])/2 - (3*I)*Pi*G[0, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 0, x])/2 + (7*I)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/3 + (15*G[1, 0, 0, x])/2 + 
         (6*I)*Pi*G[1, 0, 0, x] + 6*Pi^2*G[1, 0, 0, x] + 
         (5*I)*Pi*G[1, 0, 1, x] + (11*Pi^2*G[1, 0, 1, x])/3 + 
         (3*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] - 78*G[0, 0, 0, 0, x] + 
         (18*I)*Pi*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] + 
         18*G[0, 0, 1, 0, x] + (10*I)*Pi*G[0, 0, 1, 0, x] - 
         37*G[0, 0, 1, 1, x] + (10*I)*Pi*G[0, 0, 1, 1, x] - 
         11*G[0, 1, 0, 0, x] + (6*I)*Pi*G[0, 1, 0, 0, x] + 
         7*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
         7*G[0, 1, 1, 0, x] - (14*I)*Pi*G[0, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, x] - 5*G[1, 0, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, 0, x] + 5*G[1, 0, 0, 1, x] + 
         (6*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 32*G[0, 0, 0, 0, 0, x] + 
         18*G[0, 0, 0, 0, 1, x] + 18*G[0, 0, 0, 1, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] + 14*G[0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] + 
         6*G[0, 0, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
         10*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
         6*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 11*Zeta[3] - 
         (6*I)*Pi*Zeta[3] + (53*Pi^2*Zeta[3])/6 + 35*G[0, x]*Zeta[3] - 
         ((58*I)/3)*Pi*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
         (28*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         2*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         28*Zeta[5])) + e^2*(25863/64 - (198*I)*Pi - (8785*Pi^2)/96 - 
       ((95*I)/8)*Pi^3 + (3139*Pi^4)/480 + ((103*I)/80)*Pi^5 + 
       (367*Pi^6)/3360 - (8429*G[0, x])/16 + ((1021*I)/4)*Pi*G[0, x] - 
       (571*Pi^2*G[0, x])/12 - ((49*I)/12)*Pi^3*G[0, x] + 
       (97*Pi^4*G[0, x])/60 - ((197*I)/144)*Pi^5*G[0, x] - 30*G[1, x] + 
       ((223*I)/4)*Pi*G[1, x] + (739*Pi^2*G[1, x])/24 - 
       ((29*I)/3)*Pi^3*G[1, x] - (1393*Pi^4*G[1, x])/360 - 
       ((329*I)/45)*Pi^5*G[1, x] + 402*G[0, 0, x] - 
       ((293*I)/2)*Pi*G[0, 0, x] + (589*Pi^2*G[0, 0, x])/24 - 
       ((19*I)/4)*Pi^3*G[0, 0, x] - (169*Pi^4*G[0, 0, x])/720 + 
       291*G[0, 1, x] - ((29*I)/2)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/8 + 
       ((14*I)/3)*Pi^3*G[0, 1, x] + (1403*Pi^4*G[0, 1, x])/360 + 
       291*G[1, 0, x] + ((97*I)/2)*Pi*G[1, 0, x] - (229*Pi^2*G[1, 0, x])/24 - 
       (2*I)*Pi^3*G[1, 0, x] - (149*Pi^4*G[1, 0, x])/72 - 
       (625*G[1, 1, x])/4 - ((13*I)/2)*Pi*G[1, 1, x] - 
       (71*Pi^2*G[1, 1, x])/12 + ((127*I)/12)*Pi^3*G[1, 1, x] - 
       (7*Pi^4*G[1, 1, x])/45 - (927*G[0, 0, 0, x])/2 + 
       (157*I)*Pi*G[0, 0, 0, x] - (83*Pi^2*G[0, 0, 0, x])/12 - 
       ((7*I)/3)*Pi^3*G[0, 0, 0, x] - (81*G[0, 0, 1, x])/2 + 
       ((33*I)/2)*Pi*G[0, 0, 1, x] - (115*Pi^2*G[0, 0, 1, x])/12 - 
       ((47*I)/2)*Pi^3*G[0, 0, 1, x] - (81*G[0, 1, 0, x])/2 - 
       ((183*I)/2)*Pi*G[0, 1, 0, x] - (187*Pi^2*G[0, 1, 0, x])/12 - 
       ((211*I)/6)*Pi^3*G[0, 1, 0, x] - 167*G[0, 1, 1, x] - 
       (13*I)*Pi*G[0, 1, 1, x] - (37*Pi^2*G[0, 1, 1, x])/2 + 
       (6*I)*Pi^3*G[0, 1, 1, x] + (29*G[1, 0, 0, x])/4 - 
       ((313*I)/4)*Pi*G[1, 0, 0, x] + (37*Pi^2*G[1, 0, 0, x])/12 - 
       ((113*I)/6)*Pi^3*G[1, 0, 0, x] - (607*G[1, 0, 1, x])/4 - 
       ((35*I)/4)*Pi*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] - 
       ((55*I)/6)*Pi^3*G[1, 0, 1, x] - (607*G[1, 1, 0, x])/4 + 
       ((167*I)/4)*Pi*G[1, 1, 0, x] + (193*Pi^2*G[1, 1, 0, x])/6 - 
       ((19*I)/6)*Pi^3*G[1, 1, 0, x] + (783*G[1, 1, 1, x])/4 + 
       ((59*I)/4)*Pi*G[1, 1, 1, x] + (7*Pi^2*G[1, 1, 1, x])/2 - 
       (7*I)*Pi^3*G[1, 1, 1, x] + 453*G[0, 0, 0, 0, x] - 
       (107*I)*Pi*G[0, 0, 0, 0, x] - (41*Pi^2*G[0, 0, 0, 0, x])/2 + 
       39*G[0, 0, 0, 1, x] - (10*I)*Pi*G[0, 0, 0, 1, x] + 
       (8*Pi^2*G[0, 0, 0, 1, x])/3 + 39*G[0, 0, 1, 0, x] + 
       (41*I)*Pi*G[0, 0, 1, 0, x] + (22*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (101*G[0, 0, 1, 1, x])/2 + (3*I)*Pi*G[0, 0, 1, 1, x] - 
       (92*Pi^2*G[0, 0, 1, 1, x])/3 + 12*G[0, 1, 0, 0, x] + 
       (53*I)*Pi*G[0, 1, 0, 0, x] - 11*Pi^2*G[0, 1, 0, 0, x] - 
       (61*G[0, 1, 0, 1, x])/2 + (8*I)*Pi*G[0, 1, 0, 1, x] - 
       (11*Pi^2*G[0, 1, 0, 1, x])/3 - (61*G[0, 1, 1, 0, x])/2 - 
       ((35*I)/2)*Pi*G[0, 1, 1, 0, x] - (103*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (161*G[0, 1, 1, 1, x])/2 - I*Pi*G[0, 1, 1, 1, x] - 
       23*Pi^2*G[0, 1, 1, 1, x] - (91*G[1, 0, 0, 0, x])/2 + 
       (67*Pi^2*G[1, 0, 0, 0, x])/6 - (13*G[1, 0, 0, 1, x])/4 - 
       (15*I)*Pi*G[1, 0, 0, 1, x] + (29*Pi^2*G[1, 0, 0, 1, x])/6 - 
       (13*G[1, 0, 1, 0, x])/4 + ((115*I)/2)*Pi*G[1, 0, 1, 0, x] - 
       (13*Pi^2*G[1, 0, 1, 0, x])/2 + (123*G[1, 0, 1, 1, x])/2 + 
       (12*I)*Pi*G[1, 0, 1, 1, x] - 19*Pi^2*G[1, 0, 1, 1, x] + 
       62*G[1, 1, 0, 0, x] + (28*I)*Pi*G[1, 1, 0, 0, x] - 
       (311*Pi^2*G[1, 1, 0, 0, x])/6 + (187*G[1, 1, 0, 1, x])/4 + 
       (21*I)*Pi*G[1, 1, 0, 1, x] - (100*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (187*G[1, 1, 1, 0, x])/4 - ((127*I)/2)*Pi*G[1, 1, 1, 0, x] - 
       (91*Pi^2*G[1, 1, 1, 0, x])/3 - 76*G[1, 1, 1, 1, x] - 
       (20*I)*Pi*G[1, 1, 1, 1, x] - (52*Pi^2*G[1, 1, 1, 1, x])/3 - 
       221*G[0, 0, 0, 0, 0, x] + (62*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       47*G[0, 0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       47*G[0, 0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       33*G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       53*G[0, 0, 1, 0, 0, x] - (76*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 1, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 0, x] + (50*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       35*G[0, 0, 1, 1, 1, x] - (34*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] - (82*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       15*G[0, 1, 0, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       15*G[0, 1, 0, 1, 0, x] + (70*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       5*G[0, 1, 0, 1, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       66*G[0, 1, 1, 0, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (101*G[0, 1, 1, 0, 1, x])/2 + (52*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (101*G[0, 1, 1, 1, 0, x])/2 - (48*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (115*G[0, 1, 1, 1, 1, x])/2 - (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       7*G[1, 0, 0, 0, 0, x] - (72*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       28*G[1, 0, 0, 0, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       28*G[1, 0, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       18*G[1, 0, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       23*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (7*G[1, 0, 1, 0, 1, x])/2 + (78*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (7*G[1, 0, 1, 1, 0, x])/2 - (4*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (65*G[1, 0, 1, 1, 1, x])/2 - (64*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       63*G[1, 1, 0, 0, 0, x] - (14*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       26*G[1, 1, 0, 0, 1, x] + (10*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       26*G[1, 1, 0, 1, 0, x] + (50*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       52*G[1, 1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       57*G[1, 1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (3*G[1, 1, 1, 0, 1, x])/2 - (26*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (3*G[1, 1, 1, 1, 0, x])/2 + (10*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (87*G[1, 1, 1, 1, 1, x])/2 + (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       24*G[0, 0, 0, 0, 0, 0, x] + 44*G[0, 0, 0, 0, 0, 1, x] + 
       44*G[0, 0, 0, 0, 1, 0, x] + 42*G[0, 0, 0, 0, 1, 1, x] + 
       14*G[0, 0, 0, 1, 0, 0, x] + 48*G[0, 0, 0, 1, 0, 1, x] + 
       48*G[0, 0, 0, 1, 1, 0, x] + 22*G[0, 0, 0, 1, 1, 1, x] - 
       80*G[0, 0, 1, 0, 0, 0, x] + 42*G[0, 0, 1, 0, 0, 1, x] + 
       42*G[0, 0, 1, 0, 1, 0, x] + 46*G[0, 0, 1, 0, 1, 1, x] + 
       74*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
       32*G[0, 0, 1, 1, 1, 0, x] - 94*G[0, 0, 1, 1, 1, 1, x] - 
       118*G[0, 1, 0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 0, 1, x] - 
       8*G[0, 1, 0, 0, 1, 0, x] + 30*G[0, 1, 0, 0, 1, 1, x] + 
       76*G[0, 1, 0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, 0, 1, x] + 
       44*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, 0, x] + 86*G[0, 1, 1, 0, 0, 1, x] + 
       86*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, 1, x] - 
       10*G[0, 1, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 1, 0, 1, x] - 
       6*G[0, 1, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, 1, x] - 
       76*G[1, 0, 0, 0, 0, 0, x] - 82*G[1, 0, 0, 0, 0, 1, x] - 
       82*G[1, 0, 0, 0, 1, 0, x] + 100*G[1, 0, 0, 0, 1, 1, x] + 
       32*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
       4*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] + 42*G[1, 0, 1, 0, 0, 1, x] + 
       42*G[1, 0, 1, 0, 1, 0, x] + 84*G[1, 0, 1, 0, 1, 1, x] + 
       24*G[1, 0, 1, 1, 0, 0, x] + 20*G[1, 0, 1, 1, 0, 1, x] + 
       20*G[1, 0, 1, 1, 1, 0, x] - 136*G[1, 0, 1, 1, 1, 1, x] - 
       192*G[1, 1, 0, 0, 0, 0, x] + 104*G[1, 1, 0, 0, 0, 1, x] + 
       104*G[1, 1, 0, 0, 1, 0, x] + 52*G[1, 1, 0, 1, 0, 0, x] + 
       92*G[1, 1, 0, 1, 0, 1, x] + 92*G[1, 1, 0, 1, 1, 0, x] - 
       124*G[1, 1, 0, 1, 1, 1, x] - 56*G[1, 1, 1, 0, 0, 0, x] + 
       78*G[1, 1, 1, 0, 0, 1, x] + 78*G[1, 1, 1, 0, 1, 0, x] - 
       88*G[1, 1, 1, 0, 1, 1, x] + 38*G[1, 1, 1, 1, 0, 0, x] - 
       12*G[1, 1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 1, 0, x] - 
       52*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (5/36 - (5*RATIO[x^(-1)])/36) + Log[mu2/s]^5*(5/4 - ((5*I)/6)*Pi - 
         (5*G[0, x])/6 - (5*G[1, x])/6 + (-5/4 + ((5*I)/6)*Pi + 
           (5*G[0, x])/6 + (5*G[1, x])/6)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(239/24 - ((53*I)/12)*Pi - (95*Pi^2)/72 - 
         (43*G[0, x])/6 + ((13*I)/4)*Pi*G[0, x] - (7*G[1, x])/2 + 
         ((7*I)/3)*Pi*G[1, x] + (13*G[0, 0, x])/4 + (25*G[0, 1, x])/6 + 
         (25*G[1, 0, x])/6 + (7*G[1, 1, x])/3 + 
         (((-11*I)/12)*Pi*G[0, x] - (11*G[0, 0, x])/12)*RATIO[(1 - x)^(-1)] + 
         (-239/24 + ((7*I)/2)*Pi + (95*Pi^2)/72 + (25*G[0, x])/4 - 
           ((25*I)/6)*Pi*G[0, x] + (7*G[1, x])/2 - ((7*I)/3)*Pi*G[1, x] - 
           (25*G[0, 0, x])/6 - (25*G[0, 1, x])/6 - (25*G[1, 0, x])/6 - 
           (7*G[1, 1, x])/3)*RATIO[x^(-1)]) - (1847*Zeta[3])/3 + 
       ((1399*I)/12)*Pi*Zeta[3] + (71*Pi^2*Zeta[3])/3 - 
       ((25*I)/6)*Pi^3*Zeta[3] + (544*G[0, x]*Zeta[3])/3 - 
       (46*I)*Pi*G[0, x]*Zeta[3] - (266*Pi^2*G[0, x]*Zeta[3])/9 + 
       (1487*G[1, x]*Zeta[3])/12 + ((113*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (542*Pi^2*G[1, x]*Zeta[3])/9 - (298*G[0, 0, x]*Zeta[3])/3 + 
       ((62*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 22*G[0, 1, x]*Zeta[3] + 
       (236*I)*Pi*G[0, 1, x]*Zeta[3] - 46*G[1, 0, x]*Zeta[3] + 
       ((784*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (263*G[1, 1, x]*Zeta[3])/3 - 
       (28*I)*Pi*G[1, 1, x]*Zeta[3] + 18*G[0, 0, 0, x]*Zeta[3] + 
       (236*G[0, 0, 1, x]*Zeta[3])/3 + (440*G[0, 1, 0, x]*Zeta[3])/3 - 
       (88*G[0, 1, 1, x]*Zeta[3])/3 + (302*G[1, 0, 0, x]*Zeta[3])/3 - 
       74*G[1, 0, 1, x]*Zeta[3] + 162*G[1, 1, 0, x]*Zeta[3] + 
       (152*G[1, 1, 1, x]*Zeta[3])/3 + (1814*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(293/6 - ((145*I)/6)*Pi - (5*Pi^2)/4 + ((5*I)/6)*Pi^3 - 
         (134*G[0, x])/3 + ((29*I)/2)*Pi*G[0, x] + (65*Pi^2*G[0, x])/18 - 
         (58*G[1, x])/3 + ((7*I)/3)*Pi*G[1, x] + (35*Pi^2*G[1, x])/18 + 
         (169*G[0, 0, x])/6 - ((25*I)/3)*Pi*G[0, 0, x] + 15*G[0, 1, x] - 
         (7*I)*Pi*G[0, 1, x] + 15*G[1, 0, x] - ((17*I)/3)*Pi*G[1, 0, x] + 
         (4*G[1, 1, x])/3 - 7*G[0, 0, 0, x] - (43*G[0, 0, 1, x])/3 - 
         (43*G[0, 1, 0, x])/3 - (28*G[0, 1, 1, x])/3 - (31*G[1, 0, 0, x])/3 - 
         12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - ((25*I)/6)*Pi*G[0, x] - 
           (5*Pi^2*G[0, x])/3 - (25*G[0, 0, x])/6 + ((25*I)/3)*Pi*
            G[0, 0, x] + ((7*I)/3)*Pi*G[0, 1, x] + I*Pi*G[1, 0, x] + 
           (29*G[0, 0, 0, x])/3 + (7*G[0, 0, 1, x])/3 + (7*G[0, 1, 0, x])/3 + 
           G[1, 0, 0, x] - (4*Zeta[3])/3) - (140*Zeta[3])/9 + 
         RATIO[x^(-1)]*(-293/6 + ((56*I)/3)*Pi + Pi^2/4 - ((11*I)/18)*Pi^3 + 
           (239*G[0, x])/6 - (14*I)*Pi*G[0, x] - (95*Pi^2*G[0, x])/18 + 
           (56*G[1, x])/3 - (35*Pi^2*G[1, x])/18 - 25*G[0, 0, x] + 
           ((50*I)/3)*Pi*G[0, 0, x] - 14*G[0, 1, x] + ((28*I)/3)*Pi*
            G[0, 1, x] - 14*G[1, 0, x] + ((20*I)/3)*Pi*G[1, 0, x] + 
           (50*G[0, 0, 0, x])/3 + (50*G[0, 0, 1, x])/3 + (50*G[0, 1, 0, x])/
            3 + (28*G[0, 1, 1, x])/3 + (34*G[1, 0, 0, x])/3 + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (8*G[1, 1, 1, x])/3 + 
           (128*Zeta[3])/9)) + Log[mu2/s]^2*(1343/8 - ((327*I)/4)*Pi - 
         (269*Pi^2)/24 - ((17*I)/12)*Pi^3 + (389*Pi^4)/240 - 177*G[0, x] + 
         ((299*I)/4)*Pi*G[0, x] - ((73*I)/12)*Pi^3*G[0, x] - 
         (205*G[1, x])/4 + (14*I)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 - 
         ((26*I)/3)*Pi^3*G[1, x] + (555*G[0, 0, x])/4 - 
         ((69*I)/2)*Pi*G[0, 0, x] - (175*Pi^2*G[0, 0, x])/12 + 
         70*G[0, 1, x] + (I/2)*Pi*G[0, 1, x] - 6*Pi^2*G[0, 1, x] + 
         70*G[1, 0, x] + (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
         2*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/3 - 
         (151*G[0, 0, 0, x])/2 + (22*I)*Pi*G[0, 0, 0, x] - 
         (87*G[0, 0, 1, x])/2 + (17*I)*Pi*G[0, 0, 1, x] - 
         (87*G[0, 1, 0, x])/2 + (17*I)*Pi*G[0, 1, 0, x] - G[0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, x] - (71*G[1, 0, 0, x])/2 - 
         (15*I)*Pi*G[1, 0, 0, x] - 9*G[1, 0, 1, x] + (7*I)*Pi*G[1, 0, 1, x] - 
         9*G[1, 1, 0, x] - (3*I)*Pi*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
         (6*I)*Pi*G[1, 1, 1, x] + 7*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 
         36*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
         32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
         13*G[1, 0, 0, 0, x] + 29*G[1, 0, 0, 1, x] + 29*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] + 22*G[1, 1, 0, 1, x] + 
         22*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
         RATIO[x]*(Pi^2 + ((3*I)/2)*Pi^3 + 2*Pi^2*G[0, x] + 2*Pi^2*G[1, x] + 
           2*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - 
           (3*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + 
           2*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 11*G[0, 0, 0, x] - 
           4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 3*G[0, 1, 1, x] - 
           3*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x] - Zeta[3]) - 62*Zeta[3] + ((113*I)/3)*Pi*
          Zeta[3] + (164*G[0, x]*Zeta[3])/3 + (50*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-1343/8 + (48*I)*Pi - (3*Pi^2)/8 - ((3*I)/2)*Pi^3 - 
           (157*Pi^4)/720 + (293*G[0, x])/2 - (56*I)*Pi*G[0, x] - 
           (3*Pi^2*G[0, x])/4 + ((11*I)/6)*Pi^3*G[0, x] + 48*G[1, x] - 
           6*Pi^2*G[1, x] + ((29*I)/3)*Pi^3*G[1, x] - (239*G[0, 0, x])/2 + 
           (42*I)*Pi*G[0, 0, x] + (95*Pi^2*G[0, 0, x])/6 - 56*G[0, 1, x] + 
           (35*Pi^2*G[0, 1, x])/6 - 56*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] - 
           (17*Pi^2*G[1, 0, x])/2 + (44*Pi^2*G[1, 1, x])/3 + 
           75*G[0, 0, 0, x] - (50*I)*Pi*G[0, 0, 0, x] + 42*G[0, 0, 1, x] - 
           (28*I)*Pi*G[0, 0, 1, x] + 42*G[0, 1, 0, x] - 
           (20*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
           (22*I)*Pi*G[1, 0, 0, x] + 9*G[1, 0, 1, x] + 9*G[1, 1, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 9*G[1, 1, 1, x] + 
           (6*I)*Pi*G[1, 1, 1, x] - 50*G[0, 0, 0, 0, x] - 
           50*G[0, 0, 0, 1, x] - 50*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] - 
           34*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
           8*G[0, 1, 1, 1, x] + 10*G[1, 0, 0, 0, x] - 22*G[1, 0, 0, 1, x] - 
           22*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] - 
           22*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
           58*Zeta[3] - ((56*I)/3)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/3 - 
           (68*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((-I/2)*Pi^3 + (101*Pi^4)/72 - ((79*I)/4)*Pi*G[0, x] - 
           3*Pi^2*G[0, x] - ((17*I)/4)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - 
           (79*G[0, 0, x])/4 + ((59*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/
            4 + ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/6 + 
           ((9*I)/2)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] + (81*G[0, 0, 0, x])/
            2 - (28*I)*Pi*G[0, 0, 0, x] + (3*G[0, 0, 1, x])/2 - 
           (11*I)*Pi*G[0, 0, 1, x] + (3*G[0, 1, 0, x])/2 - 
           (3*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (9*G[1, 0, 0, x])/2 + (7*I)*Pi*G[1, 0, 0, x] + 
           (7*I)*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] - 
           43*G[0, 0, 0, 0, x] - 14*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
           4*G[0, 1, 1, 0, x] - 3*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
           7*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 3*Zeta[3] + 
           (19*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3])) + 
       RATIO[x]*((361*Pi^2)/8 - ((17*I)/8)*Pi^3 + (43*Pi^4)/18 + 
         ((7*I)/9)*Pi^5 - (229*Pi^2*G[0, x])/24 - ((14*I)/3)*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/18 - (521*Pi^2*G[1, x])/24 - (I/3)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/36 + (361*G[0, 0, x])/4 - ((17*I)/4)*Pi*
          G[0, 0, x] + (9*Pi^2*G[0, 0, x])/2 + ((7*I)/2)*Pi^3*G[0, 0, x] - 
         (361*G[0, 1, x])/4 + ((17*I)/4)*Pi*G[0, 1, x] + 
         (19*Pi^2*G[0, 1, x])/3 + ((13*I)/6)*Pi^3*G[0, 1, x] - 
         (361*G[1, 0, x])/4 + ((17*I)/4)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
         ((9*I)/2)*Pi^3*G[1, 0, x] + (361*G[1, 1, x])/4 - 
         ((17*I)/4)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/3 - 
         (I/6)*Pi^3*G[1, 1, x] - (71*G[0, 0, 0, x])/2 - 
         (26*I)*Pi*G[0, 0, 0, x] - (3*Pi^2*G[0, 0, 0, x])/2 - 
         (21*G[0, 0, 1, x])/4 + (22*I)*Pi*G[0, 0, 1, x] - 
         (19*Pi^2*G[0, 0, 1, x])/3 - (21*G[0, 1, 0, x])/4 + 
         (18*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 + 
         46*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] + (37*Pi^2*G[0, 1, 1, x])/
          6 - 27*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, x] + 
         (31*Pi^2*G[1, 0, 0, x])/6 + (271*G[1, 0, 1, x])/4 - 
         (12*I)*Pi*G[1, 0, 1, x] + (14*Pi^2*G[1, 0, 1, x])/3 + 
         (271*G[1, 1, 0, x])/4 - (8*I)*Pi*G[1, 1, 0, x] + 
         (20*Pi^2*G[1, 1, 0, x])/3 - (217*G[1, 1, 1, x])/2 + 
         (4*I)*Pi*G[1, 1, 1, x] + (5*Pi^2*G[1, 1, 1, x])/2 - 
         38*G[0, 0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, 0, x] + 
         3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 
         (14*I)*Pi*G[0, 0, 1, 0, x] + 29*G[0, 0, 1, 1, x] + 
         34*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
         19*G[0, 1, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, 1, x] + 
         26*G[1, 0, 0, 0, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
         5*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         5*G[1, 0, 1, 0, x] - (14*I)*Pi*G[1, 0, 1, 0, x] - 
         33*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] - 
         25*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         25*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         46*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
         32*G[0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 1, x] + 
         18*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
         10*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] - 18*G[0, 0, 1, 1, 1, x] - 
         10*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 26*G[0, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] + 34*G[0, 1, 1, 1, 1, x] + 
         26*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] + 
         10*G[1, 1, 0, 0, 0, x] - 18*G[1, 1, 0, 0, 1, x] - 
         18*G[1, 1, 0, 1, 0, x] + 18*G[1, 1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, 1, x] + (87*Zeta[3])/4 - 
         (2*I)*Pi*Zeta[3] + (119*Pi^2*Zeta[3])/6 + 15*G[0, x]*Zeta[3] - 
         (32*I)*Pi*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3] - 
         (16*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         (52*G[0, 1, x]*Zeta[3])/3 - (74*G[1, 0, x]*Zeta[3])/3 + 
         (62*G[1, 1, x]*Zeta[3])/3 - 32*Zeta[5]) + 141*Zeta[5] + 
       (440*I)*Pi*Zeta[5] + 42*G[0, x]*Zeta[5] + 21*G[1, x]*Zeta[5] + 
       RATIO[x^(-1)]*(-25863/64 - (1583*Pi^2)/96 - ((8*I)/3)*Pi^3 + 
         (343*Pi^4)/160 + (I/24)*Pi^5 - (9389*Pi^6)/30240 + 
         (5741*G[0, x])/16 - (64*I)*Pi*G[0, x] + (55*Pi^2*G[0, x])/8 + 
         (4*I)*Pi^3*G[0, x] - (57*Pi^4*G[0, x])/80 + ((3*I)/40)*Pi^5*
          G[0, x] + (74*I)*Pi*G[1, x] - (87*Pi^2*G[1, x])/4 + 
         ((43*I)/8)*Pi^3*G[1, x] + (23*Pi^4*G[1, x])/24 + 
         ((601*I)/60)*Pi^5*G[1, x] - (1343*G[0, 0, x])/4 + 
         (96*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/4 - 
         (3*I)*Pi^3*G[0, 0, x] - (157*Pi^4*G[0, 0, x])/360 - 64*G[0, 1, x] + 
         (20*I)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/3 - 
         ((3*I)/4)*Pi^3*G[0, 1, x] - (641*Pi^4*G[0, 1, x])/72 - 
         64*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + (337*Pi^2*G[1, 0, x])/12 - 
         ((7*I)/4)*Pi^3*G[1, 0, x] + (199*Pi^4*G[1, 0, x])/72 + 
         74*G[1, 1, x] - ((163*I)/4)*Pi*G[1, 1, x] + (35*Pi^2*G[1, 1, x])/4 + 
         ((3*I)/4)*Pi^3*G[1, 1, x] + (203*Pi^4*G[1, 1, x])/180 + 
         293*G[0, 0, 0, x] - (112*I)*Pi*G[0, 0, 0, x] - 
         (3*Pi^2*G[0, 0, 0, x])/2 + ((11*I)/3)*Pi^3*G[0, 0, 0, x] + 
         96*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + ((58*I)/3)*Pi^3*
          G[0, 0, 1, x] + 96*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, x] - 
         (25*Pi^2*G[0, 1, 0, x])/2 + ((118*I)/3)*Pi^3*G[0, 1, 0, x] + 
         20*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - (Pi^2*G[0, 1, 1, x])/2 + 
         ((10*I)/3)*Pi^3*G[0, 1, 1, x] + 32*G[1, 0, 0, x] + 
         (64*I)*Pi*G[1, 0, 0, x] - (47*Pi^2*G[1, 0, 0, x])/2 + 
         (25*I)*Pi^3*G[1, 0, 0, x] + 32*G[1, 0, 1, x] - 
         ((29*I)/2)*Pi*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/2 + 
         ((32*I)/3)*Pi^3*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 
         ((97*I)/4)*Pi*G[1, 1, 0, x] - 11*Pi^2*G[1, 1, 0, x] - 
         ((2*I)/3)*Pi^3*G[1, 1, 0, x] - (371*G[1, 1, 1, x])/4 + 
         ((69*I)/4)*Pi*G[1, 1, 1, x] - Pi^2*G[1, 1, 1, x] + 
         ((25*I)/3)*Pi^3*G[1, 1, 1, x] - 239*G[0, 0, 0, 0, x] + 
         (84*I)*Pi*G[0, 0, 0, 0, x] + (95*Pi^2*G[0, 0, 0, 0, x])/3 - 
         112*G[0, 0, 0, 1, x] + (35*Pi^2*G[0, 0, 0, 1, x])/3 - 
         112*G[0, 0, 1, 0, x] - (18*I)*Pi*G[0, 0, 1, 0, x] - 
         17*Pi^2*G[0, 0, 1, 0, x] + (88*Pi^2*G[0, 0, 1, 1, x])/3 - 
         48*G[0, 1, 0, 0, x] - (42*I)*Pi*G[0, 1, 0, 0, x] - 
         7*Pi^2*G[0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, x] + 
         (4*Pi^2*G[0, 1, 0, 1, x])/3 - 32*G[0, 1, 1, 0, x] + 
         ((9*I)/2)*Pi*G[0, 1, 1, 0, x] + (182*Pi^2*G[0, 1, 1, 0, x])/3 + 
         28*G[0, 1, 1, 1, x] + 28*Pi^2*G[0, 1, 1, 1, x] + 
         80*G[1, 0, 0, 0, x] - (30*I)*Pi*G[1, 0, 0, 0, x] - 
         25*Pi^2*G[1, 0, 0, 0, x] - 64*G[1, 0, 0, 1, x] - 
         29*Pi^2*G[1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 0, 1, 0, x] - 3*Pi^2*G[1, 0, 1, 0, x] + 
         (35*G[1, 0, 1, 1, x])/2 + (43*Pi^2*G[1, 0, 1, 1, x])/3 - 
         64*G[1, 1, 0, 0, x] + (21*I)*Pi*G[1, 1, 0, 0, x] + 
         57*Pi^2*G[1, 1, 0, 0, x] + (31*G[1, 1, 0, 1, x])/4 + 
         37*Pi^2*G[1, 1, 0, 1, x] + (31*G[1, 1, 1, 0, x])/4 - 
         ((9*I)/2)*Pi*G[1, 1, 1, 0, x] + (91*Pi^2*G[1, 1, 1, 0, x])/3 + 
         (99*G[1, 1, 1, 1, x])/2 + (52*Pi^2*G[1, 1, 1, 1, x])/3 + 
         150*G[0, 0, 0, 0, 0, x] - (100*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         84*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         84*G[0, 0, 0, 1, 0, x] - (40*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         48*G[0, 0, 1, 0, 0, x] + (44*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         18*G[0, 0, 1, 0, 1, x] + 18*G[0, 0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 0, 1, 1, 0, x] - 18*G[0, 0, 1, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         (84*I)*Pi*G[0, 1, 0, 0, 0, x] + 42*G[0, 1, 0, 0, 1, x] + 
         42*G[0, 1, 0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] + (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         42*G[0, 1, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (39*G[0, 1, 1, 0, 1, x])/2 - (32*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (39*G[0, 1, 1, 1, 0, x])/2 - (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (3*G[0, 1, 1, 1, 1, x])/2 - 96*G[1, 0, 0, 0, 0, x] + 
         (100*I)*Pi*G[1, 0, 0, 0, 0, x] + 30*G[1, 0, 0, 0, 1, x] + 
         30*G[1, 0, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         30*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (21*G[1, 0, 1, 0, 1, x])/2 - (116*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (21*G[1, 0, 1, 1, 0, x])/2 - (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (69*G[1, 0, 1, 1, 1, x])/2 + (96*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         30*G[1, 1, 0, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         33*G[1, 1, 0, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         33*G[1, 1, 0, 1, 0, x] - (48*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         48*G[1, 1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         9*G[1, 1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (57*G[1, 1, 1, 0, 1, x])/2 + (28*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (57*G[1, 1, 1, 1, 0, x])/2 - (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (51*G[1, 1, 1, 1, 1, x])/2 - (24*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         100*G[0, 0, 0, 0, 0, 0, x] - 100*G[0, 0, 0, 0, 0, 1, x] - 
         100*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] - 
         68*G[0, 0, 0, 1, 0, 0, x] - 72*G[0, 0, 0, 1, 0, 1, x] - 
         72*G[0, 0, 0, 1, 1, 0, x] + 16*G[0, 0, 0, 1, 1, 1, x] + 
         20*G[0, 0, 1, 0, 0, 0, x] - 44*G[0, 0, 1, 0, 0, 1, x] - 
         44*G[0, 0, 1, 0, 1, 0, x] - 28*G[0, 0, 1, 0, 1, 1, x] - 
         20*G[0, 0, 1, 1, 0, 0, x] - 44*G[0, 0, 1, 1, 0, 1, x] - 
         44*G[0, 0, 1, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, 1, x] + 
         76*G[0, 1, 0, 0, 0, 0, x] + 28*G[0, 1, 0, 0, 0, 1, x] + 
         28*G[0, 1, 0, 0, 1, 0, x] - 72*G[0, 1, 0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
         24*G[0, 1, 0, 1, 1, 0, x] + 52*G[0, 1, 0, 1, 1, 1, x] + 
         76*G[0, 1, 1, 0, 0, 0, x] - 100*G[0, 1, 1, 0, 0, 1, x] - 
         100*G[0, 1, 1, 0, 1, 0, x] + 24*G[0, 1, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 0, 1, x] - 
         16*G[0, 1, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, 1, x] + 
         52*G[1, 0, 0, 0, 0, 0, x] + 124*G[1, 0, 0, 0, 0, 1, x] + 
         124*G[1, 0, 0, 0, 1, 0, x] - 96*G[1, 0, 0, 0, 1, 1, x] - 
         44*G[1, 0, 0, 1, 0, 0, x] + 40*G[1, 0, 0, 1, 0, 1, x] + 
         40*G[1, 0, 0, 1, 1, 0, x] - 76*G[1, 0, 0, 1, 1, 1, x] - 
         20*G[1, 0, 1, 0, 0, 0, x] - 20*G[1, 0, 1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, 1, 0, x] - 120*G[1, 0, 1, 0, 1, 1, x] - 
         44*G[1, 0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 1, 0, x] + 136*G[1, 0, 1, 1, 1, 1, x] + 
         196*G[1, 1, 0, 0, 0, 0, x] - 116*G[1, 1, 0, 0, 0, 1, x] - 
         116*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
         44*G[1, 1, 0, 1, 0, 0, x] - 104*G[1, 1, 0, 1, 0, 1, x] - 
         104*G[1, 1, 0, 1, 1, 0, x] + 124*G[1, 1, 0, 1, 1, 1, x] + 
         60*G[1, 1, 1, 0, 0, 0, x] - 76*G[1, 1, 1, 0, 0, 1, x] - 
         76*G[1, 1, 1, 0, 1, 0, x] + 88*G[1, 1, 1, 0, 1, 1, x] - 
         44*G[1, 1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, 1, 1, x] + 
         (6989*Zeta[3])/12 - ((112*I)/3)*Pi*Zeta[3] - (9*Pi^2*Zeta[3])/2 + 
         ((14*I)/9)*Pi^3*Zeta[3] - (839*G[0, x]*Zeta[3])/3 + 
         (28*I)*Pi*G[0, x]*Zeta[3] + (356*Pi^2*G[0, x]*Zeta[3])/9 - 
         (139*G[1, x]*Zeta[3])/3 + ((57*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (650*Pi^2*G[1, x]*Zeta[3])/9 + 116*G[0, 0, x]*Zeta[3] - 
         ((112*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 37*G[0, 1, x]*Zeta[3] - 
         ((800*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 103*G[1, 0, x]*Zeta[3] - 
         ((1012*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] + 
         (56*I)*Pi*G[1, 1, x]*Zeta[3] - (256*G[0, 0, 0, x]*Zeta[3])/3 - 
         (136*G[0, 0, 1, x]*Zeta[3])/3 - (376*G[0, 1, 0, x]*Zeta[3])/3 - 
         (152*G[0, 1, 1, x]*Zeta[3])/3 - (272*G[1, 0, 0, x]*Zeta[3])/3 + 
         108*G[1, 0, 1, x]*Zeta[3] - 164*G[1, 1, 0, x]*Zeta[3] - 
         (176*G[1, 1, 1, x]*Zeta[3])/3 - (1304*Zeta[3]^2)/9 + 9*Zeta[5] - 
         12*G[0, x]*Zeta[5] - 8*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (((-281*I)/24)*Pi^3 + (127*Pi^4)/120 + ((251*I)/180)*Pi^5 - 
         (3043*Pi^6)/15120 + ((87*I)/4)*Pi*G[0, x] - (553*Pi^2*G[0, x])/24 - 
         ((15*I)/2)*Pi^3*G[0, x] + (2293*Pi^4*G[0, x])/360 - 
         ((931*I)/720)*Pi^5*G[0, x] + ((27*I)/8)*Pi^3*G[1, x] + 
         (313*Pi^4*G[1, x])/180 + ((487*I)/180)*Pi^5*G[1, x] + 
         (87*G[0, 0, x])/4 + (133*I)*Pi*G[0, 0, x] - (733*Pi^2*G[0, 0, x])/
          24 - ((19*I)/4)*Pi^3*G[0, 0, x] - (161*Pi^4*G[0, 0, x])/240 - 
         (20*I)*Pi*G[0, 1, x] - (439*Pi^2*G[0, 1, x])/24 + 
         ((29*I)/12)*Pi^3*G[0, 1, x] - (901*Pi^4*G[0, 1, x])/180 + 
         ((201*I)/4)*Pi*G[1, 0, x] - (733*Pi^2*G[1, 0, x])/24 - 
         ((119*I)/12)*Pi^3*G[1, 0, x] + (25*Pi^4*G[1, 0, x])/36 + 
         (I/2)*Pi^3*G[1, 1, x] + (35*Pi^4*G[1, 1, x])/36 + 
         (365*G[0, 0, 0, x])/2 - (93*I)*Pi*G[0, 0, 0, x] + 
         (179*Pi^2*G[0, 0, 0, x])/4 + ((4*I)/3)*Pi^3*G[0, 0, 0, x] - 
         20*G[0, 0, 1, x] - ((169*I)/2)*Pi*G[0, 0, 1, x] + 
         (655*Pi^2*G[0, 0, 1, x])/12 - ((25*I)/6)*Pi^3*G[0, 0, 1, x] - 
         20*G[0, 1, 0, x] + (9*I)*Pi*G[0, 1, 0, x] + (545*Pi^2*G[0, 1, 0, x])/
          12 + ((25*I)/6)*Pi^3*G[0, 1, 0, x] + (45*I)*Pi*G[0, 1, 1, x] + 
         (21*Pi^2*G[0, 1, 1, x])/2 + ((28*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (201*G[1, 0, 0, x])/4 + ((129*I)/4)*Pi*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 0, x])/4 + ((37*I)/6)*Pi^3*G[1, 0, 0, x] + 
         ((73*I)/4)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 + 
         ((3*I)/2)*Pi^3*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         (17*Pi^2*G[1, 1, 0, x])/2 - ((23*I)/6)*Pi^3*G[1, 1, 0, x] + 
         ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 252*G[0, 0, 0, 0, x] + 
         (39*I)*Pi*G[0, 0, 0, 0, x] + (67*Pi^2*G[0, 0, 0, 0, x])/6 + 
         16*G[0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (43*Pi^2*G[0, 0, 0, 1, x])/3 + 16*G[0, 0, 1, 0, x] + 
         (27*I)*Pi*G[0, 0, 1, 0, x] - (29*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (193*G[0, 0, 1, 1, x])/2 + (29*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*Pi^2*G[0, 0, 1, 1, x])/3 - 32*G[0, 1, 0, 0, x] + 
         I*Pi*G[0, 1, 0, 0, x] - 18*Pi^2*G[0, 1, 0, 0, x] + 
         45*G[0, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, x] - 
         (7*Pi^2*G[0, 1, 0, 1, x])/3 + 45*G[0, 1, 1, 0, x] - 
         (29*I)*Pi*G[0, 1, 1, 0, x] + (79*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (17*I)*Pi*G[0, 1, 1, 1, x] + 5*Pi^2*G[0, 1, 1, 1, x] - 
         (5*G[1, 0, 0, 0, x])/2 - (26*I)*Pi*G[1, 0, 0, 0, x] - 
         (83*Pi^2*G[1, 0, 0, 0, x])/6 + (73*G[1, 0, 0, 1, x])/4 + 
         (7*I)*Pi*G[1, 0, 0, 1, x] - (145*Pi^2*G[1, 0, 0, 1, x])/6 + 
         (73*G[1, 0, 1, 0, x])/4 - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         (19*Pi^2*G[1, 0, 1, 0, x])/2 - (18*I)*Pi*G[1, 0, 1, 1, x] - 
         (14*Pi^2*G[1, 0, 1, 1, x])/3 - 2*G[1, 1, 0, 0, x] + 
         (7*I)*Pi*G[1, 1, 0, 0, x] + (31*Pi^2*G[1, 1, 0, 0, x])/6 + 
         (5*I)*Pi*G[1, 1, 0, 1, x] + (11*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, 0, x] + 303*G[0, 0, 0, 0, 0, x] - 
         (38*I)*Pi*G[0, 0, 0, 0, 0, x] - 91*G[0, 0, 0, 0, 1, x] - 
         (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 91*G[0, 0, 0, 1, 0, x] - 
         (36*I)*Pi*G[0, 0, 0, 1, 0, x] + 41*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 49*G[0, 0, 1, 0, 0, x] - 
         (32*I)*Pi*G[0, 0, 1, 0, 0, x] - 56*G[0, 0, 1, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
         (58*I)*Pi*G[0, 0, 1, 1, 0, x] + 159*G[0, 0, 1, 1, 1, x] - 
         (22*I)*Pi*G[0, 0, 1, 1, 1, x] + 110*G[0, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 89*G[0, 1, 0, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 0, 1, x] - 89*G[0, 1, 0, 1, 0, x] + 
         (46*I)*Pi*G[0, 1, 0, 1, 0, x] + 91*G[0, 1, 0, 1, 1, x] + 
         (38*I)*Pi*G[0, 1, 0, 1, 1, x] - 26*G[0, 1, 1, 0, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 0, 0, x] - 17*G[0, 1, 1, 0, 1, x] + 
         (20*I)*Pi*G[0, 1, 1, 0, 1, x] - 17*G[0, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[0, 1, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         21*G[1, 0, 0, 0, 0, x] + (28*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         5*G[1, 0, 1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         18*G[1, 0, 1, 0, 1, x] - (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         18*G[1, 0, 1, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (32*I)*Pi*G[1, 0, 1, 1, 1, x] - 3*G[1, 1, 0, 0, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, 0, 0, x] + 5*G[1, 1, 0, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         76*G[0, 0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 0, 1, x] - 
         56*G[0, 0, 0, 0, 1, 0, x] - 14*G[0, 0, 0, 0, 1, 1, x] - 
         54*G[0, 0, 0, 1, 0, 0, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
         24*G[0, 0, 0, 1, 1, 0, x] + 38*G[0, 0, 0, 1, 1, 1, x] - 
         60*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] + 18*G[0, 0, 1, 0, 1, 1, x] + 
         54*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] - 22*G[0, 0, 1, 1, 1, 1, x] - 
         42*G[0, 1, 0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 0, 1, x] + 
         20*G[0, 1, 0, 0, 1, 0, x] - 42*G[0, 1, 0, 0, 1, 1, x] + 
         32*G[0, 1, 0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, 0, 1, x] + 
         20*G[0, 1, 0, 1, 1, 0, x] + 22*G[0, 1, 0, 1, 1, 1, x] + 
         84*G[0, 1, 1, 0, 0, 0, x] - 14*G[0, 1, 1, 0, 0, 1, x] - 
         14*G[0, 1, 1, 0, 1, 0, x] + 22*G[0, 1, 1, 0, 1, 1, x] - 
         46*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
         22*G[0, 1, 1, 1, 1, 0, x] - 24*G[1, 0, 0, 0, 0, 0, x] + 
         42*G[1, 0, 0, 0, 0, 1, x] + 42*G[1, 0, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 0, 0, x] + 
         36*G[1, 0, 0, 1, 0, 1, x] + 36*G[1, 0, 0, 1, 1, 0, x] - 
         64*G[1, 0, 0, 1, 1, 1, x] - 22*G[1, 0, 1, 0, 0, 0, x] + 
         22*G[1, 0, 1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, 1, 0, x] - 
         36*G[1, 0, 1, 0, 1, 1, x] - 20*G[1, 0, 1, 1, 0, 0, x] + 
         32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
         12*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] + 
         8*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
         12*G[1, 1, 0, 1, 1, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] - 
         6*G[1, 1, 1, 1, 0, 0, x] + (281*Zeta[3])/4 - ((307*I)/4)*Pi*
          Zeta[3] - (98*Pi^2*Zeta[3])/3 - ((47*I)/18)*Pi^3*Zeta[3] + 
         71*G[0, x]*Zeta[3] + ((22*I)/3)*Pi*G[0, x]*Zeta[3] + 
         10*Pi^2*G[0, x]*Zeta[3] - (81*G[1, x]*Zeta[3])/4 + 
         (44*I)*Pi*G[1, x]*Zeta[3] + 12*Pi^2*G[1, x]*Zeta[3] - 
         (488*G[0, 0, x]*Zeta[3])/3 - ((50*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         53*G[0, 1, x]*Zeta[3] - ((92*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         11*G[1, 0, x]*Zeta[3] - (76*I)*Pi*G[1, 0, x]*Zeta[3] - 
         3*G[1, 1, x]*Zeta[3] + (28*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (202*G[0, 0, 0, x]*Zeta[3])/3 + (100*G[0, 0, 1, x]*Zeta[3])/3 + 
         (64*G[0, 1, 0, x]*Zeta[3])/3 - 80*G[0, 1, 1, x]*Zeta[3] + 
         10*G[1, 0, 0, x]*Zeta[3] + 34*G[1, 0, 1, x]*Zeta[3] - 
         2*G[1, 1, 0, x]*Zeta[3] - 8*G[1, 1, 1, x]*Zeta[3] + 
         (170*Zeta[3]^2)/3 - 60*Zeta[5] + (440*I)*Pi*Zeta[5] + 
         30*G[0, x]*Zeta[5] + 13*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(5741/16 - (181*I)*Pi - (1085*Pi^2)/24 - ((31*I)/3)*Pi^3 + 
         (293*Pi^4)/80 + ((359*I)/120)*Pi^5 - (1751*G[0, x])/4 + 
         ((393*I)/2)*Pi*G[0, x] - (93*Pi^2*G[0, x])/4 - 
         ((41*I)/12)*Pi^3*G[0, x] + (697*Pi^4*G[0, x])/360 - 79*G[1, x] + 
         (40*I)*Pi*G[1, x] + (29*Pi^2*G[1, x])/2 + ((19*I)/3)*Pi^3*G[1, x] - 
         (247*Pi^4*G[1, x])/40 + (715*G[0, 0, x])/2 - ((261*I)/2)*Pi*
          G[0, 0, x] - (15*Pi^2*G[0, 0, x])/4 + ((11*I)/2)*Pi^3*G[0, 0, x] + 
         193*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + 
         ((131*I)/6)*Pi^3*G[0, 1, x] + 193*G[1, 0, x] + 
         ((87*I)/2)*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/2 + 
         ((179*I)/6)*Pi^3*G[1, 0, x] - (101*G[1, 1, x])/2 - 
         (19*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + ((14*I)/3)*Pi^3*
          G[1, 1, x] - 335*G[0, 0, 0, x] + (80*I)*Pi*G[0, 0, 0, x] + 
         (163*Pi^2*G[0, 0, 0, x])/6 - 73*G[0, 0, 1, x] - 
         (3*I)*Pi*G[0, 0, 1, x] + (73*Pi^2*G[0, 0, 1, x])/6 - 
         73*G[0, 1, 0, x] - (19*I)*Pi*G[0, 1, 0, x] - (49*Pi^2*G[0, 1, 0, x])/
          6 - 63*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         26*Pi^2*G[0, 1, 1, x] - (59*G[1, 0, 0, x])/2 - 
         (5*I)*Pi*G[1, 0, 0, x] + (35*Pi^2*G[1, 0, 0, x])/6 - 
         67*G[1, 0, 1, x] - (11*I)*Pi*G[1, 0, 1, x] + (23*Pi^2*G[1, 0, 1, x])/
          3 - 67*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] + 
         (164*Pi^2*G[1, 1, 0, x])/3 + 44*G[1, 1, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, x] + 28*Pi^2*G[1, 1, 1, x] + 
         161*G[0, 0, 0, 0, x] - (50*I)*Pi*G[0, 0, 0, 0, x] + 
         70*G[0, 0, 0, 1, x] - (54*I)*Pi*G[0, 0, 0, 1, x] + 
         70*G[0, 0, 1, 0, x] - (22*I)*Pi*G[0, 0, 1, 0, x] + 
         14*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
         70*G[0, 1, 0, 0, x] + (50*I)*Pi*G[0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, 1, x] + 
         35*G[1, 0, 0, 0, x] + (60*I)*Pi*G[1, 0, 0, 0, x] + 
         31*G[1, 0, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] + 
         31*G[1, 0, 1, 0, x] - (26*I)*Pi*G[1, 0, 1, 0, x] - 
         24*G[1, 0, 1, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, x] - 
         9*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
         5*G[1, 1, 0, 1, x] - (26*I)*Pi*G[1, 1, 0, 1, x] - 
         5*G[1, 1, 1, 0, x] - (10*I)*Pi*G[1, 1, 1, 0, x] + 
         25*G[1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 0, x] - 
         58*G[0, 0, 0, 0, 1, x] - 58*G[0, 0, 0, 1, 0, x] - 
         68*G[0, 0, 0, 1, 1, x] - 38*G[0, 0, 1, 0, 0, x] - 
         56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
         28*G[0, 0, 1, 1, 1, x] + 44*G[0, 1, 0, 0, 0, x] - 
         50*G[0, 1, 0, 0, 1, x] - 50*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] - 54*G[0, 1, 1, 0, 0, x] - 
         32*G[0, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 0, x] + 
         72*G[0, 1, 1, 1, 1, x] + 86*G[1, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] + 
         52*G[1, 0, 1, 1, 1, x] + 74*G[1, 1, 0, 0, 0, x] - 
         94*G[1, 1, 0, 0, 1, x] - 94*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] - 38*G[1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
         88*G[1, 1, 1, 1, 1, x] - (1453*Zeta[3])/6 + ((253*I)/3)*Pi*Zeta[3] + 
         (515*Pi^2*Zeta[3])/9 + (424*G[0, x]*Zeta[3])/3 - 
         (78*I)*Pi*G[0, x]*Zeta[3] + 46*G[1, x]*Zeta[3] - 
         ((626*I)/3)*Pi*G[1, x]*Zeta[3] - 84*G[0, 0, x]*Zeta[3] - 
         (124*G[0, 1, x]*Zeta[3])/3 - (400*G[1, 0, x]*Zeta[3])/3 - 
         (176*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((73*Pi^2)/4 + 
           ((3*I)/2)*Pi^3 + (53*Pi^4)/90 + (2*Pi^2*G[0, x])/3 - 
           ((11*I)/3)*Pi^3*G[0, x] - (11*Pi^2*G[1, x])/3 - 
           ((7*I)/3)*Pi^3*G[1, x] + (73*G[0, 0, x])/2 + (3*I)*Pi*G[0, 0, x] - 
           (7*Pi^2*G[0, 0, x])/3 - (73*G[0, 1, x])/2 - (3*I)*Pi*G[0, 1, x] - 
           (Pi^2*G[0, 1, x])/3 - (73*G[1, 0, x])/2 - (3*I)*Pi*G[1, 0, x] - 
           (11*Pi^2*G[1, 0, x])/3 + (73*G[1, 1, x])/2 + (3*I)*Pi*G[1, 1, x] - 
           (17*Pi^2*G[1, 1, x])/3 + 9*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] + 
           (10*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + 11*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - 15*G[1, 0, 0, x] + 16*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] - 17*G[1, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 
           8*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
           12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
           14*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 
           5*Zeta[3] + (10*I)*Pi*Zeta[3] + 10*G[0, x]*Zeta[3] - 
           14*G[1, x]*Zeta[3]) + 44*Zeta[5] + RATIO[x^(-1)]*
          (-5741/16 + (64*I)*Pi - (55*Pi^2)/8 - (4*I)*Pi^3 + (57*Pi^4)/80 - 
           ((3*I)/40)*Pi^5 + (1343*G[0, x])/4 - (96*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 + (3*I)*Pi^3*G[0, x] + (157*Pi^4*G[0, x])/360 + 
           64*G[1, x] + (20*I)*Pi*G[1, x] - (52*Pi^2*G[1, x])/3 + 
           ((3*I)/2)*Pi^3*G[1, x] + (641*Pi^4*G[1, x])/72 - 293*G[0, 0, x] + 
           (112*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 - 
           ((11*I)/3)*Pi^3*G[0, 0, x] - 96*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - 
           ((58*I)/3)*Pi^3*G[0, 1, x] - 96*G[1, 0, x] - 
           (32*I)*Pi*G[1, 0, x] + 14*Pi^2*G[1, 0, x] - ((118*I)/3)*Pi^3*
            G[1, 0, x] + 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
           2*Pi^2*G[1, 1, x] - ((10*I)/3)*Pi^3*G[1, 1, x] + 
           239*G[0, 0, 0, x] - (84*I)*Pi*G[0, 0, 0, x] - 
           (95*Pi^2*G[0, 0, 0, x])/3 + 112*G[0, 0, 1, x] - 
           (35*Pi^2*G[0, 0, 1, x])/3 + 112*G[0, 1, 0, x] + 
           (18*I)*Pi*G[0, 1, 0, x] + 17*Pi^2*G[0, 1, 0, x] - 
           (88*Pi^2*G[0, 1, 1, x])/3 + 48*G[1, 0, 0, x] + 
           (42*I)*Pi*G[1, 0, 0, x] + 7*Pi^2*G[1, 0, 0, x] + 
           32*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 32*G[1, 1, 0, x] - 
           (9*I)*Pi*G[1, 1, 0, x] - (182*Pi^2*G[1, 1, 0, x])/3 - 
           40*G[1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, x] - 150*G[0, 0, 0, 0, x] + 
           (100*I)*Pi*G[0, 0, 0, 0, x] - 84*G[0, 0, 0, 1, x] + 
           (56*I)*Pi*G[0, 0, 0, 1, x] - 84*G[0, 0, 1, 0, x] + 
           (40*I)*Pi*G[0, 0, 1, 0, x] - 48*G[0, 1, 0, 0, x] - 
           (44*I)*Pi*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
           18*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
           18*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
           36*G[1, 0, 0, 0, x] - (84*I)*Pi*G[1, 0, 0, 0, x] - 
           42*G[1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, x] + 
           (24*I)*Pi*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
           (56*I)*Pi*G[1, 0, 1, 1, x] - 42*G[1, 1, 0, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, 0, x] + 15*G[1, 1, 0, 1, x] + 
           (32*I)*Pi*G[1, 1, 0, 1, x] + 15*G[1, 1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
           100*G[0, 0, 0, 0, 0, x] + 100*G[0, 0, 0, 0, 1, x] + 
           100*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] + 
           68*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
           72*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
           20*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
           44*G[0, 1, 0, 1, 0, x] + 28*G[0, 1, 0, 1, 1, x] + 
           20*G[0, 1, 1, 0, 0, x] + 44*G[0, 1, 1, 0, 1, x] + 
           44*G[0, 1, 1, 1, 0, x] - 72*G[0, 1, 1, 1, 1, x] - 
           76*G[1, 0, 0, 0, 0, x] - 28*G[1, 0, 0, 0, 1, x] - 
           28*G[1, 0, 0, 1, 0, x] + 72*G[1, 0, 0, 1, 1, x] + 
           44*G[1, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 1, x] + 
           24*G[1, 0, 1, 1, 0, x] - 52*G[1, 0, 1, 1, 1, x] - 
           76*G[1, 1, 0, 0, 0, x] + 100*G[1, 1, 0, 0, 1, x] + 
           100*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] + 
           36*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] + 
           (839*Zeta[3])/3 - (28*I)*Pi*Zeta[3] - (356*Pi^2*Zeta[3])/9 - 
           116*G[0, x]*Zeta[3] + ((112*I)/3)*Pi*G[0, x]*Zeta[3] - 
           46*G[1, x]*Zeta[3] + ((800*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (256*G[0, 0, x]*Zeta[3])/3 + (136*G[0, 1, x]*Zeta[3])/3 + 
           (376*G[1, 0, x]*Zeta[3])/3 + (152*G[1, 1, x]*Zeta[3])/3 + 
           12*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((-41*I)/12)*Pi^3 - 
           (25*Pi^4)/72 + ((35*I)/12)*Pi^5 - ((59*I)/2)*Pi*G[0, x] - 
           (91*Pi^2*G[0, x])/12 - ((65*I)/12)*Pi^3*G[0, x] + 
           (427*Pi^4*G[0, x])/180 + I*Pi^3*G[1, x] + (491*Pi^4*G[1, x])/180 - 
           (59*G[0, 0, x])/2 + ((199*I)/2)*Pi*G[0, 0, x] - 
           (287*Pi^2*G[0, 0, x])/12 + ((11*I)/6)*Pi^3*G[0, 0, x] - 
           (4*I)*Pi*G[0, 1, x] - (79*Pi^2*G[0, 1, x])/6 + 
           ((5*I)/2)*Pi^3*G[0, 1, x] + ((33*I)/2)*Pi*G[1, 0, x] - 
           18*Pi^2*G[1, 0, x] - ((19*I)/2)*Pi^3*G[1, 0, x] + 
           ((4*I)/3)*Pi^3*G[1, 1, x] + 143*G[0, 0, 0, x] - 
           (58*I)*Pi*G[0, 0, 0, x] - (9*Pi^2*G[0, 0, 0, x])/2 - 
           4*G[0, 0, 1, x] - (37*I)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/
            2 - 4*G[0, 1, 0, x] - (3*I)*Pi*G[0, 1, 0, x] + 
           (53*Pi^2*G[0, 1, 0, x])/6 + (14*I)*Pi*G[0, 1, 1, x] - 
           (10*Pi^2*G[0, 1, 1, x])/3 + (33*G[1, 0, 0, x])/2 + 
           (17*I)*Pi*G[1, 0, 0, x] + (77*Pi^2*G[1, 0, 0, x])/6 + 
           (11*I)*Pi*G[1, 0, 1, x] + (19*Pi^2*G[1, 0, 1, x])/3 + 
           (5*I)*Pi*G[1, 1, 0, x] - 6*Pi^2*G[1, 1, 0, x] - 
           173*G[0, 0, 0, 0, x] + (50*I)*Pi*G[0, 0, 0, 0, x] + 
           34*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
           34*G[0, 0, 1, 0, x] + (18*I)*Pi*G[0, 0, 1, 0, x] - 
           74*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
           20*G[0, 1, 0, 0, x] + (6*I)*Pi*G[0, 1, 0, 0, x] + 
           14*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] + 
           14*G[0, 1, 1, 0, x] - (30*I)*Pi*G[0, 1, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, 0, x] + 11*G[1, 0, 0, 1, x] + 
           (10*I)*Pi*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
           5*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, x] + 
           (6*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
           94*G[0, 0, 0, 0, 0, x] + 42*G[0, 0, 0, 0, 1, x] + 
           42*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
           30*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
           16*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
           24*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
           6*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
           34*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
           12*G[0, 1, 1, 1, 0, x] + 10*G[1, 0, 0, 0, 0, x] - 
           28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, x] - 
           24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
           6*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (41*Zeta[3])/2 - 
           (11*I)*Pi*Zeta[3] + (53*Pi^2*Zeta[3])/3 + 74*G[0, x]*Zeta[3] - 
           ((122*I)/3)*Pi*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3] + 
           (58*I)*Pi*G[1, x]*Zeta[3] + (4*G[0, 0, x]*Zeta[3])/3 + 
           4*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] - 
           8*G[1, 1, x]*Zeta[3] + 56*Zeta[5]))))/Nc^3 + 
   (30659/324 - ((1112*I)/27)*Pi + (485*Pi^2)/108 + I*Pi^3 + (91*Pi^4)/180 - 
     (2282*G[0, x])/27 + ((452*I)/9)*Pi*G[0, x] + (17*Pi^2*G[0, x])/6 - 
     ((4*I)/3)*Pi^3*G[0, x] - (404*G[1, x])/27 + (14*Pi^2*G[1, x])/3 - 
     (4*I)*Pi^3*G[1, x] + (707*G[0, 0, x])/9 - ((56*I)/3)*Pi*G[0, 0, x] - 
     (26*Pi^2*G[0, 0, x])/3 + (106*G[0, 1, x])/9 - (12*I)*Pi*G[0, 1, x] + 
     (5*Pi^2*G[0, 1, x])/3 + (106*G[1, 0, x])/9 - ((14*I)/3)*Pi*G[1, 0, x] + 
     (23*Pi^2*G[1, 0, x])/3 + 6*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
     (10*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 + 
     (20*I)*Pi*G[0, 0, 0, x] - 22*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
     22*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
     (2*I)*Pi*G[0, 1, 1, x] - (40*G[1, 0, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 0, x] - (10*G[1, 0, 1, x])/3 + 
     (10*I)*Pi*G[1, 0, 1, x] - (10*G[1, 1, 0, x])/3 + 
     (2*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] + 
     4*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 
     2*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
     2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
     2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 
     2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1 + RATIO[x^(-1)]) + Log[mu2/s]^3*
      (-10/9 + 2*G[0, x] + 2*G[1, x] + (10/9 - 2*G[0, x] - 2*G[1, x])*
        RATIO[x^(-1)]) + Log[mu2/s]^2*(151/18 - (11*I)*Pi - 5*Pi^2 - 
       (8*G[0, x])/3 + (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] + 
       (-151/18 + (11*I)*Pi + 5*Pi^2 + (8*G[0, x])/3 - (6*I)*Pi*G[0, x] + 
         5*G[1, x] - (6*I)*Pi*G[1, x])*RATIO[x^(-1)]) + 
     (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
      RATIO[x] - (151*Zeta[3])/9 + (22*I)*Pi*Zeta[3] + 6*G[0, x]*Zeta[3] - 
     6*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-5*I)/3)*Pi^3 + 
       (11*Pi^4)/15 - ((254*I)/9)*Pi*G[0, x] - (11*Pi^2*G[0, x])/9 - 
       ((8*I)/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - (254*G[0, 0, x])/9 + 
       ((76*I)/3)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] + 
       2*Pi^2*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
       (116*G[0, 0, 0, x])/3 - (16*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 
       (8*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 20*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
       10*Zeta[3] + (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-30659/324 + ((404*I)/27)*Pi - 
       (833*Pi^2)/108 - (4*I)*Pi^3 + (41*Pi^4)/180 + (1574*G[0, x])/27 - 
       ((304*I)/9)*Pi*G[0, x] + (47*Pi^2*G[0, x])/18 - 
       ((4*I)/3)*Pi^3*G[0, x] + (404*G[1, x])/27 - (2*I)*Pi*G[1, x] - 
       (8*Pi^2*G[1, x])/3 + ((14*I)/3)*Pi^3*G[1, x] - (439*G[0, 0, x])/9 + 
       (22*I)*Pi*G[0, 0, x] + (32*Pi^2*G[0, 0, x])/3 - (160*G[0, 1, x])/9 + 
       (Pi^2*G[0, 1, x])/3 - (160*G[1, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, x] - 
       (29*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + 
       (10*Pi^2*G[1, 1, x])/3 + (88*G[0, 0, 0, x])/3 - 
       (36*I)*Pi*G[0, 0, 0, x] + 10*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + 
       10*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + (22*G[1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, x] + (4*G[1, 0, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, x] + (4*G[1, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, x] - 16*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
       (205*Zeta[3])/9 - (14*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 
       2*G[1, x]*Zeta[3]) + Log[mu2/s]*(1574/27 - ((370*I)/9)*Pi - 
       (61*Pi^2)/18 - ((4*I)/3)*Pi^3 - (361*G[0, x])/9 + 
       ((74*I)/3)*Pi*G[0, x] + (13*Pi^2*G[0, x])/3 - (160*G[1, x])/9 + 
       (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/3 + 18*G[0, 0, x] - 
       (10*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] - (10*I)*Pi*G[0, 1, x] + 
       12*G[1, 0, x] - (10*I)*Pi*G[1, 0, x] - 10*G[0, 0, 1, x] - 
       10*G[0, 1, 0, x] - 10*G[1, 0, 0, x] + 
       (((-22*I)/3)*Pi*G[0, x] - 6*Pi^2*G[0, x] - (22*G[0, 0, x])/3 + 
         (14*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] + 
       RATIO[x^(-1)]*(-1574/27 + ((304*I)/9)*Pi - (47*Pi^2)/18 + 
         ((4*I)/3)*Pi^3 + (295*G[0, x])/9 - (22*I)*Pi*G[0, x] - 
         (31*Pi^2*G[0, x])/3 + (160*G[1, x])/9 + (5*Pi^2*G[1, x])/3 - 
         (52*G[0, 0, x])/3 + (24*I)*Pi*G[0, 0, x] - 10*G[0, 1, x] + 
         (12*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
         12*G[1, 0, 0, x] + 2*Zeta[3])) + 
     e*(792047/1944 - ((11998*I)/81)*Pi + (20579*Pi^2)/648 - 
       ((1361*I)/216)*Pi^3 + (317*Pi^4)/180 + ((103*I)/30)*Pi^5 - 
       (61319*G[0, x])/162 + ((8975*I)/54)*Pi*G[0, x] - 
       (6631*Pi^2*G[0, x])/216 - ((127*I)/18)*Pi^3*G[0, x] + 
       (23*Pi^4*G[0, x])/12 - (3004*G[1, x])/81 - (6*I)*Pi*G[1, x] + 
       (1847*Pi^2*G[1, x])/216 + ((19*I)/36)*Pi^3*G[1, x] - 
       (131*Pi^4*G[1, x])/36 + (44077*G[0, 0, x])/108 - 
       ((1409*I)/12)*Pi*G[0, 0, x] - (247*Pi^2*G[0, 0, x])/18 - 
       ((13*I)/6)*Pi^3*G[0, 0, x] - (2065*G[0, 1, x])/108 - 
       ((97*I)/4)*Pi*G[0, 1, x] - (43*Pi^2*G[0, 1, x])/6 + 
       ((121*I)/6)*Pi^3*G[0, 1, x] - (2065*G[1, 0, x])/108 + 
       ((2335*I)/36)*Pi*G[1, 0, x] - (293*Pi^2*G[1, 0, x])/36 + 
       ((51*I)/2)*Pi^3*G[1, 0, x] + (1841*G[1, 1, x])/36 + 
       ((37*I)/4)*Pi*G[1, 1, x] - (21*Pi^2*G[1, 1, x])/2 + 
       ((17*I)/3)*Pi^3*G[1, 1, x] - (2659*G[0, 0, 0, x])/9 + 
       (64*I)*Pi*G[0, 0, 0, x] + 23*Pi^2*G[0, 0, 0, x] - 
       (643*G[0, 0, 1, x])/36 - (14*I)*Pi*G[0, 0, 1, x] + 
       (55*Pi^2*G[0, 0, 1, x])/6 - (643*G[0, 1, 0, x])/36 - 
       (12*I)*Pi*G[0, 1, 0, x] - (61*Pi^2*G[0, 1, 0, x])/6 - 
       (65*G[0, 1, 1, x])/2 + (11*I)*Pi*G[0, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, x])/3 + (301*G[1, 0, 0, x])/6 - 
       (30*I)*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/6 - 
       (137*G[1, 0, 1, x])/12 + (21*I)*Pi*G[1, 0, 1, x] - 
       (46*Pi^2*G[1, 0, 1, x])/3 - (137*G[1, 1, 0, x])/12 - 
       ((67*I)/6)*Pi*G[1, 1, 0, x] + 14*Pi^2*G[1, 1, 0, x] + 
       (13*G[1, 1, 1, x])/3 - (14*I)*Pi*G[1, 1, 1, x] + 
       (37*Pi^2*G[1, 1, 1, x])/3 + (190*G[0, 0, 0, 0, x])/3 - 
       (90*I)*Pi*G[0, 0, 0, 0, x] + 52*G[0, 0, 0, 1, x] - 
       (32*I)*Pi*G[0, 0, 0, 1, x] + 52*G[0, 0, 1, 0, x] + 
       (14*I)*Pi*G[0, 0, 1, 0, x] - 15*G[0, 0, 1, 1, x] + 
       (14*I)*Pi*G[0, 0, 1, 1, x] + (32*G[0, 1, 0, 0, x])/3 + 
       (76*I)*Pi*G[0, 1, 0, 0, x] + (85*G[0, 1, 0, 1, x])/3 - 
       (28*I)*Pi*G[0, 1, 0, 1, x] + (85*G[0, 1, 1, 0, x])/3 - 
       (44*I)*Pi*G[0, 1, 1, 0, x] - (34*G[0, 1, 1, 1, x])/3 + 
       (22*I)*Pi*G[0, 1, 1, 1, x] - (140*G[1, 0, 0, 0, x])/3 + 
       (66*I)*Pi*G[1, 0, 0, 0, x] + (103*G[1, 0, 0, 1, x])/3 + 
       (26*I)*Pi*G[1, 0, 0, 1, x] + (103*G[1, 0, 1, 0, x])/3 - 
       (26*I)*Pi*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, 1, x] + (17*G[1, 1, 0, 0, x])/6 + 
       (6*I)*Pi*G[1, 1, 0, 0, x] + (10*G[1, 1, 0, 1, x])/3 - 
       (38*I)*Pi*G[1, 1, 0, 1, x] + (10*G[1, 1, 1, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 1, 0, x] - (122*G[1, 1, 1, 1, x])/3 + 
       (20*I)*Pi*G[1, 1, 1, 1, x] - 32*G[0, 0, 0, 0, 0, x] - 
       66*G[0, 0, 0, 0, 1, x] - 66*G[0, 0, 0, 1, 0, x] - 
       14*G[0, 0, 0, 1, 1, x] - 18*G[0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
       34*G[0, 0, 1, 1, 1, x] + 66*G[0, 1, 0, 0, 0, x] - 
       22*G[0, 1, 0, 0, 1, x] - 22*G[0, 1, 0, 1, 0, x] - 
       14*G[0, 1, 0, 1, 1, x] - 58*G[0, 1, 1, 0, 0, x] + 
       6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
       28*G[0, 1, 1, 1, 1, x] + 74*G[1, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
       32*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 20*G[1, 1, 0, 0, 0, x] - 
       22*G[1, 1, 0, 0, 1, x] - 22*G[1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 
       4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-2/3 + (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^4*(-37/36 + (5*G[0, x])/3 + (5*G[1, x])/3 + 
         (37/36 - (5*G[0, x])/3 - (5*G[1, x])/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(67/18 - (11*I)*Pi - (40*Pi^2)/9 - (17*G[0, x])/9 + 
         (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] - (2*G[0, 1, x])/3 - 
         (2*G[1, 0, x])/3 + (-67/18 + (11*I)*Pi + (40*Pi^2)/9 + 
           (17*G[0, x])/9 - (6*I)*Pi*G[0, x] + 5*G[1, x] - (6*I)*Pi*G[1, x] + 
           (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3)*RATIO[x^(-1)]) - 
       (4835*Zeta[3])/36 + ((338*I)/3)*Pi*Zeta[3] + (751*Pi^2*Zeta[3])/18 + 
       (790*G[0, x]*Zeta[3])/9 - (72*I)*Pi*G[0, x]*Zeta[3] + 
       (331*G[1, x]*Zeta[3])/6 - (152*I)*Pi*G[1, x]*Zeta[3] + 
       8*G[0, 0, x]*Zeta[3] - (80*G[0, 1, x]*Zeta[3])/3 - 
       (188*G[1, 0, x]*Zeta[3])/3 + 2*G[1, 1, x]*Zeta[3] + 
       Log[mu2/s]^2*(3497/54 - ((488*I)/9)*Pi - (191*Pi^2)/36 - 
         ((7*I)/3)*Pi^3 - (140*G[0, x])/3 + (37*I)*Pi*G[0, x] + 
         5*Pi^2*G[0, x] - (337*G[1, x])/18 + (3*I)*Pi*G[1, x] - 
         4*Pi^2*G[1, x] + (71*G[0, 0, x])/3 - (15*I)*Pi*G[0, 0, x] + 
         19*G[0, 1, x] - (15*I)*Pi*G[0, 1, x] + 19*G[1, 0, x] - 
         (15*I)*Pi*G[1, 0, x] - G[1, 1, x] - 2*G[0, 0, 0, x] - 
         13*G[0, 0, 1, x] - 13*G[0, 1, 0, x] - 15*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         ((-11*I)*Pi*G[0, x] - 9*Pi^2*G[0, x] - 11*G[0, 0, x] + 
           (21*I)*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] + 
           18*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           3*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x] + RATIO[x^(-1)]*(-3497/54 + ((389*I)/9)*Pi - 
           (151*Pi^2)/36 + ((7*I)/3)*Pi^3 + (211*G[0, x])/6 - 
           (33*I)*Pi*G[0, x] - 14*Pi^2*G[0, x] + (173*G[1, x])/9 + 
           4*Pi^2*G[1, x] - (71*G[0, 0, x])/3 + (36*I)*Pi*G[0, 0, x] - 
           15*G[0, 1, x] + (18*I)*Pi*G[0, 1, x] - 15*G[1, 0, x] + 
           (18*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 
           16*G[0, 1, 0, x] + 18*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (28*Zeta[3])/3) + 
         (28*Zeta[3])/3) + RATIO[x]*((-445*Pi^2)/36 + (3*I)*Pi^3 + Pi^4/20 + 
         (155*Pi^2*G[0, x])/18 - (2*I)*Pi^3*G[0, x] + (50*Pi^2*G[1, x])/9 - 
         (2*I)*Pi^3*G[1, x] - (445*G[0, 0, x])/18 + (6*I)*Pi*G[0, 0, x] - 
         (11*Pi^2*G[0, 0, x])/6 + (445*G[0, 1, x])/18 - (6*I)*Pi*G[0, 1, x] + 
         (11*Pi^2*G[0, 1, x])/6 + (445*G[1, 0, x])/18 - (6*I)*Pi*G[1, 0, x] + 
         (5*Pi^2*G[1, 0, x])/6 - (445*G[1, 1, x])/18 + (6*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/6 + (125*G[0, 0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, x] - (70*G[0, 0, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 1, x] - (70*G[0, 1, 0, x])/3 + 
         (4*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (40*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] - 5*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, x] - 5*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
         (70*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         6*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 6*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, x] - 10*Zeta[3] + (8*I)*Pi*Zeta[3] - 
         8*G[1, x]*Zeta[3]) + Log[mu2/s]*(43331/162 - ((3545*I)/27)*Pi + 
         (493*Pi^2)/108 + (I/18)*Pi^3 + (271*Pi^4)/90 - (12031*G[0, x])/54 + 
         ((386*I)/3)*Pi*G[0, x] + (7*Pi^2*G[0, x])/6 - ((16*I)/3)*Pi^3*
          G[0, x] - (2053*G[1, x])/54 + (5*I)*Pi*G[1, x] + 
         (27*Pi^2*G[1, x])/2 - ((40*I)/3)*Pi^3*G[1, x] + 
         (1763*G[0, 0, x])/9 - (55*I)*Pi*G[0, 0, x] - (70*Pi^2*G[0, 0, x])/
          3 + (235*G[0, 1, x])/9 - (19*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
         (235*G[1, 0, x])/9 + (3*I)*Pi*G[1, 0, x] + 20*Pi^2*G[1, 0, x] + 
         (49*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 - 
         (154*G[0, 0, 0, x])/3 + (52*I)*Pi*G[0, 0, 0, x] - 51*G[0, 0, 1, x] + 
         (18*I)*Pi*G[0, 0, 1, x] - 51*G[0, 1, 0, x] + 
         (14*I)*Pi*G[0, 1, 0, x] - 6*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (53*G[1, 0, 0, x])/3 - (44*I)*Pi*G[1, 0, 0, x] - 
         (52*G[1, 0, 1, x])/3 + (26*I)*Pi*G[1, 0, 1, x] - 
         (52*G[1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 0, x] + 
         (70*G[1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 
         10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
         8*G[1, 1, 1, 1, x] + ((-37*Pi^2)/6 + (2*I)*Pi^3 + Pi^2*G[0, x] - 
           (37*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + (37*G[0, 1, x])/3 - 
           (4*I)*Pi*G[0, 1, x] + (37*G[1, 0, x])/3 - (4*I)*Pi*G[1, 0, x] - 
           (37*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
           4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
           4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] - 
         (370*Zeta[3])/9 + (46*I)*Pi*Zeta[3] + (8*G[0, x]*Zeta[3])/3 - 
         (70*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-19*I)/9)*Pi^3 + 
           (37*Pi^4)/15 - ((541*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 - 
           (9*I)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - (541*G[0, 0, x])/9 + 
           (65*I)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - (11*I)*Pi*G[0, 1, x] + 
           3*Pi^2*G[0, 1, x] + ((5*I)/3)*Pi*G[1, 0, x] - 11*Pi^2*G[1, 0, x] + 
           98*G[0, 0, 0, x] - (56*I)*Pi*G[0, 0, 0, x] - 11*G[0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 1, x] - 11*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (5*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 72*G[0, 0, 0, 0, x] - 
           20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + (38*Zeta[3])/3 + 
           (22*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-43331/162 + ((1832*I)/27)*Pi - (1531*Pi^2)/108 - 
           ((59*I)/6)*Pi^3 - (49*Pi^4)/90 + (4361*G[0, x])/27 - 
           ((778*I)/9)*Pi*G[0, x] + (133*Pi^2*G[0, x])/18 - 
           ((11*I)/3)*Pi^3*G[0, x] + (968*G[1, x])/27 - (4*I)*Pi*G[1, x] - 
           (21*Pi^2*G[1, x])/2 + ((43*I)/3)*Pi^3*G[1, x] - 
           (355*G[0, 0, x])/3 + (66*I)*Pi*G[0, 0, x] + (88*Pi^2*G[0, 0, x])/
            3 - (346*G[0, 1, x])/9 + Pi^2*G[0, 1, x] - (346*G[1, 0, x])/9 - 
           ((52*I)/3)*Pi*G[1, 0, x] - 31*Pi^2*G[1, 0, x] - 4*G[1, 1, x] - 
           (12*I)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/3 + 
           (250*G[0, 0, 0, x])/3 - (108*I)*Pi*G[0, 0, 0, x] + 
           30*G[0, 0, 1, x] - (36*I)*Pi*G[0, 0, 1, x] + 30*G[0, 1, 0, x] - 
           (20*I)*Pi*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + 
           (56*I)*Pi*G[1, 0, 0, x] + (34*G[1, 0, 1, x])/3 - 
           (20*I)*Pi*G[1, 0, 1, x] + (34*G[1, 1, 0, x])/3 - 
           (8*I)*Pi*G[1, 1, 0, x] - (70*G[1, 1, 1, x])/3 + 
           (16*I)*Pi*G[1, 1, 1, x] - 80*G[0, 0, 0, 0, x] - 
           68*G[0, 0, 0, 1, x] - 68*G[0, 0, 1, 0, x] - 40*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
           24*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           12*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + (412*Zeta[3])/9 - 
           (24*I)*Pi*Zeta[3] + (28*G[0, x]*Zeta[3])/3 + (52*G[1, x]*Zeta[3])/
            3)) + RATIO[x^(-1)]*(-792047/1944 + ((2428*I)/81)*Pi - 
         (2183*Pi^2)/162 - ((328*I)/27)*Pi^3 + (397*Pi^4)/540 - 
         ((74*I)/45)*Pi^5 + (43331*G[0, x])/162 - ((1832*I)/27)*Pi*G[0, x] + 
         (1387*Pi^2*G[0, x])/108 + ((59*I)/6)*Pi^3*G[0, x] + 
         (103*Pi^4*G[0, x])/180 + (2428*G[1, x])/81 - ((83*I)/4)*Pi*G[1, x] - 
         (2885*Pi^2*G[1, x])/216 + ((251*I)/36)*Pi^3*G[1, x] + 
         (901*Pi^4*G[1, x])/180 - (5225*G[0, 0, x])/27 + 
         ((778*I)/9)*Pi*G[0, 0, x] - (115*Pi^2*G[0, 0, x])/18 + 
         ((8*I)/3)*Pi^3*G[0, 0, x] - (968*G[0, 1, x])/27 - 
         ((31*I)/2)*Pi*G[0, 1, x] + (21*Pi^2*G[0, 1, x])/2 - 
         (15*I)*Pi^3*G[0, 1, x] - (968*G[1, 0, x])/27 - 
         ((371*I)/12)*Pi*G[1, 0, x] + (223*Pi^2*G[1, 0, x])/12 - 
         (31*I)*Pi^3*G[1, 0, x] - (83*G[1, 1, x])/4 - ((41*I)/4)*Pi*
          G[1, 1, x] + (28*Pi^2*G[1, 1, x])/3 - ((14*I)/3)*Pi^3*G[1, 1, x] + 
         (499*G[0, 0, 0, x])/3 - (66*I)*Pi*G[0, 0, 0, x] - 
         (92*Pi^2*G[0, 0, 0, x])/3 + (346*G[0, 0, 1, x])/9 - 
         10*Pi^2*G[0, 0, 1, x] + (346*G[0, 1, 0, x])/9 + 
         ((52*I)/3)*Pi*G[0, 1, 0, x] + 18*Pi^2*G[0, 1, 0, x] - 
         (31*G[0, 1, 1, x])/2 + (12*I)*Pi*G[0, 1, 1, x] - 
         (32*Pi^2*G[0, 1, 1, x])/3 - (134*G[1, 0, 0, x])/9 + 
         ((178*I)/3)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/3 + 
         (269*G[1, 0, 1, x])/12 - (36*I)*Pi*G[1, 0, 1, x] + 
         (61*Pi^2*G[1, 0, 1, x])/3 + (269*G[1, 1, 0, x])/12 - 
         ((179*I)/6)*Pi*G[1, 1, 0, x] - 15*Pi^2*G[1, 1, 0, x] - 
         (86*G[1, 1, 1, x])/3 + (24*I)*Pi*G[1, 1, 1, x] - 
         (37*Pi^2*G[1, 1, 1, x])/3 - (358*G[0, 0, 0, 0, x])/3 + 
         (144*I)*Pi*G[0, 0, 0, 0, x] - 30*G[0, 0, 0, 1, x] + 
         (36*I)*Pi*G[0, 0, 0, 1, x] - 30*G[0, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*G[0, 1, 0, 0, x])/3 - 
         (72*I)*Pi*G[0, 1, 0, 0, x] - (34*G[0, 1, 0, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 0, 1, x] - (34*G[0, 1, 1, 0, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (70*G[0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 1, x] + (298*G[1, 0, 0, 0, x])/3 - 
         (84*I)*Pi*G[1, 0, 0, 0, x] - (124*G[1, 0, 0, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - (124*G[1, 0, 1, 0, x])/3 + 
         (24*I)*Pi*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, 1, x] - (275*G[1, 1, 0, 0, x])/6 - 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (14*G[1, 1, 0, 1, x])/3 + 
         (40*I)*Pi*G[1, 1, 0, 1, x] + (14*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (128*G[1, 1, 1, 1, x])/3 - 
         (20*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] + 
         104*G[0, 0, 0, 0, 1, x] + 104*G[0, 0, 0, 1, 0, x] + 
         44*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] + 
         28*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
         52*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 1, 1, x] - 
         76*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
         32*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
         36*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] - 20*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (542*Zeta[3])/3 - (114*I)*Pi*Zeta[3] - 
         (667*Pi^2*Zeta[3])/18 - (412*G[0, x]*Zeta[3])/9 + 
         (60*I)*Pi*G[0, x]*Zeta[3] - (295*G[1, x]*Zeta[3])/6 + 
         (180*I)*Pi*G[1, x]*Zeta[3] + (80*G[0, 1, x]*Zeta[3])/3 + 
         (176*G[1, 0, x]*Zeta[3])/3 - 8*G[1, 1, x]*Zeta[3] - 121*Zeta[5]) + 
       175*Zeta[5] + RATIO[(1 - x)^(-1)]*(((-793*I)/216)*Pi^3 - 
         (233*Pi^4)/540 + ((161*I)/90)*Pi^5 - ((13033*I)/108)*Pi*G[0, x] + 
         (4237*Pi^2*G[0, x])/216 - ((55*I)/18)*Pi^3*G[0, x] + 
         (112*Pi^4*G[0, x])/45 - ((2*I)/3)*Pi^3*G[1, x] + 
         (41*Pi^4*G[1, x])/30 - (13033*G[0, 0, x])/108 + 
         ((4207*I)/36)*Pi*G[0, 0, x] - (431*Pi^2*G[0, 0, x])/18 + 
         (I/2)*Pi^3*G[0, 0, x] - ((133*I)/4)*Pi*G[0, 1, x] - 
         (19*Pi^2*G[0, 1, x])/3 + ((31*I)/6)*Pi^3*G[0, 1, x] - 
         ((101*I)/9)*Pi*G[1, 0, x] - (74*Pi^2*G[1, 0, x])/9 - 
         ((11*I)/2)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] + 
         (1892*G[0, 0, 0, x])/9 - (72*I)*Pi*G[0, 0, 0, x] - 
         (23*Pi^2*G[0, 0, 0, x])/3 - (133*G[0, 0, 1, x])/4 - 
         (36*I)*Pi*G[0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, x])/6 - 
         (133*G[0, 1, 0, x])/4 + ((28*I)/3)*Pi*G[0, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 0, x])/6 + (25*I)*Pi*G[0, 1, 1, x] - 
         3*Pi^2*G[0, 1, 1, x] - (101*G[1, 0, 0, x])/9 + 
         ((64*I)/3)*Pi*G[1, 0, 0, x] + (43*Pi^2*G[1, 0, 0, x])/6 - 
         I*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, x] - 
         Pi^2*G[1, 1, 0, x] - 200*G[0, 0, 0, 0, x] + 
         (54*I)*Pi*G[0, 0, 0, 0, x] + 30*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 30*G[0, 0, 1, 0, x] + 
         (18*I)*Pi*G[0, 0, 1, 0, x] - 55*G[0, 0, 1, 1, x] + 
         (14*I)*Pi*G[0, 0, 1, 1, x] - (14*G[0, 1, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 25*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 25*G[0, 1, 1, 0, x] - 
         (32*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
         (62*G[1, 0, 0, 0, x])/3 - (18*I)*Pi*G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
         3*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         88*G[0, 0, 0, 0, 0, x] + 38*G[0, 0, 0, 0, 1, x] + 
         38*G[0, 0, 0, 1, 0, x] - 14*G[0, 0, 0, 1, 1, x] + 
         26*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
         6*G[0, 1, 1, 1, 0, x] - 2*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] + (793*Zeta[3])/36 - ((190*I)/3)*Pi*Zeta[3] + 
         (14*Pi^2*Zeta[3])/3 + 30*G[0, x]*Zeta[3] - (12*I)*Pi*G[0, x]*
          Zeta[3] + 4*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         54*Zeta[5])) + e^2*(16939079/11664 - ((119900*I)/243)*Pi + 
       (161753*Pi^2)/972 - ((7277*I)/324)*Pi^3 + (2959*Pi^4)/324 + 
       ((11059*I)/2160)*Pi^5 + (4421*Pi^6)/15120 - (1330919*G[0, x])/972 + 
       ((171971*I)/324)*Pi*G[0, x] - (53983*Pi^2*G[0, x])/324 - 
       ((347*I)/36)*Pi^3*G[0, x] + (7151*Pi^4*G[0, x])/1080 - 
       ((295*I)/72)*Pi^5*G[0, x] - (23234*G[1, x])/243 - 
       ((103*I)/4)*Pi*G[1, x] - (19445*Pi^2*G[1, x])/648 - 
       ((6637*I)/216)*Pi^3*G[1, x] - (407*Pi^4*G[1, x])/135 - 
       ((865*I)/72)*Pi^5*G[1, x] + (133994*G[0, 0, x])/81 - 
       ((992*I)/3)*Pi*G[0, 0, x] + (983*Pi^2*G[0, 0, x])/24 - 
       ((11*I)/12)*Pi^3*G[0, 0, x] + (49*Pi^4*G[0, 0, x])/45 - 
       (83789*G[0, 1, x])/324 - (85*I)*Pi*G[0, 1, x] + 
       (2969*Pi^2*G[0, 1, x])/108 + ((43*I)/2)*Pi^3*G[0, 1, x] + 
       (113*Pi^4*G[0, 1, x])/180 - (83789*G[1, 0, x])/324 + 
       ((5093*I)/27)*Pi*G[1, 0, x] - (2263*Pi^2*G[1, 0, x])/54 + 
       ((49*I)/6)*Pi^3*G[1, 0, x] - (1553*Pi^4*G[1, 0, x])/180 + 
       (17459*G[1, 1, x])/54 + (48*I)*Pi*G[1, 1, x] - (607*Pi^2*G[1, 1, x])/
        72 + ((529*I)/36)*Pi^3*G[1, 1, x] - (29*Pi^4*G[1, 1, x])/180 - 
       (36371*G[0, 0, 0, x])/27 + ((2894*I)/9)*Pi*G[0, 0, 0, x] + 
       (211*Pi^2*G[0, 0, 0, x])/9 + ((26*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (3118*G[0, 0, 1, x])/27 - ((77*I)/4)*Pi*G[0, 0, 1, x] + 
       (701*Pi^2*G[0, 0, 1, x])/12 - ((295*I)/6)*Pi^3*G[0, 0, 1, x] + 
       (3118*G[0, 1, 0, x])/27 - ((8291*I)/36)*Pi*G[0, 1, 0, x] + 
       (295*Pi^2*G[0, 1, 0, x])/9 - ((395*I)/6)*Pi^3*G[0, 1, 0, x] - 
       (335*G[0, 1, 1, x])/2 + (15*I)*Pi*G[0, 1, 1, x] + 
       (28*Pi^2*G[0, 1, 1, x])/3 + ((25*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (1877*G[1, 0, 0, x])/12 - ((8417*I)/36)*Pi*G[1, 0, 0, x] + 
       (89*Pi^2*G[1, 0, 0, x])/2 - (26*I)*Pi^3*G[1, 0, 0, x] + 
       (2347*G[1, 0, 1, x])/36 + ((101*I)/2)*Pi*G[1, 0, 1, x] + 
       (64*Pi^2*G[1, 0, 1, x])/9 - ((151*I)/6)*Pi^3*G[1, 0, 1, x] + 
       (2347*G[1, 1, 0, x])/36 + ((3251*I)/18)*Pi*G[1, 1, 0, x] + 
       (1583*Pi^2*G[1, 1, 0, x])/36 - ((64*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (4691*G[1, 1, 1, x])/36 - ((109*I)/4)*Pi*G[1, 1, 1, x] + 
       (397*Pi^2*G[1, 1, 1, x])/18 - ((44*I)/3)*Pi^3*G[1, 1, 1, x] + 
       944*G[0, 0, 0, 0, x] - ((587*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       (116*Pi^2*G[0, 0, 0, 0, x])/3 + (196*G[0, 0, 0, 1, x])/9 - 
       (44*I)*Pi*G[0, 0, 0, 1, x] - (31*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (196*G[0, 0, 1, 0, x])/9 + ((211*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       11*Pi^2*G[0, 0, 1, 0, x] - (51*G[0, 0, 1, 1, x])/4 + 
       (41*I)*Pi*G[0, 0, 1, 1, x] - (112*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (6337*G[0, 1, 0, 0, x])/36 + ((352*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (152*Pi^2*G[0, 1, 0, 0, x])/3 - 26*G[0, 1, 0, 1, x] + 
       (10*I)*Pi*G[0, 1, 0, 1, x] + (55*Pi^2*G[0, 1, 0, 1, x])/3 - 
       26*G[0, 1, 1, 0, x] - ((103*I)/2)*Pi*G[0, 1, 1, 0, x] - 
       (8*Pi^2*G[0, 1, 1, 0, x])/3 + 111*G[0, 1, 1, 1, x] - 
       (7*I)*Pi*G[0, 1, 1, 1, x] - (79*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (970*G[1, 0, 0, 0, x])/3 + ((211*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (14*Pi^2*G[1, 0, 0, 0, x])/3 - (41*G[1, 0, 0, 1, x])/4 + 
       (27*I)*Pi*G[1, 0, 0, 1, x] - (41*Pi^2*G[1, 0, 0, 1, x])/6 - 
       (41*G[1, 0, 1, 0, x])/4 + ((79*I)/2)*Pi*G[1, 0, 1, 0, x] + 
       (29*Pi^2*G[1, 0, 1, 0, x])/6 + (337*G[1, 0, 1, 1, x])/4 - 
       (26*I)*Pi*G[1, 0, 1, 1, x] + 3*Pi^2*G[1, 0, 1, 1, x] + 
       (7297*G[1, 1, 0, 0, x])/36 + (26*I)*Pi*G[1, 1, 0, 0, x] - 
       (161*Pi^2*G[1, 1, 0, 0, x])/3 + (17*G[1, 1, 0, 1, x])/12 - 
       (39*I)*Pi*G[1, 1, 0, 1, x] + (Pi^2*G[1, 1, 0, 1, x])/3 + 
       (17*G[1, 1, 1, 0, x])/12 - ((523*I)/6)*Pi*G[1, 1, 1, 0, x] - 
       2*Pi^2*G[1, 1, 1, 0, x] - (86*G[1, 1, 1, 1, x])/3 + 
       (34*I)*Pi*G[1, 1, 1, 1, x] - (80*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (760*G[0, 0, 0, 0, 0, x])/3 + (288*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       95*G[0, 0, 0, 0, 1, x] + (44*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       95*G[0, 0, 0, 1, 0, x] - (114*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       57*G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (101*G[0, 0, 1, 0, 0, x])/3 - (256*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (214*G[0, 0, 1, 0, 1, x])/3 + (76*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       (214*G[0, 0, 1, 1, 0, x])/3 + (174*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (427*G[0, 0, 1, 1, 1, x])/3 - (62*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (535*G[0, 1, 0, 0, 0, x])/3 - (234*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (223*G[0, 1, 0, 0, 1, x])/3 - (80*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (223*G[0, 1, 0, 1, 0, x])/3 + (182*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       21*G[0, 1, 0, 1, 1, x] + (10*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (169*G[0, 1, 1, 0, 0, x])/2 + (110*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (91*G[0, 1, 1, 0, 1, x])/3 + (116*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (91*G[0, 1, 1, 1, 0, x])/3 - (106*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (152*G[0, 1, 1, 1, 1, x])/3 - (78*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       263*G[1, 0, 0, 0, 0, x] - (168*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (250*G[1, 0, 0, 0, 1, x])/3 + (22*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (250*G[1, 0, 0, 1, 0, x])/3 + (60*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, x] - (76*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (17*G[1, 0, 1, 0, 0, x])/2 + (18*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (130*G[1, 0, 1, 0, 1, x])/3 + (114*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (130*G[1, 0, 1, 1, 0, x])/3 - (10*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (16*G[1, 0, 1, 1, 1, x])/3 - (76*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (196*G[1, 1, 0, 0, 0, x])/3 - (28*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (151*G[1, 1, 0, 0, 1, x])/3 - (14*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (151*G[1, 1, 0, 1, 0, x])/3 + (100*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (631*G[1, 1, 1, 0, 0, x])/6 - (44*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (4*G[1, 1, 1, 0, 1, x])/3 + (50*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (4*G[1, 1, 1, 1, 0, x])/3 + (38*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       134*G[1, 1, 1, 1, 1, x] - (60*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       156*G[0, 0, 0, 0, 0, 0, x] + 196*G[0, 0, 0, 0, 0, 1, x] + 
       196*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 0, 0, x] + 44*G[0, 0, 0, 1, 0, 1, x] + 
       44*G[0, 0, 0, 1, 1, 0, x] - 18*G[0, 0, 0, 1, 1, 1, x] - 
       288*G[0, 0, 1, 0, 0, 0, x] + 74*G[0, 0, 1, 0, 0, 1, x] + 
       74*G[0, 0, 1, 0, 1, 0, x] + 42*G[0, 0, 1, 0, 1, 1, x] + 
       210*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
       4*G[0, 0, 1, 1, 1, 0, x] - 142*G[0, 0, 1, 1, 1, 1, x] - 
       388*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] - 30*G[0, 1, 0, 0, 1, 1, x] + 
       200*G[0, 1, 0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, 0, 1, x] + 
       36*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] + 
       168*G[0, 1, 1, 0, 0, 0, x] + 66*G[0, 1, 1, 0, 0, 1, x] + 
       66*G[0, 1, 1, 0, 1, 0, x] + 38*G[0, 1, 1, 0, 1, 1, x] - 
       84*G[0, 1, 1, 1, 0, 0, x] - 34*G[0, 1, 1, 1, 0, 1, x] - 
       34*G[0, 1, 1, 1, 1, 0, x] - 108*G[0, 1, 1, 1, 1, 1, x] - 
       244*G[1, 0, 0, 0, 0, 0, x] - 114*G[1, 0, 0, 0, 0, 1, x] - 
       114*G[1, 0, 0, 0, 1, 0, x] + 112*G[1, 0, 0, 0, 1, 1, x] + 
       64*G[1, 0, 0, 1, 0, 0, x] - 28*G[1, 0, 0, 1, 0, 1, x] - 
       28*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] + 
       46*G[1, 0, 1, 0, 0, 0, x] + 42*G[1, 0, 1, 0, 0, 1, x] + 
       42*G[1, 0, 1, 0, 1, 0, x] + 84*G[1, 0, 1, 0, 1, 1, x] + 
       22*G[1, 0, 1, 1, 0, 0, x] - 20*G[1, 0, 1, 1, 0, 1, x] - 
       20*G[1, 0, 1, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, 1, x] - 
       144*G[1, 1, 0, 0, 0, 0, x] + 80*G[1, 1, 0, 0, 0, 1, x] + 
       80*G[1, 1, 0, 0, 1, 0, x] - 40*G[1, 1, 0, 0, 1, 1, x] + 
       86*G[1, 1, 0, 1, 0, 0, x] + 68*G[1, 1, 0, 1, 0, 1, x] + 
       68*G[1, 1, 0, 1, 1, 0, x] - 28*G[1, 1, 0, 1, 1, 1, x] - 
       40*G[1, 1, 1, 0, 0, 0, x] + 34*G[1, 1, 1, 0, 0, 1, x] + 
       34*G[1, 1, 1, 0, 1, 0, x] + 38*G[1, 1, 1, 1, 0, 0, x] - 
       16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
       92*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/18 + (5*RATIO[x^(-1)])/18) + Log[mu2/s]^5*
        (-49/90 + (5*G[0, x])/6 + (5*G[1, x])/6 + 
         (49/90 - (5*G[0, x])/6 - (5*G[1, x])/6)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(61/72 - ((77*I)/12)*Pi - (43*Pi^2)/18 - (7*G[0, x])/9 + 
         ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + ((7*I)/2)*Pi*G[1, x] - 
         (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + (-61/72 + ((77*I)/12)*Pi + 
           (43*Pi^2)/18 + (7*G[0, x])/9 - ((7*I)/2)*Pi*G[0, x] + 
           (35*G[1, x])/12 - ((7*I)/2)*Pi*G[1, x] + (2*G[0, 1, x])/3 + 
           (2*G[1, 0, x])/3)*RATIO[x^(-1)]) - (102259*Zeta[3])/108 + 
       ((9262*I)/27)*Pi*Zeta[3] + (47*Pi^2*Zeta[3])/2 + 
       ((269*I)/18)*Pi^3*Zeta[3] + (4553*G[0, x]*Zeta[3])/12 - 
       ((1796*I)/9)*Pi*G[0, x]*Zeta[3] - (200*Pi^2*G[0, x]*Zeta[3])/3 + 
       (8413*G[1, x]*Zeta[3])/27 - ((79*I)/2)*Pi*G[1, x]*Zeta[3] - 
       (109*Pi^2*G[1, x]*Zeta[3])/2 - (2116*G[0, 0, x]*Zeta[3])/9 + 
       ((328*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (335*G[0, 1, x]*Zeta[3])/2 + 
       ((1096*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (839*G[1, 0, x]*Zeta[3])/6 + 
       ((1282*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (905*G[1, 1, x]*Zeta[3])/6 + 
       (44*I)*Pi*G[1, 1, x]*Zeta[3] - (488*G[0, 0, 0, x]*Zeta[3])/3 + 
       268*G[0, 0, 1, x]*Zeta[3] + 306*G[0, 1, 0, x]*Zeta[3] - 
       170*G[0, 1, 1, x]*Zeta[3] + (586*G[1, 0, 0, x]*Zeta[3])/3 - 
       (592*G[1, 0, 1, x]*Zeta[3])/3 + (338*G[1, 1, 0, x]*Zeta[3])/3 + 
       (52*G[1, 1, 1, x]*Zeta[3])/3 + (2147*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(2213/54 - ((1094*I)/27)*Pi - (77*Pi^2)/18 - 
         ((17*I)/9)*Pi^3 - (563*G[0, x])/18 + ((259*I)/9)*Pi*G[0, x] + 
         (19*Pi^2*G[0, x])/6 - (341*G[1, x])/27 + ((7*I)/3)*Pi*G[1, x] - 
         (23*Pi^2*G[1, x])/6 + (149*G[0, 0, x])/9 - ((35*I)/3)*Pi*
          G[0, 0, x] + (46*G[0, 1, x])/3 - ((35*I)/3)*Pi*G[0, 1, x] + 
         (46*G[1, 0, x])/3 - ((35*I)/3)*Pi*G[1, 0, x] - (4*G[1, 1, x])/3 - 
         (8*G[0, 0, 0, x])/3 - 9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
         (35*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3 + (((-77*I)/9)*Pi*G[0, x] - 7*Pi^2*G[0, x] - 
           (77*G[0, 0, x])/9 + ((49*I)/3)*Pi*G[0, 0, x] + 
           ((7*I)/3)*Pi*G[0, 1, x] + ((7*I)/3)*Pi*G[1, 0, x] + 
           14*G[0, 0, 0, x] + (7*G[0, 0, 1, x])/3 + (7*G[0, 1, 0, x])/3 + 
           (7*G[1, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(-2213/54 + ((863*I)/27)*Pi - (61*Pi^2)/18 + 
           ((17*I)/9)*Pi^3 + (397*G[0, x])/18 - ((77*I)/3)*Pi*G[0, x] - 
           (61*Pi^2*G[0, x])/6 + (359*G[1, x])/27 + (23*Pi^2*G[1, x])/6 - 
           (154*G[0, 0, x])/9 + (28*I)*Pi*G[0, 0, x] - (35*G[0, 1, x])/3 + 
           (14*I)*Pi*G[0, 1, x] - (35*G[1, 0, x])/3 + (14*I)*Pi*G[1, 0, x] + 
           (50*G[0, 0, 0, x])/3 + (34*G[0, 0, 1, x])/3 + (34*G[0, 1, 0, x])/
            3 + 14*G[1, 0, 0, x] - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/
            3 + (8*G[1, 1, 1, x])/3 - (124*Zeta[3])/9) + (124*Zeta[3])/9) + 
       Log[mu2/s]^2*(45451/162 - ((8411*I)/54)*Pi + (137*Pi^2)/72 - 
         ((11*I)/12)*Pi^3 + (33*Pi^4)/8 - (8555*G[0, x])/36 + 
         ((1285*I)/9)*Pi*G[0, x] - (7*Pi^2*G[0, x])/9 - 
         ((20*I)/3)*Pi^3*G[0, x] - (4435*G[1, x])/108 + 
         ((15*I)/2)*Pi*G[1, x] + (193*Pi^2*G[1, x])/12 - 
         (16*I)*Pi^3*G[1, x] + (1865*G[0, 0, x])/9 - ((383*I)/6)*Pi*
          G[0, 0, x] - (76*Pi^2*G[0, 0, x])/3 + (529*G[0, 1, x])/18 - 
         ((33*I)/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/2 + 
         (529*G[1, 0, x])/18 + ((55*I)/6)*Pi*G[1, 0, x] + 
         (47*Pi^2*G[1, 0, x])/2 + 16*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         (17*Pi^2*G[1, 1, x])/3 - 58*G[0, 0, 0, x] + 
         (58*I)*Pi*G[0, 0, 0, x] - (111*G[0, 0, 1, x])/2 + 
         (23*I)*Pi*G[0, 0, 1, x] - (111*G[0, 1, 0, x])/2 + 
         (17*I)*Pi*G[0, 1, 0, x] - 7*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (79*G[1, 0, 0, x])/6 - (50*I)*Pi*G[1, 0, 0, x] - 
         (71*G[1, 0, 1, x])/3 + (29*I)*Pi*G[1, 0, 1, x] - 
         (71*G[1, 1, 0, x])/3 + (10*I)*Pi*G[1, 1, 0, x] + 
         (89*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 0, 0, 0, x] + 54*G[0, 0, 0, 1, x] + 54*G[0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 1, x] + 36*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 26*G[1, 0, 0, 0, x] + 
         11*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 
         10*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 
         4*G[1, 1, 1, 1, x] - (364*Zeta[3])/9 + (47*I)*Pi*Zeta[3] - 
         (26*G[0, x]*Zeta[3])/3 - (107*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*((-13*Pi^2)/2 + (3*I)*Pi^3 + Pi^2*G[0, x] - 
           (Pi^2*G[1, x])/2 - 13*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 
           13*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 13*G[1, 0, x] - 
           (6*I)*Pi*G[1, 0, x] - 13*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
           7*G[0, 0, 0, x] - 5*G[0, 0, 1, x] - 5*G[0, 1, 0, x] + 
           3*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
           4*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(((-3*I)/2)*Pi^3 + (89*Pi^4)/30 - 
           ((1115*I)/18)*Pi*G[0, x] - (13*Pi^2*G[0, x])/9 - 
           ((65*I)/6)*Pi^3*G[0, x] + ((5*I)/6)*Pi^3*G[1, x] - 
           (1115*G[0, 0, x])/18 + ((433*I)/6)*Pi*G[0, 0, x] + 
           7*Pi^2*G[0, 0, x] - ((21*I)/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/
            2 - ((3*I)/2)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/2 + 
           (325*G[0, 0, 0, x])/3 - (68*I)*Pi*G[0, 0, 0, x] - 
           (21*G[0, 0, 1, x])/2 - (19*I)*Pi*G[0, 0, 1, x] - 
           (21*G[0, 1, 0, x])/2 - (5*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (3*G[1, 0, 0, x])/2 + 
           (18*I)*Pi*G[1, 0, 0, x] + (7*I)*Pi*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, x] - 88*G[0, 0, 0, 0, x] - 
           22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           4*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + 
           2*G[1, 1, 0, 0, x] + 9*Zeta[3] + (25*I)*Pi*Zeta[3] + 
           14*G[0, x]*Zeta[3] - 5*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-45451/162 + ((2344*I)/27)*Pi - (1015*Pi^2)/72 - ((43*I)/4)*Pi^3 - 
           (139*Pi^4)/120 + (3077*G[0, x])/18 - ((863*I)/9)*Pi*G[0, x] + 
           (26*Pi^2*G[0, x])/3 - ((25*I)/6)*Pi^3*G[0, x] + 
           (1048*G[1, x])/27 - (4*I)*Pi*G[1, x] - (157*Pi^2*G[1, x])/12 + 
           ((101*I)/6)*Pi^3*G[1, x] - (733*G[0, 0, x])/6 + 
           (77*I)*Pi*G[0, 0, x] + (97*Pi^2*G[0, 0, x])/3 - 
           (359*G[0, 1, x])/9 - (359*G[1, 0, x])/9 - ((74*I)/3)*Pi*
            G[1, 0, x] - 38*Pi^2*G[1, 0, x] - 4*G[1, 1, x] - 
           (12*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/3 + 
           (280*G[0, 0, 0, x])/3 - (126*I)*Pi*G[0, 0, 0, x] + 
           35*G[0, 0, 1, x] - (42*I)*Pi*G[0, 0, 1, x] + 35*G[0, 1, 0, x] - 
           (22*I)*Pi*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 + 
           (68*I)*Pi*G[1, 0, 0, x] + (47*G[1, 0, 1, x])/3 - 
           (22*I)*Pi*G[1, 0, 1, x] + (47*G[1, 1, 0, x])/3 - 
           (8*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/3 + 
           (20*I)*Pi*G[1, 1, 1, x] - 100*G[0, 0, 0, 0, x] - 
           76*G[0, 0, 0, 1, x] - 76*G[0, 0, 1, 0, x] - 44*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
           30*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           10*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
           8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (364*Zeta[3])/9 - 
           (22*I)*Pi*Zeta[3] + (68*G[0, x]*Zeta[3])/3 + (92*G[1, x]*Zeta[3])/
            3)) + RATIO[x]*((-11275*Pi^2)/216 + ((109*I)/8)*Pi^3 + 
         (115*Pi^4)/54 + ((121*I)/90)*Pi^5 + (8383*Pi^2*G[0, x])/216 - 
         ((44*I)/3)*Pi^3*G[0, x] - (11*Pi^4*G[0, x])/90 + 
         (5405*Pi^2*G[1, x])/216 - ((13*I)/3)*Pi^3*G[1, x] - 
         (77*Pi^4*G[1, x])/180 - (11275*G[0, 0, x])/108 + 
         ((109*I)/4)*Pi*G[0, 0, x] - (184*Pi^2*G[0, 0, x])/9 + 
         ((11*I)/3)*Pi^3*G[0, 0, x] + (11275*G[0, 1, x])/108 - 
         ((109*I)/4)*Pi*G[0, 1, x] - (215*Pi^2*G[0, 1, x])/18 + 
         (5*I)*Pi^3*G[0, 1, x] + (11275*G[1, 0, x])/108 - 
         ((109*I)/4)*Pi*G[1, 0, x] - (307*Pi^2*G[1, 0, x])/18 + 
         ((31*I)/3)*Pi^3*G[1, 0, x] - (11275*G[1, 1, x])/108 + 
         ((109*I)/4)*Pi*G[1, 1, x] - (134*Pi^2*G[1, 1, x])/9 + 
         I*Pi^3*G[1, 1, x] + (3391*G[0, 0, 0, x])/18 - 
         (60*I)*Pi*G[0, 0, 0, x] + (11*Pi^2*G[0, 0, 0, x])/6 - 
         (3787*G[0, 0, 1, x])/36 + (22*I)*Pi*G[0, 0, 1, x] - 
         (35*Pi^2*G[0, 0, 1, x])/6 - (3787*G[0, 1, 0, x])/36 + 
         (50*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/6 + 
         22*G[0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, x] + (19*Pi^2*G[0, 1, 1, x])/
          6 - (1093*G[1, 0, 0, x])/18 + (22*I)*Pi*G[1, 0, 0, x] + 
         8*Pi^2*G[1, 0, 0, x] - (809*G[1, 0, 1, x])/36 + 
         (16*I)*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - (809*G[1, 1, 0, x])/
          36 - (12*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/3 + 
         (317*G[1, 1, 1, x])/3 - (26*I)*Pi*G[1, 1, 1, x] + 
         (14*Pi^2*G[1, 1, 1, x])/3 - 222*G[0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, x] + 61*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 61*G[0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] + 
         (230*G[0, 1, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (91*G[0, 1, 0, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, x] + 
         (91*G[0, 1, 1, 0, x])/3 - (166*G[0, 1, 1, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 1, 1, x] + (58*G[1, 0, 0, 0, x])/3 + 
         (20*I)*Pi*G[1, 0, 0, 0, x] + (106*G[1, 0, 0, 1, x])/3 + 
         (106*G[1, 0, 1, 0, x])/3 - (32*I)*Pi*G[1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (8*G[1, 1, 0, 0, x])/3 + 2*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (250*G[1, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         14*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         30*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
         30*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] - 10*G[1, 1, 0, 0, 1, x] - 
         10*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (1601*Zeta[3])/36 + 
         (56*I)*Pi*Zeta[3] + (145*Pi^2*Zeta[3])/6 + 43*G[0, x]*Zeta[3] - 
         (64*I)*Pi*G[0, x]*Zeta[3] - (62*G[1, x]*Zeta[3])/3 - 
         (32*I)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/3 + 
         (80*G[0, 1, x]*Zeta[3])/3 - (70*G[1, 0, x]*Zeta[3])/3 + 
         (88*G[1, 1, x]*Zeta[3])/3 - 34*Zeta[5]) + (1552*Zeta[5])/5 + 
       (1100*I)*Pi*Zeta[5] - 146*G[0, x]*Zeta[5] - 167*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((-8837*I)/648)*Pi^3 - (41507*Pi^4)/12960 - 
         ((161*I)/135)*Pi^5 - (149*Pi^6)/210 - ((41009*I)/81)*Pi*G[0, x] + 
         (66677*Pi^2*G[0, x])/648 + ((55*I)/108)*Pi^3*G[0, x] + 
         (52*Pi^4*G[0, x])/5 - ((13*I)/60)*Pi^5*G[0, x] + 
         ((28*I)/27)*Pi^3*G[1, x] + (196*Pi^4*G[1, x])/135 + 
         ((28*I)/9)*Pi^5*G[1, x] - (41009*G[0, 0, x])/81 + 
         ((47153*I)/108)*Pi*G[0, 0, x] - (7465*Pi^2*G[0, 0, x])/72 - 
         ((179*I)/12)*Pi^3*G[0, 0, x] - (97*Pi^4*G[0, 0, x])/90 - 
         ((563*I)/4)*Pi*G[0, 1, x] - (169*Pi^2*G[0, 1, x])/8 + 
         ((157*I)/36)*Pi^3*G[0, 1, x] - (863*Pi^4*G[0, 1, x])/90 - 
         ((1591*I)/27)*Pi*G[1, 0, x] - (527*Pi^2*G[1, 0, x])/54 - 
         ((377*I)/36)*Pi^3*G[1, 0, x] + (97*Pi^4*G[1, 0, x])/45 - 
         (I/2)*Pi^3*G[1, 1, x] + (73*Pi^4*G[1, 1, x])/60 + 
         (22402*G[0, 0, 0, x])/27 - ((2429*I)/9)*Pi*G[0, 0, 0, x] + 
         (1265*Pi^2*G[0, 0, 0, x])/18 + ((19*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (563*G[0, 0, 1, x])/4 - ((661*I)/4)*Pi*G[0, 0, 1, x] + 
         (1051*Pi^2*G[0, 0, 1, x])/12 - ((61*I)/6)*Pi^3*G[0, 0, 1, x] - 
         (563*G[0, 1, 0, x])/4 + ((1703*I)/18)*Pi*G[0, 1, 0, x] + 
         (1957*Pi^2*G[0, 1, 0, x])/36 + ((43*I)/6)*Pi^3*G[0, 1, 0, x] + 
         ((537*I)/4)*Pi*G[0, 1, 1, x] + (27*Pi^2*G[0, 1, 1, x])/2 + 
         ((67*I)/3)*Pi^3*G[0, 1, 1, x] - (1591*G[1, 0, 0, x])/27 + 
         ((1829*I)/18)*Pi*G[1, 0, 0, x] - (337*Pi^2*G[1, 0, 0, x])/36 + 
         (6*I)*Pi^3*G[1, 0, 0, x] - ((23*I)/2)*Pi*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + ((31*I)/6)*Pi^3*G[1, 0, 1, x] - 
         ((319*I)/18)*Pi*G[1, 1, 0, x] - (139*Pi^2*G[1, 1, 0, x])/18 - 
         ((16*I)/3)*Pi^3*G[1, 1, 0, x] + ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (2399*G[0, 0, 0, 0, x])/3 + ((433*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (100*Pi^2*G[0, 0, 0, 0, x])/3 + 84*G[0, 0, 0, 1, x] - 
         (34*I)*Pi*G[0, 0, 0, 1, x] + (107*Pi^2*G[0, 0, 0, 1, x])/3 + 
         84*G[0, 0, 1, 0, x] + (5*I)*Pi*G[0, 0, 1, 0, x] - 
         17*Pi^2*G[0, 0, 1, 0, x] - (743*G[0, 0, 1, 1, x])/4 + 
         (47*I)*Pi*G[0, 0, 1, 1, x] - 2*Pi^2*G[0, 0, 1, 1, x] + 
         (859*G[0, 1, 0, 0, x])/36 - (56*I)*Pi*G[0, 1, 0, 0, x] - 
         28*Pi^2*G[0, 1, 0, 0, x] + (537*G[0, 1, 0, 1, x])/4 + 
         (76*I)*Pi*G[0, 1, 0, 1, x] - 9*Pi^2*G[0, 1, 0, 1, x] + 
         (537*G[0, 1, 1, 0, x])/4 - ((50*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (140*Pi^2*G[0, 1, 1, 0, x])/3 - (65*I)*Pi*G[0, 1, 1, 1, x] + 
         5*Pi^2*G[0, 1, 1, 1, x] + (1226*G[1, 0, 0, 0, x])/9 - 
         (73*I)*Pi*G[1, 0, 0, 0, x] - 19*Pi^2*G[1, 0, 0, 0, x] - 
         (23*G[1, 0, 0, 1, x])/2 - (11*I)*Pi*G[1, 0, 0, 1, x] - 
         (149*Pi^2*G[1, 0, 0, 1, x])/6 - (23*G[1, 0, 1, 0, x])/2 + 
         ((31*I)/3)*Pi*G[1, 0, 1, 0, x] - (31*Pi^2*G[1, 0, 1, 0, x])/6 - 
         6*Pi^2*G[1, 0, 1, 1, x] - (319*G[1, 1, 0, 0, x])/18 + 
         ((67*I)/3)*Pi*G[1, 1, 0, 0, x] + (19*Pi^2*G[1, 1, 0, 0, x])/3 - 
         I*Pi*G[1, 1, 0, 1, x] + 5*Pi^2*G[1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] + (2056*G[0, 0, 0, 0, 0, x])/3 - 
         (132*I)*Pi*G[0, 0, 0, 0, 0, x] - 103*G[0, 0, 0, 0, 1, x] - 
         (40*I)*Pi*G[0, 0, 0, 0, 1, x] - 103*G[0, 0, 0, 1, 0, x] - 
         (78*I)*Pi*G[0, 0, 0, 1, 0, x] + 11*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 45*G[0, 0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 0, 1, 0, 0, x] - 98*G[0, 0, 1, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 98*G[0, 0, 1, 1, 0, x] + 
         (126*I)*Pi*G[0, 0, 1, 1, 0, x] + 255*G[0, 0, 1, 1, 1, x] - 
         (22*I)*Pi*G[0, 0, 1, 1, 1, x] + 65*G[0, 1, 0, 0, 0, x] + 
         (26*I)*Pi*G[0, 1, 0, 0, 0, x] - 119*G[0, 1, 0, 0, 1, x] - 
         (36*I)*Pi*G[0, 1, 0, 0, 1, x] - 119*G[0, 1, 0, 1, 0, x] + 
         (110*I)*Pi*G[0, 1, 0, 1, 0, x] + 145*G[0, 1, 0, 1, 1, x] + 
         (50*I)*Pi*G[0, 1, 0, 1, 1, x] - (5*G[0, 1, 1, 0, 0, x])/3 + 
         (82*I)*Pi*G[0, 1, 1, 0, 0, x] - 65*G[0, 1, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 0, 1, x] - 65*G[0, 1, 1, 1, 0, x] - 
         (138*I)*Pi*G[0, 1, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         143*G[1, 0, 0, 0, 0, x] + (64*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         10*G[1, 0, 0, 0, 1, x] + (22*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         10*G[1, 0, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         20*G[1, 0, 0, 1, 1, x] + (34*G[1, 0, 1, 0, 0, x])/3 + 
         (6*I)*Pi*G[1, 0, 1, 0, 0, x] - (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (30*I)*Pi*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (68*G[1, 1, 0, 0, 0, x])/3 - (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         244*G[0, 0, 0, 0, 0, 0, x] - 124*G[0, 0, 0, 0, 0, 1, x] - 
         124*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
         100*G[0, 0, 0, 1, 0, 0, x] - 60*G[0, 0, 0, 1, 0, 1, x] - 
         60*G[0, 0, 0, 1, 1, 0, x] + 86*G[0, 0, 0, 1, 1, 1, x] - 
         76*G[0, 0, 1, 0, 0, 0, x] - 14*G[0, 0, 1, 0, 0, 1, x] - 
         14*G[0, 0, 1, 0, 1, 0, x] + 22*G[0, 0, 1, 0, 1, 1, x] + 
         114*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] - 22*G[0, 0, 1, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 0, 1, x] + 
         24*G[0, 1, 0, 0, 1, 0, x] - 54*G[0, 1, 0, 0, 1, 1, x] + 
         84*G[0, 1, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 1, x] + 
         32*G[0, 1, 0, 1, 1, 0, x] + 22*G[0, 1, 0, 1, 1, 1, x] + 
         160*G[0, 1, 1, 0, 0, 0, x] - 10*G[0, 1, 1, 0, 0, 1, x] - 
         10*G[0, 1, 1, 0, 1, 0, x] + 22*G[0, 1, 1, 0, 1, 1, x] - 
         128*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
         22*G[0, 1, 1, 1, 1, 0, x] + 32*G[1, 0, 0, 0, 0, 0, x] + 
         62*G[1, 0, 0, 0, 0, 1, x] + 62*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 1, x] + 
         40*G[1, 0, 0, 1, 1, 0, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
         22*G[1, 0, 1, 0, 0, 0, x] + 22*G[1, 0, 1, 0, 0, 1, x] + 
         22*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
         38*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 1, 0, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] + 
         12*G[1, 1, 0, 0, 1, 1, x] + 6*G[1, 1, 0, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, 0, 1, x] - 12*G[1, 1, 0, 1, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] - 6*G[1, 1, 1, 1, 0, 0, x] + 
         (8837*Zeta[3])/108 - ((7063*I)/18)*Pi*Zeta[3] - 
         (611*Pi^2*Zeta[3])/18 - ((35*I)/2)*Pi^3*Zeta[3] + 
         (1187*G[0, x]*Zeta[3])/36 + ((1540*I)/9)*Pi*G[0, x]*Zeta[3] + 
         37*Pi^2*G[0, x]*Zeta[3] - (56*G[1, x]*Zeta[3])/9 - 
         ((40*I)/3)*Pi*G[1, x]*Zeta[3] + (47*Pi^2*G[1, x]*Zeta[3])/6 - 
         (1028*G[0, 0, x]*Zeta[3])/9 - ((404*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         (194*G[0, 1, x]*Zeta[3])/3 - ((92*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         6*G[1, 0, x]*Zeta[3] - ((206*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         3*G[1, 1, x]*Zeta[3] + (28*I)*Pi*G[1, 1, x]*Zeta[3] - 
         192*G[0, 0, 0, x]*Zeta[3] + (196*G[0, 0, 1, x]*Zeta[3])/3 + 
         (190*G[0, 1, 0, x]*Zeta[3])/3 - 174*G[0, 1, 1, x]*Zeta[3] + 
         (46*G[1, 0, 0, x]*Zeta[3])/3 + 32*G[1, 0, 1, x]*Zeta[3] - 
         2*G[1, 1, 0, x]*Zeta[3] - 8*G[1, 1, 1, x]*Zeta[3] + 74*Zeta[3]^2 - 
         (73*Zeta[5])/3 + (574*I)*Pi*Zeta[5] + 96*G[0, x]*Zeta[5] + 
         39*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(-16939079/11664 + 
         ((14576*I)/243)*Pi - (37183*Pi^2)/1944 - ((1970*I)/81)*Pi^3 + 
         (19087*Pi^4)/4320 - ((4289*I)/720)*Pi^5 - (15149*Pi^6)/15120 + 
         (944255*G[0, x])/972 - ((11008*I)/81)*Pi*G[0, x] + 
         (6815*Pi^2*G[0, x])/324 + ((1397*I)/54)*Pi^3*G[0, x] - 
         (1691*Pi^4*G[0, x])/1080 + ((1397*I)/360)*Pi^5*G[0, x] + 
         (14576*G[1, x])/243 - ((701*I)/4)*Pi*G[1, x] - (4523*Pi^2*G[1, x])/
          324 + ((1439*I)/72)*Pi^3*G[1, x] - (533*Pi^4*G[1, x])/90 + 
         ((121*I)/8)*Pi^5*G[1, x] - (55819*G[0, 0, x])/81 + 
         ((4688*I)/27)*Pi*G[0, 0, x] - (727*Pi^2*G[0, 0, x])/36 - 
         ((43*I)/2)*Pi^3*G[0, 0, x] - (13*Pi^4*G[0, 0, x])/6 - 
         (5824*G[0, 1, x])/81 - ((471*I)/4)*Pi*G[0, 1, x] + 
         (11087*Pi^2*G[0, 1, x])/216 - ((509*I)/36)*Pi^3*G[0, 1, x] - 
         (613*Pi^4*G[0, 1, x])/60 - (5824*G[1, 0, x])/81 - 
         ((1513*I)/36)*Pi*G[1, 0, x] + (4157*Pi^2*G[1, 0, x])/54 - 
         ((443*I)/36)*Pi^3*G[1, 0, x] + (647*Pi^4*G[1, 0, x])/60 - 
         (701*G[1, 1, x])/4 + ((41*I)/2)*Pi*G[1, 1, x] + 
         (2027*Pi^2*G[1, 1, x])/72 + ((269*I)/36)*Pi^3*G[1, 1, x] + 
         (62*Pi^4*G[1, 1, x])/45 + (4805*G[0, 0, 0, x])/9 - 
         ((1726*I)/9)*Pi*G[0, 0, 0, x] + (34*Pi^2*G[0, 0, 0, x])/3 - 
         ((7*I)/3)*Pi^3*G[0, 0, 0, x] + (2096*G[0, 0, 1, x])/27 - 
         ((49*I)/2)*Pi*G[0, 0, 1, x] - (157*Pi^2*G[0, 0, 1, x])/6 + 
         (39*I)*Pi^3*G[0, 0, 1, x] + (2096*G[0, 1, 0, x])/27 + 
         ((769*I)/12)*Pi*G[0, 1, 0, x] - (569*Pi^2*G[0, 1, 0, x])/12 + 
         (73*I)*Pi^3*G[0, 1, 0, x] - (471*G[0, 1, 1, x])/4 + 
         ((199*I)/4)*Pi*G[0, 1, 1, x] - 23*Pi^2*G[0, 1, 1, x] + 
         (14*I)*Pi^3*G[0, 1, 1, x] - (808*G[1, 0, 0, x])/27 + 
         ((1753*I)/12)*Pi*G[1, 0, 0, x] - (3349*Pi^2*G[1, 0, 0, x])/36 + 
         (32*I)*Pi^3*G[1, 0, 0, x] + (2359*G[1, 0, 1, x])/36 - 
         (78*I)*Pi*G[1, 0, 1, x] - (137*Pi^2*G[1, 0, 1, x])/18 + 
         ((91*I)/3)*Pi^3*G[1, 0, 1, x] + (2359*G[1, 1, 0, x])/36 - 
         ((517*I)/6)*Pi*G[1, 1, 0, x] + (263*Pi^2*G[1, 1, 0, x])/36 + 
         (16*I)*Pi^3*G[1, 1, 0, x] - (127*G[1, 1, 1, x])/36 + 
         ((201*I)/4)*Pi*G[1, 1, 1, x] - (391*Pi^2*G[1, 1, 1, x])/18 + 
         (16*I)*Pi^3*G[1, 1, 1, x] - (1405*G[0, 0, 0, 0, x])/3 + 
         (154*I)*Pi*G[0, 0, 0, 0, x] + 72*Pi^2*G[0, 0, 0, 0, x] - 
         (718*G[0, 0, 0, 1, x])/9 + 46*Pi^2*G[0, 0, 0, 1, x] - 
         (718*G[0, 0, 1, 0, x])/9 - ((148*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         6*Pi^2*G[0, 0, 1, 0, x] - (49*G[0, 0, 1, 1, x])/2 - 
         (24*I)*Pi*G[0, 0, 1, 1, x] + (106*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (242*G[0, 1, 0, 0, x])/9 - ((400*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         (68*Pi^2*G[0, 1, 0, 0, x])/3 - (511*G[0, 1, 0, 1, x])/12 + 
         (72*I)*Pi*G[0, 1, 0, 1, x] - (82*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (511*G[0, 1, 1, 0, x])/12 + ((365*I)/6)*Pi*G[0, 1, 1, 0, x] + 
         (148*Pi^2*G[0, 1, 1, 0, x])/3 + (370*G[0, 1, 1, 1, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + (94*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (2822*G[1, 0, 0, 0, x])/9 - ((382*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (71*Pi^2*G[1, 0, 0, 0, x])/3 - (1687*G[1, 0, 0, 1, x])/12 - 
         (72*I)*Pi*G[1, 0, 0, 1, x] - 18*Pi^2*G[1, 0, 0, 1, x] - 
         (1687*G[1, 0, 1, 0, x])/12 + ((581*I)/6)*Pi*G[1, 0, 1, 0, x] - 
         10*Pi^2*G[1, 0, 1, 0, x] + (71*G[1, 0, 1, 1, x])/4 + 
         (72*I)*Pi*G[1, 0, 1, 1, x] - 9*Pi^2*G[1, 0, 1, 1, x] - 
         (1447*G[1, 1, 0, 0, x])/12 + ((241*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         60*Pi^2*G[1, 1, 0, 0, x] - (125*G[1, 1, 0, 1, x])/12 + 
         (72*I)*Pi*G[1, 1, 0, 1, x] + (14*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (125*G[1, 1, 1, 0, x])/12 - ((377*I)/6)*Pi*G[1, 1, 1, 0, x] + 
         2*Pi^2*G[1, 1, 1, 0, x] + 118*G[1, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 1, x] + (80*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (1064*G[0, 0, 0, 0, 0, x])/3 - (420*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         70*G[0, 0, 0, 0, 1, x] - (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         70*G[0, 0, 0, 1, 0, x] + (36*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (32*G[0, 0, 1, 0, 0, x])/3 + (216*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (94*G[0, 0, 1, 0, 1, x])/3 - (44*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (94*G[0, 0, 1, 1, 0, x])/3 - (48*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (166*G[0, 0, 1, 1, 1, x])/3 + (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (706*G[0, 1, 0, 0, 0, x])/3 + (260*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (274*G[0, 1, 0, 0, 1, x])/3 + (44*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (274*G[0, 1, 0, 1, 0, x])/3 - (72*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (557*G[0, 1, 1, 0, 0, x])/6 - (28*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (2*G[0, 1, 1, 0, 1, x])/3 - (92*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (2*G[0, 1, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (308*G[0, 1, 1, 1, 1, x])/3 + (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         460*G[1, 0, 0, 0, 0, x] + (232*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (292*G[1, 0, 0, 0, 1, x])/3 + (292*G[1, 0, 0, 1, 0, x])/3 - 
         (56*I)*Pi*G[1, 0, 0, 1, 0, x] - 78*G[1, 0, 0, 1, 1, x] + 
         (76*I)*Pi*G[1, 0, 0, 1, 1, x] + (629*G[1, 0, 1, 0, 0, x])/6 - 
         (12*I)*Pi*G[1, 0, 1, 0, 0, x] + (250*G[1, 0, 1, 0, 1, x])/3 - 
         (152*I)*Pi*G[1, 0, 1, 0, 1, x] + (250*G[1, 0, 1, 1, 0, x])/3 - 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*G[1, 0, 1, 1, 1, x])/3 + 
         (108*I)*Pi*G[1, 0, 1, 1, 1, x] + (418*G[1, 1, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 0, 0, x] + (142*G[1, 1, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, 0, 0, 1, x] + (142*G[1, 1, 0, 1, 0, x])/3 - 
         (100*I)*Pi*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 0, 1, 1, x] - (209*G[1, 1, 1, 0, 0, x])/6 + 
         (48*I)*Pi*G[1, 1, 1, 0, 0, x] - (86*G[1, 1, 1, 0, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] - (86*G[1, 1, 1, 1, 0, x])/3 - 
         (44*I)*Pi*G[1, 1, 1, 1, 0, x] - 146*G[1, 1, 1, 1, 1, x] + 
         (60*I)*Pi*G[1, 1, 1, 1, 1, x] - 400*G[0, 0, 0, 0, 0, 0, x] - 
         320*G[0, 0, 0, 0, 0, 1, x] - 320*G[0, 0, 0, 0, 1, 0, x] - 
         96*G[0, 0, 0, 1, 0, 0, x] - 104*G[0, 0, 0, 1, 0, 1, x] - 
         104*G[0, 0, 0, 1, 1, 0, x] + 104*G[0, 0, 0, 1, 1, 1, x] + 
         212*G[0, 0, 1, 0, 0, 0, x] - 88*G[0, 0, 1, 0, 0, 1, x] - 
         88*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
         96*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 1, 0, x] + 120*G[0, 0, 1, 1, 1, 1, x] + 
         376*G[0, 1, 0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 0, 1, x] + 
         20*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] - 
         116*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 0, 1, x] - 
         4*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, 0, x] - 76*G[0, 1, 1, 0, 0, 1, x] - 
         76*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
         44*G[0, 1, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 1, 0, x] + 108*G[0, 1, 1, 1, 1, 1, x] + 
         276*G[1, 0, 0, 0, 0, 0, x] + 176*G[1, 0, 0, 0, 0, 1, x] + 
         176*G[1, 0, 0, 0, 1, 0, x] - 116*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 0, 0, x] + 68*G[1, 0, 0, 1, 0, 1, x] + 
         68*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] - 
         68*G[1, 0, 1, 0, 0, 0, x] - 20*G[1, 0, 1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, 1, 0, x] - 120*G[1, 0, 1, 0, 1, 1, x] - 
         60*G[1, 0, 1, 1, 0, 0, x] + 52*G[1, 0, 1, 1, 0, 1, x] + 
         52*G[1, 0, 1, 1, 1, 0, x] + 64*G[1, 0, 1, 1, 1, 1, x] + 
         136*G[1, 1, 0, 0, 0, 0, x] - 96*G[1, 1, 0, 0, 0, 1, x] - 
         96*G[1, 1, 0, 0, 1, 0, x] + 52*G[1, 1, 0, 0, 1, 1, x] - 
         80*G[1, 1, 0, 1, 0, 0, x] - 80*G[1, 1, 0, 1, 0, 1, x] - 
         80*G[1, 1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 1, 1, 1, x] + 
         44*G[1, 1, 1, 0, 0, 0, x] - 32*G[1, 1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 1, 0, 1, 0, x] - 44*G[1, 1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 1, 0, x] + 
         92*G[1, 1, 1, 1, 1, 1, x] + (9181*Zeta[3])/9 - 
         ((8770*I)/27)*Pi*Zeta[3] - (185*Pi^2*Zeta[3])/18 - 
         ((292*I)/9)*Pi^3*Zeta[3] - (1301*G[0, x]*Zeta[3])/3 + 
         ((838*I)/3)*Pi*G[0, x]*Zeta[3] + (311*Pi^2*G[0, x]*Zeta[3])/3 - 
         (7469*G[1, x]*Zeta[3])/54 + ((139*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (187*Pi^2*G[1, x]*Zeta[3])/3 + (1232*G[0, 0, x]*Zeta[3])/9 - 
         (244*I)*Pi*G[0, 0, x]*Zeta[3] + (263*G[0, 1, x]*Zeta[3])/2 - 
         (396*I)*Pi*G[0, 1, x]*Zeta[3] + (517*G[1, 0, x]*Zeta[3])/2 - 
         (496*I)*Pi*G[1, 0, x]*Zeta[3] - (115*G[1, 1, x]*Zeta[3])/2 - 
         (16*I)*Pi*G[1, 1, x]*Zeta[3] - (88*G[0, 0, 0, x]*Zeta[3])/3 - 
         (608*G[0, 0, 1, x]*Zeta[3])/3 - (728*G[0, 1, 0, x]*Zeta[3])/3 - 
         4*G[0, 1, 1, x]*Zeta[3] - 180*G[1, 0, 0, x]*Zeta[3] + 
         (688*G[1, 0, 1, x]*Zeta[3])/3 - (344*G[1, 1, 0, x]*Zeta[3])/3 - 
         (76*G[1, 1, 1, x]*Zeta[3])/3 - (1481*Zeta[3]^2)/9 - 
         (791*Zeta[5])/15 - (526*I)*Pi*Zeta[5] + 242*G[0, x]*Zeta[5] + 
         206*G[1, x]*Zeta[5]) + Log[mu2/s]*(944255/972 - ((31930*I)/81)*Pi + 
         (4220*Pi^2)/81 - ((205*I)/12)*Pi^3 + (2611*Pi^4)/540 + 
         ((147*I)/20)*Pi^5 - (70054*G[0, x])/81 + ((1178*I)/3)*Pi*G[0, x] - 
         (1826*Pi^2*G[0, x])/27 - ((50*I)/3)*Pi^3*G[0, x] + 
         (1273*Pi^4*G[0, x])/360 - (7327*G[1, x])/81 - (2*I)*Pi*G[1, x] + 
         (1477*Pi^2*G[1, x])/108 + ((7*I)/6)*Pi^3*G[1, x] - 
         (329*Pi^4*G[1, x])/40 + (24325*G[0, 0, x])/27 - 
         ((4645*I)/18)*Pi*G[0, 0, x] - (479*Pi^2*G[0, 0, x])/18 - 
         ((5*I)/2)*Pi^3*G[0, 0, x] - (1781*G[0, 1, x])/54 - 
         ((79*I)/2)*Pi*G[0, 1, x] - (115*Pi^2*G[0, 1, x])/6 + 
         ((275*I)/6)*Pi^3*G[0, 1, x] - (1781*G[1, 0, x])/54 + 
         ((2431*I)/18)*Pi*G[1, 0, x] - (250*Pi^2*G[1, 0, x])/9 + 
         ((119*I)/2)*Pi^3*G[1, 0, x] + (1018*G[1, 1, x])/9 + 
         ((17*I)/2)*Pi*G[1, 1, x] - (76*Pi^2*G[1, 1, x])/3 + 
         (16*I)*Pi^3*G[1, 1, x] - (5798*G[0, 0, 0, x])/9 + 
         ((434*I)/3)*Pi*G[0, 0, 0, x] + 52*Pi^2*G[0, 0, 0, x] - 
         (509*G[0, 0, 1, x])/18 - (33*I)*Pi*G[0, 0, 1, x] + 
         (133*Pi^2*G[0, 0, 1, x])/6 - (509*G[0, 1, 0, x])/18 - 
         ((103*I)/3)*Pi*G[0, 1, 0, x] - (41*Pi^2*G[0, 1, 0, x])/2 - 
         70*G[0, 1, 1, x] + (22*I)*Pi*G[0, 1, 1, x] + (52*Pi^2*G[0, 1, 1, x])/
          3 + (898*G[1, 0, 0, x])/9 - ((184*I)/3)*Pi*G[1, 0, 0, x] + 
         (15*Pi^2*G[1, 0, 0, x])/2 - (47*G[1, 0, 1, x])/2 + 
         (39*I)*Pi*G[1, 0, 1, x] - (83*Pi^2*G[1, 0, 1, x])/3 - 
         (47*G[1, 1, 0, x])/2 - (17*I)*Pi*G[1, 1, 0, x] + 
         38*Pi^2*G[1, 1, 0, x] - (20*I)*Pi*G[1, 1, 1, x] + 
         (74*Pi^2*G[1, 1, 1, x])/3 + (458*G[0, 0, 0, 0, x])/3 - 
         (194*I)*Pi*G[0, 0, 0, 0, x] + 108*G[0, 0, 0, 1, x] - 
         (74*I)*Pi*G[0, 0, 0, 1, x] + 108*G[0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] + 
         (28*I)*Pi*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 0, x])/3 + 
         (168*I)*Pi*G[0, 1, 0, 0, x] + (190*G[0, 1, 0, 1, x])/3 - 
         (62*I)*Pi*G[0, 1, 0, 1, x] + (190*G[0, 1, 1, 0, x])/3 - 
         (96*I)*Pi*G[0, 1, 1, 0, x] - (82*G[0, 1, 1, 1, x])/3 + 
         (52*I)*Pi*G[0, 1, 1, 1, x] - (328*G[1, 0, 0, 0, x])/3 + 
         (162*I)*Pi*G[1, 0, 0, 0, x] + (223*G[1, 0, 0, 1, x])/3 + 
         (46*I)*Pi*G[1, 0, 0, 1, x] + (223*G[1, 0, 1, 0, x])/3 - 
         (60*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (58*G[1, 1, 0, 1, x])/3 - 
         (86*I)*Pi*G[1, 1, 0, 1, x] + (58*G[1, 1, 1, 0, x])/3 - 
         (38*I)*Pi*G[1, 1, 1, 0, x] - (296*G[1, 1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, 1, x] - 64*G[0, 0, 0, 0, 0, x] - 
         154*G[0, 0, 0, 0, 1, x] - 154*G[0, 0, 0, 1, 0, x] - 
         28*G[0, 0, 0, 1, 1, x] - 42*G[0, 0, 1, 0, 0, x] - 
         40*G[0, 0, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 0, x] + 
         76*G[0, 0, 1, 1, 1, x] + 150*G[0, 1, 0, 0, 0, x] - 
         54*G[0, 1, 0, 0, 1, x] - 54*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] - 124*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         64*G[0, 1, 1, 1, 1, x] + 190*G[1, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] - 
         70*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         36*G[1, 1, 0, 0, 0, x] - 54*G[1, 1, 0, 0, 1, x] - 
         54*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] - 
         38*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, 1, x] - 
         (5453*Zeta[3])/18 + ((827*I)/3)*Pi*Zeta[3] + (1003*Pi^2*Zeta[3])/9 + 
         (1802*G[0, x]*Zeta[3])/9 - (174*I)*Pi*G[0, x]*Zeta[3] + 
         (452*G[1, x]*Zeta[3])/3 - (346*I)*Pi*G[1, x]*Zeta[3] + 
         16*G[0, 0, x]*Zeta[3] - (206*G[0, 1, x]*Zeta[3])/3 - 
         (422*G[1, 0, x]*Zeta[3])/3 + RATIO[x]*((-1007*Pi^2)/36 + 
           (9*I)*Pi^3 + Pi^4/10 + (188*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] + 
           (239*Pi^2*G[1, x])/18 - (6*I)*Pi^3*G[1, x] - (1007*G[0, 0, x])/
            18 + (18*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/3 + 
           (1007*G[0, 1, x])/18 - (18*I)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/
            3 + (1007*G[1, 0, x])/18 - (18*I)*Pi*G[1, 0, x] + 
           (2*Pi^2*G[1, 0, x])/3 - (1007*G[1, 1, x])/18 + 
           (18*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/3 + 
           101*G[0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, x] - 57*G[0, 0, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - 57*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 0, x] + 13*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - (98*G[1, 0, 0, x])/3 - 
           (8*I)*Pi*G[1, 0, 0, x] - (34*G[1, 0, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, 1, x] - (34*G[1, 1, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, 0, x] + (166*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
           10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           20*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           16*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
           8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (73*Zeta[3])/3 + (20*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           16*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-944255/972 + 
           ((11008*I)/81)*Pi - (7679*Pi^2)/324 - ((1397*I)/54)*Pi^3 + 
           (217*Pi^4)/135 - ((299*I)/90)*Pi^5 + (50635*G[0, x])/81 - 
           ((4688*I)/27)*Pi*G[0, x] + (871*Pi^2*G[0, x])/36 + 
           ((43*I)/2)*Pi^3*G[0, x] + (269*Pi^4*G[0, x])/120 + 
           (5824*G[1, x])/81 - ((83*I)/2)*Pi*G[1, x] - (2911*Pi^2*G[1, x])/
            108 + ((295*I)/18)*Pi^3*G[1, x] + (1453*Pi^4*G[1, x])/120 - 
           (3941*G[0, 0, x])/9 + ((1726*I)/9)*Pi*G[0, 0, x] - 
           (43*Pi^2*G[0, 0, x])/3 + ((16*I)/3)*Pi^3*G[0, 0, x] - 
           (2096*G[0, 1, x])/27 - (31*I)*Pi*G[0, 1, x] + 
           (157*Pi^2*G[0, 1, x])/6 - ((109*I)/3)*Pi^3*G[0, 1, x] - 
           (2096*G[1, 0, x])/27 - ((371*I)/6)*Pi*G[1, 0, x] + 
           (149*Pi^2*G[1, 0, x])/3 - ((223*I)/3)*Pi^3*G[1, 0, x] - 
           (83*G[1, 1, x])/2 - ((41*I)/2)*Pi*G[1, 1, x] + 
           23*Pi^2*G[1, 1, x] - ((44*I)/3)*Pi^3*G[1, 1, x] + 
           (1069*G[0, 0, 0, x])/3 - (154*I)*Pi*G[0, 0, 0, x] - 
           (205*Pi^2*G[0, 0, 0, x])/3 + (718*G[0, 0, 1, x])/9 - 
           23*Pi^2*G[0, 0, 1, x] + (718*G[0, 1, 0, x])/9 + 
           ((148*I)/3)*Pi*G[0, 1, 0, x] + 41*Pi^2*G[0, 1, 0, x] - 
           31*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - 
           (70*Pi^2*G[0, 1, 1, x])/3 - (242*G[1, 0, 0, x])/9 + 
           ((400*I)/3)*Pi*G[1, 0, 0, x] + (29*Pi^2*G[1, 0, 0, x])/3 + 
           (269*G[1, 0, 1, x])/6 - (72*I)*Pi*G[1, 0, 1, x] + 
           (110*Pi^2*G[1, 0, 1, x])/3 + (269*G[1, 1, 0, x])/6 - 
           ((223*I)/3)*Pi*G[1, 1, 0, x] - 48*Pi^2*G[1, 1, 0, x] - 
           (172*G[1, 1, 1, x])/3 + (48*I)*Pi*G[1, 1, 1, x] - 
           (74*Pi^2*G[1, 1, 1, x])/3 - (812*G[0, 0, 0, 0, x])/3 + 
           (336*I)*Pi*G[0, 0, 0, 0, x] - 70*G[0, 0, 0, 1, x] + 
           (84*I)*Pi*G[0, 0, 0, 1, x] - 70*G[0, 0, 1, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] + (32*G[0, 1, 0, 0, x])/3 - 
           (176*I)*Pi*G[0, 1, 0, 0, x] - (94*G[0, 1, 0, 1, x])/3 + 
           (44*I)*Pi*G[0, 1, 0, 1, x] - (94*G[0, 1, 1, 0, x])/3 + 
           (32*I)*Pi*G[0, 1, 1, 0, x] + (166*G[0, 1, 1, 1, x])/3 - 
           (40*I)*Pi*G[0, 1, 1, 1, x] + (706*G[1, 0, 0, 0, x])/3 - 
           (220*I)*Pi*G[1, 0, 0, 0, x] - (274*G[1, 0, 0, 1, x])/3 - 
           (44*I)*Pi*G[1, 0, 0, 1, x] - (274*G[1, 0, 1, 0, x])/3 + 
           (56*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 
           (40*I)*Pi*G[1, 0, 1, 1, x] - (319*G[1, 1, 0, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, 0, 0, x] + (2*G[1, 1, 0, 1, x])/3 + 
           (92*I)*Pi*G[1, 1, 0, 1, x] + (2*G[1, 1, 1, 0, x])/3 + 
           (36*I)*Pi*G[1, 1, 1, 0, x] + (308*G[1, 1, 1, 1, x])/3 - 
           (56*I)*Pi*G[1, 1, 1, 1, x] + 300*G[0, 0, 0, 0, 0, x] + 
           236*G[0, 0, 0, 0, 1, x] + 236*G[0, 0, 0, 1, 0, x] + 
           92*G[0, 0, 1, 0, 0, x] + 64*G[0, 0, 1, 0, 1, x] + 
           64*G[0, 0, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, x] - 
           136*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
           48*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
           56*G[0, 1, 1, 0, 0, x] - 64*G[0, 1, 1, 1, 1, x] - 
           220*G[1, 0, 0, 0, 0, x] - 60*G[1, 0, 0, 0, 1, x] - 
           60*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
           76*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
           12*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
           32*G[1, 1, 0, 0, 0, x] + 60*G[1, 1, 0, 0, 1, x] + 
           60*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
           36*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
           (1189*Zeta[3])/3 - ((838*I)/3)*Pi*Zeta[3] - (919*Pi^2*Zeta[3])/9 - 
           (980*G[0, x]*Zeta[3])/9 + (144*I)*Pi*G[0, x]*Zeta[3] - 
           145*G[1, x]*Zeta[3] + (408*I)*Pi*G[1, x]*Zeta[3] - 
           8*G[0, 0, x]*Zeta[3] + (212*G[0, 1, x]*Zeta[3])/3 + 
           (404*G[1, 0, x]*Zeta[3])/3 - 8*G[1, 1, x]*Zeta[3] - 242*Zeta[5]) + 
         350*Zeta[5] + RATIO[(1 - x)^(-1)]*(((-727*I)/108)*Pi^3 - 
           (493*Pi^4)/540 + ((145*I)/36)*Pi^5 - ((13627*I)/54)*Pi*G[0, x] + 
           (3463*Pi^2*G[0, x])/108 - ((22*I)/3)*Pi^3*G[0, x] + 
           (52*Pi^4*G[0, x])/9 - ((5*I)/18)*Pi^3*G[1, x] + 
           (233*Pi^4*G[1, x])/60 - (13627*G[0, 0, x])/54 + 
           ((4651*I)/18)*Pi*G[0, 0, x] - (899*Pi^2*G[0, 0, x])/18 + 
           ((17*I)/6)*Pi^3*G[0, 0, x] - ((127*I)/2)*Pi*G[0, 1, x] - 
           (79*Pi^2*G[0, 1, x])/6 + ((19*I)/2)*Pi^3*G[0, 1, x] - 
           ((208*I)/9)*Pi*G[1, 0, x] - (293*Pi^2*G[1, 0, x])/18 - 
           ((89*I)/6)*Pi^3*G[1, 0, x] + ((4*I)/3)*Pi^3*G[1, 1, x] + 
           (4012*G[0, 0, 0, x])/9 - ((490*I)/3)*Pi*G[0, 0, 0, x] - 
           (49*Pi^2*G[0, 0, 0, x])/3 - (127*G[0, 0, 1, x])/2 - 
           (73*I)*Pi*G[0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, x])/6 - 
           (127*G[0, 1, 0, x])/2 + (27*I)*Pi*G[0, 1, 0, x] + 
           (41*Pi^2*G[0, 1, 0, x])/2 + (50*I)*Pi*G[0, 1, 1, x] - 
           6*Pi^2*G[0, 1, 1, x] - (208*G[1, 0, 0, x])/9 + 
           (56*I)*Pi*G[1, 0, 0, x] + (103*Pi^2*G[1, 0, 0, x])/6 - 
           I*Pi*G[1, 0, 1, x] + 9*Pi^2*G[1, 0, 1, x] + ((2*I)/3)*Pi*
            G[1, 1, 0, x] - 10*Pi^2*G[1, 1, 0, x] - 438*G[0, 0, 0, 0, x] + 
           (142*I)*Pi*G[0, 0, 0, 0, x] + 58*G[0, 0, 0, 1, x] + 
           (10*I)*Pi*G[0, 0, 0, 1, x] + 58*G[0, 0, 1, 0, x] + 
           (30*I)*Pi*G[0, 0, 1, 0, x] - 110*G[0, 0, 1, 1, x] + 
           (28*I)*Pi*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, 0, x] + 50*G[0, 1, 0, 1, x] - 
           (18*I)*Pi*G[0, 1, 0, 1, x] + 50*G[0, 1, 1, 0, x] - 
           (64*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
           60*G[1, 0, 0, 0, x] - (58*I)*Pi*G[1, 0, 0, 0, x] - 
           G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
           (4*I)*Pi*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*G[1, 1, 0, 0, x])/3 + (14*I)*Pi*G[1, 1, 0, 0, x] + 
           (6*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
           236*G[0, 0, 0, 0, 0, x] + 82*G[0, 0, 0, 0, 1, x] + 
           82*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
           50*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
           24*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
           14*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
           6*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
           68*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
           12*G[0, 1, 1, 1, 0, x] - 30*G[1, 0, 0, 0, 0, x] - 
           36*G[1, 0, 0, 0, 1, x] - 36*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
           24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] + 
           4*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
           6*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (727*Zeta[3])/18 - 
           ((371*I)/3)*Pi*Zeta[3] + (28*Pi^2*Zeta[3])/3 + 
           (208*G[0, x]*Zeta[3])/3 - (30*I)*Pi*G[0, x]*Zeta[3] + 
           (5*G[1, x]*Zeta[3])/3 + (62*I)*Pi*G[1, x]*Zeta[3] + 
           8*G[0, 0, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] - 
           6*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 108*Zeta[5]))))/Nc + 
   Nc*(23213/1296 - ((788*I)/27)*Pi + (587*Pi^2)/54 - ((5*I)/2)*Pi^3 - 
     (31*Pi^4)/360 - (3049*G[0, x])/108 + ((29*I)/9)*Pi*G[0, x] + 
     (7*Pi^2*G[0, x])/18 + ((13*I)/6)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + 
     (5*Pi^2*G[1, x])/3 + (2*I)*Pi^3*G[1, x] + (76*G[0, 0, x])/9 - 
     ((38*I)/3)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/6 + 2*G[0, 1, x] + 
     (10*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 + 2*G[1, 0, x] + 
     ((34*I)/3)*Pi*G[1, 0, x] - (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] - 
     (6*I)*Pi*G[1, 1, x] - 11*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
     2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
     12*G[0, 1, 1, x] + (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
     6*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 
     8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 6*G[0, 1, 0, 0, x] - 
     4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
     8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[x^(-1)]/2) + Log[mu2/s]^3*
      (-17/9 + (2*I)*Pi + (17/9 - (2*I)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(-67/9 - (4*I)*Pi - (5*Pi^2)/6 + (5*G[0, x])/3 - 
       (3*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - G[0, 0, x] - 2*G[0, 1, x] - 
       2*G[1, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (67/9 + (5*I)*Pi + (5*Pi^2)/6 - (2*G[0, x])/3 + (4*I)*Pi*G[0, x] + 
         (2*I)*Pi*G[1, x] + 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*
        RATIO[x^(-1)]) + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] - (8*Zeta[3])/9 - 
     (2*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-103/108 - ((199*I)/9)*Pi + (38*Pi^2)/9 - ((5*I)/3)*Pi^3 - 
       (65*G[0, x])/9 + ((11*I)/3)*Pi*G[0, x] + G[0, 0, x]/3 + 
       (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] + 
       8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 8*G[1, 0, 0, x] + 
       (((-13*I)/3)*Pi*G[0, x] - (13*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
         6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
        (103/108 + ((160*I)/9)*Pi - (38*Pi^2)/9 + ((5*I)/3)*Pi^3 + 
         (26*G[0, x])/9 - (10*I)*Pi*G[0, x] - (26*G[0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
         8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 8*G[1, 0, 0, x] - 14*Zeta[3]) + 
       14*Zeta[3]) + RATIO[(1 - x)^(-1)]*(I*Pi^3 + (17*Pi^4)/90 - 
       ((74*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + (I/2)*Pi^3*G[0, x] - 
       (74*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + (9*Pi^2*G[0, 0, x])/2 + 
       (6*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - (19*G[0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] + 
       6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 16*G[0, 0, 0, 0, x] - 
       8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] - 6*Zeta[3] + (8*I)*Pi*Zeta[3] - 
       4*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(-23213/1296 + ((404*I)/27)*Pi - 
       (437*Pi^2)/54 + (4*I)*Pi^3 - (7*Pi^4)/24 + (1513*G[0, x])/108 - 
       ((160*I)/9)*Pi*G[0, x] + (38*Pi^2*G[0, x])/9 - 
       ((5*I)/3)*Pi^3*G[0, x] + (2*I)*Pi*G[1, x] - Pi^2*G[1, x] - 
       (2*I)*Pi^3*G[1, x] - (62*G[0, 0, x])/3 + (10*I)*Pi*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/3 - 2*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
       (56*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 1, x] - (58*G[1, 0, 0, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] - 
       12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] - (82*Zeta[3])/9 + (10*I)*Pi*Zeta[3] + 
       12*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
     e*(309479/2592 - ((7624*I)/81)*Pi + (28471*Pi^2)/1296 + 
       ((43*I)/216)*Pi^3 + (793*Pi^4)/270 - ((43*I)/30)*Pi^5 - 
       (92525*G[0, x])/648 - ((1015*I)/54)*Pi*G[0, x] + 
       (541*Pi^2*G[0, x])/24 - ((14*I)/9)*Pi^3*G[0, x] - 
       (133*Pi^4*G[0, x])/180 + (22*I)*Pi*G[1, x] + (53*Pi^2*G[1, x])/8 + 
       ((76*I)/9)*Pi^3*G[1, x] + (62*Pi^4*G[1, x])/45 + 
       (2395*G[0, 0, x])/108 - ((509*I)/12)*Pi*G[0, 0, x] + 
       (79*Pi^2*G[0, 0, x])/6 - ((23*I)/6)*Pi^3*G[0, 0, x] + 
       (113*G[0, 1, x])/4 + ((95*I)/4)*Pi*G[0, 1, x] - 
       (101*Pi^2*G[0, 1, x])/6 - (6*I)*Pi^3*G[0, 1, x] + (113*G[1, 0, x])/4 + 
       ((1489*I)/36)*Pi*G[1, 0, x] - (248*Pi^2*G[1, 0, x])/9 - 
       ((61*I)/6)*Pi^3*G[1, 0, x] - (25*G[1, 1, x])/4 - 
       ((65*I)/4)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/3 - 
       ((14*I)/3)*Pi^3*G[1, 1, x] - (209*G[0, 0, 0, x])/18 - 
       (13*I)*Pi*G[0, 0, 0, x] - (15*Pi^2*G[0, 0, 0, x])/2 - 
       (195*G[0, 0, 1, x])/4 + (14*I)*Pi*G[0, 0, 1, x] - 
       12*Pi^2*G[0, 0, 1, x] - (195*G[0, 1, 0, x])/4 + 
       (19*I)*Pi*G[0, 1, 0, x] - (23*Pi^2*G[0, 1, 0, x])/3 + 
       (139*G[0, 1, 1, x])/2 - (10*I)*Pi*G[0, 1, 1, x] - 
       (10*Pi^2*G[0, 1, 1, x])/3 + (911*G[1, 0, 0, x])/18 + 
       (36*I)*Pi*G[1, 0, 0, x] - (17*Pi^2*G[1, 0, 0, x])/2 - 
       (49*G[1, 0, 1, x])/4 - (26*I)*Pi*G[1, 0, 1, x] + 
       10*Pi^2*G[1, 0, 1, x] - (49*G[1, 1, 0, x])/4 - 
       ((122*I)/3)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/3 - 
       8*G[1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, x] - (19*G[0, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 0, x] + 15*G[0, 0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + 15*G[0, 0, 1, 0, x] + 7*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] + 11*G[0, 1, 0, 0, x] - 
       (6*I)*Pi*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 
       (20*I)*Pi*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 13*G[1, 0, 0, 0, x] - 
       (18*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] - 
       (20*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] + 
       (26*I)*Pi*G[1, 0, 1, 0, x] - 30*G[1, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, 1, x] - (152*G[1, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 
       (28*I)*Pi*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 1, x] - 
       84*G[0, 0, 0, 0, 0, x] + 28*G[0, 0, 0, 0, 1, x] + 
       28*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
       20*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
       18*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
       28*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
       38*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] + Log[mu2/s]^5*(1/3 - RATIO[x^(-1)]/3) + 
       Log[mu2/s]^4*(-53/36 + ((5*I)/3)*Pi + (53/36 - ((5*I)/3)*Pi)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(-49/9 - ((11*I)/3)*Pi - (4*Pi^2)/3 + 
         (20*G[0, x])/9 - ((10*I)/3)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - 
         (4*G[0, 0, x])/3 - 2*G[0, 1, x] - 2*G[1, 0, x] + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (49/9 + (5*I)*Pi + (4*Pi^2)/3 - (8*G[0, x])/9 + ((14*I)/3)*Pi*
            G[0, x] + (2*I)*Pi*G[1, x] + (8*G[0, 0, x])/3 + 2*G[0, 1, x] + 
           2*G[1, 0, x])*RATIO[x^(-1)]) + (1033*Zeta[3])/36 + 
       (48*I)*Pi*Zeta[3] - (83*Pi^2*Zeta[3])/3 + (452*G[0, x]*Zeta[3])/9 + 
       ((218*I)/3)*Pi*G[0, x]*Zeta[3] - (2*G[1, x]*Zeta[3])/3 + 
       (28*I)*Pi*G[1, x]*Zeta[3] + (68*G[0, 0, x]*Zeta[3])/3 + 
       10*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 16*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-49*Pi^2)/4 - (3*I)*Pi^3 - (161*Pi^4)/90 + 
         (5*Pi^2*G[0, x])/3 + ((14*I)/3)*Pi^3*G[0, x] + (13*Pi^2*G[1, x])/3 - 
         ((8*I)/3)*Pi^3*G[1, x] - (49*G[0, 0, x])/2 - (6*I)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/3 + (49*G[0, 1, x])/2 + (6*I)*Pi*G[0, 1, x] + 
         (49*G[1, 0, x])/2 + (6*I)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 - 
         (49*G[1, 1, x])/2 - (6*I)*Pi*G[1, 1, x] + (24*I)*Pi*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] - 
         14*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, x] + 16*G[1, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 26*G[0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
         22*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         10*Zeta[3] - (28*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 
         24*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(-85/108 - ((218*I)/9)*Pi + 
         (227*Pi^2)/36 - ((19*I)/6)*Pi^3 - (71*G[0, x])/9 + 
         (6*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - (2*G[0, 0, x])/3 + 
         I*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (5*I)*Pi*G[1, 0, x] - 
         7*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
         11*G[1, 0, 0, x] + RATIO[x^(-1)]*(85/108 + ((173*I)/9)*Pi - 
           (245*Pi^2)/36 + (3*I)*Pi^3 + (26*G[0, x])/9 - (15*I)*Pi*G[0, x] - 
           Pi^2*G[0, x] - (37*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 
           (6*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 10*G[1, 0, 0, x] - 
           (22*Zeta[3])/3) + (25*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 - (6*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - 6*G[0, 0, x] - 
           (7*I)*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 11*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3])) + Log[mu2/s]*(10511/216 - 
         ((3823*I)/54)*Pi + (71*Pi^2)/3 - ((22*I)/9)*Pi^3 - (31*Pi^4)/180 - 
         (623*G[0, x])/9 + ((31*I)/6)*Pi*G[0, x] + (11*Pi^2*G[0, x])/18 + 
         (7*I)*Pi^3*G[0, x] + (7*I)*Pi*G[1, x] + (10*Pi^2*G[1, x])/3 + 
         ((19*I)/3)*Pi^3*G[1, x] + (323*G[0, 0, x])/18 - 
         (31*I)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/3 + 3*G[0, 1, x] + 
         (18*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/3 + 3*G[1, 0, x] + 
         (25*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 4*G[1, 1, x] - 
         (10*I)*Pi*G[1, 1, x] - (65*G[0, 0, 0, x])/3 + 
         (6*I)*Pi*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 0, x] + 26*G[0, 1, 1, x] + 
         35*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, x] - 10*G[1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] + 
         48*G[0, 0, 0, 0, x] - 28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] - 
         18*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + 
         (-4*Pi^2 - I*Pi^3 - Pi^2*G[0, x] - 8*G[0, 0, x] - 
           (2*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] + 
           8*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] - 
           (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
           4*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x])*RATIO[x] + (205*Zeta[3])/9 - 
         ((52*I)/3)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(((49*I)/18)*Pi^3 + (17*Pi^4)/45 - 
           ((335*I)/18)*Pi*G[0, x] + (91*Pi^2*G[0, x])/18 + 
           ((4*I)/3)*Pi^3*G[0, x] - (335*G[0, 0, x])/18 - 
           (7*I)*Pi*G[0, 0, x] + 11*Pi^2*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 - ((13*I)/3)*Pi*G[1, 0, x] - 
           7*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (13*G[1, 0, 0, x])/3 - 
           (4*I)*Pi*G[1, 0, 0, x] + 48*G[0, 0, 0, 0, x] - 
           16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           6*G[0, 1, 0, 0, x] - 6*G[1, 0, 0, 0, x] - (49*Zeta[3])/3 + 
           (16*I)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-10511/216 + ((968*I)/27)*Pi - (287*Pi^2)/18 + ((43*I)/6)*Pi^3 - 
           (7*Pi^4)/12 + (617*G[0, x])/18 - ((346*I)/9)*Pi*G[0, x] + 
           (115*Pi^2*G[0, x])/9 - ((17*I)/3)*Pi^3*G[0, x] + 
           (4*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - ((19*I)/3)*Pi^3*G[1, x] - 
           (398*G[0, 0, x])/9 + (30*I)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/
            3 - (19*Pi^2*G[0, 1, x])/3 - ((106*I)/3)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           (164*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - (142*G[1, 0, 0, x])/3 - 
           (16*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] + 
           (20*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] - 
           24*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 
           12*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
           12*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
           16*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - (424*Zeta[3])/9 + 
           ((100*I)/3)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
           8*G[1, x]*Zeta[3])) + RATIO[x^(-1)]*(-309479/2592 + 
         ((2428*I)/81)*Pi - (14353*Pi^2)/1296 + ((212*I)/27)*Pi^3 - 
         (1139*Pi^4)/1080 + ((73*I)/60)*Pi^5 + (50957*G[0, x])/648 - 
         ((968*I)/27)*Pi*G[0, x] + (781*Pi^2*G[0, x])/54 - 
         ((43*I)/6)*Pi^3*G[0, x] + (16*Pi^4*G[0, x])/45 + 
         ((123*I)/4)*Pi*G[1, x] - (25*Pi^2*G[1, x])/8 - 
         ((34*I)/9)*Pi^3*G[1, x] - (79*Pi^4*G[1, x])/45 - 
         (3787*G[0, 0, x])/54 + ((346*I)/9)*Pi*G[0, 0, x] - 
         (215*Pi^2*G[0, 0, x])/18 + ((16*I)/3)*Pi^3*G[0, 0, x] + 
         ((31*I)/2)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
         (7*I)*Pi^3*G[0, 1, x] - ((605*I)/12)*Pi*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] + ((32*I)/3)*Pi^3*G[1, 0, x] + 
         (123*G[1, 1, x])/4 + ((25*I)/4)*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] + 
         ((14*I)/3)*Pi^3*G[1, 1, x] + (248*G[0, 0, 0, x])/3 - 
         (30*I)*Pi*G[0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, x] + 
         (38*Pi^2*G[0, 0, 1, x])/3 + ((106*I)/3)*Pi*G[0, 1, 0, x] + 
         (40*Pi^2*G[0, 1, 0, x])/3 + (31*G[0, 1, 1, x])/2 - 
         (12*I)*Pi*G[0, 1, 1, x] + (14*Pi^2*G[0, 1, 1, x])/3 - 
         (182*G[1, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 0, 0, x] + 
         9*Pi^2*G[1, 0, 0, x] + (41*G[1, 0, 1, x])/4 + 
         (36*I)*Pi*G[1, 0, 1, x] - (34*Pi^2*G[1, 0, 1, x])/3 + 
         (41*G[1, 1, 0, x])/4 + ((32*I)/3)*Pi*G[1, 1, 0, x] - 
         (14*Pi^2*G[1, 1, 0, x])/3 - 8*G[1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, x] - (254*G[0, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + (142*G[0, 1, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         (20*I)*Pi*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (4*G[1, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 0, 0, 0, x] + 
         30*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] + 
         30*G[1, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (68*G[1, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] - (28*I)*Pi*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 0, 0, x] - 24*G[0, 0, 1, 0, 1, x] - 
         24*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 1, x] - 
         20*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
         40*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 1, 0, x] - (214*Zeta[3])/3 - (18*I)*Pi*Zeta[3] + 
         (27*Pi^2*Zeta[3])/2 - (170*G[0, x]*Zeta[3])/9 - 
         ((208*I)/3)*Pi*G[0, x]*Zeta[3] - (130*G[1, x]*Zeta[3])/3 - 
         (20*I)*Pi*G[1, x]*Zeta[3] - (100*G[0, 0, x]*Zeta[3])/3 - 
         36*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] + 
         16*G[1, 1, x]*Zeta[3] - 49*Zeta[5]) + 43*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((1097*I)/216)*Pi^3 + (1043*Pi^4)/1080 - 
         ((13*I)/60)*Pi^5 - ((73*I)/108)*Pi*G[0, x] + (1231*Pi^2*G[0, x])/
          216 - ((14*I)/9)*Pi^3*G[0, x] - (103*Pi^4*G[0, x])/60 + 
         I*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/90 - (73*G[0, 0, x])/108 - 
         ((869*I)/36)*Pi*G[0, 0, x] + (229*Pi^2*G[0, 0, x])/18 + 
         ((3*I)/2)*Pi^3*G[0, 0, x] + ((119*I)/4)*Pi*G[0, 1, x] + 
         (5*Pi^2*G[0, 1, x])/2 + I*Pi^3*G[0, 1, x] - ((13*I)/18)*Pi*
          G[1, 0, x] + (13*Pi^2*G[1, 0, x])/9 + (I/2)*Pi^3*G[1, 0, x] - 
         (635*G[0, 0, 0, x])/18 - (5*I)*Pi*G[0, 0, 0, x] - 
         (39*Pi^2*G[0, 0, 0, x])/2 + (119*G[0, 0, 1, x])/4 + 
         (18*I)*Pi*G[0, 0, 1, x] - (52*Pi^2*G[0, 0, 1, x])/3 + 
         (119*G[0, 1, 0, x])/4 + ((13*I)/3)*Pi*G[0, 1, 0, x] - 
         (31*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] - 
         (14*Pi^2*G[0, 1, 1, x])/3 - (13*G[1, 0, 0, x])/18 - 
         ((14*I)/3)*Pi*G[1, 0, 0, x] + (9*Pi^2*G[1, 0, 0, x])/2 + 
         (6*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/3 + 
         29*G[0, 0, 0, 0, x] - 27*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 27*G[0, 0, 1, 0, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + 33*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (31*G[0, 1, 0, 0, x])/3 + 
         (2*I)*Pi*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
         18*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         (19*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         88*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
         20*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         28*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 36*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - (1097*Zeta[3])/36 + 
         ((104*I)/3)*Pi*Zeta[3] + (83*Pi^2*Zeta[3])/6 - 24*G[0, x]*Zeta[3] + 
         ((10*I)/3)*Pi*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, x]*Zeta[3] + (220*G[0, 0, x]*Zeta[3])/3 - 
         14*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 66*Zeta[5])) + 
     e^2*(23550685/46656 - ((71786*I)/243)*Pi - (31637*Pi^2)/2592 + 
       ((7073*I)/648)*Pi^3 + (41123*Pi^4)/12960 + ((43*I)/216)*Pi^5 - 
       (5857*Pi^6)/30240 - (26885*G[0, x])/48 - ((16439*I)/162)*Pi*G[0, x] + 
       (49421*Pi^2*G[0, x])/324 + ((211*I)/36)*Pi^3*G[0, x] - 
       (3227*Pi^4*G[0, x])/432 + ((427*I)/144)*Pi^5*G[0, x] + 
       ((163*I)/2)*Pi*G[1, x] + (163*Pi^2*G[1, x])/4 - 
       ((319*I)/216)*Pi^3*G[1, x] - (1711*Pi^4*G[1, x])/1080 + 
       ((95*I)/24)*Pi^5*G[1, x] - (1421*G[0, 0, x])/54 - 
       ((613*I)/6)*Pi*G[0, 0, x] - (1151*Pi^2*G[0, 0, x])/108 + 
       (38*I)*Pi^3*G[0, 0, x] - (Pi^4*G[0, 0, x])/240 + (945*G[0, 1, x])/4 + 
       ((141*I)/2)*Pi*G[0, 1, x] - (669*Pi^2*G[0, 1, x])/8 - 
       ((161*I)/3)*Pi^3*G[0, 1, x] - (77*Pi^4*G[0, 1, x])/120 + 
       (945*G[1, 0, x])/4 + ((5623*I)/54)*Pi*G[1, 0, x] - 
       (24101*Pi^2*G[1, 0, x])/216 - ((83*I)/3)*Pi^3*G[1, 0, x] + 
       (191*Pi^4*G[1, 0, x])/120 - (619*G[1, 1, x])/4 - 
       ((109*I)/2)*Pi*G[1, 1, x] - (481*Pi^2*G[1, 1, x])/24 + 
       ((299*I)/18)*Pi^3*G[1, 1, x] - (61*Pi^4*G[1, 1, x])/45 + 
       (2203*G[0, 0, 0, x])/18 + ((149*I)/9)*Pi*G[0, 0, 0, x] - 
       (65*Pi^2*G[0, 0, 0, x])/36 + (6*I)*Pi^3*G[0, 0, 0, x] - 
       (543*G[0, 0, 1, x])/2 + ((143*I)/4)*Pi*G[0, 0, 1, x] + 
       (35*Pi^2*G[0, 0, 1, x])/6 + ((35*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (543*G[0, 1, 0, x])/2 - ((11*I)/36)*Pi*G[0, 1, 0, x] + 
       (617*Pi^2*G[0, 1, 0, x])/18 + (19*I)*Pi^3*G[0, 1, 0, x] + 
       (575*G[0, 1, 1, x])/2 - (28*I)*Pi*G[0, 1, 1, x] + 
       (94*Pi^2*G[0, 1, 1, x])/3 + ((31*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (3149*G[1, 0, 0, x])/27 - ((68*I)/9)*Pi*G[1, 0, 0, x] + 
       (28*Pi^2*G[1, 0, 0, x])/9 + ((25*I)/2)*Pi^3*G[1, 0, 0, x] - 
       67*G[1, 0, 1, x] - ((237*I)/4)*Pi*G[1, 0, 1, x] + 
       (145*Pi^2*G[1, 0, 1, x])/3 + (2*I)*Pi^3*G[1, 0, 1, x] - 
       67*G[1, 1, 0, x] - ((131*I)/36)*Pi*G[1, 1, 0, x] + 
       (1019*Pi^2*G[1, 1, 0, x])/18 + ((41*I)/2)*Pi^3*G[1, 1, 0, x] + 
       25*G[1, 1, 1, x] + (42*I)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
       ((23*I)/3)*Pi^3*G[1, 1, 1, x] - (301*G[0, 0, 0, 0, x])/3 + 
       ((532*I)/3)*Pi*G[0, 0, 0, 0, x] + (83*Pi^2*G[0, 0, 0, 0, x])/6 + 
       128*G[0, 0, 0, 1, x] + (34*I)*Pi*G[0, 0, 0, 1, x] + 
       (71*Pi^2*G[0, 0, 0, 1, x])/3 + 128*G[0, 0, 1, 0, x] - 
       ((560*I)/3)*Pi*G[0, 0, 1, 0, x] + 35*Pi^2*G[0, 0, 1, 0, x] + 
       (53*G[0, 0, 1, 1, x])/4 - (38*I)*Pi*G[0, 0, 1, 1, x] + 
       (70*Pi^2*G[0, 0, 1, 1, x])/3 - (569*G[0, 1, 0, 0, x])/36 - 
       ((773*I)/3)*Pi*G[0, 1, 0, 0, x] + (85*Pi^2*G[0, 1, 0, 0, x])/3 + 
       121*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
       (17*Pi^2*G[0, 1, 0, 1, x])/3 + 121*G[0, 1, 1, 0, x] + 
       (255*I)*Pi*G[0, 1, 1, 0, x] - (2*Pi^2*G[0, 1, 1, 0, x])/3 - 
       293*G[0, 1, 1, 1, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, 1, x])/3 - (4331*G[1, 0, 0, 0, x])/18 - 
       ((227*I)/3)*Pi*G[1, 0, 0, 0, x] + (85*Pi^2*G[1, 0, 0, 0, x])/6 + 
       142*G[1, 0, 0, 1, x] - (42*I)*Pi*G[1, 0, 0, 1, x] + 
       (74*Pi^2*G[1, 0, 0, 1, x])/3 + 142*G[1, 0, 1, 0, x] + 
       (87*I)*Pi*G[1, 0, 1, 0, x] - 17*Pi^2*G[1, 0, 1, 0, x] - 
       (727*G[1, 0, 1, 1, x])/4 + (38*I)*Pi*G[1, 0, 1, 1, x] - 
       11*Pi^2*G[1, 0, 1, 1, x] - (653*G[1, 1, 0, 0, x])/36 + 
       (100*I)*Pi*G[1, 1, 0, 0, x] + (109*Pi^2*G[1, 1, 0, 0, x])/6 + 
       34*G[1, 1, 0, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] - 
       (77*Pi^2*G[1, 1, 0, 1, x])/3 + 34*G[1, 1, 1, 0, x] - 
       ((302*I)/3)*Pi*G[1, 1, 1, 0, x] - 15*Pi^2*G[1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, x] - (54*I)*Pi*G[1, 1, 1, 1, x] + 
       242*G[0, 0, 0, 0, 0, x] + (22*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       49*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       49*G[0, 0, 0, 1, 0, x] + (30*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       47*G[0, 0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (536*G[0, 0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       44*G[0, 0, 1, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       44*G[0, 0, 1, 1, 0, x] - (40*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 1, 1, 1, x] + (28*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (748*G[0, 1, 0, 0, 0, x])/3 + (44*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       29*G[0, 1, 0, 0, 1, x] + (52*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       29*G[0, 1, 0, 1, 0, x] - (72*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       7*G[0, 1, 0, 1, 1, x] - (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       269*G[0, 1, 1, 0, 0, x] + (26*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       48*G[0, 1, 1, 0, 1, x] - (64*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       48*G[0, 1, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       162*G[0, 1, 1, 1, 1, x] + (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       9*G[1, 0, 0, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       47*G[1, 0, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       47*G[1, 0, 0, 1, 0, x] - (96*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       27*G[1, 0, 0, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       99*G[1, 0, 1, 0, 0, x] - (38*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       44*G[1, 0, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       44*G[1, 0, 1, 1, 0, x] + (90*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       146*G[1, 0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       243*G[1, 1, 0, 0, 0, x] + (38*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       50*G[1, 1, 0, 0, 1, x] + (24*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       50*G[1, 1, 0, 1, 0, x] - (38*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       74*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (248*G[1, 1, 1, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       54*G[1, 1, 1, 0, 1, x] - (76*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       54*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 292*G[0, 0, 0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 0, 0, 1, x] - 72*G[0, 0, 0, 0, 1, 0, x] - 
       16*G[0, 0, 0, 0, 1, 1, x] + 6*G[0, 0, 0, 1, 0, 0, x] - 
       48*G[0, 0, 0, 1, 0, 1, x] - 48*G[0, 0, 0, 1, 1, 0, x] + 
       36*G[0, 0, 0, 1, 1, 1, x] + 48*G[0, 0, 1, 0, 0, 0, x] - 
       52*G[0, 0, 1, 0, 0, 1, x] - 52*G[0, 0, 1, 0, 1, 0, x] - 
       40*G[0, 0, 1, 0, 1, 1, x] - 60*G[0, 0, 1, 1, 0, 0, x] - 
       28*G[0, 0, 1, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 1, 0, x] + 
       112*G[0, 0, 1, 1, 1, 1, x] + 110*G[0, 1, 0, 0, 0, 0, x] - 
       36*G[0, 1, 0, 0, 0, 1, x] - 36*G[0, 1, 0, 0, 1, 0, x] + 
       36*G[0, 1, 0, 0, 1, 1, x] - 88*G[0, 1, 0, 1, 0, 0, x] - 
       36*G[0, 1, 0, 1, 0, 1, x] - 36*G[0, 1, 0, 1, 1, 0, x] - 
       12*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
       24*G[0, 1, 1, 0, 0, 1, x] - 24*G[0, 1, 1, 0, 1, 0, x] - 
       40*G[0, 1, 1, 0, 1, 1, x] - 46*G[0, 1, 1, 1, 0, 0, x] + 
       28*G[0, 1, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 1, 0, x] + 
       84*G[0, 1, 1, 1, 1, 1, x] + 100*G[1, 0, 0, 0, 0, 0, x] + 
       32*G[1, 0, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 0, 1, 0, x] - 
       56*G[1, 0, 0, 0, 1, 1, x] - 96*G[1, 0, 0, 1, 0, 0, x] - 
       20*G[1, 0, 0, 1, 0, 1, x] - 20*G[1, 0, 0, 1, 1, 0, x] + 
       72*G[1, 0, 0, 1, 1, 1, x] - 80*G[1, 0, 1, 0, 0, 0, x] - 
       44*G[1, 0, 1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 0, 1, 1, x] + 62*G[1, 0, 1, 1, 0, 0, x] + 
       16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] - 
       12*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
       32*G[1, 1, 0, 0, 1, 1, x] - 66*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       44*G[1, 1, 0, 1, 1, 1, x] - 28*G[1, 1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 1, 0, 0, 1, x] - 8*G[1, 1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
       84*G[1, 1, 1, 1, 0, 1, x] + 84*G[1, 1, 1, 1, 1, 0, x] + 
       Log[mu2/s]^6*(5/36 - (5*RATIO[x^(-1)])/36) + 
       Log[mu2/s]^5*(-127/180 + ((5*I)/6)*Pi + (127/180 - ((5*I)/6)*Pi)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(-80/27 - (2*I)*Pi - (23*Pi^2)/24 + 
         (55*G[0, x])/36 - ((25*I)/12)*Pi*G[0, x] - ((7*I)/6)*Pi*G[1, x] - 
         (11*G[0, 0, x])/12 - (7*G[0, 1, x])/6 - (7*G[1, 0, x])/6 + 
         (((11*I)/12)*Pi*G[0, x] + (11*G[0, 0, x])/12)*RATIO[(1 - x)^(-1)] + 
         (80/27 + ((35*I)/12)*Pi + (23*Pi^2)/24 - (11*G[0, x])/18 + 
           (3*I)*Pi*G[0, x] + ((7*I)/6)*Pi*G[1, x] + (11*G[0, 0, x])/6 + 
           (7*G[0, 1, x])/6 + (7*G[1, 0, x])/6)*RATIO[x^(-1)]) - 
       (26263*Zeta[3])/324 + ((13927*I)/108)*Pi*Zeta[3] - 
       (1679*Pi^2*Zeta[3])/18 - ((311*I)/9)*Pi^3*Zeta[3] + 
       (7595*G[0, x]*Zeta[3])/36 - ((1916*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (49*Pi^2*G[0, x]*Zeta[3])/3 + (4189*G[1, x]*Zeta[3])/36 + 
       ((428*I)/3)*Pi*G[1, x]*Zeta[3] + (103*Pi^2*G[1, x]*Zeta[3])/2 - 
       369*G[0, 0, x]*Zeta[3] - ((470*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
       168*G[0, 1, x]*Zeta[3] - ((112*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (320*G[1, 0, x]*Zeta[3])/3 - ((578*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (584*G[1, 1, x]*Zeta[3])/3 - (104*I)*Pi*G[1, 1, x]*Zeta[3] + 
       (14*G[0, 0, 0, x]*Zeta[3])/3 - (440*G[0, 0, 1, x]*Zeta[3])/3 - 
       (98*G[0, 1, 0, x]*Zeta[3])/3 + 18*G[0, 1, 1, x]*Zeta[3] - 
       104*G[1, 0, 0, x]*Zeta[3] + 186*G[1, 0, 1, x]*Zeta[3] - 
       24*G[1, 1, 0, x]*Zeta[3] + 48*G[1, 1, 1, x]*Zeta[3] - 
       (235*Zeta[3]^2)/9 + Log[mu2/s]^3*(-118/81 - ((883*I)/54)*Pi + 
         (19*Pi^2)/4 - ((49*I)/18)*Pi^3 - (9*G[0, x])/2 + 
         ((89*I)/18)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - (7*G[0, 0, x])/6 + 
         ((4*I)/3)*Pi*G[0, 0, x] + ((14*I)/3)*Pi*G[0, 1, x] + 
         ((10*I)/3)*Pi*G[1, 0, x] - (13*G[0, 0, 0, x])/3 + 
         (28*G[0, 0, 1, x])/3 + (28*G[0, 1, 0, x])/3 + 8*G[1, 0, 0, x] + 
         RATIO[x^(-1)]*(118/81 + ((359*I)/27)*Pi - (65*Pi^2)/12 + 
           ((5*I)/2)*Pi^3 + (13*G[0, x])/9 - ((35*I)/3)*Pi*G[0, x] - 
           (4*Pi^2*G[0, x])/3 - (83*G[0, 0, x])/9 - ((22*I)/3)*Pi*
            G[0, 0, x] - ((14*I)/3)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
           (16*G[0, 0, 0, x])/3 - (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/
            3 - (20*G[1, 0, 0, x])/3 - (4*Zeta[3])/9) + (16*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 - ((79*I)/18)*Pi*G[0, x] - 
           (2*Pi^2*G[0, x])/3 - (79*G[0, 0, x])/18 - (6*I)*Pi*G[0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 0, x] - (29*G[0, 0, 0, x])/3 + 
           (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3)) + 
       Log[mu2/s]^2*(10607/216 - ((7993*I)/108)*Pi + 24*Pi^2 - 
         ((3*I)/2)*Pi^3 - (7*Pi^4)/48 - (2507*G[0, x])/36 + 
         ((181*I)/36)*Pi*G[0, x] + (5*Pi^2*G[0, x])/36 + 
         ((101*I)/12)*Pi^3*G[0, x] + ((13*I)/2)*Pi*G[1, x] + 
         (10*Pi^2*G[1, x])/3 + ((23*I)/3)*Pi^3*G[1, x] + 
         (577*G[0, 0, x])/36 - ((103*I)/3)*Pi*G[0, 0, x] + 
         (83*Pi^2*G[0, 0, x])/12 + (5*G[0, 1, x])/2 + (17*I)*Pi*G[0, 1, x] + 
         (29*Pi^2*G[0, 1, x])/6 + (5*G[1, 0, x])/2 + ((80*I)/3)*Pi*
          G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] - 
         (9*I)*Pi*G[1, 1, x] - (125*G[0, 0, 0, x])/6 + 
         (6*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, x] - 
         10*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 0, x] + 27*G[0, 1, 1, x] + 
         (107*G[1, 0, 0, x])/3 + (15*I)*Pi*G[1, 0, 0, x] - 9*G[1, 0, 1, x] - 
         (22*I)*Pi*G[1, 0, 1, x] - 9*G[1, 1, 0, x] - 
         (15*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] + 
         53*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] - 
         20*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         14*G[0, 1, 1, 1, x] + 11*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 29*G[1, 1, 0, 0, x] + 
         14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + 
         (-4*Pi^2 - ((3*I)/2)*Pi^3 - (3*Pi^2*G[0, x])/2 - 8*G[0, 0, x] - 
           (3*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 
           8*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] - 
           (3*I)*Pi*G[1, 1, x] - 9*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
           6*G[0, 1, 0, x] - 3*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 
           3*G[1, 0, 1, x] - 3*G[1, 1, 0, x])*RATIO[x] + (334*Zeta[3])/9 - 
         ((86*I)/3)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3] + 7*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(-10607/216 + ((1048*I)/27)*Pi - (287*Pi^2)/18 + 
           ((27*I)/4)*Pi^3 - (77*Pi^4)/144 + (310*G[0, x])/9 - 
           ((359*I)/9)*Pi*G[0, x] + 15*Pi^2*G[0, x] - (7*I)*Pi^3*G[0, x] + 
           (4*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - ((47*I)/6)*Pi^3*G[1, x] - 
           (398*G[0, 0, x])/9 + (35*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/
            2 - (15*Pi^2*G[0, 1, x])/2 - ((119*I)/3)*Pi*G[1, 0, x] - 
           (19*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           (188*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] + 
           (14*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 
           (155*G[1, 0, 0, x])/3 - (22*I)*Pi*G[1, 0, 0, x] + 
           12*G[1, 0, 1, x] + (22*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           (16*I)*Pi*G[1, 1, 0, x] - (14*I)*Pi*G[1, 1, 1, x] - 
           18*G[0, 0, 0, 0, x] + 42*G[0, 0, 0, 1, x] + 42*G[0, 0, 1, 0, x] + 
           12*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] - 
           14*G[0, 1, 1, 1, x] - 22*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
           20*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 30*G[1, 1, 0, 0, x] - 
           14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] - (568*Zeta[3])/9 + 
           ((134*I)/3)*Pi*Zeta[3] + 22*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((3*I)*Pi^3 + (163*Pi^4)/360 - 
           ((655*I)/36)*Pi*G[0, x] + (53*Pi^2*G[0, x])/9 + 
           ((17*I)/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] - 
           (655*G[0, 0, x])/36 - ((19*I)/3)*Pi*G[0, 0, x] + 
           (149*Pi^2*G[0, 0, x])/12 + (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 - (6*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/
            2 - (31*G[0, 0, 0, x])/6 + (14*I)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, x] - 6*G[1, 0, 0, x] - 
           (7*I)*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 
           59*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
           24*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 11*G[1, 0, 0, 0, x] + 
           G[1, 1, 0, 0, x] - 18*Zeta[3] + (16*I)*Pi*Zeta[3] - 
           12*G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) - (4481*Zeta[5])/15 - 
       (698*I)*Pi*Zeta[5] - 160*G[0, x]*Zeta[5] + 50*G[1, x]*Zeta[5] + 
       RATIO[x]*((-189*Pi^2)/4 - ((63*I)/4)*Pi^3 - (49*Pi^4)/18 - 
         ((17*I)/10)*Pi^5 + (155*Pi^2*G[0, x])/12 + ((37*I)/3)*Pi^3*G[0, x] + 
         (217*Pi^4*G[0, x])/90 + (319*Pi^2*G[1, x])/12 + 
         ((5*I)/3)*Pi^3*G[1, x] + (142*Pi^4*G[1, x])/45 - 
         (189*G[0, 0, x])/2 - ((63*I)/2)*Pi*G[0, 0, x] - 
         (3*Pi^2*G[0, 0, x])/2 - ((121*I)/6)*Pi^3*G[0, 0, x] + 
         (189*G[0, 1, x])/2 + ((63*I)/2)*Pi*G[0, 1, x] - 
         (22*Pi^2*G[0, 1, x])/3 + ((127*I)/6)*Pi^3*G[0, 1, x] + 
         (189*G[1, 0, x])/2 + ((63*I)/2)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] + 
         ((13*I)/6)*Pi^3*G[1, 0, x] - (189*G[1, 1, x])/2 - 
         ((63*I)/2)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/3 - 
         ((79*I)/6)*Pi^3*G[1, 1, x] + 16*G[0, 0, 0, x] + 
         (48*I)*Pi*G[0, 0, 0, x] - (31*Pi^2*G[0, 0, 0, x])/6 + 
         (3*G[0, 0, 1, x])/2 - (8*Pi^2*G[0, 0, 1, x])/3 + 
         (3*G[0, 1, 0, x])/2 - (46*I)*Pi*G[0, 1, 0, x] + 
         6*Pi^2*G[0, 1, 0, x] - 19*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (7*Pi^2*G[0, 1, 1, x])/6 + 63*G[1, 0, 0, x] - 
         (20*I)*Pi*G[1, 0, 0, x] + 9*Pi^2*G[1, 0, 0, x] - 
         (161*G[1, 0, 1, x])/2 - (28*I)*Pi*G[1, 0, 1, x] + 
         (17*Pi^2*G[1, 0, 1, x])/6 - (161*G[1, 1, 0, x])/2 + 
         (18*I)*Pi*G[1, 1, 0, x] - (95*Pi^2*G[1, 1, 0, x])/6 + 
         98*G[1, 1, 1, x] + (30*I)*Pi*G[1, 1, 1, x] + 62*G[0, 0, 0, 0, x] - 
         (118*I)*Pi*G[0, 0, 0, 0, x] - 5*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 0, x] + 
         (118*I)*Pi*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] - 
         59*G[0, 1, 0, 0, x] + (136*I)*Pi*G[0, 1, 0, 0, x] + 
         3*G[0, 1, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, 1, x] + 
         3*G[0, 1, 1, 0, x] - (140*I)*Pi*G[0, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         47*G[1, 0, 0, 0, x] + (34*I)*Pi*G[1, 0, 0, 0, x] - 
         3*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         3*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         3*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] + 
         46*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         46*G[1, 1, 1, 0, x] + (72*I)*Pi*G[1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] - 
         198*G[0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, 1, x] + 
         120*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
         184*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
         8*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         134*G[0, 1, 1, 0, 0, x] - 18*G[0, 1, 1, 1, 1, x] + 
         68*G[1, 0, 0, 0, 0, x] + 10*G[1, 0, 0, 0, 1, x] + 
         10*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
         24*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         108*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
         78*G[1, 1, 1, 0, 0, x] - 18*G[1, 1, 1, 0, 1, x] - 
         18*G[1, 1, 1, 1, 0, x] - (123*Zeta[3])/2 - (72*I)*Pi*Zeta[3] + 
         (17*Pi^2*Zeta[3])/3 - 12*G[0, x]*Zeta[3] + (152*I)*Pi*G[0, x]*
          Zeta[3] + 60*G[1, x]*Zeta[3] - (32*I)*Pi*G[1, x]*Zeta[3] + 
         160*G[0, 0, x]*Zeta[3] - 146*G[0, 1, x]*Zeta[3] - 
         90*G[1, 0, x]*Zeta[3] + 58*G[1, 1, x]*Zeta[3] + 158*Zeta[5]) + 
       RATIO[x^(-1)]*(-23550685/46656 + ((14576*I)/243)*Pi - 
         (13727*Pi^2)/2592 + ((1270*I)/81)*Pi^3 - (15683*Pi^4)/6480 + 
         ((557*I)/144)*Pi^5 + (2099*Pi^6)/6048 + (420775*G[0, x])/1296 - 
         ((5824*I)/81)*Pi*G[0, x] + (12079*Pi^2*G[0, x])/648 - 
         ((835*I)/54)*Pi^3*G[0, x] + (271*Pi^4*G[0, x])/216 - 
         ((283*I)/90)*Pi^5*G[0, x] + ((997*I)/4)*Pi*G[1, x] - 
         25*Pi^2*G[1, x] + ((7*I)/9)*Pi^3*G[1, x] - (91*Pi^4*G[1, x])/90 - 
         ((167*I)/40)*Pi^5*G[1, x] - (78413*G[0, 0, x])/324 + 
         ((2096*I)/27)*Pi*G[0, 0, x] - (688*Pi^2*G[0, 0, x])/27 + 
         ((27*I)/2)*Pi^3*G[0, 0, x] - (137*Pi^4*G[0, 0, x])/360 + 
         ((551*I)/4)*Pi*G[0, 1, x] - (113*Pi^2*G[0, 1, x])/8 + 
         ((55*I)/9)*Pi^3*G[0, 1, x] + (103*Pi^4*G[0, 1, x])/120 - 
         ((4375*I)/36)*Pi*G[1, 0, x] + (248*Pi^2*G[1, 0, x])/9 + 
         ((323*I)/18)*Pi^3*G[1, 0, x] - (79*Pi^4*G[1, 0, x])/40 + 
         (997*G[1, 1, x])/4 - ((245*I)/4)*Pi*G[1, 1, x] - 
         (83*Pi^2*G[1, 1, x])/24 - ((25*I)/9)*Pi^3*G[1, 1, x] + 
         (44*Pi^4*G[1, 1, x])/45 + (6052*G[0, 0, 0, x])/27 - 
         ((718*I)/9)*Pi*G[0, 0, 0, x] + 25*Pi^2*G[0, 0, 0, x] - 
         (12*I)*Pi^3*G[0, 0, 0, x] + ((49*I)/2)*Pi*G[0, 0, 1, x] - 
         4*Pi^2*G[0, 0, 1, x] - ((55*I)/3)*Pi^3*G[0, 0, 1, x] + 
         ((1183*I)/12)*Pi*G[0, 1, 0, x] - (97*Pi^2*G[0, 1, 0, x])/3 - 
         (21*I)*Pi^3*G[0, 1, 0, x] + (551*G[0, 1, 1, x])/4 - 
         ((215*I)/4)*Pi*G[0, 1, 1, x] + 2*Pi^2*G[0, 1, 1, x] - 
         ((32*I)/3)*Pi^3*G[0, 1, 1, x] - (1096*G[1, 0, 0, x])/9 + 
         ((7*I)/12)*Pi*G[1, 0, 0, x] + (479*Pi^2*G[1, 0, 0, x])/18 - 
         (11*I)*Pi^3*G[1, 0, 0, x] + G[1, 0, 1, x]/4 + 
         ((127*I)/2)*Pi*G[1, 0, 1, x] - 8*Pi^2*G[1, 0, 1, x] - 
         I*Pi^3*G[1, 0, 1, x] + G[1, 1, 0, x]/4 - ((365*I)/12)*Pi*
          G[1, 1, 0, x] + 17*Pi^2*G[1, 1, 0, x] - (20*I)*Pi^3*G[1, 1, 0, x] - 
         123*G[1, 1, 1, x] - (33*I)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] - 
         ((23*I)/3)*Pi^3*G[1, 1, 1, x] - 248*G[0, 0, 0, 0, x] + 
         (70*I)*Pi*G[0, 0, 0, 0, x] - 25*Pi^2*G[0, 0, 0, 0, x] - 
         45*Pi^2*G[0, 0, 0, 1, x] - ((238*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (181*Pi^2*G[0, 0, 1, 0, x])/3 + (49*G[0, 0, 1, 1, x])/2 + 
         (24*I)*Pi*G[0, 0, 1, 1, x] - (68*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (364*G[0, 1, 0, 0, x])/3 + ((86*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         36*Pi^2*G[0, 1, 0, 0, x] - (91*G[0, 1, 0, 1, x])/4 - 
         (72*I)*Pi*G[0, 1, 0, 1, x] + (37*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (91*G[0, 1, 1, 0, x])/4 - ((38*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (43*Pi^2*G[0, 1, 1, 0, x])/3 - 62*G[0, 1, 1, 1, x] + 
         (48*I)*Pi*G[0, 1, 1, 1, x] - (23*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (68*G[1, 0, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (41*Pi^2*G[1, 0, 0, 0, x])/3 + (397*G[1, 0, 0, 1, x])/4 + 
         (72*I)*Pi*G[1, 0, 0, 1, x] - 24*Pi^2*G[1, 0, 0, 1, x] + 
         (397*G[1, 0, 1, 0, x])/4 - ((56*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (68*Pi^2*G[1, 0, 1, 0, x])/3 - (225*G[1, 0, 1, 1, x])/4 - 
         (72*I)*Pi*G[1, 0, 1, 1, x] + (37*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (119*G[1, 1, 0, 0, x])/12 - ((92*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         (53*Pi^2*G[1, 1, 0, 0, x])/3 - 41*G[1, 1, 0, 1, x] - 
         (72*I)*Pi*G[1, 1, 0, 1, x] + (73*Pi^2*G[1, 1, 0, 1, x])/3 - 
         41*G[1, 1, 1, 0, x] + ((104*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, 1, x] + (796*G[0, 0, 0, 0, 0, x])/3 - 
         (40*I)*Pi*G[0, 0, 0, 0, 0, x] + (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (36*I)*Pi*G[0, 0, 0, 1, 0, x] - (310*G[0, 0, 1, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
         (44*I)*Pi*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] + 
         (48*I)*Pi*G[0, 0, 1, 1, 0, x] - (28*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (44*G[0, 1, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 1, x] - (44*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         60*G[0, 1, 0, 1, 0, x] + (88*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (110*G[0, 1, 1, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 1, 0, 1, x] + (60*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         48*G[0, 1, 1, 1, 0, x] + (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 50*G[1, 0, 0, 0, 0, x] - 
         (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 54*G[1, 0, 0, 0, 1, x] - 
         54*G[1, 0, 0, 1, 0, x] + (104*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         66*G[1, 0, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (56*G[1, 0, 1, 0, 0, x])/3 + (40*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         60*G[1, 0, 1, 0, 1, x] + (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         60*G[1, 0, 1, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, 1, x] - (58*G[1, 1, 0, 0, 0, x])/3 - 
         (36*I)*Pi*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
         (20*I)*Pi*G[1, 1, 0, 0, 1, x] - 48*G[1, 1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         (32*I)*Pi*G[1, 1, 0, 1, 1, x] + (32*G[1, 1, 1, 0, 0, x])/3 - 
         (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 0, 1, x] + 
         (76*I)*Pi*G[1, 1, 1, 0, 1, x] + 72*G[1, 1, 1, 1, 0, x] + 
         (28*I)*Pi*G[1, 1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         340*G[0, 0, 0, 0, 0, 0, x] + 140*G[0, 0, 0, 0, 0, 1, x] + 
         140*G[0, 0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 1, 0, 0, x] + 
         84*G[0, 0, 0, 1, 0, 1, x] + 84*G[0, 0, 0, 1, 1, 0, x] - 
         84*G[0, 0, 0, 1, 1, 1, x] - 68*G[0, 0, 1, 0, 0, 0, x] + 
         64*G[0, 0, 1, 0, 0, 1, x] + 64*G[0, 0, 1, 0, 1, 0, x] + 
         36*G[0, 0, 1, 0, 1, 1, x] + 76*G[0, 0, 1, 1, 0, 0, x] + 
         28*G[0, 0, 1, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 1, 0, x] - 
         112*G[0, 0, 1, 1, 1, 1, x] - 144*G[0, 1, 0, 0, 0, 0, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
         24*G[0, 1, 0, 0, 1, 1, x] + 116*G[0, 1, 0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, 0, 1, x] + 24*G[0, 1, 0, 1, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, 1, x] + 24*G[0, 1, 1, 0, 0, 0, x] + 
         20*G[0, 1, 1, 0, 0, 1, x] + 20*G[0, 1, 1, 0, 1, 0, x] + 
         40*G[0, 1, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 1, 0, 0, x] - 
         28*G[0, 1, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 1, 0, x] - 
         84*G[0, 1, 1, 1, 1, 1, x] - 104*G[1, 0, 0, 0, 0, 0, x] - 
         52*G[1, 0, 0, 0, 0, 1, x] - 52*G[1, 0, 0, 0, 1, 0, x] + 
         64*G[1, 0, 0, 0, 1, 1, x] + 100*G[1, 0, 0, 1, 0, 0, x] + 
         16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] - 
         72*G[1, 0, 0, 1, 1, 1, x] + 88*G[1, 0, 1, 0, 0, 0, x] + 
         44*G[1, 0, 1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 0, 1, 1, x] - 72*G[1, 0, 1, 1, 0, 0, x] - 
         16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
         12*G[1, 0, 1, 1, 1, 1, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] - 
         32*G[1, 1, 0, 0, 1, 1, x] + 64*G[1, 1, 0, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
         44*G[1, 1, 0, 1, 1, 1, x] + 28*G[1, 1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 1, 0, 0, 1, x] + 8*G[1, 1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] - 
         84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] - 
         (14843*Zeta[3])/324 - ((1714*I)/27)*Pi*Zeta[3] + 68*Pi^2*Zeta[3] + 
         ((110*I)/3)*Pi^3*Zeta[3] - (356*G[0, x]*Zeta[3])/9 + 
         ((178*I)/3)*Pi*G[0, x]*Zeta[3] - (77*Pi^2*G[0, x]*Zeta[3])/3 - 
         (425*G[1, x]*Zeta[3])/3 - (148*I)*Pi*G[1, x]*Zeta[3] - 
         (197*Pi^2*G[1, x]*Zeta[3])/3 + (1660*G[0, 0, x]*Zeta[3])/9 + 
         ((644*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (286*G[0, 1, x]*Zeta[3])/3 + 
         ((4*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (446*G[1, 0, x]*Zeta[3])/3 + 
         (196*I)*Pi*G[1, 0, x]*Zeta[3] + (266*G[1, 1, x]*Zeta[3])/3 + 
         (112*I)*Pi*G[1, 1, x]*Zeta[3] + (212*G[0, 0, 0, x]*Zeta[3])/3 + 
         (572*G[0, 0, 1, x]*Zeta[3])/3 + (32*G[0, 1, 0, x]*Zeta[3])/3 + 
         (280*G[1, 0, 0, x]*Zeta[3])/3 - 212*G[1, 0, 1, x]*Zeta[3] + 
         32*G[1, 1, 0, x]*Zeta[3] - 48*G[1, 1, 1, x]*Zeta[3] + 
         (193*Zeta[3]^2)/9 - (188*Zeta[5])/5 + (690*I)*Pi*Zeta[5] + 
         180*G[0, x]*Zeta[5] - 56*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (((4451*I)/324)*Pi^3 + (7067*Pi^4)/2592 + ((1381*I)/540)*Pi^5 + 
         (1457*Pi^6)/5040 + ((41947*I)/324)*Pi*G[0, x] - 
         (2197*Pi^2*G[0, x])/162 - ((146*I)/27)*Pi^3*G[0, x] - 
         (1957*Pi^4*G[0, x])/360 - ((43*I)/240)*Pi^5*G[0, x] + 
         ((557*I)/216)*Pi^3*G[1, x] + (1043*Pi^4*G[1, x])/1080 - 
         ((13*I)/60)*Pi^5*G[1, x] + (41947*G[0, 0, x])/324 - 
         ((15541*I)/108)*Pi*G[0, 0, x] + (821*Pi^2*G[0, 0, x])/18 + 
         (20*I)*Pi^3*G[0, 0, x] + (415*Pi^4*G[0, 0, x])/144 + 
         ((483*I)/4)*Pi*G[0, 1, x] + (10*Pi^2*G[0, 1, x])/3 - 
         ((121*I)/18)*Pi^3*G[0, 1, x] - (5*Pi^4*G[0, 1, x])/4 + 
         ((4139*I)/108)*Pi*G[1, 0, x] - (389*Pi^2*G[1, 0, x])/216 - 
         ((14*I)/9)*Pi^3*G[1, 0, x] - (103*Pi^4*G[1, 0, x])/60 + 
         I*Pi^3*G[1, 1, x] + (17*Pi^4*G[1, 1, x])/90 - (13867*G[0, 0, 0, x])/
          54 + ((190*I)/9)*Pi*G[0, 0, 0, x] - (1199*Pi^2*G[0, 0, 0, x])/36 - 
         (6*I)*Pi^3*G[0, 0, 0, x] + (483*G[0, 0, 1, x])/4 + 
         ((323*I)/4)*Pi*G[0, 0, 1, x] - (111*Pi^2*G[0, 0, 1, x])/2 - 
         ((20*I)/3)*Pi^3*G[0, 0, 1, x] + (483*G[0, 1, 0, x])/4 - 
         ((295*I)/18)*Pi*G[0, 1, 0, x] - (631*Pi^2*G[0, 1, 0, x])/18 - 
         (2*I)*Pi^3*G[0, 1, 0, x] - ((357*I)/4)*Pi*G[0, 1, 1, x] - 
         (21*Pi^2*G[0, 1, 1, x])/2 - (I/3)*Pi^3*G[0, 1, 1, x] + 
         (4139*G[1, 0, 0, x])/108 - ((1409*I)/36)*Pi*G[1, 0, 0, x] + 
         (229*Pi^2*G[1, 0, 0, x])/18 + ((3*I)/2)*Pi^3*G[1, 0, 0, x] + 
         ((119*I)/4)*Pi*G[1, 0, 1, x] + (5*Pi^2*G[1, 0, 1, x])/2 + 
         I*Pi^3*G[1, 0, 1, x] + ((257*I)/18)*Pi*G[1, 1, 0, x] + 
         (13*Pi^2*G[1, 1, 0, x])/9 + (I/2)*Pi^3*G[1, 1, 0, x] + 
         (502*G[0, 0, 0, 0, x])/3 + ((202*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (329*Pi^2*G[0, 0, 0, 0, x])/6 - 71*G[0, 0, 0, 1, x] + 
         (18*I)*Pi*G[0, 0, 0, 1, x] + (164*Pi^2*G[0, 0, 0, 1, x])/3 - 
         71*G[0, 0, 1, 0, x] - (50*I)*Pi*G[0, 0, 1, 0, x] + 
         (158*Pi^2*G[0, 0, 1, 0, x])/3 + (369*G[0, 0, 1, 1, x])/4 - 
         (18*I)*Pi*G[0, 0, 1, 1, x] + (128*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (481*G[0, 1, 0, 0, x])/36 - (23*I)*Pi*G[0, 1, 0, 0, x] + 
         (61*Pi^2*G[0, 1, 0, 0, x])/3 - (357*G[0, 1, 0, 1, x])/4 - 
         (60*I)*Pi*G[0, 1, 0, 1, x] + (122*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (357*G[0, 1, 1, 0, x])/4 + ((49*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (173*Pi^2*G[0, 1, 1, 0, x])/3 + (48*I)*Pi*G[0, 1, 1, 1, x] + 
         16*Pi^2*G[0, 1, 1, 1, x] - (1175*G[1, 0, 0, 0, x])/18 - 
         (5*I)*Pi*G[1, 0, 0, 0, x] - (39*Pi^2*G[1, 0, 0, 0, x])/2 + 
         (119*G[1, 0, 0, 1, x])/4 + (18*I)*Pi*G[1, 0, 0, 1, x] - 
         (52*Pi^2*G[1, 0, 0, 1, x])/3 + (119*G[1, 0, 1, 0, x])/4 + 
         ((13*I)/3)*Pi*G[1, 0, 1, 0, x] - (31*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (18*I)*Pi*G[1, 0, 1, 1, x] - (14*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (257*G[1, 1, 0, 0, x])/18 - ((14*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (9*Pi^2*G[1, 1, 0, 0, x])/2 + (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (2*Pi^2*G[1, 1, 0, 1, x])/3 - (218*G[0, 0, 0, 0, 0, x])/3 - 
         (18*I)*Pi*G[0, 0, 0, 0, 0, x] + 87*G[0, 0, 0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 87*G[0, 0, 0, 1, 0, x] - 
         (6*I)*Pi*G[0, 0, 0, 1, 0, x] - 15*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 68*G[0, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 0, x] + (8*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         156*G[0, 0, 1, 1, 1, x] - 122*G[0, 1, 0, 0, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, 0, x] + 75*G[0, 1, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 0, 1, x] + 75*G[0, 1, 0, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 99*G[0, 1, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] + (13*G[0, 1, 1, 0, 0, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 48*G[0, 1, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, 0, x] + 29*G[1, 0, 0, 0, 0, x] - 
         27*G[1, 0, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         27*G[1, 0, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         33*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (31*G[1, 0, 1, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         18*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] - 
         (10*I)*Pi*G[1, 0, 1, 1, 0, x] - (19*G[1, 1, 0, 0, 0, x])/3 + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 324*G[0, 0, 0, 0, 0, 0, x] - 
         136*G[0, 0, 0, 0, 0, 1, x] - 136*G[0, 0, 0, 0, 1, 0, x] + 
         68*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 0, x] - 
         84*G[0, 0, 0, 1, 0, 1, x] - 84*G[0, 0, 0, 1, 1, 0, x] + 
         144*G[0, 0, 0, 1, 1, 1, x] + 148*G[0, 0, 1, 0, 0, 0, x] - 
         156*G[0, 0, 1, 0, 0, 1, x] - 156*G[0, 0, 1, 0, 1, 0, x] + 
         116*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 0, x] - 
         48*G[0, 0, 1, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 1, 0, x] + 
         144*G[0, 0, 1, 1, 1, 1, x] + 98*G[0, 1, 0, 0, 0, 0, x] - 
         64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
         28*G[0, 1, 0, 1, 0, 0, x] - 84*G[0, 1, 0, 1, 0, 1, x] - 
         84*G[0, 1, 0, 1, 1, 0, x] + 144*G[0, 1, 0, 1, 1, 1, x] + 
         124*G[0, 1, 1, 0, 0, 0, x] - 100*G[0, 1, 1, 0, 0, 1, x] - 
         100*G[0, 1, 1, 0, 1, 0, x] + 96*G[0, 1, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 0, 0, x] - 88*G[1, 0, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 0, 1, 0, x] - 
         28*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
         20*G[1, 0, 0, 1, 0, 1, x] + 20*G[1, 0, 0, 1, 1, 0, x] - 
         48*G[1, 0, 0, 1, 1, 1, x] - 28*G[1, 0, 1, 0, 0, 0, x] + 
         36*G[1, 0, 1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, 1, 0, x] - 
         36*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 0, 0, x] + 
         16*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
         8*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 0, 0, x] - (4451*Zeta[3])/54 + 
         ((7519*I)/36)*Pi*Zeta[3] + (745*Pi^2*Zeta[3])/18 + 
         ((19*I)/9)*Pi^3*Zeta[3] - (1027*G[0, x]*Zeta[3])/36 - 
         ((416*I)/9)*Pi*G[0, x]*Zeta[3] - (262*Pi^2*G[0, x]*Zeta[3])/3 - 
         (557*G[1, x]*Zeta[3])/36 + ((104*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (83*Pi^2*G[1, x]*Zeta[3])/6 + (1741*G[0, 0, x]*Zeta[3])/9 + 
         (58*I)*Pi*G[0, 0, x]*Zeta[3] + (166*G[0, 1, x]*Zeta[3])/3 - 
         (36*I)*Pi*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] + 
         ((10*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, 1, x]*Zeta[3] - (854*G[0, 0, 0, x]*Zeta[3])/3 - 
         16*G[0, 0, 1, x]*Zeta[3] - 70*G[0, 1, 0, x]*Zeta[3] - 
         42*G[0, 1, 1, x]*Zeta[3] + (220*G[1, 0, 0, x]*Zeta[3])/3 - 
         14*G[1, 0, 1, x]*Zeta[3] - 4*G[1, 1, 0, x]*Zeta[3] + 
         (310*Zeta[3]^2)/3 + (209*Zeta[5])/3 - (8*I)*Pi*Zeta[5] - 
         262*G[0, x]*Zeta[5] + 66*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(1029109/3888 - ((17269*I)/81)*Pi + (30239*Pi^2)/648 + 
         ((49*I)/12)*Pi^3 + (4147*Pi^4)/720 - ((1067*I)/360)*Pi^5 - 
         (100897*G[0, x])/324 - ((227*I)/6)*Pi*G[0, x] + 
         (5429*Pi^2*G[0, x])/108 - ((47*I)/12)*Pi^3*G[0, x] - 
         (293*Pi^4*G[0, x])/180 + (42*I)*Pi*G[1, x] + (53*Pi^2*G[1, x])/4 + 
         ((91*I)/6)*Pi^3*G[1, x] + (124*Pi^4*G[1, x])/45 + 
         (845*G[0, 0, x])/18 - ((761*I)/9)*Pi*G[0, 0, x] + 
         (989*Pi^2*G[0, 0, x])/36 - ((29*I)/3)*Pi^3*G[0, 0, x] + 
         (109*G[0, 1, x])/2 + ((87*I)/2)*Pi*G[0, 1, x] - 
         (104*Pi^2*G[0, 1, x])/3 - ((44*I)/3)*Pi^3*G[0, 1, x] + 
         (109*G[1, 0, x])/2 + ((689*I)/9)*Pi*G[1, 0, x] - 
         (1049*Pi^2*G[1, 0, x])/18 - (23*I)*Pi^3*G[1, 0, x] - 
         (25*G[1, 1, x])/2 - ((55*I)/2)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/
          3 - ((34*I)/3)*Pi^3*G[1, 1, x] - (100*G[0, 0, 0, x])/9 - 
         ((64*I)/3)*Pi*G[0, 0, 0, x] - (35*Pi^2*G[0, 0, 0, x])/2 - 
         (211*G[0, 0, 1, x])/2 + (30*I)*Pi*G[0, 0, 1, x] - 
         (86*Pi^2*G[0, 0, 1, x])/3 - (211*G[0, 1, 0, x])/2 + 
         ((104*I)/3)*Pi*G[0, 1, 0, x] - 21*Pi^2*G[0, 1, 0, x] + 
         144*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] - 
         (26*Pi^2*G[0, 1, 1, x])/3 + (1639*G[1, 0, 0, x])/18 + 
         ((197*I)/3)*Pi*G[1, 0, 0, x] - (71*Pi^2*G[1, 0, 0, x])/3 - 
         (39*G[1, 0, 1, x])/2 - (50*I)*Pi*G[1, 0, 1, x] + 
         18*Pi^2*G[1, 0, 1, x] - (39*G[1, 1, 0, x])/2 - 
         (75*I)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 - 
         16*G[1, 1, 1, x] + (36*I)*Pi*G[1, 1, 1, x] - (47*G[0, 0, 0, 0, x])/
          3 - (20*I)*Pi*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 
         (20*I)*Pi*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 
         14*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] + 
         (62*G[0, 1, 0, 0, x])/3 - (18*I)*Pi*G[0, 1, 0, 0, x] + 
         34*G[0, 1, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] + 
         34*G[0, 1, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, 0, x] - 
         108*G[0, 1, 1, 1, x] - (28*I)*Pi*G[0, 1, 1, 1, x] - 
         (113*G[1, 0, 0, 0, x])/3 - (46*I)*Pi*G[1, 0, 0, 0, x] + 
         32*G[1, 0, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, x] + 
         32*G[1, 0, 1, 0, x] + (58*I)*Pi*G[1, 0, 1, 0, x] - 
         64*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] - 
         93*G[1, 1, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, 0, x] + 
         36*G[1, 1, 0, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] + 
         36*G[1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 1, x] - 198*G[0, 0, 0, 0, 0, x] + 
         72*G[0, 0, 0, 0, 1, x] + 72*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 0, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
         56*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 0, 0, x] + 
         52*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] + 
         20*G[0, 1, 0, 1, 1, x] + 46*G[0, 1, 1, 0, 0, x] - 
         56*G[0, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, x] + 
         20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] - 
         16*G[1, 0, 0, 1, 1, x] + 86*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         8*G[1, 0, 1, 1, 1, x] + 14*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
         (1309*Zeta[3])/27 + ((364*I)/3)*Pi*Zeta[3] - (166*Pi^2*Zeta[3])/3 + 
         (874*G[0, x]*Zeta[3])/9 + ((476*I)/3)*Pi*G[0, x]*Zeta[3] + 
         3*G[1, x]*Zeta[3] + ((208*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (148*G[0, 0, x]*Zeta[3])/3 + (106*G[0, 1, x]*Zeta[3])/3 + 
         (22*G[1, 0, x]*Zeta[3])/3 - 32*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-49*Pi^2)/2 - ((15*I)/2)*Pi^3 - (161*Pi^4)/45 + 
           (11*Pi^2*G[0, x])/6 + ((31*I)/3)*Pi^3*G[0, x] + 
           (26*Pi^2*G[1, x])/3 - ((13*I)/3)*Pi^3*G[1, x] - 49*G[0, 0, x] - 
           (15*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + 49*G[0, 1, x] + 
           (15*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 49*G[1, 0, x] + 
           (15*I)*Pi*G[1, 0, x] + (23*Pi^2*G[1, 0, x])/3 - 49*G[1, 1, x] - 
           (15*I)*Pi*G[1, 1, x] - 9*G[0, 0, 0, x] + (52*I)*Pi*G[0, 0, 0, x] + 
           10*G[0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - 
           (50*I)*Pi*G[0, 1, 0, x] - 11*G[0, 1, 1, x] + 30*G[1, 0, 0, x] - 
           (40*I)*Pi*G[1, 0, 0, x] - 31*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] - 31*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 
           10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           56*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           12*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, x] + 
           12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 20*Zeta[3] - 
           (58*I)*Pi*Zeta[3] - 42*G[0, x]*Zeta[3] + 48*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-1029109/3888 + ((5824*I)/81)*Pi - (14015*Pi^2)/648 + 
           ((835*I)/54)*Pi^3 - (5011*Pi^4)/2160 + ((911*I)/360)*Pi^5 + 
           (55117*G[0, x])/324 - ((2096*I)/27)*Pi*G[0, x] + 
           (1549*Pi^2*G[0, x])/54 - ((27*I)/2)*Pi^3*G[0, x] + 
           (32*Pi^4*G[0, x])/45 + ((123*I)/2)*Pi*G[1, x] - 
           (25*Pi^2*G[1, x])/4 - ((55*I)/9)*Pi^3*G[1, x] - 
           (158*Pi^4*G[1, x])/45 - (3956*G[0, 0, x])/27 + 
           ((718*I)/9)*Pi*G[0, 0, x] - (55*Pi^2*G[0, 0, x])/2 + 
           (13*I)*Pi^3*G[0, 0, x] + (31*I)*Pi*G[0, 1, x] + 
           4*Pi^2*G[0, 1, x] + (17*I)*Pi^3*G[0, 1, x] - ((605*I)/6)*Pi*
            G[1, 0, x] + (97*Pi^2*G[1, 0, x])/3 + ((73*I)/3)*Pi^3*
            G[1, 0, x] + (123*G[1, 1, x])/2 + ((25*I)/2)*Pi*G[1, 1, x] - 
           2*Pi^2*G[1, 1, x] + ((34*I)/3)*Pi^3*G[1, 1, x] + 
           (1514*G[0, 0, 0, x])/9 - (70*I)*Pi*G[0, 0, 0, x] + 
           16*Pi^2*G[0, 0, 0, x] + 30*Pi^2*G[0, 0, 1, x] + 
           ((238*I)/3)*Pi*G[0, 1, 0, x] + (100*Pi^2*G[0, 1, 0, x])/3 + 
           31*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] + 
           (34*Pi^2*G[0, 1, 1, x])/3 - (364*G[1, 0, 0, x])/3 - 
           ((86*I)/3)*Pi*G[1, 0, 0, x] + (80*Pi^2*G[1, 0, 0, x])/3 + 
           (41*G[1, 0, 1, x])/2 + (72*I)*Pi*G[1, 0, 1, x] - 
           (62*Pi^2*G[1, 0, 1, x])/3 + (41*G[1, 1, 0, x])/2 + 
           ((38*I)/3)*Pi*G[1, 1, 0, x] - (22*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 
           (586*G[0, 0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, 0, x] - 
           (28*I)*Pi*G[0, 0, 0, 1, x] + (20*I)*Pi*G[0, 0, 1, 0, x] + 
           (310*G[0, 1, 0, 0, x])/3 + (28*I)*Pi*G[0, 1, 0, 0, x] - 
           24*G[0, 1, 0, 1, x] - (44*I)*Pi*G[0, 1, 0, 1, x] - 
           24*G[0, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 0, x] + 
           (28*I)*Pi*G[0, 1, 1, 1, x] + (44*G[1, 0, 0, 0, x])/3 + 
           (56*I)*Pi*G[1, 0, 0, 0, x] + 60*G[1, 0, 0, 1, x] + 
           (44*I)*Pi*G[1, 0, 0, 1, x] + 60*G[1, 0, 1, 0, x] - 
           (64*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 
           (16*I)*Pi*G[1, 0, 1, 1, x] + (110*G[1, 1, 0, 0, x])/3 + 
           (16*I)*Pi*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] - 
           (60*I)*Pi*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] - 
           (28*I)*Pi*G[1, 1, 1, 0, x] + (56*I)*Pi*G[1, 1, 1, 1, x] + 
           160*G[0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 1, x] - 
           112*G[0, 0, 0, 1, 0, x] - 8*G[0, 0, 1, 0, 0, x] - 
           56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
           56*G[0, 0, 1, 1, 1, x] + 56*G[0, 1, 0, 0, 0, x] - 
           52*G[0, 1, 0, 0, 1, x] - 52*G[0, 1, 0, 1, 0, x] - 
           20*G[0, 1, 0, 1, 1, x] - 68*G[0, 1, 1, 0, 0, x] + 
           56*G[0, 1, 1, 1, 1, x] + 112*G[1, 0, 0, 0, 0, x] - 
           12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
           16*G[1, 0, 0, 1, 1, x] - 92*G[1, 0, 1, 0, 0, x] - 
           12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
           8*G[1, 0, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 0, x] - 
           24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] - 
           8*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 0, 0, x] + 
           56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] - 
           (3670*Zeta[3])/27 - ((178*I)/3)*Pi*Zeta[3] + 27*Pi^2*Zeta[3] - 
           (262*G[0, x]*Zeta[3])/9 - (152*I)*Pi*G[0, x]*Zeta[3] - 
           (286*G[1, x]*Zeta[3])/3 - ((160*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (200*G[0, 0, x]*Zeta[3])/3 - (268*G[0, 1, x]*Zeta[3])/3 + 
           (20*G[1, 0, x]*Zeta[3])/3 + 32*G[1, 1, x]*Zeta[3] - 98*Zeta[5]) + 
         86*Zeta[5] + RATIO[(1 - x)^(-1)]*(((284*I)/27)*Pi^3 + 
           (347*Pi^4)/216 - ((13*I)/30)*Pi^5 - ((212*I)/27)*Pi*G[0, x] + 
           (337*Pi^2*G[0, x])/27 - ((31*I)/12)*Pi^3*G[0, x] - 
           (43*Pi^4*G[0, x])/12 + ((49*I)/18)*Pi^3*G[1, x] + 
           (17*Pi^4*G[1, x])/45 - (212*G[0, 0, x])/27 - ((469*I)/9)*Pi*
            G[0, 0, x] + (887*Pi^2*G[0, 0, x])/36 + ((10*I)/3)*Pi^3*
            G[0, 0, x] + ((119*I)/2)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] + 
           ((7*I)/3)*Pi^3*G[0, 1, x] - ((65*I)/18)*Pi*G[1, 0, x] + 
           (91*Pi^2*G[1, 0, x])/18 + ((4*I)/3)*Pi^3*G[1, 0, x] - 
           (677*G[0, 0, 0, x])/9 - ((34*I)/3)*Pi*G[0, 0, 0, x] - 
           (83*Pi^2*G[0, 0, 0, x])/2 + (119*G[0, 0, 1, x])/2 + 
           (36*I)*Pi*G[0, 0, 1, x] - (104*Pi^2*G[0, 0, 1, x])/3 + 
           (119*G[0, 1, 0, x])/2 + (12*I)*Pi*G[0, 1, 0, x] - 
           (59*Pi^2*G[0, 1, 0, x])/3 - (36*I)*Pi*G[0, 1, 1, x] - 
           (28*Pi^2*G[0, 1, 1, x])/3 - (65*G[1, 0, 0, x])/18 - 
           (7*I)*Pi*G[1, 0, 0, x] + 11*Pi^2*G[1, 0, 0, x] + 
           (12*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 - 
           ((13*I)/3)*Pi*G[1, 1, 0, x] + 53*G[0, 0, 0, 0, x] - 
           (8*I)*Pi*G[0, 0, 0, 0, x] - 54*G[0, 0, 0, 1, x] - 
           (8*I)*Pi*G[0, 0, 0, 1, x] - 54*G[0, 0, 1, 0, x] + 
           (20*I)*Pi*G[0, 0, 1, 0, x] + 66*G[0, 0, 1, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 
           36*G[0, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 0, x] - 
           7*G[1, 0, 0, 0, x] + (10*I)*Pi*G[1, 0, 0, 0, x] + 
           12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] - (6*I)*Pi*G[1, 0, 1, 0, x] - 
           (13*G[1, 1, 0, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, x] - 
           206*G[0, 0, 0, 0, 0, x] + 80*G[0, 0, 0, 0, 1, x] + 
           80*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] + 
           12*G[0, 0, 1, 0, 0, x] + 40*G[0, 0, 1, 0, 1, x] + 
           40*G[0, 0, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, x] - 
           46*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 1, x] + 
           72*G[0, 1, 0, 1, 0, x] - 72*G[0, 1, 0, 1, 1, x] - 
           22*G[0, 1, 1, 0, 0, x] + 48*G[1, 0, 0, 0, 0, x] - 
           16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
           6*G[1, 1, 0, 0, 0, x] - (568*Zeta[3])/9 + ((208*I)/3)*Pi*Zeta[3] + 
           (83*Pi^2*Zeta[3])/3 - (134*G[0, x]*Zeta[3])/3 + 
           ((20*I)/3)*Pi*G[0, x]*Zeta[3] - (49*G[1, x]*Zeta[3])/3 + 
           (16*I)*Pi*G[1, x]*Zeta[3] + (452*G[0, 0, x]*Zeta[3])/3 - 
           30*G[0, 1, x]*Zeta[3] - 10*G[1, 0, x]*Zeta[3] + 132*Zeta[5]))))) + 
 DD[i1, i4]*DD[i2, i3]*(-30659/324 + ((1576*I)/27)*Pi - (2513*Pi^2)/108 + 
   (I/3)*Pi^3 + (11*Pi^4)/12 + (2342*G[0, x])/27 - ((238*I)/9)*Pi*G[0, x] - 
   (179*Pi^2*G[0, x])/18 - ((11*I)/3)*Pi^3*G[0, x] + (808*G[1, x])/27 + 
   (4*I)*Pi*G[1, x] - (32*Pi^2*G[1, x])/3 - (2*I)*Pi^3*G[1, x] - 
   (241*G[0, 0, x])/3 + ((58*I)/3)*Pi*G[0, 0, x] + 3*Pi^2*G[0, 0, x] + 
   (112*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] + 
   (112*G[1, 0, x])/9 - ((38*I)/3)*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/3 - 
   28*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 - 
   2*G[0, 0, 0, x] - (20*I)*Pi*G[0, 0, 0, x] + 30*G[0, 0, 1, x] + 
   (4*I)*Pi*G[0, 0, 1, x] + 30*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, x] - 
   26*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - (58*G[1, 0, 0, x])/3 + 
   (8*I)*Pi*G[1, 0, 0, x] + (38*G[1, 0, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, x] + 
   (38*G[1, 1, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, x] - (44*G[1, 1, 1, x])/3 - 
   16*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
   22*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 
   22*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
   14*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] + 
   12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
   Log[mu2/s]^4*(1 - RATIO[x^(-1)]) + Log[mu2/s]^3*
    (10/9 - (4*I)*Pi - 2*G[0, x] - 6*G[1, x] + 
     (-10/9 + (4*I)*Pi + 2*G[0, x] + 6*G[1, x])*RATIO[x^(-1)]) + 
   Log[mu2/s]^2*(-151/18 + (8*I)*Pi + Pi^2 + (2*G[0, x])/3 + 
     (2*I)*Pi*G[0, x] + 4*G[1, x] + (4*I)*Pi*G[1, x] - 2*G[0, 0, x] + 
     10*G[0, 1, x] + 10*G[1, 0, x] + 12*G[1, 1, x] + 
     ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (151/18 - (10*I)*Pi - Pi^2 - (8*G[0, x])/3 - (4*I)*Pi*G[0, x] - 
       4*G[1, x] - (4*I)*Pi*G[1, x] - 10*G[0, 1, x] - 10*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x^(-1)]) + 
   (14*Pi^2 + 28*G[0, 0, x] - 28*G[0, 1, x] - 28*G[1, 0, x] + 28*G[1, 1, x])*
    RATIO[x] + (313*Zeta[3])/9 - (8*I)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3] - 
   8*G[1, x]*Zeta[3] + Log[mu2/s]*(-1574/27 + ((398*I)/9)*Pi - (11*Pi^2)/18 + 
     ((10*I)/3)*Pi^3 + (373*G[0, x])/9 - ((40*I)/3)*Pi*G[0, x] - 
     (Pi^2*G[0, x])/3 + (176*G[1, x])/9 + (2*I)*Pi*G[1, x] + 
     (11*Pi^2*G[1, x])/3 - (26*G[0, 0, x])/3 + (6*I)*Pi*G[0, 0, x] - 
     6*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] - 
     (6*I)*Pi*G[1, 0, x] + 12*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
     2*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
     24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
     (((26*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (26*G[0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x])*
      RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(1574/27 - ((320*I)/9)*Pi + 
       (47*Pi^2)/18 - ((10*I)/3)*Pi^3 - (295*G[0, x])/9 + (20*I)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/3 - (176*G[1, x])/9 - (11*Pi^2*G[1, x])/3 + 
       (52*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + 
       (8*I)*Pi*G[0, 1, x] + 8*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 
       12*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       24*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 
       24*G[1, 1, 0, x] - 2*Zeta[3]) + 2*Zeta[3]) + 
   RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 - (4*Pi^4)/9 + 
     ((292*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/9 - (I/3)*Pi^3*G[0, x] + 
     ((2*I)/3)*Pi^3*G[1, x] + (292*G[0, 0, x])/9 - ((32*I)/3)*Pi*G[0, 0, x] - 
     (23*Pi^2*G[0, 0, x])/3 - (10*Pi^2*G[0, 1, x])/3 + (4*I)*Pi*G[1, 0, x] - 
     2*Pi^2*G[1, 0, x] - (58*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
     (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
     (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
     (2*I)*Pi*G[1, 1, 0, x] - 16*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
     20*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
     2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 
     2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
     4*Zeta[3] - (4*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
   RATIO[x^(-1)]*(30659/324 - ((808*I)/27)*Pi + (833*Pi^2)/108 - 
     (41*Pi^4)/180 - (1574*G[0, x])/27 + ((320*I)/9)*Pi*G[0, x] - 
     (47*Pi^2*G[0, x])/18 + ((10*I)/3)*Pi^3*G[0, x] - (808*G[1, x])/27 + 
     (22*Pi^2*G[1, x])/3 + ((8*I)/3)*Pi^3*G[1, x] + (439*G[0, 0, x])/9 - 
     (20*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + (176*G[0, 1, x])/9 + 
     (11*Pi^2*G[0, 1, x])/3 + (176*G[1, 0, x])/9 + ((44*I)/3)*Pi*G[1, 0, x] + 
     (5*Pi^2*G[1, 0, x])/3 + (14*Pi^2*G[1, 1, x])/3 - (88*G[0, 0, 0, x])/3 + 
     (24*I)*Pi*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
     8*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + (64*G[1, 0, 0, x])/3 - 
     (8*I)*Pi*G[1, 0, 0, x] - (44*G[1, 0, 1, x])/3 - (44*G[1, 1, 0, x])/3 + 
     (44*G[1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
     12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
     24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, x] - 
     12*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
     12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
     (205*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
     4*G[1, x]*Zeta[3]) + Nf^2*(-100/81 + (40*G[0, x])/27 - 
     (8*G[0, 0, x])/9 + Log[mu2/s]^2*(-4/9 + (4*RATIO[x^(-1)])/9) + 
     (100/81 - (40*G[0, x])/27 + (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
     Log[mu2/s]*(-40/27 + (8*G[0, x])/9 + (40/27 - (8*G[0, x])/9)*
        RATIO[x^(-1)]) + e*(-1120/243 + (10*Pi^2)/81 + (424*G[0, x])/81 - 
       (2*Pi^2*G[0, x])/27 - (40*G[0, 0, x])/9 + (8*G[0, 0, 0, x])/3 + 
       Log[mu2/s]^3*(-4/9 + (4*RATIO[x^(-1)])/9) + 
       (1120/243 - (10*Pi^2)/81 - (424*G[0, x])/81 + (2*Pi^2*G[0, x])/27 + 
         (40*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]^2*(-20/9 + (4*G[0, x])/3 + (20/9 - (4*G[0, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]*(-424/81 + (2*Pi^2)/27 + 
         (40*G[0, x])/9 - (8*G[0, 0, x])/3 + (424/81 - (2*Pi^2)/27 - 
           (40*G[0, x])/9 + (8*G[0, 0, x])/3)*RATIO[x^(-1)])) + 
     e^2*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + (1184*G[0, x])/81 - 
       (10*Pi^2*G[0, x])/27 - (1072*G[0, 0, x])/81 + (2*Pi^2*G[0, 0, x])/9 + 
       (280*G[0, 0, 0, x])/27 - (56*G[0, 0, 0, 0, x])/9 + 
       Log[mu2/s]^4*(-7/27 + (7*RATIO[x^(-1)])/27) + 
       Log[mu2/s]^3*(-140/81 + (28*G[0, x])/27 + (140/81 - (28*G[0, x])/27)*
          RATIO[x^(-1)]) + Log[mu2/s]^2*(-536/81 + Pi^2/9 + 
         (140*G[0, x])/27 - (28*G[0, 0, x])/9 + 
         (536/81 - Pi^2/9 - (140*G[0, x])/27 + (28*G[0, 0, x])/9)*
          RATIO[x^(-1)]) + (280*Zeta[3])/81 - (56*G[0, x]*Zeta[3])/27 + 
       Log[mu2/s]*(-1184/81 + (10*Pi^2)/27 + (1072*G[0, x])/81 - 
         (2*Pi^2*G[0, x])/9 - (280*G[0, 0, x])/27 + (56*G[0, 0, 0, x])/9 + 
         RATIO[x^(-1)]*(1184/81 - (10*Pi^2)/27 - (1072*G[0, x])/81 + 
           (2*Pi^2*G[0, x])/9 + (280*G[0, 0, x])/27 - (56*G[0, 0, 0, x])/9 - 
           (56*Zeta[3])/27) + (56*Zeta[3])/27) + RATIO[x^(-1)]*
        (3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[0, x])/81 + 
         (10*Pi^2*G[0, x])/27 + (1072*G[0, 0, x])/81 - (2*Pi^2*G[0, 0, x])/
          9 - (280*G[0, 0, 0, x])/27 + (56*G[0, 0, 0, 0, x])/9 - 
         (280*Zeta[3])/81 + (56*G[0, x]*Zeta[3])/27))) + 
   e*(-792047/1944 + ((15248*I)/81)*Pi - (9595*Pi^2)/81 - 
     ((187*I)/108)*Pi^3 - (127*Pi^4)/540 + ((26*I)/45)*Pi^5 + 
     (62783*G[0, x])/162 - ((2911*I)/54)*Pi*G[0, x] - (157*Pi^2*G[0, x])/9 + 
     ((143*I)/18)*Pi^3*G[0, x] - (181*Pi^4*G[0, x])/180 + (5522*G[1, x])/81 + 
     (16*I)*Pi*G[1, x] - (1757*Pi^2*G[1, x])/108 - 
     ((173*I)/36)*Pi^3*G[1, x] - (497*Pi^4*G[1, x])/180 - 
     (7645*G[0, 0, x])/18 + ((581*I)/6)*Pi*G[0, 0, x] + 
     (67*Pi^2*G[0, 0, x])/3 + ((23*I)/2)*Pi^3*G[0, 0, x] + 
     (7681*G[0, 1, x])/54 - (I/2)*Pi*G[0, 1, x] + (166*Pi^2*G[0, 1, x])/3 + 
     ((5*I)/2)*Pi^3*G[0, 1, x] + (7681*G[1, 0, x])/54 - 
     ((785*I)/9)*Pi*G[1, 0, x] + (1109*Pi^2*G[1, 0, x])/18 + 
     ((61*I)/6)*Pi^3*G[1, 0, x] - (1519*G[1, 1, x])/9 - (7*I)*Pi*G[1, 1, x] + 
     28*Pi^2*G[1, 1, x] + I*Pi^3*G[1, 1, x] + (1958*G[0, 0, 0, x])/9 - 
     (8*I)*Pi*G[0, 0, 0, x] - 8*Pi^2*G[0, 0, 0, x] + 
     (1309*G[0, 0, 1, x])/18 + (17*Pi^2*G[0, 0, 1, x])/2 + 
     (1309*G[0, 1, 0, x])/18 - (18*I)*Pi*G[0, 1, 0, x] + 
     (19*Pi^2*G[0, 1, 0, x])/6 - 115*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] + 
     23*Pi^2*G[0, 1, 1, x] - (689*G[1, 0, 0, x])/6 - (8*I)*Pi*G[1, 0, 0, x] + 
     (9*Pi^2*G[1, 0, 0, x])/2 - (85*G[1, 0, 1, x])/6 - 
     (5*I)*Pi*G[1, 0, 1, x] + (38*Pi^2*G[1, 0, 1, x])/3 - 
     (85*G[1, 1, 0, x])/6 + ((185*I)/6)*Pi*G[1, 1, 0, x] + 
     (68*Pi^2*G[1, 1, 0, x])/3 + (377*G[1, 1, 1, x])/6 + 
     (6*I)*Pi*G[1, 1, 1, x] + (31*Pi^2*G[1, 1, 1, x])/3 + 
     (248*G[0, 0, 0, 0, x])/3 + (94*I)*Pi*G[0, 0, 0, 0, x] - 
     88*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 88*G[0, 0, 1, 0, x] - 
     (50*I)*Pi*G[0, 0, 1, 0, x] + 23*G[0, 0, 1, 1, x] + 
     (10*I)*Pi*G[0, 0, 1, 1, x] + (62*G[0, 1, 0, 0, x])/3 - 
     (52*I)*Pi*G[0, 1, 0, 0, x] - (311*G[0, 1, 0, 1, x])/3 - 
     (8*I)*Pi*G[0, 1, 0, 1, x] - (311*G[0, 1, 1, 0, x])/3 + 
     (32*I)*Pi*G[0, 1, 1, 0, x] + (440*G[0, 1, 1, 1, x])/3 + 
     (10*I)*Pi*G[0, 1, 1, 1, x] + (388*G[1, 0, 0, 0, x])/3 - 
     (6*I)*Pi*G[1, 0, 0, 0, x] - (251*G[1, 0, 0, 1, x])/3 + 
     (6*I)*Pi*G[1, 0, 0, 1, x] - (251*G[1, 0, 1, 0, x])/3 - 
     (30*I)*Pi*G[1, 0, 1, 0, x] + 32*G[1, 0, 1, 1, x] + 
     (16*I)*Pi*G[1, 0, 1, 1, x] + (73*G[1, 1, 0, 0, x])/3 + 
     (14*I)*Pi*G[1, 1, 0, 0, x] - (241*G[1, 1, 0, 1, x])/6 - 
     (10*I)*Pi*G[1, 1, 0, 1, x] - (241*G[1, 1, 1, 0, x])/6 + 
     (629*G[1, 1, 1, 1, x])/6 - (4*I)*Pi*G[1, 1, 1, 1, x] + 
     68*G[0, 0, 0, 0, 0, x] + 90*G[0, 0, 0, 0, 1, x] + 
     90*G[0, 0, 0, 1, 0, x] - 78*G[0, 0, 0, 1, 1, x] + 
     46*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] - 
     60*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
     10*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
     18*G[0, 1, 0, 1, 0, x] - 62*G[0, 1, 0, 1, 1, x] + 
     26*G[0, 1, 1, 0, 0, x] - 66*G[0, 1, 1, 0, 1, x] - 
     66*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
     30*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
     12*G[1, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 1, 1, x] - 
     28*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 1, x] - 
     48*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
     52*G[1, 1, 0, 0, 0, x] - 62*G[1, 1, 0, 0, 1, x] - 
     62*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] - 
     52*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
     72*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(2/3 - (2*RATIO[x^(-1)])/3) + 
     Log[mu2/s]^4*(37/36 - ((10*I)/3)*Pi - (5*G[0, x])/3 - 5*G[1, x] + 
       (-37/36 + ((10*I)/3)*Pi + (5*G[0, x])/3 + 5*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^3*(-67/18 + ((22*I)/3)*Pi + (4*Pi^2)/9 - (7*G[0, x])/9 + 
       ((8*I)/3)*Pi*G[0, x] + 4*G[1, x] + (4*I)*Pi*G[1, x] - 
       (8*G[0, 0, x])/3 + 12*G[0, 1, x] + 12*G[1, 0, x] + 12*G[1, 1, x] + 
       (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (67/18 - (10*I)*Pi - (4*Pi^2)/9 - (17*G[0, x])/9 - 
         ((16*I)/3)*Pi*G[0, x] - 4*G[1, x] - (4*I)*Pi*G[1, x] - 
         12*G[0, 1, x] - 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x^(-1)]) + 
     (1552*Zeta[3])/9 - (140*I)*Pi*Zeta[3] + (719*Pi^2*Zeta[3])/18 - 
     (1480*G[0, x]*Zeta[3])/9 - ((184*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (367*G[1, x]*Zeta[3])/3 - (44*I)*Pi*G[1, x]*Zeta[3] + 
     (16*G[0, 0, x]*Zeta[3])/3 + 16*G[0, 1, x]*Zeta[3] + 
     16*G[1, 0, x]*Zeta[3] - 54*G[1, 1, x]*Zeta[3] + 
     RATIO[x]*((2699*Pi^2)/36 + (383*Pi^4)/180 - (511*Pi^2*G[0, x])/18 - 
       ((16*I)/3)*Pi^3*G[0, x] - (256*Pi^2*G[1, x])/9 + 
       ((10*I)/3)*Pi^3*G[1, x] + (2699*G[0, 0, x])/18 + 
       (25*Pi^2*G[0, 0, x])/6 - (2699*G[0, 1, x])/18 - 
       (3*Pi^2*G[0, 1, x])/2 - (2699*G[1, 0, x])/18 - 
       (31*Pi^2*G[1, 0, x])/6 + (2699*G[1, 1, x])/18 - 
       (3*Pi^2*G[1, 1, x])/2 - (355*G[0, 0, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, x] + (170*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] + (170*G[0, 1, 0, x])/3 + 
       (28*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + 
       (14*G[1, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, x] + 57*G[1, 0, 1, x] + 
       57*G[1, 1, 0, x] - (24*I)*Pi*G[1, 1, 0, x] - (356*G[1, 1, 1, x])/3 - 
       24*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 
       12*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 
       10*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 14*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
       14*G[1, 1, 0, 0, x] - 18*G[1, 1, 1, 1, x] + 52*Zeta[3] + 
       (28*I)*Pi*Zeta[3] + 20*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(-3497/54 + ((436*I)/9)*Pi + (47*Pi^2)/36 + 
       ((19*I)/3)*Pi^3 + (140*G[0, x])/3 - (21*I)*Pi*G[0, x] + 
       2*Pi^2*G[0, x] + (233*G[1, x])/18 + (3*I)*Pi*G[1, x] + 
       (29*Pi^2*G[1, x])/3 - (20*G[0, 0, x])/3 + (7*I)*Pi*G[0, 0, x] - 
       12*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] - 
       (7*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] + 24*G[0, 0, 0, x] - 
       9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 36*G[0, 1, 1, x] - G[1, 0, 0, x] - 
       42*G[1, 0, 1, x] - 42*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
       ((-3*Pi^2)/2 - 3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 
         3*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        ((I/3)*Pi^3 + (12*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 12*G[0, 0, x] - 
         I*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + I*Pi*G[1, 0, x] + 
         4*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
         G[1, 0, 0, x] - 2*Zeta[3]) - (34*Zeta[3])/3 + 
       RATIO[x^(-1)]*(3497/54 - ((346*I)/9)*Pi + (151*Pi^2)/36 - (6*I)*Pi^3 - 
         (211*G[0, x])/6 + (30*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (130*G[1, x])/9 - (29*Pi^2*G[1, x])/3 + (71*G[0, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 
         12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 20*G[0, 0, 0, x] + 
         12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] + 42*G[1, 0, 1, x] + 42*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x] + (28*Zeta[3])/3)) + 
     Log[mu2/s]*(-43331/162 + ((3823*I)/27)*Pi - (5341*Pi^2)/108 - 
       ((22*I)/9)*Pi^3 + (7*Pi^4)/6 + (12343*G[0, x])/54 - 
       ((175*I)/3)*Pi*G[0, x] - (397*Pi^2*G[0, x])/18 - 
       ((31*I)/3)*Pi^3*G[0, x] + (2297*G[1, x])/54 + (12*I)*Pi*G[1, x] - 
       (95*Pi^2*G[1, x])/3 - (7*I)*Pi^3*G[1, x] - (1741*G[0, 0, x])/9 + 
       (49*I)*Pi*G[0, 0, x] + 4*Pi^2*G[0, 0, x] + (376*G[0, 1, x])/9 - 
       I*Pi*G[0, 1, x] - (41*Pi^2*G[0, 1, x])/3 + (376*G[1, 0, x])/9 - 
       (31*I)*Pi*G[1, 0, x] - 17*Pi^2*G[1, 0, x] - (167*G[1, 1, x])/3 - 
       (6*I)*Pi*G[1, 1, x] - (70*Pi^2*G[1, 1, x])/3 - (8*G[0, 0, 0, x])/3 - 
       (52*I)*Pi*G[0, 0, 0, x] + 65*G[0, 0, 1, x] + (14*I)*Pi*G[0, 0, 1, x] + 
       65*G[0, 1, 0, x] + (30*I)*Pi*G[0, 1, 0, x] - 42*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (161*G[1, 0, 0, x])/3 + 
       (20*I)*Pi*G[1, 0, 0, x] + (140*G[1, 0, 1, x])/3 + 
       (6*I)*Pi*G[1, 0, 1, x] + (140*G[1, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, x] - (176*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] - 64*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] - 
       36*G[0, 0, 1, 0, x] + 68*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, x] + 72*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
       24*G[1, 0, 0, 0, x] + 46*G[1, 0, 0, 1, x] + 46*G[1, 0, 1, 0, x] + 
       44*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 56*G[1, 1, 0, 1, x] + 
       56*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] + 
       ((185*Pi^2)/6 + I*Pi^3 + Pi^2*G[0, x] + 3*Pi^2*G[1, x] + 
         (185*G[0, 0, x])/3 + (2*I)*Pi*G[0, 0, x] - (185*G[0, 1, x])/3 - 
         (2*I)*Pi*G[0, 1, x] - (185*G[1, 0, x])/3 - (2*I)*Pi*G[1, 0, x] + 
         (185*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + 
         18*G[1, 1, 1, x])*RATIO[x] + (706*Zeta[3])/9 + 
       ((26*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 22*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(43331/162 - ((1936*I)/27)*Pi + (1531*Pi^2)/108 + 
         ((5*I)/3)*Pi^3 - (11*Pi^4)/90 - (4361*G[0, x])/27 + 
         ((692*I)/9)*Pi*G[0, x] - (133*Pi^2*G[0, x])/18 + 
         ((32*I)/3)*Pi^3*G[0, x] - (1072*G[1, x])/27 + 21*Pi^2*G[1, x] + 
         (8*I)*Pi^3*G[1, x] + (355*G[0, 0, x])/3 - (60*I)*Pi*G[0, 0, x] - 
         (16*Pi^2*G[0, 0, x])/3 + (260*G[0, 1, x])/9 + 14*Pi^2*G[0, 1, x] + 
         (260*G[1, 0, x])/9 + ((140*I)/3)*Pi*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] + (70*Pi^2*G[1, 1, x])/3 - (250*G[0, 0, 0, x])/
          3 + (64*I)*Pi*G[0, 0, 0, x] - 24*G[0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 0, x] + (190*G[1, 0, 0, x])/3 - 
         (24*I)*Pi*G[1, 0, 0, x] - (122*G[1, 0, 1, x])/3 - 
         (122*G[1, 1, 0, x])/3 + (4*I)*Pi*G[1, 1, 0, x] + 
         (122*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
         80*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] - 
         72*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] - 76*G[0, 1, 0, 1, x] - 
         76*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
         40*G[1, 0, 0, 1, x] - 40*G[1, 0, 1, 0, x] - 44*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] - 56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + 
         72*G[1, 1, 1, 1, x] - (412*Zeta[3])/9 - ((56*I)/3)*Pi*Zeta[3] - 
         (28*G[0, x]*Zeta[3])/3 - 28*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((-25*I)/9)*Pi^3 - (11*Pi^4)/9 + 
         ((623*I)/9)*Pi*G[0, x] - (82*Pi^2*G[0, x])/9 + (I/3)*Pi^3*G[0, x] + 
         I*Pi^3*G[1, x] + (623*G[0, 0, x])/9 - (31*I)*Pi*G[0, 0, x] - 
         (52*Pi^2*G[0, 0, x])/3 + I*Pi*G[0, 1, x] - (23*Pi^2*G[0, 1, x])/3 + 
         ((53*I)/3)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] - 56*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] - (10*I)*Pi*G[0, 0, 1, x] + 
         G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
         (53*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
         (6*I)*Pi*G[1, 0, 1, x] - 32*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 
         36*G[0, 0, 1, 0, x] - 52*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + (50*Zeta[3])/3 - 
         (10*I)*Pi*Zeta[3] + 32*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3])) + 
     RATIO[(1 - x)^(-1)]*(((-427*I)/54)*Pi^3 + (133*Pi^4)/540 + 
       ((31*I)/30)*Pi^5 + ((7201*I)/54)*Pi*G[0, x] - (859*Pi^2*G[0, x])/27 + 
       ((13*I)/9)*Pi^3*G[0, x] + (79*Pi^4*G[0, x])/45 + (I/3)*Pi^3*G[1, x] + 
       (17*Pi^4*G[1, x])/90 + (7201*G[0, 0, x])/54 - 
       ((1075*I)/18)*Pi*G[0, 0, x] + (29*Pi^2*G[0, 0, x])/9 + 
       ((13*I)/6)*Pi^3*G[0, 0, x] - ((7*I)/2)*Pi*G[0, 1, x] - 
       (14*Pi^2*G[0, 1, x])/3 - ((11*I)/2)*Pi^3*G[0, 1, x] + 
       ((791*I)/18)*Pi*G[1, 0, x] - (89*Pi^2*G[1, 0, x])/9 - 
       ((19*I)/6)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] - 
       (1129*G[0, 0, 0, x])/9 + (50*I)*Pi*G[0, 0, 0, x] + 
       (116*Pi^2*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/2 - 
       (18*I)*Pi*G[0, 0, 1, x] + (215*Pi^2*G[0, 0, 1, x])/6 - 
       (7*G[0, 1, 0, x])/2 - ((62*I)/3)*Pi*G[0, 1, 0, x] + 
       (151*Pi^2*G[0, 1, 0, x])/6 + (7*I)*Pi*G[0, 1, 1, x] + 
       (31*Pi^2*G[0, 1, 1, x])/3 + (791*G[1, 0, 0, x])/18 - 
       ((44*I)/3)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/2 + 
       (5*I)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 + 
       (3*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 98*G[0, 0, 0, 0, x] - 
       (18*I)*Pi*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
       (18*I)*Pi*G[0, 0, 1, 0, x] - 27*G[0, 0, 1, 1, x] + 
       (10*I)*Pi*G[0, 0, 1, 1, x] - (86*G[0, 1, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 1, 0, 0, x] + 7*G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] + 
       (28*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] - 
       (112*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] + 
       5*G[1, 0, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] + 
       (6*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       3*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
       116*G[0, 0, 0, 0, 0, x] - 102*G[0, 0, 0, 0, 1, x] - 
       102*G[0, 0, 0, 1, 0, x] + 66*G[0, 0, 0, 1, 1, x] - 
       14*G[0, 0, 1, 0, 0, x] - 40*G[0, 0, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 0, x] + 102*G[0, 0, 1, 1, 1, x] + 
       66*G[0, 1, 0, 0, 0, x] - 74*G[0, 1, 0, 0, 1, x] - 
       74*G[0, 1, 0, 1, 0, x] + 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
       6*G[0, 1, 1, 1, 0, x] + 2*G[1, 0, 0, 0, 0, x] + 
       12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
       12*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 1, 0, 0, x] + (427*Zeta[3])/9 + ((26*I)/3)*Pi*Zeta[3] - 
       27*Pi^2*Zeta[3] + 28*G[0, x]*Zeta[3] - ((128*I)/3)*Pi*G[0, x]*
        Zeta[3] - 2*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
       (488*G[0, 0, x]*Zeta[3])/3 + 20*G[0, 1, x]*Zeta[3] + 
       8*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] - 134*Zeta[5]) - 
     111*Zeta[5] + RATIO[x^(-1)]*(792047/1944 - ((4856*I)/81)*Pi + 
       (2183*Pi^2)/162 + ((80*I)/27)*Pi^3 - (397*Pi^4)/540 + 
       ((41*I)/90)*Pi^5 - (43331*G[0, x])/162 + ((1936*I)/27)*Pi*G[0, x] - 
       (1387*Pi^2*G[0, x])/108 - ((5*I)/3)*Pi^3*G[0, x] + 
       (17*Pi^4*G[0, x])/180 - (4856*G[1, x])/81 + (10*I)*Pi*G[1, x] + 
       (746*Pi^2*G[1, x])/27 - ((97*I)/36)*Pi^3*G[1, x] + 
       (49*Pi^4*G[1, x])/12 + (5225*G[0, 0, x])/27 - 
       ((692*I)/9)*Pi*G[0, 0, x] + (115*Pi^2*G[0, 0, x])/18 - 
       ((28*I)/3)*Pi^3*G[0, 0, x] + (1072*G[0, 1, x])/27 - 
       21*Pi^2*G[0, 1, x] - (8*I)*Pi^3*G[0, 1, x] + (1072*G[1, 0, x])/27 + 
       ((196*I)/3)*Pi*G[1, 0, x] - (217*Pi^2*G[1, 0, x])/6 - 
       ((40*I)/3)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 
       (97*Pi^2*G[1, 1, x])/6 - (499*G[0, 0, 0, x])/3 + 
       (60*I)*Pi*G[0, 0, 0, x] + (20*Pi^2*G[0, 0, 0, x])/3 - 
       (260*G[0, 0, 1, x])/9 - (26*Pi^2*G[0, 0, 1, x])/3 - 
       (260*G[0, 1, 0, x])/9 - ((140*I)/3)*Pi*G[0, 1, 0, x] - 
       10*Pi^2*G[0, 1, 0, x] - (74*Pi^2*G[0, 1, 1, x])/3 + 
       (772*G[1, 0, 0, x])/9 - ((68*I)/3)*Pi*G[1, 0, 0, x] + 
       Pi^2*G[1, 0, 0, x] - (148*G[1, 0, 1, x])/3 - 9*Pi^2*G[1, 0, 1, x] - 
       (148*G[1, 1, 0, x])/3 + ((97*I)/6)*Pi*G[1, 1, 0, x] - 
       (71*Pi^2*G[1, 1, 0, x])/3 + (136*G[1, 1, 1, x])/3 - 
       (31*Pi^2*G[1, 1, 1, x])/3 + (358*G[0, 0, 0, 0, x])/3 - 
       (112*I)*Pi*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + 
       (32*I)*Pi*G[0, 0, 1, 0, x] - (190*G[0, 1, 0, 0, x])/3 + 
       (48*I)*Pi*G[0, 1, 0, 0, x] + (122*G[0, 1, 0, 1, x])/3 + 
       (122*G[0, 1, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 1, 0, x] - 
       (122*G[0, 1, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, 1, x] - 
       (272*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] + 
       (14*G[1, 0, 0, 1, x])/3 + (14*G[1, 0, 1, 0, x])/3 + 
       (36*I)*Pi*G[1, 0, 1, 0, x] + 36*G[1, 0, 1, 1, x] - 
       (28*I)*Pi*G[1, 0, 1, 1, x] + (32*G[1, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + (277*G[1, 1, 0, 1, x])/6 + 
       (12*I)*Pi*G[1, 1, 0, 1, x] + (277*G[1, 1, 1, 0, x])/6 - 
       (4*I)*Pi*G[1, 1, 1, 0, x] - (521*G[1, 1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 0, 1, x] - 72*G[0, 0, 0, 1, 0, x] + 
       72*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 0, 0, x] + 
       68*G[0, 0, 1, 0, 1, x] + 68*G[0, 0, 1, 1, 0, x] + 
       4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] + 
       16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
       60*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 1, x] + 
       72*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
       36*G[1, 0, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, x] - 
       52*G[1, 1, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 1, x] + 
       64*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
       48*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, 1, x] - (542*Zeta[3])/3 + 
       (132*I)*Pi*Zeta[3] - (197*Pi^2*Zeta[3])/18 + (412*G[0, x]*Zeta[3])/9 + 
       ((56*I)/3)*Pi*G[0, x]*Zeta[3] + (475*G[1, x]*Zeta[3])/3 + 
       (60*I)*Pi*G[1, x]*Zeta[3] + 28*G[0, 1, x]*Zeta[3] - 
       32*G[1, 0, x]*Zeta[3] + 48*G[1, 1, x]*Zeta[3] + 121*Zeta[5])) + 
   Nf*((1370/81 - ((304*I)/27)*Pi + (61*Pi^2)/54 - (608*G[0, x])/27 + 
       ((64*I)/9)*Pi*G[0, x] + (7*Pi^2*G[0, x])/9 - (112*G[1, x])/27 + 
       (4*Pi^2*G[1, x])/3 + (34*G[0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, x] + 
       (80*G[0, 1, x])/9 + (80*G[1, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, x] - 
       8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 - 
       (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (64*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + Log[mu2/s]^3*(8/9 - (8*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^2*(47/9 - (4*I)*Pi - (8*G[0, x])/3 - 4*G[1, x] + 
         (-47/9 + (4*I)*Pi + (8*G[0, x])/3 + 4*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(416/27 - ((104*I)/9)*Pi + Pi^2/9 - (118*G[0, x])/9 + 
         ((16*I)/3)*Pi*G[0, x] - (80*G[1, x])/9 + (8*G[0, 0, x])/3 + 
         8*G[0, 1, x] + 8*G[1, 0, x] + (((-8*I)/3)*Pi*G[0, x] - 
           (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-416/27 + ((80*I)/9)*Pi - Pi^2/9 + (94*G[0, x])/9 - 
           (8*I)*Pi*G[0, x] + (80*G[1, x])/9 - (16*G[0, 0, x])/3 - 
           8*G[0, 1, x] - 8*G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x^(-1)]*(-1370/81 + ((112*I)/27)*Pi - (13*Pi^2)/54 + 
         (416*G[0, x])/27 - ((80*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 + 
         (112*G[1, x])/27 - (4*Pi^2*G[1, x])/3 - (94*G[0, 0, x])/9 + 
         (8*I)*Pi*G[0, 0, x] - (80*G[0, 1, x])/9 - (80*G[1, 0, x])/9 - 
         ((8*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + 8*G[0, 0, 1, x] + 
         8*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + 
         (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 - (38*Zeta[3])/9) + 
       (38*Zeta[3])/9 + e*(16159/243 - ((3200*I)/81)*Pi + (1877*Pi^2)/162 + 
         ((46*I)/27)*Pi^3 - Pi^4/27 - (7228*G[0, x])/81 + 
         ((464*I)/27)*Pi*G[0, x] + (23*Pi^2*G[0, x])/18 - 
         ((4*I)/9)*Pi^3*G[0, x] - (944*G[1, x])/81 + (188*Pi^2*G[1, x])/27 - 
         ((4*I)/9)*Pi^3*G[1, x] + (662*G[0, 0, x])/9 - 
         ((52*I)/3)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] + (256*G[0, 1, x])/27 - 
         6*Pi^2*G[0, 1, x] + (256*G[1, 0, x])/27 + ((104*I)/9)*Pi*
          G[1, 0, x] - (70*Pi^2*G[1, 0, x])/9 + (76*G[1, 1, x])/9 - 
         (8*Pi^2*G[1, 1, x])/3 - (314*G[0, 0, 0, x])/9 + 
         (16*I)*Pi*G[0, 0, 0, x] - (176*G[0, 0, 1, x])/9 - 
         (176*G[0, 1, 0, x])/9 - (8*I)*Pi*G[0, 1, 0, x] + 
         (16*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] - 
         (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + (32*G[1, 1, 1, x])/3 - 
         (20*G[0, 0, 0, 0, x])/3 + 24*G[0, 0, 0, 1, x] + 
         24*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
         (32*G[0, 1, 1, 1, x])/3 - (40*G[1, 0, 0, 0, x])/3 + 
         (32*G[1, 0, 0, 1, x])/3 + (32*G[1, 0, 1, 0, x])/3 + 
         (32*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8*G[1, 1, 1, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 + 
         Log[mu2/s]^4*(13/18 - (13*RATIO[x^(-1)])/18) + 
         Log[mu2/s]^3*(47/9 - (4*I)*Pi - (26*G[0, x])/9 - 4*G[1, x] + 
           (-47/9 + (4*I)*Pi + (26*G[0, x])/9 + 4*G[1, x])*RATIO[x^(-1)]) + 
         Log[mu2/s]^2*(661/27 - ((136*I)/9)*Pi - Pi^2/18 - (59*G[0, x])/3 + 
           (8*I)*Pi*G[0, x] - (100*G[1, x])/9 + (14*G[0, 0, x])/3 + 
           12*G[0, 1, x] + 12*G[1, 0, x] + ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*
            RATIO[(1 - x)^(-1)] + (-661/27 + ((100*I)/9)*Pi + Pi^2/18 + 
             (47*G[0, x])/3 - (12*I)*Pi*G[0, x] + (100*G[1, x])/9 - 
             (26*G[0, 0, x])/3 - 12*G[0, 1, x] - 12*G[1, 0, x])*
            RATIO[x^(-1)]) + ((-32*Pi^2)/9 + (8*Pi^2*G[0, x])/9 + 
           (4*Pi^2*G[1, x])/9 - (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + 
           (64*G[1, 0, x])/9 - (64*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - 
           (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + 
           (8*G[1, 1, 1, x])/3)*RATIO[x] + Log[mu2/s]*
          (4972/81 - ((940*I)/27)*Pi + (239*Pi^2)/54 + ((10*I)/9)*Pi^3 - 
           (1778*G[0, x])/27 + ((52*I)/3)*Pi*G[0, x] + (29*Pi^2*G[0, x])/9 - 
           (484*G[1, x])/27 + 6*Pi^2*G[1, x] + (334*G[0, 0, x])/9 - 
           (16*I)*Pi*G[0, 0, x] + (176*G[0, 1, x])/9 + (176*G[1, 0, x])/9 + 
           (8*I)*Pi*G[1, 0, x] + (8*G[1, 1, x])/3 - (4*G[0, 0, 0, x])/3 - 
           24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - 
           (32*G[1, 0, 1, x])/3 - (32*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/
            3 + ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
             (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x] + 
           RATIO[(1 - x)^(-1)]*(((4*I)/9)*Pi^3 - ((140*I)/9)*Pi*G[0, x] + 
             (28*Pi^2*G[0, x])/9 - (140*G[0, 0, x])/9 + (8*I)*Pi*G[0, 0, x] - 
             ((8*I)/3)*Pi*G[1, 0, x] + 16*G[0, 0, 0, x] - (8*G[1, 0, 0, x])/
              3 - (8*Zeta[3])/3) + RATIO[x^(-1)]*(-4972/81 + 
             ((448*I)/27)*Pi + Pi^2/54 - ((2*I)/3)*Pi^3 + (1322*G[0, x])/27 - 
             ((200*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 + (448*G[1, x])/27 - 
             6*Pi^2*G[1, x] - (94*G[0, 0, x])/3 + (24*I)*Pi*G[0, 0, x] - 
             (200*G[0, 1, x])/9 - (200*G[1, 0, x])/9 - ((32*I)/3)*Pi*
              G[1, 0, x] + (52*G[0, 0, 0, x])/3 + 24*G[0, 0, 1, x] + 
             24*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (32*G[1, 0, 1, x])/3 + 
             (32*G[1, 1, 0, x])/3 - (32*G[1, 1, 1, x])/3 - (20*Zeta[3])/9) - 
           (4*Zeta[3])/9) - (52*Zeta[3])/9 + ((64*I)/3)*Pi*Zeta[3] - 
         (20*G[0, x]*Zeta[3])/9 + (88*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((32*I)/27)*Pi^3 - (16*Pi^4)/135 - 
           ((656*I)/27)*Pi*G[0, x] + (172*Pi^2*G[0, x])/27 + 
           ((2*I)/9)*Pi^3*G[0, x] - (656*G[0, 0, x])/27 + 
           ((140*I)/9)*Pi*G[0, 0, x] - (26*Pi^2*G[0, 0, x])/9 - 
           ((64*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
           (280*G[0, 0, 0, x])/9 - (8*I)*Pi*G[0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 1, 0, x] - (64*G[1, 0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[1, 0, 0, x] - 24*G[0, 0, 0, 0, x] + 
           (8*G[0, 1, 0, 0, x])/3 + (16*G[1, 0, 0, 0, x])/3 - 
           (64*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3]) + RATIO[x^(-1)]*
          (-16159/243 + ((656*I)/81)*Pi - (89*Pi^2)/162 - ((20*I)/27)*Pi^3 - 
           (11*Pi^4)/135 + (4972*G[0, x])/81 - ((448*I)/27)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/54 + ((2*I)/3)*Pi^3*G[0, x] + (656*G[1, x])/81 - 
           (200*Pi^2*G[1, x])/27 + ((4*I)/9)*Pi^3*G[1, x] - 
           (1322*G[0, 0, x])/27 + ((200*I)/9)*Pi*G[0, 0, x] + 
           (Pi^2*G[0, 0, x])/9 - (448*G[0, 1, x])/27 + 6*Pi^2*G[0, 1, x] - 
           (448*G[1, 0, x])/27 - ((40*I)/3)*Pi*G[1, 0, x] + 
           (26*Pi^2*G[1, 0, x])/3 + (8*Pi^2*G[1, 1, x])/3 + 
           (94*G[0, 0, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, x] + 
           (200*G[0, 0, 1, x])/9 + (200*G[0, 1, 0, x])/9 + 
           ((32*I)/3)*Pi*G[0, 1, 0, x] - (40*G[1, 0, 0, x])/9 + 
           ((32*I)/3)*Pi*G[1, 0, 0, x] + (40*G[1, 0, 1, x])/3 + 
           (40*G[1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           (40*G[1, 1, 1, x])/3 - (52*G[0, 0, 0, 0, x])/3 - 
           24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/
            3 - (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
           (32*G[1, 0, 0, 1, x])/3 - (32*G[1, 0, 1, 0, x])/3 - 
           (32*G[1, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 1, x])/3 - 
           (8*G[1, 1, 1, 0, x])/3 + (40*G[1, 1, 1, 1, x])/3 + (4*Zeta[3])/3 - 
           (24*I)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/9 - (88*G[1, x]*Zeta[3])/
            3)) + e^2*(300751/1458 - ((31672*I)/243)*Pi + (47945*Pi^2)/972 + 
         ((473*I)/81)*Pi^3 - (2453*Pi^4)/6480 + ((37*I)/108)*Pi^5 - 
         (69158*G[0, x])/243 + ((3880*I)/81)*Pi*G[0, x] - 
         (113*Pi^2*G[0, x])/18 - ((13*I)/9)*Pi^3*G[0, x] + 
         (43*Pi^4*G[0, x])/540 - (8152*G[1, x])/243 + (637*Pi^2*G[1, x])/81 - 
         ((52*I)/27)*Pi^3*G[1, x] + (617*Pi^4*G[1, x])/540 + 
         (7288*G[0, 0, x])/27 - ((124*I)/3)*Pi*G[0, 0, x] - 
         (47*Pi^2*G[0, 0, x])/18 + ((4*I)/3)*Pi^3*G[0, 0, x] - 
         (208*G[0, 1, x])/81 - (368*Pi^2*G[0, 1, x])/27 + 
         ((4*I)/3)*Pi^3*G[0, 1, x] - (208*G[1, 0, x])/81 + 
         ((688*I)/27)*Pi*G[1, 0, x] - (568*Pi^2*G[1, 0, x])/27 - 
         ((2*I)/3)*Pi^3*G[1, 0, x] + (1208*G[1, 1, x])/27 - 
         (70*Pi^2*G[1, 1, x])/9 - ((4*I)/9)*Pi^3*G[1, 1, x] - 
         (5278*G[0, 0, 0, x])/27 + ((340*I)/9)*Pi*G[0, 0, 0, x] + 
         (62*Pi^2*G[0, 0, 0, x])/9 - (592*G[0, 0, 1, x])/27 + 
         (46*Pi^2*G[0, 0, 1, x])/3 - (592*G[0, 1, 0, x])/27 - 
         ((196*I)/9)*Pi*G[0, 1, 0, x] + (182*Pi^2*G[0, 1, 0, x])/9 + 
         8*Pi^2*G[0, 1, 1, x] + (64*G[1, 0, 0, x])/3 - 
         ((196*I)/9)*Pi*G[1, 0, 0, x] + (56*Pi^2*G[1, 0, 0, x])/3 - 
         (160*G[1, 0, 1, x])/9 + (56*Pi^2*G[1, 0, 1, x])/9 - 
         (160*G[1, 1, 0, x])/9 + ((104*I)/9)*Pi*G[1, 1, 0, x] + 
         (16*Pi^2*G[1, 1, 0, x])/9 - (52*G[1, 1, 1, x])/9 + 
         (40*Pi^2*G[1, 1, 1, x])/9 + (254*G[0, 0, 0, 0, x])/3 - 
         ((112*I)/3)*Pi*G[0, 0, 0, 0, x] + (368*G[0, 0, 0, 1, x])/9 + 
         (368*G[0, 0, 1, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (44*G[0, 1, 0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 
         (152*G[1, 0, 0, 0, x])/3 + ((56*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] + (200*G[1, 1, 0, 0, x])/9 - 
         (8*I)*Pi*G[1, 1, 0, 0, x] + (40*G[1, 1, 0, 1, x])/3 + 
         (40*G[1, 1, 1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (88*G[1, 1, 1, 1, x])/3 + 32*G[0, 0, 0, 0, 0, x] - 
         56*G[0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 1, 0, x] - 
         (32*G[0, 0, 1, 0, 0, x])/3 - (80*G[0, 0, 1, 0, 1, x])/3 - 
         (80*G[0, 0, 1, 1, 0, x])/3 + (80*G[0, 0, 1, 1, 1, x])/3 + 
         (104*G[0, 1, 0, 0, 0, x])/3 - (80*G[0, 1, 0, 0, 1, x])/3 - 
         (80*G[0, 1, 0, 1, 0, x])/3 - 24*G[0, 1, 1, 0, 0, x] - 
         (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
         (112*G[0, 1, 1, 1, 1, x])/3 + 80*G[1, 0, 0, 0, 0, x] - 
         (80*G[1, 0, 0, 0, 1, x])/3 - (80*G[1, 0, 0, 1, 0, x])/3 - 
         24*G[1, 0, 1, 0, 0, x] - (32*G[1, 0, 1, 0, 1, x])/3 - 
         (32*G[1, 0, 1, 1, 0, x])/3 + (32*G[1, 0, 1, 1, 1, x])/3 - 
         (64*G[1, 1, 0, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 + 
         40*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(16/45 - (16*RATIO[x^(-1)])/
            45) + Log[mu2/s]^4*(113/36 - ((7*I)/3)*Pi - (16*G[0, x])/9 - 
           (7*G[1, x])/3 + (-113/36 + ((7*I)/3)*Pi + (16*G[0, x])/9 + 
             (7*G[1, x])/3)*RATIO[x^(-1)]) + Log[mu2/s]^3*
          (541/27 - ((304*I)/27)*Pi - Pi^2/9 - (47*G[0, x])/3 + 
           ((56*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 + 4*G[0, 0, x] + 
           (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3 + 
           (((-28*I)/9)*Pi*G[0, x] - (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
           (-541/27 + ((220*I)/27)*Pi + Pi^2/9 + (113*G[0, x])/9 - 
             ((28*I)/3)*Pi*G[0, x] + (220*G[1, x])/27 - (64*G[0, 0, x])/9 - 
             (28*G[0, 1, x])/3 - (28*G[1, 0, x])/3)*RATIO[x^(-1)]) - 
         (875*Zeta[3])/27 + ((2012*I)/27)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/9 + 
         (122*G[0, x]*Zeta[3])/3 - ((400*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (2240*G[1, x]*Zeta[3])/27 + ((16*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (44*G[0, 0, x]*Zeta[3])/3 - (256*G[0, 1, x]*Zeta[3])/3 - 
         72*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-424*Pi^2)/27 - (16*Pi^4)/135 + (196*Pi^2*G[0, x])/27 + 
           (146*Pi^2*G[1, x])/27 - (848*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/
            9 + (848*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/9 + 
           (848*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/9 - (848*G[1, 1, x])/
            27 - (10*Pi^2*G[1, 1, x])/9 + (328*G[0, 0, 0, x])/9 - 
           (164*G[0, 0, 1, x])/9 - (164*G[0, 1, 0, x])/9 - 
           (100*G[1, 0, 0, x])/9 - (64*G[1, 0, 1, x])/9 - (64*G[1, 1, 0, x])/
            9 + (76*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
           8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/
            3 + (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
           (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
           (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
           (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 - 
           (64*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3) + Log[mu2/s]^2*
          (6416/81 - ((1106*I)/27)*Pi + (65*Pi^2)/12 + ((5*I)/3)*Pi^3 - 
           (235*G[0, x])/3 + ((170*I)/9)*Pi*G[0, x] + (37*Pi^2*G[0, x])/9 - 
           (614*G[1, x])/27 + (23*Pi^2*G[1, x])/3 + (409*G[0, 0, x])/9 - 
           ((56*I)/3)*Pi*G[0, 0, x] + (184*G[0, 1, x])/9 + 
           (184*G[1, 0, x])/9 + ((28*I)/3)*Pi*G[1, 0, x] + 4*G[1, 1, x] - 
           (8*G[0, 0, 0, x])/3 - 28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - 
           (16*G[1, 0, 0, x])/3 - (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/
            3 + (40*G[1, 1, 1, x])/3 + (-2*Pi^2 - 4*G[0, 0, x] + 
             4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] + 
           RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 - ((146*I)/9)*Pi*G[0, x] + 
             (34*Pi^2*G[0, x])/9 - (146*G[0, 0, x])/9 + ((28*I)/3)*Pi*
              G[0, 0, x] - (4*I)*Pi*G[1, 0, x] + (56*G[0, 0, 0, x])/3 - 
             4*G[1, 0, 0, x] - 4*Zeta[3]) - (58*Zeta[3])/9 + 
           RATIO[x^(-1)]*(-6416/81 + ((560*I)/27)*Pi + (13*Pi^2)/36 - 
             I*Pi^3 + (541*G[0, x])/9 - ((220*I)/9)*Pi*G[0, x] - 
             (Pi^2*G[0, x])/3 + (560*G[1, x])/27 - (23*Pi^2*G[1, x])/3 - 
             (113*G[0, 0, x])/3 + (28*I)*Pi*G[0, 0, x] - (220*G[0, 1, x])/9 - 
             (220*G[1, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, x] + 
             (64*G[0, 0, 0, x])/3 + 28*G[0, 0, 1, x] + 28*G[0, 1, 0, x] + 
             (4*G[1, 0, 0, x])/3 + (40*G[1, 0, 1, x])/3 + (40*G[1, 1, 0, x])/
              3 - (40*G[1, 1, 1, x])/3 + (22*Zeta[3])/9)) + 
         Log[mu2/s]*(45638/243 - ((8360*I)/81)*Pi + (4321*Pi^2)/162 + 
           ((14*I)/3)*Pi^3 - (13*Pi^4)/36 - (17776*G[0, x])/81 + 
           ((124*I)/3)*Pi*G[0, x] + (151*Pi^2*G[0, x])/54 - 
           ((4*I)/3)*Pi^3*G[0, x] - (3416*G[1, x])/81 + (350*Pi^2*G[1, x])/
            27 - ((4*I)/3)*Pi^3*G[1, x] + (4754*G[0, 0, x])/27 - 
           ((340*I)/9)*Pi*G[0, 0, x] - (68*Pi^2*G[0, 0, x])/9 + 
           (592*G[0, 1, x])/27 - (46*Pi^2*G[0, 1, x])/3 + (592*G[1, 0, x])/
            27 + ((196*I)/9)*Pi*G[1, 0, x] - (182*Pi^2*G[1, 0, x])/9 + 
           (212*G[1, 1, x])/9 - 8*Pi^2*G[1, 1, x] - (790*G[0, 0, 0, x])/9 + 
           ((112*I)/3)*Pi*G[0, 0, 0, x] - (368*G[0, 0, 1, x])/9 - 
           (368*G[0, 1, 0, x])/9 - ((56*I)/3)*Pi*G[0, 1, 0, x] + 
           (44*G[1, 0, 0, x])/9 - ((56*I)/3)*Pi*G[1, 0, 0, x] - 
           24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
           16*G[1, 1, 1, x] - (40*G[0, 0, 0, 0, x])/3 + 56*G[0, 0, 0, 1, x] + 
           56*G[0, 0, 1, 0, x] + (32*G[0, 1, 0, 0, x])/3 + 
           (80*G[0, 1, 0, 1, x])/3 + (80*G[0, 1, 1, 0, x])/3 - 
           (80*G[0, 1, 1, 1, x])/3 - (104*G[1, 0, 0, 0, x])/3 + 
           (80*G[1, 0, 0, 1, x])/3 + (80*G[1, 0, 1, 0, x])/3 + 
           24*G[1, 1, 0, 0, x] + (32*G[1, 1, 0, 1, x])/3 + 
           (32*G[1, 1, 1, 0, x])/3 - (112*G[1, 1, 1, 1, x])/3 + 
           RATIO[x]*((-82*Pi^2)/9 + (28*Pi^2*G[0, x])/9 + (20*Pi^2*G[1, x])/
              9 - (164*G[0, 0, x])/9 + (164*G[0, 1, x])/9 + (164*G[1, 0, x])/
              9 - (164*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
             8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
             (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 - (8*Zeta[3])/3) - 
           (218*Zeta[3])/9 + ((184*I)/3)*Pi*Zeta[3] + (68*G[0, x]*Zeta[3])/
            9 + (256*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(-45638/243 + 
             ((2624*I)/81)*Pi + (11*Pi^2)/162 - ((50*I)/27)*Pi^3 - 
             (41*Pi^4)/540 + (12832*G[0, x])/81 - ((1120*I)/27)*Pi*G[0, x] - 
             (13*Pi^2*G[0, x])/18 + (2*I)*Pi^3*G[0, x] + (2624*G[1, x])/81 - 
             (410*Pi^2*G[1, x])/27 + ((16*I)/9)*Pi^3*G[1, x] - 
             (1082*G[0, 0, x])/9 + ((440*I)/9)*Pi*G[0, 0, x] + 
             (2*Pi^2*G[0, 0, x])/3 - (1120*G[0, 1, x])/27 + 
             (46*Pi^2*G[0, 1, x])/3 - (1120*G[1, 0, x])/27 - 
             ((80*I)/3)*Pi*G[1, 0, x] + (70*Pi^2*G[1, 0, x])/3 + 
             8*Pi^2*G[1, 1, x] + (226*G[0, 0, 0, x])/3 - 
             (56*I)*Pi*G[0, 0, 0, x] + (440*G[0, 0, 1, x])/9 + 
             (440*G[0, 1, 0, x])/9 + ((80*I)/3)*Pi*G[0, 1, 0, x] - 
             (40*G[1, 0, 0, x])/9 + ((80*I)/3)*Pi*G[1, 0, 0, x] + 
             (80*G[1, 0, 1, x])/3 + (80*G[1, 1, 0, x])/3 - ((32*I)/3)*Pi*
              G[1, 1, 0, x] - (80*G[1, 1, 1, x])/3 - (128*G[0, 0, 0, 0, x])/
              3 - 56*G[0, 0, 0, 1, x] - 56*G[0, 0, 1, 0, x] - 
             (8*G[0, 1, 0, 0, x])/3 - (80*G[0, 1, 0, 1, x])/3 - 
             (80*G[0, 1, 1, 0, x])/3 + (80*G[0, 1, 1, 1, x])/3 + 
             (152*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 - 
             (80*G[1, 0, 1, 0, x])/3 - (80*G[1, 1, 0, 0, x])/3 - 
             (32*G[1, 1, 0, 1, x])/3 - (32*G[1, 1, 1, 0, x])/3 + 
             (112*G[1, 1, 1, 1, x])/3 + (50*Zeta[3])/3 - ((200*I)/3)*Pi*
              Zeta[3] - (44*G[0, x]*Zeta[3])/9 - 88*G[1, x]*Zeta[3]) + 
           RATIO[(1 - x)^(-1)]*(((70*I)/27)*Pi^3 - (59*Pi^4)/135 - 
             ((1420*I)/27)*Pi*G[0, x] + (362*Pi^2*G[0, x])/27 + 
             ((2*I)/3)*Pi^3*G[0, x] + ((4*I)/9)*Pi^3*G[1, x] - 
             (1420*G[0, 0, x])/27 + ((292*I)/9)*Pi*G[0, 0, x] - 
             (62*Pi^2*G[0, 0, x])/9 - ((140*I)/9)*Pi*G[1, 0, x] + 
             (28*Pi^2*G[1, 0, x])/9 + (584*G[0, 0, 0, x])/9 - 
             ((56*I)/3)*Pi*G[0, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - 
             (140*G[1, 0, 0, x])/9 + (8*I)*Pi*G[1, 0, 0, x] - 
             ((8*I)/3)*Pi*G[1, 1, 0, x] - 56*G[0, 0, 0, 0, x] + 
             8*G[0, 1, 0, 0, x] + 16*G[1, 0, 0, 0, x] - (8*G[1, 1, 0, 0, x])/
              3 - (140*Zeta[3])/9 - ((16*I)/3)*Pi*Zeta[3] + 
             (8*G[0, x]*Zeta[3])/3 - (8*G[1, x]*Zeta[3])/3)) + 
         RATIO[x^(-1)]*(-300751/1458 + ((3904*I)/243)*Pi - (1913*Pi^2)/972 - 
           ((112*I)/81)*Pi^3 - (121*Pi^4)/2160 - ((67*I)/180)*Pi^5 + 
           (45638*G[0, x])/243 - ((2624*I)/81)*Pi*G[0, x] - 
           (11*Pi^2*G[0, x])/162 + ((50*I)/27)*Pi^3*G[0, x] + 
           (41*Pi^4*G[0, x])/540 + (3904*G[1, x])/243 - (1120*Pi^2*G[1, x])/
            81 + ((20*I)/9)*Pi^3*G[1, x] - (227*Pi^4*G[1, x])/180 - 
           (12832*G[0, 0, x])/81 + ((1120*I)/27)*Pi*G[0, 0, x] + 
           (13*Pi^2*G[0, 0, x])/18 - (2*I)*Pi^3*G[0, 0, x] - 
           (2624*G[0, 1, x])/81 + (410*Pi^2*G[0, 1, x])/27 - 
           ((16*I)/9)*Pi^3*G[0, 1, x] - (2624*G[1, 0, x])/81 - 
           ((224*I)/9)*Pi*G[1, 0, x] + (650*Pi^2*G[1, 0, x])/27 + 
           ((8*I)/9)*Pi^3*G[1, 0, x] + (80*Pi^2*G[1, 1, x])/9 + 
           ((4*I)/9)*Pi^3*G[1, 1, x] + (1082*G[0, 0, 0, x])/9 - 
           ((440*I)/9)*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 
           (1120*G[0, 0, 1, x])/27 - (46*Pi^2*G[0, 0, 1, x])/3 + 
           (1120*G[0, 1, 0, x])/27 + ((80*I)/3)*Pi*G[0, 1, 0, x] - 
           (70*Pi^2*G[0, 1, 0, x])/3 - 8*Pi^2*G[0, 1, 1, x] - 
           (224*G[1, 0, 0, x])/27 + ((80*I)/3)*Pi*G[1, 0, 0, x] - 
           (194*Pi^2*G[1, 0, 0, x])/9 + (224*G[1, 0, 1, x])/9 - 
           (56*Pi^2*G[1, 0, 1, x])/9 + (224*G[1, 1, 0, x])/9 - 
           ((40*I)/3)*Pi*G[1, 1, 0, x] - (8*Pi^2*G[1, 1, 0, x])/9 - 
           (224*G[1, 1, 1, x])/9 - (40*Pi^2*G[1, 1, 1, x])/9 - 
           (226*G[0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, x] - 
           (440*G[0, 0, 0, 1, x])/9 - (440*G[0, 0, 1, 0, x])/9 - 
           ((80*I)/3)*Pi*G[0, 0, 1, 0, x] + (40*G[0, 1, 0, 0, x])/9 - 
           ((80*I)/3)*Pi*G[0, 1, 0, 0, x] - (80*G[0, 1, 0, 1, x])/3 - 
           (80*G[0, 1, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, 0, x] + 
           (80*G[0, 1, 1, 1, x])/3 + (520*G[1, 0, 0, 0, x])/9 - 
           ((80*I)/3)*Pi*G[1, 0, 0, 0, x] - (80*G[1, 0, 0, 1, x])/3 - 
           (80*G[1, 0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 1, 0, x] - 
           (80*G[1, 1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 1, 0, 0, x] - 
           (40*G[1, 1, 0, 1, x])/3 - (40*G[1, 1, 1, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] + 
           (128*G[0, 0, 0, 0, 0, x])/3 + 56*G[0, 0, 0, 0, 1, x] + 
           56*G[0, 0, 0, 1, 0, x] + (8*G[0, 0, 1, 0, 0, x])/3 + 
           (80*G[0, 0, 1, 0, 1, x])/3 + (80*G[0, 0, 1, 1, 0, x])/3 - 
           (80*G[0, 0, 1, 1, 1, x])/3 - (152*G[0, 1, 0, 0, 0, x])/3 + 
           (80*G[0, 1, 0, 0, 1, x])/3 + (80*G[0, 1, 0, 1, 0, x])/3 + 
           (80*G[0, 1, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 1, 0, x])/3 - (112*G[0, 1, 1, 1, 1, x])/3 - 
           104*G[1, 0, 0, 0, 0, x] + (80*G[1, 0, 0, 0, 1, x])/3 + 
           (80*G[1, 0, 0, 1, 0, x])/3 + (80*G[1, 0, 1, 0, 0, x])/3 + 
           (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
           (32*G[1, 0, 1, 1, 1, x])/3 + (80*G[1, 1, 0, 0, 0, x])/3 + 
           (32*G[1, 1, 0, 0, 1, x])/3 + (32*G[1, 1, 0, 1, 0, x])/3 + 
           (16*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
           (8*G[1, 1, 1, 1, 0, x])/3 - 40*G[1, 1, 1, 1, 1, x] + 
           (91*Zeta[3])/3 - ((1640*I)/27)*Pi*Zeta[3] + (8*Pi^2*Zeta[3])/9 - 
           (50*G[0, x]*Zeta[3])/3 + ((200*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (2360*G[1, x]*Zeta[3])/27 - (8*I)*Pi*G[1, x]*Zeta[3] + 
           (44*G[0, 0, x]*Zeta[3])/9 + 88*G[0, 1, x]*Zeta[3] + 
           72*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - (302*Zeta[5])/15) + 
         RATIO[(1 - x)^(-1)]*(((328*I)/81)*Pi^3 - (368*Pi^4)/405 - 
           ((4*I)/135)*Pi^5 - ((6712*I)/81)*Pi*G[0, x] + (1748*Pi^2*G[0, x])/
            81 + ((35*I)/27)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/45 + 
           ((32*I)/27)*Pi^3*G[1, x] - (16*Pi^4*G[1, x])/135 - 
           (6712*G[0, 0, x])/81 + ((1420*I)/27)*Pi*G[0, 0, x] - 
           (109*Pi^2*G[0, 0, x])/9 - ((2*I)/3)*Pi^3*G[0, 0, x] - 
           ((4*I)/9)*Pi^3*G[0, 1, x] - ((656*I)/27)*Pi*G[1, 0, x] + 
           (172*Pi^2*G[1, 0, x])/27 + ((2*I)/9)*Pi^3*G[1, 0, x] + 
           (2840*G[0, 0, 0, x])/27 - ((292*I)/9)*Pi*G[0, 0, 0, x] + 
           (56*Pi^2*G[0, 0, 0, x])/9 + ((140*I)/9)*Pi*G[0, 1, 0, x] - 
           (28*Pi^2*G[0, 1, 0, x])/9 - (656*G[1, 0, 0, x])/27 + 
           ((140*I)/9)*Pi*G[1, 0, 0, x] - (26*Pi^2*G[1, 0, 0, x])/9 - 
           ((64*I)/9)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/9 - 
           (292*G[0, 0, 0, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
           (8*I)*Pi*G[0, 0, 1, 0, x] + (140*G[0, 1, 0, 0, x])/9 - 
           (8*I)*Pi*G[0, 1, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 
           (280*G[1, 0, 0, 0, x])/9 - (8*I)*Pi*G[1, 0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - (64*G[1, 1, 0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + (224*G[0, 0, 0, 0, 0, x])/3 - 
           8*G[0, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 0, 0, x] + 
           (8*G[0, 1, 1, 0, 0, x])/3 - 24*G[1, 0, 0, 0, 0, x] + 
           (8*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 0, x])/3 - 
           (656*Zeta[3])/27 - ((76*I)/9)*Pi*Zeta[3] + (22*Pi^2*Zeta[3])/9 + 
           (64*G[0, x]*Zeta[3])/9 + ((200*I)/9)*Pi*G[0, x]*Zeta[3] - 
           (64*G[1, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (176*G[0, 0, x]*Zeta[3])/9 + (8*G[0, 1, x]*Zeta[3])/3 - 
           (8*Zeta[5])/3) + (262*Zeta[5])/15))/Nc + 
     Nc*(455/27 + (107*Pi^2)/54 - (290*G[0, x])/27 - (11*Pi^2*G[0, x])/9 + 
       (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 + (74*G[0, 0, x])/9 - 
       (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - (20*G[0, 0, 0, x])/3 + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + 
       (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^2*(-1/3 + (2*G[0, x])/3 + 2*G[1, x] + 
         (1/3 - (2*G[0, x])/3 - 2*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(26/3 + (11*Pi^2)/9 - (34*G[0, x])/9 + (40*G[1, x])/9 + 
         (8*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x] + 
         (-26/3 - (11*Pi^2)/9 + (34*G[0, x])/9 - (40*G[1, x])/9 - 
           (8*G[0, 0, x])/3 + 4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x^(-1)]*(-455/27 - (107*Pi^2)/54 + (290*G[0, x])/27 + 
         (11*Pi^2*G[0, x])/9 - (56*G[1, x])/27 + (2*Pi^2*G[1, x])/3 - 
         (74*G[0, 0, x])/9 + (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 + 
         (20*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         (8*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
         (4*G[1, 1, 1, x])/3 - (46*Zeta[3])/9) + (46*Zeta[3])/9 + 
       e*(37559/486 - (5*Pi^2)/27 + (53*Pi^4)/270 - (4250*G[0, x])/81 - 
         (17*Pi^2*G[0, x])/6 + (472*G[1, x])/81 - (94*Pi^2*G[1, x])/27 + 
         (908*G[0, 0, x])/27 + (31*Pi^2*G[0, 0, x])/9 - (128*G[0, 1, x])/27 + 
         3*Pi^2*G[0, 1, x] - (128*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/3 - 
         (38*G[1, 1, x])/9 + (4*Pi^2*G[1, 1, x])/3 - (86*G[0, 0, 0, x])/3 + 
         (88*G[0, 0, 1, x])/9 + (88*G[0, 1, 0, x])/9 + (28*G[1, 0, 0, x])/9 + 
         (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
         (92*G[0, 0, 0, 0, x])/3 - 12*G[0, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, x] - (20*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         4*G[1, 1, 0, 0, x] - (4*G[1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 0, x])/
          3 + (20*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*
          (-13/18 + (13*RATIO[x^(-1)])/18) + Log[mu2/s]^3*
          (-1/3 + (8*G[0, x])/9 + 2*G[1, x] + (1/3 - (8*G[0, x])/9 - 
             2*G[1, x])*RATIO[x^(-1)]) + Log[mu2/s]^2*
          (269/27 + (37*Pi^2)/18 - (41*G[0, x])/9 + (50*G[1, x])/9 + 
           (10*G[0, 0, x])/3 - 6*G[0, 1, x] - 6*G[1, 0, x] + 
           (-269/27 - (37*Pi^2)/18 + (41*G[0, x])/9 - (50*G[1, x])/9 - 
             (10*G[0, 0, x])/3 + 6*G[0, 1, x] + 6*G[1, 0, x])*
            RATIO[x^(-1)]) + ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - 
           (2*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
           (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
           (4*G[1, 1, 1, x])/3)*RATIO[x] + 10*Zeta[3] - (64*G[0, x]*Zeta[3])/
          9 - (40*G[1, x]*Zeta[3])/3 + Log[mu2/s]*(3778/81 + (161*Pi^2)/54 - 
           (260*G[0, x])/9 - (34*Pi^2*G[0, x])/9 + (242*G[1, x])/27 - 
           3*Pi^2*G[1, x] + (170*G[0, 0, x])/9 - (88*G[0, 1, x])/9 - 
           (88*G[1, 0, x])/9 - (4*G[1, 1, x])/3 - (56*G[0, 0, 0, x])/3 + 
           12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + (20*G[1, 0, 0, x])/3 + 
           (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
            3 + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
             (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
           RATIO[x^(-1)]*(-3778/81 - (197*Pi^2)/54 + (254*G[0, x])/9 + 
             (34*Pi^2*G[0, x])/9 - (224*G[1, x])/27 + 3*Pi^2*G[1, x] - 
             (182*G[0, 0, x])/9 + (100*G[0, 1, x])/9 + (100*G[1, 0, x])/9 + 
             (56*G[0, 0, 0, x])/3 - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
             (20*G[1, 0, 0, x])/3 - (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/
              3 + (16*G[1, 1, 1, x])/3 - (172*Zeta[3])/9) + 
           (172*Zeta[3])/9) + RATIO[x^(-1)]*(-37559/486 - (46*Pi^2)/27 - 
           (53*Pi^4)/270 + (4106*G[0, x])/81 + (59*Pi^2*G[0, x])/18 - 
           (328*G[1, x])/81 + (100*Pi^2*G[1, x])/27 - (986*G[0, 0, x])/27 - 
           (31*Pi^2*G[0, 0, x])/9 + (224*G[0, 1, x])/27 - 3*Pi^2*G[0, 1, x] + 
           (224*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/3 - (4*Pi^2*G[1, 1, x])/
            3 + (94*G[0, 0, 0, x])/3 - (100*G[0, 0, 1, x])/9 - 
           (100*G[0, 1, 0, x])/9 - (40*G[1, 0, 0, x])/9 - (20*G[1, 0, 1, x])/
            3 - (20*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/3 - 
           (92*G[0, 0, 0, 0, x])/3 + 12*G[0, 0, 0, 1, x] + 
           12*G[0, 0, 1, 0, x] + (20*G[0, 1, 0, 0, x])/3 + 
           (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
           (16*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
           4*G[1, 1, 0, 0, x] + (4*G[1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 0, x])/
            3 - (20*G[1, 1, 1, 1, x])/3 - 10*Zeta[3] + (64*G[0, x]*Zeta[3])/
            9 + (40*G[1, x]*Zeta[3])/3)) + 
       e^2*(833023/2916 - (11395*Pi^2)/972 + (1009*Pi^4)/6480 - 
         (5315*G[0, x])/27 + (142*Pi^2*G[0, x])/81 - (293*Pi^4*G[0, x])/
          1080 + (4076*G[1, x])/243 - (637*Pi^2*G[1, x])/162 - 
         (127*Pi^4*G[1, x])/360 + (3184*G[0, 0, x])/27 + 
         (209*Pi^2*G[0, 0, x])/54 + (104*G[0, 1, x])/81 + 
         (184*Pi^2*G[0, 1, x])/27 + (104*G[1, 0, x])/81 + 
         (160*Pi^2*G[1, 0, x])/27 - (604*G[1, 1, x])/27 + 
         (35*Pi^2*G[1, 1, x])/9 - (2240*G[0, 0, 0, x])/27 - 
         7*Pi^2*G[0, 0, 0, x] + (296*G[0, 0, 1, x])/27 - 
         (23*Pi^2*G[0, 0, 1, x])/3 + (296*G[0, 1, 0, x])/27 - 
         (19*Pi^2*G[0, 1, 0, x])/3 - 4*Pi^2*G[0, 1, 1, x] + 
         (56*G[1, 0, 0, x])/27 - (53*Pi^2*G[1, 0, 0, x])/9 + 
         (80*G[1, 0, 1, x])/9 - (28*Pi^2*G[1, 0, 1, x])/9 + 
         (80*G[1, 1, 0, x])/9 - (22*Pi^2*G[1, 1, 0, x])/9 + 
         (26*G[1, 1, 1, x])/9 - (20*Pi^2*G[1, 1, 1, x])/9 + 
         (710*G[0, 0, 0, 0, x])/9 - (184*G[0, 0, 0, 1, x])/9 - 
         (184*G[0, 0, 1, 0, x])/9 - (76*G[0, 1, 0, 0, x])/9 - 
         12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
         (32*G[1, 0, 0, 0, x])/9 - 12*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] - (16*G[1, 1, 0, 0, x])/3 - 
         (20*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 + 
         (44*G[1, 1, 1, 1, x])/3 - (292*G[0, 0, 0, 0, 0, x])/3 + 
         28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] + 
         (44*G[0, 0, 1, 0, 0, x])/3 + (40*G[0, 0, 1, 0, 1, x])/3 + 
         (40*G[0, 0, 1, 1, 0, x])/3 - (40*G[0, 0, 1, 1, 1, x])/3 + 
         (4*G[0, 1, 0, 0, 0, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
         (40*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 1, 0, 0, x] + 
         (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
         (56*G[0, 1, 1, 1, 1, x])/3 - 12*G[1, 0, 0, 0, 0, x] + 
         (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
         8*G[1, 0, 1, 0, 0, x] + (16*G[1, 0, 1, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
         (8*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
         (16*G[1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 1, 0, 0, x] + 
         (4*G[1, 1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 1, 0, x])/3 - 
         20*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-16/45 + (16*RATIO[x^(-1)])/
            45) + Log[mu2/s]^4*(-31/108 + (11*G[0, x])/18 + (7*G[1, x])/6 + 
           (31/108 - (11*G[0, x])/18 - (7*G[1, x])/6)*RATIO[x^(-1)]) + 
         Log[mu2/s]^3*(517/81 + (5*Pi^2)/3 - (79*G[0, x])/27 + 
           (110*G[1, x])/27 + (20*G[0, 0, x])/9 - (14*G[0, 1, x])/3 - 
           (14*G[1, 0, x])/3 + (-517/81 - (5*Pi^2)/3 + (79*G[0, x])/27 - 
             (110*G[1, x])/27 - (20*G[0, 0, x])/9 + (14*G[0, 1, x])/3 + 
             (14*G[1, 0, x])/3)*RATIO[x^(-1)]) - (3929*Zeta[3])/81 - 
         (38*Pi^2*Zeta[3])/3 + (518*G[0, x]*Zeta[3])/27 - 
         (964*G[1, x]*Zeta[3])/27 - (148*G[0, 0, x]*Zeta[3])/9 + 
         (116*G[0, 1, x]*Zeta[3])/3 + (104*G[1, 0, x]*Zeta[3])/3 + 
         (16*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(3974/81 + (31*Pi^2)/12 - 
           (824*G[0, x])/27 - (9*Pi^2*G[0, x])/2 + (307*G[1, x])/27 - 
           (23*Pi^2*G[1, x])/6 + 19*G[0, 0, x] - (92*G[0, 1, x])/9 - 
           (92*G[1, 0, x])/9 - 2*G[1, 1, x] - (62*G[0, 0, 0, x])/3 + 
           14*G[0, 0, 1, x] + 14*G[0, 1, 0, x] + (22*G[1, 0, 0, x])/3 + 
           (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/
            3 + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
             2*G[1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(-3974/81 - 
             (43*Pi^2)/12 + (797*G[0, x])/27 + (9*Pi^2*G[0, x])/2 - 
             (280*G[1, x])/27 + (23*Pi^2*G[1, x])/6 - 21*G[0, 0, x] + 
             (110*G[0, 1, x])/9 + (110*G[1, 0, x])/9 + (62*G[0, 0, 0, x])/3 - 
             14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] - (22*G[1, 0, 0, x])/3 - 
             (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/
              3 - (226*Zeta[3])/9) + (226*Zeta[3])/9) + 
         RATIO[x]*((212*Pi^2)/27 + (8*Pi^4)/135 - (98*Pi^2*G[0, x])/27 - 
           (73*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/27 + (13*Pi^2*G[0, 0, x])/
            9 - (424*G[0, 1, x])/27 + (7*Pi^2*G[0, 1, x])/9 - 
           (424*G[1, 0, x])/27 + (5*Pi^2*G[1, 0, x])/9 + (424*G[1, 1, x])/
            27 + (5*Pi^2*G[1, 1, x])/9 - (164*G[0, 0, 0, x])/9 + 
           (82*G[0, 0, 1, x])/9 + (82*G[0, 1, 0, x])/9 + (50*G[1, 0, 0, x])/
            9 + (32*G[1, 0, 1, x])/9 + (32*G[1, 1, 0, x])/9 - 
           (38*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
           4*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/
            3 - (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
           (4*G[1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 + (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*(43759/243 - (367*Pi^2)/162 + (247*Pi^4)/540 - 
           (9656*G[0, x])/81 - (253*Pi^2*G[0, x])/54 + (1708*G[1, x])/81 - 
           (175*Pi^2*G[1, x])/27 + 72*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
           (296*G[0, 1, x])/27 + (23*Pi^2*G[0, 1, x])/3 - (296*G[1, 0, x])/
            27 + (19*Pi^2*G[1, 0, x])/3 - (106*G[1, 1, x])/9 + 
           4*Pi^2*G[1, 1, x] - (526*G[0, 0, 0, x])/9 + (184*G[0, 0, 1, x])/
            9 + (184*G[0, 1, 0, x])/9 + (76*G[1, 0, 0, x])/9 + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
           (208*G[0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 1, x] - 
           28*G[0, 0, 1, 0, x] - (44*G[0, 1, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
           (40*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
           8*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - 
           (16*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
           (266*Zeta[3])/27 - (152*G[0, x]*Zeta[3])/9 - (116*G[1, x]*Zeta[3])/
            3 + RATIO[x]*((41*Pi^2)/9 - (14*Pi^2*G[0, x])/9 - 
             (10*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - (82*G[0, 1, x])/9 - 
             (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 8*G[0, 0, 0, x] + 
             4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + 
             (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
              3 + (4*Zeta[3])/3) + RATIO[x^(-1)]*(-43759/243 - 
             (461*Pi^2)/162 - (247*Pi^4)/540 + (9260*G[0, x])/81 + 
             (337*Pi^2*G[0, x])/54 - (1312*G[1, x])/81 + (205*Pi^2*G[1, x])/
              27 - (718*G[0, 0, x])/9 - 8*Pi^2*G[0, 0, x] + (560*G[0, 1, x])/
              27 - (23*Pi^2*G[0, 1, x])/3 + (560*G[1, 0, x])/27 - 
             (19*Pi^2*G[1, 0, x])/3 - 4*Pi^2*G[1, 1, x] + (598*G[0, 0, 0, x])/
              9 - (220*G[0, 0, 1, x])/9 - (220*G[0, 1, 0, x])/9 - 
             (100*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/3 - 
             (40*G[1, 1, 0, x])/3 + (40*G[1, 1, 1, x])/3 - 
             (208*G[0, 0, 0, 0, x])/3 + 28*G[0, 0, 0, 1, x] + 
             28*G[0, 0, 1, 0, x] + (44*G[0, 1, 0, 0, x])/3 + 
             (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
             (40*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 0, 0, x])/3 + 
             (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 + 
             8*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/3 + 
             (16*G[1, 1, 1, 0, x])/3 - (56*G[1, 1, 1, 1, x])/3 - 
             (302*Zeta[3])/27 + (152*G[0, x]*Zeta[3])/9 + 
             (116*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*(-833023/2916 + 
           (2395*Pi^2)/972 - (1393*Pi^4)/6480 + (1693*G[0, x])/9 + 
           (349*Pi^2*G[0, x])/162 + (293*Pi^4*G[0, x])/1080 - 
           (1952*G[1, x])/243 + (560*Pi^2*G[1, x])/81 + (127*Pi^4*G[1, x])/
            360 - (3524*G[0, 0, x])/27 - (287*Pi^2*G[0, 0, x])/54 + 
           (1312*G[0, 1, x])/81 - (205*Pi^2*G[0, 1, x])/27 + 
           (1312*G[1, 0, x])/81 - (175*Pi^2*G[1, 0, x])/27 - 
           (40*Pi^2*G[1, 1, x])/9 + (2714*G[0, 0, 0, x])/27 + 
           7*Pi^2*G[0, 0, 0, x] - (560*G[0, 0, 1, x])/27 + 
           (23*Pi^2*G[0, 0, 1, x])/3 - (560*G[0, 1, 0, x])/27 + 
           (19*Pi^2*G[0, 1, 0, x])/3 + 4*Pi^2*G[0, 1, 1, x] - 
           (224*G[1, 0, 0, x])/27 + (53*Pi^2*G[1, 0, 0, x])/9 - 
           (112*G[1, 0, 1, x])/9 + (28*Pi^2*G[1, 0, 1, x])/9 - 
           (112*G[1, 1, 0, x])/9 + (22*Pi^2*G[1, 1, 0, x])/9 + 
           (112*G[1, 1, 1, x])/9 + (20*Pi^2*G[1, 1, 1, x])/9 - 
           (818*G[0, 0, 0, 0, x])/9 + (220*G[0, 0, 0, 1, x])/9 + 
           (220*G[0, 0, 1, 0, x])/9 + (100*G[0, 1, 0, 0, x])/9 + 
           (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
           (40*G[0, 1, 1, 1, x])/3 - (20*G[1, 0, 0, 0, x])/9 + 
           (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 + 
           (20*G[1, 1, 0, 0, x])/3 + (20*G[1, 1, 0, 1, x])/3 + 
           (20*G[1, 1, 1, 0, x])/3 - 20*G[1, 1, 1, 1, x] + 
           (292*G[0, 0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 0, 1, x] - 
           28*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 1, 0, 0, x])/3 - 
           (40*G[0, 0, 1, 0, 1, x])/3 - (40*G[0, 0, 1, 1, 0, x])/3 + 
           (40*G[0, 0, 1, 1, 1, x])/3 - (4*G[0, 1, 0, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 - 
           8*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
           (16*G[0, 1, 1, 1, 0, x])/3 + (56*G[0, 1, 1, 1, 1, x])/3 + 
           12*G[1, 0, 0, 0, 0, x] - (40*G[1, 0, 0, 0, 1, x])/3 - 
           (40*G[1, 0, 0, 1, 0, x])/3 - 8*G[1, 0, 1, 0, 0, x] - 
           (16*G[1, 0, 1, 0, 1, x])/3 - (16*G[1, 0, 1, 1, 0, x])/3 + 
           (16*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 0, x])/3 - 
           4*G[1, 1, 1, 0, 0, x] - (4*G[1, 1, 1, 0, 1, x])/3 - 
           (4*G[1, 1, 1, 1, 0, x])/3 + 20*G[1, 1, 1, 1, 1, x] + 
           (3587*Zeta[3])/81 + (38*Pi^2*Zeta[3])/3 - (518*G[0, x]*Zeta[3])/
            27 + (1000*G[1, x]*Zeta[3])/27 + (148*G[0, 0, x]*Zeta[3])/9 - 
           (116*G[0, 1, x]*Zeta[3])/3 - (104*G[1, 0, x]*Zeta[3])/3 - 
           (16*G[1, 1, x]*Zeta[3])/3 - (286*Zeta[5])/5) + 
         (286*Zeta[5])/5))) + e^2*(-16939079/11664 + ((143572*I)/243)*Pi - 
     (904507*Pi^2)/1944 - ((1201*I)/162)*Pi^3 + (49693*Pi^4)/12960 - 
     ((1961*I)/540)*Pi^5 + (211*Pi^6)/1008 + (1361831*G[0, x])/972 - 
     ((39787*I)/324)*Pi*G[0, x] - (1199*Pi^2*G[0, x])/36 - 
     ((175*I)/72)*Pi^3*G[0, x] - (11*Pi^4*G[0, x])/27 - 
     ((155*I)/72)*Pi^5*G[0, x] + (39178*G[1, x])/243 + 
     ((223*I)/4)*Pi*G[1, x] + (21259*Pi^2*G[1, x])/648 + 
     ((460*I)/27)*Pi^3*G[1, x] - (1757*Pi^4*G[1, x])/540 - 
     ((1087*I)/180)*Pi^5*G[1, x] - (183181*G[0, 0, x])/108 + 
     ((814*I)/3)*Pi*G[0, 0, x] + (1375*Pi^2*G[0, 0, x])/36 - 
     ((517*I)/12)*Pi^3*G[0, 0, x] + (Pi^4*G[0, 0, x])/8 + 
     (55705*G[0, 1, x])/81 - ((29*I)/2)*Pi*G[0, 1, x] + 
     (27679*Pi^2*G[0, 1, x])/216 + (40*I)*Pi^3*G[0, 1, x] + 
     (475*Pi^4*G[0, 1, x])/72 + (55705*G[1, 0, x])/81 - 
     ((6676*I)/27)*Pi*G[1, 0, x] + (40163*Pi^2*G[1, 0, x])/216 + 
     ((91*I)/6)*Pi^3*G[1, 0, x] + (401*Pi^4*G[1, 0, x])/120 - 
     (79259*G[1, 1, x])/108 - ((13*I)/2)*Pi*G[1, 1, x] + 
     (1159*Pi^2*G[1, 1, x])/36 - ((593*I)/36)*Pi^3*G[1, 1, x] + 
     (23*Pi^4*G[1, 1, x])/30 + (28330*G[0, 0, 0, x])/27 - 
     ((1504*I)/9)*Pi*G[0, 0, 0, x] - (1411*Pi^2*G[0, 0, 0, x])/18 - 
     ((73*I)/3)*Pi^3*G[0, 0, 0, x] + (7751*G[0, 0, 1, x])/54 + 
     ((33*I)/2)*Pi*G[0, 0, 1, x] - (1795*Pi^2*G[0, 0, 1, x])/12 + 
     ((7*I)/6)*Pi^3*G[0, 0, 1, x] + (7751*G[0, 1, 0, x])/54 + 
     ((2135*I)/18)*Pi*G[0, 1, 0, x] - (5651*Pi^2*G[0, 1, 0, x])/36 - 
     ((113*I)/6)*Pi^3*G[0, 1, 0, x] - 476*G[0, 1, 1, x] - 
     (13*I)*Pi*G[0, 1, 1, x] - (257*Pi^2*G[0, 1, 1, x])/2 - 
     (13*I)*Pi^3*G[0, 1, 1, x] - (3739*G[1, 0, 0, x])/12 + 
     ((5575*I)/36)*Pi*G[1, 0, 0, x] - (431*Pi^2*G[1, 0, 0, x])/4 - 
     ((97*I)/3)*Pi^3*G[1, 0, 0, x] - (9131*G[1, 0, 1, x])/36 - 
     ((35*I)/4)*Pi*G[1, 0, 1, x] - (905*Pi^2*G[1, 0, 1, x])/9 + 
     ((71*I)/6)*Pi^3*G[1, 0, 1, x] - (9131*G[1, 1, 0, x])/36 - 
     ((4265*I)/36)*Pi*G[1, 1, 0, x] - (1823*Pi^2*G[1, 1, 0, x])/18 - 
     (6*I)*Pi^3*G[1, 1, 0, x] + (21127*G[1, 1, 1, x])/36 + 
     ((59*I)/4)*Pi*G[1, 1, 1, x] - (791*Pi^2*G[1, 1, 1, x])/18 - 
     (7*I)*Pi^3*G[1, 1, 1, x] - (1283*G[0, 0, 0, 0, x])/3 - 
     ((335*I)/3)*Pi*G[0, 0, 0, 0, x] + 19*Pi^2*G[0, 0, 0, 0, x] - 
     (1805*G[0, 0, 0, 1, x])/9 - (10*I)*Pi*G[0, 0, 0, 1, x] + 
     (14*Pi^2*G[0, 0, 0, 1, x])/3 - (1805*G[0, 0, 1, 0, x])/9 + 
     ((499*I)/3)*Pi*G[0, 0, 1, 0, x] + (46*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (181*G[0, 0, 1, 1, x])/2 + (3*I)*Pi*G[0, 0, 1, 1, x] - 
     (196*Pi^2*G[0, 0, 1, 1, x])/3 + (2228*G[0, 1, 0, 0, x])/9 + 
     ((622*I)/3)*Pi*G[0, 1, 0, 0, x] + (73*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (511*G[0, 1, 0, 1, x])/2 + (8*I)*Pi*G[0, 1, 0, 1, x] - 
     (109*Pi^2*G[0, 1, 0, 1, x])/3 - (511*G[0, 1, 1, 0, x])/2 - 
     ((459*I)/2)*Pi*G[0, 1, 1, 0, x] - (208*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (907*G[0, 1, 1, 1, x])/2 - I*Pi*G[0, 1, 1, 1, x] - 
     (107*Pi^2*G[0, 1, 1, 1, x])/3 + (1910*G[1, 0, 0, 0, x])/3 + 
     ((13*I)/3)*Pi*G[1, 0, 0, 0, x] - 8*Pi^2*G[1, 0, 0, 0, x] - 
     (973*G[1, 0, 0, 1, x])/4 - (15*I)*Pi*G[1, 0, 0, 1, x] - 
     (259*Pi^2*G[1, 0, 0, 1, x])/6 - (973*G[1, 0, 1, 0, x])/4 - 
     ((81*I)/2)*Pi*G[1, 0, 1, 0, x] - (39*Pi^2*G[1, 0, 1, 0, x])/2 + 
     (499*G[1, 0, 1, 1, x])/2 + (12*I)*Pi*G[1, 0, 1, 1, x] - 
     51*Pi^2*G[1, 0, 1, 1, x] - (1340*G[1, 1, 0, 0, x])/9 - 
     (92*I)*Pi*G[1, 1, 0, 0, x] - (172*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (545*G[1, 1, 0, 1, x])/12 + (21*I)*Pi*G[1, 1, 0, 1, x] - 
     (88*Pi^2*G[1, 1, 0, 1, x])/3 + (545*G[1, 1, 1, 0, x])/12 + 
     ((593*I)/6)*Pi*G[1, 1, 1, 0, x] - (71*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (368*G[1, 1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, 1, x] + 
     (16*Pi^2*G[1, 1, 1, 1, x])/3 - 482*G[0, 0, 0, 0, 0, x] - 
     (304*I)*Pi*G[0, 0, 0, 0, 0, x] + 195*G[0, 0, 0, 0, 1, x] + 
     (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 195*G[0, 0, 0, 1, 0, x] + 
     (154*I)*Pi*G[0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 1, 1, x] + 
     (2*I)*Pi*G[0, 0, 0, 1, 1, x] + (149*G[0, 0, 1, 0, 0, x])/3 + 
     (180*I)*Pi*G[0, 0, 1, 0, 0, x] + (884*G[0, 0, 1, 0, 1, x])/3 + 
     (32*I)*Pi*G[0, 0, 1, 0, 1, x] + (884*G[0, 0, 1, 1, 0, x])/3 - 
     (98*I)*Pi*G[0, 0, 1, 1, 0, x] - (977*G[0, 0, 1, 1, 1, x])/3 - 
     (34*I)*Pi*G[0, 0, 1, 1, 1, x] - (353*G[0, 1, 0, 0, 0, x])/3 + 
     (74*I)*Pi*G[0, 1, 0, 0, 0, x] + (791*G[0, 1, 0, 0, 1, x])/3 - 
     (28*I)*Pi*G[0, 1, 0, 0, 1, x] + (791*G[0, 1, 0, 1, 0, x])/3 + 
     (10*I)*Pi*G[0, 1, 0, 1, 0, x] - 23*G[0, 1, 0, 1, 1, x] - 
     (18*I)*Pi*G[0, 1, 0, 1, 1, x] - 273*G[0, 1, 1, 0, 0, x] - 
     (106*I)*Pi*G[0, 1, 1, 0, 0, x] + (1657*G[0, 1, 1, 0, 1, x])/6 + 
     (52*I)*Pi*G[0, 1, 1, 0, 1, x] + (1657*G[0, 1, 1, 1, 0, x])/6 + 
     (66*I)*Pi*G[0, 1, 1, 1, 0, x] - (3515*G[0, 1, 1, 1, 1, x])/6 - 
     (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 535*G[1, 0, 0, 0, 0, x] - 
     (32*I)*Pi*G[1, 0, 0, 0, 0, x] + (710*G[1, 0, 0, 0, 1, x])/3 + 
     (18*I)*Pi*G[1, 0, 0, 0, 1, x] + (710*G[1, 0, 0, 1, 0, x])/3 + 
     (132*I)*Pi*G[1, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 1, 1, x] - 
     (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 42*G[1, 0, 1, 0, 0, x] + 
     (58*I)*Pi*G[1, 0, 1, 0, 0, x] + (1135*G[1, 0, 1, 0, 1, x])/6 + 
     (78*I)*Pi*G[1, 0, 1, 0, 1, x] + (1135*G[1, 0, 1, 1, 0, x])/6 - 
     (130*I)*Pi*G[1, 0, 1, 1, 0, x] - (1399*G[1, 0, 1, 1, 1, x])/6 - 
     (64*I)*Pi*G[1, 0, 1, 1, 1, x] - (878*G[1, 1, 0, 0, 0, x])/3 - 
     (44*I)*Pi*G[1, 1, 0, 0, 0, x] + (488*G[1, 1, 0, 0, 1, x])/3 + 
     (10*I)*Pi*G[1, 1, 0, 0, 1, x] + (488*G[1, 1, 0, 1, 0, x])/3 + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 36*G[1, 1, 0, 1, 1, x] - 
     (8*I)*Pi*G[1, 1, 0, 1, 1, x] + (463*G[1, 1, 1, 0, 0, x])/3 - 
     (4*I)*Pi*G[1, 1, 1, 0, 0, x] + (301*G[1, 1, 1, 0, 1, x])/6 - 
     (26*I)*Pi*G[1, 1, 1, 0, 1, x] + (301*G[1, 1, 1, 1, 0, x])/6 + 
     (10*I)*Pi*G[1, 1, 1, 1, 0, x] - (701*G[1, 1, 1, 1, 1, x])/2 + 
     (24*I)*Pi*G[1, 1, 1, 1, 1, x] - 184*G[0, 0, 0, 0, 0, 0, x] - 
     316*G[0, 0, 0, 0, 0, 1, x] - 316*G[0, 0, 0, 0, 1, 0, x] + 
     154*G[0, 0, 0, 0, 1, 1, x] - 156*G[0, 0, 0, 1, 0, 0, x] + 
     120*G[0, 0, 0, 1, 0, 1, x] + 120*G[0, 0, 0, 1, 1, 0, x] + 
     62*G[0, 0, 0, 1, 1, 1, x] + 76*G[0, 0, 1, 0, 0, 0, x] - 
     6*G[0, 0, 1, 0, 0, 1, x] - 6*G[0, 0, 1, 0, 1, 0, x] + 
     190*G[0, 0, 1, 0, 1, 1, x] - 138*G[0, 0, 1, 1, 0, 0, x] + 
     192*G[0, 0, 1, 1, 0, 1, x] + 192*G[0, 0, 1, 1, 1, 0, x] - 
     238*G[0, 0, 1, 1, 1, 1, x] + 80*G[0, 1, 0, 0, 0, 0, x] - 
     16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] + 
     46*G[0, 1, 0, 0, 1, 1, x] - 56*G[0, 1, 0, 1, 0, 0, x] + 
     124*G[0, 1, 0, 1, 0, 1, x] + 124*G[0, 1, 0, 1, 1, 0, x] + 
     2*G[0, 1, 0, 1, 1, 1, x] - 264*G[0, 1, 1, 0, 0, 0, x] + 
     110*G[0, 1, 1, 0, 0, 1, x] + 110*G[0, 1, 1, 0, 1, 0, x] + 
     110*G[0, 1, 1, 0, 1, 1, x] + 160*G[0, 1, 1, 1, 0, 0, x] + 
     74*G[0, 1, 1, 1, 0, 1, x] + 74*G[0, 1, 1, 1, 1, 0, x] - 
     312*G[0, 1, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, 0, x] - 
     58*G[1, 0, 0, 0, 0, 1, x] - 58*G[1, 0, 0, 0, 1, 0, x] + 
     108*G[1, 0, 0, 0, 1, 1, x] + 56*G[1, 0, 0, 1, 0, 0, x] + 
     108*G[1, 0, 0, 1, 0, 1, x] + 108*G[1, 0, 0, 1, 1, 0, x] - 
     68*G[1, 0, 0, 1, 1, 1, x] - 26*G[1, 0, 1, 0, 0, 0, x] + 
     130*G[1, 0, 1, 0, 0, 1, x] + 130*G[1, 0, 1, 0, 1, 0, x] + 
     84*G[1, 0, 1, 0, 1, 1, x] - 86*G[1, 0, 1, 1, 0, 0, x] + 
     92*G[1, 0, 1, 1, 0, 1, x] + 92*G[1, 0, 1, 1, 1, 0, x] - 
     216*G[1, 0, 1, 1, 1, 1, x] - 300*G[1, 1, 0, 0, 0, 0, x] + 
     120*G[1, 1, 0, 0, 0, 1, x] + 120*G[1, 1, 0, 0, 1, 0, x] + 
     48*G[1, 1, 0, 0, 1, 1, x] + 90*G[1, 1, 0, 1, 0, 0, x] + 
     100*G[1, 1, 0, 1, 0, 1, x] + 100*G[1, 1, 0, 1, 1, 0, x] - 
     84*G[1, 1, 0, 1, 1, 1, x] + 20*G[1, 1, 1, 0, 0, 0, x] + 
     94*G[1, 1, 1, 0, 0, 1, x] + 94*G[1, 1, 1, 0, 1, 0, x] - 
     72*G[1, 1, 1, 0, 1, 1, x] + 142*G[1, 1, 1, 1, 0, 0, x] - 
     84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] - 
     156*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (5/18 - (5*RATIO[x^(-1)])/18) + Log[mu2/s]^5*(49/90 - ((5*I)/3)*Pi - 
       (5*G[0, x])/6 - (5*G[1, x])/2 + (-49/90 + ((5*I)/3)*Pi + 
         (5*G[0, x])/6 + (5*G[1, x])/2)*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-61/72 + (4*I)*Pi + Pi^2/18 - (19*G[0, x])/18 + 
       ((11*I)/6)*Pi*G[0, x] + (7*G[1, x])/3 + ((7*I)/3)*Pi*G[1, x] - 
       (11*G[0, 0, x])/6 + (47*G[0, 1, x])/6 + (47*G[1, 0, x])/6 + 
       7*G[1, 1, x] + (((-11*I)/6)*Pi*G[0, x] - (11*G[0, 0, x])/6)*
        RATIO[(1 - x)^(-1)] + (61/72 - ((35*I)/6)*Pi - Pi^2/18 - 
         (7*G[0, x])/9 - ((11*I)/3)*Pi*G[0, x] - (7*G[1, x])/3 - 
         ((7*I)/3)*Pi*G[1, x] - (47*G[0, 1, x])/6 - (47*G[1, 0, x])/6 - 
         7*G[1, 1, x])*RATIO[x^(-1)]) + (95669*Zeta[3])/108 - 
     ((37925*I)/108)*Pi*Zeta[3] + (502*Pi^2*Zeta[3])/9 + 
     ((413*I)/18)*Pi^3*Zeta[3] - (1445*G[0, x]*Zeta[3])/2 + 
     ((3292*I)/9)*Pi*G[0, x]*Zeta[3] - 12*Pi^2*G[0, x]*Zeta[3] - 
     (51329*G[1, x]*Zeta[3])/108 - ((135*I)/2)*Pi*G[1, x]*Zeta[3] - 
     (1879*Pi^2*G[1, x]*Zeta[3])/18 + (1874*G[0, 0, x]*Zeta[3])/3 + 
     ((352*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (629*G[0, 1, x]*Zeta[3])/3 + 
     (96*I)*Pi*G[0, 1, x]*Zeta[3] + (493*G[1, 0, x]*Zeta[3])/3 + 
     ((878*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 303*G[1, 1, x]*Zeta[3] + 
     (20*I)*Pi*G[1, 1, x]*Zeta[3] + 20*G[0, 0, 0, x]*Zeta[3] - 
     (208*G[0, 0, 1, x]*Zeta[3])/3 - (598*G[0, 1, 0, x]*Zeta[3])/3 + 
     258*G[0, 1, 1, x]*Zeta[3] - (2*G[1, 0, 0, x]*Zeta[3])/3 - 
     80*G[1, 0, 1, x]*Zeta[3] + 218*G[1, 1, 0, x]*Zeta[3] + 
     64*G[1, 1, 1, x]*Zeta[3] - (1145*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(-2213/54 + ((883*I)/27)*Pi + (41*Pi^2)/18 + 
       ((49*I)/9)*Pi^3 + (181*G[0, x])/6 - ((152*I)/9)*Pi*G[0, x] + 
       (17*Pi^2*G[0, x])/6 + (160*G[1, x])/27 + ((7*I)/3)*Pi*G[1, x] + 
       (173*Pi^2*G[1, x])/18 - (5*G[0, 0, x])/3 + ((13*I)/3)*Pi*G[0, 0, x] - 
       11*G[0, 1, x] - (7*I)*Pi*G[0, 1, x] - 11*G[1, 0, x] - 
       ((13*I)/3)*Pi*G[1, 0, x] + 4*G[1, 1, x] + 22*G[0, 0, 0, x] - 
       (31*G[0, 0, 1, x])/3 - (31*G[0, 1, 0, x])/3 - 28*G[0, 1, 1, x] + 
       G[1, 0, 0, x]/3 - 36*G[1, 0, 1, x] - 36*G[1, 1, 0, x] + 
       8*G[1, 1, 1, x] + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (((4*I)/9)*Pi^3 + ((79*I)/9)*Pi*G[0, x] + (11*Pi^2*G[0, x])/3 + 
         (79*G[0, 0, x])/9 + (I/3)*Pi*G[0, 0, x] + ((7*I)/3)*Pi*G[0, 1, x] - 
         (I/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + (7*G[0, 0, 1, x])/3 + 
         (7*G[0, 1, 0, x])/3 - G[1, 0, 0, x]/3 - (8*Zeta[3])/3) - 
       (148*Zeta[3])/9 + RATIO[x^(-1)]*(2213/54 - ((718*I)/27)*Pi + 
         (61*Pi^2)/18 - (5*I)*Pi^3 - (397*G[0, x])/18 + 
         ((70*I)/3)*Pi*G[0, x] + (5*Pi^2*G[0, x])/6 - (214*G[1, x])/27 - 
         (173*Pi^2*G[1, x])/18 + (154*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + 
         (28*G[0, 1, x])/3 + ((28*I)/3)*Pi*G[0, 1, x] + (28*G[1, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, x] - (50*G[0, 0, 0, x])/3 + (38*G[0, 0, 1, x])/3 + 
         (38*G[0, 1, 0, x])/3 + 28*G[0, 1, 1, x] - (2*G[1, 0, 0, x])/3 + 
         36*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
         (124*Zeta[3])/9)) + Log[mu2/s]^2*(-45451/162 + ((7993*I)/54)*Pi - 
       (1127*Pi^2)/24 - ((10*I)/3)*Pi^3 + (41*Pi^4)/72 + (2881*G[0, x])/12 - 
       ((1117*I)/18)*Pi*G[0, x] - (214*Pi^2*G[0, x])/9 - 
       (12*I)*Pi^3*G[0, x] + (3335*G[1, x])/108 + (14*I)*Pi*G[1, x] - 
       (115*Pi^2*G[1, x])/3 - ((53*I)/6)*Pi^3*G[1, x] - (1771*G[0, 0, x])/9 + 
       ((331*I)/6)*Pi*G[0, 0, x] + (7*Pi^2*G[0, 0, x])/6 + 
       (398*G[0, 1, x])/9 + (I/2)*Pi*G[0, 1, x] - 21*Pi^2*G[0, 1, x] + 
       (398*G[1, 0, x])/9 - ((209*I)/6)*Pi*G[1, 0, x] - 
       (79*Pi^2*G[1, 0, x])/3 - 48*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] - 
       (100*Pi^2*G[1, 1, x])/3 - (31*G[0, 0, 0, x])/3 - 
       (56*I)*Pi*G[0, 0, 0, x] + (141*G[0, 0, 1, x])/2 + 
       (17*I)*Pi*G[0, 0, 1, x] + (141*G[0, 1, 0, x])/2 + 
       (31*I)*Pi*G[0, 1, 0, x] - 37*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
       (373*G[1, 0, 0, x])/6 + (20*I)*Pi*G[1, 0, 0, x] + 
       (181*G[1, 0, 1, x])/3 + (7*I)*Pi*G[1, 0, 1, x] + 
       (181*G[1, 1, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, x] - 
       (238*G[1, 1, 1, x])/3 - (6*I)*Pi*G[1, 1, 1, x] - 90*G[0, 0, 0, 0, x] - 
       32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 80*G[0, 0, 1, 1, x] - 
       30*G[0, 1, 0, 0, x] + 92*G[0, 1, 0, 1, x] + 92*G[0, 1, 1, 0, x] - 
       12*G[0, 1, 1, 1, x] - 42*G[1, 0, 0, 0, x] + 61*G[1, 0, 0, 1, x] + 
       61*G[1, 0, 1, 0, x] + 54*G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] + 
       78*G[1, 1, 0, 1, x] + 78*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] + 
       RATIO[x]*(30*Pi^2 + ((3*I)/2)*Pi^3 + 3*Pi^2*G[0, x] + 6*Pi^2*G[1, x] + 
         60*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 60*G[0, 1, x] - 
         (3*I)*Pi*G[0, 1, x] - 60*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + 
         60*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 15*G[0, 0, 0, x] - 
         15*G[0, 1, 1, x] + 3*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 
         18*G[1, 1, 0, x] + 33*G[1, 1, 1, x] - 3*Zeta[3]) + (715*Zeta[3])/9 + 
       ((91*I)/3)*Pi*Zeta[3] + (26*G[0, x]*Zeta[3])/3 + 63*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(45451/162 - ((2096*I)/27)*Pi + (1015*Pi^2)/72 + 
         ((5*I)/2)*Pi^3 + (19*Pi^4)/120 - (3077*G[0, x])/18 + 
         ((718*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/3 + (13*I)*Pi^3*G[0, x] - 
         (800*G[1, x])/27 + (145*Pi^2*G[1, x])/6 + (10*I)*Pi^3*G[1, x] + 
         (733*G[0, 0, x])/6 - (70*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/3 + 
         (214*G[0, 1, x])/9 + (125*Pi^2*G[0, 1, x])/6 + (214*G[1, 0, x])/9 + 
         ((166*I)/3)*Pi*G[1, 0, x] + (149*Pi^2*G[1, 0, x])/6 + 
         (100*Pi^2*G[1, 1, x])/3 - (280*G[0, 0, 0, x])/3 + 
         (68*I)*Pi*G[0, 0, 0, x] - 28*G[0, 0, 1, x] - 
         (28*I)*Pi*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 0, x] + (221*G[1, 0, 0, x])/3 - 
         (24*I)*Pi*G[1, 0, 0, x] - (139*G[1, 0, 1, x])/3 - 
         (139*G[1, 1, 0, x])/3 + (2*I)*Pi*G[1, 1, 0, x] + 
         (139*G[1, 1, 1, x])/3 + (6*I)*Pi*G[1, 1, 1, x] + 
         100*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] - 
         84*G[0, 0, 1, 1, x] + 34*G[0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, x] - 
         96*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 
         54*G[1, 0, 0, 1, x] - 54*G[1, 0, 1, 0, x] - 54*G[1, 0, 1, 1, x] - 
         28*G[1, 1, 0, 0, x] - 78*G[1, 1, 0, 1, x] - 78*G[1, 1, 1, 0, x] + 
         108*G[1, 1, 1, 1, x] - (364*Zeta[3])/9 - ((124*I)/3)*Pi*Zeta[3] - 
         (68*G[0, x]*Zeta[3])/3 - 70*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((-10*I)/3)*Pi^3 - (277*Pi^4)/180 + 
         ((1231*I)/18)*Pi*G[0, x] - (185*Pi^2*G[0, x])/18 + I*Pi^3*G[0, x] + 
         ((7*I)/6)*Pi^3*G[1, x] + (1231*G[0, 0, x])/18 - 
         ((209*I)/6)*Pi*G[0, 0, x] - (115*Pi^2*G[0, 0, x])/6 + 
         ((3*I)/2)*Pi*G[0, 1, x] - (49*Pi^2*G[0, 1, x])/6 + 
         ((43*I)/2)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 
         (188*G[0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, x] + 
         (3*G[0, 0, 1, x])/2 - (11*I)*Pi*G[0, 0, 1, x] + 
         (3*G[0, 1, 0, x])/2 + (7*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (43*G[1, 0, 0, x])/2 - 
         (4*I)*Pi*G[1, 0, 0, x] + (7*I)*Pi*G[1, 0, 1, x] - 
         38*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 34*G[0, 0, 1, 0, x] - 
         52*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] - 10*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
         7*G[1, 0, 1, 0, x] + 20*Zeta[3] - (11*I)*Pi*Zeta[3] + 
         34*G[0, x]*Zeta[3] - 7*G[1, x]*Zeta[3])) + 
     RATIO[x]*((63779*Pi^2)/216 - ((17*I)/8)*Pi^3 + (1247*Pi^4)/270 + 
       ((86*I)/45)*Pi^5 - (29213*Pi^2*G[0, x])/216 - 
       ((11*I)/3)*Pi^3*G[0, x] - (79*Pi^4*G[0, x])/30 - 
       (30817*Pi^2*G[1, x])/216 - ((4*I)/3)*Pi^3*G[1, x] - 
       (79*Pi^4*G[1, x])/20 + (63779*G[0, 0, x])/108 - 
       ((17*I)/4)*Pi*G[0, 0, x] + (1129*Pi^2*G[0, 0, x])/18 + 
       ((47*I)/2)*Pi^3*G[0, 0, x] - (63779*G[0, 1, x])/108 + 
       ((17*I)/4)*Pi*G[0, 1, x] + (542*Pi^2*G[0, 1, x])/9 - 
       ((131*I)/6)*Pi^3*G[0, 1, x] - (63779*G[1, 0, x])/108 + 
       ((17*I)/4)*Pi*G[1, 0, x] + (448*Pi^2*G[1, 0, x])/9 - 
       ((7*I)/2)*Pi^3*G[1, 0, x] + (63779*G[1, 1, x])/108 - 
       ((17*I)/4)*Pi*G[1, 1, x] + (445*Pi^2*G[1, 1, x])/9 + 
       ((71*I)/6)*Pi^3*G[1, 1, x] - (10229*G[0, 0, 0, x])/18 - 
       (20*I)*Pi*G[0, 0, 0, x] + (7*Pi^2*G[0, 0, 0, x])/6 + 
       (9203*G[0, 0, 1, x])/36 + (22*I)*Pi*G[0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 1, x])/3 + (9203*G[0, 1, 0, x])/36 + 
       (12*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 + 
       57*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] + (97*Pi^2*G[0, 1, 1, x])/
        6 + (112*G[1, 0, 0, x])/9 + (10*I)*Pi*G[1, 0, 0, x] - 
       (21*Pi^2*G[1, 0, 0, x])/2 + (10807*G[1, 0, 1, x])/36 - 
       (12*I)*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + 
       (10807*G[1, 1, 0, x])/36 - (2*I)*Pi*G[1, 1, 0, x] + 
       23*Pi^2*G[1, 1, 0, x] - (3677*G[1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 + 
       372*G[0, 0, 0, 0, x] + (138*I)*Pi*G[0, 0, 0, 0, x] - 
       153*G[0, 0, 0, 1, x] - 153*G[0, 0, 1, 0, x] - 
       (134*I)*Pi*G[0, 0, 1, 0, x] + 53*G[0, 0, 1, 1, x] - 
       (58*G[0, 1, 0, 0, x])/3 - (148*I)*Pi*G[0, 1, 0, 0, x] - 
       (272*G[0, 1, 0, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, 1, x] - 
       (272*G[0, 1, 1, 0, x])/3 + (148*I)*Pi*G[0, 1, 1, 0, x] + 
       (245*G[0, 1, 1, 1, x])/3 + (14*I)*Pi*G[0, 1, 1, 1, x] + 
       (226*G[1, 0, 0, 0, x])/3 - (42*I)*Pi*G[1, 0, 0, 0, x] - 
       (233*G[1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, x] - 
       (233*G[1, 0, 1, 0, x])/3 + (34*I)*Pi*G[1, 0, 1, 0, x] - 
       39*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       (49*G[1, 1, 0, 0, x])/3 + (72*I)*Pi*G[1, 1, 0, 0, x] - 
       123*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
       123*G[1, 1, 1, 0, x] - (68*I)*Pi*G[1, 1, 1, 0, x] + 
       (1046*G[1, 1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       148*G[0, 0, 0, 0, 0, x] + 54*G[0, 0, 0, 0, 1, x] + 
       54*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
       78*G[0, 0, 1, 0, 0, x] - 30*G[0, 0, 1, 0, 1, x] - 
       30*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
       158*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
       14*G[0, 1, 0, 1, 0, x] - 38*G[0, 1, 0, 1, 1, x] + 
       154*G[0, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 0, x] + 66*G[0, 1, 1, 1, 1, x] - 
       42*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
       16*G[1, 0, 0, 1, 0, x] - 14*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
       118*G[1, 1, 0, 0, 0, x] - 22*G[1, 1, 0, 0, 1, x] - 
       22*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] - 
       110*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] + (8755*Zeta[3])/36 - 
       (8*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/6 - 81*G[0, x]*Zeta[3] - 
       (152*I)*Pi*G[0, x]*Zeta[3] - (440*G[1, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[1, x]*Zeta[3] - 160*G[0, 0, x]*Zeta[3] + 
       144*G[0, 1, x]*Zeta[3] + 90*G[1, 0, x]*Zeta[3] - 
       62*G[1, 1, x]*Zeta[3] - 196*Zeta[5]) + (5474*Zeta[5])/15 + 
     (452*I)*Pi*Zeta[5] + 156*G[0, x]*Zeta[5] + 259*G[1, x]*Zeta[5] + 
     RATIO[x^(-1)]*(16939079/11664 - ((29152*I)/243)*Pi + (37183*Pi^2)/1944 + 
       ((484*I)/81)*Pi^3 - (19087*Pi^4)/4320 + ((767*I)/360)*Pi^5 + 
       (3473*Pi^6)/15120 - (944255*G[0, x])/972 + ((11648*I)/81)*Pi*G[0, x] - 
       (6815*Pi^2*G[0, x])/324 - ((173*I)/27)*Pi^3*G[0, x] + 
       (1691*Pi^4*G[0, x])/1080 - ((119*I)/180)*Pi^5*G[0, x] - 
       (29152*G[1, x])/243 + (74*I)*Pi*G[1, x] + (16201*Pi^2*G[1, x])/324 - 
       ((913*I)/72)*Pi^3*G[1, x] + (1949*Pi^4*G[1, x])/180 + 
       ((1511*I)/180)*Pi^5*G[1, x] + (55819*G[0, 0, x])/81 - 
       ((4192*I)/27)*Pi*G[0, 0, x] + (727*Pi^2*G[0, 0, x])/36 + 
       (5*I)*Pi^3*G[0, 0, x] + (Pi^4*G[0, 0, x])/6 + (6464*G[0, 1, x])/81 + 
       (20*I)*Pi*G[0, 1, x] - (1361*Pi^2*G[0, 1, x])/27 + 
       ((271*I)/36)*Pi^3*G[0, 1, x] - (219*Pi^4*G[0, 1, x])/40 + 
       (6464*G[1, 0, x])/81 + ((1184*I)/9)*Pi*G[1, 0, x] - 
       (10571*Pi^2*G[1, 0, x])/108 - ((275*I)/36)*Pi^3*G[1, 0, x] - 
       (1651*Pi^4*G[1, 0, x])/360 + 74*G[1, 1, x] - 
       ((163*I)/4)*Pi*G[1, 1, x] - (1217*Pi^2*G[1, 1, x])/36 - 
       ((115*I)/36)*Pi^3*G[1, 1, x] + (73*Pi^4*G[1, 1, x])/180 - 
       (4805*G[0, 0, 0, x])/9 + ((1436*I)/9)*Pi*G[0, 0, 0, x] - 
       (34*Pi^2*G[0, 0, 0, x])/3 + (18*I)*Pi^3*G[0, 0, 0, x] - 
       (1600*G[0, 0, 1, x])/27 + (145*Pi^2*G[0, 0, 1, x])/3 + 
       ((52*I)/3)*Pi^3*G[0, 0, 1, x] - (1600*G[0, 1, 0, x])/27 - 
       ((392*I)/3)*Pi*G[0, 1, 0, x] + (533*Pi^2*G[0, 1, 0, x])/6 + 
       ((76*I)/3)*Pi^3*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] + (85*Pi^2*G[0, 1, 1, x])/2 + 
       ((10*I)/3)*Pi^3*G[0, 1, 1, x] + (4640*G[1, 0, 0, x])/27 - 
       ((248*I)/3)*Pi*G[1, 0, 0, x] + (572*Pi^2*G[1, 0, 0, x])/9 + 
       (40*I)*Pi^3*G[1, 0, 0, x] - (896*G[1, 0, 1, x])/9 - 
       ((29*I)/2)*Pi*G[1, 0, 1, x] + (427*Pi^2*G[1, 0, 1, x])/18 - 
       ((52*I)/3)*Pi^3*G[1, 0, 1, x] - (896*G[1, 1, 0, x])/9 + 
       ((1009*I)/12)*Pi*G[1, 1, 0, x] - (298*Pi^2*G[1, 1, 0, x])/9 + 
       (3*I)*Pi^3*G[1, 1, 0, x] + (1397*G[1, 1, 1, x])/36 + 
       ((69*I)/4)*Pi*G[1, 1, 1, x] + (193*Pi^2*G[1, 1, 1, x])/9 + 
       ((25*I)/3)*Pi^3*G[1, 1, 1, x] + (1405*G[0, 0, 0, 0, x])/3 - 
       (140*I)*Pi*G[0, 0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, 0, x] + 
       (428*G[0, 0, 0, 1, x])/9 + (29*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (428*G[0, 0, 1, 0, x])/9 + ((332*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       15*Pi^2*G[0, 0, 1, 0, x] + 64*Pi^2*G[0, 0, 1, 1, x] - 
       (1636*G[0, 1, 0, 0, x])/9 + ((188*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       19*Pi^2*G[0, 1, 0, 0, x] + (296*G[0, 1, 0, 1, x])/3 + 
       34*Pi^2*G[0, 1, 0, 1, x] + (296*G[0, 1, 1, 0, x])/3 - 
       ((271*I)/6)*Pi*G[0, 1, 1, 0, x] + (148*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (308*G[0, 1, 1, 1, x])/3 + (122*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (2548*G[1, 0, 0, 0, x])/9 + ((260*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (14*Pi^2*G[1, 0, 0, 0, x])/3 + (56*G[1, 0, 0, 1, x])/3 + 
       19*Pi^2*G[1, 0, 0, 1, x] + (56*G[1, 0, 1, 0, x])/3 - 
       ((451*I)/6)*Pi*G[1, 0, 1, 0, x] - (Pi^2*G[1, 0, 1, 0, x])/3 + 
       (131*G[1, 0, 1, 1, x])/2 + (139*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (266*G[1, 1, 0, 0, x])/3 - ((77*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       62*Pi^2*G[1, 1, 0, 0, x] + (1129*G[1, 1, 0, 1, x])/12 + 
       33*Pi^2*G[1, 1, 0, 1, x] + (1129*G[1, 1, 1, 0, x])/12 + 
       ((115*I)/6)*Pi*G[1, 1, 1, 0, x] + (71*Pi^2*G[1, 1, 1, 0, x])/3 - 
       (335*G[1, 1, 1, 1, x])/2 - (16*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (1064*G[0, 0, 0, 0, 0, x])/3 + (360*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       56*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       56*G[0, 0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (442*G[0, 0, 1, 0, 0, x])/3 - (160*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (278*G[0, 0, 1, 0, 1, x])/3 - (278*G[0, 0, 1, 1, 0, x])/3 + 
       (20*I)*Pi*G[0, 0, 1, 1, 0, x] + (278*G[0, 0, 1, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + (692*G[0, 1, 0, 0, 0, x])/3 - 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] - (62*G[0, 1, 0, 0, 1, x])/3 - 
       (62*G[0, 1, 0, 1, 0, x])/3 - (76*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       72*G[0, 1, 0, 1, 1, x] + (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (62*G[0, 1, 1, 0, 0, x])/3 + (60*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (703*G[0, 1, 1, 0, 1, x])/6 - (32*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (703*G[0, 1, 1, 1, 0, x])/6 - (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (1259*G[0, 1, 1, 1, 1, x])/6 + 374*G[1, 0, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, 0, x] - (170*G[1, 0, 0, 0, 1, x])/3 - 
       (170*G[1, 0, 0, 1, 0, x])/3 - (164*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (206*G[1, 0, 1, 0, 0, x])/3 - (60*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (163*G[1, 0, 1, 0, 1, x])/6 - (116*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (163*G[1, 0, 1, 1, 0, x])/6 + (160*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (269*G[1, 0, 1, 1, 1, x])/6 + (96*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (314*G[1, 1, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (121*G[1, 1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (121*G[1, 1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       144*G[1, 1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (47*G[1, 1, 1, 0, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (601*G[1, 1, 1, 0, 1, x])/6 + (28*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (601*G[1, 1, 1, 1, 0, x])/6 - (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (593*G[1, 1, 1, 1, 1, x])/2 - (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       400*G[0, 0, 0, 0, 0, 0, x] + 260*G[0, 0, 0, 0, 0, 1, x] + 
       260*G[0, 0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 0, 1, 1, x] + 
       196*G[0, 0, 0, 1, 0, 0, x] - 144*G[0, 0, 0, 1, 0, 1, x] - 
       144*G[0, 0, 0, 1, 1, 0, x] - 24*G[0, 0, 0, 1, 1, 1, x] - 
       32*G[0, 0, 1, 0, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 1, x] + 
       4*G[0, 0, 1, 0, 1, 0, x] - 172*G[0, 0, 1, 0, 1, 1, x] + 
       56*G[0, 0, 1, 1, 0, 0, x] - 204*G[0, 0, 1, 1, 0, 1, x] - 
       204*G[0, 0, 1, 1, 1, 0, x] + 216*G[0, 0, 1, 1, 1, 1, x] - 
       84*G[0, 1, 0, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 0, 1, x] + 
       36*G[0, 1, 0, 0, 1, 0, x] - 88*G[0, 1, 0, 0, 1, 1, x] - 
       24*G[0, 1, 0, 1, 0, 0, x] - 104*G[0, 1, 0, 1, 0, 1, x] - 
       104*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] + 
       184*G[0, 1, 1, 0, 0, 0, x] - 124*G[0, 1, 1, 0, 0, 1, x] - 
       124*G[0, 1, 1, 0, 1, 0, x] - 88*G[0, 1, 1, 0, 1, 1, x] - 
       92*G[0, 1, 1, 1, 0, 0, x] - 96*G[0, 1, 1, 1, 0, 1, x] - 
       96*G[0, 1, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, 0, 0, x] + 100*G[1, 0, 0, 0, 0, 1, x] + 
       100*G[1, 0, 0, 0, 1, 0, x] - 104*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] - 72*G[1, 0, 0, 1, 0, 1, x] - 
       72*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
       16*G[1, 0, 1, 0, 0, 0, x] - 108*G[1, 0, 1, 0, 0, 1, x] - 
       108*G[1, 0, 1, 0, 1, 0, x] - 120*G[1, 0, 1, 0, 1, 1, x] + 
       108*G[1, 0, 1, 1, 0, 0, x] - 60*G[1, 0, 1, 1, 0, 1, x] - 
       60*G[1, 0, 1, 1, 1, 0, x] + 216*G[1, 0, 1, 1, 1, 1, x] + 
       320*G[1, 1, 0, 0, 0, 0, x] - 132*G[1, 1, 0, 0, 0, 1, x] - 
       132*G[1, 1, 0, 0, 1, 0, x] - 36*G[1, 1, 0, 0, 1, 1, x] - 
       76*G[1, 1, 0, 1, 0, 0, x] - 112*G[1, 1, 0, 1, 0, 1, x] - 
       112*G[1, 1, 0, 1, 1, 0, x] + 84*G[1, 1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 1, 0, 0, 0, x] - 92*G[1, 1, 1, 0, 0, 1, x] - 
       92*G[1, 1, 1, 0, 1, 0, x] + 72*G[1, 1, 1, 0, 1, 1, x] - 
       148*G[1, 1, 1, 1, 0, 0, x] + 84*G[1, 1, 1, 1, 0, 1, x] + 
       84*G[1, 1, 1, 1, 1, 0, x] + 156*G[1, 1, 1, 1, 1, 1, x] - 
       (9181*Zeta[3])/9 + ((9476*I)/27)*Pi*Zeta[3] + (185*Pi^2*Zeta[3])/18 - 
       ((8*I)/3)*Pi^3*Zeta[3] + (1301*G[0, x]*Zeta[3])/3 - 
       ((932*I)/3)*Pi*G[0, x]*Zeta[3] + 11*Pi^2*G[0, x]*Zeta[3] + 
       (12185*G[1, x]*Zeta[3])/27 + ((211*I)/2)*Pi*G[1, x]*Zeta[3] + 
       (1229*Pi^2*G[1, x]*Zeta[3])/9 - (1232*G[0, 0, x]*Zeta[3])/9 - 
       (8*I)*Pi*G[0, 0, x]*Zeta[3] - 373*G[0, 1, x]*Zeta[3] - 
       ((296*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 129*G[1, 0, x]*Zeta[3] - 
       (392*I)*Pi*G[1, 0, x]*Zeta[3] - 98*G[1, 1, x]*Zeta[3] - 
       (4*I)*Pi*G[1, 1, x]*Zeta[3] + (88*G[0, 0, 0, x]*Zeta[3])/3 - 
       (100*G[0, 0, 1, x]*Zeta[3])/3 + (500*G[0, 1, 0, x]*Zeta[3])/3 - 
       224*G[0, 1, 1, x]*Zeta[3] + (40*G[1, 0, 0, x]*Zeta[3])/3 + 
       156*G[1, 0, 1, x]*Zeta[3] - 232*G[1, 1, 0, x]*Zeta[3] - 
       72*G[1, 1, 1, x]*Zeta[3] + (1481*Zeta[3]^2)/9 + (791*Zeta[5])/15 - 
       (164*I)*Pi*Zeta[5] - 242*G[0, x]*Zeta[5] - 264*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((-22583*I)/648)*Pi^3 + (14053*Pi^4)/3240 + 
       ((203*I)/270)*Pi^5 + (181*Pi^6)/1080 + ((169555*I)/324)*Pi*G[0, x] - 
       (85375*Pi^2*G[0, x])/648 - ((481*I)/216)*Pi^3*G[0, x] + 
       (29*Pi^4*G[0, x])/18 - ((1013*I)/360)*Pi^5*G[0, x] - 
       ((295*I)/216)*Pi^3*G[1, x] + (115*Pi^4*G[1, x])/54 + 
       ((106*I)/45)*Pi^5*G[1, x] + (169555*G[0, 0, x])/324 - 
       ((6175*I)/27)*Pi*G[0, 0, x] + (310*Pi^2*G[0, 0, x])/9 - 
       ((97*I)/12)*Pi^3*G[0, 0, x] - (749*Pi^4*G[0, 0, x])/120 - 
       (20*I)*Pi*G[0, 1, x] - (133*Pi^2*G[0, 1, x])/8 + 
       ((85*I)/36)*Pi^3*G[0, 1, x] + (73*Pi^4*G[0, 1, x])/18 + 
       ((20423*I)/108)*Pi*G[1, 0, x] - (12029*Pi^2*G[1, 0, x])/216 - 
       ((215*I)/36)*Pi^3*G[1, 0, x] + (64*Pi^4*G[1, 0, x])/45 + 
       (I/2)*Pi^3*G[1, 1, x] + (7*Pi^4*G[1, 1, x])/180 - 
       (13187*G[0, 0, 0, x])/27 + ((1618*I)/9)*Pi*G[0, 0, 0, x] - 
       (32*Pi^2*G[0, 0, 0, x])/9 - ((19*I)/3)*Pi^3*G[0, 0, 0, x] - 
       20*G[0, 0, 1, x] - ((169*I)/2)*Pi*G[0, 0, 1, x] + 
       (475*Pi^2*G[0, 0, 1, x])/12 + ((37*I)/2)*Pi^3*G[0, 0, 1, x] - 
       20*G[0, 1, 0, x] - ((839*I)/9)*Pi*G[0, 1, 0, x] + 
       (1429*Pi^2*G[0, 1, 0, x])/36 + ((13*I)/2)*Pi^3*G[0, 1, 0, x] + 
       (45*I)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/2 - 
       ((29*I)/3)*Pi^3*G[0, 1, 1, x] + (20423*G[1, 0, 0, x])/108 - 
       ((2303*I)/36)*Pi*G[1, 0, 0, x] + (641*Pi^2*G[1, 0, 0, x])/36 + 
       ((23*I)/3)*Pi^3*G[1, 0, 0, x] + ((73*I)/4)*Pi*G[1, 0, 1, x] + 
       (17*Pi^2*G[1, 0, 1, x])/6 - ((11*I)/2)*Pi^3*G[1, 0, 1, x] + 
       ((238*I)/9)*Pi*G[1, 1, 0, x] - (169*Pi^2*G[1, 1, 0, x])/18 - 
       (3*I)*Pi^3*G[1, 1, 0, x] + ((4*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (1300*G[0, 0, 0, 0, x])/3 - ((491*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       129*Pi^2*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 1, x] - (413*Pi^2*G[0, 0, 0, 1, x])/3 + 
       6*G[0, 0, 1, 0, x] + (83*I)*Pi*G[0, 0, 1, 0, x] - 
       (377*Pi^2*G[0, 0, 1, 0, x])/3 - (173*G[0, 0, 1, 1, x])/2 + 
       (29*I)*Pi*G[0, 0, 1, 1, x] - (256*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (1208*G[0, 1, 0, 0, x])/9 + (74*I)*Pi*G[0, 1, 0, 0, x] - 
       (152*Pi^2*G[0, 1, 0, 0, x])/3 + 45*G[0, 1, 0, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, 1, x] - (211*Pi^2*G[0, 1, 0, 1, x])/3 + 
       45*G[0, 1, 1, 0, x] - ((86*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       108*Pi^2*G[0, 1, 1, 0, x] - (17*I)*Pi*G[0, 1, 1, 1, x] - 
       27*Pi^2*G[0, 1, 1, 1, x] - (1597*G[1, 0, 0, 0, x])/9 + 
       (49*I)*Pi*G[1, 0, 0, 0, x] + (82*Pi^2*G[1, 0, 0, 0, x])/3 + 
       (73*G[1, 0, 0, 1, x])/4 + (7*I)*Pi*G[1, 0, 0, 1, x] + 
       (71*Pi^2*G[1, 0, 0, 1, x])/6 + (73*G[1, 0, 1, 0, x])/4 - 
       ((59*I)/3)*Pi*G[1, 0, 1, 0, x] + (73*Pi^2*G[1, 0, 1, 0, x])/6 - 
       (18*I)*Pi*G[1, 0, 1, 1, x] + (22*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (238*G[1, 1, 0, 0, x])/9 - ((41*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (10*Pi^2*G[1, 1, 0, 0, x])/3 + (5*I)*Pi*G[1, 1, 0, 1, x] - 
       (Pi^2*G[1, 1, 0, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       (1034*G[0, 0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       41*G[0, 0, 0, 0, 1, x] - (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       41*G[0, 0, 0, 1, 0, x] + (58*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       11*G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       105*G[0, 0, 1, 0, 0, x] + (20*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       36*G[0, 0, 1, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       36*G[0, 0, 1, 1, 0, x] - (78*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       119*G[0, 0, 1, 1, 1, x] - (22*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       201*G[0, 1, 0, 0, 0, x] + (10*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       59*G[0, 1, 0, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       59*G[0, 1, 0, 1, 0, x] - (66*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       61*G[0, 1, 0, 1, 1, x] + (38*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (77*G[0, 1, 1, 0, 0, x])/3 - (46*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       17*G[0, 1, 1, 0, 1, x] + (20*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       17*G[0, 1, 1, 1, 0, x] + (58*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (22*I)*Pi*G[0, 1, 1, 1, 1, x] + 155*G[1, 0, 0, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] + 
       (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
       (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 1, x] - (38*G[1, 0, 1, 0, 0, x])/3 - 
       (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
       (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] + 
       (30*I)*Pi*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (106*G[1, 1, 0, 0, 0, x])/3 + 5*G[1, 1, 0, 0, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] + 
       (8*I)*Pi*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       528*G[0, 0, 0, 0, 0, 0, x] + 352*G[0, 0, 0, 0, 0, 1, x] + 
       352*G[0, 0, 0, 0, 1, 0, x] - 182*G[0, 0, 0, 0, 1, 1, x] + 
       40*G[0, 0, 0, 1, 0, 0, x] + 216*G[0, 0, 0, 1, 0, 1, x] + 
       216*G[0, 0, 0, 1, 1, 0, x] - 346*G[0, 0, 0, 1, 1, 1, x] - 
       292*G[0, 0, 1, 0, 0, 0, x] + 334*G[0, 0, 1, 0, 0, 1, x] + 
       334*G[0, 0, 1, 0, 1, 0, x] - 222*G[0, 0, 1, 0, 1, 1, x] - 
       82*G[0, 0, 1, 1, 0, 0, x] + 84*G[0, 0, 1, 1, 0, 1, x] + 
       84*G[0, 0, 1, 1, 1, 0, x] - 310*G[0, 0, 1, 1, 1, 1, x] - 
       268*G[0, 1, 0, 0, 0, 0, x] + 140*G[0, 1, 0, 0, 0, 1, x] + 
       140*G[0, 1, 0, 0, 1, 0, x] - 18*G[0, 1, 0, 0, 1, 1, x] - 
       80*G[0, 1, 0, 1, 0, 0, x] + 164*G[0, 1, 0, 1, 0, 1, x] + 
       164*G[0, 1, 0, 1, 1, 0, x] - 266*G[0, 1, 0, 1, 1, 1, x] - 
       272*G[0, 1, 1, 0, 0, 0, x] + 178*G[0, 1, 1, 0, 0, 1, x] + 
       178*G[0, 1, 1, 0, 1, 0, x] - 170*G[0, 1, 1, 0, 1, 1, x] + 
       68*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
       22*G[0, 1, 1, 1, 1, 0, x] + 60*G[1, 0, 0, 0, 0, 0, x] - 
       78*G[1, 0, 0, 0, 0, 1, x] - 78*G[1, 0, 0, 0, 1, 0, x] + 
       76*G[1, 0, 0, 0, 1, 1, x] - 40*G[1, 0, 0, 1, 0, 0, x] - 
       12*G[1, 0, 0, 1, 0, 1, x] - 12*G[1, 0, 0, 1, 1, 0, x] + 
       32*G[1, 0, 0, 1, 1, 1, x] + 30*G[1, 0, 1, 0, 0, 0, x] - 
       50*G[1, 0, 1, 0, 0, 1, x] - 50*G[1, 0, 1, 0, 1, 0, x] + 
       36*G[1, 0, 1, 0, 1, 1, x] + 22*G[1, 0, 1, 1, 0, 0, x] + 
       32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] - 
       4*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
       12*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] + 
       14*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
       12*G[1, 1, 0, 1, 1, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] - 
       6*G[1, 1, 1, 1, 0, 0, x] + (22583*Zeta[3])/108 + 
       ((109*I)/36)*Pi*Zeta[3] - (112*Pi^2*Zeta[3])/9 + 
       ((365*I)/18)*Pi^3*Zeta[3] + (1117*G[0, x]*Zeta[3])/18 - 
       ((1202*I)/9)*Pi*G[0, x]*Zeta[3] + 155*Pi^2*G[0, x]*Zeta[3] + 
       (295*G[1, x]*Zeta[3])/36 + ((176*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (143*Pi^2*G[1, x]*Zeta[3])/6 - (2042*G[0, 0, x]*Zeta[3])/9 + 
       ((328*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (128*G[0, 1, x]*Zeta[3])/3 - 
       ((8*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 
       ((298*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 3*G[1, 1, x]*Zeta[3] + 
       (16*I)*Pi*G[1, 1, x]*Zeta[3] + (2308*G[0, 0, 0, x]*Zeta[3])/3 + 
       (52*G[0, 0, 1, x]*Zeta[3])/3 + (190*G[0, 1, 0, x]*Zeta[3])/3 + 
       154*G[0, 1, 1, x]*Zeta[3] - (466*G[1, 0, 0, x]*Zeta[3])/3 + 
       52*G[1, 0, 1, x]*Zeta[3] + 10*G[1, 1, 0, x]*Zeta[3] - 
       8*G[1, 1, 1, x]*Zeta[3] - (536*Zeta[3]^2)/3 - (43*Zeta[5])/3 + 
       (288*I)*Pi*Zeta[5] + 478*G[0, x]*Zeta[5] - 149*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-944255/972 + ((34538*I)/81)*Pi - (77705*Pi^2)/324 - 
       ((22*I)/3)*Pi^3 - (7*Pi^4)/20 + ((6*I)/5)*Pi^5 + (71734*G[0, x])/81 - 
       ((370*I)/3)*Pi*G[0, x] - (4043*Pi^2*G[0, x])/108 + 
       ((37*I)/2)*Pi^3*G[0, x] - (629*Pi^4*G[0, x])/360 + (8255*G[1, x])/81 + 
       (40*I)*Pi*G[1, x] - (1963*Pi^2*G[1, x])/54 - ((47*I)/6)*Pi^3*G[1, x] - 
       (1697*Pi^4*G[1, x])/360 - (49759*G[0, 0, x])/54 + 
       ((1747*I)/9)*Pi*G[0, 0, x] + (859*Pi^2*G[0, 0, x])/18 + 
       ((51*I)/2)*Pi^3*G[0, 0, x] + (8585*G[0, 1, x])/27 + 
       (4*I)*Pi*G[0, 1, x] + (361*Pi^2*G[0, 1, x])/3 + 
       ((15*I)/2)*Pi^3*G[0, 1, x] + (8585*G[1, 0, x])/27 - 
       ((1486*I)/9)*Pi*G[1, 0, x] + (1244*Pi^2*G[1, 0, x])/9 + 
       ((131*I)/6)*Pi^3*G[1, 0, x] - (6115*G[1, 1, x])/18 - 
       (19*I)*Pi*G[1, 1, x] + (203*Pi^2*G[1, 1, x])/3 + 
       ((14*I)/3)*Pi^3*G[1, 1, x] + (4150*G[0, 0, 0, x])/9 - 
       ((70*I)/3)*Pi*G[0, 0, 0, x] - 13*Pi^2*G[0, 0, 0, x] + 
       (1139*G[0, 0, 1, x])/9 - (3*I)*Pi*G[0, 0, 1, x] + 
       (157*Pi^2*G[0, 0, 1, x])/6 + (1139*G[0, 1, 0, x])/9 - 
       ((91*I)/3)*Pi*G[0, 1, 0, x] + (35*Pi^2*G[0, 1, 0, x])/2 - 
       211*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 62*Pi^2*G[0, 1, 1, x] - 
       (2147*G[1, 0, 0, x])/9 - ((28*I)/3)*Pi*G[1, 0, 0, x] + 
       (121*Pi^2*G[1, 0, 0, x])/6 - 15*G[1, 0, 1, x] - 
       (11*I)*Pi*G[1, 0, 1, x] + (127*Pi^2*G[1, 0, 1, x])/3 - 
       15*G[1, 1, 0, x] + (53*I)*Pi*G[1, 1, 0, x] + (184*Pi^2*G[1, 1, 0, x])/
        3 + 92*G[1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, x] + 
       (116*Pi^2*G[1, 1, 1, x])/3 + (526*G[0, 0, 0, 0, x])/3 + 
       (206*I)*Pi*G[0, 0, 0, 0, x] - 178*G[0, 0, 0, 1, x] - 
       (54*I)*Pi*G[0, 0, 0, 1, x] - 178*G[0, 0, 1, 0, x] - 
       (106*I)*Pi*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] + 
       (20*I)*Pi*G[0, 0, 1, 1, x] + (184*G[0, 1, 0, 0, x])/3 - 
       (108*I)*Pi*G[0, 1, 0, 0, x] - (698*G[0, 1, 0, 1, x])/3 - 
       (18*I)*Pi*G[0, 1, 0, 1, x] - (698*G[0, 1, 1, 0, x])/3 + 
       (64*I)*Pi*G[0, 1, 1, 0, x] + (926*G[0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 1, 1, 1, x] + (908*G[1, 0, 0, 0, x])/3 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] - (563*G[1, 0, 0, 1, x])/3 + 
       (10*I)*Pi*G[1, 0, 0, 1, x] - (563*G[1, 0, 1, 0, x])/3 - 
       (60*I)*Pi*G[1, 0, 1, 0, x] + 56*G[1, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 0, 1, 1, x] + 38*G[1, 1, 0, 0, x] + 
       (34*I)*Pi*G[1, 1, 0, 0, x] - (317*G[1, 1, 0, 1, x])/3 - 
       (26*I)*Pi*G[1, 1, 0, 1, x] - (317*G[1, 1, 1, 0, x])/3 - 
       (10*I)*Pi*G[1, 1, 1, 0, x] + (841*G[1, 1, 1, 1, x])/3 + 
       196*G[0, 0, 0, 0, 0, x] + 190*G[0, 0, 0, 0, 1, x] + 
       190*G[0, 0, 0, 1, 0, x] - 180*G[0, 0, 0, 1, 1, x] + 
       110*G[0, 0, 1, 0, 0, x] - 152*G[0, 0, 1, 0, 1, x] - 
       152*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
       10*G[0, 1, 0, 0, 0, x] - 58*G[0, 1, 0, 0, 1, x] - 
       58*G[0, 1, 0, 1, 0, x] - 144*G[0, 1, 0, 1, 1, x] + 
       48*G[0, 1, 1, 0, 0, x] - 168*G[0, 1, 1, 0, 1, x] - 
       168*G[0, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, x] + 
       102*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
       32*G[1, 0, 0, 1, 0, x] - 80*G[1, 0, 0, 1, 1, x] - 
       46*G[1, 0, 1, 0, 0, x] - 136*G[1, 0, 1, 0, 1, x] - 
       136*G[1, 0, 1, 1, 0, x] + 60*G[1, 0, 1, 1, 1, x] + 
       136*G[1, 1, 0, 0, 0, x] - 158*G[1, 1, 0, 0, 1, x] - 
       158*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
       118*G[1, 1, 1, 0, 0, x] - 48*G[1, 1, 1, 0, 1, x] - 
       48*G[1, 1, 1, 1, 0, x] + 264*G[1, 1, 1, 1, 1, x] + (3407*Zeta[3])/9 - 
       ((989*I)/3)*Pi*Zeta[3] + (635*Pi^2*Zeta[3])/9 - 
       (3212*G[0, x]*Zeta[3])/9 - ((386*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (865*G[1, x]*Zeta[3])/3 - ((326*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (8*G[0, 0, x]*Zeta[3])/3 - (2*G[0, 1, x]*Zeta[3])/3 - 
       (2*G[1, 0, x]*Zeta[3])/3 - 192*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((5551*Pi^2)/36 + ((3*I)/2)*Pi^3 + (383*Pi^4)/90 - 
         (523*Pi^2*G[0, x])/9 - ((35*I)/3)*Pi^3*G[0, x] - 
         (497*Pi^2*G[1, x])/9 + ((17*I)/3)*Pi^3*G[1, x] + 
         (5551*G[0, 0, x])/18 + (3*I)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/
          3 - (5551*G[0, 1, x])/18 - (3*I)*Pi*G[0, 1, x] - 
         7*Pi^2*G[0, 1, x] - (5551*G[1, 0, x])/18 - (3*I)*Pi*G[1, 0, x] - 
         (43*Pi^2*G[1, 0, x])/3 + (5551*G[1, 1, x])/18 + 
         (3*I)*Pi*G[1, 1, x] - 9*Pi^2*G[1, 1, x] - 239*G[0, 0, 0, x] - 
         (60*I)*Pi*G[0, 0, 0, x] + 122*G[0, 0, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, x] + 122*G[0, 1, 0, x] + 
         (58*I)*Pi*G[0, 1, 0, x] - 5*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] + 
         (37*G[1, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, x] + 
         (314*G[1, 0, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, x] + 
         (314*G[1, 1, 0, x])/3 - (46*I)*Pi*G[1, 1, 0, x] - 
         (665*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
         64*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 26*G[0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 34*G[0, 1, 0, 1, x] + 
         34*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] + 
         26*G[1, 0, 0, 1, x] + 26*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
         84*G[1, 1, 1, 1, x] + (329*Zeta[3])/3 + (58*I)*Pi*Zeta[3] + 
         42*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (((-893*I)/54)*Pi^3 + (527*Pi^4)/540 + ((23*I)/12)*Pi^5 + 
         ((7552*I)/27)*Pi*G[0, x] - (3391*Pi^2*G[0, x])/54 + 
         ((8*I)/3)*Pi^3*G[0, x] + (301*Pi^4*G[0, x])/90 - 
         ((17*I)/18)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/36 + 
         (7552*G[0, 0, x])/27 - ((1141*I)/9)*Pi*G[0, 0, x] + 
         (163*Pi^2*G[0, 0, x])/18 + ((7*I)/2)*Pi^3*G[0, 0, x] - 
         (4*I)*Pi*G[0, 1, x] - (59*Pi^2*G[0, 1, x])/6 - 
         ((67*I)/6)*Pi^3*G[0, 1, x] + ((857*I)/9)*Pi*G[1, 0, x] - 
         (425*Pi^2*G[1, 0, x])/18 - ((11*I)/2)*Pi^3*G[1, 0, x] + 
         ((4*I)/3)*Pi^3*G[1, 1, x] - (2336*G[0, 0, 0, x])/9 + 
         ((332*I)/3)*Pi*G[0, 0, 0, x] + (238*Pi^2*G[0, 0, 0, x])/3 - 
         4*G[0, 0, 1, x] - (37*I)*Pi*G[0, 0, 1, x] + (145*Pi^2*G[0, 0, 1, x])/
          2 - 4*G[0, 1, 0, x] - (51*I)*Pi*G[0, 1, 0, x] + 
         (295*Pi^2*G[0, 1, 0, x])/6 + (14*I)*Pi*G[0, 1, 1, x] + 
         (62*Pi^2*G[0, 1, 1, x])/3 + (857*G[1, 0, 0, x])/9 - 
         (40*I)*Pi*G[1, 0, 0, x] - (37*Pi^2*G[1, 0, 0, x])/6 + 
         (11*I)*Pi*G[1, 0, 1, x] - (5*Pi^2*G[1, 0, 1, x])/3 + 
         ((50*I)/3)*Pi*G[1, 1, 0, x] - 2*Pi^2*G[1, 1, 0, x] + 
         222*G[0, 0, 0, 0, x] - (42*I)*Pi*G[0, 0, 0, 0, x] + 
         14*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         14*G[0, 0, 1, 0, x] - (34*I)*Pi*G[0, 0, 1, 0, x] - 
         54*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
         68*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] + 
         14*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] + (52*I)*Pi*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, x] - 94*G[1, 0, 0, 0, x] + 
         (10*I)*Pi*G[1, 0, 0, 0, x] + 11*G[1, 0, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
         (50*G[1, 1, 0, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         232*G[0, 0, 0, 0, 0, x] - 198*G[0, 0, 0, 0, 1, x] - 
         198*G[0, 0, 0, 1, 0, x] + 132*G[0, 0, 0, 1, 1, x] - 
         22*G[0, 0, 1, 0, 0, x] - 80*G[0, 0, 1, 0, 1, x] - 
         80*G[0, 0, 1, 1, 0, x] + 204*G[0, 0, 1, 1, 1, x] + 
         138*G[0, 1, 0, 0, 0, x] - 150*G[0, 1, 0, 0, 1, x] - 
         150*G[0, 1, 0, 1, 0, x] + 140*G[0, 1, 0, 1, 1, x] + 
         48*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 0, x] + 10*G[1, 0, 0, 0, 0, x] + 
         20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] + 18*G[1, 0, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] - 
         8*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         6*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (893*Zeta[3])/9 + 
         ((49*I)/3)*Pi*Zeta[3] - 54*Pi^2*Zeta[3] + (142*G[0, x]*Zeta[3])/3 - 
         ((250*I)/3)*Pi*G[0, x]*Zeta[3] + (17*G[1, x]*Zeta[3])/3 + 
         (30*I)*Pi*G[1, x]*Zeta[3] - (976*G[0, 0, x]*Zeta[3])/3 + 
         38*G[0, 1, x]*Zeta[3] + 14*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] - 268*Zeta[5]) - 222*Zeta[5] + 
       RATIO[x^(-1)]*(944255/972 - ((11648*I)/81)*Pi + (7679*Pi^2)/324 + 
         ((173*I)/27)*Pi^3 - (217*Pi^4)/135 + ((43*I)/60)*Pi^5 - 
         (50635*G[0, x])/81 + ((4192*I)/27)*Pi*G[0, x] - 
         (871*Pi^2*G[0, x])/36 - (5*I)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/120 - 
         (6464*G[1, x])/81 + (20*I)*Pi*G[1, x] + (1469*Pi^2*G[1, x])/27 - 
         ((149*I)/18)*Pi^3*G[1, x] + (287*Pi^4*G[1, x])/40 + 
         (3941*G[0, 0, x])/9 - ((1436*I)/9)*Pi*G[0, 0, x] + 
         (43*Pi^2*G[0, 0, x])/3 - (22*I)*Pi^3*G[0, 0, x] + 
         (1600*G[0, 1, x])/27 - (145*Pi^2*G[0, 1, x])/3 - 
         ((56*I)/3)*Pi^3*G[0, 1, x] + (1600*G[1, 0, x])/27 + 
         ((392*I)/3)*Pi*G[1, 0, x] - (262*Pi^2*G[1, 0, x])/3 - 
         ((82*I)/3)*Pi^3*G[1, 0, x] + 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] - 
         38*Pi^2*G[1, 1, x] - ((10*I)/3)*Pi^3*G[1, 1, x] - 
         (1069*G[0, 0, 0, x])/3 + (140*I)*Pi*G[0, 0, 0, x] + 
         (37*Pi^2*G[0, 0, 0, x])/3 - (428*G[0, 0, 1, x])/9 - 
         (77*Pi^2*G[0, 0, 1, x])/3 - (428*G[0, 1, 0, x])/9 - 
         ((332*I)/3)*Pi*G[0, 1, 0, x] - (97*Pi^2*G[0, 1, 0, x])/3 - 
         (196*Pi^2*G[0, 1, 1, x])/3 + (1636*G[1, 0, 0, x])/9 - 
         ((188*I)/3)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/3 - 
         (296*G[1, 0, 1, x])/3 - 36*Pi^2*G[1, 0, 1, x] - 
         (296*G[1, 1, 0, x])/3 + ((149*I)/3)*Pi*G[1, 1, 0, x] - 
         (190*Pi^2*G[1, 1, 0, x])/3 + (272*G[1, 1, 1, x])/3 - 
         (116*Pi^2*G[1, 1, 1, x])/3 + (812*G[0, 0, 0, 0, x])/3 - 
         (248*I)*Pi*G[0, 0, 0, 0, x] + 56*G[0, 0, 0, 1, x] + 
         (56*I)*Pi*G[0, 0, 0, 1, x] + 56*G[0, 0, 1, 0, x] + 
         (72*I)*Pi*G[0, 0, 1, 0, x] - (442*G[0, 1, 0, 0, x])/3 + 
         (104*I)*Pi*G[0, 1, 0, 0, x] + (278*G[0, 1, 0, 1, x])/3 + 
         (278*G[0, 1, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (278*G[0, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (692*G[1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, 0, x] + 
         (62*G[1, 0, 0, 1, x])/3 + (62*G[1, 0, 1, 0, x])/3 + 
         (68*I)*Pi*G[1, 0, 1, 0, x] + 72*G[1, 0, 1, 1, x] - 
         (56*I)*Pi*G[1, 0, 1, 1, x] + (116*G[1, 1, 0, 0, x])/3 - 
         (36*I)*Pi*G[1, 1, 0, 0, x] + (311*G[1, 1, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 0, 1, x] + (311*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] - (589*G[1, 1, 1, 1, x])/3 - 
         300*G[0, 0, 0, 0, 0, x] - 148*G[0, 0, 0, 0, 1, x] - 
         148*G[0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 1, 1, x] - 
         132*G[0, 0, 1, 0, 0, x] + 168*G[0, 0, 1, 0, 1, x] + 
         168*G[0, 0, 1, 1, 0, x] - 16*G[0, 1, 0, 0, 0, x] + 
         52*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] + 
         140*G[0, 1, 0, 1, 1, x] + 180*G[0, 1, 1, 0, 1, x] + 
         180*G[0, 1, 1, 1, 0, x] - 216*G[0, 1, 1, 1, 1, x] - 
         44*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] + 104*G[1, 0, 0, 1, 1, x] + 
         64*G[1, 0, 1, 0, 0, x] + 112*G[1, 0, 1, 0, 1, x] + 
         112*G[1, 0, 1, 1, 0, x] - 60*G[1, 0, 1, 1, 1, x] - 
         144*G[1, 1, 0, 0, 0, x] + 164*G[1, 1, 0, 0, 1, x] + 
         164*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         116*G[1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
         48*G[1, 1, 1, 1, 0, x] - 264*G[1, 1, 1, 1, 1, x] - 
         (1189*Zeta[3])/3 + ((932*I)/3)*Pi*Zeta[3] - (113*Pi^2*Zeta[3])/9 + 
         (980*G[0, x]*Zeta[3])/9 + ((136*I)/3)*Pi*G[0, x]*Zeta[3] + 
         364*G[1, x]*Zeta[3] + ((416*I)/3)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] + (260*G[0, 1, x]*Zeta[3])/3 - 
         (100*G[1, 0, x]*Zeta[3])/3 + 184*G[1, 1, x]*Zeta[3] + 
         242*Zeta[5]))) + (-511/16 + (24*I)*Pi + (211*Pi^2)/12 + 
     ((5*I)/3)*Pi^3 - (57*Pi^4)/40 + (189*G[0, x])/4 - (50*I)*Pi*G[0, x] - 
     (11*Pi^2*G[0, x])/6 + ((13*I)/3)*Pi^3*G[0, x] - (12*I)*Pi*G[1, x] - 
     2*Pi^2*G[1, x] + (6*I)*Pi^3*G[1, x] - 25*G[0, 0, x] + 
     (22*I)*Pi*G[0, 0, x] + (26*Pi^2*G[0, 0, x])/3 - 56*G[0, 1, x] + 
     (6*I)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - 56*G[1, 0, x] + 
     (10*I)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] + 
     (6*I)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/3 + 12*G[0, 0, 0, x] - 
     (8*I)*Pi*G[0, 0, 0, x] + 30*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + 
     30*G[0, 1, 0, x] - (20*I)*Pi*G[0, 1, 0, x] + 6*G[0, 1, 1, x] + 
     (6*I)*Pi*G[0, 1, 1, x] + 34*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + 
     6*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
     (6*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
     12*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] - 20*G[0, 1, 0, 0, x] - 
     18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
     14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
     2*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 
     16*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^3*(-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x] + 
       (3 - (4*I)*Pi - 2*G[0, x] - 4*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(-25/2 + (14*I)*Pi + (37*Pi^2)/6 + 11*G[0, x] - 
       (10*I)*Pi*G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - 4*G[0, 0, x] - 
       12*G[0, 1, x] - 12*G[1, 0, x] - 12*G[1, 1, x] + 
       ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (25/2 - (12*I)*Pi - (37*Pi^2)/6 - 9*G[0, x] + (12*I)*Pi*G[0, x] - 
         12*G[1, x] + (12*I)*Pi*G[1, x] + 6*G[0, 0, x] + 12*G[0, 1, x] + 
         12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x^(-1)]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x] + 19*Zeta[3] - (20*I)*Pi*Zeta[3] - 
     20*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-93/4 + (38*I)*Pi + (11*Pi^2)/2 - ((2*I)/3)*Pi^3 + 
       31*G[0, x] - (28*I)*Pi*G[0, x] - (19*Pi^2*G[0, x])/3 + 32*G[1, x] - 
       (6*I)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 - 20*G[0, 0, x] + 
       (10*I)*Pi*G[0, 0, x] - 30*G[0, 1, x] + (18*I)*Pi*G[0, 1, x] - 
       30*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] + 18*G[0, 0, 1, x] + 
       18*G[0, 1, 0, x] + 24*G[0, 1, 1, x] + 18*G[1, 0, 0, x] + 
       24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] + 
       ((6*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 6*G[0, 0, x] - 
         (14*I)*Pi*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
        (93/4 - (32*I)*Pi + Pi^2/2 + ((2*I)/3)*Pi^3 - 25*G[0, x] + 
         (24*I)*Pi*G[0, x] + (37*Pi^2*G[0, x])/3 - 32*G[1, x] + 
         (2*Pi^2*G[1, x])/3 + 18*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] + 
         24*G[0, 1, x] - (24*I)*Pi*G[0, 1, x] + 24*G[1, 0, x] - 
         (24*I)*Pi*G[1, 0, x] - 12*G[0, 0, 0, x] - 24*G[0, 0, 1, x] - 
         24*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 24*G[1, 0, 0, x] - 
         24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] - 12*Zeta[3]) + 12*Zeta[3]) + 
     RATIO[x^(-1)]*(511/16 + (13*Pi^2)/12 - (13*Pi^4)/120 - (93*G[0, x])/4 + 
       (32*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - ((2*I)/3)*Pi^3*G[0, x] - 
       (8*I)*Pi^3*G[1, x] + 25*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] - 
       (37*Pi^2*G[0, 0, x])/3 + 32*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + 
       32*G[1, 0, x] + (38*Pi^2*G[1, 0, x])/3 - (32*Pi^2*G[1, 1, x])/3 - 
       18*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, x] - 24*G[0, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] - 
       24*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 12*G[0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 
       8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
       16*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
       16*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] - 15*Zeta[3] + 
       12*G[0, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((2*I)*Pi^3 - (23*Pi^4)/15 + 
       (12*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 + ((11*I)/3)*Pi^3*G[0, x] - 
       (2*I)*Pi^3*G[1, x] + 12*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - 
       (11*Pi^2*G[0, 0, x])/3 - 2*Pi^2*G[0, 1, x] - (12*I)*Pi*G[1, 0, x] + 
       6*Pi^2*G[1, 0, x] - 26*G[0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, x] + 16*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
       6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 
       6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] - 
       12*Zeta[3] - (20*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
       12*G[1, x]*Zeta[3]) + e*(-4205/32 + (108*I)*Pi + (3475*Pi^2)/48 + 
       ((149*I)/12)*Pi^3 - (121*Pi^4)/24 - ((59*I)/15)*Pi^5 + 
       (1663*G[0, x])/8 - ((343*I)/2)*Pi*G[0, x] + (199*Pi^2*G[0, x])/12 + 
       ((11*I)/6)*Pi^3*G[0, x] - (259*Pi^4*G[0, x])/180 + 12*G[1, x] - 
       (48*I)*Pi*G[1, x] - (62*Pi^2*G[1, x])/3 - ((89*I)/12)*Pi^3*G[1, x] + 
       (124*Pi^4*G[1, x])/15 - 127*G[0, 0, x] + ((239*I)/2)*Pi*G[0, 0, x] + 
       (7*Pi^2*G[0, 0, x])/3 - ((15*I)/2)*Pi^3*G[0, 0, x] - 201*G[0, 1, x] + 
       ((3*I)/2)*Pi*G[0, 1, x] - (31*Pi^2*G[0, 1, x])/6 - 
       ((157*I)/6)*Pi^3*G[0, 1, x] - 201*G[1, 0, x] - (39*I)*Pi*G[1, 0, x] - 
       3*Pi^2*G[1, 0, x] - ((77*I)/2)*Pi^3*G[1, 0, x] + 86*G[1, 1, x] + 
       (21*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - (3*I)*Pi^3*G[1, 1, x] + 
       150*G[0, 0, 0, x] - (78*I)*Pi*G[0, 0, 0, x] - (79*Pi^2*G[0, 0, 0, x])/
        3 + (155*G[0, 0, 1, x])/2 - (37*Pi^2*G[0, 0, 1, x])/6 + 
       (155*G[0, 1, 0, x])/2 + (18*I)*Pi*G[0, 1, 0, x] + 
       (131*Pi^2*G[0, 1, 0, x])/6 + 70*G[0, 1, 1, x] - 
       (3*I)*Pi*G[0, 1, 1, x] - (91*Pi^2*G[0, 1, 1, x])/3 + 
       (43*G[1, 0, 0, x])/2 + (4*I)*Pi*G[1, 0, 0, x] + 
       (29*Pi^2*G[1, 0, 0, x])/6 + (171*G[1, 0, 1, x])/2 + 
       (15*I)*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + (171*G[1, 1, 0, x])/2 + 
       ((77*I)/2)*Pi*G[1, 1, 0, x] - 61*Pi^2*G[1, 1, 0, x] - 
       (153*G[1, 1, 1, x])/2 - (18*I)*Pi*G[1, 1, 1, x] - 
       34*Pi^2*G[1, 1, 1, x] - 64*G[0, 0, 0, 0, x] + 
       (26*I)*Pi*G[0, 0, 0, 0, x] - 68*G[0, 0, 0, 1, x] + 
       (72*I)*Pi*G[0, 0, 0, 1, x] - 68*G[0, 0, 1, 0, x] + 
       (46*I)*Pi*G[0, 0, 1, 0, x] - 17*G[0, 0, 1, 1, x] - 
       (30*I)*Pi*G[0, 0, 1, 1, x] - 76*G[0, 1, 0, 0, x] - 
       (40*I)*Pi*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 
       (24*I)*Pi*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
       (30*I)*Pi*G[0, 1, 1, 1, x] - 42*G[1, 0, 0, 0, x] - 
       (66*I)*Pi*G[1, 0, 0, 0, x] - 29*G[1, 0, 0, 1, x] - 
       (18*I)*Pi*G[1, 0, 0, 1, x] - 29*G[1, 0, 1, 0, x] + 
       (42*I)*Pi*G[1, 0, 1, 0, x] + 28*G[1, 0, 1, 1, x] - 
       (48*I)*Pi*G[1, 0, 1, 1, x] + 19*G[1, 1, 0, 0, x] - 
       (10*I)*Pi*G[1, 1, 0, 0, x] + (7*G[1, 1, 0, 1, x])/2 + 
       (30*I)*Pi*G[1, 1, 0, 1, x] + (7*G[1, 1, 1, 0, x])/2 - 
       (55*G[1, 1, 1, 1, x])/2 + (12*I)*Pi*G[1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 0, 0, x] + 26*G[0, 0, 0, 0, 1, x] + 
       26*G[0, 0, 0, 1, 0, x] + 90*G[0, 0, 0, 1, 1, x] + 
       34*G[0, 0, 1, 0, 0, x] + 56*G[0, 0, 1, 0, 1, x] + 
       56*G[0, 0, 1, 1, 0, x] - 26*G[0, 0, 1, 1, 1, x] - 
       30*G[0, 1, 0, 0, 0, x] + 38*G[0, 1, 0, 0, 1, x] + 
       38*G[0, 1, 0, 1, 0, x] + 54*G[0, 1, 0, 1, 1, x] + 
       42*G[0, 1, 1, 0, 0, x] + 42*G[0, 1, 1, 0, 1, x] + 
       42*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
       70*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
       20*G[1, 0, 0, 1, 0, x] + 52*G[1, 0, 0, 1, 1, x] + 
       44*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
       48*G[1, 0, 1, 1, 0, x] - 48*G[1, 0, 1, 1, 1, x] - 
       104*G[1, 1, 0, 0, 0, x] + 102*G[1, 1, 0, 0, 1, x] + 
       102*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] + 
       32*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 1, 0, x] - 96*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-1/3 + RATIO[x^(-1)]/3) + Log[mu2/s]^4*
        (-5/2 + ((10*I)/3)*Pi + (5*G[0, x])/3 + (10*G[1, x])/3 + 
         (5/2 - ((10*I)/3)*Pi - (5*G[0, x])/3 - (10*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(-91/6 + ((44*I)/3)*Pi + 
         (56*Pi^2)/9 + (38*G[0, x])/3 - ((32*I)/3)*Pi*G[0, x] + 12*G[1, x] - 
         (12*I)*Pi*G[1, x] - 4*G[0, 0, x] - (40*G[0, 1, x])/3 - 
         (40*G[1, 0, x])/3 - 12*G[1, 1, x] + (((8*I)/3)*Pi*G[0, x] + 
           (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (91/6 - (12*I)*Pi - (56*Pi^2)/9 - 10*G[0, x] + ((40*I)/3)*Pi*
            G[0, x] - 12*G[1, x] + (12*I)*Pi*G[1, x] + (20*G[0, 0, x])/3 + 
           (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 + 12*G[1, 1, x])*
          RATIO[x^(-1)]) + (343*Zeta[3])/3 - ((148*I)/3)*Pi*Zeta[3] - 
       (607*Pi^2*Zeta[3])/9 - (190*G[0, x]*Zeta[3])/3 + 
       ((268*I)/3)*Pi*G[0, x]*Zeta[3] - 25*G[1, x]*Zeta[3] + 
       (260*I)*Pi*G[1, x]*Zeta[3] + 28*G[0, 0, x]*Zeta[3] - 
       (4*G[0, 1, x]*Zeta[3])/3 + (344*G[1, 0, x]*Zeta[3])/3 + 
       62*G[1, 1, x]*Zeta[3] + RATIO[x]*((-113*Pi^2)/4 - (7*Pi^4)/10 + 
         (17*Pi^2*G[0, x])/3 + (4*I)*Pi^3*G[0, x] + (28*Pi^2*G[1, x])/3 + 
         (2*I)*Pi^3*G[1, x] - (113*G[0, 0, x])/2 + (Pi^2*G[0, 0, x])/3 + 
         (113*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/3 + (113*G[1, 0, x])/2 + 
         (5*Pi^2*G[1, 0, x])/3 - (113*G[1, 1, x])/2 + (16*Pi^2*G[1, 1, x])/
          3 + 22*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 26*G[1, 0, 1, x] - 
         26*G[1, 1, 0, x] + 44*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] - 
         8*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
         10*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] - 
         12*Zeta[3] - (12*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
         20*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(-205/4 + (60*I)*Pi + 7*Pi^2 - 
         ((5*I)/3)*Pi^3 + (113*G[0, x])/2 - (41*I)*Pi*G[0, x] - 
         (32*Pi^2*G[0, x])/3 + 49*G[1, x] - (9*I)*Pi*G[1, x] - 
         (10*Pi^2*G[1, x])/3 - 36*G[0, 0, x] + (17*I)*Pi*G[0, 0, x] - 
         43*G[0, 1, x] + (27*I)*Pi*G[0, 1, x] - 43*G[1, 0, x] + 
         (25*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 2*G[0, 0, 0, x] + 
         31*G[0, 0, 1, x] + 31*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
         25*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
          (205/4 - (48*I)*Pi + ((4*I)/3)*Pi^3 - (91*G[0, x])/2 + 
           (36*I)*Pi*G[0, x] + (56*Pi^2*G[0, x])/3 - 48*G[1, x] + 
           (10*Pi^2*G[1, x])/3 + 30*G[0, 0, x] - (40*I)*Pi*G[0, 0, x] + 
           36*G[0, 1, x] - (36*I)*Pi*G[0, 1, x] + 36*G[1, 0, x] - 
           (32*I)*Pi*G[1, 0, x] - 20*G[0, 0, 0, x] - 40*G[0, 0, 1, x] - 
           40*G[0, 1, 0, x] - 36*G[0, 1, 1, x] - 32*G[1, 0, 0, x] - 
           40*G[1, 0, 1, x] - 40*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
           (50*Zeta[3])/3) + (56*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/3)*Pi^3 + (10*I)*Pi*G[0, x] + 8*Pi^2*G[0, x] + 10*G[0, 0, x] - 
           (23*I)*Pi*G[0, 0, x] - (9*I)*Pi*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] - 
           22*G[0, 0, 0, x] - 9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
           7*G[1, 0, 0, x] + 2*Zeta[3])) + Log[mu2/s]*(-895/8 + (121*I)*Pi + 
         (467*Pi^2)/12 + ((19*I)/3)*Pi^3 - (97*Pi^4)/20 + (313*G[0, x])/2 - 
         (141*I)*Pi*G[0, x] - (2*Pi^2*G[0, x])/3 + ((41*I)/3)*Pi^3*G[0, x] + 
         67*G[1, x] - (36*I)*Pi*G[1, x] - 6*Pi^2*G[1, x] + 
         (21*I)*Pi^3*G[1, x] - 108*G[0, 0, x] + (67*I)*Pi*G[0, 0, x] + 
         28*Pi^2*G[0, 0, x] - 146*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 
         (17*Pi^2*G[0, 1, x])/3 - 146*G[1, 0, x] + (5*I)*Pi*G[1, 0, x] - 
         11*Pi^2*G[1, 0, x] + 12*G[1, 1, x] + (18*I)*Pi*G[1, 1, x] + 
         (106*Pi^2*G[1, 1, x])/3 + 54*G[0, 0, 0, x] - 
         (24*I)*Pi*G[0, 0, 0, x] + 85*G[0, 0, 1, x] - 
         (42*I)*Pi*G[0, 0, 1, x] + 85*G[0, 1, 0, x] - 
         (54*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, x] + 75*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] + 16*G[1, 0, 1, x] - 
         (18*I)*Pi*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 
         44*G[0, 0, 0, 1, x] - 44*G[0, 0, 1, 0, x] - 60*G[0, 0, 1, 1, x] - 
         48*G[0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, x] - 68*G[0, 1, 1, 0, x] + 
         8*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 50*G[1, 0, 0, 1, x] - 
         50*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
         60*G[1, 1, 0, 1, x] - 60*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 
         (-9*Pi^2 - (3*I)*Pi^3 - 2*Pi^2*G[0, x] - 3*Pi^2*G[1, x] - 
           18*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + 18*G[0, 1, x] + 
           (6*I)*Pi*G[0, 1, x] + 18*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] - 
           18*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
           2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
           18*G[1, 1, 1, x])*RATIO[x] + 58*Zeta[3] - ((194*I)/3)*Pi*Zeta[3] - 
         (160*G[0, x]*Zeta[3])/3 - (2*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((3*I)*Pi^3 - (61*Pi^4)/15 + (27*I)*Pi*G[0, x] + 
           (28*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] - (3*I)*Pi^3*G[1, x] + 
           27*G[0, 0, x] - (53*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 - 
           (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - (21*I)*Pi*G[1, 0, x] + 
           21*Pi^2*G[1, 0, x] - 70*G[0, 0, 0, x] + (56*I)*Pi*G[0, 0, 0, x] - 
           3*G[0, 0, 1, x] + (30*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] - 
           21*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
           (18*I)*Pi*G[1, 0, 1, x] + 64*G[0, 0, 0, 0, x] + 
           36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           16*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
           24*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] - 
           18*Zeta[3] - (46*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 
           18*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(895/8 - (64*I)*Pi + 
           (17*Pi^2)/12 + (2*I)*Pi^3 + (47*Pi^4)/60 - (205*G[0, x])/2 + 
           (96*I)*Pi*G[0, x] - ((8*I)/3)*Pi^3*G[0, x] - 64*G[1, x] + 
           8*Pi^2*G[1, x] - (24*I)*Pi^3*G[1, x] + 91*G[0, 0, x] - 
           (72*I)*Pi*G[0, 0, x] - (112*Pi^2*G[0, 0, x])/3 + 96*G[0, 1, x] - 
           (20*Pi^2*G[0, 1, x])/3 + 96*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
           32*Pi^2*G[1, 0, x] - (106*Pi^2*G[1, 1, x])/3 - 60*G[0, 0, 0, x] + 
           (80*I)*Pi*G[0, 0, 0, x] - 72*G[0, 0, 1, x] + 
           (72*I)*Pi*G[0, 0, 1, x] - 72*G[0, 1, 0, x] + 
           (64*I)*Pi*G[0, 1, 0, x] - 48*G[1, 0, 0, x] - 
           (32*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] + 12*G[1, 1, 1, x] - 
           (12*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] + 
           80*G[0, 0, 0, 1, x] + 80*G[0, 0, 1, 0, x] + 72*G[0, 0, 1, 1, x] + 
           64*G[0, 1, 0, 0, x] + 80*G[0, 1, 0, 1, x] + 80*G[0, 1, 1, 0, x] - 
           8*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] + 
           48*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 60*G[1, 1, 0, 1, x] + 
           60*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] - 44*Zeta[3] + 
           ((56*I)/3)*Pi*Zeta[3] + (100*G[0, x]*Zeta[3])/3 + 
           (56*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (((25*I)/3)*Pi^3 - (2*Pi^4)/5 - ((359*I)/90)*Pi^5 + 
         (I/2)*Pi*G[0, x] + (55*Pi^2*G[0, x])/6 + ((17*I)/3)*Pi^3*G[0, x] - 
         (20*Pi^4*G[0, x])/9 - I*Pi^3*G[1, x] - (103*Pi^4*G[1, x])/30 + 
         G[0, 0, x]/2 - ((155*I)/2)*Pi*G[0, 0, x] + 21*Pi^2*G[0, 0, x] - 
         ((29*I)/6)*Pi^3*G[0, 0, x] + ((21*I)/2)*Pi*G[0, 1, x] + 
         (47*Pi^2*G[0, 1, x])/3 - ((13*I)/6)*Pi^3*G[0, 1, x] - 
         ((79*I)/2)*Pi*G[1, 0, x] + (77*Pi^2*G[1, 0, x])/3 + 
         ((73*I)/6)*Pi^3*G[1, 0, x] - (3*I)*Pi^3*G[1, 1, x] - 
         115*G[0, 0, 0, x] + (52*I)*Pi*G[0, 0, 0, x] + 
         11*Pi^2*G[0, 0, 0, x] + (21*G[0, 0, 1, x])/2 + 
         (54*I)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 + 
         (21*G[0, 1, 0, x])/2 + (10*I)*Pi*G[0, 1, 0, x] - 
         (61*Pi^2*G[0, 1, 0, x])/6 - (21*I)*Pi*G[0, 1, 1, x] + 
         5*Pi^2*G[0, 1, 1, x] - (79*G[1, 0, 0, x])/2 - 
         (8*I)*Pi*G[1, 0, 0, x] - (115*Pi^2*G[1, 0, 0, x])/6 - 
         (15*I)*Pi*G[1, 0, 1, x] - 11*Pi^2*G[1, 0, 1, x] - 
         (9*I)*Pi*G[1, 1, 0, x] + 3*Pi^2*G[1, 1, 0, x] + 
         156*G[0, 0, 0, 0, x] - (54*I)*Pi*G[0, 0, 0, 0, x] - 
         34*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, x] + 91*G[0, 0, 1, 1, x] - 
         (30*I)*Pi*G[0, 0, 1, 1, x] + 34*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 21*G[0, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 1, x] + 
         28*G[1, 0, 0, 0, x] + (22*I)*Pi*G[1, 0, 0, 0, x] - 
         15*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 
         15*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 1, x] - 9*G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 64*G[0, 0, 0, 0, 0, x] - 
         54*G[0, 0, 0, 0, 1, x] - 54*G[0, 0, 0, 1, 0, x] + 
         18*G[0, 0, 0, 1, 1, x] - 30*G[0, 0, 1, 0, 0, x] - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 0, 0, x] + 
         6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
         6*G[0, 1, 0, 1, 1, x] + 34*G[0, 1, 1, 0, 0, x] - 
         18*G[0, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 0, x] - 
         38*G[1, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 0, 1, x] + 
         36*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
         20*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] - 50*Zeta[3] + 
         (26*I)*Pi*Zeta[3] - (85*Pi^2*Zeta[3])/3 - 74*G[0, x]*Zeta[3] + 
         ((212*I)/3)*Pi*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3] - 
         (80*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
         18*G[1, 1, x]*Zeta[3] - 86*Zeta[5]) + RATIO[x^(-1)]*
        (4205/32 + (71*Pi^2)/16 + ((8*I)/3)*Pi^3 - (31*Pi^4)/120 - 
         (I/18)*Pi^5 - (895*G[0, x])/8 + (64*I)*Pi*G[0, x] - 
         (17*Pi^2*G[0, x])/12 - (2*I)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/60 - 
         (30*I)*Pi*G[1, x] + (44*Pi^2*G[1, x])/3 - ((3*I)/4)*Pi^3*G[1, x] - 
         (117*Pi^4*G[1, x])/10 + (205*G[0, 0, x])/2 - (96*I)*Pi*G[0, 0, x] + 
         ((8*I)/3)*Pi^3*G[0, 0, x] + 64*G[0, 1, x] - 8*Pi^2*G[0, 1, x] + 
         (24*I)*Pi^3*G[0, 1, x] + 64*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - 
         (15*Pi^2*G[1, 0, x])/2 + ((152*I)/3)*Pi^3*G[1, 0, x] - 
         30*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/2 - 
         91*G[0, 0, 0, x] + (72*I)*Pi*G[0, 0, 0, x] + 
         (112*Pi^2*G[0, 0, 0, x])/3 - 96*G[0, 0, 1, x] + 
         (20*Pi^2*G[0, 0, 1, x])/3 - 96*G[0, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, x] - 32*Pi^2*G[0, 1, 0, x] + 
         (106*Pi^2*G[0, 1, 1, x])/3 - 32*G[1, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 0, x] - 24*Pi^2*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 
         10*Pi^2*G[1, 0, 1, x] - 32*G[1, 1, 0, x] + ((9*I)/2)*Pi*
          G[1, 1, 0, x] + 64*Pi^2*G[1, 1, 0, x] + 44*G[1, 1, 1, x] + 
         34*Pi^2*G[1, 1, 1, x] + 60*G[0, 0, 0, 0, x] - 
         (80*I)*Pi*G[0, 0, 0, 0, x] + 72*G[0, 0, 0, 1, x] - 
         (72*I)*Pi*G[0, 0, 0, 1, x] + 72*G[0, 0, 1, 0, x] - 
         (64*I)*Pi*G[0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, x] + (88*I)*Pi*G[1, 0, 0, 0, x] + 
         36*G[1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, x] - 
         (44*I)*Pi*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 
         (84*I)*Pi*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, x] - (39*G[1, 1, 0, 1, x])/2 - 
         (36*I)*Pi*G[1, 1, 0, 1, x] - (39*G[1, 1, 1, 0, x])/2 + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + (15*G[1, 1, 1, 1, x])/2 - 
         (12*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 0, 1, x] - 80*G[0, 0, 0, 1, 0, x] - 
         72*G[0, 0, 0, 1, 1, x] - 64*G[0, 0, 1, 0, 0, x] - 
         80*G[0, 0, 1, 0, 1, x] - 80*G[0, 0, 1, 1, 0, x] + 
         8*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 1, x] - 
         32*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, x] - 60*G[0, 1, 1, 0, 1, x] - 
         60*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, 0, x] + 56*G[1, 0, 0, 0, 1, x] + 
         56*G[1, 0, 0, 1, 0, x] - 88*G[1, 0, 0, 1, 1, x] - 
         64*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] + 
         104*G[1, 1, 0, 0, 0, x] - 108*G[1, 1, 0, 0, 1, x] - 
         108*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] - 
         20*G[1, 1, 1, 0, 0, x] - 28*G[1, 1, 1, 0, 1, x] - 
         28*G[1, 1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, 1, x] - (388*Zeta[3])/3 + 
         (352*Pi^2*Zeta[3])/9 + 44*G[0, x]*Zeta[3] - ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] + 9*G[1, x]*Zeta[3] - (340*I)*Pi*G[1, x]*Zeta[3] - 
         (100*G[0, 0, x]*Zeta[3])/3 - (56*G[0, 1, x]*Zeta[3])/3 - 
         (296*G[1, 0, x]*Zeta[3])/3 - 44*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) - 
       80*Zeta[5]) + e^2*(-25863/64 + (396*I)*Pi + (29393*Pi^2)/96 + 
       ((185*I)/6)*Pi^3 - (30401*Pi^4)/1440 - ((119*I)/40)*Pi^5 - 
       (11017*Pi^6)/30240 + (11117*G[0, x])/16 - ((2247*I)/4)*Pi*G[0, x] + 
       (445*Pi^2*G[0, x])/6 + ((247*I)/24)*Pi^3*G[0, x] - 
       (1387*Pi^4*G[0, x])/720 + ((335*I)/72)*Pi^5*G[0, x] + 60*G[1, x] - 
       ((669*I)/4)*Pi*G[1, x] - (220*Pi^2*G[1, x])/3 + 
       ((149*I)/6)*Pi^3*G[1, x] + (779*Pi^4*G[1, x])/90 + 
       ((3853*I)/180)*Pi^5*G[1, x] - (687*G[0, 0, x])/2 + 
       (308*I)*Pi*G[0, 0, x] - (595*Pi^2*G[0, 0, x])/12 + 
       ((43*I)/4)*Pi^3*G[0, 0, x] - (107*Pi^4*G[0, 0, x])/180 - 
       758*G[0, 1, x] + ((87*I)/2)*Pi*G[0, 1, x] - (191*Pi^2*G[0, 1, x])/8 - 
       ((25*I)/2)*Pi^3*G[0, 1, x] - (713*Pi^4*G[0, 1, x])/60 - 
       758*G[1, 0, x] - (94*I)*Pi*G[1, 0, x] + (739*Pi^2*G[1, 0, x])/24 + 
       ((19*I)/3)*Pi^3*G[1, 0, x] + (191*Pi^4*G[1, 0, x])/36 + 
       (1731*G[1, 1, x])/4 + ((39*I)/2)*Pi*G[1, 1, x] + 
       (85*Pi^2*G[1, 1, x])/4 - ((305*I)/12)*Pi^3*G[1, 1, x] + 
       (7*Pi^4*G[1, 1, x])/5 + 536*G[0, 0, 0, x] - (328*I)*Pi*G[0, 0, 0, x] + 
       (55*Pi^2*G[0, 0, 0, x])/3 + (12*I)*Pi^3*G[0, 0, 0, x] + 
       145*G[0, 0, 1, x] - ((99*I)/2)*Pi*G[0, 0, 1, x] + 
       (299*Pi^2*G[0, 0, 1, x])/12 + ((359*I)/6)*Pi^3*G[0, 0, 1, x] + 
       145*G[0, 1, 0, x] + ((407*I)/2)*Pi*G[0, 1, 0, x] + 
       (469*Pi^2*G[0, 1, 0, x])/12 + ((605*I)/6)*Pi^3*G[0, 1, 0, x] + 
       (737*G[0, 1, 1, x])/2 + (39*I)*Pi*G[0, 1, 1, x] + 
       (154*Pi^2*G[0, 1, 1, x])/3 - ((35*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (79*G[1, 0, 0, x])/4 + ((659*I)/4)*Pi*G[1, 0, 0, x] - 
       (9*Pi^2*G[1, 0, 0, x])/4 + ((194*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (1425*G[1, 0, 1, x])/4 + ((105*I)/4)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/6 + ((41*I)/2)*Pi^3*G[1, 0, 1, x] + 
       (1425*G[1, 1, 0, x])/4 - ((401*I)/4)*Pi*G[1, 1, 0, x] - 
       (229*Pi^2*G[1, 1, 0, x])/3 + (10*I)*Pi^3*G[1, 1, 0, x] - 
       (1927*G[1, 1, 1, x])/4 - ((177*I)/4)*Pi*G[1, 1, 1, x] - 
       (40*Pi^2*G[1, 1, 1, x])/3 + (21*I)*Pi^3*G[1, 1, 1, x] - 
       619*G[0, 0, 0, 0, x] + (237*I)*Pi*G[0, 0, 0, 0, x] + 
       (154*Pi^2*G[0, 0, 0, 0, x])/3 - 108*G[0, 0, 0, 1, x] + 
       (30*I)*Pi*G[0, 0, 0, 1, x] - (59*Pi^2*G[0, 0, 0, 1, x])/3 - 
       108*G[0, 0, 1, 0, x] - (91*I)*Pi*G[0, 0, 1, 0, x] - 
       (121*Pi^2*G[0, 0, 1, 0, x])/3 - (243*G[0, 0, 1, 1, x])/2 - 
       (9*I)*Pi*G[0, 0, 1, 1, x] + (278*Pi^2*G[0, 0, 1, 1, x])/3 - 
       55*G[0, 1, 0, 0, x] - (120*I)*Pi*G[0, 1, 0, 0, x] + 
       (19*Pi^2*G[0, 1, 0, 0, x])/3 + (157*G[0, 1, 0, 1, x])/2 - 
       (24*I)*Pi*G[0, 1, 0, 1, x] + 11*Pi^2*G[0, 1, 0, 1, x] + 
       (157*G[0, 1, 1, 0, x])/2 + ((87*I)/2)*Pi*G[0, 1, 1, 0, x] + 
       (310*Pi^2*G[0, 1, 1, 0, x])/3 - (331*G[0, 1, 1, 1, x])/2 + 
       (3*I)*Pi*G[0, 1, 1, 1, x] + 71*Pi^2*G[0, 1, 1, 1, x] + 
       93*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       33*Pi^2*G[1, 0, 0, 0, x] - (21*G[1, 0, 0, 1, x])/4 + 
       (45*I)*Pi*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/2 - 
       (21*G[1, 0, 1, 0, x])/4 - ((287*I)/2)*Pi*G[1, 0, 1, 0, x] + 
       (113*Pi^2*G[1, 0, 1, 0, x])/6 - (239*G[1, 0, 1, 1, x])/2 - 
       (36*I)*Pi*G[1, 0, 1, 1, x] + 62*Pi^2*G[1, 0, 1, 1, x] - 
       123*G[1, 1, 0, 0, x] - (62*I)*Pi*G[1, 1, 0, 0, x] + 
       (430*Pi^2*G[1, 1, 0, 0, x])/3 - (513*G[1, 1, 0, 1, x])/4 - 
       (63*I)*Pi*G[1, 1, 0, 1, x] + 90*Pi^2*G[1, 1, 0, 1, x] - 
       (513*G[1, 1, 1, 0, x])/4 + ((305*I)/2)*Pi*G[1, 1, 1, 0, x] + 
       (229*Pi^2*G[1, 1, 1, 0, x])/3 + 180*G[1, 1, 1, 1, x] + 
       (60*I)*Pi*G[1, 1, 1, 1, x] + 50*Pi^2*G[1, 1, 1, 1, x] + 
       292*G[0, 0, 0, 0, 0, x] - (68*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       117*G[0, 0, 0, 0, 1, x] - (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       117*G[0, 0, 0, 1, 0, x] - (74*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       73*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       137*G[0, 0, 1, 0, 0, x] + (136*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       68*G[0, 0, 1, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       68*G[0, 0, 1, 1, 0, x] - (86*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       81*G[0, 0, 1, 1, 1, x] + (102*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       95*G[0, 1, 0, 0, 0, x] + (198*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       51*G[0, 1, 0, 0, 1, x] + (84*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       51*G[0, 1, 0, 1, 0, x] - (190*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       5*G[0, 1, 0, 1, 1, x] + (54*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       157*G[0, 1, 1, 0, 0, x] - (70*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (271*G[0, 1, 1, 0, 1, x])/2 - (156*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (271*G[0, 1, 1, 1, 0, x])/2 + (106*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (333*G[0, 1, 1, 1, 1, x])/2 + (66*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       37*G[1, 0, 0, 0, 0, x] + (228*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       54*G[1, 0, 0, 0, 1, x] - (54*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       54*G[1, 0, 0, 1, 0, x] - (124*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       50*G[1, 0, 0, 1, 1, x] + (120*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       72*G[1, 0, 1, 0, 0, x] - (42*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (25*G[1, 0, 1, 0, 1, x])/2 - (234*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (25*G[1, 0, 1, 1, 0, x])/2 + (54*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (167*G[1, 0, 1, 1, 1, x])/2 + (192*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       154*G[1, 1, 0, 0, 0, x] + (48*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       58*G[1, 1, 0, 0, 1, x] - (30*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       58*G[1, 1, 0, 1, 0, x] - (144*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       126*G[1, 1, 0, 1, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       115*G[1, 1, 1, 0, 0, x] + (44*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (65*G[1, 1, 1, 0, 1, x])/2 + (78*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (65*G[1, 1, 1, 1, 0, x])/2 - (30*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (213*G[1, 1, 1, 1, 1, x])/2 - (72*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       52*G[0, 0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 0, 1, x] - 
       32*G[0, 0, 0, 0, 1, 0, x] - 126*G[0, 0, 0, 0, 1, 1, x] - 
       20*G[0, 0, 0, 1, 0, 0, x] - 128*G[0, 0, 0, 1, 0, 1, x] - 
       128*G[0, 0, 0, 1, 1, 0, x] - 82*G[0, 0, 0, 1, 1, 1, x] + 
       152*G[0, 0, 1, 0, 0, 0, x] - 82*G[0, 0, 1, 0, 0, 1, x] - 
       82*G[0, 0, 1, 0, 1, 0, x] - 166*G[0, 0, 1, 0, 1, 1, x] - 
       118*G[0, 0, 1, 1, 0, 0, x] - 120*G[0, 0, 1, 1, 0, 1, x] - 
       120*G[0, 0, 1, 1, 1, 0, x] + 290*G[0, 0, 1, 1, 1, 1, x] + 
       244*G[0, 1, 0, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 0, 1, x] + 
       52*G[0, 1, 0, 0, 1, 0, x] - 74*G[0, 1, 0, 0, 1, 1, x] - 
       168*G[0, 1, 0, 1, 0, 0, x] - 128*G[0, 1, 0, 1, 0, 1, x] - 
       128*G[0, 1, 0, 1, 1, 0, x] + 58*G[0, 1, 0, 1, 1, 1, x] + 
       64*G[0, 1, 1, 0, 0, 0, x] - 226*G[0, 1, 1, 0, 0, 1, x] - 
       226*G[0, 1, 1, 0, 1, 0, x] - 50*G[0, 1, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
       22*G[0, 1, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, 1, x] + 
       208*G[1, 0, 0, 0, 0, 0, x] + 234*G[1, 0, 0, 0, 0, 1, x] + 
       234*G[1, 0, 0, 0, 1, 0, x] - 260*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
       6*G[1, 0, 1, 0, 0, 0, x] - 126*G[1, 0, 1, 0, 0, 1, x] - 
       126*G[1, 0, 1, 0, 1, 0, x] - 248*G[1, 0, 1, 0, 1, 1, x] - 
       14*G[1, 0, 1, 1, 0, 0, x] - 72*G[1, 0, 1, 1, 0, 1, x] - 
       72*G[1, 0, 1, 1, 1, 0, x] + 388*G[1, 0, 1, 1, 1, 1, x] + 
       556*G[1, 1, 0, 0, 0, 0, x] - 264*G[1, 1, 0, 0, 0, 1, x] - 
       264*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] - 
       134*G[1, 1, 0, 1, 0, 0, x] - 260*G[1, 1, 0, 1, 0, 1, x] - 
       260*G[1, 1, 0, 1, 1, 0, x] + 300*G[1, 1, 0, 1, 1, 1, x] + 
       136*G[1, 1, 1, 0, 0, 0, x] - 190*G[1, 1, 1, 0, 0, 1, x] - 
       190*G[1, 1, 1, 0, 1, 0, x] + 180*G[1, 1, 1, 0, 1, 1, x] - 
       110*G[1, 1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-5/36 + (5*RATIO[x^(-1)])/36) + 
       Log[mu2/s]^5*(-5/4 + ((5*I)/3)*Pi + (5*G[0, x])/6 + (5*G[1, x])/3 + 
         (5/4 - ((5*I)/3)*Pi - (5*G[0, x])/6 - (5*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(-239/24 + ((53*I)/6)*Pi + 
         (263*Pi^2)/72 + (97*G[0, x])/12 - ((13*I)/2)*Pi*G[0, x] + 
         7*G[1, x] - (7*I)*Pi*G[1, x] - (7*G[0, 0, x])/3 - 
         (25*G[0, 1, x])/3 - (25*G[1, 0, x])/3 - 7*G[1, 1, x] + 
         (((11*I)/6)*Pi*G[0, x] + (11*G[0, 0, x])/6)*RATIO[(1 - x)^(-1)] + 
         (239/24 - (7*I)*Pi - (263*Pi^2)/72 - (25*G[0, x])/4 + 
           ((25*I)/3)*Pi*G[0, x] - 7*G[1, x] + (7*I)*Pi*G[1, x] + 
           (25*G[0, 0, x])/6 + (25*G[0, 1, x])/3 + (25*G[1, 0, x])/3 + 
           7*G[1, 1, x])*RATIO[x^(-1)]) + (4597*Zeta[3])/6 - 
       ((2849*I)/12)*Pi*Zeta[3] - (385*Pi^2*Zeta[3])/6 + 
       ((5*I)/6)*Pi^3*Zeta[3] - (171*G[0, x]*Zeta[3])/2 + 
       ((278*I)/3)*Pi*G[0, x]*Zeta[3] + (626*Pi^2*G[0, x]*Zeta[3])/9 - 
       (3553*G[1, x]*Zeta[3])/12 - ((109*I)/2)*Pi*G[1, x]*Zeta[3] + 
       (3071*Pi^2*G[1, x]*Zeta[3])/18 + (188*G[0, 0, x]*Zeta[3])/3 - 
       ((272*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (101*G[0, 1, x]*Zeta[3])/3 - 
       (660*I)*Pi*G[0, 1, x]*Zeta[3] + (317*G[1, 0, x]*Zeta[3])/3 - 
       ((2366*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (733*G[1, 1, x]*Zeta[3])/3 + 
       (68*I)*Pi*G[1, 1, x]*Zeta[3] + (148*G[0, 0, 0, x]*Zeta[3])/3 - 
       (392*G[0, 0, 1, x]*Zeta[3])/3 - (842*G[0, 1, 0, x]*Zeta[3])/3 + 
       10*G[0, 1, 1, x]*Zeta[3] - (626*G[1, 0, 0, x]*Zeta[3])/3 + 
       (676*G[1, 0, 1, x]*Zeta[3])/3 - (1394*G[1, 1, 0, x]*Zeta[3])/3 - 
       (520*G[1, 1, 1, x]*Zeta[3])/3 - (2774*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-293/6 + ((145*I)/3)*Pi + (55*Pi^2)/12 - 
         ((5*I)/3)*Pi^3 + (99*G[0, x])/2 - ((94*I)/3)*Pi*G[0, x] - 
         (161*Pi^2*G[0, x])/18 + (116*G[1, x])/3 - (7*I)*Pi*G[1, x] - 
         (35*Pi^2*G[1, x])/9 - (94*G[0, 0, x])/3 + ((43*I)/3)*Pi*G[0, 0, x] - 
         (97*G[0, 1, x])/3 + (21*I)*Pi*G[0, 1, x] - (97*G[1, 0, x])/3 + 
         ((55*I)/3)*Pi*G[1, 0, x] - (8*G[1, 1, x])/3 - (8*G[0, 0, 0, x])/3 + 
         (79*G[0, 0, 1, x])/3 + (79*G[0, 1, 0, x])/3 + 28*G[0, 1, 1, x] + 
         (55*G[1, 0, 0, x])/3 + (100*G[1, 0, 1, x])/3 + (100*G[1, 1, 0, x])/
          3 - (16*G[1, 1, 1, x])/3 + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(293/6 - ((112*I)/3)*Pi - Pi^2/4 + ((11*I)/9)*Pi^3 - 
           (239*G[0, x])/6 + (28*I)*Pi*G[0, x] + (263*Pi^2*G[0, x])/18 - 
           (112*G[1, x])/3 + (35*Pi^2*G[1, x])/9 + 25*G[0, 0, x] - 
           ((100*I)/3)*Pi*G[0, 0, x] + 28*G[0, 1, x] - (28*I)*Pi*G[0, 1, x] + 
           28*G[1, 0, x] - ((68*I)/3)*Pi*G[1, 0, x] - (50*G[0, 0, 0, x])/3 - 
           (100*G[0, 0, 1, x])/3 - (100*G[0, 1, 0, x])/3 - 28*G[0, 1, 1, x] - 
           (68*G[1, 0, 0, x])/3 - (100*G[1, 0, 1, x])/3 - (100*G[1, 1, 0, x])/
            3 + (16*G[1, 1, 1, x])/3 - (128*Zeta[3])/9) + (152*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(((-4*I)/9)*Pi^3 + ((25*I)/3)*Pi*G[0, x] + 
           (17*Pi^2*G[0, x])/3 + (25*G[0, 0, x])/3 - (19*I)*Pi*G[0, 0, x] - 
           (7*I)*Pi*G[0, 1, x] - ((13*I)/3)*Pi*G[1, 0, x] - 
           (58*G[0, 0, 0, x])/3 - 7*G[0, 0, 1, x] - 7*G[0, 1, 0, x] - 
           (13*G[1, 0, 0, x])/3 + (8*Zeta[3])/3)) + 
       Log[mu2/s]^2*(-1343/8 + ((327*I)/2)*Pi + (911*Pi^2)/24 + 
         ((43*I)/6)*Pi^3 - (4057*Pi^4)/720 + (415*G[0, x])/2 - 
         ((321*I)/2)*Pi*G[0, x] + (11*Pi^2*G[0, x])/12 + 
         ((49*I)/3)*Pi^3*G[0, x] + (205*G[1, x])/2 - (42*I)*Pi*G[1, x] - 
         6*Pi^2*G[1, x] + ((155*I)/6)*Pi^3*G[1, x] - 150*G[0, 0, x] + 
         ((155*I)/2)*Pi*G[0, 0, x] + (103*Pi^2*G[0, 0, x])/3 - 
         159*G[0, 1, x] - ((3*I)/2)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/6 - 
         159*G[1, 0, x] - ((3*I)/2)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/2 + 
         G[1, 1, x] + (21*I)*Pi*G[1, 1, x] + (133*Pi^2*G[1, 1, x])/3 + 
         76*G[0, 0, 0, x] - (30*I)*Pi*G[0, 0, 0, x] + (191*G[0, 0, 1, x])/2 - 
         (51*I)*Pi*G[0, 0, 1, x] + (191*G[0, 1, 0, x])/2 - 
         (59*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] + 
         (159*G[1, 0, 0, x])/2 + (30*I)*Pi*G[1, 0, 0, x] + 16*G[1, 0, 1, x] - 
         (21*I)*Pi*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, x] + 13*G[1, 1, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 
         58*G[0, 0, 0, 1, x] - 58*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] - 
         50*G[0, 1, 0, 0, x] - 88*G[0, 1, 0, 1, x] - 88*G[0, 1, 1, 0, x] + 
         16*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] - 65*G[1, 0, 0, 1, x] - 
         65*G[1, 0, 1, 0, x] - 56*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
         78*G[1, 1, 0, 1, x] - 78*G[1, 1, 1, 0, x] + 112*G[1, 1, 1, 1, x] + 
         74*Zeta[3] - ((259*I)/3)*Pi*Zeta[3] - (200*G[0, x]*Zeta[3])/3 - 
         (85*G[1, x]*Zeta[3])/3 + RATIO[x]*(-6*Pi^2 - ((9*I)/2)*Pi^3 - 
           4*Pi^2*G[0, x] - (11*Pi^2*G[1, x])/2 - 12*G[0, 0, x] - 
           (9*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] + 
           12*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - 
           (9*I)*Pi*G[1, 1, x] - 22*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 
           5*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + 
           14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 31*G[1, 1, 1, x] + 
           2*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((7*I)/3)*Pi^3 - (53*Pi^4)/12 + 
           ((63*I)/2)*Pi*G[0, x] + (53*Pi^2*G[0, x])/6 + ((38*I)/3)*Pi^3*
            G[0, x] - ((17*I)/6)*Pi^3*G[1, x] + (63*G[0, 0, x])/2 - 
           ((121*I)/2)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/2 - 
           ((9*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
           ((37*I)/2)*Pi*G[1, 0, x] + (49*Pi^2*G[1, 0, x])/2 - 
           81*G[0, 0, 0, x] + (70*I)*Pi*G[0, 0, 0, x] - (9*G[0, 0, 1, x])/2 + 
           (33*I)*Pi*G[0, 0, 1, x] - (9*G[0, 1, 0, x])/2 + 
           (9*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] - 
           (37*G[1, 0, 0, x])/2 - (14*I)*Pi*G[1, 0, 0, x] - 
           (21*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 
           86*G[0, 0, 0, 0, x] + 42*G[0, 0, 0, 1, x] + 42*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
           12*G[0, 1, 1, 0, x] + 20*G[1, 0, 0, 0, x] - 21*G[1, 0, 0, 1, x] - 
           21*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 14*Zeta[3] - 
           (49*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 17*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(1343/8 - (96*I)*Pi + (3*Pi^2)/8 + (3*I)*Pi^3 + 
           (877*Pi^4)/720 - (293*G[0, x])/2 + (112*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 - ((11*I)/3)*Pi^3*G[0, x] - 96*G[1, x] + 
           12*Pi^2*G[1, x] - ((86*I)/3)*Pi^3*G[1, x] + (239*G[0, 0, x])/2 - 
           (84*I)*Pi*G[0, 0, x] - (263*Pi^2*G[0, 0, x])/6 + 112*G[0, 1, x] - 
           (35*Pi^2*G[0, 1, x])/3 + 112*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] + 
           31*Pi^2*G[1, 0, x] - (133*Pi^2*G[1, 1, x])/3 - 75*G[0, 0, 0, x] + 
           (100*I)*Pi*G[0, 0, 0, x] - 84*G[0, 0, 1, x] + 
           (84*I)*Pi*G[0, 0, 1, x] - 84*G[0, 1, 0, x] + 
           (68*I)*Pi*G[0, 1, 0, x] - 48*G[1, 0, 0, x] - 
           (44*I)*Pi*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 18*G[1, 1, 0, x] - 
           (14*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
           (18*I)*Pi*G[1, 1, 1, x] + 50*G[0, 0, 0, 0, x] + 
           100*G[0, 0, 0, 1, x] + 100*G[0, 0, 1, 0, x] + 
           84*G[0, 0, 1, 1, x] + 68*G[0, 1, 0, 0, x] + 100*G[0, 1, 0, 1, x] + 
           100*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] + 
           44*G[1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, x] + 56*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 0, 0, x] + 78*G[1, 1, 0, 1, x] + 78*G[1, 1, 1, 0, x] - 
           112*G[1, 1, 1, 1, x] - 58*Zeta[3] + ((112*I)/3)*Pi*Zeta[3] + 
           (128*G[0, x]*Zeta[3])/3 + (136*G[1, x]*Zeta[3])/3)) + 
       Log[mu2/s]*(-5741/16 + (362*I)*Pi + (3703*Pi^2)/24 + ((92*I)/3)*Pi^3 - 
         (183*Pi^4)/16 - ((386*I)/45)*Pi^5 + (2159*G[0, x])/4 - 
         (428*I)*Pi*G[0, x] + (505*Pi^2*G[0, x])/12 + ((11*I)/2)*Pi^3*
          G[0, x] - (337*Pi^4*G[0, x])/120 + 158*G[1, x] - 
         (120*I)*Pi*G[1, x] - (61*Pi^2*G[1, x])/2 - ((89*I)/6)*Pi^3*G[1, x] + 
         (757*Pi^4*G[1, x])/45 - 373*G[0, 0, x] + (279*I)*Pi*G[0, 0, x] + 
         (13*Pi^2*G[0, 0, x])/3 - ((113*I)/6)*Pi^3*G[0, 0, x] - 
         470*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/3 - 
         ((121*I)/2)*Pi^3*G[0, 1, x] - 470*G[1, 0, x] - 
         (90*I)*Pi*G[1, 0, x] + 5*Pi^2*G[1, 0, x] - ((529*I)/6)*Pi^3*
          G[1, 0, x] + 145*G[1, 1, x] + (57*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/3 - (14*I)*Pi^3*G[1, 1, x] + 399*G[0, 0, 0, x] - 
         (180*I)*Pi*G[0, 0, 0, x] - (194*Pi^2*G[0, 0, 0, x])/3 + 
         180*G[0, 0, 1, x] + (9*I)*Pi*G[0, 0, 1, x] - 
         (149*Pi^2*G[0, 0, 1, x])/6 + 180*G[0, 1, 0, x] + 
         (49*I)*Pi*G[0, 1, 0, x] + (211*Pi^2*G[0, 1, 0, x])/6 + 
         126*G[0, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, x] - 
         (236*Pi^2*G[0, 1, 1, x])/3 + 77*G[1, 0, 0, x] + 
         (10*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + 
         151*G[1, 0, 1, x] + (33*I)*Pi*G[1, 0, 1, x] - 
         23*Pi^2*G[1, 0, 1, x] + 151*G[1, 1, 0, x] + 
         (71*I)*Pi*G[1, 1, 0, x] - 152*Pi^2*G[1, 1, 0, x] - 
         96*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 86*Pi^2*G[1, 1, 1, x] - 
         172*G[0, 0, 0, 0, x] + (58*I)*Pi*G[0, 0, 0, 0, x] - 
         160*G[0, 0, 0, 1, x] + (162*I)*Pi*G[0, 0, 0, 1, x] - 
         160*G[0, 0, 1, 0, x] + (102*I)*Pi*G[0, 0, 1, 0, x] - 
         22*G[0, 0, 1, 1, x] - (60*I)*Pi*G[0, 0, 1, 1, x] - 
         164*G[0, 1, 0, 0, x] - (92*I)*Pi*G[0, 1, 0, 0, x] + 
         22*G[0, 1, 0, 1, x] + (54*I)*Pi*G[0, 1, 0, 1, x] + 
         22*G[0, 1, 1, 0, x] + (36*I)*Pi*G[0, 1, 1, 0, x] - 
         28*G[0, 1, 1, 1, x] - (72*I)*Pi*G[0, 1, 1, 1, x] - 
         90*G[1, 0, 0, 0, x] - (162*I)*Pi*G[1, 0, 0, 0, x] - 
         59*G[1, 0, 0, 1, x] - (30*I)*Pi*G[1, 0, 0, 1, x] - 
         59*G[1, 0, 1, 0, x] + (88*I)*Pi*G[1, 0, 1, 0, x] + 
         60*G[1, 0, 1, 1, x] - (96*I)*Pi*G[1, 0, 1, 1, x] + 
         34*G[1, 1, 0, 0, x] - (18*I)*Pi*G[1, 1, 0, 0, x] + 
         5*G[1, 1, 0, 1, x] + (78*I)*Pi*G[1, 1, 0, 1, x] + 
         5*G[1, 1, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] - 
         79*G[1, 1, 1, 1, x] - 88*G[0, 0, 0, 0, 0, x] + 
         74*G[0, 0, 0, 0, 1, x] + 74*G[0, 0, 0, 1, 0, x] + 
         204*G[0, 0, 0, 1, 1, x] + 66*G[0, 0, 1, 0, 0, x] + 
         152*G[0, 0, 1, 0, 1, x] + 152*G[0, 0, 1, 1, 0, x] - 
         68*G[0, 0, 1, 1, 1, x] - 98*G[0, 1, 0, 0, 0, x] + 
         106*G[0, 1, 0, 0, 1, x] + 106*G[0, 1, 0, 1, 0, x] + 
         124*G[0, 1, 0, 1, 1, x] + 92*G[0, 1, 1, 0, 0, x] + 
         120*G[0, 1, 1, 0, 1, x] + 120*G[0, 1, 1, 1, 0, x] - 
         224*G[0, 1, 1, 1, 1, x] - 214*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
         128*G[1, 0, 0, 1, 1, x] + 78*G[1, 0, 1, 0, 0, x] + 
         140*G[1, 0, 1, 0, 1, x] + 140*G[1, 0, 1, 1, 0, x] - 
         124*G[1, 0, 1, 1, 1, x] - 244*G[1, 1, 0, 0, 0, x] + 
         250*G[1, 1, 0, 0, 1, x] + 250*G[1, 1, 0, 1, 0, x] - 
         16*G[1, 1, 0, 1, 1, x] + 98*G[1, 1, 1, 0, 0, x] + 
         88*G[1, 1, 1, 0, 1, x] + 88*G[1, 1, 1, 1, 0, x] - 
         312*G[1, 1, 1, 1, 1, x] + (740*Zeta[3])/3 - ((455*I)/3)*Pi*Zeta[3] - 
         (1466*Pi^2*Zeta[3])/9 - (476*G[0, x]*Zeta[3])/3 + 
         (222*I)*Pi*G[0, x]*Zeta[3] - 121*G[1, x]*Zeta[3] + 
         (594*I)*Pi*G[1, x]*Zeta[3] + (248*G[0, 0, x]*Zeta[3])/3 + 
         (158*G[0, 1, x]*Zeta[3])/3 + (854*G[1, 0, x]*Zeta[3])/3 + 
         216*G[1, 1, x]*Zeta[3] + RATIO[x]*(-52*Pi^2 - ((9*I)/2)*Pi^3 - 
           (7*Pi^4)/5 + (16*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] + 
           (67*Pi^2*G[1, x])/6 + (7*I)*Pi^3*G[1, x] - 104*G[0, 0, x] - 
           (9*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 + 104*G[0, 1, x] + 
           (9*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 + 104*G[1, 0, x] + 
           (9*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/3 - 104*G[1, 1, x] - 
           (9*I)*Pi*G[1, 1, x] + (50*Pi^2*G[1, 1, x])/3 + 14*G[0, 0, 0, x] + 
           (36*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] - (30*I)*Pi*
            G[0, 0, 1, x] + G[0, 1, 0, x] - (30*I)*Pi*G[0, 1, 0, x] - 
           16*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] + 19*G[1, 0, 0, x] - 
           34*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] - 34*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] + 49*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 56*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           28*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 
           34*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] - 18*Zeta[3] - 
           (30*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(((97*I)/6)*Pi^3 - (17*Pi^4)/20 - 
           ((1517*I)/180)*Pi^5 + (10*I)*Pi*G[0, x] + (155*Pi^2*G[0, x])/6 + 
           ((38*I)/3)*Pi^3*G[0, x] - (236*Pi^4*G[0, x])/45 - 
           ((5*I)/2)*Pi^3*G[1, x] - (499*Pi^4*G[1, x])/60 + 10*G[0, 0, x] - 
           (179*I)*Pi*G[0, 0, x] + (87*Pi^2*G[0, 0, x])/2 - 
           ((23*I)/2)*Pi^3*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           (197*Pi^2*G[0, 1, x])/6 - ((19*I)/6)*Pi^3*G[0, 1, x] - 
           (85*I)*Pi*G[1, 0, x] + (317*Pi^2*G[1, 0, x])/6 + 
           ((57*I)/2)*Pi^3*G[1, 0, x] - (4*I)*Pi^3*G[1, 1, x] - 
           254*G[0, 0, 0, x] + (122*I)*Pi*G[0, 0, 0, x] + 
           23*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + (111*I)*Pi*
            G[0, 0, 1, x] - (3*Pi^2*G[0, 0, 1, x])/2 + 12*G[0, 1, 0, x] + 
           (15*I)*Pi*G[0, 1, 0, x] - (161*Pi^2*G[0, 1, 0, x])/6 - 
           (42*I)*Pi*G[0, 1, 1, x] + 10*Pi^2*G[0, 1, 1, x] - 
           85*G[1, 0, 0, x] - (26*I)*Pi*G[1, 0, 0, x] - 
           (257*Pi^2*G[1, 0, 0, x])/6 - (33*I)*Pi*G[1, 0, 1, x] - 
           19*Pi^2*G[1, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, x] + 
           18*Pi^2*G[1, 1, 0, x] + 346*G[0, 0, 0, 0, x] - 
           (142*I)*Pi*G[0, 0, 0, 0, x] - 62*G[0, 0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 0, 1, x] - 62*G[0, 0, 1, 0, x] - 
           (34*I)*Pi*G[0, 0, 1, 0, x] + 182*G[0, 0, 1, 1, x] - 
           (60*I)*Pi*G[0, 0, 1, 1, x] + 66*G[0, 1, 0, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, 0, x] - 42*G[0, 1, 0, 1, x] + 
           (54*I)*Pi*G[0, 1, 0, 1, x] - 42*G[0, 1, 1, 0, x] + 
           (64*I)*Pi*G[0, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, x] + 
           44*G[1, 0, 0, 0, x] + (62*I)*Pi*G[1, 0, 0, 0, x] - 
           33*G[1, 0, 0, 1, x] - (30*I)*Pi*G[1, 0, 0, 1, x] - 
           33*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, x] + 
           (72*I)*Pi*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] - 
           (14*I)*Pi*G[1, 1, 0, 0, x] - (18*I)*Pi*G[1, 1, 0, 1, x] + 
           (6*I)*Pi*G[1, 1, 1, 0, x] - 188*G[0, 0, 0, 0, 0, x] - 
           126*G[0, 0, 0, 0, 1, x] - 126*G[0, 0, 0, 1, 0, x] + 
           36*G[0, 0, 0, 1, 1, x] - 70*G[0, 0, 1, 0, 0, x] - 
           48*G[0, 0, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 0, x] - 
           36*G[0, 0, 1, 1, 1, x] - 58*G[0, 1, 0, 0, 0, x] + 
           18*G[0, 1, 0, 0, 1, x] + 18*G[0, 1, 0, 1, 0, x] + 
           12*G[0, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 0, 0, x] - 
           36*G[0, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 0, x] - 
           62*G[1, 0, 0, 0, 0, x] + 84*G[1, 0, 0, 0, 1, x] + 
           84*G[1, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 1, 1, x] - 
           26*G[1, 0, 1, 0, 0, x] + 72*G[1, 0, 1, 0, 1, x] + 
           72*G[1, 0, 1, 1, 0, x] + 12*G[1, 1, 0, 0, 0, x] - 
           18*G[1, 1, 0, 0, 1, x] - 18*G[1, 1, 0, 1, 0, x] + 
           6*G[1, 1, 1, 0, 0, x] - 97*Zeta[3] + (49*I)*Pi*Zeta[3] - 
           (170*Pi^2*Zeta[3])/3 - 156*G[0, x]*Zeta[3] + ((442*I)/3)*Pi*
            G[0, x]*Zeta[3] + 15*G[1, x]*Zeta[3] - (166*I)*Pi*G[1, x]*
            Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 38*G[0, 1, x]*Zeta[3] + 
           34*G[1, 0, x]*Zeta[3] + 24*G[1, 1, x]*Zeta[3] - 172*Zeta[5]) + 
         RATIO[x^(-1)]*(5741/16 - (128*I)*Pi + (55*Pi^2)/8 + (8*I)*Pi^3 - 
           (57*Pi^4)/80 + ((3*I)/20)*Pi^5 - (1343*G[0, x])/4 + 
           (192*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (6*I)*Pi^3*G[0, x] - 
           (877*Pi^4*G[0, x])/360 - 128*G[1, x] - (60*I)*Pi*G[1, x] + 
           32*Pi^2*G[1, x] - ((7*I)/2)*Pi^3*G[1, x] - (905*Pi^4*G[1, x])/36 + 
           293*G[0, 0, x] - (224*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + 
           ((22*I)/3)*Pi^3*G[0, 0, x] + 192*G[0, 1, x] - 24*Pi^2*G[0, 1, x] + 
           ((172*I)/3)*Pi^3*G[0, 1, x] + 192*G[1, 0, x] + 
           (64*I)*Pi*G[1, 0, x] - 29*Pi^2*G[1, 0, x] + ((350*I)/3)*Pi^3*
            G[1, 0, x] - 60*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - 
           5*Pi^2*G[1, 1, x] + (10*I)*Pi^3*G[1, 1, x] - 239*G[0, 0, 0, x] + 
           (168*I)*Pi*G[0, 0, 0, x] + (263*Pi^2*G[0, 0, 0, x])/3 - 
           224*G[0, 0, 1, x] + (70*Pi^2*G[0, 0, 1, x])/3 - 
           224*G[0, 1, 0, x] - (36*I)*Pi*G[0, 1, 0, x] - 
           62*Pi^2*G[0, 1, 0, x] + (266*Pi^2*G[0, 1, 1, x])/3 - 
           96*G[1, 0, 0, x] - (84*I)*Pi*G[1, 0, 0, x] - 
           42*Pi^2*G[1, 0, 0, x] - 64*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] - 
           64*G[1, 1, 0, x] + (21*I)*Pi*G[1, 1, 0, x] + 
           170*Pi^2*G[1, 1, 0, x] + 88*G[1, 1, 1, x] + 
           86*Pi^2*G[1, 1, 1, x] + 150*G[0, 0, 0, 0, x] - 
           (200*I)*Pi*G[0, 0, 0, 0, x] + 168*G[0, 0, 0, 1, x] - 
           (168*I)*Pi*G[0, 0, 0, 1, x] + 168*G[0, 0, 1, 0, x] - 
           (136*I)*Pi*G[0, 0, 1, 0, x] + 96*G[0, 1, 0, 0, x] + 
           (88*I)*Pi*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 
           36*G[0, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 0, x] - 
           36*G[0, 1, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, 1, x] - 
           72*G[1, 0, 0, 0, x] + (224*I)*Pi*G[1, 0, 0, 0, x] + 
           84*G[1, 0, 0, 1, x] + 84*G[1, 0, 1, 0, x] - 
           (84*I)*Pi*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] + 
           (168*I)*Pi*G[1, 0, 1, 1, x] + 84*G[1, 1, 0, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, 0, x] - 27*G[1, 1, 0, 1, x] - 
           (96*I)*Pi*G[1, 1, 0, 1, x] - 27*G[1, 1, 1, 0, x] - 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] - 
           100*G[0, 0, 0, 0, 0, x] - 200*G[0, 0, 0, 0, 1, x] - 
           200*G[0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 1, 1, x] - 
           136*G[0, 0, 1, 0, 0, x] - 200*G[0, 0, 1, 0, 1, x] - 
           200*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] + 
           40*G[0, 1, 0, 0, 0, x] - 88*G[0, 1, 0, 0, 1, x] - 
           88*G[0, 1, 0, 1, 0, x] - 112*G[0, 1, 0, 1, 1, x] - 
           16*G[0, 1, 1, 0, 0, x] - 156*G[0, 1, 1, 0, 1, x] - 
           156*G[0, 1, 1, 1, 0, x] + 224*G[0, 1, 1, 1, 1, x] + 
           152*G[1, 0, 0, 0, 0, x] + 112*G[1, 0, 0, 0, 1, x] + 
           112*G[1, 0, 0, 1, 0, x] - 200*G[1, 0, 0, 1, 1, x] - 
           104*G[1, 0, 1, 0, 0, x] - 68*G[1, 0, 1, 0, 1, x] - 
           68*G[1, 0, 1, 1, 0, x] + 124*G[1, 0, 1, 1, 1, x] + 
           256*G[1, 1, 0, 0, 0, x] - 268*G[1, 1, 0, 0, 1, x] - 
           268*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] - 
           92*G[1, 1, 1, 0, 0, x] - 88*G[1, 1, 1, 0, 1, x] - 
           88*G[1, 1, 1, 1, 0, x] + 312*G[1, 1, 1, 1, 1, x] - 
           (839*Zeta[3])/3 + (56*I)*Pi*Zeta[3] + (956*Pi^2*Zeta[3])/9 + 
           116*G[0, x]*Zeta[3] - ((224*I)/3)*Pi*G[0, x]*Zeta[3] + 
           98*G[1, x]*Zeta[3] - (760*I)*Pi*G[1, x]*Zeta[3] - 
           (256*G[0, 0, x]*Zeta[3])/3 - (272*G[0, 1, x]*Zeta[3])/3 - 
           (752*G[1, 0, x]*Zeta[3])/3 - 192*G[1, 1, x]*Zeta[3] - 
           12*Zeta[5]) - 160*Zeta[5]) - 350*Zeta[5] - (1294*I)*Pi*Zeta[5] - 
       72*G[0, x]*Zeta[5] - 57*G[1, x]*Zeta[5] + 
       RATIO[x]*((-927*Pi^2)/8 + ((51*I)/8)*Pi^3 - (76*Pi^4)/15 - 
         ((7*I)/3)*Pi^5 + (725*Pi^2*G[0, x])/24 + ((32*I)/3)*Pi^3*G[0, x] + 
         (7*Pi^4*G[0, x])/9 + (1255*Pi^2*G[1, x])/24 + ((13*I)/3)*Pi^3*
          G[1, x] + (173*Pi^4*G[1, x])/90 - (927*G[0, 0, x])/4 + 
         ((51*I)/4)*Pi*G[0, 0, x] - (47*Pi^2*G[0, 0, x])/3 - 
         ((21*I)/2)*Pi^3*G[0, 0, x] + (927*G[0, 1, x])/4 - 
         ((51*I)/4)*Pi*G[0, 1, x] - (61*Pi^2*G[0, 1, x])/3 - 
         ((13*I)/2)*Pi^3*G[0, 1, x] + (927*G[1, 0, x])/4 - 
         ((51*I)/4)*Pi*G[1, 0, x] - (4*Pi^2*G[1, 0, x])/3 - 
         ((27*I)/2)*Pi^3*G[1, 0, x] - (927*G[1, 1, x])/4 + 
         ((51*I)/4)*Pi*G[1, 1, x] - (37*Pi^2*G[1, 1, x])/6 + 
         (I/2)*Pi^3*G[1, 1, x] + 133*G[0, 0, 0, x] + 
         (58*I)*Pi*G[0, 0, 0, x] + 3*Pi^2*G[0, 0, 0, x] - 
         (65*G[0, 0, 1, x])/4 - (66*I)*Pi*G[0, 0, 1, x] + 
         (101*Pi^2*G[0, 0, 1, x])/6 - (65*G[0, 1, 0, x])/4 - 
         (34*I)*Pi*G[0, 1, 0, x] + (19*Pi^2*G[0, 1, 0, x])/2 - 
         (201*G[0, 1, 1, x])/2 + (42*I)*Pi*G[0, 1, 1, x] - 
         (58*Pi^2*G[0, 1, 1, x])/3 + 32*G[1, 0, 0, x] - 
         (28*I)*Pi*G[1, 0, 0, x] - (23*Pi^2*G[1, 0, 0, x])/2 - 
         (595*G[1, 0, 1, x])/4 + (36*I)*Pi*G[1, 0, 1, x] - 
         (34*Pi^2*G[1, 0, 1, x])/3 - (595*G[1, 1, 0, x])/4 + 
         (4*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] + 
         (531*G[1, 1, 1, x])/2 - (12*I)*Pi*G[1, 1, 1, x] - 
         (37*Pi^2*G[1, 1, 1, x])/6 + 28*G[0, 0, 0, 0, x] - 
         (54*I)*Pi*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 
         16*G[0, 0, 1, 0, x] + (42*I)*Pi*G[0, 0, 1, 0, x] - 
         83*G[0, 0, 1, 1, x] - 56*G[0, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] + 
         (54*I)*Pi*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + 37*G[0, 1, 1, 1, x] - 
         (42*I)*Pi*G[0, 1, 1, 1, x] - 46*G[1, 0, 0, 0, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
         (42*I)*Pi*G[1, 0, 1, 0, x] + 71*G[1, 0, 1, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 13*G[1, 1, 0, 0, x] + 
         51*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         51*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         112*G[1, 1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, x] - 
         64*G[0, 0, 0, 0, 0, x] - 54*G[0, 0, 0, 0, 1, x] - 
         54*G[0, 0, 0, 1, 0, x] + 38*G[0, 0, 0, 1, 1, x] + 
         18*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         18*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 76*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 26*G[0, 1, 1, 0, 1, x] + 
         26*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
         70*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] + 22*G[1, 0, 0, 1, 1, x] + 
         44*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
         44*G[1, 1, 0, 1, 0, x] - 36*G[1, 1, 0, 1, 1, x] + 
         18*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] - 66*G[1, 1, 1, 1, 1, x] - (193*Zeta[3])/4 + 
         (26*I)*Pi*Zeta[3] - 51*Pi^2*Zeta[3] - 10*G[0, x]*Zeta[3] + 
         (96*I)*Pi*G[0, x]*Zeta[3] + 94*G[1, x]*Zeta[3] + 
         (48*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         (152*G[0, 1, x]*Zeta[3])/3 + (172*G[1, 0, x]*Zeta[3])/3 - 
         (154*G[1, 1, x]*Zeta[3])/3 + 94*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (((1115*I)/24)*Pi^3 - (281*Pi^4)/60 - ((158*I)/45)*Pi^5 + 
         (2407*Pi^6)/7560 - ((673*I)/4)*Pi*G[0, x] + (1571*Pi^2*G[0, x])/24 + 
         ((117*I)/8)*Pi^3*G[0, x] - (27*Pi^4*G[0, x])/2 + 
         ((1621*I)/360)*Pi^5*G[0, x] - ((45*I)/8)*Pi^3*G[1, x] - 
         (121*Pi^4*G[1, x])/20 - ((358*I)/45)*Pi^5*G[1, x] - 
         (673*G[0, 0, x])/4 - (197*I)*Pi*G[0, 0, x] + (335*Pi^2*G[0, 0, x])/
          6 + ((31*I)/4)*Pi^3*G[0, 0, x] + (221*Pi^4*G[0, 0, x])/120 + 
         (60*I)*Pi*G[0, 1, x] + (1285*Pi^2*G[0, 1, x])/24 - 
         ((29*I)/12)*Pi^3*G[0, 1, x] + (1193*Pi^4*G[0, 1, x])/90 - 
         ((875*I)/4)*Pi*G[1, 0, x] + (2347*Pi^2*G[1, 0, x])/24 + 
         ((335*I)/12)*Pi^3*G[1, 0, x] - (11*Pi^4*G[1, 0, x])/9 - 
         ((3*I)/2)*Pi^3*G[1, 1, x] - (179*Pi^4*G[1, 1, x])/60 - 
         267*G[0, 0, 0, x] + (162*I)*Pi*G[0, 0, 0, x] - 
         (173*Pi^2*G[0, 0, 0, x])/2 + ((14*I)/3)*Pi^3*G[0, 0, 0, x] + 
         60*G[0, 0, 1, x] + ((507*I)/2)*Pi*G[0, 0, 1, x] - 
         (535*Pi^2*G[0, 0, 1, x])/4 + ((5*I)/2)*Pi^3*G[0, 0, 1, x] + 
         60*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 
         (1333*Pi^2*G[0, 1, 0, x])/12 - ((95*I)/6)*Pi^3*G[0, 1, 0, x] - 
         (135*I)*Pi*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/2 - 
         ((65*I)/3)*Pi^3*G[0, 1, 1, x] - (875*G[1, 0, 0, x])/4 - 
         ((123*I)/4)*Pi*G[1, 0, 0, x] - (91*Pi^2*G[1, 0, 0, x])/4 - 
         ((64*I)/3)*Pi^3*G[1, 0, 0, x] - ((219*I)/4)*Pi*G[1, 0, 1, x] - 
         (41*Pi^2*G[1, 0, 1, x])/6 - ((13*I)/6)*Pi^3*G[1, 0, 1, x] - 
         (21*I)*Pi*G[1, 1, 0, x] + (145*Pi^2*G[1, 1, 0, x])/6 + 
         ((35*I)/3)*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] + 
         456*G[0, 0, 0, 0, x] - (87*I)*Pi*G[0, 0, 0, 0, x] - 
         (109*Pi^2*G[0, 0, 0, 0, x])/3 - 40*G[0, 0, 0, 1, x] + 
         (48*I)*Pi*G[0, 0, 0, 1, x] - 43*Pi^2*G[0, 0, 0, 1, x] - 
         40*G[0, 0, 1, 0, x] - (65*I)*Pi*G[0, 0, 1, 0, x] + 
         (65*Pi^2*G[0, 0, 1, 0, x])/3 + (563*G[0, 0, 1, 1, x])/2 - 
         (87*I)*Pi*G[0, 0, 1, 1, x] + 4*Pi^2*G[0, 0, 1, 1, x] + 
         129*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (145*Pi^2*G[0, 1, 0, 0, x])/3 - 135*G[0, 1, 0, 1, x] - 
         (48*I)*Pi*G[0, 1, 0, 1, x] + 7*Pi^2*G[0, 1, 0, 1, x] - 
         135*G[0, 1, 1, 0, x] + (58*I)*Pi*G[0, 1, 1, 0, x] - 
         (200*Pi^2*G[0, 1, 1, 0, x])/3 + (51*I)*Pi*G[0, 1, 1, 1, x] - 
         15*Pi^2*G[0, 1, 1, 1, x] + 109*G[1, 0, 0, 0, x] + 
         (55*I)*Pi*G[1, 0, 0, 0, x] + 45*Pi^2*G[1, 0, 0, 0, x] - 
         (219*G[1, 0, 0, 1, x])/4 - (21*I)*Pi*G[1, 0, 0, 1, x] + 
         (145*Pi^2*G[1, 0, 0, 1, x])/2 - (219*G[1, 0, 1, 0, x])/4 + 
         (7*I)*Pi*G[1, 0, 1, 0, x] + (173*Pi^2*G[1, 0, 1, 0, x])/6 + 
         (54*I)*Pi*G[1, 0, 1, 1, x] + 14*Pi^2*G[1, 0, 1, 1, x] - 
         21*G[1, 1, 0, 0, x] - (11*I)*Pi*G[1, 1, 0, 0, x] - 
         (50*Pi^2*G[1, 1, 0, 0, x])/3 - (15*I)*Pi*G[1, 1, 0, 1, x] - 
         11*Pi^2*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 0, x] - 
         606*G[0, 0, 0, 0, 0, x] + (132*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         173*G[0, 0, 0, 0, 1, x] + (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         173*G[0, 0, 0, 1, 0, x] + (62*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         63*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         131*G[0, 0, 1, 0, 0, x] + (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         128*G[0, 0, 1, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         128*G[0, 0, 1, 1, 0, x] - (114*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         397*G[0, 0, 1, 1, 1, x] + (66*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         269*G[0, 1, 0, 0, 0, x] - (26*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         207*G[0, 1, 0, 0, 1, x] + (84*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         207*G[0, 1, 0, 1, 0, x] - (106*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         213*G[0, 1, 0, 1, 1, x] - (114*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         49*G[0, 1, 1, 0, 0, x] - (74*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         51*G[0, 1, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         51*G[0, 1, 1, 1, 0, x] + (130*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (66*I)*Pi*G[0, 1, 1, 1, 1, x] - 15*G[1, 0, 0, 0, 0, x] - 
         (84*I)*Pi*G[1, 0, 0, 0, 0, x] + 26*G[1, 0, 0, 0, 1, x] - 
         (54*I)*Pi*G[1, 0, 0, 0, 1, x] + 26*G[1, 0, 0, 1, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, 1, 0, x] - 14*G[1, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, 1, x] - 14*G[1, 0, 1, 0, 0, x] - 
         (14*I)*Pi*G[1, 0, 1, 0, 0, x] + 54*G[1, 0, 1, 0, 1, x] + 
         (114*I)*Pi*G[1, 0, 1, 0, 1, x] + 54*G[1, 0, 1, 1, 0, x] + 
         (22*I)*Pi*G[1, 0, 1, 1, 0, x] - (96*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         22*G[1, 1, 0, 0, 0, x] + (28*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         15*G[1, 1, 0, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         15*G[1, 1, 0, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, 1, 0, x] + 152*G[0, 0, 0, 0, 0, 0, x] + 
         168*G[0, 0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 0, 1, 0, x] + 
         42*G[0, 0, 0, 0, 1, 1, x] + 116*G[0, 0, 0, 1, 0, 0, x] + 
         72*G[0, 0, 0, 1, 0, 1, x] + 72*G[0, 0, 0, 1, 1, 0, x] - 
         114*G[0, 0, 0, 1, 1, 1, x] + 112*G[0, 0, 1, 0, 0, 0, x] + 
         6*G[0, 0, 1, 0, 0, 1, x] + 6*G[0, 0, 1, 0, 1, 0, x] - 
         54*G[0, 0, 1, 0, 1, 1, x] - 102*G[0, 0, 1, 1, 0, 0, x] + 
         36*G[0, 0, 1, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 1, 0, x] + 
         66*G[0, 0, 1, 1, 1, 1, x] + 92*G[0, 1, 0, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] + 
         126*G[0, 1, 0, 0, 1, 1, x] - 64*G[0, 1, 0, 1, 0, 0, x] - 
         60*G[0, 1, 0, 1, 0, 1, x] - 60*G[0, 1, 0, 1, 1, 0, x] - 
         66*G[0, 1, 0, 1, 1, 1, x] - 192*G[0, 1, 1, 0, 0, 0, x] + 
         42*G[0, 1, 1, 0, 0, 1, x] + 42*G[0, 1, 1, 0, 1, 0, x] - 
         66*G[0, 1, 1, 0, 1, 1, x] + 100*G[0, 1, 1, 1, 0, 0, x] + 
         66*G[0, 1, 1, 1, 0, 1, x] + 66*G[0, 1, 1, 1, 1, 0, x] + 
         104*G[1, 0, 0, 0, 0, 0, x] - 126*G[1, 0, 0, 0, 0, 1, x] - 
         126*G[1, 0, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 0, 1, 1, x] + 
         48*G[1, 0, 0, 1, 0, 0, x] - 108*G[1, 0, 0, 1, 0, 1, x] - 
         108*G[1, 0, 0, 1, 1, 0, x] + 192*G[1, 0, 0, 1, 1, 1, x] + 
         78*G[1, 0, 1, 0, 0, 0, x] - 66*G[1, 0, 1, 0, 0, 1, x] - 
         66*G[1, 0, 1, 0, 1, 0, x] + 108*G[1, 0, 1, 0, 1, 1, x] + 
         46*G[1, 0, 1, 1, 0, 0, x] - 96*G[1, 0, 1, 1, 0, 1, x] - 
         96*G[1, 0, 1, 1, 1, 0, x] - 20*G[1, 1, 0, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] - 
         36*G[1, 1, 0, 0, 1, 1, x] - 26*G[1, 1, 0, 1, 0, 0, x] + 
         36*G[1, 1, 0, 1, 0, 1, x] + 36*G[1, 1, 0, 1, 1, 0, x] - 
         12*G[1, 1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 1, 0, 1, 0, x] + 18*G[1, 1, 1, 1, 0, 0, x] - 
         (1115*Zeta[3])/4 + ((1029*I)/4)*Pi*Zeta[3] + (148*Pi^2*Zeta[3])/3 - 
         ((41*I)/18)*Pi^3*Zeta[3] - (285*G[0, x]*Zeta[3])/2 + 
         ((4*I)/3)*Pi*G[0, x]*Zeta[3] - (110*Pi^2*G[0, x]*Zeta[3])/3 + 
         (135*G[1, x]*Zeta[3])/4 - (124*I)*Pi*G[1, x]*Zeta[3] - 
         (227*Pi^2*G[1, x]*Zeta[3])/6 + (1036*G[0, 0, x]*Zeta[3])/3 - 
         (16*I)*Pi*G[0, 0, x]*Zeta[3] + 110*G[0, 1, x]*Zeta[3] + 
         (100*I)*Pi*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 
         ((722*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 9*G[1, 1, x]*Zeta[3] - 
         (80*I)*Pi*G[1, 1, x]*Zeta[3] + (404*G[0, 0, 0, x]*Zeta[3])/3 - 
         40*G[0, 0, 1, x]*Zeta[3] - 30*G[0, 1, 0, x]*Zeta[3] + 
         202*G[0, 1, 1, x]*Zeta[3] - (82*G[1, 0, 0, x]*Zeta[3])/3 - 
         116*G[1, 0, 1, x]*Zeta[3] + 10*G[1, 1, 0, x]*Zeta[3] + 
         24*G[1, 1, 1, x]*Zeta[3] - (490*Zeta[3]^2)/3 + 59*Zeta[5] - 
         (1294*I)*Pi*Zeta[5] - 60*G[0, x]*Zeta[5] - 41*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(25863/64 + (1583*Pi^2)/96 + ((16*I)/3)*Pi^3 - 
         (343*Pi^4)/160 - (I/12)*Pi^5 + (4129*Pi^6)/6048 - 
         (5741*G[0, x])/16 + (128*I)*Pi*G[0, x] - (55*Pi^2*G[0, x])/8 - 
         (8*I)*Pi^3*G[0, x] + (57*Pi^4*G[0, x])/80 - ((3*I)/20)*Pi^5*
          G[0, x] - (222*I)*Pi*G[1, x] + (559*Pi^2*G[1, x])/12 - 
         ((323*I)/24)*Pi^3*G[1, x] - (8*Pi^4*G[1, x])/5 - 
         ((1057*I)/36)*Pi^5*G[1, x] + (1343*G[0, 0, x])/4 - 
         (192*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/4 + 
         (6*I)*Pi^3*G[0, 0, x] + (877*Pi^4*G[0, 0, x])/360 + 128*G[0, 1, x] - 
         (60*I)*Pi*G[0, 1, x] - 44*Pi^2*G[0, 1, x] + ((5*I)/4)*Pi^3*
          G[0, 1, x] + (905*Pi^4*G[0, 1, x])/36 + 128*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] - (707*Pi^2*G[1, 0, x])/12 + 
         ((15*I)/4)*Pi^3*G[1, 0, x] - (235*Pi^4*G[1, 0, x])/36 - 
         222*G[1, 1, x] + ((489*I)/4)*Pi*G[1, 1, x] - (251*Pi^2*G[1, 1, x])/
          12 - ((9*I)/4)*Pi^3*G[1, 1, x] - (263*Pi^4*G[1, 1, x])/60 - 
         293*G[0, 0, 0, x] + (224*I)*Pi*G[0, 0, 0, x] + 
         (3*Pi^2*G[0, 0, 0, x])/2 - ((22*I)/3)*Pi^3*G[0, 0, 0, x] - 
         192*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] - ((172*I)/3)*Pi^3*
          G[0, 0, 1, x] - 192*G[0, 1, 0, x] - (64*I)*Pi*G[0, 1, 0, x] + 
         (49*Pi^2*G[0, 1, 0, x])/2 - ((350*I)/3)*Pi^3*G[0, 1, 0, x] - 
         60*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/
          2 - (10*I)*Pi^3*G[0, 1, 1, x] - 64*G[1, 0, 0, x] - 
         (128*I)*Pi*G[1, 0, 0, x] + (97*Pi^2*G[1, 0, 0, x])/2 - 
         (86*I)*Pi^3*G[1, 0, 0, x] - 64*G[1, 0, 1, x] + 
         ((87*I)/2)*Pi*G[1, 0, 1, x] + 9*Pi^2*G[1, 0, 1, x] - 
         ((68*I)/3)*Pi^3*G[1, 0, 1, x] - 64*G[1, 1, 0, x] + 
         ((227*I)/4)*Pi*G[1, 1, 0, x] + (45*Pi^2*G[1, 1, 0, x])/2 + 
         ((5*I)/3)*Pi^3*G[1, 1, 0, x] + (985*G[1, 1, 1, x])/4 - 
         ((207*I)/4)*Pi*G[1, 1, 1, x] + (9*Pi^2*G[1, 1, 1, x])/2 - 
         (25*I)*Pi^3*G[1, 1, 1, x] + 239*G[0, 0, 0, 0, x] - 
         (168*I)*Pi*G[0, 0, 0, 0, x] - (263*Pi^2*G[0, 0, 0, 0, x])/3 + 
         224*G[0, 0, 0, 1, x] - (70*Pi^2*G[0, 0, 0, 1, x])/3 + 
         224*G[0, 0, 1, 0, x] + (36*I)*Pi*G[0, 0, 1, 0, x] + 
         62*Pi^2*G[0, 0, 1, 0, x] - (266*Pi^2*G[0, 0, 1, 1, x])/3 + 
         96*G[0, 1, 0, 0, x] + (84*I)*Pi*G[0, 1, 0, 0, x] + 
         42*Pi^2*G[0, 1, 0, 0, x] + 64*G[0, 1, 0, 1, x] - 
         4*Pi^2*G[0, 1, 0, 1, x] + 64*G[0, 1, 1, 0, x] - 
         ((15*I)/2)*Pi*G[0, 1, 1, 0, x] - 170*Pi^2*G[0, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, x] - 86*Pi^2*G[0, 1, 1, 1, x] - 
         160*G[1, 0, 0, 0, x] + (60*I)*Pi*G[1, 0, 0, 0, x] + 
         78*Pi^2*G[1, 0, 0, 0, x] + 128*G[1, 0, 0, 1, x] + 
         76*Pi^2*G[1, 0, 0, 1, x] + 128*G[1, 0, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 0, 1, 0, x] + 10*Pi^2*G[1, 0, 1, 0, x] - 
         (41*G[1, 0, 1, 1, x])/2 - 48*Pi^2*G[1, 0, 1, 1, x] + 
         128*G[1, 1, 0, 0, x] - (45*I)*Pi*G[1, 1, 0, 0, x] - 
         160*Pi^2*G[1, 1, 0, 0, x] - (29*G[1, 1, 0, 1, x])/4 - 
         101*Pi^2*G[1, 1, 0, 1, x] - (29*G[1, 1, 1, 0, x])/4 + 
         ((27*I)/2)*Pi*G[1, 1, 1, 0, x] - (229*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (265*G[1, 1, 1, 1, x])/2 - 50*Pi^2*G[1, 1, 1, 1, x] - 
         150*G[0, 0, 0, 0, 0, x] + (200*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         168*G[0, 0, 0, 0, 1, x] + (168*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         168*G[0, 0, 0, 1, 0, x] + (136*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         96*G[0, 0, 1, 0, 0, x] - (88*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         36*G[0, 0, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 0, x] - 
         (28*I)*Pi*G[0, 0, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, x] - 
         (36*I)*Pi*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, x] - 
         (224*I)*Pi*G[0, 1, 0, 0, 0, x] - 84*G[0, 1, 0, 0, 1, x] - 
         84*G[0, 1, 0, 1, 0, x] + (84*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         48*G[0, 1, 0, 1, 1, x] - (168*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         84*G[0, 1, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (81*G[0, 1, 1, 0, 1, x])/2 + (96*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (81*G[0, 1, 1, 1, 0, x])/2 + (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (9*G[0, 1, 1, 1, 1, x])/2 + 192*G[1, 0, 0, 0, 0, x] - 
         (312*I)*Pi*G[1, 0, 0, 0, 0, x] - 60*G[1, 0, 0, 0, 1, x] - 
         60*G[1, 0, 0, 1, 0, x] + (148*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] - (108*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         60*G[1, 0, 1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (51*G[1, 0, 1, 0, 1, x])/2 + (348*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (51*G[1, 0, 1, 1, 0, x])/2 - (32*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (147*G[1, 0, 1, 1, 1, x])/2 - (288*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         60*G[1, 1, 0, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         69*G[1, 1, 0, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         69*G[1, 1, 0, 1, 0, x] + (136*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         96*G[1, 1, 0, 1, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         9*G[1, 1, 1, 0, 0, x] - (56*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (99*G[1, 1, 1, 0, 1, x])/2 - (84*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (99*G[1, 1, 1, 1, 0, x])/2 + (48*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (81*G[1, 1, 1, 1, 1, x])/2 + (72*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         100*G[0, 0, 0, 0, 0, 0, x] + 200*G[0, 0, 0, 0, 0, 1, x] + 
         200*G[0, 0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 0, 1, 1, x] + 
         136*G[0, 0, 0, 1, 0, 0, x] + 200*G[0, 0, 0, 1, 0, 1, x] + 
         200*G[0, 0, 0, 1, 1, 0, x] - 32*G[0, 0, 0, 1, 1, 1, x] - 
         40*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, 1, 0, x] + 112*G[0, 0, 1, 0, 1, 1, x] + 
         16*G[0, 0, 1, 1, 0, 0, x] + 156*G[0, 0, 1, 1, 0, 1, x] + 
         156*G[0, 0, 1, 1, 1, 0, x] - 224*G[0, 0, 1, 1, 1, 1, x] - 
         152*G[0, 1, 0, 0, 0, 0, x] - 112*G[0, 1, 0, 0, 0, 1, x] - 
         112*G[0, 1, 0, 0, 1, 0, x] + 200*G[0, 1, 0, 0, 1, 1, x] + 
         104*G[0, 1, 0, 1, 0, 0, x] + 68*G[0, 1, 0, 1, 0, 1, x] + 
         68*G[0, 1, 0, 1, 1, 0, x] - 124*G[0, 1, 0, 1, 1, 1, x] - 
         256*G[0, 1, 1, 0, 0, 0, x] + 268*G[0, 1, 1, 0, 0, 1, x] + 
         268*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] + 
         92*G[0, 1, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 1, 0, 1, x] + 
         88*G[0, 1, 1, 1, 1, 0, x] - 312*G[0, 1, 1, 1, 1, 1, x] - 
         104*G[1, 0, 0, 0, 0, 0, x] - 360*G[1, 0, 0, 0, 0, 1, x] - 
         360*G[1, 0, 0, 0, 1, 0, x] + 248*G[1, 0, 0, 0, 1, 1, x] + 
         144*G[1, 0, 0, 1, 0, 0, x] - 108*G[1, 0, 0, 1, 0, 1, x] - 
         108*G[1, 0, 0, 1, 1, 0, x] + 200*G[1, 0, 0, 1, 1, 1, x] + 
         72*G[1, 0, 1, 0, 0, 0, x] + 60*G[1, 0, 1, 0, 0, 1, x] + 
         60*G[1, 0, 1, 0, 1, 0, x] + 356*G[1, 0, 1, 0, 1, 1, x] + 
         60*G[1, 0, 1, 1, 0, 0, x] - 24*G[1, 0, 1, 1, 0, 1, x] - 
         24*G[1, 0, 1, 1, 1, 0, x] - 388*G[1, 0, 1, 1, 1, 1, x] - 
         576*G[1, 1, 0, 0, 0, 0, x] + 300*G[1, 1, 0, 0, 0, 1, x] + 
         300*G[1, 1, 0, 0, 1, 0, x] - 20*G[1, 1, 0, 0, 1, 1, x] + 
         108*G[1, 1, 0, 1, 0, 0, x] + 296*G[1, 1, 0, 1, 0, 1, x] + 
         296*G[1, 1, 0, 1, 1, 0, x] - 300*G[1, 1, 0, 1, 1, 1, x] - 
         148*G[1, 1, 1, 0, 0, 0, x] + 184*G[1, 1, 1, 0, 0, 1, x] + 
         184*G[1, 1, 1, 0, 1, 0, x] - 180*G[1, 1, 1, 0, 1, 1, x] + 
         128*G[1, 1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 1, 0, x] - 248*G[1, 1, 1, 1, 1, 1, x] - 
         (6989*Zeta[3])/12 + ((224*I)/3)*Pi*Zeta[3] + (9*Pi^2*Zeta[3])/2 - 
         ((28*I)/9)*Pi^3*Zeta[3] + (839*G[0, x]*Zeta[3])/3 - 
         (56*I)*Pi*G[0, x]*Zeta[3] - (956*Pi^2*G[0, x]*Zeta[3])/9 + 
         (209*G[1, x]*Zeta[3])/3 - ((111*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (1876*Pi^2*G[1, x]*Zeta[3])/9 - 116*G[0, 0, x]*Zeta[3] + 
         ((224*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 71*G[0, 1, x]*Zeta[3] + 
         (760*I)*Pi*G[0, 1, x]*Zeta[3] - 209*G[1, 0, x]*Zeta[3] + 
         ((3088*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 42*G[1, 1, x]*Zeta[3] - 
         (148*I)*Pi*G[1, 1, x]*Zeta[3] + (256*G[0, 0, 0, x]*Zeta[3])/3 + 
         (272*G[0, 0, 1, x]*Zeta[3])/3 + (752*G[0, 1, 0, x]*Zeta[3])/3 + 
         192*G[0, 1, 1, x]*Zeta[3] + (544*G[1, 0, 0, x]*Zeta[3])/3 - 
         (1024*G[1, 0, 1, x]*Zeta[3])/3 + (1424*G[1, 1, 0, x]*Zeta[3])/3 + 
         (592*G[1, 1, 1, x]*Zeta[3])/3 + (1304*Zeta[3]^2)/9 - 9*Zeta[5] + 
         12*G[0, x]*Zeta[5] + 16*G[1, x]*Zeta[5])))/Nc^2 + 
   Nc^2*(-23213/1296 - (221*Pi^2)/54 - (7*Pi^4)/24 + (1513*G[0, x])/108 + 
     (74*Pi^2*G[0, x])/9 - (404*G[1, x])/27 + (17*Pi^2*G[1, x])/3 - 
     (26*G[0, 0, x])/3 - (5*Pi^2*G[0, 0, x])/3 + (52*G[0, 1, x])/9 + 
     (5*Pi^2*G[0, 1, x])/3 + (52*G[1, 0, x])/9 + Pi^2*G[1, 0, x] + 
     12*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 + (92*G[0, 0, 0, x])/3 - 
     22*G[0, 0, 1, x] - 22*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
     (8*G[1, 0, 0, x])/3 - (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 
     (22*G[1, 1, 1, x])/3 - 12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
     12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
     8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 8*G[1, 0, 0, 0, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
     4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
     4*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^3*(17/9 + 2*G[1, x] + (-17/9 - 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(67/9 + (5*Pi^2)/6 - (2*G[0, x])/3 - 5*G[1, x] + 
       2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x] + 
       (-67/9 - (5*Pi^2)/6 + (2*G[0, x])/3 + 5*G[1, x] - 2*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x] - (190*Zeta[3])/9 + 12*G[0, x]*Zeta[3] + 
     2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((17*Pi^4)/30 + 
       4*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] + 12*G[0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
       12*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(23213/1296 + (437*Pi^2)/54 + 
       (7*Pi^4)/24 - (1513*G[0, x])/108 - (38*Pi^2*G[0, x])/9 + 
       (404*G[1, x])/27 - (11*Pi^2*G[1, x])/3 + (62*G[0, 0, x])/3 + 
       (5*Pi^2*G[0, 0, x])/3 - (160*G[0, 1, x])/9 - (5*Pi^2*G[0, 1, x])/3 - 
       (160*G[1, 0, x])/9 - Pi^2*G[1, 0, x] - (2*Pi^2*G[1, 1, x])/3 - 
       (56*G[0, 0, 0, x])/3 + 10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] + 
       (8*G[1, 0, 0, x])/3 + (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - 
       (22*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] + 
       4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
       4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, x] + (82*Zeta[3])/9 - 12*G[0, x]*Zeta[3] - 
       2*G[1, x]*Zeta[3]) + Log[mu2/s]*(103/108 - (38*Pi^2)/9 + 
       (26*G[0, x])/9 - (160*G[1, x])/9 - (5*Pi^2*G[1, x])/3 - 
       (26*G[0, 0, x])/3 + 10*G[0, 1, x] + 10*G[1, 0, x] - 4*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
       8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 14*Zeta[3] + 
       RATIO[x^(-1)]*(-103/108 + (38*Pi^2)/9 - (26*G[0, x])/9 + 
         (160*G[1, x])/9 + (5*Pi^2*G[1, x])/3 + (26*G[0, 0, x])/3 - 
         10*G[0, 1, x] - 10*G[1, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         8*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + 14*Zeta[3])) + 
     e*(-309479/2592 + (17579*Pi^2)/1296 - (61*Pi^4)/54 + 
       (55565*G[0, x])/648 + (518*Pi^2*G[0, x])/27 + (16*Pi^4*G[0, x])/45 - 
       (3004*G[1, x])/81 + (1369*Pi^2*G[1, x])/108 - (11*Pi^4*G[1, x])/60 - 
       (301*G[0, 0, x])/54 - (205*Pi^2*G[0, 0, x])/9 - (1667*G[0, 1, x])/54 - 
       (163*Pi^2*G[0, 1, x])/6 - (1667*G[1, 0, x])/54 - 
       (95*Pi^2*G[1, 0, x])/4 + (620*G[1, 1, x])/9 - (41*Pi^2*G[1, 1, x])/3 + 
       68*G[0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, x] - (469*G[0, 0, 1, x])/9 - 
       (8*Pi^2*G[0, 0, 1, x])/3 - (469*G[0, 1, 0, x])/9 - 
       (2*Pi^2*G[0, 1, 0, x])/3 + 41*G[0, 1, 1, x] - (20*Pi^2*G[0, 1, 1, x])/
        3 + G[1, 0, 0, x]/18 - (11*Pi^2*G[1, 0, 0, x])/3 - 
       (67*G[1, 0, 1, x])/6 - (19*Pi^2*G[1, 0, 1, x])/3 - 
       (67*G[1, 1, 0, x])/6 - (7*Pi^2*G[1, 1, 0, x])/3 - 
       (91*G[1, 1, 1, x])/6 + (Pi^2*G[1, 1, 1, x])/3 - 
       (413*G[0, 0, 0, 0, x])/3 + 59*G[0, 0, 0, 1, x] + 59*G[0, 0, 1, 0, x] - 
       7*G[0, 0, 1, 1, x] + (2*G[0, 1, 0, 0, x])/3 + (154*G[0, 1, 0, 1, x])/
        3 + (154*G[0, 1, 1, 0, x])/3 - (214*G[0, 1, 1, 1, x])/3 - 
       (134*G[1, 0, 0, 0, x])/3 + (148*G[1, 0, 0, 1, x])/3 + 
       (148*G[1, 0, 1, 0, x])/3 - 22*G[1, 0, 1, 1, x] + 
       (19*G[1, 1, 0, 0, x])/2 + (107*G[1, 1, 0, 1, x])/6 + 
       (107*G[1, 1, 1, 0, x])/6 - (283*G[1, 1, 1, 1, x])/6 + 
       80*G[0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 1, x] - 
       56*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
       52*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
       4*G[0, 1, 1, 0, 0, x] + 28*G[0, 1, 1, 0, 1, x] + 
       28*G[0, 1, 1, 1, 0, x] - 28*G[0, 1, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
       8*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 0, 0, x] - 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/3 + RATIO[x^(-1)]/3) + 
       Log[mu2/s]^4*(53/36 + (5*G[1, x])/3 + (-53/36 - (5*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(49/9 + (4*Pi^2)/3 - (8*G[0, x])/9 - 
         5*G[1, x] + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 - 
         4*G[1, 1, x] + (-49/9 - (4*Pi^2)/3 + (8*G[0, x])/9 + 5*G[1, x] - 
           (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 + 
           4*G[1, 1, x])*RATIO[x^(-1)]) - (419*Zeta[3])/6 - 
       (21*Pi^2*Zeta[3])/2 + (307*G[0, x]*Zeta[3])/9 + 
       (527*G[1, x]*Zeta[3])/6 - (100*G[0, 0, x]*Zeta[3])/3 + 
       (28*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 + 
       20*G[1, 1, x]*Zeta[3] + RATIO[x]*((-1165*Pi^2)/36 + Pi^4/60 + 
         (245*Pi^2*G[0, x])/18 + (113*Pi^2*G[1, x])/9 - 
         (1165*G[0, 0, x])/18 - (Pi^2*G[0, 0, x])/6 + (1165*G[0, 1, x])/18 + 
         (7*Pi^2*G[0, 1, x])/6 + (1165*G[1, 0, x])/18 + (Pi^2*G[1, 0, x])/6 - 
         (1165*G[1, 1, x])/18 - (Pi^2*G[1, 1, x])/6 + (173*G[0, 0, 0, x])/3 - 
         (88*G[0, 0, 1, x])/3 - (88*G[0, 1, 0, x])/3 + G[0, 1, 1, x] - 
         (16*G[1, 0, 0, x])/3 - 23*G[1, 0, 1, x] - 23*G[1, 1, 0, x] + 
         (154*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, x] - 24*Zeta[3] + 
         4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(85/108 - (263*Pi^2)/36 + (43*G[0, x])/18 - 
         Pi^2*G[0, x] - (337*G[1, x])/18 - 4*Pi^2*G[1, x] - 
         (40*G[0, 0, x])/3 + 16*G[0, 1, x] + 16*G[1, 0, x] - G[1, 1, x] - 
         4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 
         12*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
         14*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + (Pi^2/2 + G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*RATIO[x] - (22*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-85/108 + (245*Pi^2)/36 - (26*G[0, x])/9 + 
           Pi^2*G[0, x] + (173*G[1, x])/9 + 4*Pi^2*G[1, x] + 
           (37*G[0, 0, x])/3 - 15*G[0, 1, x] - 15*G[1, 0, x] + 
           4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
           14*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (22*Zeta[3])/3)) + 
       Log[mu2/s]*(-10511/216 - (52*Pi^2)/9 - (7*Pi^4)/12 + (328*G[0, x])/9 + 
         (187*Pi^2*G[0, x])/9 - (2053*G[1, x])/54 + (35*Pi^2*G[1, x])/2 - 
         (143*G[0, 0, x])/9 - (10*Pi^2*G[0, 0, x])/3 + (100*G[0, 1, x])/9 + 
         (16*Pi^2*G[0, 1, x])/3 + (100*G[1, 0, x])/9 + 4*Pi^2*G[1, 0, x] + 
         (79*G[1, 1, x])/3 + 6*Pi^2*G[1, 1, x] + (236*G[0, 0, 0, x])/3 - 
         52*G[0, 0, 1, x] - 52*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
         (14*G[1, 0, 0, x])/3 - (82*G[1, 0, 1, x])/3 - (82*G[1, 1, 0, x])/3 + 
         (88*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 32*G[0, 0, 0, 1, x] + 
         32*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 0, x] - 
         24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 24*G[1, 0, 0, 0, x] - 
         12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, x] + ((-85*Pi^2)/6 - Pi^2*G[1, x] - 
           (85*G[0, 0, x])/3 + (85*G[0, 1, x])/3 + (85*G[1, 0, x])/3 - 
           (85*G[1, 1, x])/3 - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           4*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
           4*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x] - (640*Zeta[3])/9 + 
         24*G[0, x]*Zeta[3] - (28*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((17*Pi^4)/15 + 8*Pi^2*G[0, 0, x] + 4*Pi^2*G[0, 1, x] + 
           24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 
           24*G[0, 0, 1, 1, x] - 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(10511/216 + (287*Pi^2)/18 + (7*Pi^4)/12 - 
           (617*G[0, x])/18 - (115*Pi^2*G[0, x])/9 + (968*G[1, x])/27 - 
           (25*Pi^2*G[1, x])/2 + (398*G[0, 0, x])/9 + (10*Pi^2*G[0, 0, x])/
            3 - (346*G[0, 1, x])/9 - (16*Pi^2*G[0, 1, x])/3 - 
           (346*G[1, 0, x])/9 - 4*Pi^2*G[1, 0, x] - 6*Pi^2*G[1, 1, x] - 
           (164*G[0, 0, 0, x])/3 + 30*G[0, 0, 1, x] + 30*G[0, 1, 0, x] + 
           (20*G[1, 0, 0, x])/3 + (70*G[1, 0, 1, x])/3 + (70*G[1, 1, 0, x])/
            3 - (70*G[1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, x] - 
           32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
           24*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
           16*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 
           20*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + (424*Zeta[3])/9 - 
           24*G[0, x]*Zeta[3] + (28*G[1, x]*Zeta[3])/3)) - 49*Zeta[5] + 
       RATIO[x^(-1)]*(309479/2592 + (14353*Pi^2)/1296 + (1139*Pi^4)/1080 - 
         (50957*G[0, x])/648 - (781*Pi^2*G[0, x])/54 - (16*Pi^4*G[0, x])/45 + 
         (2428*G[1, x])/81 - (481*Pi^2*G[1, x])/27 + (11*Pi^4*G[1, x])/60 + 
         (3787*G[0, 0, x])/54 + (215*Pi^2*G[0, 0, x])/18 - 
         (968*G[0, 1, x])/27 + (25*Pi^2*G[0, 1, x])/2 - (968*G[1, 0, x])/27 + 
         (91*Pi^2*G[1, 0, x])/12 + (47*Pi^2*G[1, 1, x])/6 - 
         (248*G[0, 0, 0, x])/3 - 8*Pi^2*G[0, 0, 0, x] + (346*G[0, 0, 1, x])/
          9 + (8*Pi^2*G[0, 0, 1, x])/3 + (346*G[0, 1, 0, x])/9 + 
         (2*Pi^2*G[0, 1, 0, x])/3 + (20*Pi^2*G[0, 1, 1, x])/3 + 
         (52*G[1, 0, 0, x])/9 + (11*Pi^2*G[1, 0, 0, x])/3 + 
         (98*G[1, 0, 1, x])/3 + (19*Pi^2*G[1, 0, 1, x])/3 + 
         (98*G[1, 1, 0, x])/3 + (7*Pi^2*G[1, 1, 0, x])/3 - 
         (98*G[1, 1, 1, x])/3 - (Pi^2*G[1, 1, 1, x])/3 + 
         (254*G[0, 0, 0, 0, x])/3 - 30*G[0, 0, 0, 1, x] - 
         30*G[0, 0, 1, 0, x] - (20*G[0, 1, 0, 0, x])/3 - 
         (70*G[0, 1, 0, 1, x])/3 - (70*G[0, 1, 1, 0, x])/3 + 
         (70*G[0, 1, 1, 1, x])/3 + (14*G[1, 0, 0, 0, x])/3 - 
         (34*G[1, 0, 0, 1, x])/3 - (34*G[1, 0, 1, 0, x])/3 - 
         12*G[1, 0, 1, 1, x] - (11*G[1, 1, 0, 0, x])/2 - 
         (107*G[1, 1, 0, 1, x])/6 - (107*G[1, 1, 1, 0, x])/6 + 
         (247*G[1, 1, 1, 1, x])/6 - 80*G[0, 0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 1, 0, x] - 
         24*G[0, 0, 0, 1, 1, x] + 52*G[0, 0, 1, 0, 0, x] - 
         20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
         28*G[0, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 0, x] + 
         28*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] + 
         4*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         20*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 1, x] + (214*Zeta[3])/3 + 
         (21*Pi^2*Zeta[3])/2 + (170*G[0, x]*Zeta[3])/9 - 
         (431*G[1, x]*Zeta[3])/6 + (100*G[0, 0, x]*Zeta[3])/3 - 
         (28*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 - 
         20*G[1, 1, x]*Zeta[3] + 49*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        ((-17*Pi^4)/72 - (4*Pi^4*G[0, x])/3 + (17*Pi^4*G[1, x])/30 - 
         (5*Pi^2*G[0, 0, x])/3 - (5*Pi^2*G[0, 1, x])/6 - 
         20*Pi^2*G[0, 0, 0, x] - 18*Pi^2*G[0, 0, 1, x] - 
         16*Pi^2*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 1, x] + 
         4*Pi^2*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 1, x] - 5*G[0, 0, 0, 0, x] + 
         5*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] - 
         84*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, x] + 
         60*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         48*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
         36*G[0, 1, 0, 1, 1, x] + 12*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 28*Pi^2*Zeta[3] + 5*G[0, x]*Zeta[3] + 
         84*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] - 
         12*G[1, 0, x]*Zeta[3] + 72*Zeta[5])) + 
     e^2*(-23550685/46656 + (249889*Pi^2)/2592 - (127*Pi^4)/81 - 
       (1601*Pi^6)/30240 + (466951*G[0, x])/1296 + (1685*Pi^2*G[0, x])/81 + 
       (1691*Pi^4*G[0, x])/1080 - (23234*G[1, x])/243 - 
       (653*Pi^2*G[1, x])/648 + (46*Pi^4*G[1, x])/15 + 
       (3139*G[0, 0, x])/324 - (4693*Pi^2*G[0, 0, x])/108 - 
       (137*Pi^4*G[0, 0, x])/360 - (16067*G[0, 1, x])/81 - 
       (3173*Pi^2*G[0, 1, x])/54 + (101*Pi^4*G[0, 1, x])/72 - 
       (16067*G[1, 0, x])/81 - (1450*Pi^2*G[1, 0, x])/27 + 
       (11*Pi^4*G[1, 0, x])/24 + (7798*G[1, 1, x])/27 - 
       (343*Pi^2*G[1, 1, x])/18 - (89*Pi^4*G[1, 1, x])/180 + 
       (2779*G[0, 0, 0, x])/27 + (136*Pi^2*G[0, 0, 0, x])/3 - 
       (4969*G[0, 0, 1, x])/54 + 70*Pi^2*G[0, 0, 1, x] - 
       (4969*G[0, 1, 0, x])/54 + (797*Pi^2*G[0, 1, 0, x])/12 + 
       (309*G[0, 1, 1, x])/2 + 55*Pi^2*G[0, 1, 1, x] + 
       (623*G[1, 0, 0, x])/54 + (2135*Pi^2*G[1, 0, 0, x])/36 + 
       (917*G[1, 0, 1, x])/18 + (941*Pi^2*G[1, 0, 1, x])/18 + 
       (917*G[1, 1, 0, x])/18 + (1615*Pi^2*G[1, 1, 0, x])/36 - 
       (1760*G[1, 1, 1, x])/9 + (427*Pi^2*G[1, 1, 1, x])/18 - 
       250*G[0, 0, 0, 0, x] - 25*Pi^2*G[0, 0, 0, 0, x] + 
       (1078*G[0, 0, 0, 1, x])/9 - Pi^2*G[0, 0, 0, 1, x] + 
       (1078*G[0, 0, 1, 0, x])/9 - (19*Pi^2*G[0, 0, 1, 0, x])/3 - 
       20*G[0, 0, 1, 1, x] + (52*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (229*G[0, 1, 0, 0, x])/18 + (8*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (225*G[0, 1, 0, 1, x])/2 + (49*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (225*G[0, 1, 1, 0, x])/2 + (11*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (373*G[0, 1, 1, 1, x])/2 + (19*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (1082*G[1, 0, 0, 0, x])/9 + 11*Pi^2*G[1, 0, 0, 0, x] + 
       120*G[1, 0, 0, 1, x] + 24*Pi^2*G[1, 0, 0, 1, x] + 
       120*G[1, 0, 1, 0, x] + (58*Pi^2*G[1, 0, 1, 0, x])/3 - 
       94*G[1, 0, 1, 1, x] + 16*Pi^2*G[1, 0, 1, 1, x] + 
       (76*G[1, 1, 0, 0, x])/3 + (4*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (2*G[1, 1, 0, 1, x])/3 - 2*Pi^2*G[1, 1, 0, 1, x] + 
       (2*G[1, 1, 1, 0, x])/3 - (16*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (70*G[1, 1, 1, 1, x])/3 - (34*Pi^2*G[1, 1, 1, 1, x])/3 + 
       (1267*G[0, 0, 0, 0, 0, x])/3 - 121*G[0, 0, 0, 0, 1, x] - 
       121*G[0, 0, 0, 1, 0, x] - 3*G[0, 0, 0, 1, 1, x] + 
       (34*G[0, 0, 1, 0, 0, x])/3 - (406*G[0, 0, 1, 0, 1, x])/3 - 
       (406*G[0, 0, 1, 1, 0, x])/3 + (436*G[0, 0, 1, 1, 1, x])/3 + 
       (377*G[0, 1, 0, 0, 0, x])/3 - (373*G[0, 1, 0, 0, 1, x])/3 - 
       (373*G[0, 1, 0, 1, 0, x])/3 + 9*G[0, 1, 0, 1, 1, x] - 
       (5*G[0, 1, 1, 0, 0, x])/2 - (677*G[0, 1, 1, 0, 1, x])/6 - 
       (677*G[0, 1, 1, 1, 0, x])/6 + (1585*G[0, 1, 1, 1, 1, x])/6 + 
       233*G[1, 0, 0, 0, 0, x] - (397*G[1, 0, 0, 0, 1, x])/3 - 
       (397*G[1, 0, 0, 1, 0, x])/3 + 23*G[1, 0, 0, 1, 1, x] - 
       (33*G[1, 0, 1, 0, 0, x])/2 - (557*G[1, 0, 1, 0, 1, x])/6 - 
       (557*G[1, 0, 1, 1, 0, x])/6 + (797*G[1, 0, 1, 1, 1, x])/6 + 
       (226*G[1, 1, 0, 0, 0, x])/3 - (283*G[1, 1, 0, 0, 1, x])/3 - 
       (283*G[1, 1, 0, 1, 0, x])/3 + 44*G[1, 1, 0, 1, 1, x] - 
       (49*G[1, 1, 1, 0, 0, x])/2 - (155*G[1, 1, 1, 0, 1, x])/6 - 
       (155*G[1, 1, 1, 1, 0, x])/6 + (307*G[1, 1, 1, 1, 1, x])/2 - 
       340*G[0, 0, 0, 0, 0, 0, x] + 180*G[0, 0, 0, 0, 0, 1, x] + 
       180*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
       160*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
       36*G[0, 0, 0, 1, 1, 0, x] - 20*G[0, 0, 0, 1, 1, 1, x] + 
       92*G[0, 0, 1, 0, 0, 0, x] + 24*G[0, 0, 1, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, 1, 0, x] - 72*G[0, 0, 1, 0, 1, 1, x] + 
       32*G[0, 0, 1, 1, 0, 0, x] - 80*G[0, 0, 1, 1, 0, 1, x] - 
       80*G[0, 0, 1, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, 1, x] + 
       72*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] - 8*G[0, 1, 0, 0, 1, 1, x] + 
       36*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
       40*G[0, 1, 0, 1, 1, 0, x] - 16*G[0, 1, 0, 1, 1, 1, x] + 
       20*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
       12*G[0, 1, 1, 0, 1, 0, x] - 56*G[0, 1, 1, 0, 1, 1, x] - 
       28*G[0, 1, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 1, 0, x] + 112*G[0, 1, 1, 1, 1, 1, x] + 
       88*G[1, 0, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 0, 1, x] - 
       12*G[1, 0, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 0, 1, 1, x] + 
       40*G[1, 0, 0, 1, 0, 0, x] - 56*G[1, 0, 0, 1, 0, 1, x] - 
       56*G[1, 0, 0, 1, 1, 0, x] + 40*G[1, 0, 0, 1, 1, 1, x] + 
       56*G[1, 0, 1, 0, 0, 0, x] - 44*G[1, 0, 1, 0, 0, 1, x] - 
       44*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, 0, 0, x] - 
       36*G[1, 0, 1, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 1, 0, x] + 
       40*G[1, 0, 1, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 0, 1, x] - 8*G[1, 1, 0, 0, 1, 0, x] - 
       24*G[1, 1, 0, 0, 1, 1, x] - 28*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] - 
       20*G[1, 1, 0, 1, 1, 1, x] - 32*G[1, 1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 1, 0, 0, 1, x] - 8*G[1, 1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 1, 0, 1, 1, x] - 52*G[1, 1, 1, 1, 0, 0, x] + 
       36*G[1, 1, 1, 1, 0, 1, x] + 36*G[1, 1, 1, 1, 1, 0, x] + 
       52*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/36 + (5*RATIO[x^(-1)])/36) + Log[mu2/s]^5*
        (127/180 + (5*G[1, x])/6 + (-127/180 - (5*G[1, x])/6)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(80/27 + (23*Pi^2)/24 - 
         (11*G[0, x])/18 - (35*G[1, x])/12 + (11*G[0, 0, x])/6 - 
         (11*G[0, 1, x])/6 - (11*G[1, 0, x])/6 - (7*G[1, 1, x])/3 + 
         (-80/27 - (23*Pi^2)/24 + (11*G[0, x])/18 + (35*G[1, x])/12 - 
           (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 + 
           (7*G[1, 1, x])/3)*RATIO[x^(-1)]) + Log[mu2/s]^3*
        (118/81 - (73*Pi^2)/12 + (7*G[0, x])/9 - (4*Pi^2*G[0, x])/3 - 
         (341*G[1, x])/27 - (23*Pi^2*G[1, x])/6 - (95*G[0, 0, x])/9 + 
         13*G[0, 1, x] + 13*G[1, 0, x] - (4*G[1, 1, x])/3 - 
         (16*G[0, 0, 0, x])/3 - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
         (28*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] + 
         12*G[1, 1, 0, x] - (8*G[1, 1, 1, x])/3 + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(-118/81 + (65*Pi^2)/12 - (13*G[0, x])/9 + 
           (4*Pi^2*G[0, x])/3 + (359*G[1, x])/27 + (23*Pi^2*G[1, x])/6 + 
           (83*G[0, 0, x])/9 - (35*G[0, 1, x])/3 - (35*G[1, 0, x])/3 + 
           (16*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
           (28*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - 12*G[1, 0, 1, x] - 
           12*G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 + (4*Zeta[3])/9) - 
         (4*Zeta[3])/9) - (2729*Zeta[3])/324 + (109*Pi^2*Zeta[3])/2 + 
       (653*G[0, x]*Zeta[3])/18 + (67*Pi^2*G[0, x]*Zeta[3])/3 + 
       (5926*G[1, x]*Zeta[3])/27 - 3*Pi^2*G[1, x]*Zeta[3] + 
       (145*G[0, 0, x]*Zeta[3])/9 - (1331*G[0, 1, x]*Zeta[3])/6 - 
       (1145*G[1, 0, x]*Zeta[3])/6 - (685*G[1, 1, x]*Zeta[3])/6 + 
       (212*G[0, 0, 0, x]*Zeta[3])/3 + 60*G[0, 1, 0, x]*Zeta[3] - 
       (260*G[0, 1, 1, x]*Zeta[3])/3 + (52*G[1, 0, 0, x]*Zeta[3])/3 - 
       60*G[1, 0, 1, x]*Zeta[3] - 4*G[1, 1, 0, x]*Zeta[3] - 
       (20*G[1, 1, 1, x]*Zeta[3])/3 + (193*Zeta[3]^2)/9 + 
       Log[mu2/s]^2*(-10607/216 - (205*Pi^2)/36 - (77*Pi^4)/144 + 
         (1321*G[0, x])/36 + (47*Pi^2*G[0, x])/2 - (4435*G[1, x])/108 + 
         (253*Pi^2*G[1, x])/12 - (137*G[0, 0, x])/9 - (5*Pi^2*G[0, 0, x])/2 + 
         (116*G[0, 1, x])/9 + (15*Pi^2*G[0, 1, x])/2 + (116*G[1, 0, x])/9 + 
         (37*Pi^2*G[1, 0, x])/6 + 25*G[1, 1, x] + (28*Pi^2*G[1, 1, x])/3 + 
         (266*G[0, 0, 0, x])/3 - 57*G[0, 0, 1, x] - 57*G[0, 1, 0, x] + 
         18*G[0, 1, 1, x] - (13*G[1, 0, 0, x])/3 - (104*G[1, 0, 1, x])/3 - 
         (104*G[1, 1, 0, x])/3 + (116*G[1, 1, 1, x])/3 - 
         18*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 34*G[0, 0, 1, 0, x] - 
         28*G[0, 0, 1, 1, x] + 36*G[0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, x] - 
         30*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 30*G[1, 0, 0, 0, x] - 
         16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 
         36*G[1, 1, 1, 1, x] - (793*Zeta[3])/9 + 22*G[0, x]*Zeta[3] - 
         (68*G[1, x]*Zeta[3])/3 + RATIO[x]*((-29*Pi^2)/2 - (Pi^2*G[0, x])/2 - 
           2*Pi^2*G[1, x] - 29*G[0, 0, x] + 29*G[0, 1, x] + 29*G[1, 0, x] - 
           29*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 
           7*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((17*Pi^4)/15 + 8*Pi^2*G[0, 0, x] + 
           4*Pi^2*G[0, 1, x] + 24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
           24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(10607/216 + (287*Pi^2)/18 + (77*Pi^4)/144 - 
           (310*G[0, x])/9 - 15*Pi^2*G[0, x] + (1048*G[1, x])/27 - 
           (181*Pi^2*G[1, x])/12 + (398*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/
            2 - (359*G[0, 1, x])/9 - (15*Pi^2*G[0, 1, x])/2 - 
           (359*G[1, 0, x])/9 - (37*Pi^2*G[1, 0, x])/6 - (28*Pi^2*G[1, 1, x])/
            3 - (188*G[0, 0, 0, x])/3 + 35*G[0, 0, 1, x] + 35*G[0, 1, 0, x] + 
           (22*G[1, 0, 0, x])/3 + (83*G[1, 0, 1, x])/3 + (83*G[1, 1, 0, x])/
            3 - (83*G[1, 1, 1, x])/3 + 18*G[0, 0, 0, 0, x] - 
           34*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] + 28*G[0, 0, 1, 1, x] - 
           36*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] + 30*G[0, 1, 1, 0, x] - 
           2*G[0, 1, 1, 1, x] - 30*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
           16*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
           (568*Zeta[3])/9 - 22*G[0, x]*Zeta[3] + (68*G[1, x]*Zeta[3])/3)) - 
       (838*Zeta[5])/5 + 180*G[0, x]*Zeta[5] - 106*G[1, x]*Zeta[5] + 
       RATIO[x]*((-3377*Pi^2)/27 - (182*Pi^4)/135 + (1697*Pi^2*G[0, x])/27 - 
         (2*Pi^4*G[0, x])/45 + (1633*Pi^2*G[1, x])/27 - (Pi^4*G[1, x])/180 - 
         (6754*G[0, 0, x])/27 - (533*Pi^2*G[0, 0, x])/18 + 
         (6754*G[0, 1, x])/27 - (485*Pi^2*G[0, 1, x])/18 + 
         (6754*G[1, 0, x])/27 - (457*Pi^2*G[1, 0, x])/18 - 
         (6754*G[1, 1, x])/27 - (421*Pi^2*G[1, 1, x])/18 + 
         (4795*G[0, 0, 0, x])/18 + (2*Pi^2*G[0, 0, 0, x])/3 - 
         (1174*G[0, 0, 1, x])/9 - (13*Pi^2*G[0, 0, 1, x])/3 - 
         (1174*G[0, 1, 0, x])/9 - (10*Pi^2*G[0, 1, 0, x])/3 - 
         (11*G[0, 1, 1, x])/2 - 5*Pi^2*G[0, 1, 1, x] - (355*G[1, 0, 0, x])/
          18 - (Pi^2*G[1, 0, 0, x])/6 - (1046*G[1, 0, 1, x])/9 - 
         (Pi^2*G[1, 0, 1, x])/6 - (1046*G[1, 1, 0, x])/9 + 
         (11*Pi^2*G[1, 1, 0, x])/6 + (1513*G[1, 1, 1, x])/6 + 
         (7*Pi^2*G[1, 1, 1, x])/2 - 202*G[0, 0, 0, 0, x] + 
         78*G[0, 0, 0, 1, x] + 78*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
         (71*G[0, 1, 0, 0, x])/3 + (127*G[0, 1, 0, 1, x])/3 + 
         (127*G[0, 1, 1, 0, x])/3 - (151*G[0, 1, 1, 1, x])/3 - 
         (83*G[1, 0, 0, 0, x])/3 + (124*G[1, 0, 0, 1, x])/3 + 
         (124*G[1, 0, 1, 0, x])/3 + 3*G[1, 0, 1, 1, x] - 
         (14*G[1, 1, 0, 0, x])/3 + 49*G[1, 1, 0, 1, x] + 
         49*G[1, 1, 1, 0, x] - (454*G[1, 1, 1, 1, x])/3 + 
         26*G[0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 1, x] - 
         18*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
         26*G[0, 0, 1, 0, 0, x] + 14*G[0, 0, 1, 0, 1, x] + 
         14*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
         22*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
         16*G[1, 1, 1, 0, 0, x] - 10*G[1, 1, 1, 0, 1, x] - 
         10*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] - 
         (1993*Zeta[3])/18 - (3*Pi^2*Zeta[3])/2 + 45*G[0, x]*Zeta[3] + 
         (166*G[1, x]*Zeta[3])/3 - (8*G[0, 0, x]*Zeta[3])/3 + 
         (26*G[0, 1, x]*Zeta[3])/3 - (28*G[1, 0, x]*Zeta[3])/3 + 
         (16*G[1, 1, x]*Zeta[3])/3 + 10*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        ((-17*Pi^4)/72 + (19*Pi^6)/140 + (5*Pi^4*G[0, x])/9 - 
         (17*Pi^4*G[1, x])/72 - (5*Pi^2*G[0, 0, x])/3 + (49*Pi^4*G[0, 0, x])/
          15 - (5*Pi^2*G[0, 1, x])/6 - (22*Pi^4*G[0, 1, x])/15 - 
         (4*Pi^4*G[1, 0, x])/3 + (17*Pi^4*G[1, 1, x])/30 + 
         (25*Pi^2*G[0, 0, 0, x])/3 + (15*Pi^2*G[0, 0, 1, x])/2 + 
         (20*Pi^2*G[0, 1, 0, x])/3 + (5*Pi^2*G[0, 1, 1, x])/2 - 
         (5*Pi^2*G[1, 0, 0, x])/3 - (5*Pi^2*G[1, 0, 1, x])/6 - 
         5*G[0, 0, 0, 0, x] + 66*Pi^2*G[0, 0, 0, 0, x] + 5*G[0, 0, 0, 1, x] + 
         76*Pi^2*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 0, x] + 
         78*Pi^2*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] + 
         42*Pi^2*G[0, 0, 1, 1, x] + 28*Pi^2*G[0, 1, 0, 0, x] + 
         34*Pi^2*G[0, 1, 0, 1, x] + 44*Pi^2*G[0, 1, 1, 0, x] + 
         16*Pi^2*G[0, 1, 1, 1, x] - 20*Pi^2*G[1, 0, 0, 0, x] - 
         18*Pi^2*G[1, 0, 0, 1, x] - 16*Pi^2*G[1, 0, 1, 0, x] - 
         6*Pi^2*G[1, 0, 1, 1, x] + 4*Pi^2*G[1, 1, 0, 0, x] + 
         2*Pi^2*G[1, 1, 0, 1, x] + 35*G[0, 0, 0, 0, 0, x] - 
         25*G[0, 0, 0, 0, 1, x] - 25*G[0, 0, 0, 1, 0, x] + 
         15*G[0, 0, 0, 1, 1, x] - 10*G[0, 0, 1, 0, 1, x] - 
         10*G[0, 0, 1, 1, 0, x] + 20*G[0, 0, 1, 1, 1, x] + 
         15*G[0, 1, 0, 0, 0, x] - 15*G[0, 1, 0, 0, 1, x] - 
         15*G[0, 1, 0, 1, 0, x] + 15*G[0, 1, 0, 1, 1, x] - 
         5*G[1, 0, 0, 0, 0, x] + 5*G[1, 0, 0, 0, 1, x] + 
         5*G[1, 0, 0, 1, 0, x] - 5*G[1, 0, 0, 1, 1, x] + 
         372*G[0, 0, 0, 0, 0, 0, x] - 204*G[0, 0, 0, 0, 0, 1, x] - 
         204*G[0, 0, 0, 0, 1, 0, x] + 84*G[0, 0, 0, 0, 1, 1, x] - 
         120*G[0, 0, 0, 1, 0, 1, x] - 120*G[0, 0, 0, 1, 1, 0, x] + 
         192*G[0, 0, 0, 1, 1, 1, x] + 168*G[0, 0, 1, 0, 0, 0, x] - 
         168*G[0, 0, 1, 0, 0, 1, x] - 168*G[0, 0, 1, 0, 1, 0, x] + 
         120*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 1, 0, x] + 144*G[0, 0, 1, 1, 1, 1, x] + 
         132*G[0, 1, 0, 0, 0, 0, x] - 60*G[0, 1, 0, 0, 0, 1, x] - 
         60*G[0, 1, 0, 0, 1, 0, x] - 12*G[0, 1, 0, 0, 1, 1, x] - 
         72*G[0, 1, 0, 1, 0, 1, x] - 72*G[0, 1, 0, 1, 1, 0, x] + 
         144*G[0, 1, 0, 1, 1, 1, x] + 96*G[0, 1, 1, 0, 0, 0, x] - 
         96*G[0, 1, 1, 0, 0, 1, x] - 96*G[0, 1, 1, 0, 1, 0, x] + 
         96*G[0, 1, 1, 0, 1, 1, x] - 84*G[1, 0, 0, 0, 0, 0, x] + 
         60*G[1, 0, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 0, 1, 0, x] - 
         36*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
         24*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] - 
         36*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 0, 1, x] + 
         36*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
         12*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
         (35*Pi^2*Zeta[3])/3 + 5*G[0, x]*Zeta[3] - 78*Pi^2*G[0, x]*Zeta[3] + 
         28*Pi^2*G[1, x]*Zeta[3] - 35*G[0, 0, x]*Zeta[3] - 
         5*G[0, 1, x]*Zeta[3] + 5*G[1, 0, x]*Zeta[3] - 360*G[0, 0, 0, x]*
          Zeta[3] - 60*G[0, 0, 1, x]*Zeta[3] - 48*G[0, 1, 0, x]*Zeta[3] - 
         60*G[0, 1, 1, x]*Zeta[3] + 84*G[1, 0, 0, x]*Zeta[3] + 
         12*G[1, 0, 1, x]*Zeta[3] - 12*G[1, 1, 0, x]*Zeta[3] + 
         108*Zeta[3]^2 - 30*Zeta[5] - 282*G[0, x]*Zeta[5] + 
         72*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(23550685/46656 + 
         (13727*Pi^2)/2592 + (15683*Pi^4)/6480 + (1601*Pi^6)/30240 - 
         (420775*G[0, x])/1296 - (12079*Pi^2*G[0, x])/648 - 
         (271*Pi^4*G[0, x])/216 + (14576*G[1, x])/243 - (2906*Pi^2*G[1, x])/
          81 - (1171*Pi^4*G[1, x])/360 + (78413*G[0, 0, x])/324 + 
         (688*Pi^2*G[0, 0, x])/27 + (137*Pi^4*G[0, 0, x])/360 - 
         (5824*G[0, 1, x])/81 + (1937*Pi^2*G[0, 1, x])/54 - 
         (101*Pi^4*G[0, 1, x])/72 - (5824*G[1, 0, x])/81 + 
         (2611*Pi^2*G[1, 0, x])/108 - (11*Pi^4*G[1, 0, x])/24 + 
         (383*Pi^2*G[1, 1, x])/18 + (89*Pi^4*G[1, 1, x])/180 - 
         (6052*G[0, 0, 0, x])/27 - 25*Pi^2*G[0, 0, 0, x] + 
         (2096*G[0, 0, 1, x])/27 - (181*Pi^2*G[0, 0, 1, x])/6 + 
         (2096*G[0, 1, 0, x])/27 - (253*Pi^2*G[0, 1, 0, x])/12 - 
         (43*Pi^2*G[0, 1, 1, x])/2 + (320*G[1, 0, 0, x])/27 - 
         (797*Pi^2*G[1, 0, 0, x])/36 + (592*G[1, 0, 1, x])/9 - 
         (245*Pi^2*G[1, 0, 1, x])/18 + (592*G[1, 1, 0, x])/9 - 
         (97*Pi^2*G[1, 1, 0, x])/36 - (592*G[1, 1, 1, x])/9 - 
         (101*Pi^2*G[1, 1, 1, x])/9 + 248*G[0, 0, 0, 0, x] + 
         25*Pi^2*G[0, 0, 0, 0, x] - (718*G[0, 0, 0, 1, x])/9 + 
         Pi^2*G[0, 0, 0, 1, x] - (718*G[0, 0, 1, 0, x])/9 + 
         (19*Pi^2*G[0, 0, 1, 0, x])/3 - (52*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (130*G[0, 1, 0, 0, x])/9 - (8*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (196*G[0, 1, 0, 1, x])/3 - (49*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (196*G[0, 1, 1, 0, x])/3 - (11*Pi^2*G[0, 1, 1, 0, x])/3 + 
         (196*G[0, 1, 1, 1, x])/3 - (19*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (242*G[1, 0, 0, 0, x])/9 - 11*Pi^2*G[1, 0, 0, 0, x] - 
         (124*G[1, 0, 0, 1, x])/3 - 24*Pi^2*G[1, 0, 0, 1, x] - 
         (124*G[1, 0, 1, 0, x])/3 - (58*Pi^2*G[1, 0, 1, 0, x])/3 - 
         24*G[1, 0, 1, 1, x] - 16*Pi^2*G[1, 0, 1, 1, x] - 
         (133*G[1, 1, 0, 0, x])/6 - (4*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (259*G[1, 1, 0, 1, x])/6 + 2*Pi^2*G[1, 1, 0, 1, x] - 
         (259*G[1, 1, 1, 0, x])/6 + (16*Pi^2*G[1, 1, 1, 0, x])/3 + 
         (217*G[1, 1, 1, 1, x])/2 + (34*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (796*G[0, 0, 0, 0, 0, x])/3 + 70*G[0, 0, 0, 0, 1, x] + 
         70*G[0, 0, 0, 1, 0, x] + (44*G[0, 0, 1, 0, 0, x])/3 + 
         (166*G[0, 0, 1, 0, 1, x])/3 + (166*G[0, 0, 1, 1, 0, x])/3 - 
         (166*G[0, 0, 1, 1, 1, x])/3 - (50*G[0, 1, 0, 0, 0, x])/3 + 
         (94*G[0, 1, 0, 0, 1, x])/3 + (94*G[0, 1, 0, 1, 0, x])/3 + 
         24*G[0, 1, 0, 1, 1, x] + (13*G[0, 1, 1, 0, 0, x])/2 + 
         (293*G[0, 1, 1, 0, 1, x])/6 + (293*G[0, 1, 1, 1, 0, x])/6 - 
         (625*G[0, 1, 1, 1, 1, x])/6 - 60*G[1, 0, 0, 0, 0, x] + 
         (130*G[1, 0, 0, 0, 1, x])/3 + (130*G[1, 0, 0, 1, 0, x])/3 - 
         12*G[1, 0, 0, 1, 1, x] + (25*G[1, 0, 1, 0, 0, x])/2 + 
         (113*G[1, 0, 1, 0, 1, x])/6 + (113*G[1, 0, 1, 1, 0, x])/6 + 
         (31*G[1, 0, 1, 1, 1, x])/6 + (44*G[1, 1, 0, 0, 0, x])/3 - 
         (11*G[1, 1, 0, 0, 1, x])/3 - (11*G[1, 1, 0, 1, 0, x])/3 + 
         48*G[1, 1, 0, 1, 1, x] + (17*G[1, 1, 1, 0, 0, x])/2 + 
         (215*G[1, 1, 1, 0, 1, x])/6 + (215*G[1, 1, 1, 1, 0, x])/6 - 
         (271*G[1, 1, 1, 1, 1, x])/2 + 340*G[0, 0, 0, 0, 0, 0, x] - 
         180*G[0, 0, 0, 0, 0, 1, x] - 180*G[0, 0, 0, 0, 1, 0, x] + 
         56*G[0, 0, 0, 0, 1, 1, x] - 160*G[0, 0, 0, 1, 0, 0, x] + 
         36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] + 
         20*G[0, 0, 0, 1, 1, 1, x] - 92*G[0, 0, 1, 0, 0, 0, x] - 
         24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] + 
         72*G[0, 0, 1, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 0, 0, x] + 
         80*G[0, 0, 1, 1, 0, 1, x] + 80*G[0, 0, 1, 1, 1, 0, x] - 
         72*G[0, 0, 1, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
         8*G[0, 1, 0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 0, x] + 
         40*G[0, 1, 0, 1, 0, 1, x] + 40*G[0, 1, 0, 1, 1, 0, x] + 
         16*G[0, 1, 0, 1, 1, 1, x] - 20*G[0, 1, 1, 0, 0, 0, x] + 
         12*G[0, 1, 1, 0, 0, 1, x] + 12*G[0, 1, 1, 0, 1, 0, x] + 
         56*G[0, 1, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 0, 0, x] + 
         40*G[0, 1, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 1, 0, x] - 
         112*G[0, 1, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, 0, x] + 
         12*G[1, 0, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 0, 1, 1, x] - 40*G[1, 0, 0, 1, 0, 0, x] + 
         56*G[1, 0, 0, 1, 0, 1, x] + 56*G[1, 0, 0, 1, 1, 0, x] - 
         40*G[1, 0, 0, 1, 1, 1, x] - 56*G[1, 0, 1, 0, 0, 0, x] + 
         44*G[1, 0, 1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, 1, 0, x] + 
         8*G[1, 0, 1, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 1, 0, x] - 40*G[1, 0, 1, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
         8*G[1, 1, 0, 0, 1, 0, x] + 24*G[1, 1, 0, 0, 1, 1, x] + 
         28*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
         4*G[1, 1, 0, 1, 1, 0, x] + 20*G[1, 1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 1, 0, 0, 0, x] + 8*G[1, 1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] + 
         52*G[1, 1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 1, 0, 1, x] - 
         36*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] + 
         (14843*Zeta[3])/324 - 68*Pi^2*Zeta[3] + (356*G[0, x]*Zeta[3])/9 - 
         (67*Pi^2*G[0, x]*Zeta[3])/3 - (10511*G[1, x]*Zeta[3])/54 + 
         3*Pi^2*G[1, x]*Zeta[3] - (1660*G[0, 0, x]*Zeta[3])/9 + 
         (1081*G[0, 1, x]*Zeta[3])/6 + (751*G[1, 0, x]*Zeta[3])/6 + 
         (293*G[1, 1, x]*Zeta[3])/6 - (212*G[0, 0, 0, x]*Zeta[3])/3 - 
         60*G[0, 1, 0, x]*Zeta[3] + (260*G[0, 1, 1, x]*Zeta[3])/3 - 
         (52*G[1, 0, 0, x]*Zeta[3])/3 + 60*G[1, 0, 1, x]*Zeta[3] + 
         4*G[1, 1, 0, x]*Zeta[3] + (20*G[1, 1, 1, x]*Zeta[3])/3 - 
         (193*Zeta[3]^2)/9 + (188*Zeta[5])/5 - 180*G[0, x]*Zeta[5] + 
         106*G[1, x]*Zeta[5]) + Log[mu2/s]*(-1029109/3888 + 
         (20725*Pi^2)/648 - (1067*Pi^4)/432 + (61129*G[0, x])/324 + 
         (971*Pi^2*G[0, x])/27 + (32*Pi^4*G[0, x])/45 - (7327*G[1, x])/81 + 
         (1373*Pi^2*G[1, x])/54 - (167*Pi^4*G[1, x])/360 - 
         (589*G[0, 0, x])/54 - (295*Pi^2*G[0, 0, x])/6 - 
         (1687*G[0, 1, x])/27 - (121*Pi^2*G[0, 1, x])/2 - 
         (1687*G[1, 0, x])/27 - (161*Pi^2*G[1, 0, x])/3 + 
         (2603*G[1, 1, x])/18 - (101*Pi^2*G[1, 1, x])/3 + 
         (1172*G[0, 0, 0, x])/9 + 16*Pi^2*G[0, 0, 0, x] - 
         (898*G[0, 0, 1, x])/9 - 7*Pi^2*G[0, 0, 1, x] - (898*G[0, 1, 0, x])/
          9 - 3*Pi^2*G[0, 1, 0, x] + 74*G[0, 1, 1, x] - 
         18*Pi^2*G[0, 1, 1, x] + (2*G[1, 0, 0, x])/9 - 9*Pi^2*G[1, 0, 0, x] - 
         26*G[1, 0, 1, x] - (52*Pi^2*G[1, 0, 1, x])/3 - 26*G[1, 1, 0, x] - 
         (28*Pi^2*G[1, 1, 0, x])/3 - 24*G[1, 1, 1, x] - 
         (16*Pi^2*G[1, 1, 1, x])/3 - (904*G[0, 0, 0, 0, x])/3 + 
         124*G[0, 0, 0, 1, x] + 124*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 
         (4*G[0, 1, 0, 0, x])/3 + (346*G[0, 1, 0, 1, x])/3 + 
         (346*G[0, 1, 1, 0, x])/3 - (454*G[0, 1, 1, 1, x])/3 - 
         (302*G[1, 0, 0, 0, x])/3 + (328*G[1, 0, 0, 1, x])/3 + 
         (328*G[1, 0, 1, 0, x])/3 - 40*G[1, 0, 1, 1, x] + 
         19*G[1, 1, 0, 0, x] + (151*G[1, 1, 0, 1, x])/3 + 
         (151*G[1, 1, 1, 0, x])/3 - (383*G[1, 1, 1, 1, x])/3 + 
         160*G[0, 0, 0, 0, 0, x] - 124*G[0, 0, 0, 0, 1, x] - 
         124*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] - 
         116*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
         76*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, x] + 68*G[0, 1, 1, 0, 1, x] + 
         68*G[0, 1, 1, 1, 0, x] - 72*G[0, 1, 1, 1, 1, x] - 
         76*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
         16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] - 
         12*G[1, 0, 1, 0, 0, x] + 44*G[1, 0, 1, 0, 1, x] + 
         44*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
         16*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] - 
         (3472*Zeta[3])/27 - 21*Pi^2*Zeta[3] + (692*G[0, x]*Zeta[3])/9 + 
         (629*G[1, x]*Zeta[3])/3 - (200*G[0, 0, x]*Zeta[3])/3 + 
         (68*G[0, 1, x]*Zeta[3])/3 - (52*G[1, 0, x]*Zeta[3])/3 + 
         (200*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-2447*Pi^2)/36 + Pi^4/30 + 
           (529*Pi^2*G[0, x])/18 + (232*Pi^2*G[1, x])/9 - (2447*G[0, 0, x])/
            18 - (Pi^2*G[0, 0, x])/3 + (2447*G[0, 1, x])/18 + 
           (10*Pi^2*G[0, 1, x])/3 + (2447*G[1, 0, x])/18 + 
           (4*Pi^2*G[1, 0, x])/3 - (2447*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/
            3 + 124*G[0, 0, 0, x] - 66*G[0, 0, 1, x] - 66*G[0, 1, 0, x] + 
           8*G[0, 1, 1, x] - (41*G[1, 0, 0, x])/3 - (133*G[1, 0, 1, x])/3 - 
           (133*G[1, 1, 0, x])/3 + (307*G[1, 1, 1, x])/3 - 
           8*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
           8*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
           6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, x] - 
           (157*Zeta[3])/3 + 8*G[0, x]*Zeta[3] - 10*G[1, x]*Zeta[3]) - 
         98*Zeta[5] + RATIO[x^(-1)]*(1029109/3888 + (14015*Pi^2)/648 + 
           (5011*Pi^4)/2160 - (55117*G[0, x])/324 - (1549*Pi^2*G[0, x])/54 - 
           (32*Pi^4*G[0, x])/45 + (5824*G[1, x])/81 - (1937*Pi^2*G[1, x])/
            54 + (167*Pi^4*G[1, x])/360 + (3956*G[0, 0, x])/27 + 
           (55*Pi^2*G[0, 0, x])/2 - (2096*G[0, 1, x])/27 + 
           (181*Pi^2*G[0, 1, x])/6 - (2096*G[1, 0, x])/27 + 
           (61*Pi^2*G[1, 0, x])/3 + 20*Pi^2*G[1, 1, x] - (1514*G[0, 0, 0, x])/
            9 - 16*Pi^2*G[0, 0, 0, x] + (718*G[0, 0, 1, x])/9 + 
           7*Pi^2*G[0, 0, 1, x] + (718*G[0, 1, 0, x])/9 + 
           3*Pi^2*G[0, 1, 0, x] + 18*Pi^2*G[0, 1, 1, x] + (130*G[1, 0, 0, x])/
            9 + 9*Pi^2*G[1, 0, 0, x] + (196*G[1, 0, 1, x])/3 + 
           (52*Pi^2*G[1, 0, 1, x])/3 + (196*G[1, 1, 0, x])/3 + 
           (28*Pi^2*G[1, 1, 0, x])/3 - (196*G[1, 1, 1, x])/3 + 
           (16*Pi^2*G[1, 1, 1, x])/3 + (586*G[0, 0, 0, 0, x])/3 - 
           70*G[0, 0, 0, 1, x] - 70*G[0, 0, 1, 0, x] - (44*G[0, 1, 0, 0, x])/
            3 - (166*G[0, 1, 0, 1, x])/3 - (166*G[0, 1, 1, 0, x])/3 + 
           (166*G[0, 1, 1, 1, x])/3 + (50*G[1, 0, 0, 0, x])/3 - 
           (94*G[1, 0, 0, 1, x])/3 - (94*G[1, 0, 1, 0, x])/3 - 
           24*G[1, 0, 1, 1, x] - 11*G[1, 1, 0, 0, x] - (133*G[1, 1, 0, 1, x])/
            3 - (133*G[1, 1, 1, 0, x])/3 + (299*G[1, 1, 1, 1, x])/3 - 
           160*G[0, 0, 0, 0, 0, x] + 124*G[0, 0, 0, 0, 1, x] + 
           124*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] + 
           116*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
           48*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] + 
           76*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
           4*G[0, 1, 0, 1, 0, x] - 56*G[0, 1, 0, 1, 1, x] + 
           8*G[0, 1, 1, 0, 0, x] - 68*G[0, 1, 1, 0, 1, x] - 
           68*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
           76*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
           16*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
           12*G[1, 0, 1, 0, 0, x] - 44*G[1, 0, 1, 0, 1, x] - 
           44*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
           16*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
           32*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
           40*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
           (3670*Zeta[3])/27 + 21*Pi^2*Zeta[3] + (262*G[0, x]*Zeta[3])/9 - 
           (527*G[1, x]*Zeta[3])/3 + (200*G[0, 0, x]*Zeta[3])/3 - 
           (68*G[0, 1, x]*Zeta[3])/3 + (52*G[1, 0, x]*Zeta[3])/3 - 
           (200*G[1, 1, x]*Zeta[3])/3 + 98*Zeta[5]) + RATIO[(1 - x)^(-1)]*
          ((-17*Pi^4)/36 - (8*Pi^4*G[0, x])/3 + (17*Pi^4*G[1, x])/15 - 
           (10*Pi^2*G[0, 0, x])/3 - (5*Pi^2*G[0, 1, x])/3 - 
           40*Pi^2*G[0, 0, 0, x] - 36*Pi^2*G[0, 0, 1, x] - 
           32*Pi^2*G[0, 1, 0, x] - 12*Pi^2*G[0, 1, 1, x] + 
           8*Pi^2*G[1, 0, 0, x] + 4*Pi^2*G[1, 0, 1, x] - 
           10*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] - 
           10*G[0, 0, 1, 1, x] - 168*G[0, 0, 0, 0, 0, x] + 
           120*G[0, 0, 0, 0, 1, x] + 120*G[0, 0, 0, 1, 0, x] - 
           72*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 1, x] + 
           48*G[0, 0, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, x] - 
           72*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 1, x] + 
           72*G[0, 1, 0, 1, 0, x] - 72*G[0, 1, 0, 1, 1, x] + 
           24*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
           24*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
           56*Pi^2*Zeta[3] + 10*G[0, x]*Zeta[3] + 168*G[0, 0, x]*Zeta[3] + 
           24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] + 144*Zeta[5])))))


==> anc/H_process2_qQ_qQ_+--+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(Nf^3*(1000/729 - (200*G[0, x])/81 + 
     (80*G[0, 0, x])/27 - (16*G[0, 0, 0, x])/9 + 
     Log[mu2/s]^3*(8/27 - (8*RATIO[x^(-1)])/27) + 
     (-1000/729 + (200*G[0, x])/81 - (80*G[0, 0, x])/27 + 
       (16*G[0, 0, 0, x])/9)*RATIO[x^(-1)] + Log[mu2/s]^2*
      (40/27 - (8*G[0, x])/9 + (-40/27 + (8*G[0, x])/9)*RATIO[x^(-1)]) + 
     Log[mu2/s]*(200/81 - (80*G[0, x])/27 + (16*G[0, 0, x])/9 + 
       (-200/81 + (80*G[0, x])/27 - (16*G[0, 0, x])/9)*RATIO[x^(-1)])) + 
   Nf^2*((-441631/26244 + ((20984*I)/729)*Pi - (181*Pi^2)/27 - 
       (83*Pi^4)/1215 + (81191*G[0, x])/1458 - ((1976*I)/81)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/27 + (5216*G[1, x])/729 - (40*Pi^2*G[1, x])/9 - 
       (4958*G[0, 0, x])/81 + ((208*I)/9)*Pi*G[0, 0, x] + 
       (4*Pi^2*G[0, 0, x])/3 - (1424*G[0, 1, x])/81 + (8*Pi^2*G[0, 1, x])/3 - 
       (1424*G[1, 0, x])/81 - ((88*I)/9)*Pi*G[1, 0, x] + 
       (32*Pi^2*G[1, 0, x])/9 + (8*Pi^2*G[1, 1, x])/9 + 
       (92*G[0, 0, 0, x])/3 - ((128*I)/9)*Pi*G[0, 0, 0, x] + 
       (80*G[0, 0, 1, x])/3 + (80*G[0, 1, 0, x])/3 + 
       ((40*I)/9)*Pi*G[0, 1, 0, x] + 8*G[1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[1, 0, 0, x] + (80*G[1, 0, 1, x])/9 + 
       (80*G[1, 1, 0, x])/9 - (80*G[1, 1, 1, x])/9 - (176*G[0, 0, 0, 1, x])/
        9 - (176*G[0, 0, 1, 0, x])/9 - (88*G[0, 1, 0, 0, x])/9 - 
       (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
       (16*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/9 - 
       (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
       (16*G[1, 1, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(-2/3 + (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^3*(-146/27 + ((88*I)/27)*Pi + (8*G[0, x])/3 + 
         (88*G[1, x])/27 + (146/27 - ((88*I)/27)*Pi - (8*G[0, x])/3 - 
           (88*G[1, x])/27)*RATIO[x^(-1)]) + Log[mu2/s]^2*
        (-1627/81 + (16*I)*Pi - (2*Pi^2)/9 + (170*G[0, x])/9 - 
         ((64*I)/9)*Pi*G[0, x] + (40*G[1, x])/3 - (16*G[0, 0, x])/3 - 
         (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9 + 
         (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (1627/81 - ((40*I)/3)*Pi + (2*Pi^2)/9 - (146*G[0, x])/9 + 
           ((88*I)/9)*Pi*G[0, x] - (40*G[1, x])/3 + 8*G[0, 0, x] + 
           (88*G[0, 1, x])/9 + (88*G[1, 0, x])/9)*RATIO[x^(-1)]) - 
       (4256*Zeta[3])/243 - ((208*I)/27)*Pi*Zeta[3] + (284*G[0, x]*Zeta[3])/
        27 - (256*G[1, x]*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*
        ((-4*Pi^4)/135 + ((584*I)/27)*Pi*G[0, x] - (128*Pi^2*G[0, x])/27 + 
         (584*G[0, 0, x])/27 - ((128*I)/9)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/9 - (256*G[0, 0, 0, x])/9 + 
         ((16*I)/3)*Pi*G[0, 0, 0, x] - ((8*I)/9)*Pi*G[0, 1, 0, x] + 
         16*G[0, 0, 0, 0, x] - (8*G[0, 1, 0, 0, x])/9 + 
         ((16*I)/9)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/9) + 
       RATIO[x^(-1)]*(441631/26244 - ((5216*I)/729)*Pi + (53*Pi^2)/27 + 
         (47*Pi^4)/1215 - (49655*G[0, x])/1458 + ((1424*I)/81)*Pi*G[0, x] - 
         (11*Pi^2*G[0, x])/9 - (5216*G[1, x])/729 + (40*Pi^2*G[1, x])/9 + 
         (3254*G[0, 0, x])/81 - ((80*I)/3)*Pi*G[0, 0, x] + 
         (4*Pi^2*G[0, 0, x])/9 + (1424*G[0, 1, x])/81 - (8*Pi^2*G[0, 1, x])/
          3 + (1424*G[1, 0, x])/81 + ((80*I)/9)*Pi*G[1, 0, x] - 
         (32*Pi^2*G[1, 0, x])/9 - (8*Pi^2*G[1, 1, x])/9 - 
         (292*G[0, 0, 0, x])/9 + ((176*I)/9)*Pi*G[0, 0, 0, x] - 
         (80*G[0, 0, 1, x])/3 - (80*G[0, 1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, 0, x] - (80*G[1, 0, 0, x])/9 - 
         ((16*I)/3)*Pi*G[1, 0, 0, x] - (80*G[1, 0, 1, x])/9 - 
         (80*G[1, 1, 0, x])/9 + (80*G[1, 1, 1, x])/9 + 16*G[0, 0, 0, 0, x] + 
         (176*G[0, 0, 0, 1, x])/9 + (176*G[0, 0, 1, 0, x])/9 + 
         (80*G[0, 1, 0, 0, x])/9 + (16*G[0, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, x])/3 - 
         (16*G[1, 0, 0, 0, x])/9 + (16*G[1, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 0, x])/3 - 
         (16*G[1, 1, 1, 1, x])/3 + (4688*Zeta[3])/243 + 
         ((256*I)/27)*Pi*Zeta[3] - (236*G[0, x]*Zeta[3])/27 + 
         (256*G[1, x]*Zeta[3])/27) + Log[mu2/s]*(-49655/1458 + 
         ((2576*I)/81)*Pi - 3*Pi^2 + (4406*G[0, x])/81 - 
         ((208*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/3 + (1424*G[1, x])/81 - 
         (8*Pi^2*G[1, x])/3 - (308*G[0, 0, x])/9 + ((128*I)/9)*Pi*
          G[0, 0, x] - (80*G[0, 1, x])/3 - (80*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + 
         (176*G[0, 0, 1, x])/9 + (176*G[0, 1, 0, x])/9 + 
         (80*G[1, 0, 0, x])/9 + (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - 
         (16*G[1, 1, 1, x])/3 + (((128*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/
            9 + (128*G[0, 0, x])/9 - ((16*I)/3)*Pi*G[0, 0, x] - 
           (32*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] - (236*Zeta[3])/27 + 
         RATIO[x^(-1)]*(49655/1458 - ((1424*I)/81)*Pi + (11*Pi^2)/9 - 
           (3254*G[0, x])/81 + ((80*I)/3)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 - 
           (1424*G[1, x])/81 + (8*Pi^2*G[1, x])/3 + (292*G[0, 0, x])/9 - 
           ((176*I)/9)*Pi*G[0, 0, x] + (80*G[0, 1, x])/3 + 
           (80*G[1, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, x] - 16*G[0, 0, 0, x] - 
           (176*G[0, 0, 1, x])/9 - (176*G[0, 1, 0, x])/9 - 
           (80*G[1, 0, 0, x])/9 - (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/
            3 + (16*G[1, 1, 1, x])/3 + (236*Zeta[3])/27)))/Nc + 
     Nc*(-469964/6561 - (17*Pi^2)/9 - (139*Pi^4)/1215 + (14459*G[0, x])/243 + 
       (29*Pi^2*G[0, x])/9 - (2608*G[1, x])/729 + (20*Pi^2*G[1, x])/9 - 
       (1250*G[0, 0, x])/27 - (20*Pi^2*G[0, 0, x])/9 + (712*G[0, 1, x])/81 - 
       (4*Pi^2*G[0, 1, x])/3 + (712*G[1, 0, x])/81 - (8*Pi^2*G[1, 0, x])/9 - 
       (4*Pi^2*G[1, 1, x])/9 + (332*G[0, 0, 0, x])/9 - (40*G[0, 0, 1, x])/3 - 
       (40*G[0, 1, 0, x])/3 - (80*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/9 - 
       (40*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/9 - (208*G[0, 0, 0, 0, x])/
        9 + (88*G[0, 0, 0, 1, x])/9 + (88*G[0, 0, 1, 0, x])/9 + 
       (64*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 0, 1, x])/3 + 
       (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
       (40*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(2/3 - (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^3*(14/27 - (28*G[0, x])/27 - (44*G[1, x])/27 + 
         (-14/27 + (28*G[0, x])/27 + (44*G[1, x])/27)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-1163/81 - (10*Pi^2)/9 + (46*G[0, x])/9 - 
         (20*G[1, x])/3 - (16*G[0, 0, x])/9 + (44*G[0, 1, x])/9 + 
         (44*G[1, 0, x])/9 + (1163/81 + (10*Pi^2)/9 - (46*G[0, x])/9 + 
           (20*G[1, x])/3 + (16*G[0, 0, x])/9 - (44*G[0, 1, x])/9 - 
           (44*G[1, 0, x])/9)*RATIO[x^(-1)]) - (3412*Zeta[3])/243 + 
       (140*G[0, x]*Zeta[3])/27 + (128*G[1, x]*Zeta[3])/27 + 
       RATIO[x^(-1)]*(469964/6561 + (17*Pi^2)/9 + (139*Pi^4)/1215 - 
         (14459*G[0, x])/243 - (29*Pi^2*G[0, x])/9 + (2608*G[1, x])/729 - 
         (20*Pi^2*G[1, x])/9 + (1250*G[0, 0, x])/27 + (20*Pi^2*G[0, 0, x])/
          9 - (712*G[0, 1, x])/81 + (4*Pi^2*G[0, 1, x])/3 - 
         (712*G[1, 0, x])/81 + (8*Pi^2*G[1, 0, x])/9 + (4*Pi^2*G[1, 1, x])/
          9 - (332*G[0, 0, 0, x])/9 + (40*G[0, 0, 1, x])/3 + 
         (40*G[0, 1, 0, x])/3 + (80*G[1, 0, 0, x])/9 + (40*G[1, 0, 1, x])/9 + 
         (40*G[1, 1, 0, x])/9 - (40*G[1, 1, 1, x])/9 + (208*G[0, 0, 0, 0, x])/
          9 - (88*G[0, 0, 0, 1, x])/9 - (88*G[0, 0, 1, 0, x])/9 - 
         (64*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, 1, x])/3 + (3412*Zeta[3])/243 - (140*G[0, x]*Zeta[3])/
          27 - (128*G[1, x]*Zeta[3])/27) + Log[mu2/s]*
        (-40769/729 - (29*Pi^2)/9 + (3038*G[0, x])/81 + (20*Pi^2*G[0, x])/9 - 
         (712*G[1, x])/81 + (4*Pi^2*G[1, x])/3 - (212*G[0, 0, x])/9 + 
         (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 + (40*G[0, 0, 0, x])/3 - 
         (88*G[0, 0, 1, x])/9 - (88*G[0, 1, 0, x])/9 - (64*G[1, 0, 0, x])/9 - 
         (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 - 
         (268*Zeta[3])/27 + RATIO[x^(-1)]*(40769/729 + (29*Pi^2)/9 - 
           (3038*G[0, x])/81 - (20*Pi^2*G[0, x])/9 + (712*G[1, x])/81 - 
           (4*Pi^2*G[1, x])/3 + (212*G[0, 0, x])/9 - (40*G[0, 1, x])/3 - 
           (40*G[1, 0, x])/3 - (40*G[0, 0, 0, x])/3 + (88*G[0, 0, 1, x])/9 + 
           (88*G[0, 1, 0, x])/9 + (64*G[1, 0, 0, x])/9 + (8*G[1, 0, 1, x])/
            3 + (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
           (268*Zeta[3])/27)))) + 
   Nc^3*(-59208167/104976 + (2267077*Pi^2)/69984 - (61183*Pi^4)/9720 - 
     (75001*Pi^6)/408240 + (173599*G[0, x])/486 + (11501*Pi^2*G[0, x])/72 - 
     (1861*Pi^4*G[0, x])/1080 - (328541*G[1, x])/1458 + 
     (48307*Pi^2*G[1, x])/486 - (59*Pi^4*G[1, x])/54 - 
     (9841*G[0, 0, x])/648 - (2143*Pi^2*G[0, 0, x])/18 - 
     (53*Pi^4*G[0, 0, x])/180 - (21521*G[0, 1, x])/216 - 
     (125*Pi^2*G[0, 1, x])/2 + (53*Pi^4*G[0, 1, x])/180 - 
     (21521*G[1, 0, x])/216 - (586*Pi^2*G[1, 0, x])/9 + 
     (167*Pi^4*G[1, 0, x])/180 + (1075*G[1, 1, x])/3 - 
     (703*Pi^2*G[1, 1, x])/18 - (19*Pi^4*G[1, 1, x])/30 + 
     (3031*G[0, 0, 0, x])/6 + (209*Pi^2*G[0, 0, 0, x])/6 - 
     (11545*G[0, 0, 1, x])/27 - (52*Pi^2*G[0, 0, 1, x])/3 - 
     (11545*G[0, 1, 0, x])/27 + (107*Pi^2*G[0, 1, 0, x])/18 + 
     (9050*G[0, 1, 1, x])/27 - (247*Pi^2*G[0, 1, 1, x])/9 + 
     (707*G[1, 0, 0, x])/27 - (148*Pi^2*G[1, 0, 0, x])/9 - 
     (3202*G[1, 0, 1, x])/27 - (371*Pi^2*G[1, 0, 1, x])/9 - 
     (3202*G[1, 1, 0, x])/27 - (83*Pi^2*G[1, 1, 0, x])/3 + 
     (742*G[1, 1, 1, x])/9 - (25*Pi^2*G[1, 1, 1, x])/3 - 
     (6418*G[0, 0, 0, 0, x])/9 - 6*Pi^2*G[0, 0, 0, 0, x] + 
     (4210*G[0, 0, 0, 1, x])/9 + 6*Pi^2*G[0, 0, 0, 1, x] + 
     (4210*G[0, 0, 1, 0, x])/9 + (14*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (734*G[0, 0, 1, 1, x])/3 - (8*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (2116*G[0, 1, 0, 0, x])/9 + (10*Pi^2*G[0, 1, 0, 0, x])/3 - 
     12*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 - 
     12*G[0, 1, 1, 0, x] - (500*G[0, 1, 1, 1, x])/3 - 
     4*Pi^2*G[0, 1, 1, 1, x] - (188*G[1, 0, 0, 0, x])/9 + 
     10*Pi^2*G[1, 0, 0, 0, x] + (268*G[1, 0, 0, 1, x])/3 - 
     2*Pi^2*G[1, 0, 0, 1, x] + (268*G[1, 0, 1, 0, x])/3 - 
     4*Pi^2*G[1, 0, 1, 0, x] - (340*G[1, 0, 1, 1, x])/3 - 
     (14*Pi^2*G[1, 0, 1, 1, x])/3 - (173*G[1, 1, 0, 0, x])/3 - 
     (16*Pi^2*G[1, 1, 0, 0, x])/3 + (101*G[1, 1, 0, 1, x])/3 - 
     2*Pi^2*G[1, 1, 0, 1, x] + (101*G[1, 1, 1, 0, x])/3 + 
     (4*Pi^2*G[1, 1, 1, 0, x])/3 - (493*G[1, 1, 1, 1, x])/3 + 
     (2*Pi^2*G[1, 1, 1, 1, x])/3 + (1243*G[0, 0, 0, 0, 0, x])/3 - 
     (955*G[0, 0, 0, 0, 1, x])/3 - (955*G[0, 0, 0, 1, 0, x])/3 + 
     161*G[0, 0, 0, 1, 1, x] - (920*G[0, 0, 1, 0, 0, x])/3 + 
     (448*G[0, 0, 1, 0, 1, x])/3 + (448*G[0, 0, 1, 1, 0, x])/3 + 
     (8*G[0, 0, 1, 1, 1, x])/3 - (503*G[0, 1, 0, 0, 0, x])/3 + 
     (31*G[0, 1, 0, 0, 1, x])/3 + (31*G[0, 1, 0, 1, 0, x])/3 + 
     (425*G[0, 1, 0, 1, 1, x])/3 + (68*G[0, 1, 1, 0, 0, x])/3 + 
     (388*G[0, 1, 1, 0, 1, x])/3 + (388*G[0, 1, 1, 1, 0, x])/3 - 
     (604*G[0, 1, 1, 1, 1, x])/3 - 156*G[1, 0, 0, 0, 0, x] + 
     (92*G[1, 0, 0, 0, 1, x])/3 + (92*G[1, 0, 0, 1, 0, x])/3 + 
     (152*G[1, 0, 0, 1, 1, x])/3 - 40*G[1, 0, 1, 0, 0, x] + 
     (364*G[1, 0, 1, 0, 1, x])/3 + (364*G[1, 0, 1, 1, 0, x])/3 - 
     84*G[1, 0, 1, 1, 1, x] - 52*G[1, 1, 0, 0, 0, x] + 
     (284*G[1, 1, 0, 0, 1, x])/3 + (284*G[1, 1, 0, 1, 0, x])/3 - 
     (56*G[1, 1, 0, 1, 1, x])/3 + (236*G[1, 1, 1, 0, 0, x])/3 - 
     (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 - 
     88*G[1, 1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, 0, x] + 
     120*G[0, 0, 0, 0, 0, 1, x] + 120*G[0, 0, 0, 0, 1, 0, x] - 
     96*G[0, 0, 0, 0, 1, 1, x] + 120*G[0, 0, 0, 1, 0, 0, x] - 
     96*G[0, 0, 0, 1, 0, 1, x] - 96*G[0, 0, 0, 1, 1, 0, x] + 
     48*G[0, 0, 0, 1, 1, 1, x] + 112*G[0, 0, 1, 0, 0, 0, x] - 
     88*G[0, 0, 1, 0, 0, 1, x] - 88*G[0, 0, 1, 0, 1, 0, x] + 
     40*G[0, 0, 1, 0, 1, 1, x] - 88*G[0, 0, 1, 1, 0, 0, x] + 
     40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] + 
     8*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 0, x] - 
     64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
     16*G[0, 1, 0, 0, 1, 1, x] - 64*G[0, 1, 0, 1, 0, 0, x] + 
     16*G[0, 1, 0, 1, 0, 1, x] + 16*G[0, 1, 0, 1, 1, 0, x] + 
     32*G[0, 1, 0, 1, 1, 1, x] - 56*G[0, 1, 1, 0, 0, 0, x] + 
     8*G[0, 1, 1, 0, 0, 1, x] + 8*G[0, 1, 1, 0, 1, 0, x] + 
     40*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 0, 0, x] + 
     40*G[0, 1, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 1, 0, x] - 
     40*G[0, 1, 1, 1, 1, 1, x] + 108*G[1, 0, 0, 0, 0, 0, x] - 
     84*G[1, 0, 0, 0, 0, 1, x] - 84*G[1, 0, 0, 0, 1, 0, x] + 
     44*G[1, 0, 0, 0, 1, 1, x] - 72*G[1, 0, 0, 1, 0, 0, x] + 
     32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
     60*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
     20*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
     8*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
     24*G[1, 0, 1, 1, 1, 0, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
     20*G[1, 1, 0, 0, 0, 1, x] + 20*G[1, 1, 0, 0, 1, 0, x] + 
     4*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] + 
     16*G[1, 1, 0, 1, 0, 1, x] + 16*G[1, 1, 0, 1, 1, 0, x] + 
     16*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 0, 0, x] + 
     20*G[1, 1, 1, 0, 0, 1, x] + 20*G[1, 1, 1, 0, 1, 0, x] + 
     12*G[1, 1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 1, 0, 0, x] - 
     40*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/6 - RATIO[x^(-1)]/6) + 
     Log[mu2/s]^5*(-14/9 - G[1, x] + (14/9 + G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-11/3 - Pi^2/4 + G[0, x]/3 + (67*G[1, x])/9 - G[0, 0, x] + 
       G[0, 1, x] + G[1, 0, x] + 4*G[1, 1, x] + 
       (11/3 + Pi^2/4 - G[0, x]/3 - (67*G[1, x])/9 + G[0, 0, x] - 
         G[0, 1, x] - G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)]) - 
     (278005*Zeta[3])/486 - (679*Pi^2*Zeta[3])/9 + (9842*G[0, x]*Zeta[3])/
      27 + (34*Pi^2*G[0, x]*Zeta[3])/3 + (7660*G[1, x]*Zeta[3])/27 + 
     (13*Pi^2*G[1, x]*Zeta[3])/9 - (2126*G[0, 0, x]*Zeta[3])/9 + 
     (962*G[0, 1, x]*Zeta[3])/9 + (8*G[1, 0, x]*Zeta[3])/9 + 
     88*G[1, 1, x]*Zeta[3] + 72*G[0, 0, 0, x]*Zeta[3] - 
     44*G[0, 0, 1, x]*Zeta[3] - 44*G[0, 1, 0, x]*Zeta[3] - 
     8*G[0, 1, 1, x]*Zeta[3] - 20*G[1, 0, 0, x]*Zeta[3] - 
     32*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] + 
     24*G[1, 1, 1, x]*Zeta[3] + (296*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(2581/108 + (83*Pi^2)/18 - (100*G[0, x])/27 + 
       (496*G[1, x])/27 + Pi^2*G[1, x] + (100*G[0, 0, x])/9 - 
       (112*G[0, 1, x])/9 - (112*G[1, 0, x])/9 - (52*G[1, 1, x])/3 + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - 
       8*G[1, 1, 1, x] + RATIO[x^(-1)]*(-2581/108 - (83*Pi^2)/18 + 
         (100*G[0, x])/27 - (496*G[1, x])/27 - Pi^2*G[1, x] - 
         (100*G[0, 0, x])/9 + (112*G[0, 1, x])/9 + (112*G[1, 0, x])/9 + 
         (52*G[1, 1, x])/3 - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 
         8*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 
         8*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - 14*Zeta[3]) + 14*Zeta[3]) + 
     RATIO[x]*((-1075*Pi^2)/6 + Pi^4 + (178*Pi^2*G[0, x])/3 + 
       (62*Pi^2*G[1, x])/3 - (1075*G[0, 0, x])/3 - 6*Pi^2*G[0, 0, x] + 
       (1075*G[0, 1, x])/3 + 18*Pi^2*G[0, 1, x] + (1075*G[1, 0, x])/3 + 
       6*Pi^2*G[1, 0, x] - (1075*G[1, 1, x])/3 + 6*Pi^2*G[1, 1, x] + 
       292*G[0, 0, 0, x] - 196*G[0, 0, 1, x] - 196*G[0, 1, 0, x] + 
       100*G[0, 1, 1, x] - 132*G[1, 0, 0, x] + 36*G[1, 0, 1, x] + 
       36*G[1, 1, 0, x] + 60*G[1, 1, 1, x] - 72*G[0, 0, 0, 0, x] + 
       72*G[0, 0, 0, 1, x] + 72*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 
       96*G[0, 1, 0, 0, x] - 72*G[0, 1, 0, 1, x] - 72*G[0, 1, 1, 0, x] + 
       24*G[0, 1, 1, 1, x] + 48*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
       24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, x] - 
       64*Zeta[3] + 48*G[0, x]*Zeta[3] - 72*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(93233/1296 - (167*Pi^2)/18 + (53*Pi^4)/360 - 
       (89*G[0, x])/12 - 8*Pi^2*G[0, x] - (1157*G[1, x])/18 - 
       (31*Pi^2*G[1, x])/2 - (100*G[0, 0, x])/9 + Pi^2*G[0, 0, x] + 
       (200*G[0, 1, x])/9 - Pi^2*G[0, 1, x] + (200*G[1, 0, x])/9 - 
       (Pi^2*G[1, 0, x])/3 - (232*G[1, 1, x])/3 - (8*Pi^2*G[1, 1, x])/3 - 
       (92*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 + 
       40*G[0, 1, 1, x] - 22*G[1, 0, 0, x] + (178*G[1, 0, 1, x])/3 + 
       (178*G[1, 1, 0, x])/3 - (22*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 12*G[0, 1, 0, 0, x] + 
       24*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] + 28*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 
       28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 
         12*G[1, 1, x])*RATIO[x] - (290*Zeta[3])/9 - 12*G[0, x]*Zeta[3] - 
       30*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-17*Pi^4)/30 - 
         4*Pi^2*G[0, 0, x] - 2*Pi^2*G[0, 1, x] - 12*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
         12*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(-93233/1296 + (95*Pi^2)/18 - 
         (53*Pi^4)/360 + (89*G[0, x])/12 + 4*Pi^2*G[0, x] + 
         (1157*G[1, x])/18 + (27*Pi^2*G[1, x])/2 - (8*G[0, 0, x])/9 - 
         Pi^2*G[0, 0, x] - (92*G[0, 1, x])/9 + Pi^2*G[0, 1, x] - 
         (92*G[1, 0, x])/9 + (Pi^2*G[1, 0, x])/3 + (196*G[1, 1, x])/3 + 
         (8*Pi^2*G[1, 1, x])/3 + (56*G[0, 0, 0, x])/3 + (44*G[0, 0, 1, x])/
          3 + (44*G[0, 1, 0, x])/3 - 52*G[0, 1, 1, x] + 22*G[1, 0, 0, x] - 
         (178*G[1, 0, 1, x])/3 - (178*G[1, 1, 0, x])/3 + 
         (22*G[1, 1, 1, x])/3 - 12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] + 12*G[0, 1, 0, 0, x] - 24*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
         28*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 
         28*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (398*Zeta[3])/9 + 
         12*G[0, x]*Zeta[3] + 30*G[1, x]*Zeta[3])) - (110*Zeta[5])/3 - 
     120*G[0, x]*Zeta[5] - 24*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(-96128/729 - (62683*Pi^2)/1944 - (103*Pi^4)/108 + 
       (18601*G[0, x])/162 + (587*Pi^2*G[0, x])/9 - (55879*G[1, x])/216 + 
       (92*Pi^2*G[1, x])/3 - (53*Pi^4*G[1, x])/180 - (4189*G[0, 0, x])/54 - 
       (35*Pi^2*G[0, 0, x])/3 + (2495*G[0, 1, x])/27 + 
       (83*Pi^2*G[0, 1, x])/3 + (2495*G[1, 0, x])/27 + 
       (67*Pi^2*G[1, 0, x])/3 + (976*G[1, 1, x])/27 + 28*Pi^2*G[1, 1, x] + 
       (736*G[0, 0, 0, x])/3 - (2008*G[0, 0, 1, x])/9 - 
       2*Pi^2*G[0, 0, 1, x] - (2008*G[0, 1, 0, x])/9 - 2*Pi^2*G[0, 1, 0, x] + 
       (536*G[0, 1, 1, x])/3 + 4*Pi^2*G[0, 1, 1, x] - (616*G[1, 0, 0, x])/9 - 
       2*Pi^2*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
       24*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 + (392*G[1, 1, 1, x])/3 + 
       4*Pi^2*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + (472*G[0, 0, 0, 1, x])/
        3 + (472*G[0, 0, 1, 0, x])/3 - 152*G[0, 0, 1, 1, x] + 
       (472*G[0, 1, 0, 0, x])/3 - 152*G[0, 1, 0, 1, x] - 
       152*G[0, 1, 1, 0, x] + 72*G[0, 1, 1, 1, x] + (376*G[1, 0, 0, 0, x])/
        3 - (244*G[1, 0, 0, 1, x])/3 - (244*G[1, 0, 1, 0, x])/3 - 
       (112*G[1, 0, 1, 1, x])/3 - (128*G[1, 1, 0, 0, x])/3 - 
       76*G[1, 1, 0, 1, x] - 76*G[1, 1, 1, 0, x] + (272*G[1, 1, 1, 1, x])/3 - 
       24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] + 
       48*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
       48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
       48*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] + 
       48*G[0, 1, 0, 0, 1, x] + 48*G[0, 1, 0, 1, 0, x] - 
       48*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 0, 0, x] - 
       48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] - 
       24*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
       40*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, x] - 32*G[1, 0, 1, 0, 1, x] - 
       32*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] + 
       32*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 0, 0, x] - 32*G[1, 1, 1, 0, 1, x] - 
       32*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + 
       (-48*Pi^2 - 12*Pi^2*G[1, x] - 96*G[0, 0, x] + 96*G[0, 1, x] + 
         96*G[1, 0, x] - 96*G[1, 1, x] - 24*G[0, 0, 1, x] - 
         24*G[0, 1, 0, x] + 48*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 
         48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - 72*G[1, 1, 1, x])*RATIO[x] - 
       (3809*Zeta[3])/9 - (103*Pi^2*Zeta[3])/9 + (316*G[0, x]*Zeta[3])/3 - 
       (368*G[1, x]*Zeta[3])/9 - 28*G[0, 0, x]*Zeta[3] + 
       52*G[0, 1, x]*Zeta[3] + 52*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((68*Pi^4)/15 + (17*Pi^4*G[1, x])/15 + 
         32*Pi^2*G[0, 0, x] + 16*Pi^2*G[0, 1, x] + 8*Pi^2*G[0, 0, 1, x] + 
         8*Pi^2*G[0, 1, 0, x] + 8*Pi^2*G[0, 1, 1, x] + 8*Pi^2*G[1, 0, 0, x] + 
         4*Pi^2*G[1, 0, 1, x] + 96*G[0, 0, 0, 0, x] - 96*G[0, 0, 0, 1, x] - 
         96*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] + 24*G[0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 1, 0, x] - 48*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         24*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] - 
         96*G[0, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*
          Zeta[3]) + RATIO[x^(-1)]*(96128/729 + (124891*Pi^2)/1944 + 
         (103*Pi^4)/108 - (18601*G[0, x])/162 - (299*Pi^2*G[0, x])/9 + 
         (55879*G[1, x])/216 - (20*Pi^2*G[1, x])/3 + (53*Pi^4*G[1, x])/180 + 
         (9373*G[0, 0, x])/54 + (35*Pi^2*G[0, 0, x])/3 - 
         (5087*G[0, 1, x])/27 - (59*Pi^2*G[0, 1, x])/3 - 
         (5087*G[1, 0, x])/27 - (43*Pi^2*G[1, 0, x])/3 + 
         (1616*G[1, 1, x])/27 - 20*Pi^2*G[1, 1, x] - (448*G[0, 0, 0, x])/3 + 
         (1360*G[0, 0, 1, x])/9 + 2*Pi^2*G[0, 0, 1, x] + 
         (1360*G[0, 1, 0, x])/9 + 2*Pi^2*G[0, 1, 0, x] - 
         (392*G[0, 1, 1, x])/3 - 4*Pi^2*G[0, 1, 1, x] + (832*G[1, 0, 0, x])/
          9 + 2*Pi^2*G[1, 0, 0, x] - 72*G[1, 0, 1, x] - 
         (8*Pi^2*G[1, 0, 1, x])/3 - 72*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/
          3 - (176*G[1, 1, 1, x])/3 - 4*Pi^2*G[1, 1, 1, x] + 
         96*G[0, 0, 0, 0, x] - (400*G[0, 0, 0, 1, x])/3 - 
         (400*G[0, 0, 1, 0, x])/3 + 104*G[0, 0, 1, 1, x] - 
         (400*G[0, 1, 0, 0, x])/3 + 104*G[0, 1, 0, 1, x] + 
         104*G[0, 1, 1, 0, x] - (304*G[1, 0, 0, 0, x])/3 + 
         (172*G[1, 0, 0, 1, x])/3 + (172*G[1, 0, 1, 0, x])/3 + 
         (184*G[1, 0, 1, 1, x])/3 + (128*G[1, 1, 0, 0, x])/3 + 
         76*G[1, 1, 0, 1, x] + 76*G[1, 1, 1, 0, x] - (272*G[1, 1, 1, 1, x])/
          3 + 24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 0, x] + 
         48*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
         48*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] + 
         48*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] + 
         24*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 0, 1, x] - 
         40*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] - 
         40*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
         24*G[1, 1, 0, 1, 0, x] + 32*G[1, 1, 0, 1, 1, x] + 
         24*G[1, 1, 1, 0, 0, x] + 32*G[1, 1, 1, 0, 1, x] + 
         32*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + (2945*Zeta[3])/9 + 
         (103*Pi^2*Zeta[3])/9 - (316*G[0, x]*Zeta[3])/3 + 
         (152*G[1, x]*Zeta[3])/9 + 28*G[0, 0, x]*Zeta[3] - 
         52*G[0, 1, x]*Zeta[3] - 52*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] - 136*Zeta[5]) + 136*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*((12257*Pi^4)/1080 - (211*Pi^6)/945 + 
       (677*Pi^4*G[0, x])/360 + (34*Pi^4*G[1, x])/15 + 
       (721*Pi^2*G[0, 0, x])/9 - (109*Pi^4*G[0, 0, x])/30 + 
       (721*Pi^2*G[0, 1, x])/18 + (77*Pi^4*G[0, 1, x])/30 + 
       (Pi^4*G[1, 0, x])/15 - (17*Pi^4*G[1, 1, x])/15 - 
       (99*Pi^2*G[0, 0, 0, x])/2 - 61*Pi^2*G[0, 0, 1, x] - 
       (443*Pi^2*G[0, 1, 0, x])/6 - (83*Pi^2*G[0, 1, 1, x])/3 + 
       16*Pi^2*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 1, x] + (721*G[0, 0, 0, 0, x])/
        3 + 12*Pi^2*G[0, 0, 0, 0, x] - (721*G[0, 0, 0, 1, x])/3 - 
       18*Pi^2*G[0, 0, 0, 1, x] - (721*G[0, 0, 1, 0, x])/3 + 
       8*Pi^2*G[0, 0, 1, 0, x] + (721*G[0, 0, 1, 1, x])/3 - 
       10*Pi^2*G[0, 0, 1, 1, x] + 14*Pi^2*G[0, 1, 0, 0, x] - 
       16*Pi^2*G[0, 1, 0, 1, x] - 26*Pi^2*G[0, 1, 1, 0, x] - 
       12*Pi^2*G[0, 1, 1, 1, x] - 20*Pi^2*G[1, 0, 0, 0, x] - 
       4*Pi^2*G[1, 0, 1, 0, x] - 8*Pi^2*G[1, 1, 0, 0, x] - 
       4*Pi^2*G[1, 1, 0, 1, x] - 241*G[0, 0, 0, 0, 0, x] + 
       145*G[0, 0, 0, 0, 1, x] + 145*G[0, 0, 0, 1, 0, x] - 
       49*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] + 
       108*G[0, 0, 1, 0, 1, x] + 108*G[0, 0, 1, 1, 0, x] - 
       204*G[0, 0, 1, 1, 1, x] - 171*G[0, 1, 0, 0, 0, x] + 
       171*G[0, 1, 0, 0, 1, x] + 171*G[0, 1, 0, 1, 0, x] - 
       171*G[0, 1, 0, 1, 1, x] + 48*G[1, 0, 0, 0, 0, x] - 
       48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] + 
       48*G[1, 0, 0, 1, 1, x] + 156*G[0, 0, 0, 0, 0, 0, x] - 
       156*G[0, 0, 0, 0, 0, 1, x] - 156*G[0, 0, 0, 0, 1, 0, x] + 
       132*G[0, 0, 0, 0, 1, 1, x] - 168*G[0, 0, 0, 1, 0, 0, x] + 
       144*G[0, 0, 0, 1, 0, 1, x] + 144*G[0, 0, 0, 1, 1, 0, x] - 
       96*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 0, 0, x] + 
       12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] + 
       36*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] + 
       24*G[0, 0, 1, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 1, 0, x] - 
       96*G[0, 0, 1, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, 0, x] - 
       60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] + 
       84*G[0, 1, 0, 0, 1, 1, x] - 48*G[0, 1, 0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, 0, 1, x] + 72*G[0, 1, 0, 1, 1, 0, x] - 
       96*G[0, 1, 0, 1, 1, 1, x] - 60*G[0, 1, 1, 0, 0, 0, x] + 
       60*G[0, 1, 1, 0, 0, 1, x] + 60*G[0, 1, 1, 0, 1, 0, x] - 
       60*G[0, 1, 1, 0, 1, 1, x] - 120*G[1, 0, 0, 0, 0, 0, x] + 
       96*G[1, 0, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 0, 1, 0, x] - 
       72*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 0, x] - 
       48*G[1, 0, 0, 1, 0, 1, x] - 48*G[1, 0, 0, 1, 1, 0, x] + 
       24*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] - 
       24*G[1, 1, 0, 0, 1, 1, x] + (439*Pi^2*Zeta[3])/3 - 
       (721*G[0, x]*Zeta[3])/3 - 14*Pi^2*G[0, x]*Zeta[3] - 
       8*Pi^2*G[1, x]*Zeta[3] + 378*G[0, 0, x]*Zeta[3] - 
       50*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] - 
       144*G[0, 0, 0, x]*Zeta[3] + 144*G[0, 0, 1, x]*Zeta[3] + 
       48*G[0, 1, 0, x]*Zeta[3] + 48*G[1, 0, 0, x]*Zeta[3] - 
       24*G[1, 0, 1, x]*Zeta[3] + 24*G[1, 1, 0, x]*Zeta[3] + 12*Zeta[3]^2 + 
       440*Zeta[5] + 108*G[0, x]*Zeta[5]) + RATIO[x^(-1)]*
      (59208167/104976 + (6092123*Pi^2)/69984 + (65179*Pi^4)/9720 + 
       (75001*Pi^6)/408240 - (173599*G[0, x])/486 - (601*Pi^2*G[0, x])/8 - 
       (361*Pi^4*G[0, x])/540 + (328541*G[1, x])/1458 - 
       (14663*Pi^2*G[1, x])/243 + (341*Pi^4*G[1, x])/135 + 
       (242041*G[0, 0, x])/648 + (503*Pi^2*G[0, 0, x])/9 + 
       (53*Pi^4*G[0, 0, x])/180 - (55879*G[0, 1, x])/216 + 
       (20*Pi^2*G[0, 1, x])/3 - (53*Pi^4*G[0, 1, x])/180 - 
       (55879*G[1, 0, x])/216 + (131*Pi^2*G[1, 0, x])/18 - 
       (167*Pi^4*G[1, 0, x])/180 + (313*Pi^2*G[1, 1, x])/18 + 
       (19*Pi^4*G[1, 1, x])/30 - (2531*G[0, 0, 0, x])/6 - 
       (94*Pi^2*G[0, 0, 0, x])/3 + (6703*G[0, 0, 1, x])/27 + 
       (37*Pi^2*G[0, 0, 1, x])/3 + (6703*G[0, 1, 0, x])/27 + 
       (41*Pi^2*G[0, 1, 0, x])/9 - (1616*G[0, 1, 1, x])/27 + 
       (202*Pi^2*G[0, 1, 1, x])/9 + (2857*G[1, 0, 0, x])/27 + 
       (202*Pi^2*G[1, 0, 0, x])/9 + (2230*G[1, 0, 1, x])/27 + 
       (191*Pi^2*G[1, 0, 1, x])/9 + (2230*G[1, 1, 0, x])/27 + 
       (5*Pi^2*G[1, 1, 0, x])/3 - (1282*G[1, 1, 1, x])/9 - 
       (11*Pi^2*G[1, 1, 1, x])/3 + (3880*G[0, 0, 0, 0, x])/9 + 
       6*Pi^2*G[0, 0, 0, 0, x] - (2536*G[0, 0, 0, 1, x])/9 - 
       6*Pi^2*G[0, 0, 0, 1, x] - (2536*G[0, 0, 1, 0, x])/9 - 
       (14*Pi^2*G[0, 0, 1, 0, x])/3 + (392*G[0, 0, 1, 1, x])/3 + 
       (8*Pi^2*G[0, 0, 1, 1, x])/3 - (2008*G[0, 1, 0, 0, x])/9 - 
       (10*Pi^2*G[0, 1, 0, 0, x])/3 + 72*G[0, 1, 0, 1, x] + 
       (4*Pi^2*G[0, 1, 0, 1, x])/3 + 72*G[0, 1, 1, 0, x] + 
       (176*G[0, 1, 1, 1, x])/3 + 4*Pi^2*G[0, 1, 1, 1, x] - 
       (1243*G[1, 0, 0, 0, x])/9 - 10*Pi^2*G[1, 0, 0, 0, x] + 
       (137*G[1, 0, 0, 1, x])/3 + 2*Pi^2*G[1, 0, 0, 1, x] + 
       (137*G[1, 0, 1, 0, x])/3 + 4*Pi^2*G[1, 0, 1, 0, x] + 
       (79*G[1, 0, 1, 1, x])/3 + (14*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (245*G[1, 1, 0, 0, x])/3 + (16*Pi^2*G[1, 1, 0, 0, x])/3 - 
       (29*G[1, 1, 0, 1, x])/3 + 2*Pi^2*G[1, 1, 0, 1, x] - 
       (29*G[1, 1, 1, 0, x])/3 - (4*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (205*G[1, 1, 1, 1, x])/3 - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (1000*G[0, 0, 0, 0, 0, x])/3 + (712*G[0, 0, 0, 0, 1, x])/3 + 
       (712*G[0, 0, 0, 1, 0, x])/3 - 104*G[0, 0, 0, 1, 1, x] + 
       (668*G[0, 0, 1, 0, 0, x])/3 - (268*G[0, 0, 1, 0, 1, x])/3 - 
       (268*G[0, 0, 1, 1, 0, x])/3 - (44*G[0, 0, 1, 1, 1, x])/3 + 
       (440*G[0, 1, 0, 0, 0, x])/3 - (40*G[0, 1, 0, 0, 1, x])/3 - 
       (40*G[0, 1, 0, 1, 0, x])/3 - (272*G[0, 1, 0, 1, 1, x])/3 + 
       (4*G[0, 1, 1, 0, 0, x])/3 - (316*G[0, 1, 1, 0, 1, x])/3 - 
       (316*G[0, 1, 1, 1, 0, x])/3 + (316*G[0, 1, 1, 1, 1, x])/3 + 
       168*G[1, 0, 0, 0, 0, x] - (200*G[1, 0, 0, 0, 1, x])/3 - 
       (200*G[1, 0, 0, 1, 0, x])/3 + (28*G[1, 0, 0, 1, 1, x])/3 - 
       8*G[1, 0, 1, 0, 0, x] - (148*G[1, 0, 1, 0, 1, x])/3 - 
       (148*G[1, 0, 1, 1, 0, x])/3 - 12*G[1, 0, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 0, x] - (104*G[1, 1, 0, 0, 1, x])/3 - 
       (104*G[1, 1, 0, 1, 0, x])/3 - (124*G[1, 1, 0, 1, 1, x])/3 - 
       (236*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 88*G[1, 1, 1, 1, 1, x] + 
       120*G[0, 0, 0, 0, 0, 0, x] - 120*G[0, 0, 0, 0, 0, 1, x] - 
       120*G[0, 0, 0, 0, 1, 0, x] + 96*G[0, 0, 0, 0, 1, 1, x] - 
       120*G[0, 0, 0, 1, 0, 0, x] + 96*G[0, 0, 0, 1, 0, 1, x] + 
       96*G[0, 0, 0, 1, 1, 0, x] - 48*G[0, 0, 0, 1, 1, 1, x] - 
       112*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
       88*G[0, 0, 1, 0, 1, 0, x] - 40*G[0, 0, 1, 0, 1, 1, x] + 
       88*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, 1, x] - 
       88*G[0, 1, 0, 0, 0, 0, x] + 64*G[0, 1, 0, 0, 0, 1, x] + 
       64*G[0, 1, 0, 0, 1, 0, x] - 16*G[0, 1, 0, 0, 1, 1, x] + 
       64*G[0, 1, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 1, x] - 
       16*G[0, 1, 0, 1, 1, 0, x] - 32*G[0, 1, 0, 1, 1, 1, x] + 
       56*G[0, 1, 1, 0, 0, 0, x] - 8*G[0, 1, 1, 0, 0, 1, x] - 
       8*G[0, 1, 1, 0, 1, 0, x] - 40*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 1, 0, x] + 40*G[0, 1, 1, 1, 1, 1, x] - 
       108*G[1, 0, 0, 0, 0, 0, x] + 84*G[1, 0, 0, 0, 0, 1, x] + 
       84*G[1, 0, 0, 0, 1, 0, x] - 44*G[1, 0, 0, 0, 1, 1, x] + 
       72*G[1, 0, 0, 1, 0, 0, x] - 32*G[1, 0, 0, 1, 0, 1, x] - 
       32*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 1, 0, 0, 0, x] - 
       20*G[1, 0, 1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 0, 0, x] - 
       24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
       52*G[1, 1, 0, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 0, 1, x] - 
       20*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
       8*G[1, 1, 0, 1, 0, 0, x] - 16*G[1, 1, 0, 1, 0, 1, x] - 
       16*G[1, 1, 0, 1, 1, 0, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] - 20*G[1, 1, 1, 0, 0, 1, x] - 
       20*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
       32*G[1, 1, 1, 1, 0, 0, x] + 40*G[1, 1, 1, 1, 1, 1, x] + 
       (228271*Zeta[3])/486 + (436*Pi^2*Zeta[3])/9 - (2093*G[0, x]*Zeta[3])/
        27 - (34*Pi^2*G[0, x]*Zeta[3])/3 - (7714*G[1, x]*Zeta[3])/27 - 
       (13*Pi^2*G[1, x]*Zeta[3])/9 + (1100*G[0, 0, x]*Zeta[3])/9 - 
       (152*G[0, 1, x]*Zeta[3])/9 + (640*G[1, 0, x]*Zeta[3])/9 - 
       88*G[1, 1, x]*Zeta[3] - 72*G[0, 0, 0, x]*Zeta[3] + 
       44*G[0, 0, 1, x]*Zeta[3] + 44*G[0, 1, 0, x]*Zeta[3] + 
       8*G[0, 1, 1, x]*Zeta[3] + 20*G[1, 0, 0, x]*Zeta[3] + 
       32*G[1, 0, 1, x]*Zeta[3] + 32*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] - (296*Zeta[3]^2)/9 + (434*Zeta[5])/3 + 
       120*G[0, x]*Zeta[5] + 24*G[1, x]*Zeta[5])) + 
   (-5599/48 + ((1219*I)/8)*Pi + (64837*Pi^2)/288 - ((1661*I)/18)*Pi^3 + 
     (389*Pi^4)/20 + ((1123*I)/540)*Pi^5 - (96595*Pi^6)/27216 + 
     (4125*G[0, x])/16 - ((15557*I)/24)*Pi*G[0, x] - (1695*Pi^2*G[0, x])/8 - 
     ((389*I)/18)*Pi^3*G[0, x] + (199*Pi^4*G[0, x])/40 + 
     ((871*I)/180)*Pi^5*G[0, x] - 12*G[1, x] - ((494*I)/3)*Pi*G[1, x] - 
     253*Pi^2*G[1, x] + ((853*I)/9)*Pi^3*G[1, x] - (208*Pi^4*G[1, x])/15 - 
     ((56*I)/5)*Pi^5*G[1, x] - (1427*G[0, 0, x])/3 + 
     ((703*I)/2)*Pi*G[0, 0, x] + (1609*Pi^2*G[0, 0, x])/9 - 
     (31*I)*Pi^3*G[0, 0, x] + (8*Pi^4*G[0, 0, x])/45 - (4493*G[0, 1, x])/12 + 
     ((1136*I)/3)*Pi*G[0, 1, x] + (322*Pi^2*G[0, 1, x])/9 + 
     ((301*I)/9)*Pi^3*G[0, 1, x] - (2497*Pi^4*G[0, 1, x])/90 - 
     (4493*G[1, 0, x])/12 + ((1323*I)/2)*Pi*G[1, 0, x] - 
     (23*Pi^2*G[1, 0, x])/9 + ((107*I)/9)*Pi^3*G[1, 0, x] - 
     (171*Pi^4*G[1, 0, x])/5 + 82*G[1, 1, x] + ((448*I)/3)*Pi*G[1, 1, x] + 
     (689*Pi^2*G[1, 1, x])/3 - ((13*I)/3)*Pi^3*G[1, 1, x] - 
     (1118*Pi^4*G[1, 1, x])/45 + (439*G[0, 0, 0, x])/2 - 
     ((3385*I)/6)*Pi*G[0, 0, 0, x] - (412*Pi^2*G[0, 0, 0, x])/3 + 
     ((100*I)/3)*Pi^3*G[0, 0, 0, x] + 396*G[0, 0, 1, x] - 
     ((614*I)/3)*Pi*G[0, 0, 1, x] - (143*Pi^2*G[0, 0, 1, x])/9 + 
     ((158*I)/3)*Pi^3*G[0, 0, 1, x] + 396*G[0, 1, 0, x] - 
     ((1051*I)/6)*Pi*G[0, 1, 0, x] - (200*Pi^2*G[0, 1, 0, x])/9 - 
     (4*I)*Pi^3*G[0, 1, 0, x] + (938*G[0, 1, 1, x])/3 - 
     (270*I)*Pi*G[0, 1, 1, x] - (212*Pi^2*G[0, 1, 1, x])/3 + 
     ((175*I)/3)*Pi^3*G[0, 1, 1, x] + (3277*G[1, 0, 0, x])/6 + 
     ((226*I)/3)*Pi*G[1, 0, 0, x] + (265*Pi^2*G[1, 0, 0, x])/9 + 
     ((80*I)/3)*Pi^3*G[1, 0, 0, x] + (1336*G[1, 0, 1, x])/3 - 
     (252*I)*Pi*G[1, 0, 1, x] + (35*Pi^2*G[1, 0, 1, x])/3 + 
     ((169*I)/3)*Pi^3*G[1, 0, 1, x] + (1336*G[1, 1, 0, x])/3 - 
     (282*I)*Pi*G[1, 1, 0, x] + (221*Pi^2*G[1, 1, 0, x])/3 + 
     ((359*I)/3)*Pi^3*G[1, 1, 0, x] - 332*G[1, 1, 1, x] + 
     ((356*I)/3)*Pi*G[1, 1, 1, x] - (122*Pi^2*G[1, 1, 1, x])/3 - 
     (759*G[0, 0, 0, 0, x])/2 + (234*I)*Pi*G[0, 0, 0, 0, x] + 
     (316*Pi^2*G[0, 0, 0, 0, x])/3 - (1112*G[0, 0, 0, 1, x])/3 + 
     (358*I)*Pi*G[0, 0, 0, 1, x] + 58*Pi^2*G[0, 0, 0, 1, x] - 
     (1112*G[0, 0, 1, 0, x])/3 + ((1120*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     (22*Pi^2*G[0, 0, 1, 0, x])/3 - 252*G[0, 0, 1, 1, x] - 
     ((496*I)/3)*Pi*G[0, 0, 1, 1, x] - (53*Pi^2*G[0, 0, 1, 1, x])/3 - 
     (2135*G[0, 1, 0, 0, x])/6 + ((874*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (208*Pi^2*G[0, 1, 0, 0, x])/3 - (712*G[0, 1, 0, 1, x])/3 - 
     (62*I)*Pi*G[0, 1, 0, 1, x] + (125*Pi^2*G[0, 1, 0, 1, x])/3 - 
     (712*G[0, 1, 1, 0, x])/3 - (170*I)*Pi*G[0, 1, 1, 0, x] + 
     (181*Pi^2*G[0, 1, 1, 0, x])/3 - (1040*G[0, 1, 1, 1, x])/3 + 
     ((830*I)/3)*Pi*G[0, 1, 1, 1, x] + (130*Pi^2*G[0, 1, 1, 1, x])/3 - 
     16*G[1, 0, 0, 0, x] + ((334*I)/3)*Pi*G[1, 0, 0, 0, x] - 
     (52*Pi^2*G[1, 0, 0, 0, x])/3 - (1016*G[1, 0, 0, 1, x])/3 - 
     ((2*I)/3)*Pi*G[1, 0, 0, 1, x] - (143*Pi^2*G[1, 0, 0, 1, x])/3 - 
     (1016*G[1, 0, 1, 0, x])/3 - (68*I)*Pi*G[1, 0, 1, 0, x] - 
     27*Pi^2*G[1, 0, 1, 0, x] - (682*G[1, 0, 1, 1, x])/3 + 
     ((160*I)/3)*Pi*G[1, 0, 1, 1, x] - (14*Pi^2*G[1, 0, 1, 1, x])/3 - 
     (302*G[1, 1, 0, 0, x])/3 - (140*I)*Pi*G[1, 1, 0, 0, x] - 
     27*Pi^2*G[1, 1, 0, 0, x] - (1486*G[1, 1, 0, 1, x])/3 - 
     (112*I)*Pi*G[1, 1, 0, 1, x] + (160*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (1486*G[1, 1, 1, 0, x])/3 - (44*I)*Pi*G[1, 1, 1, 0, x] + 
     (472*Pi^2*G[1, 1, 1, 0, x])/3 + 710*G[1, 1, 1, 1, x] + 
     (80*I)*Pi*G[1, 1, 1, 1, x] + (340*Pi^2*G[1, 1, 1, 1, x])/3 + 
     34*G[0, 0, 0, 0, 0, x] - (110*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     284*G[0, 0, 0, 0, 1, x] - (292*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     284*G[0, 0, 0, 1, 0, x] - (98*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     344*G[0, 0, 0, 1, 1, x] - (52*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     386*G[0, 0, 1, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (772*G[0, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (772*G[0, 0, 1, 1, 0, x])/3 - (188*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (506*G[0, 0, 1, 1, 1, x])/3 + (128*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     362*G[0, 1, 0, 0, 0, x] + (102*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (694*G[0, 1, 0, 0, 1, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (694*G[0, 1, 0, 1, 0, x])/3 - (78*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (118*G[0, 1, 0, 1, 1, x])/3 - (100*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (50*G[0, 1, 1, 0, 0, x])/3 - (124*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (302*G[0, 1, 1, 0, 1, x])/3 - (128*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (302*G[0, 1, 1, 1, 0, x])/3 - (60*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     224*G[0, 1, 1, 1, 1, x] + (120*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     228*G[1, 0, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (388*G[1, 0, 0, 0, 1, x])/3 + (68*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (388*G[1, 0, 0, 1, 0, x])/3 + (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     124*G[1, 0, 0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (194*G[1, 0, 1, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (364*G[1, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (364*G[1, 0, 1, 1, 0, x])/3 - (96*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     28*G[1, 0, 1, 1, 1, x] + (180*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     18*G[1, 1, 0, 0, 0, x] + (256*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     72*G[1, 1, 0, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     72*G[1, 1, 0, 1, 0, x] - (168*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     88*G[1, 1, 0, 1, 1, x] + (112*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     20*G[1, 1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     32*G[1, 1, 1, 0, 1, x] - (136*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     32*G[1, 1, 1, 1, 0, x] + (104*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     (64*I)*Pi*G[1, 1, 1, 1, 1, x] + 30*G[0, 0, 0, 0, 0, 0, x] - 
     100*G[0, 0, 0, 0, 0, 1, x] - 100*G[0, 0, 0, 0, 1, 0, x] - 
     288*G[0, 0, 0, 0, 1, 1, x] - 90*G[0, 0, 0, 1, 0, 0, x] - 
     104*G[0, 0, 0, 1, 0, 1, x] - 104*G[0, 0, 0, 1, 1, 0, x] - 
     136*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 0, 0, x] - 
     100*G[0, 0, 1, 0, 0, 1, x] - 100*G[0, 0, 1, 0, 1, 0, x] - 
     108*G[0, 0, 1, 0, 1, 1, x] - 248*G[0, 0, 1, 1, 0, 0, x] - 
     128*G[0, 0, 1, 1, 0, 1, x] - 128*G[0, 0, 1, 1, 1, 0, x] + 
     112*G[0, 0, 1, 1, 1, 1, x] + 98*G[0, 1, 0, 0, 0, 0, x] - 
     108*G[0, 1, 0, 0, 0, 1, x] - 108*G[0, 1, 0, 0, 1, 0, x] - 
     100*G[0, 1, 0, 0, 1, 1, x] - 110*G[0, 1, 0, 1, 0, 0, x] - 
     168*G[0, 1, 0, 1, 0, 1, x] - 168*G[0, 1, 0, 1, 1, 0, x] - 
     108*G[0, 1, 0, 1, 1, 1, x] - 136*G[0, 1, 1, 0, 0, 0, x] - 
     184*G[0, 1, 1, 0, 0, 1, x] - 184*G[0, 1, 1, 0, 1, 0, x] - 
     120*G[0, 1, 1, 0, 1, 1, x] - 188*G[0, 1, 1, 1, 0, 0, x] - 
     48*G[0, 1, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 1, 0, x] + 
     200*G[0, 1, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, 0, x] - 
     8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] - 
     40*G[1, 0, 0, 0, 1, 1, x] - 84*G[1, 0, 0, 1, 0, 0, x] + 
     24*G[1, 0, 0, 1, 0, 1, x] + 24*G[1, 0, 0, 1, 1, 0, x] - 
     252*G[1, 0, 0, 1, 1, 1, x] - 96*G[1, 0, 1, 0, 0, 0, x] + 
     32*G[1, 0, 1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, 1, 0, x] - 
     244*G[1, 0, 1, 0, 1, 1, x] - 76*G[1, 0, 1, 1, 0, 0, x] - 
     212*G[1, 0, 1, 1, 0, 1, x] - 212*G[1, 0, 1, 1, 1, 0, x] + 
     304*G[1, 0, 1, 1, 1, 1, x] + 220*G[1, 1, 0, 0, 0, 0, x] + 
     40*G[1, 1, 0, 0, 0, 1, x] + 40*G[1, 1, 0, 0, 1, 0, x] - 
     200*G[1, 1, 0, 0, 1, 1, x] - 120*G[1, 1, 0, 1, 0, 0, x] - 
     200*G[1, 1, 0, 1, 0, 1, x] - 200*G[1, 1, 0, 1, 1, 0, x] + 
     184*G[1, 1, 0, 1, 1, 1, x] + 248*G[1, 1, 1, 0, 0, 0, x] - 
     296*G[1, 1, 1, 0, 0, 1, x] - 296*G[1, 1, 1, 0, 1, 0, x] + 
     32*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] - 
     80*G[1, 1, 1, 1, 0, 1, x] - 80*G[1, 1, 1, 1, 1, 0, x] + 
     216*G[1, 1, 1, 1, 1, 1, x] + ((24*I)*Pi*G[1, x] + 24*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/6 + RATIO[x^(-1)]/6) + 
     Log[mu2/s]^5*(-3/2 + (2*I)*Pi + G[0, x] + 2*G[1, x] + 
       (3/2 - (2*I)*Pi - G[0, x] - 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-17/2 + (13*I)*Pi + (73*Pi^2)/12 + (17*G[0, x])/2 - 
       (9*I)*Pi*G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - 4*G[0, 0, x] - 
       10*G[0, 1, x] - 10*G[1, 0, x] - 12*G[1, 1, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (17/2 - (12*I)*Pi - (73*Pi^2)/12 - (15*G[0, x])/2 + 
         (10*I)*Pi*G[0, x] - 12*G[1, x] + (12*I)*Pi*G[1, x] + 5*G[0, 0, x] + 
         10*G[0, 1, x] + 10*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x^(-1)]) + 
     (497*Zeta[3])/6 - (99*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/6 + 
     ((146*I)/3)*Pi^3*Zeta[3] - (799*G[0, x]*Zeta[3])/3 + 
     (274*I)*Pi*G[0, x]*Zeta[3] + 50*Pi^2*G[0, x]*Zeta[3] - 
     270*G[1, x]*Zeta[3] - (62*I)*Pi*G[1, x]*Zeta[3] + 
     288*Pi^2*G[1, x]*Zeta[3] + 310*G[0, 0, x]*Zeta[3] - 
     (52*I)*Pi*G[0, 0, x]*Zeta[3] - 36*G[0, 1, x]*Zeta[3] - 
     (8*I)*Pi*G[0, 1, x]*Zeta[3] + (446*G[1, 0, x]*Zeta[3])/3 - 
     (236*I)*Pi*G[1, 0, x]*Zeta[3] + 172*G[1, 1, x]*Zeta[3] - 
     (568*I)*Pi*G[1, 1, x]*Zeta[3] - 52*G[0, 0, 0, x]*Zeta[3] - 
     116*G[0, 0, 1, x]*Zeta[3] - 80*G[0, 1, 0, x]*Zeta[3] + 
     76*G[0, 1, 1, x]*Zeta[3] - 128*G[1, 0, 0, x]*Zeta[3] - 
     200*G[1, 0, 1, x]*Zeta[3] - 232*G[1, 1, 0, x]*Zeta[3] + 
     104*G[1, 1, 1, x]*Zeta[3] + 152*Zeta[3]^2 + 
     Log[mu2/s]^3*(-111/4 + (56*I)*Pi + (47*Pi^2)/2 - (6*I)*Pi^3 + 
       40*G[0, x] - (52*I)*Pi*G[0, x] - (55*Pi^2*G[0, x])/3 + 50*G[1, x] - 
       (42*I)*Pi*G[1, x] - (50*Pi^2*G[1, x])/3 - 32*G[0, 0, x] + 
       (26*I)*Pi*G[0, 0, x] - 54*G[0, 1, x] + (42*I)*Pi*G[0, 1, x] - 
       54*G[1, 0, x] + (42*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] + 
       (32*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] + 34*G[0, 0, 1, x] + 
       34*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 34*G[1, 0, 0, x] + 
       48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
       ((6*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 6*G[0, 0, x] - 
         (14*I)*Pi*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
        (111/4 - (50*I)*Pi - (35*Pi^2)/2 + (6*I)*Pi^3 - 34*G[0, x] + 
         (48*I)*Pi*G[0, x] + (73*Pi^2*G[0, x])/3 - 50*G[1, x] + 
         (36*I)*Pi*G[1, x] + (50*Pi^2*G[1, x])/3 + 30*G[0, 0, x] - 
         (40*I)*Pi*G[0, 0, x] + 48*G[0, 1, x] - (48*I)*Pi*G[0, 1, x] + 
         48*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] - 
         (32*I)*Pi*G[1, 1, x] - 20*G[0, 0, 0, x] - 40*G[0, 0, 1, x] - 
         40*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 40*G[1, 0, 0, x] - 
         48*G[1, 0, 1, x] - 48*G[1, 1, 0, x] - 32*G[1, 1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + Log[mu2/s]^2*(-1051/16 + (126*I)*Pi + 
       (244*Pi^2)/3 - ((13*I)/3)*Pi^3 - (97*Pi^4)/40 + (465*G[0, x])/4 - 
       (189*I)*Pi*G[0, x] - (341*Pi^2*G[0, x])/6 + ((41*I)/3)*Pi^3*G[0, x] + 
       93*G[1, x] - (126*I)*Pi*G[1, x] - 16*Pi^2*G[1, x] + 
       (8*I)*Pi^3*G[1, x] - 117*G[0, 0, x] + (132*I)*Pi*G[0, 0, x] + 
       (112*Pi^2*G[0, 0, x])/3 - 192*G[0, 1, x] + (124*I)*Pi*G[0, 1, x] + 
       32*Pi^2*G[0, 1, x] - 192*G[1, 0, x] + (128*I)*Pi*G[1, 0, x] + 
       (80*Pi^2*G[1, 0, x])/3 - 84*G[1, 1, x] + (22*I)*Pi*G[1, 1, x] + 
       (38*Pi^2*G[1, 1, x])/3 + 72*G[0, 0, 0, x] - (44*I)*Pi*G[0, 0, 0, x] + 
       156*G[0, 0, 1, x] - (92*I)*Pi*G[0, 0, 1, x] + 156*G[0, 1, 0, x] - 
       (100*I)*Pi*G[0, 1, 0, x] + 130*G[0, 1, 1, x] - 
       (74*I)*Pi*G[0, 1, 1, x] + 160*G[1, 0, 0, x] - 
       (72*I)*Pi*G[1, 0, 0, x] + 130*G[1, 0, 1, x] - 
       (86*I)*Pi*G[1, 0, 1, x] + 130*G[1, 1, 0, x] - 
       (74*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 72*G[0, 0, 0, 1, x] - 
       72*G[0, 0, 1, 0, x] - 122*G[0, 0, 1, 1, x] - 80*G[0, 1, 0, 0, x] - 
       122*G[0, 1, 0, 1, x] - 122*G[0, 1, 1, 0, x] - 96*G[0, 1, 1, 1, x] - 
       56*G[1, 0, 0, 0, x] - 118*G[1, 0, 0, 1, x] - 118*G[1, 0, 1, 0, x] - 
       112*G[1, 0, 1, 1, x] - 106*G[1, 1, 0, 0, x] - 112*G[1, 1, 0, 1, x] - 
       112*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
       (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
         12*G[1, 1, x])*RATIO[x] + 55*Zeta[3] - (68*I)*Pi*Zeta[3] - 
       44*G[0, x]*Zeta[3] - 36*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        ((2*I)*Pi^3 - (23*Pi^4)/15 + (21*I)*Pi*G[0, x] + 
         (68*Pi^2*G[0, x])/3 - ((13*I)/3)*Pi^3*G[0, x] - (2*I)*Pi^3*G[1, x] + 
         21*G[0, 0, x] - (62*I)*Pi*G[0, 0, x] - (107*Pi^2*G[0, 0, x])/3 - 
         (18*I)*Pi*G[0, 1, x] - 18*Pi^2*G[0, 1, x] - (30*I)*Pi*G[1, 0, x] - 
         10*Pi^2*G[1, 0, x] - 62*G[0, 0, 0, x] + (76*I)*Pi*G[0, 0, 0, x] - 
         18*G[0, 0, 1, x] + (52*I)*Pi*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + 
         (44*I)*Pi*G[0, 1, 0, x] + (22*I)*Pi*G[0, 1, 1, x] - 
         30*G[1, 0, 0, x] + (40*I)*Pi*G[1, 0, 0, x] + 
         (10*I)*Pi*G[1, 0, 1, x] + (22*I)*Pi*G[1, 1, 0, x] + 
         64*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] + 
         22*G[0, 0, 1, 1, x] + 40*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 
         22*G[0, 1, 1, 0, x] + 48*G[1, 0, 0, 0, x] + 10*G[1, 0, 0, 1, x] + 
         10*G[1, 0, 1, 0, x] + 22*G[1, 1, 0, 0, x] - 12*Zeta[3] - 
         (20*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(1051/16 - (93*I)*Pi - (134*Pi^2)/3 - (2*I)*Pi^3 + 
         (107*Pi^4)/120 - (333*G[0, x])/4 + (150*I)*Pi*G[0, x] + 
         (105*Pi^2*G[0, x])/2 - (18*I)*Pi^3*G[0, x] - 93*G[1, x] + 
         (96*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - (10*I)*Pi^3*G[1, x] + 
         102*G[0, 0, x] - (144*I)*Pi*G[0, 0, x] - 73*Pi^2*G[0, 0, x] + 
         150*G[0, 1, x] - (108*I)*Pi*G[0, 1, x] - 50*Pi^2*G[0, 1, x] + 
         150*G[1, 0, x] - (108*I)*Pi*G[1, 0, x] - (110*Pi^2*G[1, 0, x])/3 + 
         96*G[1, 1, x] - (38*Pi^2*G[1, 1, x])/3 - 90*G[0, 0, 0, x] + 
         (120*I)*Pi*G[0, 0, 0, x] - 144*G[0, 0, 1, x] + 
         (144*I)*Pi*G[0, 0, 1, x] - 144*G[0, 1, 0, x] + 
         (144*I)*Pi*G[0, 1, 0, x] - 108*G[0, 1, 1, x] + 
         (96*I)*Pi*G[0, 1, 1, x] - 144*G[1, 0, 0, x] + 
         (112*I)*Pi*G[1, 0, 0, x] - 108*G[1, 0, 1, x] + 
         (96*I)*Pi*G[1, 0, 1, x] - 108*G[1, 1, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, x] + 60*G[0, 0, 0, 0, x] + 
         120*G[0, 0, 0, 1, x] + 120*G[0, 0, 1, 0, x] + 144*G[0, 0, 1, 1, x] + 
         120*G[0, 1, 0, 0, x] + 144*G[0, 1, 0, 1, x] + 144*G[0, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, x] + 104*G[1, 0, 0, 0, x] + 128*G[1, 0, 0, 1, x] + 
         128*G[1, 0, 1, 0, x] + 112*G[1, 0, 1, 1, x] + 128*G[1, 1, 0, 0, x] + 
         112*G[1, 1, 0, 1, x] + 112*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] - 
         51*Zeta[3] + (48*I)*Pi*Zeta[3] + 36*G[0, x]*Zeta[3] + 
         48*G[1, x]*Zeta[3])) + (1540*Zeta[5])/3 + (78*I)*Pi*Zeta[5] - 
     80*G[0, x]*Zeta[5] + 230*G[1, x]*Zeta[5] + 
     RATIO[x^2]*((-17*Pi^4*G[0, x])/30 + (17*Pi^4*G[1, x])/30 - 
       Pi^2*G[0, 0, 0, x] - 2*Pi^2*G[0, 0, 1, x] + 2*Pi^2*G[0, 1, 0, x] + 
       Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 1, x] - 
       2*Pi^2*G[1, 1, 0, x] - Pi^2*G[1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, x] + 
       6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
       6*G[0, 0, 1, 1, 1, x] + 6*G[0, 1, 0, 0, 0, x] - 
       6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
       6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
       6*G[1, 0, 1, 1, 1, x] - 6*G[1, 1, 0, 0, 0, x] + 
       6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
       6*G[1, 1, 0, 1, 1, x] + 5*Pi^2*Zeta[3] + 18*G[0, 0, x]*Zeta[3] - 
       18*G[0, 1, x]*Zeta[3] - 18*G[1, 0, x]*Zeta[3] + 
       18*G[1, 1, x]*Zeta[3] + 60*Zeta[5]) + 
     RATIO[x]*(-86*Pi^2 + ((155*I)/3)*Pi^3 - (821*Pi^4)/90 + 
       (154*Pi^2*G[0, x])/9 + ((28*I)/3)*Pi^3*G[0, x] - 
       (17*Pi^4*G[0, x])/30 + (458*Pi^2*G[1, x])/9 - 
       ((172*I)/3)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/30 - 172*G[0, 0, x] + 
       ((310*I)/3)*Pi*G[0, 0, x] - (131*Pi^2*G[0, 0, x])/3 + 172*G[0, 1, x] - 
       ((310*I)/3)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 172*G[1, 0, x] - 
       ((310*I)/3)*Pi*G[1, 0, x] + (56*Pi^2*G[1, 0, x])/3 - 172*G[1, 1, x] + 
       ((310*I)/3)*Pi*G[1, 1, x] - (97*Pi^2*G[1, 1, x])/3 + 
       106*G[0, 0, 0, x] + (120*I)*Pi*G[0, 0, 0, x] - Pi^2*G[0, 0, 0, x] + 
       (100*G[0, 0, 1, x])/3 - (48*I)*Pi*G[0, 0, 1, x] - 
       2*Pi^2*G[0, 0, 1, x] + (100*G[0, 1, 0, x])/3 - 
       (152*I)*Pi*G[0, 1, 0, x] + 2*Pi^2*G[0, 1, 0, x] - 
       (518*G[0, 1, 1, x])/3 + (80*I)*Pi*G[0, 1, 1, x] + Pi^2*G[0, 1, 1, x] + 
       30*G[1, 0, 0, x] - (216*I)*Pi*G[1, 0, 0, x] + Pi^2*G[1, 0, 0, x] - 
       (508*G[1, 0, 1, x])/3 + (144*I)*Pi*G[1, 0, 1, x] + 
       2*Pi^2*G[1, 0, 1, x] - (508*G[1, 1, 0, x])/3 + 
       (248*I)*Pi*G[1, 1, 0, x] - 2*Pi^2*G[1, 1, 0, x] + 
       (926*G[1, 1, 1, x])/3 - (176*I)*Pi*G[1, 1, 1, x] - 
       Pi^2*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] - 106*G[0, 1, 0, 0, x] - 
       30*G[0, 1, 0, 1, x] - 30*G[0, 1, 1, 0, x] + 150*G[0, 1, 1, 1, x] - 
       230*G[1, 0, 0, 0, x] + 30*G[1, 0, 0, 1, x] + 30*G[1, 0, 1, 0, x] + 
       154*G[1, 0, 1, 1, x] + 184*G[1, 1, 0, 0, x] + 104*G[1, 1, 0, 1, x] + 
       104*G[1, 1, 1, 0, x] - 376*G[1, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, x] + 
       6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
       6*G[0, 0, 1, 1, 1, x] + 6*G[0, 1, 0, 0, 0, x] - 
       6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
       6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
       6*G[1, 0, 1, 1, 1, x] - 6*G[1, 1, 0, 0, 0, x] + 
       6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
       6*G[1, 1, 0, 1, 1, x] + (10*Zeta[3])/3 - (40*I)*Pi*Zeta[3] + 
       5*Pi^2*Zeta[3] - 130*G[0, x]*Zeta[3] + 90*G[1, x]*Zeta[3] + 
       18*G[0, 0, x]*Zeta[3] - 18*G[0, 1, x]*Zeta[3] - 
       18*G[1, 0, x]*Zeta[3] + 18*G[1, 1, x]*Zeta[3] + 60*Zeta[5]) + 
     Log[mu2/s]*(-1495/16 + ((793*I)/4)*Pi + (927*Pi^2)/8 - 
       ((118*I)/3)*Pi^3 - (7*Pi^4)/40 + ((65*I)/18)*Pi^5 + (1615*G[0, x])/8 - 
       ((723*I)/2)*Pi*G[0, x] - (545*Pi^2*G[0, x])/3 + (12*I)*Pi^3*G[0, x] + 
       (871*Pi^4*G[0, x])/60 + (511*G[1, x])/4 - (108*I)*Pi*G[1, x] - 
       (253*Pi^2*G[1, x])/3 + (19*I)*Pi^3*G[1, x] + (353*Pi^4*G[1, x])/18 - 
       264*G[0, 0, x] + (370*I)*Pi*G[0, 0, x] + (292*Pi^2*G[0, 0, x])/3 - 
       ((125*I)/3)*Pi^3*G[0, 0, x] - 330*G[0, 1, x] + (348*I)*Pi*G[0, 1, x] + 
       (49*Pi^2*G[0, 1, x])/3 - ((61*I)/3)*Pi^3*G[0, 1, x] - 330*G[1, 0, x] + 
       (360*I)*Pi*G[1, 0, x] + (37*Pi^2*G[1, 0, x])/3 - 
       ((17*I)/3)*Pi^3*G[1, 0, x] + 36*G[1, 1, x] + (50*I)*Pi*G[1, 1, x] + 
       (176*Pi^2*G[1, 1, x])/3 - (60*I)*Pi^3*G[1, 1, x] + 186*G[0, 0, 0, x] - 
       (210*I)*Pi*G[0, 0, 0, x] - 80*Pi^2*G[0, 0, 0, x] + 418*G[0, 0, 1, x] - 
       (212*I)*Pi*G[0, 0, 1, x] - 51*Pi^2*G[0, 0, 1, x] + 418*G[0, 1, 0, x] - 
       (244*I)*Pi*G[0, 1, 0, x] - (181*Pi^2*G[0, 1, 0, x])/3 + 
       314*G[0, 1, 1, x] - (42*I)*Pi*G[0, 1, 1, x] + (4*Pi^2*G[0, 1, 1, x])/
        3 + 430*G[1, 0, 0, x] - (180*I)*Pi*G[1, 0, 0, x] + 
       (79*Pi^2*G[1, 0, 0, x])/3 + 314*G[1, 0, 1, x] - 
       (90*I)*Pi*G[1, 0, 1, x] - 16*Pi^2*G[1, 0, 1, x] + 314*G[1, 1, 0, x] - 
       (66*I)*Pi*G[1, 1, 0, x] + (92*Pi^2*G[1, 1, 0, x])/3 - 
       96*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 84*Pi^2*G[1, 1, 1, x] - 
       84*G[0, 0, 0, 0, x] + (64*I)*Pi*G[0, 0, 0, 0, x] - 
       270*G[0, 0, 0, 1, x] + (140*I)*Pi*G[0, 0, 0, 1, x] - 
       270*G[0, 0, 1, 0, x] + (172*I)*Pi*G[0, 0, 1, 0, x] - 
       254*G[0, 0, 1, 1, x] + (88*I)*Pi*G[0, 0, 1, 1, x] - 
       302*G[0, 1, 0, 0, x] + (152*I)*Pi*G[0, 1, 0, 0, x] - 
       254*G[0, 1, 0, 1, x] + (132*I)*Pi*G[0, 1, 0, 1, x] - 
       254*G[0, 1, 1, 0, x] + (128*I)*Pi*G[0, 1, 1, 0, x] - 
       48*G[0, 1, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, 1, x] - 
       246*G[1, 0, 0, 0, x] - (28*I)*Pi*G[1, 0, 0, 0, x] - 
       254*G[1, 0, 0, 1, x] + (72*I)*Pi*G[1, 0, 0, 1, x] - 
       254*G[1, 0, 1, 0, x] + (68*I)*Pi*G[1, 0, 1, 0, x] - 
       96*G[1, 0, 1, 1, x] + (56*I)*Pi*G[1, 0, 1, 1, x] - 
       230*G[1, 1, 0, 0, x] - (64*I)*Pi*G[1, 1, 0, 0, x] - 
       96*G[1, 1, 0, 1, x] + (56*I)*Pi*G[1, 1, 0, 1, x] - 
       96*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
       48*G[1, 1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, 0, 1, x] + 
       96*G[0, 0, 0, 1, 0, x] + 188*G[0, 0, 0, 1, 1, x] + 
       128*G[0, 0, 1, 0, 0, x] + 188*G[0, 0, 1, 0, 1, x] + 
       188*G[0, 0, 1, 1, 0, x] + 144*G[0, 0, 1, 1, 1, x] + 
       112*G[0, 1, 0, 0, 0, x] + 200*G[0, 1, 0, 0, 1, x] + 
       200*G[0, 1, 0, 1, 0, x] + 176*G[0, 1, 0, 1, 1, x] + 
       196*G[0, 1, 1, 0, 0, x] + 176*G[0, 1, 1, 0, 1, x] + 
       176*G[0, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, 0, x] + 116*G[1, 0, 0, 0, 1, x] + 
       116*G[1, 0, 0, 1, 0, x] + 192*G[1, 0, 0, 1, 1, x] + 
       112*G[1, 0, 1, 0, 0, x] + 192*G[1, 0, 1, 0, 1, x] + 
       192*G[1, 0, 1, 1, 0, x] + 88*G[1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 0, 0, 0, x] + 152*G[1, 1, 0, 0, 1, x] + 
       152*G[1, 1, 0, 1, 0, x] + 128*G[1, 1, 0, 1, 1, x] + 
       88*G[1, 1, 1, 0, 0, x] + 128*G[1, 1, 1, 0, 1, x] + 
       128*G[1, 1, 1, 1, 0, x] - 200*G[1, 1, 1, 1, 1, x] + 
       (-18*Pi^2 + (16*I)*Pi^3 + 12*Pi^2*G[0, x] + 16*Pi^2*G[1, x] - 
         36*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] + 36*G[0, 1, x] - 
         (32*I)*Pi*G[0, 1, x] + 36*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] - 
         36*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] + 72*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 40*G[0, 1, 1, x] - 
         16*G[1, 0, 0, x] - 40*G[1, 0, 1, x] - 40*G[1, 1, 0, x] + 
         96*G[1, 1, 1, x])*RATIO[x] + 136*Zeta[3] - (152*I)*Pi*Zeta[3] - 
       (170*Pi^2*Zeta[3])/3 - 158*G[0, x]*Zeta[3] + (136*I)*Pi*G[0, x]*
        Zeta[3] - 32*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
       80*G[0, 0, x]*Zeta[3] + 96*G[0, 1, x]*Zeta[3] + 
       96*G[1, 0, x]*Zeta[3] - 64*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((6*I)*Pi^3 + (11*Pi^4)/15 + ((182*I)/45)*Pi^5 + 
         ((69*I)/2)*Pi*G[0, x] + 54*Pi^2*G[0, x] - ((13*I)/3)*Pi^3*G[0, x] + 
         (191*Pi^4*G[0, x])/15 - ((34*I)/3)*Pi^3*G[1, x] - 
         (58*Pi^4*G[1, x])/45 + (69*G[0, 0, x])/2 - (148*I)*Pi*G[0, 0, x] - 
         (263*Pi^2*G[0, 0, x])/3 - ((17*I)/3)*Pi^3*G[0, 0, x] - 
         (40*I)*Pi*G[0, 1, x] - (58*Pi^2*G[0, 1, x])/3 - 
         (I/3)*Pi^3*G[0, 1, x] - (76*I)*Pi*G[1, 0, x] - (82*Pi^2*G[1, 0, x])/
          3 - ((65*I)/3)*Pi^3*G[1, 0, x] + ((32*I)/3)*Pi^3*G[1, 1, x] - 
         150*G[0, 0, 0, x] + (246*I)*Pi*G[0, 0, 0, x] + 
         66*Pi^2*G[0, 0, 0, x] - 40*G[0, 0, 1, x] + (96*I)*Pi*G[0, 0, 1, x] + 
         49*Pi^2*G[0, 0, 1, x] - 40*G[0, 1, 0, x] + (96*I)*Pi*G[0, 1, 0, x] + 
         13*Pi^2*G[0, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, x] + 
         (80*Pi^2*G[0, 1, 1, x])/3 - 76*G[1, 0, 0, x] + 
         (140*I)*Pi*G[1, 0, 0, x] - 15*Pi^2*G[1, 0, 0, x] + 
         (14*I)*Pi*G[1, 0, 1, x] - (80*Pi^2*G[1, 0, 1, x])/3 + 
         (82*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] + 
         256*G[0, 0, 0, 0, x] - (176*I)*Pi*G[0, 0, 0, 0, x] + 
         114*G[0, 0, 0, 1, x] - (148*I)*Pi*G[0, 0, 0, 1, x] + 
         114*G[0, 0, 1, 0, x] - (116*I)*Pi*G[0, 0, 1, 0, x] + 
         18*G[0, 0, 1, 1, x] - (104*I)*Pi*G[0, 0, 1, 1, x] + 
         114*G[0, 1, 0, 0, x] - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (64*I)*Pi*G[0, 1, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + 186*G[1, 0, 0, 0, x] - 
         (76*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
         82*G[1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, 0, x] - 
         160*G[0, 0, 0, 0, 0, x] - 144*G[0, 0, 0, 0, 1, x] - 
         144*G[0, 0, 0, 1, 0, x] - 100*G[0, 0, 0, 1, 1, x] - 
         112*G[0, 0, 1, 0, 0, x] - 100*G[0, 0, 1, 0, 1, x] - 
         100*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         96*G[0, 1, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 1, x] - 
         56*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] - 
         60*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
         48*G[0, 1, 1, 1, 0, x] - 144*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, x] + 
         16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] - 
         100*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 0, x] - 36*Zeta[3] - 
         (28*I)*Pi*Zeta[3] - 56*Pi^2*Zeta[3] + (40*I)*Pi*G[0, x]*Zeta[3] + 
         68*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 64*G[1, 1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(1495/16 - ((511*I)/4)*Pi + (97*Pi^2)/8 - 
         ((13*I)/3)*Pi^3 - (11*Pi^4)/120 + ((13*I)/30)*Pi^5 - 
         (1051*G[0, x])/8 + (186*I)*Pi*G[0, x] + (268*Pi^2*G[0, x])/3 + 
         (4*I)*Pi^3*G[0, x] - (107*Pi^4*G[0, x])/60 - (511*G[1, x])/4 - 
         (13*Pi^2*G[1, x])/3 - (24*I)*Pi^3*G[1, x] - (209*Pi^4*G[1, x])/10 + 
         (333*G[0, 0, x])/2 - (300*I)*Pi*G[0, 0, x] - 105*Pi^2*G[0, 0, x] + 
         (36*I)*Pi^3*G[0, 0, x] + 186*G[0, 1, x] - (192*I)*Pi*G[0, 1, x] + 
         4*Pi^2*G[0, 1, x] + (20*I)*Pi^3*G[0, 1, x] + 186*G[1, 0, x] - 
         (192*I)*Pi*G[1, 0, x] + 44*Pi^2*G[1, 0, x] - 
         (16*I)*Pi^3*G[1, 0, x] - 32*Pi^2*G[1, 1, x] + ((212*I)/3)*Pi^3*
          G[1, 1, x] - 204*G[0, 0, 0, x] + (288*I)*Pi*G[0, 0, 0, x] + 
         146*Pi^2*G[0, 0, 0, x] - 300*G[0, 0, 1, x] + 
         (216*I)*Pi*G[0, 0, 1, x] + 100*Pi^2*G[0, 0, 1, x] - 
         300*G[0, 1, 0, x] + (216*I)*Pi*G[0, 1, 0, x] + 
         (220*Pi^2*G[0, 1, 0, x])/3 - 192*G[0, 1, 1, x] + 
         (76*Pi^2*G[0, 1, 1, x])/3 - 300*G[1, 0, 0, x] + 
         (120*I)*Pi*G[1, 0, 0, x] - (124*Pi^2*G[1, 0, 0, x])/3 - 
         192*G[1, 0, 1, x] - (32*Pi^2*G[1, 0, 1, x])/3 - 192*G[1, 1, 0, x] - 
         (140*Pi^2*G[1, 1, 0, x])/3 + 84*Pi^2*G[1, 1, 1, x] + 
         180*G[0, 0, 0, 0, x] - (240*I)*Pi*G[0, 0, 0, 0, x] + 
         288*G[0, 0, 0, 1, x] - (288*I)*Pi*G[0, 0, 0, 1, x] + 
         288*G[0, 0, 1, 0, x] - (288*I)*Pi*G[0, 0, 1, 0, x] + 
         216*G[0, 0, 1, 1, x] - (192*I)*Pi*G[0, 0, 1, 1, x] + 
         288*G[0, 1, 0, 0, x] - (224*I)*Pi*G[0, 1, 0, 0, x] + 
         216*G[0, 1, 0, 1, x] - (192*I)*Pi*G[0, 1, 0, 1, x] + 
         216*G[0, 1, 1, 0, x] - (192*I)*Pi*G[0, 1, 1, 0, x] + 
         240*G[1, 0, 0, 0, x] - (48*I)*Pi*G[1, 0, 0, 0, x] + 
         168*G[1, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 1, x] + 
         168*G[1, 0, 1, 0, x] - (64*I)*Pi*G[1, 0, 1, 0, x] + 
         48*G[1, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] + 
         168*G[1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         48*G[1, 1, 0, 1, x] - (40*I)*Pi*G[1, 1, 0, 1, x] + 
         48*G[1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] - 240*G[0, 0, 0, 0, 1, x] - 
         240*G[0, 0, 0, 1, 0, x] - 288*G[0, 0, 0, 1, 1, x] - 
         240*G[0, 0, 1, 0, 0, x] - 288*G[0, 0, 1, 0, 1, x] - 
         288*G[0, 0, 1, 1, 0, x] - 192*G[0, 0, 1, 1, 1, x] - 
         208*G[0, 1, 0, 0, 0, x] - 256*G[0, 1, 0, 0, 1, x] - 
         256*G[0, 1, 0, 1, 0, x] - 224*G[0, 1, 0, 1, 1, x] - 
         256*G[0, 1, 1, 0, 0, x] - 224*G[0, 1, 1, 0, 1, x] - 
         224*G[0, 1, 1, 1, 0, x] + 32*G[0, 1, 1, 1, 1, x] - 
         112*G[1, 0, 0, 0, 0, x] - 144*G[1, 0, 0, 0, 1, x] - 
         144*G[1, 0, 0, 1, 0, x] - 176*G[1, 0, 0, 1, 1, x] - 
         144*G[1, 0, 1, 0, 0, x] - 176*G[1, 0, 1, 0, 1, x] - 
         176*G[1, 0, 1, 1, 0, x] - 88*G[1, 0, 1, 1, 1, x] - 
         96*G[1, 1, 0, 0, 0, x] - 136*G[1, 1, 0, 0, 1, x] - 
         136*G[1, 1, 0, 1, 0, x] - 128*G[1, 1, 0, 1, 1, x] - 
         136*G[1, 1, 1, 0, 0, x] - 128*G[1, 1, 1, 0, 1, x] - 
         128*G[1, 1, 1, 1, 0, x] + 200*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] + 
         (60*I)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/3 + 102*G[0, x]*Zeta[3] - 
         (96*I)*Pi*G[0, x]*Zeta[3] + 60*G[1, x]*Zeta[3] - 
         72*G[0, 0, x]*Zeta[3] - 96*G[0, 1, x]*Zeta[3] - 
         96*G[1, 0, x]*Zeta[3] - 60*Zeta[5]) + 60*Zeta[5]) + 
     RATIO[x^(-1)]*(5599/48 + (12*I)*Pi + (4859*Pi^2)/288 - (34*I)*Pi^3 - 
       Pi^4/30 + ((9*I)/5)*Pi^5 - (1625*Pi^6)/27216 - (1495*G[0, x])/16 + 
       ((511*I)/4)*Pi*G[0, x] - (97*Pi^2*G[0, x])/8 + 
       ((13*I)/3)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/120 - 
       ((13*I)/30)*Pi^5*G[0, x] + 12*G[1, x] + (66*I)*Pi*G[1, x] + 
       (409*Pi^2*G[1, x])/9 - (71*I)*Pi^3*G[1, x] - (19*Pi^4*G[1, x])/15 + 
       ((721*I)/45)*Pi^5*G[1, x] + (1051*G[0, 0, x])/8 - 
       (186*I)*Pi*G[0, 0, x] - (268*Pi^2*G[0, 0, x])/3 - 
       (4*I)*Pi^3*G[0, 0, x] + (107*Pi^4*G[0, 0, x])/60 + 
       (511*G[0, 1, x])/4 + (20*I)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 + 
       (24*I)*Pi^3*G[0, 1, x] + (209*Pi^4*G[0, 1, x])/10 + 
       (511*G[1, 0, x])/4 - ((98*I)/3)*Pi*G[1, 0, x] + 
       (194*Pi^2*G[1, 0, x])/3 + (18*I)*Pi^3*G[1, 0, x] + 
       (1321*Pi^4*G[1, 0, x])/30 + 66*G[1, 1, x] - ((256*I)/3)*Pi*
        G[1, 1, x] - (421*Pi^2*G[1, 1, x])/3 - (8*I)*Pi^3*G[1, 1, x] + 
       (89*Pi^4*G[1, 1, x])/5 - (333*G[0, 0, 0, x])/2 + 
       (300*I)*Pi*G[0, 0, 0, x] + 105*Pi^2*G[0, 0, 0, x] - 
       (36*I)*Pi^3*G[0, 0, 0, x] - 186*G[0, 0, 1, x] + 
       (192*I)*Pi*G[0, 0, 1, x] - 4*Pi^2*G[0, 0, 1, x] - 
       (20*I)*Pi^3*G[0, 0, 1, x] - 186*G[0, 1, 0, x] + 
       (192*I)*Pi*G[0, 1, 0, x] - 44*Pi^2*G[0, 1, 0, x] + 
       (16*I)*Pi^3*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, x] + 32*Pi^2*G[0, 1, 1, x] - 
       ((212*I)/3)*Pi^3*G[0, 1, 1, x] - 110*G[1, 0, 0, x] - 
       (46*I)*Pi*G[1, 0, 0, x] - 92*Pi^2*G[1, 0, 0, x] - 
       (8*I)*Pi^3*G[1, 0, 0, x] - (326*G[1, 0, 1, x])/3 + 
       (44*I)*Pi*G[1, 0, 1, x] + 36*Pi^2*G[1, 0, 1, x] - 
       ((148*I)/3)*Pi^3*G[1, 0, 1, x] - (326*G[1, 1, 0, x])/3 + 
       (54*I)*Pi*G[1, 1, 0, x] + 48*Pi^2*G[1, 1, 0, x] - 
       (136*I)*Pi^3*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
       (30*I)*Pi*G[1, 1, 1, x] + 2*Pi^2*G[1, 1, 1, x] - 
       (16*I)*Pi^3*G[1, 1, 1, x] + 204*G[0, 0, 0, 0, x] - 
       (288*I)*Pi*G[0, 0, 0, 0, x] - 146*Pi^2*G[0, 0, 0, 0, x] + 
       300*G[0, 0, 0, 1, x] - (216*I)*Pi*G[0, 0, 0, 1, x] - 
       100*Pi^2*G[0, 0, 0, 1, x] + 300*G[0, 0, 1, 0, x] - 
       (216*I)*Pi*G[0, 0, 1, 0, x] - (220*Pi^2*G[0, 0, 1, 0, x])/3 + 
       192*G[0, 0, 1, 1, x] - (76*Pi^2*G[0, 0, 1, 1, x])/3 + 
       300*G[0, 1, 0, 0, x] - (120*I)*Pi*G[0, 1, 0, 0, x] + 
       (124*Pi^2*G[0, 1, 0, 0, x])/3 + 192*G[0, 1, 0, 1, x] + 
       (32*Pi^2*G[0, 1, 0, 1, x])/3 + 192*G[0, 1, 1, 0, x] + 
       (140*Pi^2*G[0, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, x] - 
       84*Pi^2*G[0, 1, 1, 1, x] + 184*G[1, 0, 0, 0, x] + 
       (48*I)*Pi*G[1, 0, 0, 0, x] + (112*Pi^2*G[1, 0, 0, 0, x])/3 + 
       70*G[1, 0, 0, 1, x] + (48*I)*Pi*G[1, 0, 0, 1, x] + 
       52*Pi^2*G[1, 0, 0, 1, x] + 70*G[1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 0, x] + 56*Pi^2*G[1, 0, 1, 0, x] + 
       166*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
       (148*Pi^2*G[1, 0, 1, 1, x])/3 - 58*G[1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 40*Pi^2*G[1, 1, 0, 0, x] + 
       304*G[1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] - 
       (164*Pi^2*G[1, 1, 0, 1, x])/3 + 304*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (328*Pi^2*G[1, 1, 1, 0, x])/3 - 
       334*G[1, 1, 1, 1, x] - (340*Pi^2*G[1, 1, 1, 1, x])/3 - 
       180*G[0, 0, 0, 0, 0, x] + (240*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       288*G[0, 0, 0, 0, 1, x] + (288*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       288*G[0, 0, 0, 1, 0, x] + (288*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       216*G[0, 0, 0, 1, 1, x] + (192*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       288*G[0, 0, 1, 0, 0, x] + (224*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       216*G[0, 0, 1, 0, 1, x] + (192*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       216*G[0, 0, 1, 1, 0, x] + (192*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       240*G[0, 1, 0, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       168*G[0, 1, 0, 0, 1, x] + (64*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       168*G[0, 1, 0, 1, 0, x] + (64*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       48*G[0, 1, 0, 1, 1, x] + (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       168*G[0, 1, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       48*G[0, 1, 1, 0, 1, x] + (40*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       48*G[0, 1, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       48*G[0, 1, 1, 1, 1, x] - (40*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       144*G[1, 0, 0, 0, 0, x] + (40*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       48*G[1, 0, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       48*G[1, 0, 0, 1, 0, x] - (112*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, x] + (64*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       48*G[1, 0, 1, 0, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       108*G[1, 0, 1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       108*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       36*G[1, 0, 1, 1, 1, x] - (232*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       48*G[1, 1, 0, 0, 0, x] - (256*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       132*G[1, 1, 0, 0, 1, x] + (112*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       132*G[1, 1, 0, 1, 0, x] + (208*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       60*G[1, 1, 0, 1, 1, x] - (136*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       72*G[1, 1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       48*G[1, 1, 1, 0, 1, x] + (88*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       48*G[1, 1, 1, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (64*I)*Pi*G[1, 1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, 0, x] + 
       240*G[0, 0, 0, 0, 0, 1, x] + 240*G[0, 0, 0, 0, 1, 0, x] + 
       288*G[0, 0, 0, 0, 1, 1, x] + 240*G[0, 0, 0, 1, 0, 0, x] + 
       288*G[0, 0, 0, 1, 0, 1, x] + 288*G[0, 0, 0, 1, 1, 0, x] + 
       192*G[0, 0, 0, 1, 1, 1, x] + 208*G[0, 0, 1, 0, 0, 0, x] + 
       256*G[0, 0, 1, 0, 0, 1, x] + 256*G[0, 0, 1, 0, 1, 0, x] + 
       224*G[0, 0, 1, 0, 1, 1, x] + 256*G[0, 0, 1, 1, 0, 0, x] + 
       224*G[0, 0, 1, 1, 0, 1, x] + 224*G[0, 0, 1, 1, 1, 0, x] - 
       32*G[0, 0, 1, 1, 1, 1, x] + 112*G[0, 1, 0, 0, 0, 0, x] + 
       144*G[0, 1, 0, 0, 0, 1, x] + 144*G[0, 1, 0, 0, 1, 0, x] + 
       176*G[0, 1, 0, 0, 1, 1, x] + 144*G[0, 1, 0, 1, 0, 0, x] + 
       176*G[0, 1, 0, 1, 0, 1, x] + 176*G[0, 1, 0, 1, 1, 0, x] + 
       88*G[0, 1, 0, 1, 1, 1, x] + 96*G[0, 1, 1, 0, 0, 0, x] + 
       136*G[0, 1, 1, 0, 0, 1, x] + 136*G[0, 1, 1, 0, 1, 0, x] + 
       128*G[0, 1, 1, 0, 1, 1, x] + 136*G[0, 1, 1, 1, 0, 0, x] + 
       128*G[0, 1, 1, 1, 0, 1, x] + 128*G[0, 1, 1, 1, 1, 0, x] - 
       200*G[0, 1, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, 0, x] + 
       56*G[1, 0, 0, 0, 0, 1, x] + 56*G[1, 0, 0, 0, 1, 0, x] + 
       24*G[1, 0, 0, 0, 1, 1, x] + 104*G[1, 0, 0, 1, 0, 0, x] - 
       72*G[1, 0, 0, 1, 0, 1, x] - 72*G[1, 0, 0, 1, 1, 0, x] + 
       312*G[1, 0, 0, 1, 1, 1, x] + 200*G[1, 0, 1, 0, 0, 0, x] - 
       80*G[1, 0, 1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, 1, 0, x] + 
       224*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 0, 0, x] + 
       160*G[1, 0, 1, 1, 0, 1, x] + 160*G[1, 0, 1, 1, 1, 0, x] - 
       304*G[1, 0, 1, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, 0, x] - 
       72*G[1, 1, 0, 0, 0, 1, x] - 72*G[1, 1, 0, 0, 1, 0, x] + 
       320*G[1, 1, 0, 0, 1, 1, x] + 168*G[1, 1, 0, 1, 0, 0, x] + 
       176*G[1, 1, 0, 1, 0, 1, x] + 176*G[1, 1, 0, 1, 1, 0, x] - 
       184*G[1, 1, 0, 1, 1, 1, x] - 152*G[1, 1, 1, 0, 0, 0, x] + 
       248*G[1, 1, 1, 0, 0, 1, x] + 248*G[1, 1, 1, 0, 1, 0, x] - 
       32*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 0, 0, x] + 
       80*G[1, 1, 1, 1, 0, 1, x] + 80*G[1, 1, 1, 1, 1, 0, x] - 
       216*G[1, 1, 1, 1, 1, 1, x] + (115*Zeta[3])/2 + (20*I)*Pi*Zeta[3] - 
       (55*Pi^2*Zeta[3])/6 + 124*G[0, x]*Zeta[3] - (60*I)*Pi*G[0, x]*
        Zeta[3] - (2*Pi^2*G[0, x]*Zeta[3])/3 + 108*G[1, x]*Zeta[3] - 
       (60*I)*Pi*G[1, x]*Zeta[3] - 424*Pi^2*G[1, x]*Zeta[3] - 
       102*G[0, 0, x]*Zeta[3] + (96*I)*Pi*G[0, 0, x]*Zeta[3] - 
       60*G[0, 1, x]*Zeta[3] - 180*G[1, 0, x]*Zeta[3] + 
       (304*I)*Pi*G[1, 0, x]*Zeta[3] + 60*G[1, 1, x]*Zeta[3] + 
       (472*I)*Pi*G[1, 1, x]*Zeta[3] + 72*G[0, 0, 0, x]*Zeta[3] + 
       96*G[0, 0, 1, x]*Zeta[3] + 96*G[0, 1, 0, x]*Zeta[3] + 
       128*G[1, 0, 0, x]*Zeta[3] + 272*G[1, 0, 1, x]*Zeta[3] + 
       80*G[1, 1, 0, x]*Zeta[3] - 8*G[1, 1, 1, x]*Zeta[3] - 4*Zeta[3]^2 - 
       166*Zeta[5] - (96*I)*Pi*Zeta[5] + 60*G[0, x]*Zeta[5] - 
       56*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((152*I)/3)*Pi^3 - 
       (10*Pi^4)/3 + ((991*I)/135)*Pi^5 - (54689*Pi^6)/11340 + 
       ((5113*I)/24)*Pi*G[0, x] - (98*Pi^2*G[0, x])/3 + 
       ((551*I)/18)*Pi^3*G[0, x] + (697*Pi^4*G[0, x])/60 + 
       ((673*I)/180)*Pi^5*G[0, x] - (22*I)*Pi^3*G[1, x] + 
       (133*Pi^4*G[1, x])/15 + ((217*I)/45)*Pi^5*G[1, x] + 
       (5113*G[0, 0, x])/24 + (9*I)*Pi*G[0, 0, x] - (730*Pi^2*G[0, 0, x])/9 - 
       (16*I)*Pi^3*G[0, 0, x] - (35*Pi^4*G[0, 0, x])/36 + 
       (86*I)*Pi*G[0, 1, x] - (115*Pi^2*G[0, 1, x])/3 - 
       ((254*I)/9)*Pi^3*G[0, 1, x] - (88*Pi^4*G[0, 1, x])/9 - 
       (218*I)*Pi*G[1, 0, x] - 28*Pi^2*G[1, 0, x] - ((472*I)/9)*Pi^3*
        G[1, 0, x] + (59*Pi^4*G[1, 0, x])/6 + ((80*I)/3)*Pi^3*G[1, 1, x] - 
       (317*Pi^4*G[1, 1, x])/45 - (223*G[0, 0, 0, x])/2 + 
       ((2083*I)/6)*Pi*G[0, 0, 0, x] + (301*Pi^2*G[0, 0, 0, x])/3 - 
       ((8*I)/3)*Pi^3*G[0, 0, 0, x] + 86*G[0, 0, 1, x] + 
       ((320*I)/3)*Pi*G[0, 0, 1, x] + (826*Pi^2*G[0, 0, 1, x])/9 + 
       ((50*I)/3)*Pi^3*G[0, 0, 1, x] + 86*G[0, 1, 0, x] + 
       ((227*I)/2)*Pi*G[0, 1, 0, x] + (289*Pi^2*G[0, 1, 0, x])/9 + 
       (12*I)*Pi^3*G[0, 1, 0, x] + ((200*I)/3)*Pi*G[0, 1, 1, x] - 
       (85*Pi^2*G[0, 1, 1, x])/3 + ((11*I)/3)*Pi^3*G[0, 1, 1, x] - 
       218*G[1, 0, 0, x] + (210*I)*Pi*G[1, 0, 0, x] - 
       (326*Pi^2*G[1, 0, 0, x])/9 + ((56*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (20*I)*Pi*G[1, 0, 1, x] - (46*Pi^2*G[1, 0, 1, x])/3 + 
       (7*I)*Pi^3*G[1, 0, 1, x] + (112*I)*Pi*G[1, 1, 0, x] - 
       (152*Pi^2*G[1, 1, 0, x])/3 - ((49*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (16*I)*Pi^3*G[1, 1, 1, x] + (841*G[0, 0, 0, 0, x])/2 - 
       (312*I)*Pi*G[0, 0, 0, 0, x] - (122*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (230*G[0, 0, 0, 1, x])/3 - (202*I)*Pi*G[0, 0, 0, 1, x] + 
       6*Pi^2*G[0, 0, 0, 1, x] + (230*G[0, 0, 1, 0, x])/3 - 
       ((326*I)/3)*Pi*G[0, 0, 1, 0, x] - (170*Pi^2*G[0, 0, 1, 0, x])/3 + 
       70*G[0, 0, 1, 1, x] - ((604*I)/3)*Pi*G[0, 0, 1, 1, x] - 
       75*Pi^2*G[0, 0, 1, 1, x] + (521*G[0, 1, 0, 0, x])/6 - 
       ((422*I)/3)*Pi*G[0, 1, 0, 0, x] - 28*Pi^2*G[0, 1, 0, 0, x] + 
       (200*G[0, 1, 0, 1, x])/3 - (46*I)*Pi*G[0, 1, 0, 1, x] + 
       (109*Pi^2*G[0, 1, 0, 1, x])/3 + (200*G[0, 1, 1, 0, x])/3 + 
       (18*I)*Pi*G[0, 1, 1, 0, x] + 83*Pi^2*G[0, 1, 1, 0, x] + 
       ((134*I)/3)*Pi*G[0, 1, 1, 1, x] - (122*Pi^2*G[0, 1, 1, 1, x])/3 + 
       306*G[1, 0, 0, 0, x] - ((440*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       20*Pi^2*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] + 
       ((94*I)/3)*Pi*G[1, 0, 0, 1, x] + (13*Pi^2*G[1, 0, 0, 1, x])/3 - 
       20*G[1, 0, 1, 0, x] + (34*I)*Pi*G[1, 0, 1, 0, x] + 
       29*Pi^2*G[1, 0, 1, 0, x] - ((44*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (134*Pi^2*G[1, 0, 1, 1, x])/3 + 112*G[1, 1, 0, 0, x] - 
       (60*I)*Pi*G[1, 1, 0, 0, x] + 13*Pi^2*G[1, 1, 0, 0, x] + 
       (64*I)*Pi*G[1, 1, 0, 1, x] - (4*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (96*I)*Pi*G[1, 1, 1, 0, x] + 48*Pi^2*G[1, 1, 1, 0, x] - 
       272*G[0, 0, 0, 0, 0, x] + (130*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       296*G[0, 0, 0, 0, 1, x] + (284*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       296*G[0, 0, 0, 1, 0, x] + (190*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       20*G[0, 0, 0, 1, 1, x] - (148*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       200*G[0, 0, 1, 0, 0, x] + (168*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (68*G[0, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       (68*G[0, 0, 1, 1, 0, x])/3 + (52*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (590*G[0, 0, 1, 1, 1, x])/3 + (320*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       118*G[0, 1, 0, 0, 0, x] + (150*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (410*G[0, 1, 0, 0, 1, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (410*G[0, 1, 0, 1, 0, x])/3 - (14*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (218*G[0, 1, 0, 1, 1, x])/3 + (36*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (134*G[0, 1, 1, 0, 0, x])/3 - (100*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (134*G[0, 1, 1, 0, 1, x])/3 - (88*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (134*G[0, 1, 1, 1, 0, x])/3 - (68*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (80*I)*Pi*G[0, 1, 1, 1, 1, x] - 318*G[1, 0, 0, 0, 0, x] + 
       (96*I)*Pi*G[1, 0, 0, 0, 0, x] - (44*G[1, 0, 0, 0, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] - (44*G[1, 0, 0, 1, 0, x])/3 - 
       (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] + 
       (28*I)*Pi*G[1, 0, 0, 1, 1, x] + (104*G[1, 0, 1, 0, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 0, 0, x] - (44*G[1, 0, 1, 0, 1, x])/3 - 
       (52*I)*Pi*G[1, 0, 1, 0, 1, x] - (44*G[1, 0, 1, 1, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] - (52*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       206*G[1, 1, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 1, x] + 
       (104*I)*Pi*G[1, 1, 0, 0, 1, x] + 64*G[1, 1, 0, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 0, 1, 0, x] - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       96*G[1, 1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 150*G[0, 0, 0, 0, 0, 0, x] + 
       140*G[0, 0, 0, 0, 0, 1, x] + 140*G[0, 0, 0, 0, 1, 0, x] + 
       288*G[0, 0, 0, 0, 1, 1, x] + 150*G[0, 0, 0, 1, 0, 0, x] + 
       184*G[0, 0, 0, 1, 0, 1, x] + 184*G[0, 0, 0, 1, 1, 0, x] - 
       232*G[0, 0, 0, 1, 1, 1, x] + 172*G[0, 0, 1, 0, 0, 0, x] + 
       108*G[0, 0, 1, 0, 0, 1, x] + 108*G[0, 0, 1, 0, 1, 0, x] - 
       28*G[0, 0, 1, 0, 1, 1, x] + 56*G[0, 0, 1, 1, 0, 0, x] + 
       96*G[0, 0, 1, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 1, 0, x] + 
       272*G[0, 0, 1, 1, 1, 1, x] + 210*G[0, 1, 0, 0, 0, 0, x] + 
       36*G[0, 1, 0, 0, 0, 1, x] + 36*G[0, 1, 0, 0, 1, 0, x] - 
       20*G[0, 1, 0, 0, 1, 1, x] + 34*G[0, 1, 0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, 0, 1, x] + 8*G[0, 1, 0, 1, 1, 0, x] + 
       76*G[0, 1, 0, 1, 1, 1, x] - 40*G[0, 1, 1, 0, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, 1, x] - 100*G[0, 1, 1, 1, 0, 0, x] + 
       80*G[0, 1, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 1, 0, x] + 
       192*G[1, 0, 0, 0, 0, 0, x] + 48*G[1, 0, 0, 0, 0, 1, x] + 
       48*G[1, 0, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 0, 1, 1, x] + 
       20*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 0, 1, 0, 1, x] - 
       48*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 0, 1, 1, 1, x] + 
       104*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] - 20*G[1, 0, 1, 0, 1, 1, x] - 
       28*G[1, 0, 1, 1, 0, 0, x] - 52*G[1, 0, 1, 1, 0, 1, x] - 
       52*G[1, 0, 1, 1, 1, 0, x] + 132*G[1, 1, 0, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
       120*G[1, 1, 0, 0, 1, 1, x] + 48*G[1, 1, 0, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, 0, 1, x] - 24*G[1, 1, 0, 1, 1, 0, x] + 
       96*G[1, 1, 1, 0, 0, 0, x] - 48*G[1, 1, 1, 0, 0, 1, x] - 
       48*G[1, 1, 1, 0, 1, 0, x] + 48*G[1, 1, 1, 1, 0, 0, x] - 304*Zeta[3] - 
       (129*I)*Pi*Zeta[3] + (119*Pi^2*Zeta[3])/3 + ((50*I)/3)*Pi^3*Zeta[3] - 
       (29*G[0, x]*Zeta[3])/3 - (78*I)*Pi*G[0, x]*Zeta[3] + 
       (292*Pi^2*G[0, x]*Zeta[3])/3 + 132*G[1, x]*Zeta[3] + 
       (142*I)*Pi*G[1, x]*Zeta[3] - 136*Pi^2*G[1, x]*Zeta[3] - 
       176*G[0, 0, x]*Zeta[3] - (52*I)*Pi*G[0, 0, x]*Zeta[3] - 
       24*G[0, 1, x]*Zeta[3] - (104*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (154*G[1, 0, x]*Zeta[3])/3 + (68*I)*Pi*G[1, 0, x]*Zeta[3] - 
       160*G[1, 1, x]*Zeta[3] - (96*I)*Pi*G[1, 1, x]*Zeta[3] + 
       20*G[0, 0, 0, x]*Zeta[3] - 116*G[0, 0, 1, x]*Zeta[3] + 
       16*G[0, 1, 0, x]*Zeta[3] + 172*G[0, 1, 1, x]*Zeta[3] + 
       72*G[1, 0, 1, x]*Zeta[3] - 152*G[1, 1, 0, x]*Zeta[3] + 
       96*G[1, 1, 1, x]*Zeta[3] + 52*Zeta[3]^2 - (530*Zeta[5])/3 - 
       (18*I)*Pi*Zeta[5] + 100*G[0, x]*Zeta[5] + 174*G[1, x]*Zeta[5]))/Nc^3 + 
   Nf*(28767799/52488 - ((301231*I)/729)*Pi + (800491*Pi^2)/4374 - 
     ((3437*I)/243)*Pi^3 + (34897*Pi^4)/2430 + ((2*I)/15)*Pi^5 - 
     (328*Pi^6)/945 - (1092469*G[0, x])/1458 + ((569*I)/2)*Pi*G[0, x] + 
     (16736*Pi^2*G[0, x])/243 - ((187*I)/9)*Pi^3*G[0, x] + 
     (353*Pi^4*G[0, x])/30 - ((8*I)/45)*Pi^5*G[0, x] - 
     (433759*G[1, x])/2916 - ((1064*I)/27)*Pi*G[1, x] + 
     (12139*Pi^2*G[1, x])/243 + ((406*I)/9)*Pi^3*G[1, x] + 
     (7*Pi^4*G[1, x])/9 + (138949*G[0, 0, x])/162 - 
     ((3316*I)/9)*Pi*G[0, 0, x] - (59*Pi^2*G[0, 0, x])/9 - 
     (32*I)*Pi^3*G[0, 0, x] - (248*Pi^4*G[0, 0, x])/45 - 
     (10501*G[0, 1, x])/162 + ((56*I)/9)*Pi*G[0, 1, x] - 
     (401*Pi^2*G[0, 1, x])/9 + ((170*I)/9)*Pi^3*G[0, 1, x] + 
     (8*Pi^4*G[0, 1, x])/15 - (10501*G[1, 0, x])/162 + 
     ((2296*I)/9)*Pi*G[1, 0, x] - (811*Pi^2*G[1, 0, x])/9 - 
     ((82*I)/9)*Pi^3*G[1, 0, x] + 226*G[1, 1, x] + ((80*I)/3)*Pi*G[1, 1, x] - 
     (22*Pi^2*G[1, 1, x])/3 + ((8*I)/9)*Pi^3*G[1, 1, x] - 
     (4144*G[0, 0, 0, x])/9 - ((140*I)/9)*Pi*G[0, 0, 0, x] + 
     (374*Pi^2*G[0, 0, 0, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (6766*G[0, 0, 1, x])/27 - (44*I)*Pi*G[0, 0, 1, x] - 
     (68*Pi^2*G[0, 0, 1, x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (6766*G[0, 1, 0, x])/27 + ((1156*I)/9)*Pi*G[0, 1, 0, x] - 
     (208*Pi^2*G[0, 1, 0, x])/9 + (1664*G[0, 1, 1, x])/9 + 
     ((52*I)/3)*Pi*G[0, 1, 1, x] - (148*Pi^2*G[0, 1, 1, x])/9 + 
     (5780*G[1, 0, 0, x])/27 + (132*I)*Pi*G[1, 0, 0, x] - 
     (50*Pi^2*G[1, 0, 0, x])/3 - (278*G[1, 0, 1, x])/9 + 
     ((20*I)/3)*Pi*G[1, 0, 1, x] - (98*Pi^2*G[1, 0, 1, x])/9 - 
     (278*G[1, 1, 0, x])/9 - ((632*I)/3)*Pi*G[1, 1, 0, x] - 
     18*Pi^2*G[1, 1, 0, x] + (238*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] - 
     (50*Pi^2*G[1, 1, 1, x])/9 - (412*G[0, 0, 0, 0, x])/3 - 
     (276*I)*Pi*G[0, 0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, 0, x] + 
     (1804*G[0, 0, 0, 1, x])/9 + ((80*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (1804*G[0, 0, 1, 0, x])/9 + ((620*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (32*Pi^2*G[0, 0, 1, 0, x])/3 - (424*G[0, 0, 1, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, x] + (2084*G[0, 1, 0, 0, x])/9 + 
     ((568*I)/3)*Pi*G[0, 1, 0, 0, x] + (16*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (4*I)*Pi*G[0, 1, 0, 1, x] - (156*I)*Pi*G[0, 1, 1, 0, x] - 
     (344*G[0, 1, 1, 1, x])/3 - ((20*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (340*G[1, 0, 0, 0, x])/9 + (44*I)*Pi*G[1, 0, 0, 0, x] + 
     60*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     60*G[1, 0, 1, 0, x] - (272*G[1, 0, 1, 1, x])/3 - 
     ((28*I)/3)*Pi*G[1, 0, 1, 1, x] - 228*G[1, 1, 0, 0, x] - 
     ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] + 
     ((20*I)/3)*Pi*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] - 
     ((20*I)/3)*Pi*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 + 
     ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (784*G[0, 0, 0, 0, 0, x])/3 + 
     (80*I)*Pi*G[0, 0, 0, 0, 0, x] - 100*G[0, 0, 0, 0, 1, x] - 
     100*G[0, 0, 0, 1, 0, x] - (80*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (292*G[0, 0, 0, 1, 1, x])/3 + 92*G[0, 0, 1, 0, 0, x] - 
     (64*I)*Pi*G[0, 0, 1, 0, 0, x] + (256*G[0, 0, 1, 0, 1, x])/3 + 
     (256*G[0, 0, 1, 1, 0, x])/3 + (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (4*G[0, 0, 1, 1, 1, x])/3 + (388*G[0, 1, 0, 0, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
     44*G[0, 1, 0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (164*G[0, 1, 0, 1, 1, x])/3 - (340*G[0, 1, 1, 0, 0, x])/3 + 
     52*G[0, 1, 1, 0, 1, x] + 52*G[0, 1, 1, 1, 0, x] - 
     (184*G[0, 1, 1, 1, 1, x])/3 - (52*G[1, 0, 0, 0, 0, x])/3 + 
     48*G[1, 0, 0, 0, 1, x] + 48*G[1, 0, 0, 1, 0, x] + 
     (52*G[1, 0, 0, 1, 1, x])/3 + (88*G[1, 0, 1, 0, 0, x])/3 + 
     (124*G[1, 0, 1, 0, 1, x])/3 + (124*G[1, 0, 1, 1, 0, x])/3 - 
     (40*G[1, 0, 1, 1, 1, x])/3 - (16*G[1, 1, 0, 0, 0, x])/3 + 
     52*G[1, 1, 0, 0, 1, x] + 52*G[1, 1, 0, 1, 0, x] + 
     44*G[1, 1, 1, 0, 0, x] - (16*G[1, 1, 1, 0, 1, x])/3 - 
     (16*G[1, 1, 1, 1, 0, x])/3 - 48*G[1, 1, 1, 1, 1, x] + 
     80*G[0, 0, 0, 0, 0, 0, x] - 80*G[0, 0, 0, 1, 0, 0, x] - 
     64*G[0, 0, 1, 0, 0, 0, x] + 64*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 1, 0, 0, 0, 0, x] + 16*G[0, 1, 0, 1, 0, 0, x] + 
     ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-2)] + 
     Log[mu2/s]^5*(-10/9 + (10*RATIO[x^(-1)])/9) + 
     Log[mu2/s]^4*(-10/3 + ((44*I)/9)*Pi + (28*G[0, x])/9 + (22*G[1, x])/3 + 
       (10/3 - ((44*I)/9)*Pi - (28*G[0, x])/9 - (22*G[1, x])/3)*
        RATIO[x^(-1)]) + Log[mu2/s]^3*(164/9 - ((92*I)/27)*Pi - 
       (44*Pi^2)/27 + (16*G[0, x])/9 - ((52*I)/9)*Pi*G[0, x] + 
       (220*G[1, x])/27 - ((16*I)/3)*Pi*G[1, x] + (4*G[0, 0, x])/9 - 
       (56*G[0, 1, x])/3 - (56*G[1, 0, x])/3 - 16*G[1, 1, x] + 
       (((28*I)/9)*Pi*G[0, x] + (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
       (-164/9 + ((176*I)/27)*Pi + (44*Pi^2)/27 + (4*G[0, x])/3 + 
         ((80*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 + ((16*I)/3)*Pi*G[1, x] + 
         (8*G[0, 0, x])/3 + (56*G[0, 1, x])/3 + (56*G[1, 0, x])/3 + 
         16*G[1, 1, x])*RATIO[x^(-1)]) + Log[mu2/s]^2*
      (13504/81 - ((1064*I)/9)*Pi - (13*Pi^2)/3 - ((14*I)/3)*Pi^3 - 
       (977*G[0, x])/9 + ((308*I)/9)*Pi*G[0, x] + (5*Pi^2*G[0, x])/9 - 
       (193*G[1, x])/3 - ((50*I)/3)*Pi*G[1, x] - (59*Pi^2*G[1, x])/9 + 
       30*G[0, 0, x] - ((14*I)/3)*Pi*G[0, 0, x] - (10*G[0, 1, x])/9 + 
       ((38*I)/3)*Pi*G[0, 1, x] - (10*G[1, 0, x])/9 + (10*I)*Pi*G[1, 0, x] - 
       40*G[1, 1, x] - (80*G[0, 0, 0, x])/3 + (62*G[0, 0, 1, x])/3 + 
       (62*G[0, 1, 0, x])/3 + 48*G[0, 1, 1, x] + 14*G[1, 0, 0, x] + 
       52*G[1, 0, 1, x] + 52*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       ((-10*I)*Pi*G[0, x] - (38*Pi^2*G[0, x])/9 - 10*G[0, 0, x] + 
         ((2*I)/3)*Pi*G[0, 0, x] - ((10*I)/3)*Pi*G[0, 1, x] - 
         ((10*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 - 
         (10*G[0, 0, 1, x])/3 - (10*G[0, 1, 0, x])/3 - (10*G[1, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-13504/81 + ((974*I)/9)*Pi + 
         Pi^2/9 + ((14*I)/3)*Pi^3 + (887*G[0, x])/9 - ((416*I)/9)*Pi*
          G[0, x] - (43*Pi^2*G[0, x])/9 + (193*G[1, x])/3 + 
         ((40*I)/3)*Pi*G[1, x] + (59*Pi^2*G[1, x])/9 - 48*G[0, 0, x] + 
         ((16*I)/3)*Pi*G[0, 0, x] - (20*G[0, 1, x])/9 - 
         (16*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/9 - ((40*I)/3)*Pi*
          G[1, 0, x] + 40*G[1, 1, x] + (64*G[0, 0, 0, x])/3 - 
         24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 
         (52*G[1, 0, 0, x])/3 - 52*G[1, 0, 1, x] - 52*G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] + (4*Zeta[3])/9) - (4*Zeta[3])/9) + 
     (200*Zeta[3])/27 + ((2860*I)/9)*Pi*Zeta[3] - (64*Pi^2*Zeta[3])/3 - 
     ((32*I)/3)*Pi^3*Zeta[3] + (9892*G[0, x]*Zeta[3])/27 + 
     ((1220*I)/9)*Pi*G[0, x]*Zeta[3] - 108*G[1, x]*Zeta[3] + 
     ((224*I)/3)*Pi*G[1, x]*Zeta[3] + (748*G[0, 0, x]*Zeta[3])/9 - 
     (32*I)*Pi*G[0, 0, x]*Zeta[3] - (412*G[0, 1, x]*Zeta[3])/3 - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] + (92*G[1, 0, x]*Zeta[3])/3 + 
     (104*G[1, 1, x]*Zeta[3])/3 - 32*G[0, 0, 0, x]*Zeta[3] + 
     64*G[0, 0, 1, x]*Zeta[3] - 32*G[0, 1, 0, x]*Zeta[3] + 64*Zeta[3]^2 + 
     RATIO[x]*((-317*Pi^2)/3 - (4*I)*Pi^3 - (644*Pi^4)/45 + 
       (268*Pi^2*G[0, x])/9 + ((92*I)/3)*Pi^3*G[0, x] + 
       (194*Pi^2*G[1, x])/9 - ((92*I)/3)*Pi^3*G[1, x] - (634*G[0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, x] - (92*Pi^2*G[0, 0, x])/3 + (634*G[0, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, x] + (634*G[1, 0, x])/3 + (8*I)*Pi*G[1, 0, x] + 
       (92*Pi^2*G[1, 0, x])/3 - (634*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] + 
       124*G[0, 0, 0, x] + (184*I)*Pi*G[0, 0, 0, x] - 76*G[0, 0, 1, x] - 
       76*G[0, 1, 0, x] - (184*I)*Pi*G[0, 1, 0, x] + 28*G[0, 1, 1, x] - 
       (64*G[1, 0, 0, x])/3 - (184*I)*Pi*G[1, 0, 0, x] - 
       (80*G[1, 0, 1, x])/3 - (80*G[1, 1, 0, x])/3 + 
       (184*I)*Pi*G[1, 1, 0, x] + (224*G[1, 1, 1, x])/3 + 
       184*G[0, 0, 0, 0, x] - 184*G[0, 1, 0, 0, x] - 184*G[1, 0, 0, 0, x] + 
       184*G[1, 1, 0, 0, x] - (164*Zeta[3])/3 - (184*I)*Pi*Zeta[3] - 
       184*G[0, x]*Zeta[3] + 184*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(1413773/2916 - ((30419*I)/81)*Pi + (11905*Pi^2)/243 - 
       ((86*I)/9)*Pi^3 - (449*Pi^4)/270 - (9151*G[0, x])/18 + 
       ((5330*I)/27)*Pi*G[0, x] + 29*Pi^2*G[0, x] + ((88*I)/9)*Pi^3*G[0, x] - 
       (32495*G[1, x])/162 - ((692*I)/27)*Pi*G[1, x] + (67*Pi^2*G[1, x])/3 + 
       ((16*I)/3)*Pi^3*G[1, x] + (9250*G[0, 0, x])/27 - 
       ((1096*I)/9)*Pi*G[0, 0, x] - (20*Pi^2*G[0, 0, x])/3 + 
       (1942*G[0, 1, x])/27 + ((80*I)/3)*Pi*G[0, 1, x] + 10*Pi^2*G[0, 1, x] + 
       (1942*G[1, 0, x])/27 + ((208*I)/3)*Pi*G[1, 0, x] + 
       14*Pi^2*G[1, 0, x] + (280*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] + 
       (52*Pi^2*G[1, 1, x])/3 - (236*G[0, 0, 0, x])/3 + 
       ((184*I)/3)*Pi*G[0, 0, 0, x] - (928*G[0, 0, 1, x])/9 - 
       ((64*I)/3)*Pi*G[0, 0, 1, x] - (928*G[0, 1, 0, x])/9 - 
       ((112*I)/3)*Pi*G[0, 1, 0, x] + 132*G[0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, x] + (308*G[1, 0, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, 0, x] + (112*G[1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, x] + (112*G[1, 1, 0, x])/3 + 
       ((20*I)/3)*Pi*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[1, 1, 1, x] + (256*G[0, 0, 0, 0, x])/3 + 
       (88*G[0, 0, 0, 1, x])/3 + (88*G[0, 0, 1, 0, x])/3 - 
       92*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - (284*G[0, 1, 0, 1, x])/3 - 
       (284*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 + 
       (40*G[1, 0, 0, 0, x])/3 - (212*G[1, 0, 0, 1, x])/3 - 
       (212*G[1, 0, 1, 0, x])/3 - (112*G[1, 0, 1, 1, x])/3 - 
       52*G[1, 1, 0, 0, x] - (136*G[1, 1, 0, 1, x])/3 - 
       (136*G[1, 1, 1, 0, x])/3 + 56*G[1, 1, 1, 1, x] + 
       (-28*Pi^2 - 56*G[0, 0, x] + 56*G[0, 1, x] + 56*G[1, 0, x] - 
         56*G[1, 1, x])*RATIO[x] - (808*Zeta[3])/27 - 
       ((232*I)/9)*Pi*Zeta[3] + (4*G[0, x]*Zeta[3])/9 - 
       (28*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((4*I)/3)*Pi^3 + 
         (8*Pi^4)/9 - ((3626*I)/27)*Pi*G[0, x] + (32*Pi^2*G[0, x])/9 + 
         ((4*I)/9)*Pi^3*G[0, x] - ((4*I)/3)*Pi^3*G[1, x] - 
         (3626*G[0, 0, x])/27 + (52*I)*Pi*G[0, 0, x] + (56*Pi^2*G[0, 0, x])/
          3 - ((28*I)/3)*Pi*G[0, 1, x] + (68*Pi^2*G[0, 1, x])/9 - 
         ((52*I)/3)*Pi*G[1, 0, x] + (44*Pi^2*G[1, 0, x])/9 + 
         (244*G[0, 0, 0, x])/3 - ((40*I)/3)*Pi*G[0, 0, 0, x] - 
         (28*G[0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[0, 0, 1, x] - 
         (28*G[0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (52*G[1, 0, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + 32*G[0, 0, 0, 0, x] - 
         (104*G[0, 0, 0, 1, x])/3 - (104*G[0, 0, 1, 0, x])/3 + 
         52*G[0, 0, 1, 1, x] - (8*G[0, 1, 0, 0, x])/3 + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + (40*G[1, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] - 8*Zeta[3] + 
         (8*I)*Pi*Zeta[3] - 32*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-1413773/2916 + ((20189*I)/81)*Pi - (4885*Pi^2)/243 + 
         ((26*I)/3)*Pi^3 + (77*Pi^4)/270 + (20633*G[0, x])/54 - 
         ((6292*I)/27)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - ((28*I)/3)*Pi^3*
          G[0, x] + (32495*G[1, x])/162 + ((224*I)/27)*Pi*G[1, x] - 
         (133*Pi^2*G[1, x])/9 - ((20*I)/3)*Pi^3*G[1, x] - 
         (2564*G[0, 0, x])/9 + ((1312*I)/9)*Pi*G[0, 0, x] + 
         (28*Pi^2*G[0, 0, x])/3 - (3922*G[0, 1, x])/27 - 
         ((80*I)/3)*Pi*G[0, 1, x] - (94*Pi^2*G[0, 1, x])/9 - 
         (3922*G[1, 0, x])/27 - ((232*I)/3)*Pi*G[1, 0, x] - 
         (82*Pi^2*G[1, 0, x])/9 + (224*G[1, 1, x])/9 - (52*Pi^2*G[1, 1, x])/
          3 + 184*G[0, 0, 0, x] - ((224*I)/3)*Pi*G[0, 0, 0, x] + 
         (520*G[0, 0, 1, x])/9 + (32*I)*Pi*G[0, 0, 1, x] + 
         (520*G[0, 1, 0, x])/9 + (32*I)*Pi*G[0, 1, 0, x] - 80*G[0, 1, 1, x] - 
         (356*G[1, 0, 0, x])/9 + (32*I)*Pi*G[1, 0, 0, x] - 
         (100*G[1, 0, 1, x])/3 - (100*G[1, 1, 0, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - (140*G[1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - (304*G[0, 0, 0, 0, x])/3 - 
         16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] - 
         (56*G[0, 1, 0, 0, x])/3 + (296*G[0, 1, 0, 1, x])/3 + 
         (296*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
         (200*G[1, 0, 0, 1, x])/3 + (200*G[1, 0, 1, 0, x])/3 + 
         (112*G[1, 0, 1, 1, x])/3 + 56*G[1, 1, 0, 0, x] + 
         (136*G[1, 1, 0, 1, x])/3 + (136*G[1, 1, 1, 0, x])/3 - 
         56*G[1, 1, 1, 1, x] + (160*Zeta[3])/27 + ((304*I)/9)*Pi*Zeta[3] + 
         (140*G[0, x]*Zeta[3])/9 + (52*G[1, x]*Zeta[3])/3)) - 
     (644*Zeta[5])/9 + RATIO[x^(-1)]*(-28767799/52488 + 
       ((217973*I)/1458)*Pi - (156217*Pi^2)/4374 + ((62*I)/243)*Pi^3 + 
       (113*Pi^4)/243 - ((34*I)/135)*Pi^5 + (353990*G[0, x])/729 - 
       ((19757*I)/81)*Pi*G[0, x] + (4801*Pi^2*G[0, x])/243 - 
       ((26*I)/3)*Pi^3*G[0, x] - (13*Pi^4*G[0, x])/54 + 
       (433759*G[1, x])/2916 - ((22*I)/3)*Pi*G[1, x] - 
       (11329*Pi^2*G[1, x])/243 - ((80*I)/9)*Pi^3*G[1, x] - 
       (256*Pi^4*G[1, x])/135 - (34891*G[0, 0, x])/81 + 
       ((6740*I)/27)*Pi*G[0, 0, x] + ((28*I)/3)*Pi^3*G[0, 0, x] - 
       (31631*G[0, 1, x])/162 - ((224*I)/27)*Pi*G[0, 1, x] + 
       (133*Pi^2*G[0, 1, x])/9 + ((52*I)/9)*Pi^3*G[0, 1, x] - 
       (31631*G[1, 0, x])/162 - ((3080*I)/27)*Pi*G[1, 0, x] + 
       (257*Pi^2*G[1, 0, x])/9 + ((100*I)/9)*Pi^3*G[1, 0, x] - 
       (38*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - (46*Pi^2*G[1, 1, x])/9 - 
       ((4*I)/9)*Pi^3*G[1, 1, x] + (1118*G[0, 0, 0, x])/3 - 
       ((1792*I)/9)*Pi*G[0, 0, 0, x] - (82*Pi^2*G[0, 0, 0, x])/9 + 
       (4370*G[0, 0, 1, x])/27 + ((80*I)/3)*Pi*G[0, 0, 1, x] + 
       (70*Pi^2*G[0, 0, 1, x])/9 + (4370*G[0, 1, 0, x])/27 + 
       ((232*I)/3)*Pi*G[0, 1, 0, x] + (58*Pi^2*G[0, 1, 0, x])/9 - 
       (224*G[0, 1, 1, x])/9 + (52*Pi^2*G[0, 1, 1, x])/3 - 
       (1108*G[1, 0, 0, x])/27 + ((172*I)/3)*Pi*G[1, 0, 0, x] + 
       (8*Pi^2*G[1, 0, 0, x])/9 + (650*G[1, 0, 1, x])/9 + 
       (82*Pi^2*G[1, 0, 1, x])/9 + (650*G[1, 1, 0, x])/9 + 
       (4*I)*Pi*G[1, 1, 0, x] + (142*Pi^2*G[1, 1, 0, x])/9 - 
       (910*G[1, 1, 1, x])/9 + (50*Pi^2*G[1, 1, 1, x])/9 - 
       272*G[0, 0, 0, 0, x] + ((416*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       (1000*G[0, 0, 0, 1, x])/9 - (32*I)*Pi*G[0, 0, 0, 1, x] - 
       (1000*G[0, 0, 1, 0, x])/9 - ((112*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       80*G[0, 0, 1, 1, x] - (124*G[0, 1, 0, 0, x])/9 - 
       ((160*I)/3)*Pi*G[0, 1, 0, 0, x] + (100*G[0, 1, 0, 1, x])/3 + 
       (100*G[0, 1, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 1, 0, x] + 
       (140*G[0, 1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       (608*G[1, 0, 0, 0, x])/9 - ((32*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (88*G[1, 0, 0, 1, x])/3 + (88*G[1, 0, 1, 0, x])/3 - 
       (32*I)*Pi*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, 1, x] + (64*G[1, 1, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] - 
       ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 160*G[0, 0, 0, 0, 0, x] + 
       80*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] - 
       96*G[0, 0, 0, 1, 1, x] + 72*G[0, 0, 1, 0, 0, x] - 
       (280*G[0, 0, 1, 0, 1, x])/3 - (280*G[0, 0, 1, 1, 0, x])/3 - 
       (8*G[0, 0, 1, 1, 1, x])/3 + (32*G[0, 1, 0, 0, 0, x])/3 - 
       (136*G[0, 1, 0, 0, 1, x])/3 - (136*G[0, 1, 0, 1, 0, x])/3 - 
       (160*G[0, 1, 0, 1, 1, x])/3 - (104*G[0, 1, 1, 0, 0, x])/3 - 
       56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
       (184*G[0, 1, 1, 1, 1, x])/3 + (88*G[1, 0, 0, 0, 0, x])/3 - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] - 
       (80*G[1, 0, 0, 1, 1, x])/3 - 64*G[1, 0, 1, 0, 0, x] - 
       (104*G[1, 0, 1, 0, 1, x])/3 - (104*G[1, 0, 1, 1, 0, x])/3 + 
       (40*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 - 
       (152*G[1, 1, 0, 0, 1, x])/3 - (152*G[1, 1, 0, 1, 0, x])/3 - 
       (136*G[1, 1, 1, 0, 0, x])/3 + (16*G[1, 1, 1, 0, 1, x])/3 + 
       (16*G[1, 1, 1, 1, 0, x])/3 + 48*G[1, 1, 1, 1, 1, x] + 
       (424*Zeta[3])/27 - ((1448*I)/9)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/9 + 
       (68*G[0, x]*Zeta[3])/27 - ((448*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (460*G[1, x]*Zeta[3])/3 - ((64*I)/3)*Pi*G[1, x]*Zeta[3] - 
       32*G[0, 0, x]*Zeta[3] - (68*G[0, 1, x]*Zeta[3])/3 + 
       36*G[1, 0, x]*Zeta[3] - (112*G[1, 1, x]*Zeta[3])/3 + 
       (368*Zeta[5])/9) + RATIO[(1 - x)^(-1)]*(((-44*I)/9)*Pi^3 + 
       (83*Pi^4)/27 - ((4*I)/135)*Pi^5 + (656*Pi^6)/945 - 
       ((56977*I)/162)*Pi*G[0, x] + (1436*Pi^2*G[0, x])/27 - 
       (I/3)*Pi^3*G[0, x] + (329*Pi^4*G[0, x])/135 + 
       ((16*I)/45)*Pi^5*G[0, x] - (4*I)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/135 - 
       (56977*G[0, 0, x])/162 + ((3452*I)/27)*Pi*G[0, 0, x] + 
       (329*Pi^2*G[0, 0, x])/9 + ((8*I)/3)*Pi^3*G[0, 0, x] + 
       (496*Pi^4*G[0, 0, x])/45 - ((452*I)/27)*Pi*G[0, 1, x] + 
       (128*Pi^2*G[0, 1, x])/9 + ((22*I)/3)*Pi^3*G[0, 1, x] - 
       (16*Pi^4*G[0, 1, x])/15 + ((340*I)/27)*Pi*G[1, 0, x] + 
       (124*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] + 
       ((4*I)/9)*Pi^3*G[1, 1, x] + (2510*G[0, 0, 0, x])/9 - 
       (132*I)*Pi*G[0, 0, 0, x] - (164*Pi^2*G[0, 0, 0, x])/9 - 
       ((64*I)/3)*Pi^3*G[0, 0, 0, x] - (452*G[0, 0, 1, x])/27 + 
       ((88*I)/3)*Pi*G[0, 0, 1, x] - (214*Pi^2*G[0, 0, 1, x])/9 + 
       ((64*I)/3)*Pi^3*G[0, 0, 1, x] - (452*G[0, 1, 0, x])/27 + 
       ((484*I)/9)*Pi*G[0, 1, 0, x] - (106*Pi^2*G[0, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] - (112*Pi^2*G[0, 1, 1, x])/9 + 
       (340*G[1, 0, 0, x])/27 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
       (46*Pi^2*G[1, 0, 0, x])/9 - (12*I)*Pi*G[1, 0, 1, x] - 
       (16*Pi^2*G[1, 0, 1, x])/9 + (12*I)*Pi*G[1, 1, 0, x] - 
       (20*Pi^2*G[1, 1, 0, x])/9 - (424*G[0, 0, 0, 0, x])/3 + 
       ((116*I)/3)*Pi*G[0, 0, 0, 0, x] + 32*Pi^2*G[0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 1, x] - ((88*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       72*G[0, 0, 1, 0, x] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (64*Pi^2*G[0, 0, 1, 0, x])/3 + (332*G[0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, 1, x] + (532*G[0, 1, 0, 0, x])/9 + 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 + 
       4*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       (28*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
       (104*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       12*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       12*G[1, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       12*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (112*G[0, 0, 0, 0, 0, x])/3 - (160*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       44*G[0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 1, 0, x] + 
       (160*I)*Pi*G[0, 0, 0, 1, 0, x] - (116*G[0, 0, 0, 1, 1, x])/3 + 
       12*G[0, 0, 1, 0, 0, x] + (128*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
       (128*I)*Pi*G[0, 0, 1, 1, 0, x] - 68*G[0, 0, 1, 1, 1, x] - 
       84*G[0, 1, 0, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (284*G[0, 1, 0, 0, 1, x])/3 + (284*G[0, 1, 0, 1, 0, x])/3 - 
       (32*I)*Pi*G[0, 1, 0, 1, 0, x] - (260*G[0, 1, 0, 1, 1, x])/3 - 
       28*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] - 20*G[1, 0, 0, 0, 0, x] + 
       8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
       (28*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
       (20*G[1, 0, 1, 0, 1, x])/3 + (20*G[1, 0, 1, 1, 0, x])/3 - 
       8*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
       (4*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
       160*G[0, 0, 0, 0, 0, 0, x] + 160*G[0, 0, 0, 1, 0, 0, x] + 
       128*G[0, 0, 1, 0, 0, 0, x] - 128*G[0, 0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 0, x] + 
       (88*Zeta[3])/3 - ((1016*I)/9)*Pi*Zeta[3] + (476*Pi^2*Zeta[3])/9 + 
       ((64*I)/3)*Pi^3*Zeta[3] - (1760*G[0, x]*Zeta[3])/9 + 
       ((268*I)/9)*Pi*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] - 
       ((32*I)/3)*Pi*G[1, x]*Zeta[3] + (1828*G[0, 0, x]*Zeta[3])/9 + 
       (64*I)*Pi*G[0, 0, x]*Zeta[3] - 88*G[0, 1, x]*Zeta[3] + 
       (64*I)*Pi*G[0, 1, x]*Zeta[3] + (8*G[1, 0, x]*Zeta[3])/3 - 
       (8*G[1, 1, x]*Zeta[3])/3 + 64*G[0, 0, 0, x]*Zeta[3] - 
       128*G[0, 0, 1, x]*Zeta[3] + 64*G[0, 1, 0, x]*Zeta[3] - 128*Zeta[3]^2 + 
       (628*Zeta[5])/3) + (145/972 - ((9607*I)/81)*Pi - (362657*Pi^2)/1944 - 
       ((655*I)/81)*Pi^3 - (12053*Pi^4)/486 + ((58*I)/135)*Pi^5 + 
       (656*Pi^6)/945 - (114839*G[0, x])/648 + ((44159*I)/162)*Pi*G[0, x] - 
       (3284*Pi^2*G[0, x])/81 + ((131*I)/3)*Pi^3*G[0, x] - 
       (11473*Pi^4*G[0, x])/540 + ((16*I)/45)*Pi^5*G[0, x] - 
       (185*G[1, x])/6 + ((1136*I)/9)*Pi*G[1, x] + (3458*Pi^2*G[1, x])/81 - 
       ((278*I)/3)*Pi^3*G[1, x] - (449*Pi^4*G[1, x])/135 + 
       (1847*G[0, 0, x])/27 + ((8*I)/27)*Pi*G[0, 0, x] - 
       (335*Pi^2*G[0, 0, x])/3 + ((448*I)/9)*Pi^3*G[0, 0, x] + 
       (496*Pi^4*G[0, 0, x])/45 + (33227*G[0, 1, x])/81 - 
       ((20*I)/3)*Pi*G[0, 1, x] + (212*Pi^2*G[0, 1, x])/9 - 
       ((206*I)/9)*Pi^3*G[0, 1, x] - (16*Pi^4*G[0, 1, x])/15 + 
       (33227*G[1, 0, x])/81 - ((868*I)/3)*Pi*G[1, 0, x] + 
       124*Pi^2*G[1, 0, x] + ((286*I)/9)*Pi^3*G[1, 0, x] - 
       (560*G[1, 1, x])/3 - (92*I)*Pi*G[1, 1, x] - (284*Pi^2*G[1, 1, x])/9 - 
       ((8*I)/3)*Pi^3*G[1, 1, x] + (92*G[0, 0, 0, x])/3 + 
       ((1412*I)/3)*Pi*G[0, 0, 0, x] - 28*Pi^2*G[0, 0, 0, x] - 
       ((64*I)/3)*Pi^3*G[0, 0, 0, x] - (680*G[0, 0, 1, x])/3 + 
       (152*I)*Pi*G[0, 0, 1, x] + (14*Pi^2*G[0, 0, 1, x])/9 + 
       ((64*I)/3)*Pi^3*G[0, 0, 1, x] - (680*G[0, 1, 0, x])/3 - 
       ((860*I)/3)*Pi*G[0, 1, 0, x] + 14*Pi^2*G[0, 1, 0, x] - 
       (284*G[0, 1, 1, x])/9 - (64*I)*Pi*G[0, 1, 1, x] + 
       (208*Pi^2*G[0, 1, 1, x])/9 - (1196*G[1, 0, 0, x])/3 - 
       ((1184*I)/3)*Pi*G[1, 0, 0, x] + (110*Pi^2*G[1, 0, 0, x])/9 - 
       (1280*G[1, 0, 1, x])/9 - (28*I)*Pi*G[1, 0, 1, x] + 
       (28*Pi^2*G[1, 0, 1, x])/3 - (1280*G[1, 1, 0, x])/9 + 
       (364*I)*Pi*G[1, 1, 0, x] + (424*Pi^2*G[1, 1, 0, x])/9 + 
       (148*G[1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, x] + 
       (188*Pi^2*G[1, 1, 1, x])/9 + (1028*G[0, 0, 0, 0, x])/3 + 
       ((812*I)/3)*Pi*G[0, 0, 0, 0, x] + 32*Pi^2*G[0, 0, 0, 0, x] + 
       220*G[0, 0, 0, 1, x] - (80*I)*Pi*G[0, 0, 0, 1, x] + 
       220*G[0, 0, 1, 0, x] - (388*I)*Pi*G[0, 0, 1, 0, x] - 
       (64*Pi^2*G[0, 0, 1, 0, x])/3 + 116*G[0, 0, 1, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 1, x] - (380*G[0, 1, 0, 0, x])/3 - 
       ((800*I)/3)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 + 
       24*G[0, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
       24*G[0, 1, 1, 0, x] + ((796*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] + (20*I)*Pi*G[0, 1, 1, 1, x] - 
       (628*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (28*G[1, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] - 
       (28*G[1, 0, 1, 0, x])/3 + ((80*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (244*G[1, 0, 1, 1, x])/3 + (28*I)*Pi*G[1, 0, 1, 1, x] + 
       (1244*G[1, 1, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, x] + 
       (148*G[1, 1, 0, 1, x])/3 - (20*I)*Pi*G[1, 1, 0, 1, x] + 
       (148*G[1, 1, 1, 0, x])/3 + (20*I)*Pi*G[1, 1, 1, 0, x] - 
       (136*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] + 
       336*G[0, 0, 0, 0, 0, x] - (160*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (172*G[0, 0, 0, 0, 1, x])/3 - (172*G[0, 0, 0, 1, 0, x])/3 + 
       (160*I)*Pi*G[0, 0, 0, 1, 0, x] - 100*G[0, 0, 0, 1, 1, x] - 
       388*G[0, 0, 1, 0, 0, x] + (128*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (232*G[0, 0, 1, 0, 1, x])/3 - (232*G[0, 0, 1, 1, 0, x])/3 - 
       (128*I)*Pi*G[0, 0, 1, 1, 0, x] + (52*G[0, 0, 1, 1, 1, x])/3 - 
       316*G[0, 1, 0, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (100*G[0, 1, 0, 0, 1, x])/3 - (100*G[0, 1, 0, 1, 0, x])/3 - 
       (32*I)*Pi*G[0, 1, 0, 1, 0, x] - 68*G[0, 1, 0, 1, 1, x] + 
       (644*G[0, 1, 1, 0, 0, x])/3 - (116*G[0, 1, 1, 0, 1, x])/3 - 
       (116*G[0, 1, 1, 1, 0, x])/3 + 64*G[0, 1, 1, 1, 1, x] + 
       (52*G[1, 0, 0, 0, 0, x])/3 - (88*G[1, 0, 0, 0, 1, x])/3 - 
       (88*G[1, 0, 0, 1, 0, x])/3 - (76*G[1, 0, 0, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 0, 0, x])/3 - (140*G[1, 0, 1, 0, 1, x])/3 - 
       (140*G[1, 0, 1, 1, 0, x])/3 + 32*G[1, 0, 1, 1, 1, x] + 
       72*G[1, 1, 0, 0, 0, x] - (260*G[1, 1, 0, 0, 1, x])/3 - 
       (260*G[1, 1, 0, 1, 0, x])/3 + 16*G[1, 1, 0, 1, 1, x] - 
       (68*G[1, 1, 1, 0, 0, x])/3 - 8*G[1, 1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, 1, x] - 
       160*G[0, 0, 0, 0, 0, 0, x] + 160*G[0, 0, 0, 1, 0, 0, x] + 
       128*G[0, 0, 1, 0, 0, 0, x] - 128*G[0, 0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 0, x] + 
       ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-2)] + 
       Log[mu2/s]^5*(5/9 - (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(16/3 - ((44*I)/9)*Pi - (25*G[0, x])/9 - (44*G[1, x])/9 + 
         (-16/3 + ((44*I)/9)*Pi + (25*G[0, x])/9 + (44*G[1, x])/9)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(707/27 - ((292*I)/9)*Pi - 
         (214*Pi^2)/27 - (220*G[0, x])/9 + ((148*I)/9)*Pi*G[0, x] - 
         (88*G[1, x])/3 + (16*I)*Pi*G[1, x] + 8*G[0, 0, x] + 
         (176*G[0, 1, x])/9 + (176*G[1, 0, x])/9 + 16*G[1, 1, x] + 
         (((-28*I)/9)*Pi*G[0, x] - (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-707/27 + ((88*I)/3)*Pi + (214*Pi^2)/27 + (64*G[0, x])/3 - 
           ((176*I)/9)*Pi*G[0, x] + (88*G[1, x])/3 - (16*I)*Pi*G[1, x] - 
           (100*G[0, 0, x])/9 - (176*G[0, 1, x])/9 - (176*G[1, 0, x])/9 - 
           16*G[1, 1, x])*RATIO[x^(-1)]) - (23557*Zeta[3])/81 - 
       (364*I)*Pi*Zeta[3] + (211*Pi^2*Zeta[3])/3 + ((64*I)/3)*Pi^3*Zeta[3] - 
       (4520*G[0, x]*Zeta[3])/9 - ((1988*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (3736*G[1, x]*Zeta[3])/9 - ((832*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (496*G[0, 0, x]*Zeta[3])/3 + (64*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (2552*G[0, 1, x]*Zeta[3])/9 + (64*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (1312*G[1, 0, x]*Zeta[3])/9 - 24*G[1, 1, x]*Zeta[3] + 
       64*G[0, 0, 0, x]*Zeta[3] - 128*G[0, 0, 1, x]*Zeta[3] + 
       64*G[0, 1, 0, x]*Zeta[3] - 128*Zeta[3]^2 + 
       RATIO[x]*((200*Pi^2)/3 + (16*I)*Pi^3 + (1232*Pi^4)/45 - 
         20*Pi^2*G[0, x] - ((176*I)/3)*Pi^3*G[0, x] - 20*Pi^2*G[1, x] + 
         ((176*I)/3)*Pi^3*G[1, x] + (400*G[0, 0, x])/3 + 
         (32*I)*Pi*G[0, 0, x] + (176*Pi^2*G[0, 0, x])/3 - 
         (400*G[0, 1, x])/3 - (32*I)*Pi*G[0, 1, x] - (400*G[1, 0, x])/3 - 
         (32*I)*Pi*G[1, 0, x] - (176*Pi^2*G[1, 0, x])/3 + 
         (400*G[1, 1, x])/3 + (32*I)*Pi*G[1, 1, x] - 32*G[0, 0, 0, x] - 
         (352*I)*Pi*G[0, 0, 0, x] + 40*G[0, 0, 1, x] + 40*G[0, 1, 0, x] + 
         (352*I)*Pi*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 48*G[1, 0, 0, x] + 
         (352*I)*Pi*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 
         (352*I)*Pi*G[1, 1, 0, x] - 32*G[1, 1, 1, x] - 352*G[0, 0, 0, 0, x] + 
         352*G[0, 1, 0, 0, x] + 352*G[1, 0, 0, 0, x] - 352*G[1, 1, 0, 0, x] + 
         88*Zeta[3] + (352*I)*Pi*Zeta[3] + 352*G[0, x]*Zeta[3] - 
         352*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(22013/324 - ((964*I)/9)*Pi - 
         (248*Pi^2)/9 - ((2*I)/9)*Pi^3 - (881*G[0, x])/9 + 
         ((272*I)/3)*Pi*G[0, x] + (44*Pi^2*G[0, x])/3 - (790*G[1, x])/9 + 
         (50*I)*Pi*G[1, x] + (10*Pi^2*G[1, x])/9 + 66*G[0, 0, x] - 
         ((98*I)/3)*Pi*G[0, 0, x] + 98*G[0, 1, x] - (38*I)*Pi*G[0, 1, x] + 
         98*G[1, 0, x] - ((106*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] - 
         8*G[0, 0, 0, x] - (146*G[0, 0, 1, x])/3 - (146*G[0, 1, 0, x])/3 - 
         48*G[0, 1, 1, x] - (130*G[1, 0, 0, x])/3 - (152*G[1, 0, 1, x])/3 - 
         (152*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
         (((-58*I)/3)*Pi*G[0, x] - (82*Pi^2*G[0, x])/9 - (58*G[0, 0, x])/3 + 
           (26*I)*Pi*G[0, 0, x] + (10*I)*Pi*G[0, 1, x] + 
           (10*I)*Pi*G[1, 0, x] + (76*G[0, 0, 0, x])/3 + 10*G[0, 0, 1, x] + 
           10*G[0, 1, 0, x] + 10*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 
         (70*Zeta[3])/9 + RATIO[x^(-1)]*(-22013/324 + ((790*I)/9)*Pi + 
           (166*Pi^2)/9 + ((2*I)/9)*Pi^3 + (707*G[0, x])/9 - 
           (88*I)*Pi*G[0, x] - (214*Pi^2*G[0, x])/9 + (790*G[1, x])/9 - 
           (40*I)*Pi*G[1, x] - (10*Pi^2*G[1, x])/9 - 64*G[0, 0, x] + 
           ((176*I)/3)*Pi*G[0, 0, x] - 88*G[0, 1, x] + (48*I)*Pi*G[0, 1, x] - 
           88*G[1, 0, x] + ((136*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] + 
           (100*G[0, 0, 0, x])/3 + (176*G[0, 0, 1, x])/3 + 
           (176*G[0, 1, 0, x])/3 + 48*G[0, 1, 1, x] + (160*G[1, 0, 0, x])/3 + 
           (152*G[1, 0, 1, x])/3 + (152*G[1, 1, 0, x])/3 - 
           (8*G[1, 1, 1, x])/3 + (70*Zeta[3])/9)) + 
       Log[mu2/s]*(19321/216 - ((13565*I)/81)*Pi - (5491*Pi^2)/81 - 
         ((62*I)/9)*Pi^3 + (1649*Pi^4)/540 - (33377*G[0, x])/162 + 
         ((6806*I)/27)*Pi*G[0, x] + (268*Pi^2*G[0, x])/9 - 
         ((92*I)/9)*Pi^3*G[0, x] - (7883*G[1, x])/81 + 
         ((692*I)/9)*Pi*G[1, x] + (46*Pi^2*G[1, x])/9 - (16*I)*Pi^3*G[1, x] + 
         (5300*G[0, 0, x])/27 - (144*I)*Pi*G[0, 0, x] - (328*Pi^2*G[0, 0, x])/
          9 + (2264*G[0, 1, x])/9 - (80*I)*Pi*G[0, 1, x] - 
         (8*Pi^2*G[0, 1, x])/9 + (2264*G[1, 0, x])/9 - (80*I)*Pi*G[1, 0, x] + 
         (160*Pi^2*G[1, 0, x])/9 + (8*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] - 
         (88*Pi^2*G[1, 1, x])/3 - 92*G[0, 0, 0, x] + ((160*I)/3)*Pi*
          G[0, 0, 0, x] - 184*G[0, 0, 1, x] + (64*I)*Pi*G[0, 0, 1, x] - 
         184*G[0, 1, 0, x] + ((224*I)/3)*Pi*G[0, 1, 0, x] - 
         92*G[0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, x] - 176*G[1, 0, 0, x] - 
         ((8*I)/3)*Pi*G[1, 0, 0, x] - 100*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] - 100*G[1, 1, 0, x] - 
         (20*I)*Pi*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, x] - 
         8*G[0, 0, 0, 0, x] + (232*G[0, 0, 0, 1, x])/3 + 
         (232*G[0, 0, 1, 0, x])/3 + 84*G[0, 0, 1, 1, x] + 
         (248*G[0, 1, 0, 0, x])/3 + (268*G[0, 1, 0, 1, x])/3 + 
         (268*G[0, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, x])/3 + 
         (40*G[1, 0, 0, 0, x])/3 + (212*G[1, 0, 0, 1, x])/3 + 
         (212*G[1, 0, 1, 0, x])/3 + (128*G[1, 0, 1, 1, x])/3 + 
         (92*G[1, 1, 0, 0, x])/3 + (152*G[1, 1, 0, 1, x])/3 + 
         (152*G[1, 1, 1, 0, x])/3 - 64*G[1, 1, 1, 1, x] + 
         (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
           24*G[1, 1, x])*RATIO[x] - (476*Zeta[3])/9 + 
         ((64*I)/9)*Pi*Zeta[3] + (284*G[0, x]*Zeta[3])/9 - 
         (512*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*((-4*I)*Pi^3 + 
           (46*Pi^4)/15 - ((1246*I)/27)*Pi*G[0, x] - (104*Pi^2*G[0, x])/3 - 
           ((32*I)/3)*Pi^3*G[0, x] + (4*I)*Pi^3*G[1, x] - (1246*G[0, 0, x])/
            27 + ((340*I)/3)*Pi*G[0, 0, x] + (100*Pi^2*G[0, 0, x])/9 + 
           (28*I)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
           (52*I)*Pi*G[1, 0, x] - (44*Pi^2*G[1, 0, x])/3 + 
           124*G[0, 0, 0, x] - (64*I)*Pi*G[0, 0, 0, x] + 28*G[0, 0, 1, x] - 
           (32*I)*Pi*G[0, 0, 1, x] + 28*G[0, 1, 0, x] - 
           (16*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
           52*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
           (12*I)*Pi*G[1, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, x] - 
           (224*G[0, 0, 0, 0, x])/3 - 40*G[0, 0, 0, 1, x] - 
           40*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 40*G[1, 0, 0, 0, x] + 
           12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 12*G[1, 1, 0, 0, x] + 
           24*Zeta[3] + (40*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
           24*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-19321/216 + 
           ((7883*I)/81)*Pi + (415*Pi^2)/81 + ((2*I)/9)*Pi^3 + (7*Pi^4)/540 + 
           (22013*G[0, x])/162 - ((1580*I)/9)*Pi*G[0, x] - 
           (332*Pi^2*G[0, x])/9 - ((4*I)/9)*Pi^3*G[0, x] + 
           (7883*G[1, x])/81 - ((224*I)/9)*Pi*G[1, x] - (34*Pi^2*G[1, x])/9 + 
           (20*I)*Pi^3*G[1, x] - (1414*G[0, 0, x])/9 + 
           (176*I)*Pi*G[0, 0, x] + (428*Pi^2*G[0, 0, x])/9 - 
           (1580*G[0, 1, x])/9 + (80*I)*Pi*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/
            9 - (1580*G[1, 0, x])/9 + (72*I)*Pi*G[1, 0, x] - 
           (292*Pi^2*G[1, 0, x])/9 - (224*G[1, 1, x])/9 + 
           (88*Pi^2*G[1, 1, x])/3 + 128*G[0, 0, 0, x] - ((352*I)/3)*Pi*
            G[0, 0, 0, x] + 176*G[0, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, x] + 
           176*G[0, 1, 0, x] - ((272*I)/3)*Pi*G[0, 1, 0, x] + 
           80*G[0, 1, 1, x] + 160*G[1, 0, 0, x] - ((16*I)/3)*Pi*
            G[1, 0, 0, x] + 88*G[1, 0, 1, x] + 88*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
           (8*I)*Pi*G[1, 1, 1, x] - (200*G[0, 0, 0, 0, x])/3 - 
           (352*G[0, 0, 0, 1, x])/3 - (352*G[0, 0, 1, 0, x])/3 - 
           96*G[0, 0, 1, 1, x] - (320*G[0, 1, 0, 0, x])/3 - 
           (304*G[0, 1, 0, 1, x])/3 - (304*G[0, 1, 1, 0, x])/3 + 
           (16*G[0, 1, 1, 1, x])/3 - (160*G[1, 0, 0, 0, x])/3 - 
           (176*G[1, 0, 0, 1, x])/3 - (176*G[1, 0, 1, 0, x])/3 - 
           (128*G[1, 0, 1, 1, x])/3 - (128*G[1, 1, 0, 0, x])/3 - 
           (152*G[1, 1, 0, 1, x])/3 - (152*G[1, 1, 1, 0, x])/3 + 
           64*G[1, 1, 1, 1, x] + (404*Zeta[3])/9 + ((296*I)/9)*Pi*Zeta[3] - 
           (140*G[0, x]*Zeta[3])/9 + (296*G[1, x]*Zeta[3])/9)) + 
       RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 + (1009*Pi^4)/135 + 
         ((2*I)/5)*Pi^5 - (1312*Pi^6)/945 + ((17533*I)/162)*Pi*G[0, x] - 
         (526*Pi^2*G[0, x])/9 - ((173*I)/9)*Pi^3*G[0, x] - 
         (434*Pi^4*G[0, x])/135 - ((32*I)/45)*Pi^5*G[0, x] + 
         (12*I)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/45 + (17533*G[0, 0, x])/162 + 
         ((4136*I)/27)*Pi*G[0, 0, x] - (29*Pi^2*G[0, 0, x])/9 - 
         ((76*I)/9)*Pi^3*G[0, 0, x] - (992*Pi^4*G[0, 0, x])/45 + 
         ((560*I)/9)*Pi*G[0, 1, x] + (128*Pi^2*G[0, 1, x])/9 - 
         ((38*I)/3)*Pi^3*G[0, 1, x] + (32*Pi^4*G[0, 1, x])/15 + 
         ((380*I)/9)*Pi*G[1, 0, x] - (124*Pi^2*G[1, 0, x])/3 - 
         (6*I)*Pi^3*G[1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, x] + 
         (1234*G[0, 0, 0, x])/9 - ((32*I)/3)*Pi*G[0, 0, 0, x] - 
         (392*Pi^2*G[0, 0, 0, x])/9 + ((128*I)/3)*Pi^3*G[0, 0, 0, x] + 
         (560*G[0, 0, 1, x])/9 - (88*I)*Pi*G[0, 0, 1, x] + 
         10*Pi^2*G[0, 0, 1, x] - ((128*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (560*G[0, 1, 0, x])/9 - (144*I)*Pi*G[0, 1, 0, x] + 
         50*Pi^2*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
         8*Pi^2*G[0, 1, 1, x] + (380*G[1, 0, 0, x])/9 - 
         (16*I)*Pi*G[1, 0, 0, x] + (46*Pi^2*G[1, 0, 0, x])/3 + 
         (36*I)*Pi*G[1, 0, 1, x] + (16*Pi^2*G[1, 0, 1, x])/3 - 
         (36*I)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/3 - 
         (28*G[0, 0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, 0, x] - 
         64*Pi^2*G[0, 0, 0, 0, x] - (376*G[0, 0, 0, 1, x])/3 + 
         (112*I)*Pi*G[0, 0, 0, 1, x] - (376*G[0, 0, 1, 0, x])/3 + 
         ((164*I)/3)*Pi*G[0, 0, 1, 0, x] + (128*Pi^2*G[0, 0, 1, 0, x])/3 + 
         (28*G[0, 0, 1, 1, x])/3 - (40*I)*Pi*G[0, 0, 1, 1, x] - 
         160*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         (64*Pi^2*G[0, 1, 0, 0, x])/3 - 12*G[0, 1, 0, 1, x] - 
         (44*I)*Pi*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         104*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         36*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, x] + 
         36*G[1, 0, 1, 0, x] - (20*I)*Pi*G[1, 0, 1, 1, x] - 
         36*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         (328*G[0, 0, 0, 0, 0, x])/3 + (320*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         188*G[0, 0, 0, 0, 1, x] + 188*G[0, 0, 0, 1, 0, x] - 
         (320*I)*Pi*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] + 
         (404*G[0, 0, 1, 0, 0, x])/3 - (256*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         40*G[0, 0, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 0, x] + 
         (256*I)*Pi*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
         164*G[0, 1, 0, 0, 0, x] - (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         124*G[0, 1, 0, 0, 1, x] - 124*G[0, 1, 0, 1, 0, x] + 
         (64*I)*Pi*G[0, 1, 0, 1, 0, x] + 92*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 0, x] + 60*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         28*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
         24*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] + 
         320*G[0, 0, 0, 0, 0, 0, x] - 320*G[0, 0, 0, 1, 0, 0, x] - 
         256*G[0, 0, 1, 0, 0, 0, x] + 256*G[0, 0, 1, 1, 0, 0, x] - 
         64*G[0, 1, 0, 0, 0, 0, x] + 64*G[0, 1, 0, 1, 0, 0, x] - 20*Zeta[3] + 
         (304*I)*Pi*Zeta[3] - (236*Pi^2*Zeta[3])/3 - ((128*I)/3)*Pi^3*
          Zeta[3] + (632*G[0, x]*Zeta[3])/3 - ((844*I)/9)*Pi*G[0, x]*
          Zeta[3] - 72*G[1, x]*Zeta[3] + (32*I)*Pi*G[1, x]*Zeta[3] - 
         (2212*G[0, 0, x]*Zeta[3])/9 - (128*I)*Pi*G[0, 0, x]*Zeta[3] + 
         112*G[0, 1, x]*Zeta[3] - (128*I)*Pi*G[0, 1, x]*Zeta[3] - 
         8*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - 128*G[0, 0, 0, x]*
          Zeta[3] + 256*G[0, 0, 1, x]*Zeta[3] - 128*G[0, 1, 0, x]*Zeta[3] + 
         256*Zeta[3]^2 - 252*Zeta[5]) + RATIO[x^(-1)]*
        (-145/972 + ((185*I)/6)*Pi + (19217*Pi^2)/1944 + ((880*I)/81)*Pi^3 - 
         (197*Pi^4)/2430 + ((28*I)/27)*Pi^5 + (19321*G[0, x])/216 - 
         ((9611*I)/81)*Pi*G[0, x] - (415*Pi^2*G[0, x])/81 - 
         ((2*I)/9)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/540 + (185*G[1, x])/6 + 
         (24*I)*Pi*G[1, x] - (902*Pi^2*G[1, x])/81 + ((80*I)/3)*Pi^3*
          G[1, x] + (758*Pi^4*G[1, x])/135 - (22013*G[0, 0, x])/162 + 
         ((1580*I)/9)*Pi*G[0, 0, x] + (332*Pi^2*G[0, 0, x])/9 + 
         ((4*I)/9)*Pi^3*G[0, 0, x] - (9611*G[0, 1, x])/81 + 
         ((224*I)/9)*Pi*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/9 - 
         ((148*I)/9)*Pi^3*G[0, 1, x] - (9611*G[1, 0, x])/81 - 
         ((76*I)/9)*Pi*G[1, 0, x] - (86*Pi^2*G[1, 0, x])/3 - 
         ((340*I)/9)*Pi^3*G[1, 0, x] + (136*G[1, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, x] + (356*Pi^2*G[1, 1, x])/9 + 
         ((4*I)/3)*Pi^3*G[1, 1, x] + (1414*G[0, 0, 0, x])/9 - 
         (176*I)*Pi*G[0, 0, 0, x] - (428*Pi^2*G[0, 0, 0, x])/9 + 
         (1580*G[0, 0, 1, x])/9 - (80*I)*Pi*G[0, 0, 1, x] - 
         (20*Pi^2*G[0, 0, 1, x])/9 + (1580*G[0, 1, 0, x])/9 - 
         (72*I)*Pi*G[0, 1, 0, x] + 36*Pi^2*G[0, 1, 0, x] + 
         (224*G[0, 1, 1, x])/9 - (232*Pi^2*G[0, 1, 1, x])/9 + 
         (980*G[1, 0, 0, x])/9 + ((200*I)/3)*Pi*G[1, 0, 0, x] + 
         (220*Pi^2*G[1, 0, 0, x])/9 + (524*G[1, 0, 1, x])/9 - 
         4*Pi^2*G[1, 0, 1, x] + (524*G[1, 1, 0, x])/9 - 
         (16*I)*Pi*G[1, 1, 0, x] - (364*Pi^2*G[1, 1, 0, x])/9 - 
         (52*G[1, 1, 1, x])/3 - (188*Pi^2*G[1, 1, 1, x])/9 - 
         128*G[0, 0, 0, 0, x] + ((352*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         176*G[0, 0, 0, 1, x] + (96*I)*Pi*G[0, 0, 0, 1, x] - 
         176*G[0, 0, 1, 0, x] + ((272*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         80*G[0, 0, 1, 1, x] - 160*G[0, 1, 0, 0, x] + ((80*I)/3)*Pi*
          G[0, 1, 0, 0, x] - 88*G[0, 1, 0, 1, x] - 88*G[0, 1, 1, 0, x] - 
         ((88*I)/3)*Pi*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (16*G[1, 0, 0, 0, x])/3 - 
         ((208*I)/3)*Pi*G[1, 0, 0, 0, x] - (296*G[1, 0, 0, 1, x])/3 - 
         (296*G[1, 0, 1, 0, x])/3 + ((112*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (32*G[1, 0, 1, 1, x])/3 - (48*I)*Pi*G[1, 0, 1, 1, x] - 
         (200*G[1, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (112*G[1, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, x] - 
         (112*G[1, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 1, 0, x] + 
         (136*G[1, 1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] + 
         (200*G[0, 0, 0, 0, 0, x])/3 + (352*G[0, 0, 0, 0, 1, x])/3 + 
         (352*G[0, 0, 0, 1, 0, x])/3 + 96*G[0, 0, 0, 1, 1, x] + 
         (320*G[0, 0, 1, 0, 0, x])/3 + (304*G[0, 0, 1, 0, 1, x])/3 + 
         (304*G[0, 0, 1, 1, 0, x])/3 - (16*G[0, 0, 1, 1, 1, x])/3 + 
         96*G[0, 1, 0, 0, 0, x] + (112*G[0, 1, 0, 0, 1, x])/3 + 
         (112*G[0, 1, 0, 1, 0, x])/3 + 64*G[0, 1, 0, 1, 1, x] + 
         (64*G[0, 1, 1, 0, 0, x])/3 + (152*G[0, 1, 1, 0, 1, x])/3 + 
         (152*G[0, 1, 1, 1, 0, x])/3 - 64*G[0, 1, 1, 1, 1, x] - 
         (64*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 0, 1, 0, x])/3 + (160*G[1, 0, 0, 1, 1, x])/3 + 
         (208*G[1, 0, 1, 0, 0, x])/3 + (80*G[1, 0, 1, 0, 1, x])/3 + 
         (80*G[1, 0, 1, 1, 0, x])/3 - 32*G[1, 0, 1, 1, 1, x] - 
         48*G[1, 1, 0, 0, 0, x] + (248*G[1, 1, 0, 0, 1, x])/3 + 
         (248*G[1, 1, 0, 1, 0, x])/3 - 16*G[1, 1, 0, 1, 1, x] + 
         (80*G[1, 1, 1, 0, 0, x])/3 + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, 1, x] + (8545*Zeta[3])/81 + 
         ((728*I)/9)*Pi*Zeta[3] - (191*Pi^2*Zeta[3])/3 - 
         (404*G[0, x]*Zeta[3])/9 + ((280*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (152*G[1, x]*Zeta[3])/9 + ((544*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (140*G[0, 0, x]*Zeta[3])/9 - (104*G[0, 1, x]*Zeta[3])/9 + 
         (88*G[1, 0, x]*Zeta[3])/9 + 32*G[1, 1, x]*Zeta[3] - 
         (1828*Zeta[5])/9) + (2440*Zeta[5])/9)/Nc^2 + 
     Nc^2*(22674005/52488 + (172757*Pi^2)/17496 + (1123*Pi^4)/810 - 
       (542099*G[0, x])/1944 - (166*Pi^2*G[0, x])/3 - 
       (109*Pi^4*G[0, x])/540 + (228665*G[1, x])/2916 - 
       (7799*Pi^2*G[1, x])/243 + (68*Pi^4*G[1, x])/135 + 
       (25945*G[0, 0, x])/162 + (316*Pi^2*G[0, 0, x])/9 - 
       (6365*G[0, 1, x])/162 + 19*Pi^2*G[0, 1, x] - (6365*G[1, 0, x])/162 + 
       (59*Pi^2*G[1, 0, x])/3 - (256*G[1, 1, x])/3 + (26*Pi^2*G[1, 1, x])/3 - 
       (2464*G[0, 0, 0, x])/9 - (22*Pi^2*G[0, 0, 0, x])/3 + 
       (4810*G[0, 0, 1, x])/27 + (10*Pi^2*G[0, 0, 1, x])/3 + 
       (4810*G[0, 1, 0, x])/27 + (14*Pi^2*G[0, 1, 0, x])/9 - 
       (2312*G[0, 1, 1, x])/27 + (40*Pi^2*G[0, 1, 1, x])/9 + 
       (1456*G[1, 0, 0, x])/27 + (40*Pi^2*G[1, 0, 0, x])/9 + 
       (1042*G[1, 0, 1, x])/27 + (38*Pi^2*G[1, 0, 1, x])/9 + 
       (1042*G[1, 1, 0, x])/27 + (2*Pi^2*G[1, 1, 0, x])/3 - 
       (206*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (2360*G[0, 0, 0, 0, x])/9 - (1328*G[0, 0, 0, 1, x])/9 - 
       (1328*G[0, 0, 1, 0, x])/9 + (152*G[0, 0, 1, 1, x])/3 - 
       (812*G[0, 1, 0, 0, x])/9 - (20*G[0, 1, 0, 1, x])/3 - 
       (20*G[0, 1, 1, 0, x])/3 + (172*G[0, 1, 1, 1, x])/3 - 
       (104*G[1, 0, 0, 0, x])/9 - 36*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
       (112*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 0, x] + 
       (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 + 
       20*G[1, 1, 1, 1, x] - (280*G[0, 0, 0, 0, 0, x])/3 + 
       (208*G[0, 0, 0, 0, 1, x])/3 + (208*G[0, 0, 0, 1, 0, x])/3 - 
       32*G[0, 0, 0, 1, 1, x] + (200*G[0, 0, 1, 0, 0, x])/3 - 
       (88*G[0, 0, 1, 0, 1, x])/3 - (88*G[0, 0, 1, 1, 0, x])/3 - 
       (8*G[0, 0, 1, 1, 1, x])/3 + (152*G[0, 1, 0, 0, 0, x])/3 - 
       (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 - 
       (56*G[0, 1, 0, 1, 1, x])/3 - (32*G[0, 1, 1, 0, 0, x])/3 - 
       (64*G[0, 1, 1, 0, 1, x])/3 - (64*G[0, 1, 1, 1, 0, x])/3 + 
       (64*G[0, 1, 1, 1, 1, x])/3 + 48*G[1, 0, 0, 0, 0, x] - 
       (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 - 
       (8*G[1, 0, 0, 1, 1, x])/3 - 8*G[1, 0, 1, 0, 0, x] - 
       (40*G[1, 0, 1, 0, 1, x])/3 - (40*G[1, 0, 1, 1, 0, x])/3 - 
       8*G[1, 1, 0, 0, 0, x] - (32*G[1, 1, 0, 0, 1, x])/3 - 
       (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 - 
       (56*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(5/9 - (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(-2 - G[0, x]/3 - (22*G[1, x])/9 + 
         (2 + G[0, x]/3 + (22*G[1, x])/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-473/27 - (10*Pi^2)/9 + (128*G[0, x])/27 + 
         (88*G[1, x])/27 - (28*G[0, 0, x])/9 + (40*G[0, 1, x])/9 + 
         (40*G[1, 0, x])/9 + (16*G[1, 1, x])/3 + 
         (473/27 + (10*Pi^2)/9 - (128*G[0, x])/27 - (88*G[1, x])/27 + 
           (28*G[0, 0, x])/9 - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
           (16*G[1, 1, x])/3)*RATIO[x^(-1)]) + (14299*Zeta[3])/81 + 
       (151*Pi^2*Zeta[3])/9 - (2800*G[0, x]*Zeta[3])/27 - 
       (508*G[1, x]*Zeta[3])/9 + (452*G[0, 0, x]*Zeta[3])/9 - 
       (152*G[0, 1, x]*Zeta[3])/9 - (8*G[1, 0, x]*Zeta[3])/9 - 
       16*G[1, 1, x]*Zeta[3] + Log[mu2/s]^2*(-203/108 + (59*Pi^2)/9 - 
         (14*G[0, x])/9 + Pi^2*G[0, x] + (487*G[1, x])/9 + 3*Pi^2*G[1, x] + 
         (80*G[0, 0, x])/9 - (208*G[0, 1, x])/9 - (208*G[1, 0, x])/9 + 
         (40*G[1, 1, x])/3 + (20*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
         (8*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
         (52*G[1, 0, 1, x])/3 - (52*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
         RATIO[x^(-1)]*(203/108 - (59*Pi^2)/9 + (14*G[0, x])/9 - 
           Pi^2*G[0, x] - (487*G[1, x])/9 - 3*Pi^2*G[1, x] - 
           (80*G[0, 0, x])/9 + (208*G[0, 1, x])/9 + (208*G[1, 0, x])/9 - 
           (40*G[1, 1, x])/3 - (20*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
           (8*G[0, 1, 0, x])/3 + 16*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
           (52*G[1, 0, 1, x])/3 + (52*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/
            3 - (74*Zeta[3])/9) + (74*Zeta[3])/9) + 
       RATIO[x]*((128*Pi^2)/3 - 12*Pi^2*G[0, x] - 8*Pi^2*G[1, x] + 
         (256*G[0, 0, x])/3 - (256*G[0, 1, x])/3 - (256*G[1, 0, x])/3 + 
         (256*G[1, 1, x])/3 - 56*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         32*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 16*G[1, 0, 0, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 32*G[1, 1, 1, x] + 16*Zeta[3]) + 
       Log[mu2/s]*(1168967/5832 + (6152*Pi^2)/243 + (113*Pi^4)/540 - 
         (9790*G[0, x])/81 - (229*Pi^2*G[0, x])/9 + (20189*G[1, x])/162 - 
         (37*Pi^2*G[1, x])/3 + (2582*G[0, 0, x])/27 + (8*Pi^2*G[0, 0, x])/3 - 
         (2498*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/3 - 
         (2498*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/3 - 
         (424*G[1, 1, x])/27 - 4*Pi^2*G[1, 1, x] - (344*G[0, 0, 0, x])/3 + 
         (872*G[0, 0, 1, x])/9 + (872*G[0, 1, 0, x])/9 - 
         (152*G[0, 1, 1, x])/3 + (428*G[1, 0, 0, x])/9 - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 - (76*G[1, 1, 1, x])/3 + 
         24*G[0, 0, 0, 0, x] - (112*G[0, 0, 0, 1, x])/3 - 
         (112*G[0, 0, 1, 0, x])/3 + 32*G[0, 0, 1, 1, x] - 
         (112*G[0, 1, 0, 0, x])/3 + 32*G[0, 1, 0, 1, x] + 
         32*G[0, 1, 1, 0, x] - (88*G[1, 0, 0, 0, x])/3 + 
         (64*G[1, 0, 0, 1, x])/3 + (64*G[1, 0, 1, 0, x])/3 + 
         (40*G[1, 0, 1, 1, x])/3 + (56*G[1, 1, 0, 0, x])/3 + 
         16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - (56*G[1, 1, 1, 1, x])/
          3 + (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
           24*G[1, 1, x])*RATIO[x] + (3244*Zeta[3])/27 - 
         (100*G[0, x]*Zeta[3])/3 + (152*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*((-17*Pi^4)/15 - 8*Pi^2*G[0, 0, x] - 
           4*Pi^2*G[0, 1, x] - 24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 
           24*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-1168967/5832 - (8096*Pi^2)/243 - (113*Pi^4)/540 + 
           (9790*G[0, x])/81 + (157*Pi^2*G[0, x])/9 - (20189*G[1, x])/162 + 
           (25*Pi^2*G[1, x])/3 - (3230*G[0, 0, x])/27 - (8*Pi^2*G[0, 0, x])/
            3 + (3146*G[0, 1, x])/27 + (14*Pi^2*G[0, 1, x])/3 + 
           (3146*G[1, 0, x])/27 + (10*Pi^2*G[1, 0, x])/3 - 
           (224*G[1, 1, x])/27 + 4*Pi^2*G[1, 1, x] + (272*G[0, 0, 0, x])/3 - 
           (656*G[0, 0, 1, x])/9 - (656*G[0, 1, 0, x])/9 + 
           (80*G[0, 1, 1, x])/3 - (428*G[1, 0, 0, x])/9 + (4*G[1, 0, 1, x])/
            3 + (4*G[1, 1, 0, x])/3 + (76*G[1, 1, 1, x])/3 - 
           24*G[0, 0, 0, 0, x] + (112*G[0, 0, 0, 1, x])/3 + 
           (112*G[0, 0, 1, 0, x])/3 - 32*G[0, 0, 1, 1, x] + 
           (112*G[0, 1, 0, 0, x])/3 - 32*G[0, 1, 0, 1, x] - 
           32*G[0, 1, 1, 0, x] + (88*G[1, 0, 0, 0, x])/3 - 
           (64*G[1, 0, 0, 1, x])/3 - (64*G[1, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 1, 1, x])/3 - (56*G[1, 1, 0, 0, x])/3 - 
           16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + (56*G[1, 1, 1, 1, x])/
            3 - (2596*Zeta[3])/27 + (100*G[0, x]*Zeta[3])/3 - 
           (152*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
        ((-68*Pi^4)/27 - (7*Pi^4*G[0, x])/15 - (160*Pi^2*G[0, 0, x])/9 - 
         (80*Pi^2*G[0, 1, x])/9 + (40*Pi^2*G[0, 0, 0, x])/3 + 
         (32*Pi^2*G[0, 0, 1, x])/3 + (44*Pi^2*G[0, 1, 0, x])/3 + 
         (16*Pi^2*G[0, 1, 1, x])/3 - (160*G[0, 0, 0, 0, x])/3 + 
         (160*G[0, 0, 0, 1, x])/3 + (160*G[0, 0, 1, 0, x])/3 - 
         (160*G[0, 0, 1, 1, x])/3 + 72*G[0, 0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] - 
         8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] - 24*Pi^2*Zeta[3] + (160*G[0, x]*Zeta[3])/3 - 
         80*G[0, 0, x]*Zeta[3] + 16*G[0, 1, x]*Zeta[3] - 80*Zeta[5]) - 
       (140*Zeta[5])/9 + RATIO[x^(-1)]*(-22674005/52488 - 
         (670421*Pi^2)/17496 - (1501*Pi^4)/810 + (542099*G[0, x])/1944 + 
         (314*Pi^2*G[0, x])/9 + (109*Pi^4*G[0, x])/540 - 
         (228665*G[1, x])/2916 + (6287*Pi^2*G[1, x])/243 - 
         (68*Pi^4*G[1, x])/135 - (39769*G[0, 0, x])/162 - 
         (196*Pi^2*G[0, 0, x])/9 + (20189*G[0, 1, x])/162 - 
         (25*Pi^2*G[0, 1, x])/3 + (20189*G[1, 0, x])/162 - 
         5*Pi^2*G[1, 0, x] - (10*Pi^2*G[1, 1, x])/3 + (2200*G[0, 0, 0, x])/
          9 + (22*Pi^2*G[0, 0, 0, x])/3 - (3370*G[0, 0, 1, x])/27 - 
         (10*Pi^2*G[0, 0, 1, x])/3 - (3370*G[0, 1, 0, x])/27 - 
         (14*Pi^2*G[0, 1, 0, x])/9 + (224*G[0, 1, 1, x])/27 - 
         (40*Pi^2*G[0, 1, 1, x])/9 - (1888*G[1, 0, 0, x])/27 - 
         (40*Pi^2*G[1, 0, 0, x])/9 - (1258*G[1, 0, 1, x])/27 - 
         (38*Pi^2*G[1, 0, 1, x])/9 - (1258*G[1, 1, 0, x])/27 - 
         (2*Pi^2*G[1, 1, 0, x])/3 + (494*G[1, 1, 1, x])/9 + 
         (2*Pi^2*G[1, 1, 1, x])/3 - (1712*G[0, 0, 0, 0, x])/9 + 
         (896*G[0, 0, 0, 1, x])/9 + (896*G[0, 0, 1, 0, x])/9 - 
         (80*G[0, 0, 1, 1, x])/3 + (668*G[0, 1, 0, 0, x])/9 - 
         (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 - 
         (76*G[0, 1, 1, 1, x])/3 + (392*G[1, 0, 0, 0, x])/9 + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/
          3 - 20*G[1, 1, 1, 1, x] + (280*G[0, 0, 0, 0, 0, x])/3 - 
         (208*G[0, 0, 0, 0, 1, x])/3 - (208*G[0, 0, 0, 1, 0, x])/3 + 
         32*G[0, 0, 0, 1, 1, x] - (200*G[0, 0, 1, 0, 0, x])/3 + 
         (88*G[0, 0, 1, 0, 1, x])/3 + (88*G[0, 0, 1, 1, 0, x])/3 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (152*G[0, 1, 0, 0, 0, x])/3 + 
         (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 + 
         (56*G[0, 1, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 0, 0, x])/3 + 
         (64*G[0, 1, 1, 0, 1, x])/3 + (64*G[0, 1, 1, 1, 0, x])/3 - 
         (64*G[0, 1, 1, 1, 1, x])/3 - 48*G[1, 0, 0, 0, 0, x] + 
         (56*G[1, 0, 0, 0, 1, x])/3 + (56*G[1, 0, 0, 1, 0, x])/3 + 
         (8*G[1, 0, 0, 1, 1, x])/3 + 8*G[1, 0, 1, 0, 0, x] + 
         (40*G[1, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 1, 1, 0, x])/3 + 
         8*G[1, 1, 0, 0, 0, x] + (32*G[1, 1, 0, 0, 1, x])/3 + 
         (32*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
         (56*G[1, 1, 1, 0, 0, x])/3 - (8*G[1, 1, 1, 0, 1, x])/3 - 
         (8*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] - 
         (12571*Zeta[3])/81 - (151*Pi^2*Zeta[3])/9 + (640*G[0, x]*Zeta[3])/
          27 + (652*G[1, x]*Zeta[3])/9 - (452*G[0, 0, x]*Zeta[3])/9 + 
         (152*G[0, 1, x]*Zeta[3])/9 + (8*G[1, 0, x]*Zeta[3])/9 + 
         16*G[1, 1, x]*Zeta[3] + (140*Zeta[5])/9))) + 
   Nc*(-152592883/104976 + ((5929897*I)/5832)*Pi - (39308503*Pi^2)/69984 + 
     ((14468*I)/243)*Pi^3 - (5383*Pi^4)/405 + ((107*I)/135)*Pi^5 + 
     (946663*Pi^6)/408240 + (19255039*G[0, x])/11664 - 
     ((415925*I)/648)*Pi*G[0, x] - (192733*Pi^2*G[0, x])/1944 + 
     ((293*I)/18)*Pi^3*G[0, x] - (8683*Pi^4*G[0, x])/360 - 
     ((11*I)/30)*Pi^5*G[0, x] + (243464*G[1, x])/729 + 
     ((6056*I)/27)*Pi*G[1, x] - (76043*Pi^2*G[1, x])/486 - 
     ((1006*I)/9)*Pi^3*G[1, x] - (4487*Pi^4*G[1, x])/270 - 
     ((13*I)/45)*Pi^5*G[1, x] - (120479*G[0, 0, x])/54 + 
     ((4703*I)/6)*Pi*G[0, 0, x] + (1303*Pi^2*G[0, 0, x])/18 + 
     ((305*I)/3)*Pi^3*G[0, 0, x] + (101*Pi^4*G[0, 0, x])/15 + 
     (220585*G[0, 1, x])/324 - ((926*I)/9)*Pi*G[0, 1, x] + 
     (596*Pi^2*G[0, 1, x])/9 - (18*I)*Pi^3*G[0, 1, x] + 
     (92*Pi^4*G[0, 1, x])/15 + (220585*G[1, 0, x])/324 - 
     ((3797*I)/6)*Pi*G[1, 0, x] + (1850*Pi^2*G[1, 0, x])/9 + 
     ((263*I)/9)*Pi^3*G[1, 0, x] + (227*Pi^4*G[1, 0, x])/45 - 
     (1862*G[1, 1, x])/3 - ((122*I)/3)*Pi*G[1, 1, x] + 
     (931*Pi^2*G[1, 1, x])/9 + ((226*I)/9)*Pi^3*G[1, 1, x] + 
     (107*Pi^4*G[1, 1, x])/45 + (26771*G[0, 0, 0, x])/18 - 
     ((3757*I)/18)*Pi*G[0, 0, 0, x] - (752*Pi^2*G[0, 0, 0, x])/9 - 
     ((70*I)/3)*Pi^3*G[0, 0, 0, x] + (2152*G[0, 0, 1, x])/27 + 
     (187*I)*Pi*G[0, 0, 1, x] + (656*Pi^2*G[0, 0, 1, x])/9 + 
     ((406*I)/9)*Pi^3*G[0, 0, 1, x] + (2152*G[0, 1, 0, x])/27 - 
     ((1933*I)/18)*Pi*G[0, 1, 0, x] + (277*Pi^2*G[0, 1, 0, x])/3 + 
     ((50*I)/3)*Pi^3*G[0, 1, 0, x] - (4322*G[0, 1, 1, x])/9 + 
     ((206*I)/3)*Pi*G[0, 1, 1, x] + (310*Pi^2*G[0, 1, 1, x])/3 + 
     ((154*I)/9)*Pi^3*G[0, 1, 1, x] - (59551*G[1, 0, 0, x])/54 - 
     ((232*I)/3)*Pi*G[1, 0, 0, x] + (352*Pi^2*G[1, 0, 0, x])/9 - 
     ((20*I)/3)*Pi^3*G[1, 0, 0, x] + (517*G[1, 0, 1, x])/3 - 
     ((230*I)/3)*Pi*G[1, 0, 1, x] + (251*Pi^2*G[1, 0, 1, x])/3 - 
     ((85*I)/9)*Pi^3*G[1, 0, 1, x] + (517*G[1, 1, 0, x])/3 + 
     ((1025*I)/3)*Pi*G[1, 1, 0, x] + (344*Pi^2*G[1, 1, 0, x])/3 + 
     ((5*I)/3)*Pi^3*G[1, 1, 0, x] - (1841*G[1, 1, 1, x])/9 - 
     (51*I)*Pi*G[1, 1, 1, x] + (242*Pi^2*G[1, 1, 1, x])/9 - 
     ((226*I)/9)*Pi^3*G[1, 1, 1, x] - (589*G[0, 0, 0, 0, x])/6 + 
     (778*I)*Pi*G[0, 0, 0, 0, x] + 22*Pi^2*G[0, 0, 0, 0, x] - 
     (2951*G[0, 0, 0, 1, x])/9 - ((254*I)/3)*Pi*G[0, 0, 0, 1, x] - 
     (164*Pi^2*G[0, 0, 0, 1, x])/3 - (2951*G[0, 0, 1, 0, x])/9 - 
     ((1280*I)/3)*Pi*G[0, 0, 1, 0, x] - (49*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (1516*G[0, 0, 1, 1, x])/3 - (96*I)*Pi*G[0, 0, 1, 1, x] + 
     (53*Pi^2*G[0, 0, 1, 1, x])/9 - (4037*G[0, 1, 0, 0, x])/18 - 
     (486*I)*Pi*G[0, 1, 0, 0, x] - 14*Pi^2*G[0, 1, 0, 0, x] + 
     (322*G[0, 1, 0, 1, x])/3 - (116*I)*Pi*G[0, 1, 0, 1, x] - 
     20*Pi^2*G[0, 1, 0, 1, x] + (322*G[0, 1, 1, 0, x])/3 + 
     ((704*I)/3)*Pi*G[0, 1, 1, 0, x] - (119*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (904*G[0, 1, 1, 1, x])/3 + ((488*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (500*Pi^2*G[0, 1, 1, 1, x])/9 + (2686*G[1, 0, 0, 0, x])/9 - 
     ((148*I)/3)*Pi*G[1, 0, 0, 0, x] - 10*Pi^2*G[1, 0, 0, 0, x] - 
     (146*G[1, 0, 0, 1, x])/3 + ((58*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (251*Pi^2*G[1, 0, 0, 1, x])/9 - (146*G[1, 0, 1, 0, x])/3 - 
     ((296*I)/3)*Pi*G[1, 0, 1, 0, x] - (361*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (182*G[1, 0, 1, 1, x])/3 + ((46*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (8*Pi^2*G[1, 0, 1, 1, x])/3 + (2116*G[1, 1, 0, 0, x])/3 + 
     ((88*I)/3)*Pi*G[1, 1, 0, 0, x] + (53*Pi^2*G[1, 1, 0, 0, x])/3 - 
     275*G[1, 1, 0, 1, x] - ((134*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (134*Pi^2*G[1, 1, 0, 1, x])/9 - 275*G[1, 1, 1, 0, x] + 
     ((2*I)/3)*Pi*G[1, 1, 1, 0, x] + (446*Pi^2*G[1, 1, 1, 0, x])/9 + 
     (1642*G[1, 1, 1, 1, x])/3 + ((316*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (100*Pi^2*G[1, 1, 1, 1, x])/3 + (2452*G[0, 0, 0, 0, 0, x])/3 - 
     (312*I)*Pi*G[0, 0, 0, 0, 0, x] + 370*G[0, 0, 0, 0, 1, x] + 
     (112*I)*Pi*G[0, 0, 0, 0, 1, x] + 370*G[0, 0, 0, 1, 0, x] + 
     ((820*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - (1222*G[0, 0, 0, 1, 1, x])/3 - 
     22*G[0, 0, 1, 0, 0, x] + ((850*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
     (1072*G[0, 0, 1, 0, 1, x])/3 - (76*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (1072*G[0, 0, 1, 1, 0, x])/3 - ((850*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (128*G[0, 0, 1, 1, 1, x])/3 + ((112*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
     (986*G[0, 1, 0, 0, 0, x])/3 + (216*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (406*G[0, 1, 0, 0, 1, x])/3 - (76*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (406*G[0, 1, 0, 1, 0, x])/3 - ((290*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     (970*G[0, 1, 0, 1, 1, x])/3 + (18*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     268*G[0, 1, 1, 0, 0, x] - ((236*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     376*G[0, 1, 1, 0, 1, x] + (34*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     376*G[0, 1, 1, 1, 0, x] + ((38*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
     (2128*G[0, 1, 1, 1, 1, x])/3 + ((124*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
     (572*G[1, 0, 0, 0, 0, x])/3 + (92*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (482*G[1, 0, 0, 0, 1, x])/3 - (36*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (482*G[1, 0, 0, 1, 0, x])/3 - ((176*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (152*G[1, 0, 0, 1, 1, x])/3 - ((140*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
     120*G[1, 0, 1, 0, 0, x] - ((92*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
     (628*G[1, 0, 1, 0, 1, x])/3 + ((124*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
     (628*G[1, 0, 1, 1, 0, x])/3 + (88*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (454*G[1, 0, 1, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (682*G[1, 1, 0, 0, 0, x])/3 - (96*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     298*G[1, 1, 0, 0, 1, x] - (28*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     298*G[1, 1, 0, 1, 0, x] - ((44*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
     100*G[1, 1, 0, 1, 1, x] + ((208*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 
     254*G[1, 1, 1, 0, 0, x] - ((56*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     (304*G[1, 1, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     (304*G[1, 1, 1, 1, 0, x])/3 + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     264*G[1, 1, 1, 1, 1, x] - (96*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     392*G[0, 0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 0, 1, x] - 
     40*G[0, 0, 0, 0, 1, 0, x] + 224*G[0, 0, 0, 0, 1, 1, x] + 
     40*G[0, 0, 0, 1, 0, 0, x] + (916*G[0, 0, 0, 1, 0, 1, x])/3 + 
     (916*G[0, 0, 0, 1, 1, 0, x])/3 - (628*G[0, 0, 0, 1, 1, 1, x])/3 + 
     88*G[0, 0, 1, 0, 0, 0, x] + (802*G[0, 0, 1, 0, 0, 1, x])/3 + 
     (802*G[0, 0, 1, 0, 1, 0, x])/3 - (646*G[0, 0, 1, 0, 1, 1, x])/3 + 
     26*G[0, 0, 1, 1, 0, 0, x] - (544*G[0, 0, 1, 1, 0, 1, x])/3 - 
     (544*G[0, 0, 1, 1, 1, 0, x])/3 + (20*G[0, 0, 1, 1, 1, 1, x])/3 + 
     84*G[0, 1, 0, 0, 0, 0, x] + 196*G[0, 1, 0, 0, 0, 1, x] + 
     196*G[0, 1, 0, 0, 1, 0, x] - 156*G[0, 1, 0, 0, 1, 1, x] + 
     104*G[0, 1, 0, 1, 0, 0, x] - (254*G[0, 1, 0, 1, 0, 1, x])/3 - 
     (254*G[0, 1, 0, 1, 1, 0, x])/3 - (304*G[0, 1, 0, 1, 1, 1, x])/3 + 
     28*G[0, 1, 1, 0, 0, 0, x] - (128*G[0, 1, 1, 0, 0, 1, x])/3 - 
     (128*G[0, 1, 1, 0, 1, 0, x])/3 - (358*G[0, 1, 1, 0, 1, 1, x])/3 - 
     30*G[0, 1, 1, 1, 0, 0, x] - (460*G[0, 1, 1, 1, 0, 1, x])/3 - 
     (460*G[0, 1, 1, 1, 1, 0, x])/3 + (704*G[0, 1, 1, 1, 1, 1, x])/3 + 
     16*G[1, 0, 0, 0, 0, 0, x] + 116*G[1, 0, 0, 0, 0, 1, x] + 
     116*G[1, 0, 0, 0, 1, 0, x] - 80*G[1, 0, 0, 0, 1, 1, x] + 
     116*G[1, 0, 0, 1, 0, 0, x] - (308*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (308*G[1, 0, 0, 1, 1, 0, x])/3 - 76*G[1, 0, 0, 1, 1, 1, x] + 
     76*G[1, 0, 1, 0, 0, 0, x] - (164*G[1, 0, 1, 0, 0, 1, x])/3 - 
     (164*G[1, 0, 1, 0, 1, 0, x])/3 - 44*G[1, 0, 1, 0, 1, 1, x] - 
     52*G[1, 0, 1, 1, 0, 1, x] - 52*G[1, 0, 1, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 0, 0, x] - 
     52*G[1, 1, 0, 0, 0, 1, x] - 52*G[1, 1, 0, 0, 1, 0, x] - 
     76*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 0, 0, x] - 
     (296*G[1, 1, 0, 1, 0, 1, x])/3 - (296*G[1, 1, 0, 1, 1, 0, x])/3 + 
     48*G[1, 1, 0, 1, 1, 1, x] + 52*G[1, 1, 1, 0, 0, 0, x] - 
     (368*G[1, 1, 1, 0, 0, 1, x])/3 - (368*G[1, 1, 1, 0, 1, 0, x])/3 - 
     24*G[1, 1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, 0, 0, x] - 
     96*G[1, 1, 1, 1, 0, 1, x] - 96*G[1, 1, 1, 1, 1, 0, x] + 
     160*G[1, 1, 1, 1, 1, 1, x] + ((-6*I)*Pi*G[1, x] - 6*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^5*(29/18 + (2*I)*Pi + G[0, x] + 4*G[1, x] + 
       (-29/18 - (2*I)*Pi - G[0, x] - 4*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(19 - ((125*I)/9)*Pi - (17*Pi^2)/12 - (101*G[0, x])/18 - 
       I*Pi*G[0, x] - (49*G[1, x])/3 - (4*I)*Pi*G[1, x] + 2*G[0, 0, x] - 
       8*G[0, 1, x] - 8*G[1, 0, x] - 16*G[1, 1, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-19 + ((134*I)/9)*Pi + (17*Pi^2)/12 + (119*G[0, x])/18 + 
         (2*I)*Pi*G[0, x] + (49*G[1, x])/3 + (4*I)*Pi*G[1, x] - G[0, 0, x] + 
         8*G[0, 1, x] + 8*G[1, 0, x] + 16*G[1, 1, x])*RATIO[x^(-1)]) + 
     (370057*Zeta[3])/486 - ((26516*I)/27)*Pi*Zeta[3] + 
     (1097*Pi^2*Zeta[3])/6 - ((302*I)/9)*Pi^3*Zeta[3] - 
     (8891*G[0, x]*Zeta[3])/9 - ((2786*I)/9)*Pi*G[0, x]*Zeta[3] - 
     (643*Pi^2*G[0, x]*Zeta[3])/9 - (2108*G[1, x]*Zeta[3])/27 - 
     ((586*I)/3)*Pi*G[1, x]*Zeta[3] + (187*Pi^2*G[1, x]*Zeta[3])/9 - 
     (1000*G[0, 0, x]*Zeta[3])/9 + (154*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (380*G[0, 1, x]*Zeta[3])/3 + (128*I)*Pi*G[0, 1, x]*Zeta[3] - 
     114*G[1, 0, x]*Zeta[3] - ((46*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (404*G[1, 1, x]*Zeta[3])/3 - ((268*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     76*G[0, 0, 0, x]*Zeta[3] + 74*G[0, 0, 1, x]*Zeta[3] + 
     146*G[0, 1, 0, x]*Zeta[3] + 90*G[0, 1, 1, x]*Zeta[3] + 
     18*G[1, 0, 0, x]*Zeta[3] + (56*G[1, 0, 1, x]*Zeta[3])/3 + 
     48*G[1, 1, 0, x]*Zeta[3] - (172*G[1, 1, 1, x]*Zeta[3])/3 - 
     (1292*Zeta[3]^2)/9 + Log[mu2/s]^3*(4451/108 - ((1292*I)/27)*Pi + 
       (187*Pi^2)/54 - (2*I)*Pi^3 - (400*G[0, x])/9 + 
       ((142*I)/9)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - (2144*G[1, x])/27 + 
       ((46*I)/3)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 - (22*G[0, 0, x])/9 - 
       (6*I)*Pi*G[0, 0, x] + (122*G[0, 1, x])/3 + ((10*I)/3)*Pi*G[0, 1, x] + 
       (122*G[1, 0, x])/3 + ((10*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] + 
       ((16*I)/3)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
       2*G[0, 1, 0, x] + (112*G[0, 1, 1, x])/3 - 2*G[1, 0, 0, x] + 
       (112*G[1, 0, 1, x])/3 + (112*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] + 
       (((-100*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - (100*G[0, 0, x])/9 + 
         (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 16*Zeta[3] + RATIO[x^(-1)]*
        (-4451/108 + ((992*I)/27)*Pi - (295*Pi^2)/54 + (2*I)*Pi^3 + 
         (100*G[0, x])/3 - ((224*I)/9)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 + 
         (2144*G[1, x])/27 - ((52*I)/3)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 - 
         (26*G[0, 0, x])/3 + (8*I)*Pi*G[0, 0, x] - (128*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, x] - (128*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] - ((16*I)/3)*Pi*
          G[1, 1, x] + 12*G[0, 0, 0, x] - (112*G[0, 1, 1, x])/3 - 
         (112*G[1, 0, 1, x])/3 - (112*G[1, 1, 0, x])/3 - 32*G[1, 1, 1, x] + 
         16*Zeta[3])) + Log[mu2/s]^2*(-68983/432 + ((1079*I)/9)*Pi + 
       (374*Pi^2)/9 + (20*I)*Pi^3 - Pi^4/120 + (293*G[0, x])/4 - 
       ((199*I)/9)*Pi*G[0, x] + (160*Pi^2*G[0, x])/9 + (3*I)*Pi^3*G[0, x] - 
       77*G[1, x] + ((221*I)/3)*Pi*G[1, x] + (637*Pi^2*G[1, x])/18 + 
       (4*I)*Pi^3*G[1, x] + (10*G[0, 0, x])/3 + ((41*I)/3)*Pi*G[0, 0, x] - 
       4*Pi^2*G[0, 0, x] + (971*G[0, 1, x])/9 - ((125*I)/3)*Pi*G[0, 1, x] - 
       (4*Pi^2*G[0, 1, x])/3 + (971*G[1, 0, x])/9 - (31*I)*Pi*G[1, 0, x] - 
       (4*Pi^2*G[1, 0, x])/3 + 204*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
       12*Pi^2*G[1, 1, x] + (320*G[0, 0, 0, x])/3 + (14*I)*Pi*G[0, 0, 0, x] - 
       (257*G[0, 0, 1, x])/3 + (14*I)*Pi*G[0, 0, 1, x] - 
       (257*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] - 78*G[0, 1, 1, x] - 
       (10*I)*Pi*G[0, 1, 1, x] - 17*G[1, 0, 0, x] + (10*I)*Pi*G[1, 0, 0, x] - 
       136*G[1, 0, 1, x] - (14*I)*Pi*G[1, 0, 1, x] - 136*G[1, 1, 0, x] - 
       (10*I)*Pi*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 
       46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 
       38*G[0, 1, 0, 0, x] - 26*G[0, 1, 0, 1, x] - 26*G[0, 1, 1, 0, x] - 
       96*G[0, 1, 1, 1, x] + 30*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 
       14*G[1, 0, 1, 0, x] - 112*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] - 
       112*G[1, 1, 0, 1, x] - 112*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
       (-20*Pi^2 - 40*G[0, 0, x] + 40*G[0, 1, x] + 40*G[1, 0, x] - 
         40*G[1, 1, x])*RATIO[x] - (869*Zeta[3])/9 + (64*I)*Pi*Zeta[3] + 
       50*G[0, x]*Zeta[3] + 70*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        (68983/432 - ((1157*I)/9)*Pi - (29*Pi^2)/3 - ((59*I)/3)*Pi^3 - 
         (49*Pi^4)/72 - (983*G[0, x])/12 + ((184*I)/9)*Pi*G[0, x] + 
         (124*Pi^2*G[0, x])/9 - (2*I)*Pi^3*G[0, x] + 77*G[1, x] - 
         ((196*I)/3)*Pi*G[1, x] - (505*Pi^2*G[1, x])/18 - 
         ((14*I)/3)*Pi^3*G[1, x] + 60*G[0, 0, x] - ((88*I)/3)*Pi*G[0, 0, x] + 
         (25*Pi^2*G[0, 0, x])/3 - (1256*G[0, 1, x])/9 + 
         (52*I)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/3 - (1256*G[1, 0, x])/9 + 
         ((112*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 - 
         164*G[1, 1, x] - 12*Pi^2*G[1, 1, x] - (190*G[0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, x] + 60*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] + 60*G[0, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, x] + 120*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + (70*G[1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, x] + 142*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] + 142*G[1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, x] - 22*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] + 32*G[0, 0, 1, 1, x] - 
         48*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] + 112*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] + 
         112*G[1, 1, 0, 1, x] + 112*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
         (653*Zeta[3])/9 - (60*I)*Pi*Zeta[3] - 42*G[0, x]*Zeta[3] - 
         66*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 + 
         (91*Pi^4)/90 - ((38*I)/3)*Pi*G[0, x] + (137*Pi^2*G[0, x])/9 + 
         I*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] - (38*G[0, 0, x])/3 - 
         ((5*I)/3)*Pi*G[0, 0, x] + (49*Pi^2*G[0, 0, x])/3 + 
         ((37*I)/3)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 + 
         ((25*I)/3)*Pi*G[1, 0, x] + 4*Pi^2*G[1, 0, x] + (58*G[0, 0, 0, x])/
          3 - (10*I)*Pi*G[0, 0, 0, x] + (37*G[0, 0, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, x] + (37*G[0, 1, 0, x])/3 - 
         (10*I)*Pi*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, x] + 
         (25*G[1, 0, 0, x])/3 - (6*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, x] + 
         28*G[0, 0, 0, 0, x] - 38*G[0, 0, 0, 1, x] - 38*G[0, 0, 1, 0, x] + 
         42*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] - 4*Zeta[3] + 
         (4*I)*Pi*Zeta[3] - 28*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3])) + 
     RATIO[x^2]*((17*Pi^4*G[0, x])/90 - (17*Pi^4*G[1, x])/90 + 
       (Pi^2*G[0, 0, 0, x])/3 + (2*Pi^2*G[0, 0, 1, x])/3 - 
       (2*Pi^2*G[0, 1, 0, x])/3 - (Pi^2*G[0, 1, 1, x])/3 - 
       (Pi^2*G[1, 0, 0, x])/3 - (2*Pi^2*G[1, 0, 1, x])/3 + 
       (2*Pi^2*G[1, 1, 0, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - (5*Pi^2*Zeta[3])/3 - 
       6*G[0, 0, x]*Zeta[3] + 6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 
       6*G[1, 1, x]*Zeta[3] - 20*Zeta[5]) - (8362*Zeta[5])/9 + 
     (147*I)*Pi*Zeta[5] + 161*G[0, x]*Zeta[5] + 116*G[1, x]*Zeta[5] + 
     RATIO[x]*((914*Pi^2)/3 + (30*I)*Pi^3 + (2089*Pi^4)/90 - 
       (1000*Pi^2*G[0, x])/9 - ((200*I)/3)*Pi^3*G[0, x] - 
       (17*Pi^4*G[0, x])/18 - (290*Pi^2*G[1, x])/9 + 
       ((128*I)/3)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/18 + 
       (1828*G[0, 0, x])/3 + (60*I)*Pi*G[0, 0, x] + 53*Pi^2*G[0, 0, x] - 
       (1828*G[0, 1, x])/3 - (60*I)*Pi*G[0, 1, x] - 38*Pi^2*G[0, 1, x] - 
       (1828*G[1, 0, x])/3 - (60*I)*Pi*G[1, 0, x] - (230*Pi^2*G[1, 0, x])/3 + 
       (1828*G[1, 1, x])/3 + (60*I)*Pi*G[1, 1, x] - (103*Pi^2*G[1, 1, x])/3 - 
       508*G[0, 0, 0, x] - (400*I)*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/
        3 + 380*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] - 
       (10*Pi^2*G[0, 0, 1, x])/3 + 380*G[0, 1, 0, x] + 
       (352*I)*Pi*G[0, 1, 0, x] + (10*Pi^2*G[0, 1, 0, x])/3 - 
       252*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/
        3 + (664*G[1, 0, 0, x])/3 + (352*I)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/3 - (280*G[1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 - 
       (280*G[1, 1, 0, x])/3 - (304*I)*Pi*G[1, 1, 0, x] - 
       (10*Pi^2*G[1, 1, 0, x])/3 - (104*G[1, 1, 1, x])/3 - 
       (64*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 
       360*G[0, 0, 0, 0, x] - 112*G[0, 0, 0, 1, x] - 112*G[0, 0, 1, 0, x] + 
       120*G[0, 0, 1, 1, x] + 182*G[0, 1, 0, 0, x] + 146*G[0, 1, 0, 1, x] + 
       146*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 266*G[1, 0, 0, 0, x] + 
       62*G[1, 0, 0, 1, x] + 62*G[1, 0, 1, 0, x] + 74*G[1, 0, 1, 1, x] - 
       280*G[1, 1, 0, 0, x] + 96*G[1, 1, 0, 1, x] + 96*G[1, 1, 1, 0, x] - 
       376*G[1, 1, 1, 1, x] - 10*G[0, 0, 1, 0, 0, x] + 
       10*G[0, 0, 1, 0, 1, x] + 10*G[0, 0, 1, 1, 0, x] - 
       10*G[0, 0, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, x] - 
       10*G[0, 1, 0, 0, 1, x] - 10*G[0, 1, 0, 1, 0, x] + 
       10*G[0, 1, 0, 1, 1, x] + 10*G[1, 0, 1, 0, 0, x] - 
       10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
       10*G[1, 0, 1, 1, 1, x] - 10*G[1, 1, 0, 0, 0, x] + 
       10*G[1, 1, 0, 0, 1, x] + 10*G[1, 1, 0, 1, 0, x] - 
       10*G[1, 1, 0, 1, 1, x] + (476*Zeta[3])/3 + (320*I)*Pi*Zeta[3] + 
       (25*Pi^2*Zeta[3])/3 + 270*G[0, x]*Zeta[3] - 222*G[1, x]*Zeta[3] + 
       30*G[0, 0, x]*Zeta[3] - 30*G[0, 1, x]*Zeta[3] - 
       30*G[1, 0, x]*Zeta[3] + 30*G[1, 1, x]*Zeta[3] + 100*Zeta[5]) + 
     RATIO[x^(-1)]*(152592883/104976 - ((330728*I)/729)*Pi + 
       (10109623*Pi^2)/69984 - ((6445*I)/486)*Pi^3 - (8219*Pi^4)/405 + 
       ((13*I)/108)*Pi^5 - (223133*Pi^6)/81648 - (12686893*G[0, x])/11664 + 
       ((55879*I)/108)*Pi*G[0, x] - (121871*Pi^2*G[0, x])/1944 + 
       ((136*I)/3)*Pi^3*G[0, x] + (9407*Pi^4*G[0, x])/1080 + 
       ((53*I)/90)*Pi^5*G[0, x] - (243464*G[1, x])/729 + 
       ((52*I)/3)*Pi*G[1, x] + (9685*Pi^2*G[1, x])/243 + 
       ((589*I)/18)*Pi^3*G[1, x] + (1883*Pi^4*G[1, x])/135 - 
       (I/45)*Pi^5*G[1, x] + (664765*G[0, 0, x])/648 - 
       ((13406*I)/27)*Pi*G[0, 0, x] - (37*Pi^2*G[0, 0, x])/9 - 
       ((118*I)/3)*Pi^3*G[0, 0, x] - (41*Pi^4*G[0, 0, x])/20 + 
       (53183*G[0, 1, x])/324 + ((1184*I)/27)*Pi*G[0, 1, x] - 
       (563*Pi^2*G[0, 1, x])/18 - ((104*I)/3)*Pi^3*G[0, 1, x] - 
       (116*Pi^4*G[0, 1, x])/15 + (53183*G[1, 0, x])/324 + 
       ((10604*I)/27)*Pi*G[1, 0, x] - (293*Pi^2*G[1, 0, x])/6 - 
       ((425*I)/9)*Pi^3*G[1, 0, x] - (83*Pi^4*G[1, 0, x])/15 + 
       (52*G[1, 1, x])/3 + (80*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/3 - 
       ((68*I)/9)*Pi^3*G[1, 1, x] - (47*Pi^4*G[1, 1, x])/15 - 
       (17749*G[0, 0, 0, x])/18 + ((5072*I)/9)*Pi*G[0, 0, 0, x] + 
       (154*Pi^2*G[0, 0, 0, x])/9 + (12*I)*Pi^3*G[0, 0, 0, x] - 
       (2306*G[0, 0, 1, x])/27 - ((416*I)/3)*Pi*G[0, 0, 1, x] - 
       (241*Pi^2*G[0, 0, 1, x])/9 - ((220*I)/9)*Pi^3*G[0, 0, 1, x] - 
       (2306*G[0, 1, 0, x])/27 - (216*I)*Pi*G[0, 1, 0, x] - 
       (133*Pi^2*G[0, 1, 0, x])/3 + (4*I)*Pi^3*G[0, 1, 0, x] + 
       (1472*G[0, 1, 1, x])/9 + (20*I)*Pi*G[0, 1, 1, x] - 
       (614*Pi^2*G[0, 1, 1, x])/9 - ((40*I)/9)*Pi^3*G[0, 1, 1, x] + 
       (10981*G[1, 0, 0, x])/27 - (257*I)*Pi*G[1, 0, 0, x] + 
       48*Pi^2*G[1, 0, 0, x] + (12*I)*Pi^3*G[1, 0, 0, x] + 
       (61*G[1, 0, 1, x])/3 + (21*I)*Pi*G[1, 0, 1, x] - 
       (659*Pi^2*G[1, 0, 1, x])/9 + ((70*I)/9)*Pi^3*G[1, 0, 1, x] + 
       (61*G[1, 1, 0, x])/3 + (15*I)*Pi*G[1, 1, 0, x] - 
       (871*Pi^2*G[1, 1, 0, x])/9 - ((8*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (2153*G[1, 1, 1, x])/9 + (47*I)*Pi*G[1, 1, 1, x] - 
       (86*Pi^2*G[1, 1, 1, x])/9 + ((190*I)/9)*Pi^3*G[1, 1, 1, x] + 
       952*G[0, 0, 0, 0, x] - ((1424*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       6*Pi^2*G[0, 0, 0, 0, x] + (1040*G[0, 0, 0, 1, x])/9 + 
       (104*I)*Pi*G[0, 0, 0, 1, x] + (248*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (1040*G[0, 0, 1, 0, x])/9 + ((400*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       32*Pi^2*G[0, 0, 1, 0, x] - 336*G[0, 0, 1, 1, x] + 
       (160*Pi^2*G[0, 0, 1, 1, x])/9 - (874*G[0, 1, 0, 0, x])/9 + 
       (216*I)*Pi*G[0, 1, 0, 0, x] + (56*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (602*G[0, 1, 0, 1, x])/3 - (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (602*G[0, 1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       8*Pi^2*G[0, 1, 1, 0, x] - (322*G[0, 1, 1, 1, x])/3 - 
       ((152*I)/3)*Pi*G[0, 1, 1, 1, x] - (536*Pi^2*G[0, 1, 1, 1, x])/9 - 
       (2662*G[1, 0, 0, 0, x])/9 - (62*I)*Pi*G[1, 0, 0, 0, x] + 
       (8*Pi^2*G[1, 0, 0, 0, x])/3 - (767*G[1, 0, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 0, 1, x] - (350*Pi^2*G[1, 0, 0, 1, x])/9 - 
       (767*G[1, 0, 1, 0, x])/3 + ((440*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (262*Pi^2*G[1, 0, 1, 0, x])/9 + 44*G[1, 0, 1, 1, x] - 
       (10*I)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (986*G[1, 1, 0, 0, x])/3 + ((64*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (16*Pi^2*G[1, 1, 0, 0, x])/3 + 111*G[1, 1, 0, 1, x] + 
       ((178*I)/3)*Pi*G[1, 1, 0, 1, x] - (86*Pi^2*G[1, 1, 0, 1, x])/9 + 
       111*G[1, 1, 1, 0, x] + ((2*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (374*Pi^2*G[1, 1, 1, 0, x])/9 - (514*G[1, 1, 1, 1, x])/3 - 
       ((208*I)/3)*Pi*G[1, 1, 1, 1, x] - (100*Pi^2*G[1, 1, 1, 1, x])/3 - 
       700*G[0, 0, 0, 0, 0, x] + (240*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       152*G[0, 0, 0, 0, 1, x] - (160*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       152*G[0, 0, 0, 1, 0, x] - ((832*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
       240*G[0, 0, 0, 1, 1, x] + (32*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       108*G[0, 0, 1, 0, 0, x] - ((640*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
       (676*G[0, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (676*G[0, 0, 1, 1, 0, x])/3 + ((496*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
       (44*G[0, 0, 1, 1, 1, x])/3 - ((208*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
       (368*G[0, 1, 0, 0, 0, x])/3 - (176*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (188*G[0, 1, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (188*G[0, 1, 0, 1, 0, x])/3 + ((296*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
       192*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 0, 0, x] + 
       ((224*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 224*G[0, 1, 1, 0, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 224*G[0, 1, 1, 1, 0, x] - 
       ((8*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - (868*G[0, 1, 1, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - (92*G[1, 0, 0, 0, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 0, 0, 0, x] - (22*G[1, 0, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 0, 0, 0, 1, x] - (22*G[1, 0, 0, 1, 0, x])/3 + 
       ((164*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 146*G[1, 0, 0, 1, 1, x] + 
       ((212*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (356*G[1, 0, 1, 0, 0, x])/3 + 
       ((68*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (536*G[1, 0, 1, 0, 1, x])/3 - 
       ((76*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (536*G[1, 0, 1, 1, 0, x])/3 - 
       (72*I)*Pi*G[1, 0, 1, 1, 0, x] - (166*G[1, 0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (316*G[1, 1, 0, 0, 0, x])/3 + 
       (88*I)*Pi*G[1, 1, 0, 0, 0, x] + (728*G[1, 1, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] + (728*G[1, 1, 0, 1, 0, x])/3 - 
       ((4*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 18*G[1, 1, 0, 1, 1, x] - 
       ((220*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (694*G[1, 1, 1, 0, 0, x])/3 + 
       ((92*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (196*G[1, 1, 1, 0, 1, x])/3 - 
       ((52*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (196*G[1, 1, 1, 1, 0, x])/3 - 
       (32*I)*Pi*G[1, 1, 1, 1, 0, x] - 264*G[1, 1, 1, 1, 1, x] + 
       (96*I)*Pi*G[1, 1, 1, 1, 1, x] + 360*G[0, 0, 0, 0, 0, 0, x] - 
       256*G[0, 0, 0, 0, 1, 1, x] - (1120*G[0, 0, 0, 1, 0, 1, x])/3 - 
       (1120*G[0, 0, 0, 1, 1, 0, x])/3 + (928*G[0, 0, 0, 1, 1, 1, x])/3 - 
       16*G[0, 0, 1, 0, 0, 0, x] - (880*G[0, 0, 1, 0, 0, 1, x])/3 - 
       (880*G[0, 0, 1, 0, 1, 0, x])/3 + (592*G[0, 0, 1, 0, 1, 1, x])/3 - 
       112*G[0, 0, 1, 1, 0, 0, x] + (448*G[0, 0, 1, 1, 0, 1, x])/3 + 
       (448*G[0, 0, 1, 1, 1, 0, x])/3 + (16*G[0, 0, 1, 1, 1, 1, x])/3 - 
       64*G[0, 1, 0, 0, 0, 0, x] - 200*G[0, 1, 0, 0, 0, 1, x] - 
       200*G[0, 1, 0, 0, 1, 0, x] + 112*G[0, 1, 0, 0, 1, 1, x] - 
       152*G[0, 1, 0, 1, 0, 0, x] + (392*G[0, 1, 0, 1, 0, 1, x])/3 + 
       (392*G[0, 1, 0, 1, 1, 0, x])/3 + (256*G[0, 1, 0, 1, 1, 1, x])/3 - 
       80*G[0, 1, 1, 0, 0, 0, x] + (248*G[0, 1, 1, 0, 0, 1, x])/3 + 
       (248*G[0, 1, 1, 0, 1, 0, x])/3 + (400*G[0, 1, 1, 0, 1, 1, x])/3 + 
       16*G[0, 1, 1, 1, 0, 0, x] + (568*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (568*G[0, 1, 1, 1, 1, 0, x])/3 - (704*G[0, 1, 1, 1, 1, 1, x])/3 - 
       128*G[1, 0, 0, 0, 0, 1, x] - 128*G[1, 0, 0, 0, 1, 0, x] + 
       96*G[1, 0, 0, 0, 1, 1, x] - 136*G[1, 0, 0, 1, 0, 0, x] + 
       (380*G[1, 0, 0, 1, 0, 1, x])/3 + (380*G[1, 0, 0, 1, 1, 0, x])/3 + 
       72*G[1, 0, 0, 1, 1, 1, x] - 112*G[1, 0, 1, 0, 0, 0, x] + 
       (260*G[1, 0, 1, 0, 0, 1, x])/3 + (260*G[1, 0, 1, 0, 1, 0, x])/3 + 
       24*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] + 
       40*G[1, 0, 1, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] + 
       104*G[1, 1, 0, 0, 1, 1, x] + (284*G[1, 1, 0, 1, 0, 1, x])/3 + 
       (284*G[1, 1, 0, 1, 1, 0, x])/3 - 48*G[1, 1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 1, 0, 0, 0, x] + (332*G[1, 1, 1, 0, 0, 1, x])/3 + 
       (332*G[1, 1, 1, 0, 1, 0, x])/3 + 24*G[1, 1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 1, 0, 0, x] + 96*G[1, 1, 1, 1, 0, 1, x] + 
       96*G[1, 1, 1, 1, 1, 0, x] - 160*G[1, 1, 1, 1, 1, 1, x] - 
       (405805*Zeta[3])/486 + ((13349*I)/27)*Pi*Zeta[3] - 
       (1267*Pi^2*Zeta[3])/18 + ((50*I)/9)*Pi^3*Zeta[3] + 
       (1091*G[0, x]*Zeta[3])/9 + ((304*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (307*Pi^2*G[0, x]*Zeta[3])/9 + (15617*G[1, x]*Zeta[3])/27 + 
       (80*I)*Pi*G[1, x]*Zeta[3] + (47*Pi^2*G[1, x]*Zeta[3])/9 + 
       42*G[0, 0, x]*Zeta[3] - (88*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (256*G[0, 1, x]*Zeta[3])/3 - (200*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (518*G[1, 0, x]*Zeta[3])/3 - ((164*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (490*G[1, 1, x]*Zeta[3])/3 + ((316*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       60*G[0, 0, 0, x]*Zeta[3] - 100*G[0, 0, 1, x]*Zeta[3] - 
       100*G[0, 1, 0, x]*Zeta[3] - 152*G[0, 1, 1, x]*Zeta[3] - 
       36*G[1, 0, 0, x]*Zeta[3] - (140*G[1, 0, 1, x]*Zeta[3])/3 - 
       40*G[1, 1, 0, x]*Zeta[3] + (244*G[1, 1, 1, x]*Zeta[3])/3 + 
       (608*Zeta[3]^2)/9 + (6064*Zeta[5])/9 - (8*I)*Pi*Zeta[5] - 
       52*G[0, x]*Zeta[5] - 82*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      (((116*I)/9)*Pi^3 - (5537*Pi^4)/540 + ((1621*I)/540)*Pi^5 - 
       (38897*Pi^6)/22680 + ((547633*I)/648)*Pi*G[0, x] - 
       (1574*Pi^2*G[0, x])/9 + ((523*I)/18)*Pi^3*G[0, x] - 
       (3521*Pi^4*G[0, x])/540 + ((67*I)/45)*Pi^5*G[0, x] + 
       ((175*I)/6)*Pi^3*G[1, x] - (503*Pi^4*G[1, x])/135 - 
       ((14*I)/45)*Pi^5*G[1, x] + (547633*G[0, 0, x])/648 - 
       ((10301*I)/27)*Pi*G[0, 0, x] - (1493*Pi^2*G[0, 0, x])/18 + 
       (8*I)*Pi^3*G[0, 0, x] - (673*Pi^4*G[0, 0, x])/60 + 
       ((5525*I)/27)*Pi*G[0, 1, x] - (643*Pi^2*G[0, 1, x])/6 - 
       ((53*I)/3)*Pi^3*G[0, 1, x] - (71*Pi^4*G[0, 1, x])/30 + 
       ((3437*I)/27)*Pi*G[1, 0, x] - (1577*Pi^2*G[1, 0, x])/18 - 
       (19*I)*Pi^3*G[1, 0, x] - (28*Pi^4*G[1, 0, x])/45 + 
       ((20*I)/9)*Pi^3*G[1, 1, x] + (68*Pi^4*G[1, 1, x])/45 - 
       (15371*G[0, 0, 0, x])/18 + ((687*I)/2)*Pi*G[0, 0, 0, x] + 
       (497*Pi^2*G[0, 0, 0, x])/9 + ((122*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (5525*G[0, 0, 1, x])/27 - ((649*I)/3)*Pi*G[0, 0, 1, x] + 
       (616*Pi^2*G[0, 0, 1, x])/9 - ((82*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (5525*G[0, 1, 0, x])/27 - ((1381*I)/18)*Pi*G[0, 1, 0, x] + 
       (293*Pi^2*G[0, 1, 0, x])/3 - ((22*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (60*I)*Pi*G[0, 1, 1, x] + (481*Pi^2*G[0, 1, 1, x])/9 + 
       ((74*I)/3)*Pi^3*G[0, 1, 1, x] + (3437*G[1, 0, 0, x])/27 - 
       ((199*I)/3)*Pi*G[1, 0, 0, x] - (11*Pi^2*G[1, 0, 0, x])/9 + 
       ((16*I)/3)*Pi^3*G[1, 0, 0, x] + (113*I)*Pi*G[1, 0, 1, x] - 
       (158*Pi^2*G[1, 0, 1, x])/9 - ((5*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (62*I)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/9 - 
       I*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] + 
       (617*G[0, 0, 0, 0, x])/2 - ((326*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       40*Pi^2*G[0, 0, 0, 0, x] + (569*G[0, 0, 0, 1, x])/3 + 
       ((130*I)/3)*Pi*G[0, 0, 0, 1, x] + 86*Pi^2*G[0, 0, 0, 1, x] + 
       (569*G[0, 0, 1, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (263*Pi^2*G[0, 0, 1, 0, x])/3 - (1408*G[0, 0, 1, 1, x])/3 + 
       (56*I)*Pi*G[0, 0, 1, 1, x] + (113*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (3601*G[0, 1, 0, 0, x])/18 + (16*I)*Pi*G[0, 1, 0, 0, x] + 
       (68*Pi^2*G[0, 1, 0, 0, x])/3 + 60*G[0, 1, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 + 
       60*G[0, 1, 1, 0, x] + (70*I)*Pi*G[0, 1, 1, 0, x] - 
       (5*Pi^2*G[0, 1, 1, 0, x])/3 - (20*I)*Pi*G[0, 1, 1, 1, x] + 
       16*Pi^2*G[0, 1, 1, 1, x] - (824*G[1, 0, 0, 0, x])/3 + 
       ((2*I)/3)*Pi*G[1, 0, 0, 0, x] + (98*Pi^2*G[1, 0, 0, 0, x])/3 + 
       113*G[1, 0, 0, 1, x] + ((142*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       11*Pi^2*G[1, 0, 0, 1, x] + 113*G[1, 0, 1, 0, x] + 
       (14*I)*Pi*G[1, 0, 1, 0, x] - 3*Pi^2*G[1, 0, 1, 0, x] - 
       ((110*I)/3)*Pi*G[1, 0, 1, 1, x] - 62*G[1, 1, 0, 0, x] + 
       ((20*I)/3)*Pi*G[1, 1, 0, 0, x] + (85*Pi^2*G[1, 1, 0, 0, x])/3 - 
       ((10*I)/3)*Pi*G[1, 1, 0, 1, x] + (40*Pi^2*G[1, 1, 0, 1, x])/3 - 
       ((50*I)/3)*Pi*G[1, 1, 1, 0, x] + 8*Pi^2*G[1, 1, 1, 0, x] + 
       (10*G[0, 0, 0, 0, 0, x])/3 + (312*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       20*G[0, 0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       20*G[0, 0, 0, 1, 0, x] - (244*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (28*G[0, 0, 0, 1, 1, x])/3 - (184*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       82*G[0, 0, 1, 0, 0, x] - (242*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       136*G[0, 0, 1, 0, 1, x] - (140*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       136*G[0, 0, 1, 1, 0, x] + (98*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       340*G[0, 0, 1, 1, 1, x] + (160*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       328*G[0, 1, 0, 0, 0, x] - (80*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (878*G[0, 1, 0, 0, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (878*G[0, 1, 0, 1, 0, x])/3 + (74*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (818*G[0, 1, 0, 1, 1, x])/3 + (18*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       82*G[0, 1, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       20*G[0, 1, 1, 0, 1, x] + (42*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       20*G[0, 1, 1, 1, 0, x] - (14*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 56*G[1, 0, 0, 0, 0, x] + 
       (28*I)*Pi*G[1, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 0, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] - (50*G[1, 0, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 1, 1, x] + (44*G[1, 0, 1, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 0, 0, x] - (110*G[1, 0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 0, 1, x] - (110*G[1, 0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       10*G[1, 1, 0, 0, 0, x] - (8*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (10*G[1, 1, 0, 0, 1, x])/3 + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (10*G[1, 1, 0, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] - (50*G[1, 1, 1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 316*G[0, 0, 0, 0, 0, 0, x] + 
       116*G[0, 0, 0, 0, 0, 1, x] + 116*G[0, 0, 0, 0, 1, 0, x] - 
       164*G[0, 0, 0, 0, 1, 1, x] - 56*G[0, 0, 0, 1, 0, 0, x] - 
       260*G[0, 0, 0, 1, 0, 1, x] - 260*G[0, 0, 0, 1, 1, 0, x] + 
       52*G[0, 0, 0, 1, 1, 1, x] - 132*G[0, 0, 1, 0, 0, 0, x] - 
       134*G[0, 0, 1, 0, 0, 1, x] - 134*G[0, 0, 1, 0, 1, 0, x] - 
       78*G[0, 0, 1, 0, 1, 1, x] + 130*G[0, 0, 1, 1, 0, 0, x] - 
       104*G[0, 0, 1, 1, 0, 1, x] - 104*G[0, 0, 1, 1, 1, 0, x] + 
       420*G[0, 0, 1, 1, 1, 1, x] - 40*G[0, 1, 0, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] - 
       32*G[0, 1, 0, 0, 1, 1, x] + 48*G[0, 1, 0, 1, 0, 0, x] - 
       26*G[0, 1, 0, 1, 0, 1, x] - 26*G[0, 1, 0, 1, 1, 0, x] + 
       104*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 0, 0, x] - 
       20*G[0, 1, 1, 0, 0, 1, x] - 20*G[0, 1, 1, 0, 1, 0, x] + 
       74*G[0, 1, 1, 0, 1, 1, x] - 38*G[0, 1, 1, 1, 0, 0, x] + 
       36*G[0, 1, 1, 1, 0, 1, x] + 36*G[0, 1, 1, 1, 1, 0, x] + 
       256*G[1, 0, 0, 0, 0, 0, x] - 204*G[1, 0, 0, 0, 0, 1, x] - 
       204*G[1, 0, 0, 0, 1, 0, x] + 160*G[1, 0, 0, 0, 1, 1, x] - 
       164*G[1, 0, 0, 1, 0, 0, x] + 120*G[1, 0, 0, 1, 0, 1, x] + 
       120*G[1, 0, 0, 1, 1, 0, x] - 52*G[1, 0, 0, 1, 1, 1, x] - 
       36*G[1, 0, 1, 0, 0, 0, x] + 32*G[1, 0, 1, 0, 0, 1, x] + 
       32*G[1, 0, 1, 0, 1, 0, x] - 20*G[1, 0, 1, 0, 1, 1, x] + 
       24*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 1, 0, x] + 84*G[1, 1, 0, 0, 0, 0, x] - 
       76*G[1, 1, 0, 0, 0, 1, x] - 76*G[1, 1, 0, 0, 1, 0, x] + 
       76*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
       36*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
       12*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] - 
       (232*Zeta[3])/3 + ((889*I)/9)*Pi*Zeta[3] - (1970*Pi^2*Zeta[3])/9 - 
       (32*I)*Pi^3*Zeta[3] + (4888*G[0, x]*Zeta[3])/9 - 
       ((1276*I)/9)*Pi*G[0, x]*Zeta[3] + (26*Pi^2*G[0, x]*Zeta[3])/3 - 
       175*G[1, x]*Zeta[3] + ((218*I)/3)*Pi*G[1, x]*Zeta[3] + 
       42*Pi^2*G[1, x]*Zeta[3] - (5950*G[0, 0, x]*Zeta[3])/9 - 
       (30*I)*Pi*G[0, 0, x]*Zeta[3] + 314*G[0, 1, x]*Zeta[3] - 
       (144*I)*Pi*G[0, 1, x]*Zeta[3] + (166*G[1, 0, x]*Zeta[3])/3 - 
       (70*I)*Pi*G[1, 0, x]*Zeta[3] - (40*G[1, 1, x]*Zeta[3])/3 + 
       (16*I)*Pi*G[1, 1, x]*Zeta[3] + 40*G[0, 0, 0, x]*Zeta[3] - 
       26*G[0, 0, 1, x]*Zeta[3] - 266*G[0, 1, 0, x]*Zeta[3] + 
       10*G[0, 1, 1, x]*Zeta[3] - 114*G[1, 0, 0, x]*Zeta[3] + 
       20*G[1, 0, 1, x]*Zeta[3] - 40*G[1, 1, 0, x]*Zeta[3] + 
       24*G[1, 1, 1, x]*Zeta[3] + 224*Zeta[3]^2 - (1897*Zeta[5])/3 - 
       (101*I)*Pi*Zeta[5] - 287*G[0, x]*Zeta[5] + 34*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-11290669/11664 + ((27115*I)/36)*Pi - (261071*Pi^2)/1944 + 
       ((395*I)/9)*Pi^3 + (11399*Pi^4)/1080 - (I/6)*Pi^5 + 
       (588653*G[0, x])/648 - ((18307*I)/54)*Pi*G[0, x] - 
       (395*Pi^2*G[0, x])/6 - ((376*I)/9)*Pi^3*G[0, x] - 
       (607*Pi^4*G[0, x])/180 + (53183*G[1, x])/324 + 
       ((3650*I)/27)*Pi*G[1, x] - (433*Pi^2*G[1, x])/6 - 
       (29*I)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/9 - (21145*G[0, 0, x])/27 + 
       ((2102*I)/9)*Pi*G[0, 0, x] + (38*Pi^2*G[0, 0, x])/3 + 
       ((17*I)/3)*Pi^3*G[0, 0, x] + (8036*G[0, 1, x])/27 - 
       ((344*I)/3)*Pi*G[0, 1, x] - (254*Pi^2*G[0, 1, x])/3 - 
       ((41*I)/3)*Pi^3*G[0, 1, x] + (8036*G[1, 0, x])/27 - 
       (200*I)*Pi*G[1, 0, x] - (284*Pi^2*G[1, 0, x])/3 - 
       ((13*I)/3)*Pi^3*G[1, 0, x] - (76*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] - 
       82*Pi^2*G[1, 1, x] + ((4*I)/3)*Pi^3*G[1, 1, x] + 
       (652*G[0, 0, 0, x])/3 - ((730*I)/3)*Pi*G[0, 0, 0, x] + 
       2*Pi^2*G[0, 0, 0, x] + (86*G[0, 0, 1, x])/9 + 
       ((256*I)/3)*Pi*G[0, 0, 1, x] + (71*Pi^2*G[0, 0, 1, x])/3 + 
       (86*G[0, 1, 0, x])/9 + ((448*I)/3)*Pi*G[0, 1, 0, x] + 
       29*Pi^2*G[0, 1, 0, x] - 340*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] - 
       (44*Pi^2*G[0, 1, 1, x])/3 - (2944*G[1, 0, 0, x])/9 + 
       ((352*I)/3)*Pi*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 0, x])/3 - 
       (266*G[1, 0, 1, x])/3 + (32*I)*Pi*G[1, 0, 1, x] - 
       (28*Pi^2*G[1, 0, 1, x])/3 - (266*G[1, 1, 0, x])/3 - 
       ((56*I)/3)*Pi*G[1, 1, 0, x] - 20*Pi^2*G[1, 1, 0, x] - 
       (970*G[1, 1, 1, x])/3 - ((188*I)/3)*Pi*G[1, 1, 1, x] - 
       40*Pi^2*G[1, 1, 1, x] - (1228*G[0, 0, 0, 0, x])/3 + 
       (56*I)*Pi*G[0, 0, 0, 0, x] - (142*G[0, 0, 0, 1, x])/3 - 
       (76*I)*Pi*G[0, 0, 0, 1, x] - (142*G[0, 0, 1, 0, x])/3 - 
       (108*I)*Pi*G[0, 0, 1, 0, x] + 304*G[0, 0, 1, 1, x] + 
       (32*I)*Pi*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 0, x] - 
       (104*I)*Pi*G[0, 1, 0, 0, x] + (1028*G[0, 1, 0, 1, x])/3 + 
       (36*I)*Pi*G[0, 1, 0, 1, x] + (1028*G[0, 1, 1, 0, x])/3 + 
       (80*I)*Pi*G[0, 1, 1, 0, x] - (512*G[0, 1, 1, 1, x])/3 - 
       (36*I)*Pi*G[0, 1, 1, 1, x] - (238*G[1, 0, 0, 0, x])/3 - 
       (52*I)*Pi*G[1, 0, 0, 0, x] + (692*G[1, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 0, 0, 1, x] + (692*G[1, 0, 1, 0, x])/3 + 
       (60*I)*Pi*G[1, 0, 1, 0, x] + (220*G[1, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, 1, x] + 100*G[1, 1, 0, 0, x] + 
       (56*I)*Pi*G[1, 1, 0, 0, x] + (460*G[1, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, 1, x] + (460*G[1, 1, 1, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, x] + 
       (24*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 0, 1, x] - 72*G[0, 0, 0, 1, 0, x] - 
       96*G[0, 0, 0, 1, 1, x] - 72*G[0, 0, 1, 0, 0, x] - 
       128*G[0, 0, 1, 0, 1, x] - 128*G[0, 0, 1, 1, 0, x] + 
       212*G[0, 0, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, x] - 
       116*G[0, 1, 0, 0, 1, x] - 116*G[0, 1, 0, 1, 0, x] + 
       204*G[0, 1, 0, 1, 1, x] - 64*G[0, 1, 1, 0, 0, x] + 
       196*G[0, 1, 1, 0, 1, x] + 196*G[0, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
       72*G[1, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 1, 0, x] + 
       132*G[1, 0, 0, 1, 1, x] - 52*G[1, 0, 1, 0, 0, x] + 
       140*G[1, 0, 1, 0, 1, x] + 140*G[1, 0, 1, 1, 0, x] + 
       72*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
       100*G[1, 1, 0, 0, 1, x] + 100*G[1, 1, 0, 1, 0, x] + 
       120*G[1, 1, 0, 1, 1, x] + 52*G[1, 1, 1, 0, 0, x] + 
       152*G[1, 1, 1, 0, 1, x] + 152*G[1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, x] + (94*Pi^2 + (8*I)*Pi^3 + 12*Pi^2*G[0, x] + 
         36*Pi^2*G[1, x] + 188*G[0, 0, x] + (16*I)*Pi*G[0, 0, x] - 
         188*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] - 188*G[1, 0, x] - 
         (16*I)*Pi*G[1, 0, x] + 188*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] + 
         72*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
         120*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 120*G[1, 0, 1, x] - 
         120*G[1, 1, 0, x] + 216*G[1, 1, 1, x])*RATIO[x] + (1487*Zeta[3])/9 + 
       ((304*I)/9)*Pi*Zeta[3] - (26*Pi^2*Zeta[3])/9 + (734*G[0, x]*Zeta[3])/
        9 - (60*I)*Pi*G[0, x]*Zeta[3] + (244*G[1, x]*Zeta[3])/3 - 
       (32*I)*Pi*G[1, x]*Zeta[3] - 44*G[0, 0, x]*Zeta[3] - 
       116*G[0, 1, x]*Zeta[3] - 116*G[1, 0, x]*Zeta[3] - 
       40*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-16*I)/3)*Pi^3 - 
         (347*Pi^4)/90 - ((34*I)/45)*Pi^5 + ((14461*I)/54)*Pi*G[0, x] + 
         (74*Pi^2*G[0, x])/9 - ((13*I)/9)*Pi^3*G[0, x] - 
         (14*Pi^4*G[0, x])/5 + (6*I)*Pi^3*G[1, x] - (74*Pi^4*G[1, x])/45 + 
         (14461*G[0, 0, x])/54 - ((350*I)/3)*Pi*G[0, 0, x] - 
         (125*Pi^2*G[0, 0, x])/3 + ((5*I)/3)*Pi^3*G[0, 0, x] + 
         ((190*I)/3)*Pi*G[0, 1, x] - (320*Pi^2*G[0, 1, x])/9 - 
         (3*I)*Pi^3*G[0, 1, x] + ((286*I)/3)*Pi*G[1, 0, x] - 
         (170*Pi^2*G[1, 0, x])/9 - (I/3)*Pi^3*G[1, 0, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (464*G[0, 0, 0, x])/3 + 
         ((58*I)/3)*Pi*G[0, 0, 0, x] - 28*Pi^2*G[0, 0, 0, x] + 
         (190*G[0, 0, 1, x])/3 - ((152*I)/3)*Pi*G[0, 0, 1, x] - 
         31*Pi^2*G[0, 0, 1, x] + (190*G[0, 1, 0, x])/3 + 
         ((40*I)/3)*Pi*G[0, 1, 0, x] - 15*Pi^2*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, x] - (56*Pi^2*G[0, 1, 1, x])/3 + 
         (286*G[1, 0, 0, x])/3 - ((92*I)/3)*Pi*G[1, 0, 0, x] - 
         15*Pi^2*G[1, 0, 0, x] + (36*I)*Pi*G[1, 0, 1, x] - 
         (40*Pi^2*G[1, 0, 1, x])/3 - 8*Pi^2*G[1, 1, 0, x] - 
         92*G[0, 0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, 0, x] + 
         (218*G[0, 0, 0, 1, x])/3 + (20*I)*Pi*G[0, 0, 0, 1, x] + 
         (218*G[0, 0, 1, 0, x])/3 + (20*I)*Pi*G[0, 0, 1, 0, x] - 
         148*G[0, 0, 1, 1, x] - (58*G[0, 1, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (250*G[1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, 0, x] + 
         36*G[1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         120*G[0, 0, 0, 0, 0, x] + 72*G[0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 0, x] - 156*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 1, x] + 
         52*G[0, 1, 0, 1, 0, x] - 60*G[0, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] - 24*G[1, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] - 
         44*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         16*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 32*Zeta[3] - 
         (44*I)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + 92*G[0, x]*Zeta[3] + 
         (44*I)*Pi*G[0, x]*Zeta[3] - 36*G[1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, x]*Zeta[3] + 76*G[0, 0, x]*Zeta[3] + 
         48*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3]) - 52*Zeta[5] + RATIO[x^(-1)]*
        (11290669/11664 - ((55879*I)/108)*Pi + (126719*Pi^2)/1944 - 
         ((136*I)/3)*Pi^3 - (9407*Pi^4)/1080 - ((53*I)/90)*Pi^5 - 
         (435857*G[0, x])/648 + ((10174*I)/27)*Pi*G[0, x] + 
         (211*Pi^2*G[0, x])/18 + ((118*I)/3)*Pi^3*G[0, x] + 
         (307*Pi^4*G[0, x])/180 - (53183*G[1, x])/324 - 
         ((1616*I)/27)*Pi*G[1, x] + (107*Pi^2*G[1, x])/18 + 
         ((104*I)/3)*Pi^3*G[1, x] + (46*Pi^4*G[1, x])/15 + 
         (10349*G[0, 0, x])/18 - ((2720*I)/9)*Pi*G[0, 0, x] - 
         (67*Pi^2*G[0, 0, x])/3 - (4*I)*Pi^3*G[0, 0, x] - 
         (926*G[0, 1, x])/27 + ((392*I)/3)*Pi*G[0, 1, x] + 
         (373*Pi^2*G[0, 1, x])/9 + ((32*I)/3)*Pi^3*G[0, 1, x] - 
         (926*G[1, 0, x])/27 + (248*I)*Pi*G[1, 0, x] + (487*Pi^2*G[1, 0, x])/
          9 + (4*I)*Pi^3*G[1, 0, x] - (1616*G[1, 1, x])/9 + 
         (12*I)*Pi*G[1, 1, x] + (190*Pi^2*G[1, 1, x])/3 + 
         ((4*I)/3)*Pi^3*G[1, 1, x] - 504*G[0, 0, 0, x] + 
         ((800*I)/3)*Pi*G[0, 0, 0, x] - 6*Pi^2*G[0, 0, 0, x] + 
         (736*G[0, 0, 1, x])/9 - (104*I)*Pi*G[0, 0, 1, x] - 
         (92*Pi^2*G[0, 0, 1, x])/3 + (736*G[0, 1, 0, x])/9 - 
         (104*I)*Pi*G[0, 1, 0, x] - 24*Pi^2*G[0, 1, 0, x] + 
         328*G[0, 1, 1, x] + 12*Pi^2*G[0, 1, 1, x] + (2650*G[1, 0, 0, x])/9 - 
         (128*I)*Pi*G[1, 0, 0, x] - (4*Pi^2*G[1, 0, 0, x])/3 + 
         (698*G[1, 0, 1, x])/3 + 4*Pi^2*G[1, 0, 1, x] + (698*G[1, 1, 0, x])/
          3 + ((8*I)/3)*Pi*G[1, 1, 0, x] + 12*Pi^2*G[1, 1, 0, x] + 
         (322*G[1, 1, 1, x])/3 + ((152*I)/3)*Pi*G[1, 1, 1, x] + 
         40*Pi^2*G[1, 1, 1, x] + (1132*G[0, 0, 0, 0, x])/3 - 
         (48*I)*Pi*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 
         (96*I)*Pi*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 
         (128*I)*Pi*G[0, 0, 1, 0, x] - 240*G[0, 0, 1, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, 1, x] + (92*G[0, 1, 0, 0, x])/3 + 
         (112*I)*Pi*G[0, 1, 0, 0, x] - (764*G[0, 1, 0, 1, x])/3 - 
         (32*I)*Pi*G[0, 1, 0, 1, x] - (764*G[0, 1, 1, 0, x])/3 - 
         (72*I)*Pi*G[0, 1, 1, 0, x] + (44*G[0, 1, 1, 1, x])/3 + 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 
         (64*I)*Pi*G[1, 0, 0, 0, x] - (452*G[1, 0, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 0, 1, x] - (452*G[1, 0, 1, 0, x])/3 - 
         (56*I)*Pi*G[1, 0, 1, 0, x] - (400*G[1, 0, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 116*G[1, 1, 0, 0, x] - 
         (56*I)*Pi*G[1, 1, 0, 0, x] - (496*G[1, 1, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (496*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + 260*G[1, 1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, x] + 
         96*G[0, 0, 0, 0, 1, x] + 96*G[0, 0, 0, 1, 0, x] + 
         96*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] + 
         128*G[0, 0, 1, 0, 1, x] + 128*G[0, 0, 1, 1, 0, x] - 
         224*G[0, 0, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, x] + 
         120*G[0, 1, 0, 0, 1, x] + 120*G[0, 1, 0, 1, 0, x] - 
         216*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] - 
         208*G[0, 1, 1, 0, 1, x] - 208*G[0, 1, 1, 1, 0, x] + 
         40*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] + 
         64*G[1, 0, 0, 0, 1, x] + 64*G[1, 0, 0, 1, 0, x] - 
         128*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] - 
         136*G[1, 0, 1, 0, 1, x] - 136*G[1, 0, 1, 1, 0, x] - 
         72*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] - 
         96*G[1, 1, 0, 0, 1, x] - 96*G[1, 1, 0, 1, 0, x] - 
         120*G[1, 1, 0, 1, 1, x] - 64*G[1, 1, 1, 0, 0, x] - 
         152*G[1, 1, 1, 0, 1, x] - 152*G[1, 1, 1, 1, 0, x] + 
         160*G[1, 1, 1, 1, 1, x] - (947*Zeta[3])/9 - ((304*I)/9)*Pi*Zeta[3] - 
         (118*Pi^2*Zeta[3])/9 - (842*G[0, x]*Zeta[3])/9 + 
         (104*I)*Pi*G[0, x]*Zeta[3] - (256*G[1, x]*Zeta[3])/3 + 
         (40*I)*Pi*G[1, x]*Zeta[3] + 72*G[0, 0, x]*Zeta[3] + 
         116*G[0, 1, x]*Zeta[3] + 116*G[1, 0, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] + 52*Zeta[5]))) + 
   (-832741/1296 + ((145709*I)/162)*Pi + (2957243*Pi^2)/7776 + 
     ((20009*I)/162)*Pi^3 - (258287*Pi^4)/9720 - ((241*I)/20)*Pi^5 - 
     (452399*Pi^6)/136080 + (431551*G[0, x])/324 - 
     ((243857*I)/162)*Pi*G[0, x] - (155975*Pi^2*G[0, x])/648 + 
     ((37*I)/3)*Pi^3*G[0, x] + (7637*Pi^4*G[0, x])/1080 + 
     ((203*I)/60)*Pi^5*G[0, x] + (6221*G[1, x])/27 - 
     ((4274*I)/9)*Pi*G[1, x] - (3599*Pi^2*G[1, x])/81 + 
     ((89*I)/3)*Pi^3*G[1, x] + (2789*Pi^4*G[1, x])/90 + 
     ((136*I)/45)*Pi^5*G[1, x] - (313201*G[0, 0, x])/216 + 
     ((34096*I)/27)*Pi*G[0, 0, x] + 289*Pi^2*G[0, 0, x] - 
     ((544*I)/9)*Pi^3*G[0, 0, x] + (2497*Pi^4*G[0, 0, x])/180 - 
     (711409*G[0, 1, x])/648 + ((410*I)/3)*Pi*G[0, 1, x] + 
     (797*Pi^2*G[0, 1, x])/18 - ((499*I)/3)*Pi^3*G[0, 1, x] - 
     (2923*Pi^4*G[0, 1, x])/180 - (711409*G[1, 0, x])/648 + 
     ((206*I)/3)*Pi*G[1, 0, x] - (470*Pi^2*G[1, 0, x])/3 - 
     ((1250*I)/9)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/180 - 
     (59*G[1, 1, x])/3 + (198*I)*Pi*G[1, 1, x] + (49*Pi^2*G[1, 1, x])/18 - 
     ((103*I)/3)*Pi^3*G[1, 1, x] + (43*Pi^4*G[1, 1, x])/10 + 
     (5143*G[0, 0, 0, x])/6 - ((2630*I)/3)*Pi*G[0, 0, 0, x] - 
     (311*Pi^2*G[0, 0, 0, x])/2 + ((34*I)/3)*Pi^3*G[0, 0, 0, x] + 
     1341*G[0, 0, 1, x] - (251*I)*Pi*G[0, 0, 1, x] - 
     (257*Pi^2*G[0, 0, 1, x])/9 - ((256*I)/9)*Pi^3*G[0, 0, 1, x] + 
     1341*G[0, 1, 0, x] - ((889*I)/3)*Pi*G[0, 1, 0, x] - 
     (193*Pi^2*G[0, 1, 0, x])/18 - (22*I)*Pi^3*G[0, 1, 0, x] - 
     (2458*G[0, 1, 1, x])/9 + (104*I)*Pi*G[0, 1, 1, x] - 
     (503*Pi^2*G[0, 1, 1, x])/3 - ((403*I)/9)*Pi^3*G[0, 1, 1, x] + 
     840*G[1, 0, 0, x] + ((266*I)/3)*Pi*G[1, 0, 0, x] - 
     (149*Pi^2*G[1, 0, 0, x])/3 - ((20*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (1439*G[1, 0, 1, x])/9 + (182*I)*Pi*G[1, 0, 1, x] - 
     (355*Pi^2*G[1, 0, 1, x])/9 - ((194*I)/9)*Pi^3*G[1, 0, 1, x] + 
     (1439*G[1, 1, 0, x])/9 + (441*I)*Pi*G[1, 1, 0, x] - 
     (1924*Pi^2*G[1, 1, 0, x])/9 - ((104*I)/3)*Pi^3*G[1, 1, 0, x] + 
     (617*G[1, 1, 1, x])/3 - (187*I)*Pi*G[1, 1, 1, x] - 
     (1169*Pi^2*G[1, 1, 1, x])/9 + ((478*I)/9)*Pi^3*G[1, 1, 1, x] - 
     (1157*G[0, 0, 0, 0, x])/3 + ((658*I)/3)*Pi*G[0, 0, 0, 0, x] + 
     (578*Pi^2*G[0, 0, 0, 0, x])/3 - 1063*G[0, 0, 0, 1, x] + 
     (360*I)*Pi*G[0, 0, 0, 1, x] + 12*Pi^2*G[0, 0, 0, 1, x] - 
     1063*G[0, 0, 1, 0, x] + (126*I)*Pi*G[0, 0, 1, 0, x] - 
     (217*Pi^2*G[0, 0, 1, 0, x])/3 + 130*G[0, 0, 1, 1, x] + 
     (16*I)*Pi*G[0, 0, 1, 1, x] + (46*Pi^2*G[0, 0, 1, 1, x])/9 - 
     (2599*G[0, 1, 0, 0, x])/3 - ((440*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (338*Pi^2*G[0, 1, 0, 0, x])/3 - 112*G[0, 1, 0, 1, x] + 
     (218*I)*Pi*G[0, 1, 0, 1, x] + (107*Pi^2*G[0, 1, 0, 1, x])/3 - 
     112*G[0, 1, 1, 0, x] + (358*I)*Pi*G[0, 1, 1, 0, x] + 
     136*Pi^2*G[0, 1, 1, 0, x] + 238*G[0, 1, 1, 1, x] - 
     (442*I)*Pi*G[0, 1, 1, 1, x] - (818*Pi^2*G[0, 1, 1, 1, x])/9 - 
     (692*G[1, 0, 0, 0, x])/3 - (276*I)*Pi*G[1, 0, 0, 0, x] - 
     28*Pi^2*G[1, 0, 0, 0, x] - (740*G[1, 0, 0, 1, x])/3 - 
     (44*I)*Pi*G[1, 0, 0, 1, x] - (116*Pi^2*G[1, 0, 0, 1, x])/9 - 
     (740*G[1, 0, 1, 0, x])/3 + (170*I)*Pi*G[1, 0, 1, 0, x] + 
     (184*Pi^2*G[1, 0, 1, 0, x])/9 + (1004*G[1, 0, 1, 1, x])/3 - 
     (202*I)*Pi*G[1, 0, 1, 1, x] - (40*Pi^2*G[1, 0, 1, 1, x])/3 + 
     (25*G[1, 1, 0, 0, x])/3 - (184*I)*Pi*G[1, 1, 0, 0, x] - 
     (16*Pi^2*G[1, 1, 0, 0, x])/3 + (1016*G[1, 1, 0, 1, x])/3 + 
     (138*I)*Pi*G[1, 1, 0, 1, x] - (368*Pi^2*G[1, 1, 0, 1, x])/9 + 
     (1016*G[1, 1, 1, 0, x])/3 - (58*I)*Pi*G[1, 1, 1, 0, x] - 
     (1214*Pi^2*G[1, 1, 1, 0, x])/9 - (2273*G[1, 1, 1, 1, x])/3 - 
     (76*I)*Pi*G[1, 1, 1, 1, x] - (154*Pi^2*G[1, 1, 1, 1, x])/3 - 
     93*G[0, 0, 0, 0, 0, x] - (384*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (937*G[0, 0, 0, 0, 1, x])/3 - (292*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (937*G[0, 0, 0, 1, 0, x])/3 - ((580*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
     373*G[0, 0, 0, 1, 1, x] + (148*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     362*G[0, 0, 1, 0, 0, x] - ((262*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     (268*G[0, 0, 1, 0, 1, x])/3 + (232*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (268*G[0, 0, 1, 1, 0, x])/3 + ((706*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (34*G[0, 0, 1, 1, 1, x])/3 - ((376*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
     (17*G[0, 1, 0, 0, 0, x])/3 + (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (377*G[0, 1, 0, 0, 1, x])/3 + (212*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (377*G[0, 1, 0, 1, 0, x])/3 + ((314*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
     (695*G[0, 1, 0, 1, 1, x])/3 - (46*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (446*G[0, 1, 1, 0, 0, x])/3 - ((76*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
     (1046*G[0, 1, 1, 0, 1, x])/3 - (66*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (1046*G[0, 1, 1, 1, 0, x])/3 - ((110*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
     1000*G[0, 1, 1, 1, 1, x] - ((220*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
     (1610*G[1, 0, 0, 0, 0, x])/3 - (92*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     126*G[1, 0, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     126*G[1, 0, 0, 1, 0, x] + ((416*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (256*G[1, 0, 0, 1, 1, x])/3 + ((80*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     196*G[1, 0, 1, 0, 0, x] + ((404*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + 
     (176*G[1, 0, 1, 0, 1, x])/3 - ((256*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 
     (176*G[1, 0, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     218*G[1, 0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     700*G[1, 1, 0, 0, 0, x] + (112*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (1178*G[1, 1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (1178*G[1, 1, 0, 1, 0, x])/3 + ((212*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 
     132*G[1, 1, 0, 1, 1, x] - ((208*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     (170*G[1, 1, 1, 0, 0, x])/3 + ((152*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     8*G[1, 1, 1, 0, 1, x] + ((248*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     8*G[1, 1, 1, 1, 0, x] - (108*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     352*G[1, 1, 1, 1, 1, x] + (96*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     204*G[0, 0, 0, 0, 0, 0, x] - 340*G[0, 0, 0, 0, 0, 1, x] - 
     340*G[0, 0, 0, 0, 1, 0, x] - 128*G[0, 0, 0, 0, 1, 1, x] - 
     248*G[0, 0, 0, 1, 0, 0, x] - (364*G[0, 0, 0, 1, 0, 1, x])/3 - 
     (364*G[0, 0, 0, 1, 1, 0, x])/3 + (964*G[0, 0, 0, 1, 1, 1, x])/3 - 
     140*G[0, 0, 1, 0, 0, 0, x] - (274*G[0, 0, 1, 0, 0, 1, x])/3 - 
     (274*G[0, 0, 1, 0, 1, 0, x])/3 + (1030*G[0, 0, 1, 0, 1, 1, x])/3 + 
     10*G[0, 0, 1, 1, 0, 0, x] + (736*G[0, 0, 1, 1, 0, 1, x])/3 + 
     (736*G[0, 0, 1, 1, 1, 0, x])/3 - (260*G[0, 0, 1, 1, 1, 1, x])/3 + 
     16*G[0, 1, 0, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 0, 1, x] - 
     56*G[0, 1, 0, 0, 1, 0, x] + 312*G[0, 1, 0, 0, 1, 1, x] + 
     (446*G[0, 1, 0, 1, 0, 1, x])/3 + (446*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (292*G[0, 1, 0, 1, 1, 1, x])/3 + 20*G[0, 1, 1, 0, 0, 0, x] + 
     (188*G[0, 1, 1, 0, 0, 1, x])/3 + (188*G[0, 1, 1, 0, 1, 0, x])/3 + 
     (466*G[0, 1, 1, 0, 1, 1, x])/3 + 62*G[0, 1, 1, 1, 0, 0, x] + 
     (556*G[0, 1, 1, 1, 0, 1, x])/3 + (556*G[0, 1, 1, 1, 1, 0, x])/3 - 
     (944*G[0, 1, 1, 1, 1, 1, x])/3 - 212*G[1, 0, 0, 0, 0, 0, x] + 
     40*G[1, 0, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 0, 1, 0, x] + 
     44*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 0, x] + 
     (332*G[1, 0, 0, 1, 0, 1, x])/3 + (332*G[1, 0, 0, 1, 1, 0, x])/3 + 
     152*G[1, 0, 0, 1, 1, 1, x] + 136*G[1, 0, 1, 0, 0, 0, x] + 
     (224*G[1, 0, 1, 0, 0, 1, x])/3 + (224*G[1, 0, 1, 0, 1, 0, x])/3 + 
     84*G[1, 0, 1, 0, 1, 1, x] + 116*G[1, 0, 1, 1, 0, 0, x] + 
     112*G[1, 0, 1, 1, 0, 1, x] + 112*G[1, 0, 1, 1, 1, 0, x] + 
     164*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
     8*G[1, 1, 0, 0, 1, 0, x] + 168*G[1, 1, 0, 0, 1, 1, x] + 
     56*G[1, 1, 0, 1, 0, 0, x] + (608*G[1, 1, 0, 1, 0, 1, x])/3 + 
     (608*G[1, 1, 0, 1, 1, 0, x])/3 - 104*G[1, 1, 0, 1, 1, 1, x] - 
     128*G[1, 1, 1, 0, 0, 0, x] + (860*G[1, 1, 1, 0, 0, 1, x])/3 + 
     (860*G[1, 1, 1, 0, 1, 0, x])/3 - 4*G[1, 1, 1, 0, 1, 1, x] + 
     12*G[1, 1, 1, 1, 0, 0, x] + 80*G[1, 1, 1, 1, 0, 1, x] + 
     80*G[1, 1, 1, 1, 1, 0, x] - 224*G[1, 1, 1, 1, 1, 1, x] + 
     ((18*I)*Pi*G[1, x] + 18*G[1, 1, x])*RATIO[x^(-2)] + 
     Log[mu2/s]^6*(1/2 - RATIO[x^(-1)]/2) + Log[mu2/s]^5*
      (13/9 - (4*I)*Pi - 2*G[0, x] - 5*G[1, x] + 
       (-13/9 + (4*I)*Pi + 2*G[0, x] + 5*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-41/6 + ((8*I)/9)*Pi - (53*Pi^2)/12 - (29*G[0, x])/9 + 
       (10*I)*Pi*G[0, x] - (28*G[1, x])/9 + (16*I)*Pi*G[1, x] + 
       3*G[0, 0, x] + 17*G[0, 1, x] + 17*G[1, 0, x] + 24*G[1, 1, x] + 
       ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (41/6 - ((26*I)/9)*Pi + (53*Pi^2)/12 + (11*G[0, x])/9 - 
         (12*I)*Pi*G[0, x] + (28*G[1, x])/9 - (16*I)*Pi*G[1, x] - 
         5*G[0, 0, x] - 17*G[0, 1, x] - 17*G[1, 0, x] - 24*G[1, 1, x])*
        RATIO[x^(-1)]) + (69707*Zeta[3])/54 - ((3239*I)/9)*Pi*Zeta[3] - 
     214*Pi^2*Zeta[3] + ((80*I)/3)*Pi^3*Zeta[3] - (6932*G[0, x]*Zeta[3])/9 + 
     ((3032*I)/9)*Pi*G[0, x]*Zeta[3] - 47*Pi^2*G[0, x]*Zeta[3] - 
     12*G[1, x]*Zeta[3] + (868*I)*Pi*G[1, x]*Zeta[3] + 
     (118*Pi^2*G[1, x]*Zeta[3])/3 + (1588*G[0, 0, x]*Zeta[3])/3 + 
     (46*I)*Pi*G[0, 0, x]*Zeta[3] - (1988*G[0, 1, x]*Zeta[3])/9 - 
     (120*I)*Pi*G[0, 1, x]*Zeta[3] + (4042*G[1, 0, x]*Zeta[3])/9 - 
     ((530*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 80*G[1, 1, x]*Zeta[3] + 
     ((892*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 80*G[0, 0, 0, x]*Zeta[3] - 
     78*G[0, 0, 1, x]*Zeta[3] - 54*G[0, 1, 0, x]*Zeta[3] - 
     134*G[0, 1, 1, x]*Zeta[3] - 50*G[1, 0, 0, x]*Zeta[3] + 
     (448*G[1, 0, 1, x]*Zeta[3])/3 + 32*G[1, 1, 0, x]*Zeta[3] - 
     (188*G[1, 1, 1, x]*Zeta[3])/3 - (124*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(-9359/108 + ((814*I)/9)*Pi + (1463*Pi^2)/54 - 
       ((8*I)/3)*Pi^3 + (517*G[0, x])/9 - ((202*I)/9)*Pi*G[0, x] + 
       (181*G[1, x])/3 - (32*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 
       6*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - (32*G[0, 1, x])/9 - 
       ((88*I)/3)*Pi*G[0, 1, x] - (32*G[1, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, x] - 16*G[1, 1, x] - ((64*I)/3)*Pi*G[1, 1, x] + 
       12*G[0, 0, 0, x] - 28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - 
       (208*G[0, 1, 1, x])/3 - 28*G[1, 0, 0, x] - (208*G[1, 0, 1, x])/3 - 
       (208*G[1, 1, 0, x])/3 - 48*G[1, 1, 1, x] + 
       (((46*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] + (46*G[0, 0, x])/9 + 
         (12*I)*Pi*G[0, 0, x] + (8*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         8*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 10*Zeta[3] + 
       RATIO[x^(-1)]*(9359/108 - ((256*I)/3)*Pi - (1679*Pi^2)/54 + 
         ((8*I)/3)*Pi^3 - (157*G[0, x])/3 + ((320*I)/9)*Pi*G[0, x] - 
         4*Pi^2*G[0, x] - (181*G[1, x])/3 + (40*I)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/3 + (172*G[0, 0, x])/9 + (16*I)*Pi*G[0, 0, x] + 
         (104*G[0, 1, x])/9 + ((112*I)/3)*Pi*G[0, 1, x] + 
         (104*G[1, 0, x])/9 + ((112*I)/3)*Pi*G[1, 0, x] + 16*G[1, 1, x] + 
         ((64*I)/3)*Pi*G[1, 1, x] + 36*G[0, 0, 1, x] + 36*G[0, 1, 0, x] + 
         (208*G[0, 1, 1, x])/3 + 36*G[1, 0, 0, x] + (208*G[1, 0, 1, x])/3 + 
         (208*G[1, 1, 0, x])/3 + 48*G[1, 1, 1, x] + 10*Zeta[3])) + 
     Log[mu2/s]^2*(-429473/1296 + ((4207*I)/9)*Pi + (2053*Pi^2)/18 - 
       ((43*I)/9)*Pi^3 + (1783*Pi^4)/360 + (13061*G[0, x])/36 - 
       ((926*I)/3)*Pi*G[0, x] - (445*Pi^2*G[0, x])/6 - 
       ((10*I)/3)*Pi^3*G[0, x] + (6563*G[1, x])/18 - (179*I)*Pi*G[1, x] - 
       (58*Pi^2*G[1, x])/9 - ((44*I)/3)*Pi^3*G[1, x] - 261*G[0, 0, x] + 
       ((299*I)/3)*Pi*G[0, 0, x] + (37*Pi^2*G[0, 0, x])/3 - 220*G[0, 1, x] + 
       (81*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 220*G[1, 0, x] + 
       ((199*I)/3)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/3 - 140*G[1, 1, x] - 
       (20*I)*Pi*G[1, 1, x] - (70*Pi^2*G[1, 1, x])/3 + 30*G[0, 0, 0, x] - 
       (42*I)*Pi*G[0, 0, 0, x] + (263*G[0, 0, 1, x])/3 + 
       (14*I)*Pi*G[0, 0, 1, x] + (263*G[0, 1, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, x] + 
       (103*G[1, 0, 0, x])/3 - (2*I)*Pi*G[1, 0, 0, x] + 
       (128*G[1, 0, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, x] + 
       (128*G[1, 1, 0, x])/3 + (44*I)*Pi*G[1, 1, 0, x] - 
       (44*G[1, 1, 1, x])/3 - 68*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 
       10*G[0, 0, 1, 0, x] + 108*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] + 
       108*G[0, 1, 0, 1, x] + 108*G[0, 1, 1, 0, x] + 144*G[0, 1, 1, 1, x] - 
       14*G[1, 0, 0, 0, x] + 96*G[1, 0, 0, 1, x] + 96*G[1, 0, 1, 0, x] + 
       172*G[1, 0, 1, 1, x] + 80*G[1, 1, 0, 0, x] + 172*G[1, 1, 0, 1, x] + 
       172*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 
       (20*Pi^2 + 40*G[0, 0, x] - 40*G[0, 1, x] - 40*G[1, 0, x] + 
         40*G[1, 1, x])*RATIO[x] + (664*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 
       6*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (((-8*I)/3)*Pi^3 + (49*Pi^4)/45 + ((217*I)/3)*Pi*G[0, x] + 
         (319*Pi^2*G[0, x])/9 - ((38*I)/3)*Pi^3*G[0, x] + 
         ((8*I)/3)*Pi^3*G[1, x] + (217*G[0, 0, x])/3 - (83*I)*Pi*G[0, 0, x] - 
         (74*Pi^2*G[0, 0, x])/3 - (31*I)*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - (15*I)*Pi*G[1, 0, x] - 10*Pi^2*G[1, 0, x] - 
         (202*G[0, 0, 0, x])/3 + (6*I)*Pi*G[0, 0, 0, x] - 31*G[0, 0, 1, x] - 
         (18*I)*Pi*G[0, 0, 1, x] - 31*G[0, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (20*I)*Pi*G[0, 1, 1, x] - 
         15*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (20*I)*Pi*G[1, 1, 0, x] - 32*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - 44*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] - 
         20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] - 22*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] + 
         16*Zeta[3] + (16*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
         16*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(429473/1296 - ((3700*I)/9)*Pi - 
         (1895*Pi^2)/18 - ((47*I)/9)*Pi^3 - (983*Pi^4)/360 - 
         (11033*G[0, x])/36 + (320*I)*Pi*G[0, x] + (1661*Pi^2*G[0, x])/18 - 
         ((28*I)/3)*Pi^3*G[0, x] - (6563*G[1, x])/18 + (164*I)*Pi*G[1, x] + 
         (28*Pi^2*G[1, x])/9 + ((52*I)/3)*Pi^3*G[1, x] + 232*G[0, 0, x] - 
         ((536*I)/3)*Pi*G[0, 0, x] - 29*Pi^2*G[0, 0, x] + 245*G[0, 1, x] - 
         (120*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/3 + 245*G[1, 0, x] - 
         ((316*I)/3)*Pi*G[1, 0, x] - (47*Pi^2*G[1, 0, x])/3 + 
         100*G[1, 1, x] + (70*Pi^2*G[1, 1, x])/3 - (388*G[0, 0, 0, x])/3 + 
         (48*I)*Pi*G[0, 0, 0, x] - (320*G[0, 0, 1, x])/3 - 
         (32*I)*Pi*G[0, 0, 1, x] - (320*G[0, 1, 0, x])/3 - 
         (32*I)*Pi*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 
         (64*I)*Pi*G[0, 1, 1, x] - (232*G[1, 0, 0, x])/3 - 
         (188*G[1, 0, 1, x])/3 - (64*I)*Pi*G[1, 0, 1, x] - 
         (188*G[1, 1, 0, x])/3 - (64*I)*Pi*G[1, 1, 0, x] + 
         (44*G[1, 1, 1, x])/3 + 60*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, x] - 128*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
         128*G[0, 1, 0, 1, x] - 128*G[0, 1, 1, 0, x] - 144*G[0, 1, 1, 1, x] - 
         8*G[1, 0, 0, 0, x] - 100*G[1, 0, 0, 1, x] - 100*G[1, 0, 1, 0, x] - 
         172*G[1, 0, 1, 1, x] - 100*G[1, 1, 0, 0, x] - 172*G[1, 1, 0, 1, x] - 
         172*G[1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, x] - (592*Zeta[3])/9 + 
         (12*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3])) + 
     RATIO[x]*((383*Pi^2)/6 - (77*I)*Pi^3 + Pi^4/3 - (40*Pi^2*G[0, x])/3 + 
       ((118*I)/3)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/9 - 
       (158*Pi^2*G[1, x])/3 + ((170*I)/3)*Pi^3*G[1, x] - 
       (17*Pi^4*G[1, x])/9 + (383*G[0, 0, x])/3 - (154*I)*Pi*G[0, 0, x] + 
       (86*Pi^2*G[0, 0, x])/3 - (383*G[0, 1, x])/3 + (154*I)*Pi*G[0, 1, x] - 
       (4*Pi^2*G[0, 1, x])/3 - (383*G[1, 0, x])/3 + (154*I)*Pi*G[1, 0, x] + 
       (80*Pi^2*G[1, 0, x])/3 + (383*G[1, 1, x])/3 - (154*I)*Pi*G[1, 1, x] + 
       90*Pi^2*G[1, 1, x] - 90*G[0, 0, 0, x] + (156*I)*Pi*G[0, 0, 0, x] + 
       (10*Pi^2*G[0, 0, 0, x])/3 - 52*G[0, 0, 1, x] - 
       (116*I)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 - 
       52*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] - (20*Pi^2*G[0, 1, 0, x])/
        3 + 194*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - 
       (10*Pi^2*G[0, 1, 1, x])/3 - 42*G[1, 0, 0, x] + 
       (36*I)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 + 
       184*G[1, 0, 1, x] - (76*I)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/
        3 + 184*G[1, 1, 0, x] - (148*I)*Pi*G[1, 1, 0, x] + 
       (20*Pi^2*G[1, 1, 0, x])/3 - 326*G[1, 1, 1, x] + 
       (188*I)*Pi*G[1, 1, 1, x] + (10*Pi^2*G[1, 1, 1, x])/3 + 
       280*G[0, 0, 0, 0, x] + 44*G[0, 0, 0, 1, x] + 44*G[0, 0, 1, 0, x] - 
       184*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, x] - 
       56*G[0, 1, 1, 0, x] - 60*G[0, 1, 1, 1, x] + 100*G[1, 0, 0, 0, x] - 
       88*G[1, 0, 0, 1, x] - 88*G[1, 0, 1, 0, x] - 108*G[1, 0, 1, 1, x] - 
       80*G[1, 1, 0, 0, x] - 188*G[1, 1, 0, 1, x] - 188*G[1, 1, 1, 0, x] + 
       640*G[1, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] - 
       20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] + 
       20*G[0, 0, 1, 1, 1, x] - 20*G[0, 1, 0, 0, 0, x] + 
       20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
       20*G[0, 1, 0, 1, 1, x] - 20*G[1, 0, 1, 0, 0, x] + 
       20*G[1, 0, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 0, x] - 
       20*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, x] - 
       20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] + 
       20*G[1, 1, 0, 1, 1, x] - 10*Zeta[3] - (8*I)*Pi*Zeta[3] - 
       (50*Pi^2*Zeta[3])/3 - 64*G[0, x]*Zeta[3] + 112*G[1, x]*Zeta[3] - 
       60*G[0, 0, x]*Zeta[3] + 60*G[0, 1, x]*Zeta[3] + 
       60*G[1, 0, x]*Zeta[3] - 60*G[1, 1, x]*Zeta[3] - 200*Zeta[5]) - 
     (260*Zeta[5])/9 - (189*I)*Pi*Zeta[5] + 105*G[0, x]*Zeta[5] - 
     194*G[1, x]*Zeta[5] + RATIO[x^2]*((-17*Pi^4*G[0, x])/45 + 
       (17*Pi^4*G[1, x])/45 - (2*Pi^2*G[0, 0, 0, x])/3 - 
       (4*Pi^2*G[0, 0, 1, x])/3 + (4*Pi^2*G[0, 1, 0, x])/3 + 
       (2*Pi^2*G[0, 1, 1, x])/3 + (2*Pi^2*G[1, 0, 0, x])/3 + 
       (4*Pi^2*G[1, 0, 1, x])/3 - (4*Pi^2*G[1, 1, 0, x])/3 - 
       (2*Pi^2*G[1, 1, 1, x])/3 - 4*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] + (10*Pi^2*Zeta[3])/3 + 12*G[0, 0, x]*Zeta[3] - 
       12*G[0, 1, x]*Zeta[3] - 12*G[1, 0, x]*Zeta[3] + 
       12*G[1, 1, x]*Zeta[3] + 40*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      (((136*I)/3)*Pi^3 - (41731*Pi^4)/1080 - ((2501*I)/180)*Pi^5 + 
       (631*Pi^6)/840 + ((40343*I)/162)*Pi*G[0, x] + (2896*Pi^2*G[0, x])/9 + 
       ((172*I)/3)*Pi^3*G[0, x] - (4847*Pi^4*G[0, x])/1080 - 
       ((247*I)/180)*Pi^5*G[0, x] - ((389*I)/6)*Pi^3*G[1, x] - 
       (61*Pi^4*G[1, x])/15 - ((56*I)/45)*Pi^5*G[1, x] + 
       (40343*G[0, 0, x])/162 - ((18290*I)/27)*Pi*G[0, 0, x] - 
       (1111*Pi^2*G[0, 0, x])/6 - ((272*I)/9)*Pi^3*G[0, 0, x] + 
       (266*Pi^4*G[0, 0, x])/45 - ((2771*I)/9)*Pi*G[0, 1, x] + 
       (242*Pi^2*G[0, 1, x])/9 - (29*I)*Pi^3*G[0, 1, x] - 
       (386*Pi^4*G[0, 1, x])/45 - ((5219*I)/9)*Pi*G[1, 0, x] + 
       (1349*Pi^2*G[1, 0, x])/6 + (49*I)*Pi^3*G[1, 0, x] - 
       (91*Pi^4*G[1, 0, x])/30 - ((32*I)/3)*Pi^3*G[1, 1, x] + 
       (179*Pi^4*G[1, 1, x])/45 - (5413*G[0, 0, 0, x])/9 + 
       ((1978*I)/3)*Pi*G[0, 0, 0, x] + (3331*Pi^2*G[0, 0, 0, x])/18 - 
       ((182*I)/3)*Pi^3*G[0, 0, 0, x] - (2771*G[0, 0, 1, x])/9 + 
       (561*I)*Pi*G[0, 0, 1, x] + (187*Pi^2*G[0, 0, 1, x])/3 - 
       (64*I)*Pi^3*G[0, 0, 1, x] - (2771*G[0, 1, 0, x])/9 + 
       ((313*I)/3)*Pi*G[0, 1, 0, x] + (81*Pi^2*G[0, 1, 0, x])/2 - 
       (14*I)*Pi^3*G[0, 1, 0, x] - (64*I)*Pi*G[0, 1, 1, x] + 
       3*Pi^2*G[0, 1, 1, x] - ((137*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (5219*G[1, 0, 0, x])/9 + (69*I)*Pi*G[1, 0, 0, x] - 
       (83*Pi^2*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (243*I)*Pi*G[1, 0, 1, x] - (8*Pi^2*G[1, 0, 1, x])/3 + 
       ((8*I)/3)*Pi^3*G[1, 0, 1, x] + (146*I)*Pi*G[1, 1, 0, x] + 
       (16*Pi^2*G[1, 1, 0, x])/3 + (8*I)*Pi^3*G[1, 1, 0, x] + 
       (12*I)*Pi^3*G[1, 1, 1, x] + (2168*G[0, 0, 0, 0, x])/3 - 
       (458*I)*Pi*G[0, 0, 0, 0, x] - (328*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (1460*G[0, 0, 0, 1, x])/3 + (76*I)*Pi*G[0, 0, 0, 1, x] - 
       (170*Pi^2*G[0, 0, 0, 1, x])/3 + (1460*G[0, 0, 1, 0, x])/3 - 
       ((506*I)/3)*Pi*G[0, 0, 1, 0, x] - (331*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (649*G[0, 0, 1, 1, x])/3 - (100*I)*Pi*G[0, 0, 1, 1, x] - 
       106*Pi^2*G[0, 0, 1, 1, x] + (931*G[0, 1, 0, 0, x])/3 - 
       (122*I)*Pi*G[0, 1, 0, 0, x] - (256*Pi^2*G[0, 1, 0, 0, x])/3 - 
       64*G[0, 1, 0, 1, x] + (22*I)*Pi*G[0, 1, 0, 1, x] - 
       3*Pi^2*G[0, 1, 0, 1, x] - 64*G[0, 1, 1, 0, x] + 
       (184*I)*Pi*G[0, 1, 1, 0, x] + (220*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (34*I)*Pi*G[0, 1, 1, 1, x] - (46*Pi^2*G[0, 1, 1, 1, x])/3 + 
       538*G[1, 0, 0, 0, x] + (30*I)*Pi*G[1, 0, 0, 0, x] - 
       34*Pi^2*G[1, 0, 0, 0, x] - 243*G[1, 0, 0, 1, x] - 
       (84*I)*Pi*G[1, 0, 0, 1, x] - 243*G[1, 0, 1, 0, x] - 
       (40*I)*Pi*G[1, 0, 1, 0, x] + 10*Pi^2*G[1, 0, 1, 0, x] + 
       (114*I)*Pi*G[1, 0, 1, 1, x] - 6*Pi^2*G[1, 0, 1, 1, x] + 
       146*G[1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 0, 0, x] - 
       (112*Pi^2*G[1, 1, 0, 0, x])/3 - (14*I)*Pi*G[1, 1, 0, 1, x] - 
       (20*Pi^2*G[1, 1, 0, 1, x])/3 + (50*I)*Pi*G[1, 1, 1, 0, x] - 
       32*Pi^2*G[1, 1, 1, 0, x] - (143*G[0, 0, 0, 0, 0, x])/3 - 
       (96*I)*Pi*G[0, 0, 0, 0, 0, x] - 645*G[0, 0, 0, 0, 1, x] + 
       (204*I)*Pi*G[0, 0, 0, 0, 1, x] - 645*G[0, 0, 0, 1, 0, x] + 
       (132*I)*Pi*G[0, 0, 0, 1, 0, x] + 501*G[0, 0, 0, 1, 1, x] + 
       (20*I)*Pi*G[0, 0, 0, 1, 1, x] - (1130*G[0, 0, 1, 0, 0, x])/3 + 
       (134*I)*Pi*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] + 
       (152*I)*Pi*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
       (190*I)*Pi*G[0, 0, 1, 1, 0, x] - 34*G[0, 0, 1, 1, 1, x] - 
       (296*I)*Pi*G[0, 0, 1, 1, 1, x] - 135*G[0, 1, 0, 0, 0, x] + 
       (48*I)*Pi*G[0, 1, 0, 0, 0, x] - 87*G[0, 1, 0, 0, 1, x] + 
       (140*I)*Pi*G[0, 1, 0, 0, 1, x] - 87*G[0, 1, 0, 1, 0, x] + 
       (14*I)*Pi*G[0, 1, 0, 1, 0, x] + 91*G[0, 1, 0, 1, 1, x] - 
       (102*I)*Pi*G[0, 1, 0, 1, 1, x] + 200*G[0, 1, 1, 0, 0, x] - 
       (164*I)*Pi*G[0, 1, 1, 0, 0, x] - 34*G[0, 1, 1, 0, 1, x] - 
       (106*I)*Pi*G[0, 1, 1, 0, 1, x] - 34*G[0, 1, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 1, 0, x] - (60*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       142*G[1, 0, 0, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       48*G[1, 0, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       48*G[1, 0, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       54*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       76*G[1, 0, 1, 0, 0, x] + 114*G[1, 0, 1, 0, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 114*G[1, 0, 1, 1, 0, x] - 
       (24*I)*Pi*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 0, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       14*G[1, 1, 0, 0, 1, x] - (44*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       14*G[1, 1, 0, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 50*G[1, 1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[1, 1, 1, 1, 0, x] - 444*G[0, 0, 0, 0, 0, 0, x] + 
       188*G[0, 0, 0, 0, 0, 1, x] + 188*G[0, 0, 0, 0, 1, 0, x] + 
       152*G[0, 0, 0, 0, 1, 1, x] + 208*G[0, 0, 0, 1, 0, 0, x] + 
       60*G[0, 0, 0, 1, 0, 1, x] + 60*G[0, 0, 0, 1, 1, 0, x] - 
       132*G[0, 0, 0, 1, 1, 1, x] + 92*G[0, 0, 1, 0, 0, 0, x] + 
       114*G[0, 0, 1, 0, 0, 1, x] + 114*G[0, 0, 1, 0, 1, 0, x] + 
       42*G[0, 0, 1, 0, 1, 1, x] + 10*G[0, 0, 1, 1, 0, 0, x] + 
       184*G[0, 0, 1, 1, 0, 1, x] + 184*G[0, 0, 1, 1, 1, 0, x] - 
       660*G[0, 0, 1, 1, 1, 1, x] - 160*G[0, 1, 0, 0, 0, 0, x] + 
       200*G[0, 1, 0, 0, 0, 1, x] + 200*G[0, 1, 0, 0, 1, 0, x] - 
       24*G[0, 1, 0, 0, 1, 1, x] + 112*G[0, 1, 0, 1, 0, 0, x] - 
       62*G[0, 1, 0, 1, 0, 1, x] - 62*G[0, 1, 0, 1, 1, 0, x] - 
       124*G[0, 1, 0, 1, 1, 1, x] - 124*G[0, 1, 1, 0, 0, 0, x] - 
       36*G[0, 1, 1, 0, 0, 1, x] - 36*G[0, 1, 1, 0, 1, 0, x] - 
       106*G[0, 1, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 1, 0, 0, x] - 
       60*G[0, 1, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 1, 0, x] - 
       248*G[1, 0, 0, 0, 0, 0, x] + 172*G[1, 0, 0, 0, 0, 1, x] + 
       172*G[1, 0, 0, 0, 1, 0, x] - 176*G[1, 0, 0, 0, 1, 1, x] + 
       144*G[1, 0, 0, 1, 0, 0, x] - 112*G[1, 0, 0, 1, 0, 1, x] - 
       112*G[1, 0, 0, 1, 1, 0, x] + 72*G[1, 0, 0, 1, 1, 1, x] + 
       36*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] + 56*G[1, 0, 1, 0, 1, 1, x] - 
       44*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 1, x] + 
       32*G[1, 0, 1, 1, 1, 0, x] - 128*G[1, 1, 0, 0, 0, 0, x] + 
       92*G[1, 1, 0, 0, 0, 1, x] + 92*G[1, 1, 0, 0, 1, 0, x] - 
       124*G[1, 1, 0, 0, 1, 1, x] + 24*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       84*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
       36*G[1, 1, 1, 0, 1, 0, x] - 36*G[1, 1, 1, 1, 0, 0, x] - 272*Zeta[3] - 
       ((440*I)/3)*Pi*Zeta[3] - 60*Pi^2*Zeta[3] + ((74*I)/3)*Pi^3*Zeta[3] - 
       164*G[0, x]*Zeta[3] + ((358*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (124*Pi^2*G[0, x]*Zeta[3])/3 + 389*G[1, x]*Zeta[3] - 
       (204*I)*Pi*G[1, x]*Zeta[3] - (98*Pi^2*G[1, x]*Zeta[3])/3 - 
       (3800*G[0, 0, x]*Zeta[3])/9 + (70*I)*Pi*G[0, 0, x]*Zeta[3] - 
       40*G[0, 1, x]*Zeta[3] - (72*I)*Pi*G[0, 1, x]*Zeta[3] + 
       20*G[1, 0, x]*Zeta[3] + (126*I)*Pi*G[1, 0, x]*Zeta[3] + 
       64*G[1, 1, x]*Zeta[3] + (16*I)*Pi*G[1, 1, x]*Zeta[3] + 
       244*G[0, 0, 0, x]*Zeta[3] - 246*G[0, 0, 1, x]*Zeta[3] - 
       54*G[0, 1, 0, x]*Zeta[3] + 90*G[0, 1, 1, x]*Zeta[3] + 
       142*G[1, 0, 0, x]*Zeta[3] - 12*G[1, 0, 1, x]*Zeta[3] + 
       64*G[1, 1, 0, x]*Zeta[3] - 72*G[1, 1, 1, x]*Zeta[3] - 156*Zeta[3]^2 - 
       517*Zeta[5] - (141*I)*Pi*Zeta[5] + 165*G[0, x]*Zeta[5] - 
       108*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(832741/1296 - ((6221*I)/27)*Pi + 
       (579973*Pi^2)/7776 - ((3323*I)/162)*Pi^3 + (68513*Pi^4)/9720 + 
       ((27*I)/20)*Pi^5 + (667589*Pi^6)/136080 - (7955*G[0, x])/12 + 
       ((57227*I)/81)*Pi*G[0, x] + (34223*Pi^2*G[0, x])/648 + 
       ((137*I)/9)*Pi^3*G[0, x] - (1987*Pi^4*G[0, x])/270 - 
       ((31*I)/45)*Pi^5*G[0, x] - (6221*G[1, x])/27 - (126*I)*Pi*G[1, x] + 
       (8774*Pi^2*G[1, x])/81 - ((559*I)/6)*Pi^3*G[1, x] - 
       (3413*Pi^4*G[1, x])/90 - ((64*I)/15)*Pi^5*G[1, x] + 
       (512255*G[0, 0, x])/648 - ((7400*I)/9)*Pi*G[0, 0, x] - 
       (1856*Pi^2*G[0, 0, x])/9 - ((94*I)/9)*Pi^3*G[0, 0, x] - 
       (1061*Pi^4*G[0, 0, x])/180 + (416425*G[0, 1, x])/648 - 
       ((1724*I)/9)*Pi*G[0, 1, x] + (415*Pi^2*G[0, 1, x])/18 + 
       (84*I)*Pi^3*G[0, 1, x] + (295*Pi^4*G[0, 1, x])/36 + 
       (416425*G[1, 0, x])/648 - ((794*I)/9)*Pi*G[1, 0, x] + 
       (640*Pi^2*G[1, 0, x])/3 + ((1433*I)/9)*Pi^3*G[1, 0, x] - 
       (571*Pi^4*G[1, 0, x])/180 - 126*G[1, 1, x] - (80*I)*Pi*G[1, 1, x] - 
       (1447*Pi^2*G[1, 1, x])/18 + ((26*I)/3)*Pi^3*G[1, 1, x] + 
       (35*Pi^4*G[1, 1, x])/18 - (14381*G[0, 0, 0, x])/18 + 
       (896*I)*Pi*G[0, 0, 0, x] + (1625*Pi^2*G[0, 0, 0, x])/9 - 
       (24*I)*Pi^3*G[0, 0, 0, x] - (6563*G[0, 0, 1, x])/9 + 
       (320*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/9 + 
       ((256*I)/9)*Pi^3*G[0, 0, 1, x] - (6563*G[0, 1, 0, x])/9 + 
       (236*I)*Pi*G[0, 1, 0, x] - (1138*Pi^2*G[0, 1, 0, x])/9 + 
       (12*I)*Pi^3*G[0, 1, 0, x] - (1724*G[0, 1, 1, x])/9 - 
       (20*I)*Pi*G[0, 1, 1, x] + (226*Pi^2*G[0, 1, 1, x])/3 + 
       ((244*I)/9)*Pi^3*G[0, 1, 1, x] - (3938*G[1, 0, 0, x])/9 - 
       ((713*I)/3)*Pi*G[1, 0, 0, x] - 126*Pi^2*G[1, 0, 0, x] + 
       ((4*I)/3)*Pi^3*G[1, 0, 0, x] - (3419*G[1, 0, 1, x])/9 - 
       (47*I)*Pi*G[1, 0, 1, x] - (32*Pi^2*G[1, 0, 1, x])/9 + 
       ((218*I)/9)*Pi^3*G[1, 0, 1, x] - (3419*G[1, 1, 0, x])/9 - 
       (47*I)*Pi*G[1, 1, 0, x] + (2020*Pi^2*G[1, 1, 0, x])/9 + 
       ((128*I)/3)*Pi^3*G[1, 1, 0, x] + (361*G[1, 1, 1, x])/3 + 
       (57*I)*Pi*G[1, 1, 1, x] + (1007*Pi^2*G[1, 1, 1, x])/9 - 
       ((370*I)/9)*Pi^3*G[1, 1, 1, x] + 764*G[0, 0, 0, 0, x] - 
       ((1936*I)/3)*Pi*G[0, 0, 0, 0, x] - 222*Pi^2*G[0, 0, 0, 0, x] + 
       746*G[0, 0, 0, 1, x] - (240*I)*Pi*G[0, 0, 0, 1, x] - 
       (194*Pi^2*G[0, 0, 0, 1, x])/3 + 746*G[0, 0, 1, 0, x] - 
       ((632*I)/3)*Pi*G[0, 0, 1, 0, x] + 6*Pi^2*G[0, 0, 1, 0, x] + 
       192*G[0, 0, 1, 1, x] - (172*Pi^2*G[0, 0, 1, 1, x])/9 + 
       658*G[0, 1, 0, 0, x] + ((416*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (238*Pi^2*G[0, 1, 0, 0, x])/3 + 196*G[0, 1, 0, 1, x] - 
       (20*Pi^2*G[0, 1, 0, 1, x])/3 + 196*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (92*Pi^2*G[0, 1, 1, 0, x])/3 - 
       16*G[0, 1, 1, 1, x] + (152*I)*Pi*G[0, 1, 1, 1, x] + 
       (896*Pi^2*G[0, 1, 1, 1, x])/9 + (365*G[1, 0, 0, 0, x])/3 + 
       (390*I)*Pi*G[1, 0, 0, 0, x] + 34*Pi^2*G[1, 0, 0, 0, x] + 
       (512*G[1, 0, 0, 1, x])/3 + (36*I)*Pi*G[1, 0, 0, 1, x] + 
       (116*Pi^2*G[1, 0, 0, 1, x])/9 + (512*G[1, 0, 1, 0, x])/3 - 
       (100*I)*Pi*G[1, 0, 1, 0, x] - (22*Pi^2*G[1, 0, 1, 0, x])/9 + 
       (79*G[1, 0, 1, 1, x])/3 + (198*I)*Pi*G[1, 0, 1, 1, x] + 
       (22*Pi^2*G[1, 0, 1, 1, x])/3 + (869*G[1, 1, 0, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, 0, x] - 16*Pi^2*G[1, 1, 0, 0, x] - 
       (278*G[1, 1, 0, 1, x])/3 - (178*I)*Pi*G[1, 1, 0, 1, x] + 
       (380*Pi^2*G[1, 1, 0, 1, x])/9 - (278*G[1, 1, 1, 0, x])/3 + 
       (10*I)*Pi*G[1, 1, 1, 0, x] + (926*Pi^2*G[1, 1, 1, 0, x])/9 + 
       (353*G[1, 1, 1, 1, x])/3 + (16*I)*Pi*G[1, 1, 1, 1, x] + 
       (154*Pi^2*G[1, 1, 1, 1, x])/3 - (1640*G[0, 0, 0, 0, 0, x])/3 + 
       (480*I)*Pi*G[0, 0, 0, 0, 0, x] - (1504*G[0, 0, 0, 0, 1, x])/3 + 
       (256*I)*Pi*G[0, 0, 0, 0, 1, x] - (1504*G[0, 0, 0, 1, 0, x])/3 + 
       ((1120*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 96*G[0, 0, 0, 1, 1, x] - 
       (128*I)*Pi*G[0, 0, 0, 1, 1, x] - (1328*G[0, 0, 1, 0, 0, x])/3 + 
       ((736*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (376*G[0, 0, 1, 0, 1, x])/3 - 
       (128*I)*Pi*G[0, 0, 1, 0, 1, x] - (376*G[0, 0, 1, 1, 0, x])/3 - 
       ((784*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (88*G[0, 0, 1, 1, 1, x])/3 + 
       ((208*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (484*G[0, 1, 0, 0, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, 0, 0, x] + (4*G[0, 1, 0, 0, 1, x])/3 - 
       (96*I)*Pi*G[0, 1, 0, 0, 1, x] + (4*G[0, 1, 0, 1, 0, x])/3 - 
       ((488*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - (380*G[0, 1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, 1, 1, x] + (196*G[0, 1, 1, 0, 0, x])/3 - 
       ((344*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (476*G[0, 1, 1, 0, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, 0, 1, x] - (476*G[0, 1, 1, 1, 0, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 340*G[0, 1, 1, 1, 1, x] + 
       ((40*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (260*G[1, 0, 0, 0, 0, x])/3 + 
       (72*I)*Pi*G[1, 0, 0, 0, 0, x] + 286*G[1, 0, 0, 0, 1, x] - 
       (64*I)*Pi*G[1, 0, 0, 0, 1, x] + 286*G[1, 0, 0, 1, 0, x] - 
       ((380*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - (746*G[1, 0, 0, 1, 1, x])/3 - 
       ((92*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 0, 0, x] - 
       ((404*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - (116*G[1, 0, 1, 0, 1, x])/3 + 
       ((244*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - (116*G[1, 0, 1, 1, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 110*G[1, 0, 1, 1, 1, x] + 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 408*G[1, 1, 0, 0, 0, x] - 
       (88*I)*Pi*G[1, 1, 0, 0, 0, x] - (1040*G[1, 1, 0, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] - (1040*G[1, 1, 0, 1, 0, x])/3 - 
       ((164*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] + 
       ((220*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - (242*G[1, 1, 1, 0, 0, x])/3 - 
       ((188*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 68*G[1, 1, 1, 0, 1, x] - 
       ((140*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 68*G[1, 1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 1, 0, x] + 352*G[1, 1, 1, 1, 1, x] - 
       (96*I)*Pi*G[1, 1, 1, 1, 1, x] + 360*G[0, 0, 0, 0, 0, 0, x] + 
       360*G[0, 0, 0, 0, 0, 1, x] + 360*G[0, 0, 0, 0, 1, 0, x] + 
       64*G[0, 0, 0, 0, 1, 1, x] + 360*G[0, 0, 0, 1, 0, 0, x] + 
       (544*G[0, 0, 0, 1, 0, 1, x])/3 + (544*G[0, 0, 0, 1, 1, 0, x])/3 - 
       (1216*G[0, 0, 0, 1, 1, 1, x])/3 + 304*G[0, 0, 1, 0, 0, 0, x] + 
       (328*G[0, 0, 1, 0, 0, 1, x])/3 + (328*G[0, 0, 1, 0, 1, 0, x])/3 - 
       (904*G[0, 0, 1, 0, 1, 1, x])/3 - 72*G[0, 0, 1, 1, 0, 0, x] - 
       (760*G[0, 0, 1, 1, 0, 1, x])/3 - (760*G[0, 0, 1, 1, 1, 0, x])/3 + 
       (8*G[0, 0, 1, 1, 1, 1, x])/3 + 136*G[0, 1, 0, 0, 0, 0, x] + 
       40*G[0, 1, 0, 0, 0, 1, x] + 40*G[0, 1, 0, 0, 1, 0, x] - 
       192*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] - 
       (632*G[0, 1, 0, 1, 0, 1, x])/3 - (632*G[0, 1, 0, 1, 1, 0, x])/3 - 
       (376*G[0, 1, 0, 1, 1, 1, x])/3 - 72*G[0, 1, 1, 0, 0, 0, x] - 
       (440*G[0, 1, 1, 0, 0, 1, x])/3 - (440*G[0, 1, 1, 0, 1, 0, x])/3 - 
       (568*G[0, 1, 1, 0, 1, 1, x])/3 - 80*G[0, 1, 1, 1, 0, 0, x] - 
       (736*G[0, 1, 1, 1, 0, 1, x])/3 - (736*G[0, 1, 1, 1, 1, 0, x])/3 + 
       (944*G[0, 1, 1, 1, 1, 1, x])/3 + 204*G[1, 0, 0, 0, 0, 0, x] - 
       60*G[1, 0, 0, 0, 0, 1, x] - 60*G[1, 0, 0, 0, 1, 0, x] - 
       76*G[1, 0, 0, 0, 1, 1, x] - 72*G[1, 0, 0, 1, 0, 0, x] - 
       (380*G[1, 0, 0, 1, 0, 1, x])/3 - (380*G[1, 0, 0, 1, 1, 0, x])/3 - 
       128*G[1, 0, 0, 1, 1, 1, x] - 100*G[1, 0, 1, 0, 0, 0, x] - 
       (368*G[1, 0, 1, 0, 0, 1, x])/3 - (368*G[1, 0, 1, 0, 1, 0, x])/3 - 
       28*G[1, 0, 1, 0, 1, 1, x] - 160*G[1, 0, 1, 1, 0, 0, x] - 
       80*G[1, 0, 1, 1, 0, 1, x] - 80*G[1, 0, 1, 1, 1, 0, x] - 
       244*G[1, 1, 0, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 0, 1, x] + 
       36*G[1, 1, 0, 0, 1, 0, x] - 244*G[1, 1, 0, 0, 1, 1, x] - 
       32*G[1, 1, 0, 1, 0, 0, x] - (596*G[1, 1, 0, 1, 0, 1, x])/3 - 
       (596*G[1, 1, 0, 1, 1, 0, x])/3 + 104*G[1, 1, 0, 1, 1, 1, x] + 
       44*G[1, 1, 1, 0, 0, 0, x] - (752*G[1, 1, 1, 0, 0, 1, x])/3 - 
       (752*G[1, 1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 1, 0, 1, 1, x] - 
       48*G[1, 1, 1, 1, 0, 0, x] - 80*G[1, 1, 1, 1, 0, 1, x] - 
       80*G[1, 1, 1, 1, 1, 0, x] + 224*G[1, 1, 1, 1, 1, 1, x] - 
       (43679*Zeta[3])/54 + (47*I)*Pi*Zeta[3] + (458*Pi^2*Zeta[3])/3 + 
       (10*I)*Pi^3*Zeta[3] + (1240*G[0, x]*Zeta[3])/3 - 
       ((928*I)/9)*Pi*G[0, x]*Zeta[3] - (91*Pi^2*G[0, x]*Zeta[3])/3 - 
       85*G[1, x]*Zeta[3] - (1136*I)*Pi*G[1, x]*Zeta[3] - 
       56*Pi^2*G[1, x]*Zeta[3] - (1724*G[0, 0, x]*Zeta[3])/9 + 
       (24*I)*Pi*G[0, 0, x]*Zeta[3] - (658*G[0, 1, x]*Zeta[3])/9 + 
       (216*I)*Pi*G[0, 1, x]*Zeta[3] - (3772*G[1, 0, x]*Zeta[3])/9 + 
       ((908*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 62*G[1, 1, x]*Zeta[3] - 
       ((844*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 84*G[0, 0, 0, x]*Zeta[3] - 
       24*G[0, 0, 1, x]*Zeta[3] - 24*G[0, 1, 0, x]*Zeta[3] + 
       152*G[0, 1, 1, x]*Zeta[3] + 96*G[1, 0, 0, x]*Zeta[3] - 
       (340*G[1, 0, 1, x]*Zeta[3])/3 - 16*G[1, 1, 0, x]*Zeta[3] - 
       (28*G[1, 1, 1, x]*Zeta[3])/3 + (268*Zeta[3]^2)/3 + (458*Zeta[5])/9 - 
       (72*I)*Pi*Zeta[5] - 120*G[0, x]*Zeta[5] + 86*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-7955/12 + ((82817*I)/81)*Pi + (200543*Pi^2)/648 + 
       ((485*I)/9)*Pi^3 - (3481*Pi^4)/270 - ((3*I)/5)*Pi^5 + 
       (84448*G[0, x])/81 - ((30806*I)/27)*Pi*G[0, x] - 
       (3671*Pi^2*G[0, x])/18 + ((506*I)/9)*Pi^3*G[0, x] - 
       (79*Pi^4*G[0, x])/18 + (416425*G[1, x])/648 - 
       ((3326*I)/9)*Pi*G[1, x] + (631*Pi^2*G[1, x])/18 + 
       ((238*I)/3)*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/20 - 
       (50509*G[0, 0, x])/54 + (732*I)*Pi*G[0, 0, x] + 
       (1789*Pi^2*G[0, 0, x])/9 - (12*I)*Pi^3*G[0, 0, x] - 
       (8381*G[0, 1, x])/9 + (220*I)*Pi*G[0, 1, x] + (470*Pi^2*G[0, 1, x])/
        9 + ((94*I)/3)*Pi^3*G[0, 1, x] - (8381*G[1, 0, x])/9 + 
       (220*I)*Pi*G[1, 0, x] - (256*Pi^2*G[1, 0, x])/9 + 
       (34*I)*Pi^3*G[1, 0, x] - (1508*G[1, 1, x])/9 + (46*I)*Pi*G[1, 1, x] + 
       (338*Pi^2*G[1, 1, x])/3 + (16*I)*Pi^3*G[1, 1, x] + 572*G[0, 0, 0, x] - 
       ((796*I)/3)*Pi*G[0, 0, 0, x] - 98*Pi^2*G[0, 0, 0, x] + 
       682*G[0, 0, 1, x] - (212*I)*Pi*G[0, 0, 1, x] - 16*Pi^2*G[0, 0, 1, x] + 
       682*G[0, 1, 0, x] - ((692*I)/3)*Pi*G[0, 1, 0, x] + 
       (4*Pi^2*G[0, 1, 0, x])/3 - 22*G[0, 1, 1, x] + 
       (78*I)*Pi*G[0, 1, 1, x] + 20*Pi^2*G[0, 1, 1, x] + 566*G[1, 0, 0, x] + 
       ((356*I)/3)*Pi*G[1, 0, 0, x] + (152*Pi^2*G[1, 0, 0, x])/3 + 
       94*G[1, 0, 1, x] - (42*I)*Pi*G[1, 0, 1, x] + (44*Pi^2*G[1, 0, 1, x])/
        3 + 94*G[1, 1, 0, x] + (86*I)*Pi*G[1, 1, 0, x] + 
       (76*Pi^2*G[1, 1, 0, x])/3 + 232*G[1, 1, 1, x] + 
       (116*I)*Pi*G[1, 1, 1, x] + 80*Pi^2*G[1, 1, 1, x] + 
       (200*I)*Pi*G[0, 0, 0, 0, x] - (976*G[0, 0, 0, 1, x])/3 + 
       (104*I)*Pi*G[0, 0, 0, 1, x] - (976*G[0, 0, 1, 0, x])/3 + 
       (104*I)*Pi*G[0, 0, 1, 0, x] - 62*G[0, 0, 1, 1, x] - 
       (88*I)*Pi*G[0, 0, 1, 1, x] - (800*G[0, 1, 0, 0, x])/3 + 
       (72*I)*Pi*G[0, 1, 0, 0, x] - (418*G[0, 1, 0, 1, x])/3 - 
       (120*I)*Pi*G[0, 1, 0, 1, x] - (418*G[0, 1, 1, 0, x])/3 - 
       (176*I)*Pi*G[0, 1, 1, 0, x] + (628*G[0, 1, 1, 1, x])/3 + 
       (60*I)*Pi*G[0, 1, 1, 1, x] + (404*G[1, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 0, x] - (254*G[1, 0, 0, 1, x])/3 - 
       (88*I)*Pi*G[1, 0, 0, 1, x] - (254*G[1, 0, 1, 0, x])/3 - 
       (128*I)*Pi*G[1, 0, 1, 0, x] - (128*G[1, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 1, x] + (370*G[1, 1, 0, 0, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, 0, x] - (368*G[1, 1, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, 1, x] - (368*G[1, 1, 1, 0, x])/3 + 
       (36*I)*Pi*G[1, 1, 1, 0, x] + 268*G[1, 1, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, x] + 160*G[0, 0, 0, 0, 0, x] + 
       176*G[0, 0, 0, 0, 1, x] + 176*G[0, 0, 0, 1, 0, x] - 
       52*G[0, 0, 0, 1, 1, x] + 144*G[0, 0, 1, 0, 0, x] - 
       20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] - 
       284*G[0, 0, 1, 1, 1, x] + 104*G[0, 1, 0, 0, 0, x] - 
       44*G[0, 1, 0, 0, 1, x] - 44*G[0, 1, 0, 1, 0, x] - 
       292*G[0, 1, 0, 1, 1, x] - 108*G[0, 1, 1, 0, 0, x] - 
       284*G[0, 1, 1, 0, 1, x] - 284*G[0, 1, 1, 1, 0, x] + 
       56*G[0, 1, 1, 1, 1, x] + 80*G[1, 0, 0, 0, 0, x] - 
       44*G[1, 0, 0, 0, 1, x] - 44*G[1, 0, 0, 1, 0, x] - 
       236*G[1, 0, 0, 1, 1, x] - 76*G[1, 0, 1, 0, 0, x] - 
       244*G[1, 0, 1, 0, 1, x] - 244*G[1, 0, 1, 1, 0, x] - 
       104*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] - 
       188*G[1, 1, 0, 0, 1, x] - 188*G[1, 1, 0, 1, 0, x] - 
       168*G[1, 1, 0, 1, 1, x] - 108*G[1, 1, 1, 0, 0, x] - 
       200*G[1, 1, 1, 0, 1, x] - 200*G[1, 1, 1, 1, 0, x] + 
       240*G[1, 1, 1, 1, 1, x] + (-6*Pi^2 - (32*I)*Pi^3 - 28*Pi^2*G[0, x] - 
         44*Pi^2*G[1, x] - 12*G[0, 0, x] - (64*I)*Pi*G[0, 0, x] + 
         12*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] + 12*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - (64*I)*Pi*G[1, 1, x] - 
         168*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         120*G[0, 1, 1, x] + 24*G[1, 0, 0, x] + 120*G[1, 0, 1, x] + 
         120*G[1, 1, 0, x] - 264*G[1, 1, 1, x])*RATIO[x] + (1444*Zeta[3])/3 - 
       ((2620*I)/9)*Pi*Zeta[3] - 33*Pi^2*Zeta[3] - (2498*G[0, x]*Zeta[3])/9 + 
       (52*I)*Pi*G[0, x]*Zeta[3] + (62*G[1, x]*Zeta[3])/9 + 
       (40*I)*Pi*G[1, x]*Zeta[3] + 64*G[0, 0, x]*Zeta[3] - 
       8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 72*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((14*I)*Pi^3 - (58*Pi^4)/5 + ((106*I)/45)*Pi^5 + 
         ((6262*I)/27)*Pi*G[0, x] + (584*Pi^2*G[0, x])/3 + 
         ((98*I)/3)*Pi^3*G[0, x] + (32*Pi^4*G[0, x])/9 - 
         (12*I)*Pi^3*G[1, x] - (32*Pi^4*G[1, x])/45 + (6262*G[0, 0, x])/27 - 
         ((1642*I)/3)*Pi*G[0, 0, x] - (1018*Pi^2*G[0, 0, x])/9 + 
         ((76*I)/3)*Pi^3*G[0, 0, x] - (142*I)*Pi*G[0, 1, x] - 
         (4*Pi^2*G[0, 1, x])/3 + (14*I)*Pi^3*G[0, 1, x] - 
         (226*I)*Pi*G[1, 0, x] + (164*Pi^2*G[1, 0, x])/3 + 
         ((10*I)/3)*Pi^3*G[1, 0, x] - (8*I)*Pi^3*G[1, 1, x] - 
         550*G[0, 0, 0, x] + (320*I)*Pi*G[0, 0, 0, x] + 
         90*Pi^2*G[0, 0, 0, x] - 142*G[0, 0, 1, x] + 
         (104*I)*Pi*G[0, 0, 1, x] + (106*Pi^2*G[0, 0, 1, x])/3 - 
         142*G[0, 1, 0, x] + (56*I)*Pi*G[0, 1, 0, x] + 
         (122*Pi^2*G[0, 1, 0, x])/3 + (18*I)*Pi*G[0, 1, 1, x] + 
         (40*Pi^2*G[0, 1, 1, x])/3 - 226*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] + 22*Pi^2*G[1, 0, 0, x] - 
         (78*I)*Pi*G[1, 0, 1, x] + (56*Pi^2*G[1, 0, 1, x])/3 - 
         (6*I)*Pi*G[1, 1, 0, x] + 24*Pi^2*G[1, 1, 0, x] + 
         (704*G[0, 0, 0, 0, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, x] + 
         220*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] + 
         220*G[0, 0, 1, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, x] - 
         54*G[0, 0, 1, 1, x] + (88*I)*Pi*G[0, 0, 1, 1, x] + 
         100*G[0, 1, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 1, x] + 124*G[1, 0, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, 0, x] - 78*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 78*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] + (36*I)*Pi*G[1, 1, 1, 0, x] + 
         160*G[0, 0, 0, 0, 0, x] - 136*G[0, 0, 0, 0, 1, x] - 
         136*G[0, 0, 0, 1, 0, x] + 92*G[0, 0, 0, 1, 1, x] - 
         72*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 180*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] + 84*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
         36*G[0, 1, 1, 1, 0, x] + 56*G[1, 0, 0, 0, 0, x] - 
         20*G[1, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 1, 0, x] + 
         36*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         60*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 0, 1, 0, x] + 36*G[1, 1, 1, 0, 0, x] - 84*Zeta[3] - 
         (160*I)*Pi*Zeta[3] - 24*Pi^2*Zeta[3] - 24*G[0, x]*Zeta[3] - 
         (20*I)*Pi*G[0, x]*Zeta[3] + 72*G[1, x]*Zeta[3] - 
         (16*I)*Pi*G[1, x]*Zeta[3] - 68*G[0, 0, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
         48*G[1, 1, x]*Zeta[3]) - 120*Zeta[5] + RATIO[x^(-1)]*
        (7955/12 - ((57227*I)/81)*Pi - (34223*Pi^2)/648 - ((137*I)/9)*Pi^3 + 
         (1987*Pi^4)/270 + ((31*I)/45)*Pi^5 - (58858*G[0, x])/81 + 
         ((7400*I)/9)*Pi*G[0, x] + (3751*Pi^2*G[0, x])/18 + 
         ((94*I)/9)*Pi^3*G[0, x] + (511*Pi^4*G[0, x])/90 - 
         (416425*G[1, x])/648 + ((1616*I)/9)*Pi*G[1, x] + 
         (233*Pi^2*G[1, x])/18 - (84*I)*Pi^3*G[1, x] - (127*Pi^4*G[1, x])/
          36 + (12707*G[0, 0, x])/18 - (768*I)*Pi*G[0, 0, x] - 
         (1643*Pi^2*G[0, 0, x])/9 + ((64*I)/3)*Pi^3*G[0, 0, x] + 
         (6563*G[0, 1, x])/9 - (328*I)*Pi*G[0, 1, x] - (56*Pi^2*G[0, 1, x])/
          9 - ((76*I)/3)*Pi^3*G[0, 1, x] + (6563*G[1, 0, x])/9 - 
         (284*I)*Pi*G[1, 0, x] + (1138*Pi^2*G[1, 0, x])/9 - 
         ((92*I)/3)*Pi^3*G[1, 0, x] + (1616*G[1, 1, x])/9 - 
         (12*I)*Pi*G[1, 1, x] - (298*Pi^2*G[1, 1, x])/3 - 
         (24*I)*Pi^3*G[1, 1, x] - 614*G[0, 0, 0, x] + ((1504*I)/3)*Pi*
          G[0, 0, 0, x] + 140*Pi^2*G[0, 0, 0, x] - 618*G[0, 0, 1, x] + 
         (240*I)*Pi*G[0, 0, 1, x] + (58*Pi^2*G[0, 0, 1, x])/3 - 
         618*G[0, 1, 0, x] + ((632*I)/3)*Pi*G[0, 1, 0, x] + 
         (46*Pi^2*G[0, 1, 0, x])/3 - 200*G[0, 1, 1, x] - 
         (68*Pi^2*G[0, 1, 1, x])/3 - 530*G[1, 0, 0, x] - 
         ((416*I)/3)*Pi*G[1, 0, 0, x] - (134*Pi^2*G[1, 0, 0, x])/3 - 
         244*G[1, 0, 1, x] - 4*Pi^2*G[1, 0, 1, x] - 244*G[1, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/3 + 
         32*G[1, 1, 1, x] - (80*I)*Pi*G[1, 1, 1, x] - 80*Pi^2*G[1, 1, 1, x] + 
         (1208*G[0, 0, 0, 0, x])/3 - (288*I)*Pi*G[0, 0, 0, 0, x] + 
         (1072*G[0, 0, 0, 1, x])/3 - (96*I)*Pi*G[0, 0, 0, 1, x] + 
         (1072*G[0, 0, 1, 0, x])/3 - (128*I)*Pi*G[0, 0, 1, 0, x] + 
         96*G[0, 0, 1, 1, x] + (128*I)*Pi*G[0, 0, 1, 1, x] + 
         (896*G[0, 1, 0, 0, x])/3 - (112*I)*Pi*G[0, 1, 0, 0, x] + 
         (376*G[0, 1, 0, 1, x])/3 + (128*I)*Pi*G[0, 1, 0, 1, x] + 
         (376*G[0, 1, 1, 0, x])/3 + (168*I)*Pi*G[0, 1, 1, 0, x] - 
         (88*G[0, 1, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, 1, x] + 
         (52*G[1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 0, 0, 0, x] - 
         (4*G[1, 0, 0, 1, x])/3 + (96*I)*Pi*G[1, 0, 0, 1, x] - 
         (4*G[1, 0, 1, 0, x])/3 + (120*I)*Pi*G[1, 0, 1, 0, x] + 
         (380*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (196*G[1, 1, 0, 0, x])/3 + (96*I)*Pi*G[1, 1, 0, 0, x] + 
         (476*G[1, 1, 0, 1, x])/3 + (476*G[1, 1, 1, 0, x])/3 - 
         268*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         240*G[0, 0, 0, 0, 0, x] - 168*G[0, 0, 0, 0, 1, x] - 
         168*G[0, 0, 0, 1, 0, x] + 96*G[0, 0, 0, 1, 1, x] - 
         168*G[0, 0, 1, 0, 0, x] + 64*G[0, 0, 1, 0, 1, x] + 
         64*G[0, 0, 1, 1, 0, x] + 320*G[0, 0, 1, 1, 1, x] - 
         144*G[0, 1, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 1, x] + 
         56*G[0, 1, 0, 1, 0, x] + 328*G[0, 1, 0, 1, 1, x] + 
         104*G[0, 1, 1, 0, 0, x] + 320*G[0, 1, 1, 0, 1, x] + 
         320*G[0, 1, 1, 1, 0, x] - 56*G[0, 1, 1, 1, 1, x] - 
         72*G[1, 0, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 1, 0, x] + 224*G[1, 0, 0, 1, 1, x] + 
         88*G[1, 0, 1, 0, 0, x] + 232*G[1, 0, 1, 0, 1, x] + 
         232*G[1, 0, 1, 1, 0, x] + 104*G[1, 0, 1, 1, 1, x] + 
         120*G[1, 1, 0, 0, 0, x] + 176*G[1, 1, 0, 0, 1, x] + 
         176*G[1, 1, 0, 1, 0, x] + 168*G[1, 1, 0, 1, 1, x] + 
         144*G[1, 1, 1, 0, 0, x] + 200*G[1, 1, 1, 0, 1, x] + 
         200*G[1, 1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, 1, x] - 
         (1240*Zeta[3])/3 + ((928*I)/9)*Pi*Zeta[3] + 9*Pi^2*Zeta[3] + 
         (1454*G[0, x]*Zeta[3])/9 - (24*I)*Pi*G[0, x]*Zeta[3] + 
         (658*G[1, x]*Zeta[3])/9 - (56*I)*Pi*G[1, x]*Zeta[3] - 
         36*G[0, 0, x]*Zeta[3] + 24*G[0, 1, x]*Zeta[3] + 
         24*G[1, 0, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] + 120*Zeta[5])))/Nc) + 
 DD[i1, i3]*DD[i2, i4]*(152592883/104976 - ((11175421*I)/11664)*Pi + 
   (2456743*Pi^2)/69984 - ((29401*I)/972)*Pi^3 + (9163*Pi^4)/648 + 
   ((16801*I)/1080)*Pi^5 + (105853*Pi^6)/81648 - (9870281*G[0, x])/5832 + 
   ((1654777*I)/1296)*Pi*G[0, x] - (64091*Pi^2*G[0, x])/1944 - 
   ((2635*I)/36)*Pi^3*G[0, x] - (271*Pi^4*G[0, x])/360 - 
   ((83*I)/360)*Pi^5*G[0, x] - (340691*G[1, x])/1458 + 
   ((2798*I)/27)*Pi*G[1, x] + (18443*Pi^2*G[1, x])/243 - 
   ((752*I)/9)*Pi^3*G[1, x] - (181*Pi^4*G[1, x])/45 - 
   ((1207*I)/270)*Pi^5*G[1, x] + (2699549*G[0, 0, x])/1296 - 
   ((57055*I)/108)*Pi*G[0, 0, x] - (2735*Pi^2*G[0, 0, x])/9 + 
   (32*I)*Pi^3*G[0, 0, x] - (41*Pi^4*G[0, 0, x])/40 + 
   (30743*G[0, 1, x])/216 - ((11110*I)/27)*Pi*G[0, 1, x] + 
   (1313*Pi^2*G[0, 1, x])/18 + (156*I)*Pi^3*G[0, 1, x] - 
   (581*Pi^4*G[0, 1, x])/30 + (30743*G[1, 0, x])/216 + 
   ((1673*I)/108)*Pi*G[1, 0, x] + (1048*Pi^2*G[1, 0, x])/9 + 
   ((1189*I)/9)*Pi^3*G[1, 0, x] - (4241*Pi^4*G[1, 0, x])/180 + 
   220*G[1, 1, x] + ((314*I)/3)*Pi*G[1, 1, x] - (485*Pi^2*G[1, 1, x])/6 + 
   ((317*I)/9)*Pi^3*G[1, 1, x] + (169*Pi^4*G[1, 1, x])/90 - 
   (6968*G[0, 0, 0, x])/9 + ((15961*I)/36)*Pi*G[0, 0, 0, x] + 
   (629*Pi^2*G[0, 0, 0, x])/9 + (I/3)*Pi^3*G[0, 0, 0, x] - 
   (17077*G[0, 0, 1, x])/27 + ((533*I)/3)*Pi*G[0, 0, 1, x] + 
   (152*Pi^2*G[0, 0, 1, x])/3 + ((178*I)/3)*Pi^3*G[0, 0, 1, x] - 
   (17077*G[0, 1, 0, x])/27 + ((1603*I)/36)*Pi*G[0, 1, 0, x] + 
   (299*Pi^2*G[0, 1, 0, x])/6 + (57*I)*Pi^3*G[0, 1, 0, x] + 
   (4*G[0, 1, 1, x])/3 - ((716*I)/3)*Pi*G[0, 1, 1, x] + 
   (644*Pi^2*G[0, 1, 1, x])/9 + ((91*I)/3)*Pi^3*G[0, 1, 1, x] - 
   (20563*G[1, 0, 0, x])/108 - ((1078*I)/3)*Pi*G[1, 0, 0, x] + 
   (610*Pi^2*G[1, 0, 0, x])/3 + ((538*I)/9)*Pi^3*G[1, 0, 0, x] - 
   (124*G[1, 0, 1, x])/9 + (19*I)*Pi*G[1, 0, 1, x] - 84*Pi^2*G[1, 0, 1, x] - 
   ((109*I)/9)*Pi^3*G[1, 0, 1, x] - (124*G[1, 1, 0, x])/9 + 
   ((128*I)/3)*Pi*G[1, 1, 0, x] - (8*Pi^2*G[1, 1, 0, x])/9 + 
   ((97*I)/9)*Pi^3*G[1, 1, 0, x] + (580*G[1, 1, 1, x])/9 + 
   (18*I)*Pi*G[1, 1, 1, x] + (601*Pi^2*G[1, 1, 1, x])/9 - 
   ((52*I)/9)*Pi^3*G[1, 1, 1, x] - (1429*G[0, 0, 0, 0, x])/12 + 
   (8*I)*Pi*G[0, 0, 0, 0, x] - (107*Pi^2*G[0, 0, 0, 0, x])/3 + 
   (6967*G[0, 0, 0, 1, x])/9 - ((1148*I)/3)*Pi*G[0, 0, 0, 1, x] + 
   (886*Pi^2*G[0, 0, 0, 1, x])/9 + (6967*G[0, 0, 1, 0, x])/9 - 
   ((290*I)/3)*Pi*G[0, 0, 1, 0, x] + (265*Pi^2*G[0, 0, 1, 0, x])/9 - 
   412*G[0, 0, 1, 1, x] + (262*I)*Pi*G[0, 0, 1, 1, x] + 
   (175*Pi^2*G[0, 0, 1, 1, x])/9 + (15131*G[0, 1, 0, 0, x])/36 + 
   (282*I)*Pi*G[0, 1, 0, 0, x] + (89*Pi^2*G[0, 1, 0, 0, x])/3 - 
   (574*G[0, 1, 0, 1, x])/3 - ((308*I)/3)*Pi*G[0, 1, 0, 1, x] - 
   (50*Pi^2*G[0, 1, 0, 1, x])/9 - (574*G[0, 1, 1, 0, x])/3 - 
   (354*I)*Pi*G[0, 1, 1, 0, x] + (121*Pi^2*G[0, 1, 1, 0, x])/9 - 
   (34*G[0, 1, 1, 1, x])/3 + ((794*I)/3)*Pi*G[0, 1, 1, 1, x] + 
   (10*Pi^2*G[0, 1, 1, 1, x])/9 - (3449*G[1, 0, 0, 0, x])/9 + 
   ((509*I)/3)*Pi*G[1, 0, 0, 0, x] + (178*Pi^2*G[1, 0, 0, 0, x])/9 + 
   81*G[1, 0, 0, 1, x] + (64*I)*Pi*G[1, 0, 0, 1, x] - 
   (653*Pi^2*G[1, 0, 0, 1, x])/9 + 81*G[1, 0, 1, 0, x] - 
   ((284*I)/3)*Pi*G[1, 0, 1, 0, x] + (265*Pi^2*G[1, 0, 1, 0, x])/9 + 
   (116*G[1, 0, 1, 1, x])/3 + ((284*I)/3)*Pi*G[1, 0, 1, 1, x] - 
   (28*Pi^2*G[1, 0, 1, 1, x])/3 + 133*G[1, 1, 0, 0, x] + 
   ((290*I)/3)*Pi*G[1, 1, 0, 0, x] + (25*Pi^2*G[1, 1, 0, 0, x])/9 + 
   (31*G[1, 1, 0, 1, x])/3 - ((308*I)/3)*Pi*G[1, 1, 0, 1, x] + 
   (490*Pi^2*G[1, 1, 0, 1, x])/9 + (31*G[1, 1, 1, 0, x])/3 - 
   ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + (244*Pi^2*G[1, 1, 1, 0, x])/9 - 
   39*G[1, 1, 1, 1, x] + ((208*I)/3)*Pi*G[1, 1, 1, 1, x] - 
   (38*Pi^2*G[1, 1, 1, 1, x])/3 + (1279*G[0, 0, 0, 0, 0, x])/3 + 
   (137*I)*Pi*G[0, 0, 0, 0, 0, x] - 453*G[0, 0, 0, 0, 1, x] + 
   (48*I)*Pi*G[0, 0, 0, 0, 1, x] - 453*G[0, 0, 0, 1, 0, x] - 
   ((119*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - (347*G[0, 0, 0, 1, 1, x])/3 - 
   ((208*I)/3)*Pi*G[0, 0, 0, 1, 1, x] - 294*G[0, 0, 1, 0, 0, x] + 
   ((202*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + (34*G[0, 0, 1, 0, 1, x])/3 - 
   ((484*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + (34*G[0, 0, 1, 1, 0, x])/3 - 
   ((314*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (1256*G[0, 0, 1, 1, 1, x])/3 + 
   ((308*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + (1055*G[0, 1, 0, 0, 0, x])/3 + 
   (61*I)*Pi*G[0, 1, 0, 0, 0, x] - (329*G[0, 1, 0, 0, 1, x])/3 - 
   (138*I)*Pi*G[0, 1, 0, 0, 1, x] - (329*G[0, 1, 0, 1, 0, x])/3 - 
   ((296*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (133*G[0, 1, 0, 1, 1, x])/3 + 
   ((74*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - (980*G[0, 1, 1, 0, 0, x])/3 - 
   ((80*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 10*G[0, 1, 1, 0, 1, x] - 
   ((184*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + 10*G[0, 1, 1, 1, 0, x] - 
   ((32*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + (1084*G[0, 1, 1, 1, 1, x])/3 + 
   ((368*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (2119*G[1, 0, 0, 0, 0, x])/3 + 
   ((632*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - (584*G[1, 0, 0, 0, 1, x])/3 + 
   ((388*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - (584*G[1, 0, 0, 1, 0, x])/3 - 
   ((136*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 224*G[1, 0, 0, 1, 1, x] - 
   ((140*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - (764*G[1, 0, 1, 0, 0, x])/3 - 
   ((484*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (376*G[1, 0, 1, 0, 1, x])/3 - 
   ((56*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (376*G[1, 0, 1, 1, 0, x])/3 + 
   (4*I)*Pi*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] - 
   (4*I)*Pi*G[1, 0, 1, 1, 1, x] + (598*G[1, 1, 0, 0, 0, x])/3 + 
   ((80*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - (260*G[1, 1, 0, 0, 1, x])/3 - 
   ((260*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - (260*G[1, 1, 0, 1, 0, x])/3 - 
   ((244*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (148*G[1, 1, 0, 1, 1, x])/3 - 
   ((32*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - (148*G[1, 1, 1, 0, 0, x])/3 - 
   ((76*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + (40*G[1, 1, 1, 0, 1, x])/3 - 
   ((80*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + (40*G[1, 1, 1, 1, 0, x])/3 + 
   (24*I)*Pi*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
   (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 257*G[0, 0, 0, 0, 0, 0, x] + 
   160*G[0, 0, 0, 0, 0, 1, x] + 160*G[0, 0, 0, 0, 1, 0, x] - 
   144*G[0, 0, 0, 0, 1, 1, x] + 215*G[0, 0, 0, 1, 0, 0, x] - 
   (860*G[0, 0, 0, 1, 0, 1, x])/3 - (860*G[0, 0, 0, 1, 1, 0, x])/3 + 
   (196*G[0, 0, 0, 1, 1, 1, x])/3 + 180*G[0, 0, 1, 0, 0, 0, x] - 
   (458*G[0, 0, 1, 0, 0, 1, x])/3 - (458*G[0, 0, 1, 0, 1, 0, x])/3 - 
   (554*G[0, 0, 1, 0, 1, 1, x])/3 - 194*G[0, 0, 1, 1, 0, 0, x] - 
   (260*G[0, 0, 1, 1, 0, 1, x])/3 - (260*G[0, 0, 1, 1, 1, 0, x])/3 + 
   (616*G[0, 0, 1, 1, 1, 1, x])/3 + 169*G[0, 1, 0, 0, 0, 0, x] - 
   112*G[0, 1, 0, 0, 0, 1, x] - 112*G[0, 1, 0, 0, 1, 0, x] - 
   198*G[0, 1, 0, 0, 1, 1, x] - 214*G[0, 1, 0, 1, 0, 0, x] - 
   (170*G[0, 1, 0, 1, 0, 1, x])/3 - (170*G[0, 1, 0, 1, 1, 0, x])/3 + 
   (52*G[0, 1, 0, 1, 1, 1, x])/3 - 76*G[0, 1, 1, 0, 0, 0, x] - 
   (380*G[0, 1, 1, 0, 0, 1, x])/3 - (380*G[0, 1, 1, 0, 1, 0, x])/3 + 
   (76*G[0, 1, 1, 0, 1, 1, x])/3 - 152*G[0, 1, 1, 1, 0, 0, x] + 
   (304*G[0, 1, 1, 1, 0, 1, x])/3 + (304*G[0, 1, 1, 1, 1, 0, x])/3 + 
   (352*G[0, 1, 1, 1, 1, 1, x])/3 + (1384*G[1, 0, 0, 0, 0, 0, x])/3 - 
   (272*G[1, 0, 0, 0, 0, 1, x])/3 - (272*G[1, 0, 0, 0, 1, 0, x])/3 + 
   68*G[1, 0, 0, 0, 1, 1, x] - (608*G[1, 0, 0, 1, 0, 0, x])/3 + 
   (16*G[1, 0, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 0, 1, 1, 0, x])/3 - 
   164*G[1, 0, 0, 1, 1, 1, x] - (752*G[1, 0, 1, 0, 0, 0, x])/3 - 
   (176*G[1, 0, 1, 0, 0, 1, x])/3 - (176*G[1, 0, 1, 0, 1, 0, x])/3 - 
   40*G[1, 0, 1, 0, 1, 1, x] - 72*G[1, 0, 1, 1, 0, 0, x] - 
   4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] + 
   16*G[1, 0, 1, 1, 1, 1, x] - (128*G[1, 1, 0, 0, 0, 0, x])/3 - 
   (200*G[1, 1, 0, 0, 0, 1, x])/3 - (200*G[1, 1, 0, 0, 1, 0, x])/3 - 
   76*G[1, 1, 0, 0, 1, 1, x] - (164*G[1, 1, 0, 1, 0, 0, x])/3 - 
   (248*G[1, 1, 0, 1, 0, 1, x])/3 - (248*G[1, 1, 0, 1, 1, 0, x])/3 + 
   104*G[1, 1, 0, 1, 1, 1, x] - (224*G[1, 1, 1, 0, 0, 0, x])/3 - 
   (92*G[1, 1, 1, 0, 0, 1, x])/3 - (92*G[1, 1, 1, 0, 1, 0, x])/3 + 
   68*G[1, 1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, 0, 0, x] + 
   64*G[1, 1, 1, 1, 0, 1, x] + 64*G[1, 1, 1, 1, 1, 0, x] - 
   16*G[1, 1, 1, 1, 1, 1, x] + ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*
    RATIO[x^(-2)] + Log[mu2/s]^6*(1/2 - RATIO[x^(-1)]/2) + 
   Log[mu2/s]^5*(-29/18 + I*Pi - G[0, x] - G[1, x] + 
     (29/18 - I*Pi + G[0, x] + G[1, x])*RATIO[x^(-1)]) + 
   Log[mu2/s]^4*(-19 + ((13*I)/2)*Pi + (65*Pi^2)/12 + (64*G[0, x])/9 - 
     ((17*I)/2)*Pi*G[0, x] + (67*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
     G[0, 0, x]/2 - 3*G[0, 1, x] - 3*G[1, 0, x] + 
     ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
     (19 - (6*I)*Pi - (65*Pi^2)/12 - (119*G[0, x])/18 + (9*I)*Pi*G[0, x] - 
       (67*G[1, x])/9 + (8*I)*Pi*G[1, x] + G[0, 0, x] + 3*G[0, 1, x] + 
       3*G[1, 0, x])*RATIO[x^(-1)]) + 
   (Nf^3*(-1000/729 + (200*G[0, x])/81 - (80*G[0, 0, x])/27 + 
      (16*G[0, 0, 0, x])/9 + Log[mu2/s]^3*(-8/27 + (8*RATIO[x^(-1)])/27) + 
      (1000/729 - (200*G[0, x])/81 + (80*G[0, 0, x])/27 - 
        (16*G[0, 0, 0, x])/9)*RATIO[x^(-1)] + Log[mu2/s]^2*
       (-40/27 + (8*G[0, x])/9 + (40/27 - (8*G[0, x])/9)*RATIO[x^(-1)]) + 
      Log[mu2/s]*(-200/81 + (80*G[0, x])/27 - (16*G[0, 0, x])/9 + 
        (200/81 - (80*G[0, x])/27 + (16*G[0, 0, x])/9)*RATIO[x^(-1)])))/Nc - 
   (166790*Zeta[3])/243 + ((23345*I)/54)*Pi*Zeta[3] + 
   (3109*Pi^2*Zeta[3])/18 + ((175*I)/9)*Pi^3*Zeta[3] + 
   (449*G[0, x]*Zeta[3])/2 - (159*I)*Pi*G[0, x]*Zeta[3] + 
   (1219*Pi^2*G[0, x]*Zeta[3])/9 + (5095*G[1, x]*Zeta[3])/27 - 
   (604*I)*Pi*G[1, x]*Zeta[3] + (515*Pi^2*G[1, x]*Zeta[3])/9 - 
   (55*G[0, 0, x]*Zeta[3])/3 - ((524*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
   (1706*G[0, 1, x]*Zeta[3])/9 - ((638*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
   (2212*G[1, 0, x]*Zeta[3])/9 - ((122*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
   52*G[1, 1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
   50*G[0, 0, 0, x]*Zeta[3] - (26*G[0, 0, 1, x]*Zeta[3])/3 + 
   52*G[0, 1, 0, x]*Zeta[3] + (220*G[0, 1, 1, x]*Zeta[3])/3 + 
   (134*G[1, 0, 0, x]*Zeta[3])/3 - (400*G[1, 0, 1, x]*Zeta[3])/3 - 
   (88*G[1, 1, 0, x]*Zeta[3])/3 + (200*G[1, 1, 1, x]*Zeta[3])/3 - 
   (751*Zeta[3]^2)/9 + Log[mu2/s]^3*(-4451/108 - ((575*I)/27)*Pi - 
     (907*Pi^2)/54 + I*Pi^3 + (109*G[0, x])/3 - I*Pi*G[0, x] - 
     9*Pi^2*G[0, x] + (496*G[1, x])/27 + (18*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
     (53*G[0, 0, x])/3 + ((62*I)/3)*Pi*G[0, 0, x] - (106*G[0, 1, x])/9 + 
     ((82*I)/3)*Pi*G[0, 1, x] - (106*G[1, 0, x])/9 + 
     ((82*I)/3)*Pi*G[1, 0, x] + ((32*I)/3)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 
     (86*G[0, 0, 1, x])/3 + (86*G[0, 1, 0, x])/3 + (32*G[0, 1, 1, x])/3 + 
     (86*G[1, 0, 0, x])/3 + (32*G[1, 0, 1, x])/3 + (32*G[1, 1, 0, x])/3 + 
     ((3*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 3*G[0, 0, x] - 
       (18*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
       18*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
       2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
      (4451/108 + ((656*I)/27)*Pi + (1231*Pi^2)/54 - I*Pi^3 - 
       (100*G[0, x])/3 - (8*I)*Pi*G[0, x] + 15*Pi^2*G[0, x] - 
       (496*G[1, x])/27 - (20*I)*Pi*G[1, x] + 3*Pi^2*G[1, x] + 
       (26*G[0, 0, x])/3 - ((116*I)/3)*Pi*G[0, 0, x] + (88*G[0, 1, x])/9 - 
       ((88*I)/3)*Pi*G[0, 1, x] + (88*G[1, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, x] - ((32*I)/3)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] - (92*G[0, 0, 1, x])/3 - (92*G[0, 1, 0, x])/3 - 
       (32*G[0, 1, 1, x])/3 - (92*G[1, 0, 0, x])/3 - (32*G[1, 0, 1, x])/3 - 
       (32*G[1, 1, 0, x])/3 - 16*Zeta[3]) + 16*Zeta[3]) + 
   Log[mu2/s]^2*(68983/432 - ((881*I)/3)*Pi - 106*Pi^2 - ((251*I)/18)*Pi^3 - 
     (91*Pi^4)/24 - (423*G[0, x])/4 + ((3163*I)/18)*Pi*G[0, x] + 
     (431*Pi^2*G[0, x])/18 + ((29*I)/6)*Pi^3*G[0, x] - (1157*G[1, x])/18 + 
     ((295*I)/3)*Pi*G[1, x] - (89*Pi^2*G[1, x])/6 + ((28*I)/3)*Pi^3*G[1, x] + 
     (39*G[0, 0, x])/2 - ((83*I)/3)*Pi*G[0, 0, x] + (77*Pi^2*G[0, 0, x])/6 + 
     (425*G[0, 1, x])/9 - ((53*I)/3)*Pi*G[0, 1, x] + 11*Pi^2*G[0, 1, x] + 
     (425*G[1, 0, x])/9 - ((71*I)/3)*Pi*G[1, 0, x] + (11*Pi^2*G[1, 0, x])/3 - 
     4*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 + 
     (65*G[0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + (11*G[0, 0, 1, x])/3 - 
     (54*I)*Pi*G[0, 0, 1, x] + (11*G[0, 1, 0, x])/3 - 
     (56*I)*Pi*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - (30*I)*Pi*G[0, 1, 1, x] + 
     (43*G[1, 0, 0, x])/3 - (30*I)*Pi*G[1, 0, 0, x] - (8*G[1, 0, 1, x])/3 - 
     (50*I)*Pi*G[1, 0, 1, x] - (8*G[1, 1, 0, x])/3 - 
     (38*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
     (8*I)*Pi*G[1, 1, 1, x] + 84*G[0, 0, 0, 0, x] - 78*G[0, 0, 0, 1, x] - 
     78*G[0, 0, 1, 0, x] - 62*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] - 
     70*G[0, 1, 0, 1, x] - 70*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
     46*G[1, 0, 0, 0, x] - 70*G[1, 0, 0, 1, x] - 70*G[1, 0, 1, 0, x] - 
     12*G[1, 0, 1, 1, x] - 74*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (509*Zeta[3])/9 - 
     (48*I)*Pi*Zeta[3] - 38*G[0, x]*Zeta[3] - 18*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((8*I)/3)*Pi^3 - (49*Pi^4)/90 - 
       ((95*I)/6)*Pi*G[0, x] - (103*Pi^2*G[0, x])/3 + 
       ((31*I)/6)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] - (95*G[0, 0, x])/6 + 
       ((133*I)/3)*Pi*G[0, 0, x] - (15*Pi^2*G[0, 0, x])/2 + 
       ((73*I)/3)*Pi*G[0, 1, x] - (10*Pi^2*G[0, 1, x])/3 + 
       ((25*I)/3)*Pi*G[1, 0, x] + 11*G[0, 0, 0, x] + 
       (72*I)*Pi*G[0, 0, 0, x] + (73*G[0, 0, 1, x])/3 + 
       (26*I)*Pi*G[0, 0, 1, x] + (73*G[0, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] + 
       (25*G[1, 0, 0, x])/3 + (14*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 
       108*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] + 
       14*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] + 22*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 16*Zeta[3] - 
       8*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(-68983/432 + ((1619*I)/6)*Pi + 75*Pi^2 + 
       ((184*I)/9)*Pi^3 + (193*Pi^4)/72 + (983*G[0, x])/12 - 
       ((1682*I)/9)*Pi*G[0, x] - (592*Pi^2*G[0, x])/9 + (I/3)*Pi^3*G[0, x] + 
       (1157*G[1, x])/18 - (78*I)*Pi*G[1, x] + (23*Pi^2*G[1, x])/2 - 
       (10*I)*Pi^3*G[1, x] - 60*G[0, 0, x] + (120*I)*Pi*G[0, 0, x] - 
       (73*Pi^2*G[0, 0, x])/3 - (242*G[0, 1, x])/9 + (60*I)*Pi*G[0, 1, x] - 
       (49*Pi^2*G[0, 1, x])/3 - (242*G[1, 0, x])/9 + (48*I)*Pi*G[1, 0, x] - 
       (11*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] - 
       (10*Pi^2*G[1, 1, x])/3 + (190*G[0, 0, 0, x])/3 + 
       (84*I)*Pi*G[0, 0, 0, x] + (92*G[0, 0, 1, x])/3 + 
       (80*I)*Pi*G[0, 0, 1, x] + (92*G[0, 1, 0, x])/3 + 
       (72*I)*Pi*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, x] + 14*G[1, 0, 0, x] + 
       (44*I)*Pi*G[1, 0, 0, x] + (14*G[1, 0, 1, x])/3 + 
       (48*I)*Pi*G[1, 0, 1, x] + (14*G[1, 1, 0, x])/3 + 
       (40*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 108*G[0, 0, 0, 1, x] + 
       108*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] + 92*G[0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, x] + 72*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
       68*G[1, 0, 0, 0, x] + 68*G[1, 0, 0, 1, x] + 68*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] + 76*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (653*Zeta[3])/9 + 
       (48*I)*Pi*Zeta[3] + 42*G[0, x]*Zeta[3] + 22*G[1, x]*Zeta[3])) + 
   Nf^2*(469964/6561 - ((10492*I)/729)*Pi + (115*Pi^2)/27 + (157*Pi^4)/1215 - 
     (17087*G[0, x])/243 + ((988*I)/81)*Pi*G[0, x] - (71*Pi^2*G[0, x])/27 + 
     (1534*G[0, 0, x])/27 - ((104*I)/9)*Pi*G[0, 0, x] + 
     (4*Pi^2*G[0, 0, x])/3 + ((44*I)/9)*Pi*G[1, 0, x] - 
     (8*Pi^2*G[1, 0, x])/9 - 36*G[0, 0, 0, x] + ((64*I)/9)*Pi*G[0, 0, 0, x] - 
     ((20*I)/9)*Pi*G[0, 1, 0, x] + (44*G[1, 0, 0, x])/9 - 
     ((8*I)/3)*Pi*G[1, 0, 0, x] + (136*G[0, 0, 0, 0, x])/9 - 
     (20*G[0, 1, 0, 0, x])/9 - (16*G[1, 0, 0, 0, x])/3 + 
     Log[mu2/s]^4*(-2/3 + (2*RATIO[x^(-1)])/3) + 
     Log[mu2/s]^3*(-14/27 - ((44*I)/27)*Pi + (28*G[0, x])/27 + 
       (14/27 + ((44*I)/27)*Pi - (28*G[0, x])/27)*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(1163/81 - (8*I)*Pi + (10*Pi^2)/9 - (58*G[0, x])/9 + 
       ((32*I)/9)*Pi*G[0, x] + (4*G[0, 0, x])/9 + 
       (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-1163/81 + ((20*I)/3)*Pi - (10*Pi^2)/9 + (46*G[0, x])/9 - 
         ((44*I)/9)*Pi*G[0, x] - (16*G[0, 0, x])/9)*RATIO[x^(-1)]) + 
     (3196*Zeta[3])/243 + ((104*I)/27)*Pi*Zeta[3] - 
     (164*G[0, x]*Zeta[3])/27 + Log[mu2/s]*(40769/729 - ((1288*I)/81)*Pi + 
       (37*Pi^2)/9 - (3614*G[0, x])/81 + ((104*I)/9)*Pi*G[0, x] - 
       (4*Pi^2*G[0, x])/3 + (220*G[0, 0, x])/9 - ((64*I)/9)*Pi*G[0, 0, x] + 
       ((8*I)/3)*Pi*G[1, 0, x] - 8*G[0, 0, 0, x] + (8*G[1, 0, 0, x])/3 + 
       (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (64*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-40769/729 + ((712*I)/81)*Pi - 
         (29*Pi^2)/9 + (3038*G[0, x])/81 - ((40*I)/3)*Pi*G[0, x] + 
         (20*Pi^2*G[0, x])/9 - (212*G[0, 0, x])/9 + ((88*I)/9)*Pi*
          G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] + (40*G[0, 0, 0, x])/3 - 
         (8*G[1, 0, 0, x])/3 - (268*Zeta[3])/27) + (268*Zeta[3])/27) + 
     RATIO[(1 - x)^(-1)]*((2*Pi^4)/135 - ((292*I)/27)*Pi*G[0, x] + 
       (64*Pi^2*G[0, x])/27 - (292*G[0, 0, x])/27 + 
       ((64*I)/9)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/9 + 
       (128*G[0, 0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
       ((4*I)/9)*Pi*G[0, 1, 0, x] - 8*G[0, 0, 0, 0, x] + 
       (4*G[0, 1, 0, 0, x])/9 - ((8*I)/9)*Pi*Zeta[3] - 
       (8*G[0, x]*Zeta[3])/9) + RATIO[x^(-1)]*(-469964/6561 + 
       ((2608*I)/729)*Pi - (17*Pi^2)/9 - (139*Pi^4)/1215 + 
       (14459*G[0, x])/243 - ((712*I)/81)*Pi*G[0, x] + (29*Pi^2*G[0, x])/9 - 
       (1250*G[0, 0, x])/27 + ((40*I)/3)*Pi*G[0, 0, x] - 
       (20*Pi^2*G[0, 0, x])/9 - ((40*I)/9)*Pi*G[1, 0, x] + 
       (8*Pi^2*G[1, 0, x])/9 + (332*G[0, 0, 0, x])/9 - 
       ((88*I)/9)*Pi*G[0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
       (40*G[1, 0, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
       (208*G[0, 0, 0, 0, x])/9 + (8*G[0, 1, 0, 0, x])/3 + 
       (16*G[1, 0, 0, 0, x])/3 - (3412*Zeta[3])/243 - 
       ((128*I)/27)*Pi*Zeta[3] + (140*G[0, x]*Zeta[3])/27) + 
     (441631/26244 - ((10492*I)/729)*Pi + (13*Pi^2)/3 + (13*Pi^4)/243 - 
       (65423*G[0, x])/1458 + ((988*I)/81)*Pi*G[0, x] - 
       (17*Pi^2*G[0, x])/27 - (2608*G[1, x])/729 + (20*Pi^2*G[1, x])/9 + 
       (4106*G[0, 0, x])/81 - ((104*I)/9)*Pi*G[0, 0, x] - 
       (4*Pi^2*G[0, 0, x])/9 + (712*G[0, 1, x])/81 - (4*Pi^2*G[0, 1, x])/3 + 
       (712*G[1, 0, x])/81 + ((44*I)/9)*Pi*G[1, 0, x] - 
       (16*Pi^2*G[1, 0, x])/9 - (4*Pi^2*G[1, 1, x])/9 - 
       (284*G[0, 0, 0, x])/9 + ((64*I)/9)*Pi*G[0, 0, 0, x] - 
       (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
       ((20*I)/9)*Pi*G[0, 1, 0, x] - 4*G[1, 0, 0, x] - 
       ((8*I)/3)*Pi*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/9 - 
       (40*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/9 + 8*G[0, 0, 0, 0, x] + 
       (88*G[0, 0, 0, 1, x])/9 + (88*G[0, 0, 1, 0, x])/9 + 
       (44*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 0, 1, x])/3 + 
       (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 - 
       (8*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(2/3 - (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^3*(146/27 - ((44*I)/27)*Pi - (8*G[0, x])/3 - 
         (44*G[1, x])/27 + (-146/27 + ((44*I)/27)*Pi + (8*G[0, x])/3 + 
           (44*G[1, x])/27)*RATIO[x^(-1)]) + Log[mu2/s]^2*
        (1627/81 - (8*I)*Pi + (2*Pi^2)/9 - (158*G[0, x])/9 + 
         ((32*I)/9)*Pi*G[0, x] - (20*G[1, x])/3 + (20*G[0, 0, x])/3 + 
         (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9 + 
         (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-1627/81 + ((20*I)/3)*Pi - (2*Pi^2)/9 + (146*G[0, x])/9 - 
           ((44*I)/9)*Pi*G[0, x] + (20*G[1, x])/3 - 8*G[0, 0, x] - 
           (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9)*RATIO[x^(-1)]) + 
       (4472*Zeta[3])/243 + ((104*I)/27)*Pi*Zeta[3] - (260*G[0, x]*Zeta[3])/
        27 + (128*G[1, x]*Zeta[3])/27 + Log[mu2/s]*(49655/1458 - 
         ((1288*I)/81)*Pi + (19*Pi^2)/9 - (3830*G[0, x])/81 + 
         ((104*I)/9)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 - (712*G[1, x])/81 + 
         (4*Pi^2*G[1, x])/3 + (100*G[0, 0, x])/3 - ((64*I)/9)*Pi*G[0, 0, x] + 
         (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 0, x] - 
         (32*G[0, 0, 0, x])/3 - (88*G[0, 0, 1, x])/9 - (88*G[0, 1, 0, x])/9 - 
         (40*G[1, 0, 0, x])/9 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
         (8*G[1, 1, 1, x])/3 + (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - 
           (64*G[0, 0, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/
            3)*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-49655/1458 + 
           ((712*I)/81)*Pi - (11*Pi^2)/9 + (3254*G[0, x])/81 - 
           ((40*I)/3)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 + (712*G[1, x])/81 - 
           (4*Pi^2*G[1, x])/3 - (292*G[0, 0, x])/9 + ((88*I)/9)*Pi*
            G[0, 0, x] - (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 0, x] + 16*G[0, 0, 0, x] + (88*G[0, 0, 1, x])/
            9 + (88*G[0, 1, 0, x])/9 + (40*G[1, 0, 0, x])/9 + 
           (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 - 
           (236*Zeta[3])/27) + (236*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        ((2*Pi^4)/135 - ((292*I)/27)*Pi*G[0, x] + (64*Pi^2*G[0, x])/27 - 
         (292*G[0, 0, x])/27 + ((64*I)/9)*Pi*G[0, 0, x] - 
         (8*Pi^2*G[0, 0, x])/9 + (128*G[0, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[0, 0, 0, x] + ((4*I)/9)*Pi*G[0, 1, 0, x] - 
         8*G[0, 0, 0, 0, x] + (4*G[0, 1, 0, 0, x])/9 - ((8*I)/9)*Pi*Zeta[3] - 
         (8*G[0, x]*Zeta[3])/9) + RATIO[x^(-1)]*(-441631/26244 + 
         ((2608*I)/729)*Pi - (53*Pi^2)/27 - (47*Pi^4)/1215 + 
         (49655*G[0, x])/1458 - ((712*I)/81)*Pi*G[0, x] + 
         (11*Pi^2*G[0, x])/9 + (2608*G[1, x])/729 - (20*Pi^2*G[1, x])/9 - 
         (3254*G[0, 0, x])/81 + ((40*I)/3)*Pi*G[0, 0, x] - 
         (4*Pi^2*G[0, 0, x])/9 - (712*G[0, 1, x])/81 + (4*Pi^2*G[0, 1, x])/
          3 - (712*G[1, 0, x])/81 - ((40*I)/9)*Pi*G[1, 0, x] + 
         (16*Pi^2*G[1, 0, x])/9 + (4*Pi^2*G[1, 1, x])/9 + 
         (292*G[0, 0, 0, x])/9 - ((88*I)/9)*Pi*G[0, 0, 0, x] + 
         (40*G[0, 0, 1, x])/3 + (40*G[0, 1, 0, x])/3 + 
         ((8*I)/3)*Pi*G[0, 1, 0, x] + (40*G[1, 0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[1, 0, 0, x] + (40*G[1, 0, 1, x])/9 + 
         (40*G[1, 1, 0, x])/9 - (40*G[1, 1, 1, x])/9 - 16*G[0, 0, 0, 0, x] - 
         (88*G[0, 0, 0, 1, x])/9 - (88*G[0, 0, 1, 0, x])/9 - 
         (40*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, 1, x])/3 - (4688*Zeta[3])/243 - ((128*I)/27)*Pi*
          Zeta[3] + (236*G[0, x]*Zeta[3])/27 - (128*G[1, x]*Zeta[3])/27))/
      Nc^2) + RATIO[x^2]*((17*Pi^4*G[0, x])/90 - (17*Pi^4*G[1, x])/90 + 
     (Pi^2*G[0, 0, 0, x])/3 + (2*Pi^2*G[0, 0, 1, x])/3 - 
     (2*Pi^2*G[0, 1, 0, x])/3 - (Pi^2*G[0, 1, 1, x])/3 - 
     (Pi^2*G[1, 0, 0, x])/3 - (2*Pi^2*G[1, 0, 1, x])/3 + 
     (2*Pi^2*G[1, 1, 0, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
     2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
     2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
     2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
     2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
     2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
     2*G[1, 1, 0, 1, 1, x] - (5*Pi^2*Zeta[3])/3 - 6*G[0, 0, x]*Zeta[3] + 
     6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] - 
     20*Zeta[5]) + (9709*Zeta[5])/9 + ((1027*I)/3)*Pi*Zeta[5] + 
   9*G[0, x]*Zeta[5] + (98*G[1, x]*Zeta[5])/3 + 
   Log[mu2/s]*(11290669/11664 - ((575303*I)/648)*Pi - (276265*Pi^2)/1944 - 
     ((589*I)/9)*Pi^3 + (77*Pi^4)/216 + ((569*I)/180)*Pi^5 - 
     (614615*G[0, x])/648 + ((10639*I)/12)*Pi*G[0, x] + 
     (197*Pi^2*G[0, x])/3 - ((431*I)/18)*Pi^3*G[0, x] + 
     (467*Pi^4*G[0, x])/36 - (55879*G[1, x])/216 + ((1306*I)/9)*Pi*G[1, x] + 
     (127*Pi^2*G[1, x])/9 - ((139*I)/3)*Pi^3*G[1, x] + 
     (1523*Pi^4*G[1, x])/180 + (10541*G[0, 0, x])/12 - 
     ((3214*I)/9)*Pi*G[0, 0, x] - (2905*Pi^2*G[0, 0, x])/18 - 
     ((71*I)/3)*Pi^3*G[0, 0, x] + (659*G[0, 1, x])/3 - 
     (126*I)*Pi*G[0, 1, x] + (184*Pi^2*G[0, 1, x])/9 - 
     ((85*I)/3)*Pi^3*G[0, 1, x] + (659*G[1, 0, x])/3 - 
     ((190*I)/3)*Pi*G[1, 0, x] + (796*Pi^2*G[1, 0, x])/9 - 
     ((77*I)/3)*Pi^3*G[1, 0, x] + 54*G[1, 1, x] - (62*I)*Pi*G[1, 1, x] - 
     (124*Pi^2*G[1, 1, x])/3 - ((56*I)/3)*Pi^3*G[1, 1, x] - 
     (635*G[0, 0, 0, x])/3 + (264*I)*Pi*G[0, 0, 0, x] - 
     3*Pi^2*G[0, 0, 0, x] - (1660*G[0, 0, 1, x])/9 + 
     ((76*I)/3)*Pi*G[0, 0, 1, x] - (47*Pi^2*G[0, 0, 1, x])/3 - 
     (1660*G[0, 1, 0, x])/9 + (10*I)*Pi*G[0, 1, 0, x] - 
     (67*Pi^2*G[0, 1, 0, x])/3 - 36*G[0, 1, 1, x] - 
     (116*I)*Pi*G[0, 1, 1, x] - (52*Pi^2*G[0, 1, 1, x])/3 - 
     (514*G[1, 0, 0, x])/9 - ((836*I)/3)*Pi*G[1, 0, 0, x] + 
     7*Pi^2*G[1, 0, 0, x] - (302*G[1, 0, 1, x])/3 + 
     ((200*I)/3)*Pi*G[1, 0, 1, x] - (104*Pi^2*G[1, 0, 1, x])/3 - 
     (302*G[1, 1, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, x] - 
     16*Pi^2*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 - 
     ((40*I)/3)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
     (104*G[0, 0, 0, 0, x])/3 - (80*I)*Pi*G[0, 0, 0, 0, x] + 
     186*G[0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 1, x] + 
     186*G[0, 0, 1, 0, x] + (60*I)*Pi*G[0, 0, 1, 0, x] - 
     168*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 0, 1, 1, x] + 
     40*G[0, 1, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, x] - 
     (112*G[0, 1, 0, 1, x])/3 + (96*I)*Pi*G[0, 1, 0, 1, x] - 
     (112*G[0, 1, 1, 0, x])/3 + (76*I)*Pi*G[0, 1, 1, 0, x] - 
     (320*G[0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, 1, x] - 
     342*G[1, 0, 0, 0, x] - (100*I)*Pi*G[1, 0, 0, 0, x] + 
     (104*G[1, 0, 0, 1, x])/3 + (124*I)*Pi*G[1, 0, 0, 1, x] + 
     (104*G[1, 0, 1, 0, x])/3 + (88*I)*Pi*G[1, 0, 1, 0, x] + 
     (112*G[1, 0, 1, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, 1, x] - 
     16*G[1, 1, 0, 0, x] + (44*I)*Pi*G[1, 1, 0, 0, x] + 
     (100*G[1, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, x] + 
     (100*G[1, 1, 1, 0, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, x] - 
     32*G[1, 1, 1, 1, x] - (56*I)*Pi*G[1, 1, 1, 1, x] - 
     280*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
     32*G[0, 0, 0, 1, 0, x] + 152*G[0, 0, 0, 1, 1, x] + 
     40*G[0, 0, 1, 0, 0, x] + 176*G[0, 0, 1, 0, 1, x] + 
     176*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
     4*G[0, 1, 0, 0, 0, x] + 172*G[0, 1, 0, 0, 1, x] + 
     172*G[0, 1, 0, 1, 0, x] + 64*G[0, 1, 0, 1, 1, x] + 
     176*G[0, 1, 1, 0, 0, x] + 40*G[0, 1, 1, 0, 1, x] + 
     40*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
     160*G[1, 0, 0, 0, 0, x] + 152*G[1, 0, 0, 0, 1, x] + 
     152*G[1, 0, 0, 1, 0, x] + 112*G[1, 0, 0, 1, 1, x] + 
     148*G[1, 0, 1, 0, 0, x] + 80*G[1, 0, 1, 0, 1, x] + 
     80*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] + 
     136*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
     56*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 0, 1, 1, x] + 
     80*G[1, 1, 1, 0, 0, x] - 64*G[1, 1, 1, 0, 1, x] - 
     64*G[1, 1, 1, 1, 0, x] + (-22*Pi^2 + (32*I)*Pi^3 + 28*Pi^2*G[0, x] + 
       4*Pi^2*G[1, x] - 44*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] + 
       44*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 44*G[1, 0, x] - 
       (64*I)*Pi*G[1, 0, x] - 44*G[1, 1, x] + (64*I)*Pi*G[1, 1, x] + 
       168*G[0, 0, 0, x] - 104*G[0, 0, 1, x] - 104*G[0, 1, 0, x] + 
       40*G[0, 1, 1, x] - 104*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 
       40*G[1, 1, 0, x] + 24*G[1, 1, 1, x])*RATIO[x] - (785*Zeta[3])/9 + 
     ((644*I)/3)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/9 + (58*G[0, x]*Zeta[3])/9 + 
     (24*I)*Pi*G[0, x]*Zeta[3] - (440*G[1, x]*Zeta[3])/9 - 
     (28*I)*Pi*G[1, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] - 
     8*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((-31*I)/3)*Pi^3 + (293*Pi^4)/30 - 
       ((19*I)/15)*Pi^5 - ((9859*I)/36)*Pi*G[0, x] - (1183*Pi^2*G[0, x])/9 - 
       ((205*I)/6)*Pi^3*G[0, x] + (58*Pi^4*G[0, x])/15 + 
       ((10*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/45 - 
       (9859*G[0, 0, x])/36 + (424*I)*Pi*G[0, 0, x] + (365*Pi^2*G[0, 0, x])/
        18 - (43*I)*Pi^3*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 1, x] + 
       (244*Pi^2*G[0, 1, x])/9 - (7*I)*Pi^3*G[0, 1, x] + 
       ((190*I)/3)*Pi*G[1, 0, x] - (242*Pi^2*G[1, 0, x])/9 - 
       (3*I)*Pi^3*G[1, 0, x] + (1363*G[0, 0, 0, x])/3 - 
       (32*I)*Pi*G[0, 0, 0, x] - 69*Pi^2*G[0, 0, 0, x] + 
       (4*G[0, 0, 1, x])/3 - ((308*I)/3)*Pi*G[0, 0, 1, x] - 
       (5*Pi^2*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 - 
       ((146*I)/3)*Pi*G[0, 1, 0, x] - (101*Pi^2*G[0, 1, 0, x])/3 - 
       (40*I)*Pi*G[0, 1, 1, x] + (4*Pi^2*G[0, 1, 1, x])/3 + 
       (190*G[1, 0, 0, x])/3 + ((148*I)/3)*Pi*G[1, 0, 0, x] - 
       (77*Pi^2*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
       (16*Pi^2*G[1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, x] + 
       4*Pi^2*G[1, 1, 0, x] + (280*G[0, 0, 0, 0, x])/3 - 
       (176*I)*Pi*G[0, 0, 0, 0, x] - (442*G[0, 0, 0, 1, x])/3 - 
       (44*I)*Pi*G[0, 0, 0, 1, x] - (442*G[0, 0, 1, 0, x])/3 + 
       (28*I)*Pi*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
       (108*I)*Pi*G[0, 0, 1, 1, x] - (172*G[0, 1, 0, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] - 40*G[0, 1, 1, 0, x] - 
       (12*I)*Pi*G[0, 1, 1, 0, x] + (86*G[1, 0, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       (12*I)*Pi*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       (8*I)*Pi*G[1, 0, 1, 0, x] - 16*G[1, 1, 0, 0, x] - 
       (20*I)*Pi*G[1, 1, 0, 0, x] - 520*G[0, 0, 0, 0, 0, x] + 
       128*G[0, 0, 0, 0, 1, x] + 128*G[0, 0, 0, 1, 0, x] - 
       208*G[0, 0, 0, 1, 1, x] + 56*G[0, 0, 1, 0, 0, x] - 
       64*G[0, 0, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 0, x] - 
       72*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] - 
       96*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
       40*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] - 24*G[1, 1, 0, 0, 0, x] + 62*Zeta[3] + 
       (108*I)*Pi*Zeta[3] + 24*Pi^2*Zeta[3] + 60*G[0, x]*Zeta[3] + 
       (20*I)*Pi*G[0, x]*Zeta[3] - 20*G[1, x]*Zeta[3] - 
       (24*I)*Pi*G[1, x]*Zeta[3] + 84*G[0, 0, x]*Zeta[3] - 
       8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(-11290669/11664 + ((396545*I)/648)*Pi - 
       (10367*Pi^2)/1944 + ((185*I)/18)*Pi^3 + (9407*Pi^4)/1080 - 
       ((37*I)/36)*Pi^5 + (435857*G[0, x])/648 - ((5665*I)/9)*Pi*G[0, x] - 
       (2563*Pi^2*G[0, x])/18 - ((368*I)/9)*Pi^3*G[0, x] - 
       (1027*Pi^4*G[0, x])/180 + (55879*G[1, x])/216 - 
       ((898*I)/9)*Pi*G[1, x] + (7*Pi^2*G[1, x])/3 + (40*I)*Pi^3*G[1, x] - 
       (1627*Pi^4*G[1, x])/180 - (10349*G[0, 0, x])/18 + 
       ((5416*I)/9)*Pi*G[0, 0, x] + (379*Pi^2*G[0, 0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, 0, x] - (655*G[0, 1, x])/3 + 
       (156*I)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + 
       ((100*I)/3)*Pi^3*G[0, 1, x] - (655*G[1, 0, x])/3 + 
       ((316*I)/3)*Pi*G[1, 0, x] - (379*Pi^2*G[1, 0, x])/3 + 
       ((68*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (42*I)*Pi*G[1, 1, x] + 
       (128*Pi^2*G[1, 1, x])/3 + ((56*I)/3)*Pi^3*G[1, 1, x] + 
       504*G[0, 0, 0, x] - (432*I)*Pi*G[0, 0, 0, x] + 6*Pi^2*G[0, 0, 0, x] + 
       (1960*G[0, 0, 1, x])/9 - (120*I)*Pi*G[0, 0, 1, x] + 
       46*Pi^2*G[0, 0, 1, x] + (1960*G[0, 1, 0, x])/9 - 
       ((140*I)/3)*Pi*G[0, 1, 0, x] + (26*Pi^2*G[0, 1, 0, x])/3 - 
       8*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] + (80*Pi^2*G[0, 1, 1, x])/
        3 + (1246*G[1, 0, 0, x])/9 + (284*I)*Pi*G[1, 0, 0, x] - 
       (74*Pi^2*G[1, 0, 0, x])/3 + (62*G[1, 0, 1, x])/3 - 
       ((236*I)/3)*Pi*G[1, 0, 1, x] + (100*Pi^2*G[1, 0, 1, x])/3 + 
       (62*G[1, 1, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, x] + 
       20*Pi^2*G[1, 1, 0, x] - (212*G[1, 1, 1, x])/3 + 
       ((40*I)/3)*Pi*G[1, 1, 1, x] - 8*Pi^2*G[1, 1, 1, x] - 
       (1132*G[0, 0, 0, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, 0, x] - 
       (544*G[0, 0, 0, 1, x])/3 - (144*I)*Pi*G[0, 0, 0, 1, x] - 
       (544*G[0, 0, 1, 0, x])/3 - (104*I)*Pi*G[0, 0, 1, 0, x] - 
       (72*I)*Pi*G[0, 0, 1, 1, x] - (148*G[0, 1, 0, 0, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, 0, x] - (176*G[0, 1, 0, 1, x])/3 - 
       (104*I)*Pi*G[0, 1, 0, 1, x] - (176*G[0, 1, 1, 0, x])/3 - 
       (88*I)*Pi*G[0, 1, 1, 0, x] + (104*G[0, 1, 1, 1, x])/3 + 
       (40*I)*Pi*G[0, 1, 1, 1, x] + (848*G[1, 0, 0, 0, x])/3 + 
       (88*I)*Pi*G[1, 0, 0, 0, x] - (80*G[1, 0, 0, 1, x])/3 - 
       (112*I)*Pi*G[1, 0, 0, 1, x] - (80*G[1, 0, 1, 0, x])/3 - 
       (80*I)*Pi*G[1, 0, 1, 0, x] - (184*G[1, 0, 1, 1, x])/3 - 
       (40*I)*Pi*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
       (64*I)*Pi*G[1, 1, 0, 0, x] - (100*G[1, 1, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 1, 0, 1, x] - (100*G[1, 1, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] + 
       (56*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] - 
       168*G[0, 0, 0, 0, 1, x] - 168*G[0, 0, 0, 1, 0, x] - 
       192*G[0, 0, 0, 1, 1, x] - 104*G[0, 0, 1, 0, 0, x] - 
       216*G[0, 0, 1, 0, 1, x] - 216*G[0, 0, 1, 1, 0, x] + 
       16*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
       184*G[0, 1, 0, 0, 1, x] - 184*G[0, 1, 0, 1, 0, x] - 
       64*G[0, 1, 0, 1, 1, x] - 192*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       96*G[0, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, x] - 
       136*G[1, 0, 0, 0, 1, x] - 136*G[1, 0, 0, 1, 0, x] - 
       112*G[1, 0, 0, 1, 1, x] - 136*G[1, 0, 1, 0, 0, x] - 
       80*G[1, 0, 1, 0, 1, x] - 80*G[1, 0, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, x] - 160*G[1, 1, 0, 0, 0, x] - 
       56*G[1, 1, 0, 0, 1, x] - 56*G[1, 1, 0, 1, 0, x] + 
       32*G[1, 1, 0, 1, 1, x] - 80*G[1, 1, 1, 0, 0, x] + 
       64*G[1, 1, 1, 0, 1, x] + 64*G[1, 1, 1, 1, 0, x] + (947*Zeta[3])/9 - 
       ((284*I)/3)*Pi*Zeta[3] + (190*Pi^2*Zeta[3])/9 + 
       (842*G[0, x]*Zeta[3])/9 - (76*I)*Pi*G[0, x]*Zeta[3] + 
       (332*G[1, x]*Zeta[3])/9 + (4*I)*Pi*G[1, x]*Zeta[3] - 
       72*G[0, 0, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] - 
       16*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - 52*Zeta[5]) + 
     52*Zeta[5]) + RATIO[x]*((-185*Pi^2)/2 + ((262*I)/3)*Pi^3 - 
     (31*Pi^4)/10 + (263*Pi^2*G[0, x])/3 - ((124*I)/3)*Pi^3*G[0, x] - 
     (17*Pi^4*G[0, x])/18 + (41*Pi^2*G[1, x])/3 - ((164*I)/3)*Pi^3*G[1, x] + 
     (17*Pi^4*G[1, x])/18 - 185*G[0, 0, x] + ((524*I)/3)*Pi*G[0, 0, x] - 
     67*Pi^2*G[0, 0, x] + 185*G[0, 1, x] - ((524*I)/3)*Pi*G[0, 1, x] + 
     (46*Pi^2*G[0, 1, x])/3 + 185*G[1, 0, x] - ((524*I)/3)*Pi*G[1, 0, x] + 
     (34*Pi^2*G[1, 0, x])/3 - 185*G[1, 1, x] + ((524*I)/3)*Pi*G[1, 1, x] - 
     (71*Pi^2*G[1, 1, x])/3 + 542*G[0, 0, 0, x] - (168*I)*Pi*G[0, 0, 0, x] - 
     (5*Pi^2*G[0, 0, 0, x])/3 - (970*G[0, 0, 1, x])/3 + 
     (144*I)*Pi*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 - 
     (970*G[0, 1, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, x] + 
     (10*Pi^2*G[0, 1, 0, x])/3 + (314*G[0, 1, 1, x])/3 - 
     (32*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/3 - 
     (1018*G[1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, x] + 
     (5*Pi^2*G[1, 0, 0, x])/3 + (362*G[1, 0, 1, x])/3 + 
     (48*I)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 + 
     (362*G[1, 1, 0, x])/3 + (136*I)*Pi*G[1, 1, 0, x] - 
     (10*Pi^2*G[1, 1, 0, x])/3 + 98*G[1, 1, 1, x] - 
     (160*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 
     512*G[0, 0, 0, 0, x] + 176*G[0, 0, 0, 1, x] + 176*G[0, 0, 1, 0, x] + 
     72*G[0, 0, 1, 1, x] + 182*G[0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, x] - 
     22*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] + 50*G[1, 0, 0, 0, x] + 
     30*G[1, 0, 0, 1, x] + 30*G[1, 0, 1, 0, x] - 22*G[1, 0, 1, 1, x] + 
     152*G[1, 1, 0, 0, x] - 56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] - 
     128*G[1, 1, 1, 1, x] - 10*G[0, 0, 1, 0, 0, x] + 10*G[0, 0, 1, 0, 1, x] + 
     10*G[0, 0, 1, 1, 0, x] - 10*G[0, 0, 1, 1, 1, x] + 
     10*G[0, 1, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 1, x] - 
     10*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] + 
     10*G[1, 0, 1, 0, 0, x] - 10*G[1, 0, 1, 0, 1, x] - 
     10*G[1, 0, 1, 1, 0, x] + 10*G[1, 0, 1, 1, 1, x] - 
     10*G[1, 1, 0, 0, 0, x] + 10*G[1, 1, 0, 0, 1, x] + 
     10*G[1, 1, 0, 1, 0, x] - 10*G[1, 1, 0, 1, 1, x] + 16*Zeta[3] - 
     (8*I)*Pi*Zeta[3] + (25*Pi^2*Zeta[3])/3 - 58*G[0, x]*Zeta[3] - 
     70*G[1, x]*Zeta[3] + 30*G[0, 0, x]*Zeta[3] - 30*G[0, 1, x]*Zeta[3] - 
     30*G[1, 0, x]*Zeta[3] + 30*G[1, 1, x]*Zeta[3] + 100*Zeta[5]) + 
   RATIO[x^(-1)]*(-152592883/104976 + ((515219*I)/1458)*Pi - 
     (9922999*Pi^2)/69984 - ((3781*I)/486)*Pi^3 + (2819*Pi^4)/405 - 
     ((4969*I)/540)*Pi^5 - (825743*Pi^6)/408240 + (12686893*G[0, x])/11664 - 
     ((400001*I)/648)*Pi*G[0, x] + (5519*Pi^2*G[0, x])/1944 - 
     ((185*I)/18)*Pi^3*G[0, x] - (9407*Pi^4*G[0, x])/1080 - 
     ((101*I)/60)*Pi^5*G[0, x] + (340691*G[1, x])/1458 - 
     ((133*I)/3)*Pi*G[1, x] - (23575*Pi^2*G[1, x])/486 + 
     ((866*I)/9)*Pi^3*G[1, x] + (1219*Pi^4*G[1, x])/135 + 
     ((542*I)/135)*Pi^5*G[1, x] - (664765*G[0, 0, x])/648 + 
     ((6473*I)/9)*Pi*G[0, 0, x] + (1213*Pi^2*G[0, 0, x])/9 + 
     ((368*I)/9)*Pi^3*G[0, 0, x] + (121*Pi^4*G[0, 0, x])/20 - 
     (57031*G[0, 1, x])/216 + ((526*I)/9)*Pi*G[0, 1, x] + 9*Pi^2*G[0, 1, x] - 
     ((244*I)/9)*Pi^3*G[0, 1, x] + (575*Pi^4*G[0, 1, x])/36 - 
     (57031*G[1, 0, x])/216 - (63*I)*Pi*G[1, 0, x] - 
     (1705*Pi^2*G[1, 0, x])/18 - ((238*I)/3)*Pi^3*G[1, 0, x] + 
     (949*Pi^4*G[1, 0, x])/36 - 39*G[1, 1, x] - ((112*I)/3)*Pi*G[1, 1, x] + 
     (1687*Pi^2*G[1, 1, x])/18 - ((2*I)/3)*Pi^3*G[1, 1, x] - 
     (61*Pi^4*G[1, 1, x])/30 + (17749*G[0, 0, 0, x])/18 - 
     ((7468*I)/9)*Pi*G[0, 0, 0, x] - (1090*Pi^2*G[0, 0, 0, x])/9 - 
     (10*I)*Pi^3*G[0, 0, 0, x] + (2773*G[0, 0, 1, x])/9 - 
     (148*I)*Pi*G[0, 0, 1, x] - (79*Pi^2*G[0, 0, 1, x])/3 - 
     (48*I)*Pi^3*G[0, 0, 1, x] + (2773*G[0, 1, 0, x])/9 - 
     (48*I)*Pi*G[0, 1, 0, x] + (295*Pi^2*G[0, 1, 0, x])/3 - 
     ((136*I)/3)*Pi^3*G[0, 1, 0, x] - (94*G[0, 1, 1, x])/3 + 
     (18*I)*Pi*G[0, 1, 1, x] - 46*Pi^2*G[0, 1, 1, x] - 
     ((68*I)/3)*Pi^3*G[0, 1, 1, x] + (182*G[1, 0, 0, x])/9 + 
     (626*I)*Pi*G[1, 0, 0, x] - (182*Pi^2*G[1, 0, 0, x])/3 - 
     ((598*I)/9)*Pi^3*G[1, 0, 0, x] + (1216*G[1, 0, 1, x])/9 - 
     ((821*I)/3)*Pi*G[1, 0, 1, x] + (1027*Pi^2*G[1, 0, 1, x])/9 + 
     ((82*I)/9)*Pi^3*G[1, 0, 1, x] + (1216*G[1, 1, 0, x])/9 - 
     ((742*I)/3)*Pi*G[1, 1, 0, x] - (53*Pi^2*G[1, 1, 0, x])/9 - 
     ((64*I)/9)*Pi^3*G[1, 1, 0, x] - (1462*G[1, 1, 1, x])/9 + 
     ((460*I)/3)*Pi*G[1, 1, 1, x] - (655*Pi^2*G[1, 1, 1, x])/9 + 
     ((52*I)/9)*Pi^3*G[1, 1, 1, x] - 952*G[0, 0, 0, 0, x] + 
     (624*I)*Pi*G[0, 0, 0, 0, x] + 38*Pi^2*G[0, 0, 0, 0, x] - 
     (3436*G[0, 0, 0, 1, x])/9 + (120*I)*Pi*G[0, 0, 0, 1, x] - 
     (514*Pi^2*G[0, 0, 0, 1, x])/9 - (3436*G[0, 0, 1, 0, x])/9 - 
     ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (142*Pi^2*G[0, 0, 1, 0, x])/9 + 
     16*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] - 
     (388*Pi^2*G[0, 0, 1, 1, x])/9 - (2122*G[0, 1, 0, 0, x])/9 - 
     (208*I)*Pi*G[0, 1, 0, 0, x] - (34*Pi^2*G[0, 1, 0, 0, x])/3 - 
     30*G[0, 1, 0, 1, x] + ((92*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (136*Pi^2*G[0, 1, 0, 1, x])/9 - 30*G[0, 1, 1, 0, x] - 
     ((136*I)/3)*Pi*G[0, 1, 1, 0, x] - (400*Pi^2*G[0, 1, 1, 0, x])/9 + 
     56*G[0, 1, 1, 1, x] + ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (184*Pi^2*G[0, 1, 1, 1, x])/9 + (7058*G[1, 0, 0, 0, x])/9 + 
     ((134*I)/3)*Pi*G[1, 0, 0, 0, x] - (52*Pi^2*G[1, 0, 0, 0, x])/9 - 
     (890*G[1, 0, 0, 1, x])/3 - (368*I)*Pi*G[1, 0, 0, 1, x] + 
     (632*Pi^2*G[1, 0, 0, 1, x])/9 - (890*G[1, 0, 1, 0, x])/3 - 
     ((250*I)/3)*Pi*G[1, 0, 1, 0, x] - (274*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (7*G[1, 0, 1, 1, x])/3 + ((58*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (34*Pi^2*G[1, 0, 1, 1, x])/3 - 325*G[1, 1, 0, 0, x] - 
     (254*I)*Pi*G[1, 1, 0, 0, x] + (56*Pi^2*G[1, 1, 0, 0, x])/9 + 
     57*G[1, 1, 0, 1, x] + ((802*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (514*Pi^2*G[1, 1, 0, 1, x])/9 + 57*G[1, 1, 1, 0, x] + 
     (66*I)*Pi*G[1, 1, 1, 0, x] - (280*Pi^2*G[1, 1, 1, 0, x])/9 + 
     167*G[1, 1, 1, 1, x] - ((112*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (38*Pi^2*G[1, 1, 1, 1, x])/3 + 700*G[0, 0, 0, 0, 0, x] - 
     (200*I)*Pi*G[0, 0, 0, 0, 0, x] + (904*G[0, 0, 0, 0, 1, x])/3 + 
     (128*I)*Pi*G[0, 0, 0, 0, 1, x] + (904*G[0, 0, 0, 1, 0, x])/3 + 
     ((152*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + ((280*I)/3)*Pi*
      G[0, 0, 0, 1, 1, x] + (212*G[0, 0, 1, 0, 0, x])/3 - 
     ((88*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 108*G[0, 0, 1, 0, 1, x] + 
     ((328*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 108*G[0, 0, 1, 1, 0, x] + 
     ((320*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 84*G[0, 0, 1, 1, 1, x] - 
     ((200*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (328*G[0, 1, 0, 0, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x] - (148*G[0, 1, 0, 0, 1, x])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x] - (148*G[0, 1, 0, 1, 0, x])/3 + 
     ((248*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (416*G[0, 1, 0, 1, 1, x])/3 + 
     ((88*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 68*G[0, 1, 1, 0, 0, x] + 
     ((32*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + (244*G[0, 1, 1, 0, 1, x])/3 + 
     ((328*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + (244*G[0, 1, 1, 1, 0, x])/3 + 
     ((104*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - (316*G[0, 1, 1, 1, 1, x])/3 - 
     ((272*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (44*G[1, 0, 0, 0, 0, x])/3 - 
     ((596*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - (758*G[1, 0, 0, 0, 1, x])/3 - 
     ((208*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - (758*G[1, 0, 0, 1, 0, x])/3 + 
     ((160*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - (266*G[1, 0, 0, 1, 1, x])/3 + 
     ((68*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - (196*G[1, 0, 1, 0, 0, x])/3 + 
     ((508*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (26*G[1, 0, 1, 0, 1, x])/3 - 
     ((28*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (26*G[1, 0, 1, 1, 0, x])/3 + 
     72*G[1, 0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (1336*G[1, 1, 0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 
     (598*G[1, 1, 0, 0, 1, x])/3 + ((224*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 
     (598*G[1, 1, 0, 1, 0, x])/3 + ((232*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
     (304*G[1, 1, 0, 1, 1, x])/3 + ((56*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     (242*G[1, 1, 1, 0, 0, x])/3 + ((112*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     (56*G[1, 1, 1, 0, 1, x])/3 + ((80*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     (56*G[1, 1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     88*G[1, 1, 1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     360*G[0, 0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 0, 1, x] + 
     40*G[0, 0, 0, 0, 1, 0, x] + 256*G[0, 0, 0, 0, 1, 1, x] - 
     56*G[0, 0, 0, 1, 0, 0, x] + (824*G[0, 0, 0, 1, 0, 1, x])/3 + 
     (824*G[0, 0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 0, 1, 1, 1, x])/3 - 
     120*G[0, 0, 1, 0, 0, 0, x] + (584*G[0, 0, 1, 0, 0, 1, x])/3 + 
     (584*G[0, 0, 1, 0, 1, 0, x])/3 + (392*G[0, 0, 1, 0, 1, 1, x])/3 + 
     216*G[0, 0, 1, 1, 0, 0, x] + (320*G[0, 0, 1, 1, 0, 1, x])/3 + 
     (320*G[0, 0, 1, 1, 1, 0, x])/3 - (568*G[0, 0, 1, 1, 1, 1, x])/3 - 
     56*G[0, 1, 0, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 0, 1, x] + 
     56*G[0, 1, 0, 0, 1, 0, x] + 144*G[0, 1, 0, 0, 1, 1, x] + 
     144*G[0, 1, 0, 1, 0, 0, x] + (368*G[0, 1, 0, 1, 0, 1, x])/3 + 
     (368*G[0, 1, 0, 1, 1, 0, x])/3 - (88*G[0, 1, 0, 1, 1, 1, x])/3 + 
     24*G[0, 1, 1, 0, 0, 0, x] + (536*G[0, 1, 1, 0, 0, 1, x])/3 + 
     (536*G[0, 1, 1, 0, 1, 0, x])/3 - (88*G[0, 1, 1, 0, 1, 1, x])/3 + 
     144*G[0, 1, 1, 1, 0, 0, x] - (208*G[0, 1, 1, 1, 0, 1, x])/3 - 
     (208*G[0, 1, 1, 1, 1, 0, x])/3 - (352*G[0, 1, 1, 1, 1, 1, x])/3 - 
     (976*G[1, 0, 0, 0, 0, 0, x])/3 + (116*G[1, 0, 0, 0, 0, 1, x])/3 + 
     (116*G[1, 0, 0, 0, 1, 0, x])/3 + 28*G[1, 0, 0, 0, 1, 1, x] + 
     (572*G[1, 0, 0, 1, 0, 0, x])/3 - (4*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (4*G[1, 0, 0, 1, 1, 0, x])/3 + 136*G[1, 0, 0, 1, 1, 1, x] + 
     (788*G[1, 0, 1, 0, 0, 0, x])/3 + (128*G[1, 0, 1, 0, 0, 1, x])/3 + 
     (128*G[1, 0, 1, 0, 1, 0, x])/3 + 28*G[1, 0, 1, 0, 1, 1, x] + 
     72*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
     8*G[1, 0, 1, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, 1, x] + 
     (236*G[1, 1, 0, 0, 0, 0, x])/3 + (188*G[1, 1, 0, 0, 0, 1, x])/3 + 
     (188*G[1, 1, 0, 0, 1, 0, x])/3 + 68*G[1, 1, 0, 0, 1, 1, x] + 
     (128*G[1, 1, 0, 1, 0, 0, x])/3 + (272*G[1, 1, 0, 1, 0, 1, x])/3 + 
     (272*G[1, 1, 0, 1, 1, 0, x])/3 - 104*G[1, 1, 0, 1, 1, 1, x] + 
     (260*G[1, 1, 1, 0, 0, 0, x])/3 + (92*G[1, 1, 1, 0, 0, 1, x])/3 + 
     (92*G[1, 1, 1, 0, 1, 0, x])/3 - 68*G[1, 1, 1, 0, 1, 1, x] - 
     24*G[1, 1, 1, 1, 0, 0, x] - 64*G[1, 1, 1, 1, 0, 1, x] - 
     64*G[1, 1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
     (405805*Zeta[3])/486 - ((8713*I)/27)*Pi*Zeta[3] - 
     (3749*Pi^2*Zeta[3])/18 - ((538*I)/9)*Pi^3*Zeta[3] - 
     (1091*G[0, x]*Zeta[3])/9 + ((1076*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (763*Pi^2*G[0, x]*Zeta[3])/9 + (1313*G[1, x]*Zeta[3])/27 + 
     ((2210*I)/3)*Pi*G[1, x]*Zeta[3] - (467*Pi^2*G[1, x]*Zeta[3])/9 - 
     42*G[0, 0, x]*Zeta[3] + ((344*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     (1948*G[0, 1, x]*Zeta[3])/9 + ((668*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (3226*G[1, 0, x]*Zeta[3])/9 + ((32*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (196*G[1, 1, x]*Zeta[3])/3 - ((16*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     60*G[0, 0, 0, x]*Zeta[3] + (236*G[0, 0, 1, x]*Zeta[3])/3 + 
     108*G[0, 1, 0, x]*Zeta[3] - (160*G[0, 1, 1, x]*Zeta[3])/3 - 
     (260*G[1, 0, 0, x]*Zeta[3])/3 + (412*G[1, 0, 1, x]*Zeta[3])/3 + 
     (160*G[1, 1, 0, x]*Zeta[3])/3 - (200*G[1, 1, 1, x]*Zeta[3])/3 - 
     (608*Zeta[3]^2)/9 - (6064*Zeta[5])/9 + ((428*I)/3)*Pi*Zeta[5] + 
     52*G[0, x]*Zeta[5] - (110*G[1, x]*Zeta[5])/3) + 
   RATIO[(1 - x)^(-1)]*(((325*I)/18)*Pi^3 + (1409*Pi^4)/108 + 
     ((919*I)/540)*Pi^5 - (21211*Pi^6)/22680 - ((248143*I)/432)*Pi*G[0, x] - 
     (5839*Pi^2*G[0, x])/54 + ((1337*I)/36)*Pi^3*G[0, x] + 
     (9679*Pi^4*G[0, x])/1080 + ((179*I)/72)*Pi^5*G[0, x] + 
     ((41*I)/3)*Pi^3*G[1, x] - (1157*Pi^4*G[1, x])/540 - 
     ((41*I)/90)*Pi^5*G[1, x] - (248143*G[0, 0, x])/432 + 
     ((23167*I)/54)*Pi*G[0, 0, x] + (1877*Pi^2*G[0, 0, x])/18 - 
     ((448*I)/9)*Pi^3*G[0, 0, x] - (95*Pi^4*G[0, 0, x])/8 + 
     ((6713*I)/27)*Pi*G[0, 1, x] + (173*Pi^2*G[0, 1, x])/6 - 
     ((55*I)/9)*Pi^3*G[0, 1, x] - (467*Pi^4*G[0, 1, x])/180 + 
     ((3788*I)/27)*Pi*G[1, 0, x] - (553*Pi^2*G[1, 0, x])/9 - 
     ((95*I)/9)*Pi^3*G[1, 0, x] + (41*Pi^4*G[1, 0, x])/15 - 
     ((4*I)/9)*Pi^3*G[1, 1, x] + (44*Pi^4*G[1, 1, x])/45 + 
     (1817*G[0, 0, 0, x])/4 - ((43*I)/4)*Pi*G[0, 0, 0, x] - 
     (1502*Pi^2*G[0, 0, 0, x])/9 + ((283*I)/3)*Pi^3*G[0, 0, 0, x] + 
     (6713*G[0, 0, 1, x])/27 - ((1819*I)/3)*Pi*G[0, 0, 1, x] + 
     64*Pi^2*G[0, 0, 1, x] + ((226*I)/3)*Pi^3*G[0, 0, 1, x] + 
     (6713*G[0, 1, 0, x])/27 - ((11225*I)/36)*Pi*G[0, 1, 0, x] + 
     (223*Pi^2*G[0, 1, 0, x])/6 + ((173*I)/3)*Pi^3*G[0, 1, 0, x] + 
     ((856*I)/3)*Pi*G[0, 1, 1, x] - (181*Pi^2*G[0, 1, 1, x])/9 + 
     ((101*I)/3)*Pi^3*G[0, 1, 1, x] + (3788*G[1, 0, 0, x])/27 + 
     ((128*I)/3)*Pi*G[1, 0, 0, x] - (104*Pi^2*G[1, 0, 0, x])/3 - 
     ((20*I)/3)*Pi^3*G[1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, x] + 
     (19*Pi^2*G[1, 0, 1, x])/9 - (3*I)*Pi^3*G[1, 0, 1, x] - 
     (54*I)*Pi*G[1, 1, 0, x] + (164*Pi^2*G[1, 1, 0, x])/9 + 
     ((11*I)/3)*Pi^3*G[1, 1, 0, x] + (3331*G[0, 0, 0, 0, x])/12 - 
     I*Pi*G[0, 0, 0, 0, x] + (367*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (2228*G[0, 0, 0, 1, x])/3 + ((52*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (226*Pi^2*G[0, 0, 0, 1, x])/3 - (2228*G[0, 0, 1, 0, x])/3 + 
     ((173*I)/3)*Pi*G[0, 0, 1, 0, x] + (281*Pi^2*G[0, 0, 1, 0, x])/3 + 
     135*G[0, 0, 1, 1, x] - (62*I)*Pi*G[0, 0, 1, 1, x] + 
     (163*Pi^2*G[0, 0, 1, 1, x])/3 - (21545*G[0, 1, 0, 0, x])/36 + 
     (24*I)*Pi*G[0, 1, 0, 0, x] + (325*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (856*G[0, 1, 0, 1, x])/3 - (16*I)*Pi*G[0, 1, 0, 1, x] - 
     (38*Pi^2*G[0, 1, 0, 1, x])/3 + (856*G[0, 1, 1, 0, x])/3 - 
     ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 9*Pi^2*G[0, 1, 1, 0, x] + 
     ((118*I)/3)*Pi*G[0, 1, 1, 1, x] - (22*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (146*G[1, 0, 0, 0, x])/3 - ((92*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     34*Pi^2*G[1, 0, 0, 0, x] + 28*G[1, 0, 0, 1, x] + 
     (22*I)*Pi*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
     28*G[1, 0, 1, 0, x] + (34*I)*Pi*G[1, 0, 1, 0, x] + 
     3*Pi^2*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 1, x] + 
     2*Pi^2*G[1, 0, 1, 1, x] - 54*G[1, 1, 0, 0, x] - 
     ((100*I)/3)*Pi*G[1, 1, 0, 0, x] + 17*Pi^2*G[1, 1, 0, 0, x] + 
     ((14*I)/3)*Pi*G[1, 1, 0, 1, x] + (4*Pi^2*G[1, 1, 0, 1, x])/3 + 
     ((22*I)/3)*Pi*G[1, 1, 1, 0, x] - 4*Pi^2*G[1, 1, 1, 0, x] - 
     (1742*G[0, 0, 0, 0, 0, x])/3 + (393*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (1459*G[0, 0, 0, 0, 1, x])/3 - (160*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (1459*G[0, 0, 0, 1, 0, x])/3 - (301*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (965*G[0, 0, 0, 1, 1, x])/3 + (216*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (965*G[0, 0, 1, 0, 0, x])/3 + (14*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (350*G[0, 0, 1, 0, 1, x])/3 - (100*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (350*G[0, 0, 1, 1, 0, x])/3 - (94*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     (176*G[0, 0, 1, 1, 1, x])/3 + (204*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (397*G[0, 1, 0, 0, 0, x])/3 + (237*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     51*G[0, 1, 0, 0, 1, x] - (326*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     51*G[0, 1, 0, 1, 0, x] - (124*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     75*G[0, 1, 0, 1, 1, x] + (174*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (2*G[0, 1, 1, 0, 0, x])/3 - (160*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (118*G[0, 1, 1, 0, 1, x])/3 + (156*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (118*G[0, 1, 1, 1, 0, x])/3 + (60*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     (32*I)*Pi*G[0, 1, 1, 1, 1, x] - 144*G[1, 0, 0, 0, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, 0, 0, x] + (254*G[1, 0, 0, 0, 1, x])/3 + 
     (60*I)*Pi*G[1, 0, 0, 0, 1, x] + (254*G[1, 0, 0, 1, 0, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x] - (200*G[1, 0, 0, 1, 1, x])/3 - 
     (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 66*G[1, 0, 1, 0, 0, x] + 
     (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
     (28*I)*Pi*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
     (4*I)*Pi*G[1, 0, 1, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     22*G[1, 1, 0, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (14*G[1, 1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (14*G[1, 1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, 1, 1, x] + (22*G[1, 1, 1, 0, 0, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, 0, 0, x] + 1229*G[0, 0, 0, 0, 0, 0, x] - 
     316*G[0, 0, 0, 0, 0, 1, x] - 316*G[0, 0, 0, 0, 1, 0, x] + 
     28*G[0, 0, 0, 0, 1, 1, x] - 393*G[0, 0, 0, 1, 0, 0, x] - 
     36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] + 
     460*G[0, 0, 0, 1, 1, 1, x] + 96*G[0, 0, 1, 0, 0, 0, x] - 
     138*G[0, 0, 1, 0, 0, 1, x] - 138*G[0, 0, 1, 0, 1, 0, x] + 
     102*G[0, 0, 1, 0, 1, 1, x] - 50*G[0, 0, 1, 1, 0, 0, x] + 
     20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] + 
     256*G[0, 0, 1, 1, 1, 1, x] + 677*G[0, 1, 0, 0, 0, 0, x] - 
     404*G[0, 1, 0, 0, 0, 1, x] - 404*G[0, 1, 0, 0, 1, 0, x] + 
     66*G[0, 1, 0, 0, 1, 1, x] - 322*G[0, 1, 0, 1, 0, 0, x] + 
     186*G[0, 1, 0, 1, 0, 1, x] + 186*G[0, 1, 0, 1, 1, 0, x] + 
     12*G[0, 1, 0, 1, 1, 1, x] - 256*G[0, 1, 1, 0, 0, 0, x] + 
     112*G[0, 1, 1, 0, 0, 1, x] + 112*G[0, 1, 1, 0, 1, 0, x] + 
     44*G[0, 1, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 0, 0, x] + 
     32*G[0, 1, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 1, 0, x] + 
     256*G[1, 0, 0, 0, 0, 0, x] - 148*G[1, 0, 0, 0, 0, 1, x] - 
     148*G[1, 0, 0, 0, 1, 0, x] + 168*G[1, 0, 0, 0, 1, 1, x] - 
     84*G[1, 0, 0, 1, 0, 0, x] + 52*G[1, 0, 0, 1, 0, 1, x] + 
     52*G[1, 0, 0, 1, 1, 0, x] - 52*G[1, 0, 0, 1, 1, 1, x] + 
     12*G[1, 0, 1, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, 1, x] - 
     16*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] + 
     4*G[1, 0, 1, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 1, 0, x] + 
     60*G[1, 1, 0, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 0, 1, x] - 
     28*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] - 
     12*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
     8*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] - (325*Zeta[3])/3 - 
     ((2077*I)/18)*Pi*Zeta[3] - (350*Pi^2*Zeta[3])/9 - 
     ((391*I)/3)*Pi^3*Zeta[3] + (4145*G[0, x]*Zeta[3])/18 - 
     ((85*I)/3)*Pi*G[0, x]*Zeta[3] - (46*Pi^2*G[0, x]*Zeta[3])/3 - 
     82*G[1, x]*Zeta[3] - ((124*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (40*Pi^2*G[1, x]*Zeta[3])/3 - (127*G[0, 0, x]*Zeta[3])/3 - 
     (108*I)*Pi*G[0, 0, x]*Zeta[3] + 56*G[0, 1, x]*Zeta[3] - 
     (74*I)*Pi*G[0, 1, x]*Zeta[3] - (94*G[1, 0, x]*Zeta[3])/3 - 
     (30*I)*Pi*G[1, 0, x]*Zeta[3] + (8*G[1, 1, x]*Zeta[3])/3 - 
     350*G[0, 0, 0, x]*Zeta[3] + 478*G[0, 0, 1, x]*Zeta[3] + 
     76*G[0, 1, 0, x]*Zeta[3] - 88*G[0, 1, 1, x]*Zeta[3] - 
     90*G[1, 0, 0, x]*Zeta[3] + 28*G[1, 0, 1, x]*Zeta[3] + 311*Zeta[3]^2 - 
     98*Zeta[5] + (905*I)*Pi*Zeta[5] + 301*G[0, x]*Zeta[5] - 
     4*G[1, x]*Zeta[5]) + (832741/1296 - ((681575*I)/1296)*Pi - 
     (1810427*Pi^2)/7776 + ((3257*I)/162)*Pi^3 - (146011*Pi^4)/9720 + 
     ((79*I)/40)*Pi^5 + (415403*Pi^6)/136080 - (1402427*G[0, x])/1296 + 
     ((1615595*I)/1296)*Pi*G[0, x] + (176381*Pi^2*G[0, x])/648 + 
     ((245*I)/9)*Pi^3*G[0, x] - (641*Pi^4*G[0, x])/72 - 
     ((1811*I)/360)*Pi^5*G[0, x] - (2881*G[1, x])/27 + 
     ((4958*I)/27)*Pi*G[1, x] + (16564*Pi^2*G[1, x])/81 - 
     ((661*I)/9)*Pi^3*G[1, x] - (632*Pi^4*G[1, x])/135 + 
     ((82*I)/9)*Pi^5*G[1, x] + (2057495*G[0, 0, x])/1296 - 
     ((38273*I)/36)*Pi*G[0, 0, x] - (9935*Pi^2*G[0, 0, x])/36 + 
     ((376*I)/9)*Pi^3*G[0, 0, x] - (2009*Pi^4*G[0, 0, x])/360 + 
     (93779*G[0, 1, x])/162 - ((2270*I)/9)*Pi*G[0, 1, x] - 
     71*Pi^2*G[0, 1, x] - ((10*I)/3)*Pi^3*G[0, 1, x] + 
     (469*Pi^4*G[0, 1, x])/10 + (93779*G[1, 0, x])/162 - 
     ((16613*I)/36)*Pi*G[1, 0, x] + (659*Pi^2*G[1, 0, x])/9 + 
     ((194*I)/9)*Pi^3*G[1, 0, x] + (376*Pi^4*G[1, 0, x])/9 - 42*G[1, 1, x] - 
     ((514*I)/3)*Pi*G[1, 1, x] - (289*Pi^2*G[1, 1, x])/2 + 
     ((151*I)/9)*Pi^3*G[1, 1, x] + (194*Pi^4*G[1, 1, x])/15 - 
     (24445*G[0, 0, 0, x])/18 + ((12895*I)/12)*Pi*G[0, 0, 0, x] + 
     (4031*Pi^2*G[0, 0, 0, x])/18 - ((121*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (18373*G[0, 0, 1, x])/27 + ((865*I)/3)*Pi*G[0, 0, 1, x] + 
     (137*Pi^2*G[0, 0, 1, x])/3 - ((218*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (18373*G[0, 1, 0, x])/27 + ((787*I)/4)*Pi*G[0, 1, 0, x] - 
     (23*Pi^2*G[0, 1, 0, x])/9 - (33*I)*Pi^3*G[0, 1, 0, x] - 
     (2597*G[0, 1, 1, x])/27 + ((329*I)/3)*Pi*G[0, 1, 1, x] + 
     (529*Pi^2*G[0, 1, 1, x])/9 - ((97*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (64627*G[1, 0, 0, x])/108 - ((619*I)/3)*Pi*G[1, 0, 0, x] - 
     (778*Pi^2*G[1, 0, 0, x])/9 - ((128*I)/3)*Pi^3*G[1, 0, 0, x] - 
     (10463*G[1, 0, 1, x])/27 + ((529*I)/3)*Pi*G[1, 0, 1, x] + 
     (89*Pi^2*G[1, 0, 1, x])/9 - (2*I)*Pi^3*G[1, 0, 1, x] - 
     (10463*G[1, 1, 0, x])/27 + ((88*I)/3)*Pi*G[1, 1, 0, x] + 
     39*Pi^2*G[1, 1, 0, x] - (70*I)*Pi^3*G[1, 1, 0, x] + 
     (511*G[1, 1, 1, x])/3 - ((43*I)/3)*Pi*G[1, 1, 1, x] + 
     (662*Pi^2*G[1, 1, 1, x])/9 - (32*I)*Pi^3*G[1, 1, 1, x] + 
     (11551*G[0, 0, 0, 0, x])/12 - ((1670*I)/3)*Pi*G[0, 0, 0, 0, x] - 
     (643*Pi^2*G[0, 0, 0, 0, x])/3 + 780*G[0, 0, 0, 1, x] - 
     ((716*I)/3)*Pi*G[0, 0, 0, 1, x] - 82*Pi^2*G[0, 0, 0, 1, x] + 
     780*G[0, 0, 1, 0, x] - ((970*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (131*Pi^2*G[0, 0, 1, 0, x])/3 + 93*G[0, 0, 1, 1, x] - 
     ((58*I)/3)*Pi*G[0, 0, 1, 1, x] - (8*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (7157*G[0, 1, 0, 0, x])/12 - (142*I)*Pi*G[0, 1, 0, 0, x] + 
     (422*Pi^2*G[0, 1, 0, 0, x])/3 + 185*G[0, 1, 0, 1, x] - 
     (74*I)*Pi*G[0, 1, 0, 1, x] - (149*Pi^2*G[0, 1, 0, 1, x])/3 + 
     185*G[0, 1, 1, 0, x] + ((346*I)/3)*Pi*G[0, 1, 1, 0, x] - 
     154*Pi^2*G[0, 1, 1, 0, x] + (148*G[0, 1, 1, 1, x])/3 - 
     ((170*I)/3)*Pi*G[0, 1, 1, 1, x] + (28*Pi^2*G[0, 1, 1, 1, x])/3 + 
     77*G[1, 0, 0, 0, x] + ((311*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (164*Pi^2*G[1, 0, 0, 0, x])/3 + (874*G[1, 0, 0, 1, x])/3 - 
     ((28*I)/3)*Pi*G[1, 0, 0, 1, x] + (176*Pi^2*G[1, 0, 0, 1, x])/3 + 
     (874*G[1, 0, 1, 0, x])/3 + ((79*I)/3)*Pi*G[1, 0, 1, 0, x] - 
     (2*Pi^2*G[1, 0, 1, 0, x])/3 + (41*G[1, 0, 1, 1, x])/3 + 
     ((104*I)/3)*Pi*G[1, 0, 1, 1, x] + (104*Pi^2*G[1, 0, 1, 1, x])/3 + 
     45*G[1, 1, 0, 0, x] + ((562*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     (8*Pi^2*G[1, 1, 0, 0, x])/3 + 113*G[1, 1, 0, 1, x] - 
     ((50*I)/3)*Pi*G[1, 1, 0, 1, x] - (148*Pi^2*G[1, 1, 0, 1, x])/3 + 
     113*G[1, 1, 1, 0, x] + ((44*I)/3)*Pi*G[1, 1, 1, 0, x] - 
     (160*Pi^2*G[1, 1, 1, 0, x])/3 - (340*G[1, 1, 1, 1, x])/3 - 
     ((56*I)/3)*Pi*G[1, 1, 1, 1, x] - 56*Pi^2*G[1, 1, 1, 1, x] - 
     (760*G[0, 0, 0, 0, 0, x])/3 + (375*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (1322*G[0, 0, 0, 0, 1, x])/3 + (344*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     (1322*G[0, 0, 0, 1, 0, x])/3 + (217*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (502*G[0, 0, 0, 1, 1, x])/3 - (28*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     (1540*G[0, 0, 1, 0, 0, x])/3 - (58*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (538*G[0, 0, 1, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (538*G[0, 0, 1, 1, 0, x])/3 + (106*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     6*G[0, 0, 1, 1, 1, x] - (112*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (986*G[0, 1, 0, 0, 0, x])/3 - (329*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (520*G[0, 1, 0, 0, 1, x])/3 + (24*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (520*G[0, 1, 0, 1, 0, x])/3 + (113*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (208*G[0, 1, 0, 1, 1, x])/3 + (50*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (118*G[0, 1, 1, 0, 0, x])/3 + (240*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (278*G[0, 1, 1, 0, 1, x])/3 + (146*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (278*G[0, 1, 1, 1, 0, x])/3 + (30*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     (152*G[0, 1, 1, 1, 1, x])/3 - (116*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (251*G[1, 0, 0, 0, 0, x])/3 - (136*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     6*G[1, 0, 0, 0, 1, x] - (168*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     6*G[1, 0, 0, 1, 0, x] - (104*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (472*G[1, 0, 0, 1, 1, x])/3 + (64*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (11*G[1, 0, 1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (394*G[1, 0, 1, 0, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (394*G[1, 0, 1, 1, 0, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (322*G[1, 0, 1, 1, 1, x])/3 - (120*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (802*G[1, 1, 0, 0, 0, x])/3 - (248*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (554*G[1, 1, 0, 0, 1, x])/3 + (52*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (554*G[1, 1, 0, 1, 0, x])/3 + (124*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     (392*G[1, 1, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (56*G[1, 1, 1, 0, 0, x])/3 - (80*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     4*G[1, 1, 1, 0, 1, x] + (80*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     4*G[1, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     88*G[1, 1, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     79*G[0, 0, 0, 0, 0, 0, x] + 256*G[0, 0, 0, 0, 0, 1, x] + 
     256*G[0, 0, 0, 0, 1, 0, x] + 256*G[0, 0, 0, 0, 1, 1, x] + 
     205*G[0, 0, 0, 1, 0, 0, x] + 180*G[0, 0, 0, 1, 0, 1, x] + 
     180*G[0, 0, 0, 1, 1, 0, x] - 84*G[0, 0, 0, 1, 1, 1, x] + 
     12*G[0, 0, 1, 0, 0, 0, x] + 106*G[0, 0, 1, 0, 0, 1, x] + 
     106*G[0, 0, 1, 0, 1, 0, x] + 30*G[0, 0, 1, 0, 1, 1, x] + 
     230*G[0, 0, 1, 1, 0, 0, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
     16*G[0, 0, 1, 1, 1, 0, x] - 156*G[0, 0, 1, 1, 1, 1, x] - 
     301*G[0, 1, 0, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 0, 1, x] + 
     88*G[0, 1, 0, 0, 1, 0, x] + 68*G[0, 1, 0, 0, 1, 1, x] + 
     179*G[0, 1, 0, 1, 0, 0, x] + 66*G[0, 1, 0, 1, 0, 1, x] + 
     66*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] + 
     196*G[0, 1, 1, 0, 0, 0, x] + 152*G[0, 1, 1, 0, 0, 1, x] + 
     152*G[0, 1, 1, 0, 1, 0, x] + 22*G[0, 1, 1, 0, 1, 1, x] + 
     134*G[0, 1, 1, 1, 0, 0, x] - 76*G[0, 1, 1, 1, 0, 1, x] - 
     76*G[0, 1, 1, 1, 1, 0, x] - 104*G[0, 1, 1, 1, 1, 1, x] - 
     132*G[1, 0, 0, 0, 0, 0, x] - 92*G[1, 0, 0, 0, 0, 1, x] - 
     92*G[1, 0, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 0, 0, x] - 
     36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
     184*G[1, 0, 0, 1, 1, 1, x] + 48*G[1, 0, 1, 0, 0, 0, x] - 
     20*G[1, 0, 1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, 1, 0, x] + 
     168*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] + 
     96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] - 
     208*G[1, 0, 1, 1, 1, 1, x] - 304*G[1, 1, 0, 0, 0, 0, x] + 
     36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] + 
     76*G[1, 1, 0, 0, 1, 1, x] + 72*G[1, 1, 0, 1, 0, 0, x] + 
     112*G[1, 1, 0, 1, 0, 1, x] + 112*G[1, 1, 0, 1, 1, 0, x] - 
     136*G[1, 1, 0, 1, 1, 1, x] - 140*G[1, 1, 1, 0, 0, 0, x] + 
     120*G[1, 1, 1, 0, 0, 1, x] + 120*G[1, 1, 1, 0, 1, 0, x] - 
     72*G[1, 1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, 0, 0, x] - 
     16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
     56*G[1, 1, 1, 1, 1, 1, x] + ((-26*I)*Pi*G[1, x] - 26*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^5*(-13/9 + I*Pi + 2*G[0, x] + 2*G[1, x] + 
       (13/9 - I*Pi - 2*G[0, x] - 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(41/6 - ((125*I)/18)*Pi - (43*Pi^2)/12 + (31*G[0, x])/18 + 
       ((3*I)/2)*Pi*G[0, x] - (13*G[1, x])/9 + (2*I)*Pi*G[1, x] - 
       (9*G[0, 0, x])/2 - 4*G[0, 1, x] - 4*G[1, 0, x] - 4*G[1, 1, x] + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-41/6 + ((67*I)/9)*Pi + (43*Pi^2)/12 - (11*G[0, x])/9 - 
         I*Pi*G[0, x] + (13*G[1, x])/9 - (2*I)*Pi*G[1, x] + 5*G[0, 0, x] + 
         4*G[0, 1, x] + 4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) - 
     (28792*Zeta[3])/27 + ((8195*I)/18)*Pi*Zeta[3] + 71*Pi^2*Zeta[3] - 
     ((31*I)/3)*Pi^3*Zeta[3] + (13919*G[0, x]*Zeta[3])/18 - 
     ((4258*I)/9)*Pi*G[0, x]*Zeta[3] - (119*Pi^2*G[0, x]*Zeta[3])/3 + 
     51*G[1, x]*Zeta[3] - ((844*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (967*Pi^2*G[1, x]*Zeta[3])/3 - (4936*G[0, 0, x]*Zeta[3])/9 + 
     (36*I)*Pi*G[0, 0, x]*Zeta[3] + (748*G[0, 1, x]*Zeta[3])/9 + 
     (294*I)*Pi*G[0, 1, x]*Zeta[3] - (2534*G[1, 0, x]*Zeta[3])/9 + 
     (438*I)*Pi*G[1, 0, x]*Zeta[3] - (92*G[1, 1, x]*Zeta[3])/3 + 
     (156*I)*Pi*G[1, 1, x]*Zeta[3] + 56*G[0, 0, 0, x]*Zeta[3] + 
     14*G[0, 0, 1, x]*Zeta[3] + 44*G[0, 1, 0, x]*Zeta[3] - 
     66*G[0, 1, 1, x]*Zeta[3] + 158*G[1, 0, 0, x]*Zeta[3] + 
     104*G[1, 0, 1, x]*Zeta[3] + 112*G[1, 1, 0, x]*Zeta[3] - 
     36*G[1, 1, 1, x]*Zeta[3] + (124*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(9359/108 - ((659*I)/9)*Pi - (1607*Pi^2)/54 + (7*I)*Pi^3 - 
       (521*G[0, x])/9 + ((434*I)/9)*Pi*G[0, x] + (56*Pi^2*G[0, x])/3 - 
       (128*G[1, x])/3 + ((106*I)/3)*Pi*G[1, x] + (44*Pi^2*G[1, x])/3 + 
       (158*G[0, 0, x])/9 - (20*I)*Pi*G[0, 0, x] + (214*G[0, 1, x])/9 - 
       (24*I)*Pi*G[0, 1, x] + (214*G[1, 0, x])/9 - (24*I)*Pi*G[1, 0, x] + 
       (52*G[1, 1, x])/3 - (16*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
       8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 8*G[1, 0, 0, x] + 
       (((-50*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] - (50*G[0, 0, x])/9 + 
         (8*I)*Pi*G[0, 0, x] + 6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(-9359/108 + ((203*I)/3)*Pi + (1391*Pi^2)/54 - 
         (7*I)*Pi^3 + (157*G[0, x])/3 - ((430*I)/9)*Pi*G[0, x] - 
         (68*Pi^2*G[0, x])/3 + (128*G[1, x])/3 - ((106*I)/3)*Pi*G[1, x] - 
         (44*Pi^2*G[1, x])/3 - (172*G[0, 0, x])/9 + (28*I)*Pi*G[0, 0, x] - 
         (214*G[0, 1, x])/9 + (24*I)*Pi*G[0, 1, x] - (214*G[1, 0, x])/9 + 
         (24*I)*Pi*G[1, 0, x] - (52*G[1, 1, x])/3 + (16*I)*Pi*G[1, 1, x] + 
         8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 8*G[1, 0, 0, x] - 10*Zeta[3]) + 
       10*Zeta[3]) + Log[mu2/s]^2*(429473/1296 - ((5341*I)/18)*Pi - 
       (593*Pi^2)/6 + ((92*I)/9)*Pi^3 + (13*Pi^4)/72 - (12641*G[0, x])/36 + 
       ((854*I)/3)*Pi*G[0, x] + (728*Pi^2*G[0, x])/9 - 
       ((67*I)/6)*Pi^3*G[0, x] - (1850*G[1, x])/9 + ((383*I)/3)*Pi*G[1, x] + 
       (277*Pi^2*G[1, x])/18 - I*Pi^3*G[1, x] + 278*G[0, 0, x] - 
       (165*I)*Pi*G[0, 0, x] - (87*Pi^2*G[0, 0, x])/2 + (541*G[0, 1, x])/3 - 
       ((365*I)/3)*Pi*G[0, 1, x] - (95*Pi^2*G[0, 1, x])/3 + 
       (541*G[1, 0, x])/3 - ((337*I)/3)*Pi*G[1, 0, x] - 
       (83*Pi^2*G[1, 0, x])/3 + (226*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 
       2*Pi^2*G[1, 1, x] - (242*G[0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, x] - 
       137*G[0, 0, 1, x] + (82*I)*Pi*G[0, 0, 1, x] - 137*G[0, 1, 0, x] + 
       (80*I)*Pi*G[0, 1, 0, x] - 56*G[0, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, x] - 
       (379*G[1, 0, 0, x])/3 + (70*I)*Pi*G[1, 0, 0, x] - 
       (172*G[1, 0, 1, x])/3 + (52*I)*Pi*G[1, 0, 1, x] - 
       (172*G[1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 0, x] + 
       (22*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 
       62*G[0, 0, 0, 1, x] + 62*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
       56*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] + 48*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] + 46*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 
       48*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 52*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] - 8*G[1, 1, x])*
        RATIO[x] - (538*Zeta[3])/9 + (42*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] + 
       2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I)*Pi^3 + (11*Pi^4)/45 - 
         ((152*I)/3)*Pi*G[0, x] - (266*Pi^2*G[0, x])/9 + 
         ((65*I)/6)*Pi^3*G[0, x] - (152*G[0, 0, x])/3 + 
         ((283*I)/3)*Pi*G[0, 0, x] + (99*Pi^2*G[0, 0, x])/2 + 
         ((37*I)/3)*Pi*G[0, 1, x] + (46*Pi^2*G[0, 1, x])/3 + 
         ((55*I)/3)*Pi*G[1, 0, x] + 14*Pi^2*G[1, 0, x] + 
         (296*G[0, 0, 0, x])/3 - (100*I)*Pi*G[0, 0, 0, x] + 
         (37*G[0, 0, 1, x])/3 - (38*I)*Pi*G[0, 0, 1, x] + 
         (37*G[0, 1, 0, x])/3 - (36*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (55*G[1, 0, 0, x])/3 - 
         (34*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - 84*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] - 
         34*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 30*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 
         6*Zeta[3]) + RATIO[x^(-1)]*(-429473/1296 + ((4537*I)/18)*Pi + 
         (1295*Pi^2)/18 - ((7*I)/18)*Pi^3 + (23*Pi^4)/360 + 
         (11033*G[0, x])/36 - (251*I)*Pi*G[0, x] - (1373*Pi^2*G[0, x])/18 + 
         (22*I)*Pi^3*G[0, x] + (1850*G[1, x])/9 - ((346*I)/3)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/18 + I*Pi^3*G[1, x] - 232*G[0, 0, x] + 
         ((592*I)/3)*Pi*G[0, 0, x] + 93*Pi^2*G[0, 0, x] - 176*G[0, 1, x] + 
         (106*I)*Pi*G[0, 1, x] + 47*Pi^2*G[0, 1, x] - 176*G[1, 0, x] + 
         ((314*I)/3)*Pi*G[1, 0, x] + (125*Pi^2*G[1, 0, x])/3 - 
         (202*G[1, 1, x])/3 - (6*I)*Pi*G[1, 1, x] - 2*Pi^2*G[1, 1, x] + 
         (388*G[0, 0, 0, x])/3 - (156*I)*Pi*G[0, 0, 0, x] + 
         (376*G[0, 0, 1, x])/3 - (120*I)*Pi*G[0, 0, 1, x] + 
         (376*G[0, 1, 0, x])/3 - (116*I)*Pi*G[0, 1, 0, x] + 
         52*G[0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, x] + (368*G[1, 0, 0, x])/3 - 
         (104*I)*Pi*G[1, 0, 0, x] + (160*G[1, 0, 1, x])/3 - 
         (56*I)*Pi*G[1, 0, 1, x] + (160*G[1, 1, 0, x])/3 - 
         (52*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 1, 1, x] - 60*G[0, 0, 0, 0, x] - 96*G[0, 0, 0, 1, x] - 
         96*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] - 88*G[0, 1, 0, 0, x] - 
         52*G[0, 1, 0, 1, x] - 52*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
         76*G[1, 0, 0, 0, x] - 52*G[1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, x] - 56*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] + (592*Zeta[3])/9 - (42*I)*Pi*Zeta[3] + 
         6*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3])) + 
     RATIO[x^2]*((17*Pi^4*G[0, x])/45 - (17*Pi^4*G[1, x])/45 + 
       (2*Pi^2*G[0, 0, 0, x])/3 + (4*Pi^2*G[0, 0, 1, x])/3 - 
       (4*Pi^2*G[0, 1, 0, x])/3 - (2*Pi^2*G[0, 1, 1, x])/3 - 
       (2*Pi^2*G[1, 0, 0, x])/3 - (4*Pi^2*G[1, 0, 1, x])/3 + 
       (4*Pi^2*G[1, 1, 0, x])/3 + (2*Pi^2*G[1, 1, 1, x])/3 + 
       4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - (10*Pi^2*Zeta[3])/3 - 
       12*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] + 
       12*G[1, 0, x]*Zeta[3] - 12*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) + 
     RATIO[x]*((40*Pi^2)/3 - ((55*I)/3)*Pi^3 + (493*Pi^4)/45 - 
       (26*Pi^2*G[0, x])/3 - ((44*I)/3)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/45 - 
       (50*Pi^2*G[1, x])/3 + ((116*I)/3)*Pi^3*G[1, x] - 
       (17*Pi^4*G[1, x])/45 + (80*G[0, 0, x])/3 - ((110*I)/3)*Pi*G[0, 0, x] + 
       42*Pi^2*G[0, 0, x] - (80*G[0, 1, x])/3 + ((110*I)/3)*Pi*G[0, 1, x] - 
       4*Pi^2*G[0, 1, x] - (80*G[1, 0, x])/3 + ((110*I)/3)*Pi*G[1, 0, x] - 
       (100*Pi^2*G[1, 0, x])/3 + (80*G[1, 1, x])/3 - 
       ((110*I)/3)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 - 
       58*G[0, 0, 0, x] - (104*I)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/
        3 + (4*G[0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] + 
       (4*Pi^2*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 
       (136*I)*Pi*G[0, 1, 0, x] - (4*Pi^2*G[0, 1, 0, x])/3 + 
       (166*G[0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, x] - 
       (2*Pi^2*G[0, 1, 1, x])/3 + (22*G[1, 0, 0, x])/3 + 
       (152*I)*Pi*G[1, 0, 0, x] - (2*Pi^2*G[1, 0, 0, x])/3 + 
       (148*G[1, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 1, x] - 
       (4*Pi^2*G[1, 0, 1, x])/3 + (148*G[1, 1, 0, x])/3 - 
       (184*I)*Pi*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 - 
       106*G[1, 1, 1, x] + (88*I)*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/
        3 - 16*G[0, 0, 0, 0, x] - 64*G[0, 0, 0, 1, x] - 64*G[0, 0, 1, 0, x] + 
       48*G[0, 0, 1, 1, x] + 76*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 
       36*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] + 116*G[1, 0, 0, 0, x] + 
       12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 44*G[1, 0, 1, 1, x] - 
       176*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 
       48*G[1, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 6*Zeta[3] + 
       (112*I)*Pi*Zeta[3] - (10*Pi^2*Zeta[3])/3 + 188*G[0, x]*Zeta[3] - 
       140*G[1, x]*Zeta[3] - 12*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] + 
       12*G[1, 0, x]*Zeta[3] - 12*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) - 
     (2221*Zeta[5])/9 - (397*I)*Pi*Zeta[5] - 177*G[0, x]*Zeta[5] - 
     66*G[1, x]*Zeta[5] + Log[mu2/s]*(7955/12 - ((395501*I)/648)*Pi - 
       (110999*Pi^2)/648 + ((193*I)/6)*Pi^3 + (1297*Pi^4)/270 - 
       ((143*I)/36)*Pi^5 - (298033*G[0, x])/324 + ((86137*I)/108)*Pi*
        G[0, x] + (745*Pi^2*G[0, x])/3 - ((55*I)/2)*Pi^3*G[0, x] - 
       (1369*Pi^4*G[0, x])/90 - (57227*G[1, x])/162 + 
       ((4298*I)/27)*Pi*G[1, x] + (253*Pi^2*G[1, x])/6 - 
       (44*I)*Pi^3*G[1, x] - (1901*Pi^4*G[1, x])/90 + 
       (105343*G[0, 0, x])/108 - ((2090*I)/3)*Pi*G[0, 0, x] - 
       (943*Pi^2*G[0, 0, x])/6 + ((160*I)/3)*Pi^3*G[0, 0, x] + 
       (4720*G[0, 1, x])/9 - ((1046*I)/3)*Pi*G[0, 1, x] - 
       49*Pi^2*G[0, 1, x] + ((44*I)/3)*Pi^3*G[0, 1, x] + 
       (4720*G[1, 0, x])/9 - ((1028*I)/3)*Pi*G[1, 0, x] - 
       (25*Pi^2*G[1, 0, x])/3 - (8*I)*Pi^3*G[1, 0, x] + 
       (1238*G[1, 1, x])/27 + (8*I)*Pi*G[1, 1, x] - (178*Pi^2*G[1, 1, x])/3 + 
       (44*I)*Pi^3*G[1, 1, x] - 668*G[0, 0, 0, x] + ((1036*I)/3)*Pi*
        G[0, 0, 0, x] + 141*Pi^2*G[0, 0, 0, x] - (1754*G[0, 0, 1, x])/3 + 
       ((748*I)/3)*Pi*G[0, 0, 1, x] + 42*Pi^2*G[0, 0, 1, x] - 
       (1754*G[0, 1, 0, x])/3 + ((764*I)/3)*Pi*G[0, 1, 0, x] + 
       (118*Pi^2*G[0, 1, 0, x])/3 - (374*G[0, 1, 1, x])/3 + 
       (42*I)*Pi*G[0, 1, 1, x] + (4*Pi^2*G[0, 1, 1, x])/3 - 
       (1724*G[1, 0, 0, x])/3 + ((284*I)/3)*Pi*G[1, 0, 0, x] - 
       (226*Pi^2*G[1, 0, 0, x])/3 - (386*G[1, 0, 1, x])/3 + 
       (98*I)*Pi*G[1, 0, 1, x] + (112*Pi^2*G[1, 0, 1, x])/3 - 
       (386*G[1, 1, 0, x])/3 + ((82*I)/3)*Pi*G[1, 1, 0, x] - 
       (44*Pi^2*G[1, 1, 0, x])/3 - 14*G[1, 1, 1, x] - 
       ((152*I)/3)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] + 
       (412*G[0, 0, 0, 0, x])/3 - (176*I)*Pi*G[0, 0, 0, 0, x] + 
       (1108*G[0, 0, 0, 1, x])/3 - (168*I)*Pi*G[0, 0, 0, 1, x] + 
       (1108*G[0, 0, 1, 0, x])/3 - (192*I)*Pi*G[0, 0, 1, 0, x] + 
       154*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] + 
       360*G[0, 1, 0, 0, x] - (136*I)*Pi*G[0, 1, 0, 0, x] + 
       (506*G[0, 1, 0, 1, x])/3 - (72*I)*Pi*G[0, 1, 0, 1, x] + 
       (506*G[0, 1, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 1, 0, x] - 
       (44*G[0, 1, 1, 1, x])/3 + (28*I)*Pi*G[0, 1, 1, 1, x] + 
       (580*G[1, 0, 0, 0, x])/3 + (104*I)*Pi*G[1, 0, 0, 0, x] + 
       154*G[1, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 1, x] + 
       154*G[1, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, x] + 
       (176*G[1, 0, 1, 1, x])/3 - (76*I)*Pi*G[1, 0, 1, 1, x] + 
       (314*G[1, 1, 0, 0, x])/3 + (64*I)*Pi*G[1, 1, 0, 0, x] + 
       (112*G[1, 1, 0, 1, x])/3 - (68*I)*Pi*G[1, 1, 0, 1, x] + 
       (112*G[1, 1, 1, 0, x])/3 - (36*I)*Pi*G[1, 1, 1, 0, x] - 
       (308*G[1, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 1, 1, 1, x] + 
       40*G[0, 0, 0, 0, 0, x] - 168*G[0, 0, 0, 0, 1, x] - 
       168*G[0, 0, 0, 1, 0, x] - 124*G[0, 0, 0, 1, 1, x] - 
       176*G[0, 0, 1, 0, 0, x] - 140*G[0, 0, 1, 0, 1, x] - 
       140*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
       116*G[0, 1, 0, 0, 0, x] - 132*G[0, 1, 0, 0, 1, x] - 
       132*G[0, 1, 0, 1, 0, x] - 36*G[0, 1, 0, 1, 1, x] - 
       108*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 0, 1, x] - 
       28*G[0, 1, 1, 1, 0, x] + 64*G[0, 1, 1, 1, 1, x] + 
       88*G[1, 0, 0, 0, 0, x] - 76*G[1, 0, 0, 0, 1, x] - 
       76*G[1, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 1, x] - 
       52*G[1, 0, 1, 0, 0, x] - 76*G[1, 0, 1, 0, 1, x] - 
       76*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
       20*G[1, 1, 0, 0, 0, x] - 60*G[1, 1, 0, 0, 1, x] - 
       60*G[1, 1, 0, 1, 0, x] - 60*G[1, 1, 1, 0, 0, x] + 
       32*G[1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 0, x] + 
       40*G[1, 1, 1, 1, 1, x] + (10*Pi^2 - (8*I)*Pi^3 - 4*Pi^2*G[0, x] + 
         4*Pi^2*G[1, x] + 20*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] - 
         20*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 20*G[1, 0, x] + 
         (16*I)*Pi*G[1, 0, x] + 20*G[1, 1, x] - (16*I)*Pi*G[1, 1, x] - 
         24*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
         24*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 
         24*G[1, 1, 0, x] + 24*G[1, 1, 1, x])*RATIO[x] - (1186*Zeta[3])/3 + 
       ((1940*I)/9)*Pi*Zeta[3] + 73*Pi^2*Zeta[3] + (1940*G[0, x]*Zeta[3])/9 - 
       (134*I)*Pi*G[0, x]*Zeta[3] - (148*G[1, x]*Zeta[3])/9 - 
       (8*I)*Pi*G[1, x]*Zeta[3] - 54*G[0, 0, x]*Zeta[3] + 
       12*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] + 
       24*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-31*I)/3)*Pi^3 - 
         (11*Pi^4)/9 - ((68*I)/15)*Pi^5 - ((18059*I)/108)*Pi*G[0, x] - 
         115*Pi^2*G[0, x] - ((7*I)/18)*Pi^3*G[0, x] - (140*Pi^4*G[0, x])/9 + 
         ((32*I)/3)*Pi^3*G[1, x] + (58*Pi^4*G[1, x])/15 - 
         (18059*G[0, 0, x])/108 + (410*I)*Pi*G[0, 0, x] + 
         (2125*Pi^2*G[0, 0, x])/18 + ((22*I)/3)*Pi^3*G[0, 0, x] + 
         ((160*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 - 
         ((22*I)/3)*Pi^3*G[0, 1, x] + ((346*I)/3)*Pi*G[1, 0, x] + 
         (112*Pi^2*G[1, 0, x])/9 + ((50*I)/3)*Pi^3*G[1, 0, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + 458*G[0, 0, 0, x] - 
         ((1312*I)/3)*Pi*G[0, 0, 0, x] - 95*Pi^2*G[0, 0, 0, x] + 
         (160*G[0, 0, 1, x])/3 - ((212*I)/3)*Pi*G[0, 0, 1, x] - 
         58*Pi^2*G[0, 0, 1, x] + (160*G[0, 1, 0, x])/3 - 
         ((236*I)/3)*Pi*G[0, 1, 0, x] - (46*Pi^2*G[0, 1, 0, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, x] - 24*Pi^2*G[0, 1, 1, x] + 
         (346*G[1, 0, 0, x])/3 - ((392*I)/3)*Pi*G[1, 0, 0, x] + 
         (58*Pi^2*G[1, 0, 0, x])/3 + (26*I)*Pi*G[1, 0, 1, x] + 
         16*Pi^2*G[1, 0, 1, x] - (38*I)*Pi*G[1, 1, 0, x] - 
         8*Pi^2*G[1, 1, 0, x] - (1612*G[0, 0, 0, 0, x])/3 + 
         (280*I)*Pi*G[0, 0, 0, 0, x] - (292*G[0, 0, 0, 1, x])/3 + 
         (168*I)*Pi*G[0, 0, 0, 1, x] - (292*G[0, 0, 1, 0, x])/3 + 
         (128*I)*Pi*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
         (72*I)*Pi*G[0, 0, 1, 1, x] - (316*G[0, 1, 0, 0, x])/3 + 
         (72*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         (40*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
         (56*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (580*G[1, 0, 0, 0, x])/3 + (64*I)*Pi*G[1, 0, 0, 0, x] + 
         26*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] + 
         26*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 38*G[1, 1, 0, 0, x] + 
         (40*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + 280*G[0, 0, 0, 0, 0, x] + 
         168*G[0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 1, 0, x] + 
         68*G[0, 0, 0, 1, 1, x] + 128*G[0, 0, 1, 0, 0, x] + 
         68*G[0, 0, 1, 0, 1, x] + 68*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 1, 1, 1, x] + 100*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         136*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 52*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 1, 0, 0, x] + 62*Zeta[3] + (44*I)*Pi*Zeta[3] + 
         56*Pi^2*Zeta[3] + 8*G[0, x]*Zeta[3] - (50*I)*Pi*G[0, x]*Zeta[3] - 
         64*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
         18*G[0, 0, x]*Zeta[3] + 16*G[0, 1, x]*Zeta[3] + 
         16*G[1, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-7955/12 + ((270299*I)/648)*Pi - (4561*Pi^2)/648 - 
         ((20*I)/9)*Pi^3 - (1987*Pi^4)/270 - ((101*I)/180)*Pi^5 + 
         (58858*G[0, x])/81 - ((4537*I)/9)*Pi*G[0, x] - (2551*Pi^2*G[0, x])/
          18 + ((7*I)/9)*Pi^3*G[0, x] - (31*Pi^4*G[0, x])/90 + 
         (57227*G[1, x])/162 - ((1778*I)/27)*Pi*G[1, x] - 
         (79*Pi^2*G[1, x])/18 + ((146*I)/3)*Pi^3*G[1, x] + 
         (2249*Pi^4*G[1, x])/90 - (12707*G[0, 0, x])/18 + 
         (598*I)*Pi*G[0, 0, x] + (1355*Pi^2*G[0, 0, x])/9 - 
         (46*I)*Pi^3*G[0, 0, x] - (3700*G[0, 1, x])/9 + 
         ((692*I)/3)*Pi*G[0, 1, x] + (55*Pi^2*G[0, 1, x])/9 - 
         (22*I)*Pi^3*G[0, 1, x] - (3700*G[1, 0, x])/9 + 
         ((680*I)/3)*Pi*G[1, 0, x] - (575*Pi^2*G[1, 0, x])/9 + 
         ((74*I)/3)*Pi^3*G[1, 0, x] - (1778*G[1, 1, x])/27 - 
         (6*I)*Pi*G[1, 1, x] + (106*Pi^2*G[1, 1, x])/3 - 
         ((140*I)/3)*Pi^3*G[1, 1, x] + 614*G[0, 0, 0, x] - 
         ((1508*I)/3)*Pi*G[0, 0, 0, x] - 236*Pi^2*G[0, 0, 0, x] + 
         448*G[0, 0, 1, x] - (212*I)*Pi*G[0, 0, 1, x] - 
         100*Pi^2*G[0, 0, 1, x] + 448*G[0, 1, 0, x] - ((592*I)/3)*Pi*
          G[0, 1, 0, x] - (164*Pi^2*G[0, 1, 0, x])/3 + (404*G[0, 1, 1, x])/
          3 + (12*I)*Pi*G[0, 1, 1, x] - (76*Pi^2*G[0, 1, 1, x])/3 + 
         440*G[1, 0, 0, x] - ((64*I)/3)*Pi*G[1, 0, 0, x] + 
         (284*Pi^2*G[1, 0, 0, x])/3 + (416*G[1, 0, 1, x])/3 - 
         (12*I)*Pi*G[1, 0, 1, x] - (64*Pi^2*G[1, 0, 1, x])/3 + 
         (416*G[1, 1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
         (20*Pi^2*G[1, 1, 0, x])/3 - 10*G[1, 1, 1, x] + 
         ((188*I)/3)*Pi*G[1, 1, 1, x] - 12*Pi^2*G[1, 1, 1, x] - 
         (1208*G[0, 0, 0, 0, x])/3 + (456*I)*Pi*G[0, 0, 0, 0, x] - 
         (1076*G[0, 0, 0, 1, x])/3 + (336*I)*Pi*G[0, 0, 0, 1, x] - 
         (1076*G[0, 0, 1, 0, x])/3 + (320*I)*Pi*G[0, 0, 1, 0, x] - 
         104*G[0, 0, 1, 1, x] + (96*I)*Pi*G[0, 0, 1, 1, x] - 
         (988*G[0, 1, 0, 0, x])/3 + (208*I)*Pi*G[0, 1, 0, 0, x] - 
         (356*G[0, 1, 0, 1, x])/3 + (112*I)*Pi*G[0, 1, 0, 1, x] - 
         (356*G[0, 1, 1, 0, x])/3 + (96*I)*Pi*G[0, 1, 1, 0, x] + 
         (80*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] - 
         (584*G[1, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 0, 0, x] - 
         72*G[1, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, x] - 
         72*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 0, x] - 
         (140*G[1, 0, 1, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 1, x] - 
         (236*G[1, 1, 0, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 0, x] - 
         (76*G[1, 1, 0, 1, x])/3 + (64*I)*Pi*G[1, 1, 0, 1, x] - 
         (76*G[1, 1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 1, 0, x] + 
         (308*G[1, 1, 1, 1, x])/3 - (72*I)*Pi*G[1, 1, 1, 1, x] + 
         240*G[0, 0, 0, 0, 0, x] + 336*G[0, 0, 0, 0, 1, x] + 
         336*G[0, 0, 0, 1, 0, x] + 192*G[0, 0, 0, 1, 1, x] + 
         304*G[0, 0, 1, 0, 0, x] + 208*G[0, 0, 1, 0, 1, x] + 
         208*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
         216*G[0, 1, 0, 0, 0, x] + 168*G[0, 1, 0, 0, 1, x] + 
         168*G[0, 1, 0, 1, 0, x] + 48*G[0, 1, 0, 1, 1, x] + 
         160*G[0, 1, 1, 0, 0, x] + 40*G[0, 1, 1, 0, 1, x] + 
         40*G[0, 1, 1, 1, 0, x] - 64*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 1, x] + 
         64*G[1, 0, 0, 1, 0, x] + 80*G[1, 0, 0, 1, 1, x] + 
         56*G[1, 0, 1, 0, 0, x] + 72*G[1, 0, 1, 0, 1, x] + 
         72*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
         56*G[1, 1, 0, 1, 0, x] + 72*G[1, 1, 1, 0, 0, x] - 
         32*G[1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] + (1240*Zeta[3])/3 - ((1058*I)/9)*Pi*
          Zeta[3] - 17*Pi^2*Zeta[3] - (1454*G[0, x]*Zeta[3])/9 + 
         (84*I)*Pi*G[0, x]*Zeta[3] - (356*G[1, x]*Zeta[3])/9 + 
         (24*I)*Pi*G[1, x]*Zeta[3] + 36*G[0, 0, x]*Zeta[3] + 
         4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 
         120*Zeta[5]) + 120*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      (((-1531*I)/18)*Pi^3 + (12463*Pi^4)/540 - ((33*I)/20)*Pi^5 + 
       (82613*Pi^6)/22680 - ((548471*I)/1296)*Pi*G[0, x] - 
       (3337*Pi^2*G[0, x])/54 - ((1331*I)/18)*Pi^3*G[0, x] - 
       (3331*Pi^4*G[0, x])/540 - ((1489*I)/360)*Pi^5*G[0, x] + 
       ((110*I)/3)*Pi^3*G[1, x] + (463*Pi^4*G[1, x])/540 - 
       ((59*I)/45)*Pi^5*G[1, x] - (548471*G[0, 0, x])/1296 + 
       ((8989*I)/18)*Pi*G[0, 0, x] + (3973*Pi^2*G[0, 0, x])/36 + 
       (28*I)*Pi^3*G[0, 0, x] - (1279*Pi^4*G[0, 0, x])/360 - 
       ((3169*I)/27)*Pi*G[0, 1, x] + (1127*Pi^2*G[0, 1, x])/18 + 
       ((92*I)/3)*Pi^3*G[0, 1, x] + (157*Pi^4*G[0, 1, x])/9 + 
       ((10610*I)/27)*Pi*G[1, 0, x] - (448*Pi^2*G[1, 0, x])/9 + 
       ((179*I)/9)*Pi^3*G[1, 0, x] - (589*Pi^4*G[1, 0, x])/90 - 
       ((100*I)/9)*Pi^3*G[1, 1, x] - (Pi^4*G[1, 1, x])/5 + 
       (28223*G[0, 0, 0, x])/36 - ((9557*I)/12)*Pi*G[0, 0, 0, x] - 
       (2327*Pi^2*G[0, 0, 0, x])/18 + ((23*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (3169*G[0, 0, 1, x])/27 - ((419*I)/3)*Pi*G[0, 0, 1, x] - 
       (1138*Pi^2*G[0, 0, 1, x])/9 - ((68*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (3169*G[0, 1, 0, x])/27 - ((1123*I)/12)*Pi*G[0, 1, 0, x] - 
       (121*Pi^2*G[0, 1, 0, x])/3 - ((71*I)/3)*Pi^3*G[0, 1, 0, x] - 
       ((415*I)/3)*Pi*G[0, 1, 1, x] + (307*Pi^2*G[0, 1, 1, x])/9 + 
       (5*I)*Pi^3*G[0, 1, 1, x] + (10610*G[1, 0, 0, x])/27 - 
       ((574*I)/3)*Pi*G[1, 0, 0, x] + (638*Pi^2*G[1, 0, 0, x])/9 - 
       ((22*I)/3)*Pi^3*G[1, 0, 0, x] + (110*I)*Pi*G[1, 0, 1, x] + 
       (193*Pi^2*G[1, 0, 1, x])/9 - ((8*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (110*I)*Pi*G[1, 1, 0, x] + (116*Pi^2*G[1, 1, 0, x])/9 + 
       ((4*I)/3)*Pi^3*G[1, 1, 0, x] + (4*I)*Pi^3*G[1, 1, 1, x] - 
       (14341*G[0, 0, 0, 0, x])/12 + (579*I)*Pi*G[0, 0, 0, 0, x] + 
       (215*Pi^2*G[0, 0, 0, 0, x])/3 - (178*G[0, 0, 0, 1, x])/3 + 
       ((616*I)/3)*Pi*G[0, 0, 0, 1, x] - (178*G[0, 0, 1, 0, x])/3 + 
       (233*I)*Pi*G[0, 0, 1, 0, x] + (173*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (401*G[0, 0, 1, 1, x])/3 + ((398*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       68*Pi^2*G[0, 0, 1, 1, x] - (103*G[0, 1, 0, 0, x])/12 + 
       ((520*I)/3)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (415*G[0, 1, 0, 1, x])/3 - (6*I)*Pi*G[0, 1, 0, 1, x] - 
       (59*Pi^2*G[0, 1, 0, 1, x])/3 - (415*G[0, 1, 1, 0, x])/3 - 
       ((460*I)/3)*Pi*G[0, 1, 1, 0, x] - 108*Pi^2*G[0, 1, 1, 0, x] - 
       ((94*I)/3)*Pi*G[0, 1, 1, 1, x] + 42*Pi^2*G[0, 1, 1, 1, x] - 
       (1250*G[1, 0, 0, 0, x])/3 + (102*I)*Pi*G[1, 0, 0, 0, x] - 
       (76*Pi^2*G[1, 0, 0, 0, x])/3 + 110*G[1, 0, 0, 1, x] - 
       ((28*I)/3)*Pi*G[1, 0, 0, 1, x] + (28*Pi^2*G[1, 0, 0, 1, x])/3 + 
       110*G[1, 0, 1, 0, x] - (34*I)*Pi*G[1, 0, 1, 0, x] - 
       (82*Pi^2*G[1, 0, 1, 0, x])/3 - ((88*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       (86*Pi^2*G[1, 0, 1, 1, x])/3 - 110*G[1, 1, 0, 0, x] + 
       ((224*I)/3)*Pi*G[1, 1, 0, 0, x] - (28*Pi^2*G[1, 1, 0, 0, x])/3 - 
       ((106*I)/3)*Pi*G[1, 1, 0, 1, x] - 4*Pi^2*G[1, 1, 0, 1, x] + 
       ((94*I)/3)*Pi*G[1, 1, 1, 0, x] - 8*Pi^2*G[1, 1, 1, 0, x] + 
       (2107*G[0, 0, 0, 0, 0, x])/3 - (225*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       414*G[0, 0, 0, 0, 1, x] - (232*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       414*G[0, 0, 0, 1, 0, x] - (191*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (334*G[0, 0, 0, 1, 1, x])/3 + (20*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       307*G[0, 0, 1, 0, 0, x] - (242*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (70*G[0, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (70*G[0, 0, 1, 1, 0, x])/3 - (6*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (322*G[0, 0, 1, 1, 1, x])/3 - (184*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       186*G[0, 1, 0, 0, 0, x] - (233*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (278*G[0, 1, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (278*G[0, 1, 0, 1, 0, x])/3 + (73*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (302*G[0, 1, 0, 1, 1, x])/3 - (22*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       124*G[0, 1, 1, 0, 0, x] + (248*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (94*G[0, 1, 1, 0, 1, x])/3 + (66*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (94*G[0, 1, 1, 1, 0, x])/3 + (22*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (52*I)*Pi*G[0, 1, 1, 1, 1, x] + 392*G[1, 0, 0, 0, 0, x] - 
       (92*I)*Pi*G[1, 0, 0, 0, 0, x] - (290*G[1, 0, 0, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 0, 0, 0, 1, x] - (290*G[1, 0, 0, 1, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 1, 0, x] + (184*G[1, 0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, 1, 1, x] - (92*G[1, 0, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, 0, 0, x] - (88*G[1, 0, 1, 0, 1, x])/3 + 
       (52*I)*Pi*G[1, 0, 1, 0, 1, x] - (88*G[1, 0, 1, 1, 0, x])/3 + 
       (48*I)*Pi*G[1, 0, 1, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       148*G[1, 1, 0, 0, 0, x] - (24*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (106*G[1, 1, 0, 0, 1, x])/3 - (28*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (106*G[1, 1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 0, 1, 1, x] + (94*G[1, 1, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 281*G[0, 0, 0, 0, 0, 0, x] - 
       224*G[0, 0, 0, 0, 0, 1, x] - 224*G[0, 0, 0, 0, 1, 0, x] - 
       176*G[0, 0, 0, 0, 1, 1, x] - 227*G[0, 0, 0, 1, 0, 0, x] - 
       132*G[0, 0, 0, 1, 0, 1, x] - 132*G[0, 0, 0, 1, 1, 0, x] + 
       84*G[0, 0, 0, 1, 1, 1, x] - 268*G[0, 0, 1, 0, 0, 0, x] - 
       102*G[0, 0, 1, 0, 0, 1, x] - 102*G[0, 0, 1, 0, 1, 0, x] + 
       14*G[0, 0, 1, 0, 1, 1, x] - 2*G[0, 0, 1, 1, 0, 0, x] - 
       72*G[0, 0, 1, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 1, 0, x] - 
       124*G[0, 0, 1, 1, 1, 1, x] - 365*G[0, 1, 0, 0, 0, 0, x] + 
       32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
       36*G[0, 1, 0, 0, 1, 1, x] + 67*G[0, 1, 0, 1, 0, 0, x] - 
       30*G[0, 1, 0, 1, 0, 1, x] - 30*G[0, 1, 0, 1, 1, 0, x] - 
       4*G[0, 1, 0, 1, 1, 1, x] + 204*G[0, 1, 1, 0, 0, 0, x] - 
       8*G[0, 1, 1, 0, 0, 1, x] - 8*G[0, 1, 1, 0, 1, 0, x] + 
       62*G[0, 1, 1, 0, 1, 1, x] + 62*G[0, 1, 1, 1, 0, 0, x] - 
       52*G[0, 1, 1, 1, 0, 1, x] - 52*G[0, 1, 1, 1, 1, 0, x] - 
       272*G[1, 0, 0, 0, 0, 0, x] + 44*G[1, 0, 0, 0, 0, 1, x] + 
       44*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] + 
       12*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
       24*G[1, 0, 0, 1, 1, 0, x] - 40*G[1, 0, 0, 1, 1, 1, x] - 
       80*G[1, 0, 1, 0, 0, 0, x] + 64*G[1, 0, 1, 0, 0, 1, x] + 
       64*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
       36*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 1, 0, x] - 88*G[1, 1, 0, 0, 0, 0, x] + 
       12*G[1, 1, 0, 0, 0, 1, x] + 12*G[1, 1, 0, 0, 1, 0, x] - 
       36*G[1, 1, 0, 0, 1, 1, x] - 32*G[1, 1, 0, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
       36*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
       12*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 1, 0, 0, x] + 
       (1531*Zeta[3])/3 + ((649*I)/2)*Pi*Zeta[3] + 21*Pi^2*Zeta[3] + 
       (16*I)*Pi^3*Zeta[3] + (19*G[0, x]*Zeta[3])/2 + ((850*I)/9)*Pi*G[0, x]*
        Zeta[3] - (44*Pi^2*G[0, x]*Zeta[3])/3 - 220*G[1, x]*Zeta[3] + 
       ((182*I)/3)*Pi*G[1, x]*Zeta[3] + (250*Pi^2*G[1, x]*Zeta[3])/3 + 
       (3034*G[0, 0, x]*Zeta[3])/9 - (166*G[0, 1, x]*Zeta[3])/3 + 
       (94*I)*Pi*G[0, 1, x]*Zeta[3] + 40*G[1, 0, x]*Zeta[3] - 
       (78*I)*Pi*G[1, 0, x]*Zeta[3] + (200*G[1, 1, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[1, 1, x]*Zeta[3] - 28*G[0, 0, 0, x]*Zeta[3] + 
       58*G[0, 0, 1, x]*Zeta[3] - 24*G[0, 1, 0, x]*Zeta[3] - 
       138*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] - 
       60*G[1, 0, 1, x]*Zeta[3] + 64*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] + (1204*Zeta[5])/3 - (81*I)*Pi*Zeta[5] - 
       117*G[0, x]*Zeta[5] - 88*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(-832741/1296 + ((2881*I)/27)*Pi - (579973*Pi^2)/7776 - 
       ((647*I)/162)*Pi^3 + (35167*Pi^4)/9720 - ((29*I)/60)*Pi^5 - 
       (2309*Pi^6)/136080 + (7955*G[0, x])/12 - ((270299*I)/648)*Pi*G[0, x] + 
       (4561*Pi^2*G[0, x])/648 + ((20*I)/9)*Pi^3*G[0, x] + 
       (1987*Pi^4*G[0, x])/270 + ((101*I)/180)*Pi^5*G[0, x] + 
       (2881*G[1, x])/27 + ((124*I)/3)*Pi*G[1, x] - (6893*Pi^2*G[1, x])/162 + 
       ((704*I)/9)*Pi^3*G[1, x] + (369*Pi^4*G[1, x])/20 - 
       ((469*I)/45)*Pi^5*G[1, x] - (512255*G[0, 0, x])/648 + 
       ((4537*I)/9)*Pi*G[0, 0, x] + (1256*Pi^2*G[0, 0, x])/9 - 
       ((7*I)/9)*Pi^3*G[0, 0, x] + (101*Pi^4*G[0, 0, x])/180 - 
       (57227*G[0, 1, x])/162 + ((2858*I)/27)*Pi*G[0, 1, x] + 
       (211*Pi^2*G[0, 1, x])/18 - ((146*I)/3)*Pi^3*G[0, 1, x] - 
       (2783*Pi^4*G[0, 1, x])/90 - (57227*G[1, 0, x])/162 + 
       ((1013*I)/27)*Pi*G[1, 0, x] - 134*Pi^2*G[1, 0, x] - 
       ((220*I)/3)*Pi^3*G[1, 0, x] - (4349*Pi^4*G[1, 0, x])/90 + 
       (124*G[1, 1, x])/3 - (I/3)*Pi*G[1, 1, x] + (2027*Pi^2*G[1, 1, x])/18 - 
       ((122*I)/9)*Pi^3*G[1, 1, x] - (197*Pi^4*G[1, 1, x])/15 + 
       (14381*G[0, 0, 0, x])/18 - (694*I)*Pi*G[0, 0, 0, x] - 
       (1337*Pi^2*G[0, 0, 0, x])/9 + (48*I)*Pi^3*G[0, 0, 0, x] + 
       (3700*G[0, 0, 1, x])/9 - ((668*I)/3)*Pi*G[0, 0, 1, x] - 
       (109*Pi^2*G[0, 0, 1, x])/9 + (42*I)*Pi^3*G[0, 0, 1, x] + 
       (3700*G[0, 1, 0, x])/9 - ((596*I)/3)*Pi*G[0, 1, 0, x] + 
       (521*Pi^2*G[0, 1, 0, x])/9 + ((28*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (2858*G[0, 1, 1, x])/27 + (34*I)*Pi*G[0, 1, 1, x] - 
       (34*Pi^2*G[0, 1, 1, x])/3 + ((136*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (2869*G[1, 0, 0, x])/9 + ((577*I)/3)*Pi*G[1, 0, 0, x] + 
       (416*Pi^2*G[1, 0, 0, x])/3 + ((106*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (3506*G[1, 0, 1, x])/27 - (63*I)*Pi*G[1, 0, 1, x] - 
       (421*Pi^2*G[1, 0, 1, x])/9 - ((2*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (3506*G[1, 1, 0, x])/27 - (18*I)*Pi*G[1, 1, 0, x] - 
       (1219*Pi^2*G[1, 1, 0, x])/9 + ((214*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (193*G[1, 1, 1, x])/3 - (37*I)*Pi*G[1, 1, 1, x] - 
       (296*Pi^2*G[1, 1, 1, x])/9 + (36*I)*Pi^3*G[1, 1, 1, x] - 
       764*G[0, 0, 0, 0, x] + ((1832*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       286*Pi^2*G[0, 0, 0, 0, x] - 544*G[0, 0, 0, 1, x] + 
       (212*I)*Pi*G[0, 0, 0, 1, x] + 106*Pi^2*G[0, 0, 0, 1, x] - 
       544*G[0, 0, 1, 0, x] + ((556*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       26*Pi^2*G[0, 0, 1, 0, x] - (380*G[0, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, x] + (164*Pi^2*G[0, 0, 1, 1, x])/3 - 
       472*G[0, 1, 0, 0, x] - ((8*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (358*Pi^2*G[0, 1, 0, 0, x])/3 - (524*G[0, 1, 0, 1, x])/3 + 
       (12*I)*Pi*G[0, 1, 0, 1, x] + 22*Pi^2*G[0, 1, 0, 1, x] - 
       (524*G[0, 1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       34*Pi^2*G[0, 1, 1, 0, x] + 74*G[0, 1, 1, 1, x] - 
       ((404*I)/3)*Pi*G[0, 1, 1, 1, x] + (98*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (559*G[1, 0, 0, 0, x])/3 - ((1100*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       80*Pi^2*G[1, 0, 0, 0, x] - (184*G[1, 0, 0, 1, x])/3 + 
       (72*I)*Pi*G[1, 0, 0, 1, x] - (148*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (184*G[1, 0, 1, 0, x])/3 + ((278*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       (80*Pi^2*G[1, 0, 1, 0, x])/3 - (421*G[1, 0, 1, 1, x])/3 - 
       (70*I)*Pi*G[1, 0, 1, 1, x] - (190*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (193*G[1, 1, 0, 0, x])/3 + ((262*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       12*Pi^2*G[1, 1, 0, 0, x] - (277*G[1, 1, 0, 1, x])/3 + 
       ((214*I)/3)*Pi*G[1, 1, 0, 1, x] + (136*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (277*G[1, 1, 1, 0, x])/3 + ((20*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (136*Pi^2*G[1, 1, 1, 0, x])/3 + (196*G[1, 1, 1, 1, x])/3 - 
       ((100*I)/3)*Pi*G[1, 1, 1, 1, x] + 56*Pi^2*G[1, 1, 1, 1, x] + 
       (1640*G[0, 0, 0, 0, 0, x])/3 - (600*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (1400*G[0, 0, 0, 0, 1, x])/3 - (432*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (1400*G[0, 0, 0, 1, 0, x])/3 - (408*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       104*G[0, 0, 0, 1, 1, x] - (96*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (1240*G[0, 0, 1, 0, 0, x])/3 - (208*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (392*G[0, 0, 1, 0, 1, x])/3 - (112*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (392*G[0, 0, 1, 1, 0, x])/3 - (88*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (116*G[0, 0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (692*G[0, 1, 0, 0, 0, x])/3 + (96*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       96*G[0, 1, 0, 0, 1, x] - (40*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       96*G[0, 1, 0, 1, 0, x] - (40*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (104*G[0, 1, 0, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (308*G[0, 1, 1, 0, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (40*G[0, 1, 1, 0, 1, x])/3 - (80*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (40*G[0, 1, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (524*G[0, 1, 1, 1, 1, x])/3 + (64*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (400*G[1, 0, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (116*G[1, 0, 0, 0, 1, x])/3 + (136*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (116*G[1, 0, 0, 1, 0, x])/3 + (128*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (548*G[1, 0, 0, 1, 1, x])/3 - (84*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (254*G[1, 0, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       80*G[1, 0, 1, 0, 1, x] - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       80*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (310*G[1, 0, 1, 1, 1, x])/3 + (136*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (22*G[1, 1, 0, 0, 0, x])/3 + (224*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (520*G[1, 1, 0, 0, 1, x])/3 - (80*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (520*G[1, 1, 0, 1, 0, x])/3 - (148*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (230*G[1, 1, 0, 1, 1, x])/3 + (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       80*G[1, 1, 1, 0, 0, x] + (68*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       48*G[1, 1, 1, 0, 1, x] - (68*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       48*G[1, 1, 1, 1, 0, x] - (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       88*G[1, 1, 1, 1, 1, x] + (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       360*G[0, 0, 0, 0, 0, 0, x] - 480*G[0, 0, 0, 0, 0, 1, x] - 
       480*G[0, 0, 0, 0, 1, 0, x] - 288*G[0, 0, 0, 0, 1, 1, x] - 
       432*G[0, 0, 0, 1, 0, 0, x] - 312*G[0, 0, 0, 1, 0, 1, x] - 
       312*G[0, 0, 0, 1, 1, 0, x] + 24*G[0, 0, 0, 1, 1, 1, x] - 
       280*G[0, 0, 1, 0, 0, 0, x] - 232*G[0, 0, 1, 0, 0, 1, x] - 
       232*G[0, 0, 1, 0, 1, 0, x] - 88*G[0, 0, 1, 0, 1, 1, x] - 
       208*G[0, 0, 1, 1, 0, 0, x] - 88*G[0, 0, 1, 1, 0, 1, x] - 
       88*G[0, 0, 1, 1, 1, 0, x] + 128*G[0, 0, 1, 1, 1, 1, x] - 
       64*G[0, 1, 0, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 0, 1, x] - 
       56*G[0, 1, 0, 0, 1, 0, x] - 152*G[0, 1, 0, 0, 1, 1, x] - 
       112*G[0, 1, 0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, 0, 1, x] - 
       96*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, 0, x] - 136*G[0, 1, 1, 0, 0, 1, x] - 
       136*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
       96*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
       24*G[0, 1, 1, 1, 1, 0, x] + 104*G[0, 1, 1, 1, 1, 1, x] - 
       140*G[1, 0, 0, 0, 0, 0, x] + 136*G[1, 0, 0, 0, 0, 1, x] + 
       136*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] + 
       4*G[1, 0, 0, 1, 0, 0, x] + 60*G[1, 0, 0, 1, 0, 1, x] + 
       60*G[1, 0, 0, 1, 1, 0, x] - 224*G[1, 0, 0, 1, 1, 1, x] - 
       128*G[1, 0, 1, 0, 0, 0, x] + 84*G[1, 0, 1, 0, 0, 1, x] + 
       84*G[1, 0, 1, 0, 1, 0, x] - 176*G[1, 0, 1, 0, 1, 1, x] + 
       40*G[1, 0, 1, 1, 0, 0, x] - 80*G[1, 0, 1, 1, 0, 1, x] - 
       80*G[1, 0, 1, 1, 1, 0, x] + 208*G[1, 0, 1, 1, 1, 1, x] + 
       216*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
       24*G[1, 1, 0, 0, 1, 0, x] - 112*G[1, 1, 0, 0, 1, 1, x] - 
       104*G[1, 1, 0, 1, 0, 0, x] - 100*G[1, 1, 0, 1, 0, 1, x] - 
       100*G[1, 1, 0, 1, 1, 0, x] + 136*G[1, 1, 0, 1, 1, 1, x] + 
       104*G[1, 1, 1, 0, 0, 0, x] - 108*G[1, 1, 1, 0, 0, 1, x] - 
       108*G[1, 1, 1, 0, 1, 0, x] + 72*G[1, 1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 1, 0, x] + 
       56*G[1, 1, 1, 1, 1, 1, x] + (43679*Zeta[3])/54 - (157*I)*Pi*Zeta[3] - 
       (106*Pi^2*Zeta[3])/3 + ((31*I)/3)*Pi^3*Zeta[3] - 
       (1240*G[0, x]*Zeta[3])/3 + ((1058*I)/9)*Pi*G[0, x]*Zeta[3] + 
       49*Pi^2*G[0, x]*Zeta[3] - 11*G[1, x]*Zeta[3] + 
       (332*I)*Pi*G[1, x]*Zeta[3] + (1217*Pi^2*G[1, x]*Zeta[3])/3 + 
       (1724*G[0, 0, x]*Zeta[3])/9 - (84*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (356*G[0, 1, x]*Zeta[3])/9 - (248*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (1670*G[1, 0, x]*Zeta[3])/9 - (516*I)*Pi*G[1, 0, x]*Zeta[3] - 
       (218*G[1, 1, x]*Zeta[3])/3 - (124*I)*Pi*G[1, 1, x]*Zeta[3] - 
       84*G[0, 0, 0, x]*Zeta[3] - 4*G[0, 0, 1, x]*Zeta[3] - 
       68*G[0, 1, 0, x]*Zeta[3] - 24*G[0, 1, 1, x]*Zeta[3] - 
       156*G[1, 0, 0, x]*Zeta[3] - 164*G[1, 0, 1, x]*Zeta[3] - 
       48*G[1, 1, 0, x]*Zeta[3] + 12*G[1, 1, 1, x]*Zeta[3] - 
       (268*Zeta[3]^2)/3 - (458*Zeta[5])/9 + (316*I)*Pi*Zeta[5] + 
       120*G[0, x]*Zeta[5] - 22*G[1, x]*Zeta[5]))/Nc^2 + 
   (5599/48 - ((1219*I)/16)*Pi - (18421*Pi^2)/288 + ((499*I)/36)*Pi^3 - 
     (1933*Pi^4)/360 - ((191*I)/1080)*Pi^5 + (22375*Pi^6)/27216 - 
     (1405*G[0, x])/8 + ((12709*I)/48)*Pi*G[0, x] + (1465*Pi^2*G[0, x])/24 + 
     ((445*I)/36)*Pi^3*G[0, x] - (629*Pi^4*G[0, x])/360 - 
     ((71*I)/40)*Pi^5*G[0, x] + 6*G[1, x] + ((176*I)/3)*Pi*G[1, x] + 
     (425*Pi^2*G[1, x])/6 - ((244*I)/9)*Pi^3*G[1, x] + 
     (421*Pi^4*G[1, x])/90 + ((61*I)/18)*Pi^5*G[1, x] + 
     (14249*G[0, 0, x])/48 - ((727*I)/4)*Pi*G[0, 0, x] - 
     (478*Pi^2*G[0, 0, x])/9 + (10*I)*Pi^3*G[0, 0, x] - 
     (611*Pi^4*G[0, 0, x])/360 + (3229*G[0, 1, x])/24 - 
     ((260*I)/3)*Pi*G[0, 1, x] - (275*Pi^2*G[0, 1, x])/18 - 
     ((85*I)/9)*Pi^3*G[0, 1, x] + (349*Pi^4*G[0, 1, x])/45 + 
     (3229*G[1, 0, x])/24 - ((819*I)/4)*Pi*G[1, 0, x] - 
     (10*Pi^2*G[1, 0, x])/9 - ((47*I)/9)*Pi^3*G[1, 0, x] + 
     (1553*Pi^4*G[1, 0, x])/180 - 12*G[1, 1, x] - ((220*I)/3)*Pi*G[1, 1, x] - 
     (127*Pi^2*G[1, 1, x])/2 - ((10*I)/3)*Pi^3*G[1, 1, x] + 
     (13*Pi^4*G[1, 1, x])/2 - 228*G[0, 0, 0, x] + 
     ((3137*I)/12)*Pi*G[0, 0, 0, x] + 45*Pi^2*G[0, 0, 0, x] - 
     (9*I)*Pi^3*G[0, 0, 0, x] - 175*G[0, 0, 1, x] + 
     ((122*I)/3)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/9 - 
     (18*I)*Pi^3*G[0, 0, 1, x] - 175*G[0, 1, 0, x] + 
     ((563*I)/12)*Pi*G[0, 1, 0, x] + (85*Pi^2*G[0, 1, 0, x])/18 - 
     I*Pi^3*G[0, 1, 0, x] - (158*G[0, 1, 1, x])/3 + (94*I)*Pi*G[0, 1, 1, x] + 
     (76*Pi^2*G[0, 1, 1, x])/3 - ((38*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (2705*G[1, 0, 0, x])/12 - ((118*I)/3)*Pi*G[1, 0, 0, x] - 
     (127*Pi^2*G[1, 0, 0, x])/9 - (10*I)*Pi^3*G[1, 0, 0, x] - 
     (361*G[1, 0, 1, x])/3 + (83*I)*Pi*G[1, 0, 1, x] + 
     (4*Pi^2*G[1, 0, 1, x])/3 - ((35*I)/3)*Pi^3*G[1, 0, 1, x] - 
     (361*G[1, 1, 0, x])/3 + (79*I)*Pi*G[1, 1, 0, x] - 
     (55*Pi^2*G[1, 1, 0, x])/3 - ((91*I)/3)*Pi^3*G[1, 1, 0, x] + 
     59*G[1, 1, 1, x] - ((113*I)/3)*Pi*G[1, 1, 1, x] + 
     11*Pi^2*G[1, 1, 1, x] - ((2*I)/3)*Pi^3*G[1, 1, 1, x] + 
     (1183*G[0, 0, 0, 0, x])/4 - (120*I)*Pi*G[0, 0, 0, 0, x] - 
     (131*Pi^2*G[0, 0, 0, 0, x])/3 + (518*G[0, 0, 0, 1, x])/3 - 
     (144*I)*Pi*G[0, 0, 0, 1, x] - (40*Pi^2*G[0, 0, 0, 1, x])/3 + 
     (518*G[0, 0, 1, 0, x])/3 - ((358*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     10*Pi^2*G[0, 0, 1, 0, x] + 60*G[0, 0, 1, 1, x] + 
     ((238*I)/3)*Pi*G[0, 0, 1, 1, x] + (Pi^2*G[0, 0, 1, 1, x])/3 + 
     (1891*G[0, 1, 0, 0, x])/12 - ((262*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     (79*Pi^2*G[0, 1, 0, 0, x])/3 + (244*G[0, 1, 0, 1, x])/3 + 
     (42*I)*Pi*G[0, 1, 0, 1, x] - (41*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (244*G[0, 1, 1, 0, x])/3 + (56*I)*Pi*G[0, 1, 1, 0, x] - 
     (85*Pi^2*G[0, 1, 1, 0, x])/3 + (320*G[0, 1, 1, 1, x])/3 - 
     ((296*I)/3)*Pi*G[0, 1, 1, 1, x] - (28*Pi^2*G[0, 1, 1, 1, x])/3 + 
     19*G[1, 0, 0, 0, x] - ((103*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (419*G[1, 0, 0, 1, x])/3 + ((80*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     11*Pi^2*G[1, 0, 0, 1, x] + (419*G[1, 0, 1, 0, x])/3 + 
     (22*I)*Pi*G[1, 0, 1, 0, x] + (25*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (112*G[1, 0, 1, 1, x])/3 - ((106*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (2*Pi^2*G[1, 0, 1, 1, x])/3 + (143*G[1, 1, 0, 0, x])/3 + 
     (42*I)*Pi*G[1, 1, 0, 0, x] + (13*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (376*G[1, 1, 0, 1, x])/3 + (26*I)*Pi*G[1, 1, 0, 1, x] - 
     12*Pi^2*G[1, 1, 0, 1, x] + (376*G[1, 1, 1, 0, x])/3 + 
     (30*I)*Pi*G[1, 1, 1, 0, x] - 38*Pi^2*G[1, 1, 1, 0, x] - 
     187*G[1, 1, 1, 1, x] - (20*I)*Pi*G[1, 1, 1, 1, x] - 
     (82*Pi^2*G[1, 1, 1, 1, x])/3 - 119*G[0, 0, 0, 0, 0, x] + 
     (81*I)*Pi*G[0, 0, 0, 0, 0, x] - 133*G[0, 0, 0, 0, 1, x] + 
     (124*I)*Pi*G[0, 0, 0, 0, 1, x] - 133*G[0, 0, 0, 1, 0, x] + 
     (39*I)*Pi*G[0, 0, 0, 1, 0, x] - 149*G[0, 0, 0, 1, 1, x] - 
     (20*I)*Pi*G[0, 0, 0, 1, 1, x] - 170*G[0, 0, 1, 0, 0, x] - 
     (8*I)*Pi*G[0, 0, 1, 0, 0, x] - (262*G[0, 0, 1, 0, 1, x])/3 - 
     (20*I)*Pi*G[0, 0, 1, 0, 1, x] - (262*G[0, 0, 1, 1, 0, x])/3 + 
     (52*I)*Pi*G[0, 0, 1, 1, 0, x] + (254*G[0, 0, 1, 1, 1, x])/3 - 
     (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 157*G[0, 1, 0, 0, 0, x] - 
     (47*I)*Pi*G[0, 1, 0, 0, 0, x] - (235*G[0, 1, 0, 0, 1, x])/3 - 
     (10*I)*Pi*G[0, 1, 0, 0, 1, x] - (235*G[0, 1, 0, 1, 0, x])/3 + 
     (18*I)*Pi*G[0, 1, 0, 1, 0, x] + (115*G[0, 1, 0, 1, 1, x])/3 + 
     (32*I)*Pi*G[0, 1, 0, 1, 1, x] + (14*G[0, 1, 1, 0, 0, x])/3 + 
     (48*I)*Pi*G[0, 1, 1, 0, 0, x] - (92*G[0, 1, 1, 0, 1, x])/3 + 
     (34*I)*Pi*G[0, 1, 1, 0, 1, x] - (92*G[0, 1, 1, 1, 0, x])/3 + 
     (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
     (28*I)*Pi*G[0, 1, 1, 1, 1, x] - 113*G[1, 0, 0, 0, 0, x] - 
     (12*I)*Pi*G[1, 0, 0, 0, 0, x] - (142*G[1, 0, 0, 0, 1, x])/3 - 
     (20*I)*Pi*G[1, 0, 0, 0, 1, x] - (142*G[1, 0, 0, 1, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] + 
     (12*I)*Pi*G[1, 0, 0, 1, 1, x] - (80*G[1, 0, 1, 0, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] - (112*G[1, 0, 1, 0, 1, x])/3 - 
     (112*G[1, 0, 1, 1, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     22*G[1, 0, 1, 1, 1, x] - (44*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     6*G[1, 1, 0, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     30*G[1, 1, 0, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     30*G[1, 1, 0, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     32*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     14*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     8*G[1, 1, 1, 0, 1, x] + (32*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     8*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 45*G[0, 0, 0, 0, 0, 0, x] + 
     76*G[0, 0, 0, 0, 0, 1, x] + 76*G[0, 0, 0, 0, 1, 0, x] + 
     120*G[0, 0, 0, 0, 1, 1, x] + 63*G[0, 0, 0, 1, 0, 0, x] + 
     48*G[0, 0, 0, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, 0, x] + 
     32*G[0, 0, 1, 0, 0, 0, x] + 40*G[0, 0, 1, 0, 0, 1, x] + 
     40*G[0, 0, 1, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 1, 1, x] + 
     92*G[0, 0, 1, 1, 0, 0, x] + 28*G[0, 0, 1, 1, 0, 1, x] + 
     28*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
     27*G[0, 1, 0, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 0, 1, x] + 
     48*G[0, 1, 0, 0, 1, 0, x] + 14*G[0, 1, 0, 0, 1, 1, x] + 
     46*G[0, 1, 0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, 0, 1, x] + 
     44*G[0, 1, 0, 1, 1, 0, x] + 32*G[0, 1, 0, 1, 1, 1, x] + 
     56*G[0, 1, 1, 0, 0, 0, x] + 60*G[0, 1, 1, 0, 0, 1, x] + 
     60*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] + 
     54*G[0, 1, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 1, 0, 1, x] + 
     4*G[0, 1, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, 1, x] - 
     16*G[1, 0, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 0, 1, x] + 
     12*G[1, 0, 0, 0, 1, 0, x] + 20*G[1, 0, 0, 0, 1, 1, x] + 
     32*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
     4*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 0, 1, 1, 1, x] + 
     36*G[1, 0, 1, 0, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 1, x] - 
     4*G[1, 0, 1, 0, 1, 0, x] + 56*G[1, 0, 1, 0, 1, 1, x] + 
     12*G[1, 0, 1, 1, 0, 0, x] + 52*G[1, 0, 1, 1, 0, 1, x] + 
     52*G[1, 0, 1, 1, 1, 0, x] - 80*G[1, 0, 1, 1, 1, 1, x] - 
     64*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
     4*G[1, 1, 0, 0, 1, 0, x] + 48*G[1, 1, 0, 0, 1, 1, x] + 
     44*G[1, 1, 0, 1, 0, 0, x] + 40*G[1, 1, 0, 1, 0, 1, x] + 
     40*G[1, 1, 0, 1, 1, 0, x] - 48*G[1, 1, 0, 1, 1, 1, x] - 
     52*G[1, 1, 1, 0, 0, 0, x] + 68*G[1, 1, 1, 0, 0, 1, x] + 
     68*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
     20*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
     16*G[1, 1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-2)] + 
     Log[mu2/s]^6*(1/6 - RATIO[x^(-1)]/6) + Log[mu2/s]^5*
      (3/2 - I*Pi - G[0, x] - G[1, x] + (-3/2 + I*Pi + G[0, x] + G[1, x])*
        RATIO[x^(-1)]) + Log[mu2/s]^4*(17/2 - ((13*I)/2)*Pi - (25*Pi^2)/12 - 
       8*G[0, x] + ((9*I)/2)*Pi*G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] + 
       (9*G[0, 0, x])/2 + 5*G[0, 1, x] + 5*G[1, 0, x] + 4*G[1, 1, x] + 
       ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-17/2 + (6*I)*Pi + (25*Pi^2)/12 + (15*G[0, x])/2 - (5*I)*Pi*G[0, x] + 
         6*G[1, x] - (4*I)*Pi*G[1, x] - 5*G[0, 0, x] - 5*G[0, 1, x] - 
         5*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)]) - (55*Zeta[3])/3 + 
     ((95*I)/2)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/6 - (11*I)*Pi^3*Zeta[3] + 
     (1097*G[0, x]*Zeta[3])/6 - (109*I)*Pi*G[0, x]*Zeta[3] - 
     (10*Pi^2*G[0, x]*Zeta[3])/3 + 105*G[1, x]*Zeta[3] + 
     (24*I)*Pi*G[1, x]*Zeta[3] - (250*Pi^2*G[1, x]*Zeta[3])/3 - 
     199*G[0, 0, x]*Zeta[3] + (18*I)*Pi*G[0, 0, x]*Zeta[3] + 
     8*G[0, 1, x]*Zeta[3] + (2*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (242*G[1, 0, x]*Zeta[3])/3 + (76*I)*Pi*G[1, 0, x]*Zeta[3] - 
     36*G[1, 1, x]*Zeta[3] + (148*I)*Pi*G[1, 1, x]*Zeta[3] + 
     62*G[0, 0, 0, x]*Zeta[3] + 52*G[0, 0, 1, x]*Zeta[3] + 
     50*G[0, 1, 0, x]*Zeta[3] - 6*G[0, 1, 1, x]*Zeta[3] + 
     64*G[1, 0, 0, x]*Zeta[3] + 64*G[1, 0, 1, x]*Zeta[3] + 
     64*G[1, 1, 0, x]*Zeta[3] - 36*G[1, 1, 1, x]*Zeta[3] - 61*Zeta[3]^2 + 
     Log[mu2/s]^3*(111/4 - (28*I)*Pi - (15*Pi^2)/2 + ((5*I)/3)*Pi^3 - 
       37*G[0, x] + (25*I)*Pi*G[0, x] + (19*Pi^2*G[0, x])/3 - 25*G[1, x] + 
       (14*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 + 31*G[0, 0, x] - 
       (14*I)*Pi*G[0, 0, x] + 26*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] + 
       26*G[1, 0, x] - (14*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] - 
       (8*I)*Pi*G[1, 1, x] - 14*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
       18*G[0, 1, 0, x] - 16*G[0, 1, 1, x] - 18*G[1, 0, 0, x] - 
       16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
       ((-3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x^(-1)]*(-111/4 + (25*I)*Pi + (11*Pi^2)/2 - ((5*I)/3)*Pi^3 + 
         34*G[0, x] - (24*I)*Pi*G[0, x] - (25*Pi^2*G[0, x])/3 + 25*G[1, x] - 
         (12*I)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 - 30*G[0, 0, x] + 
         (20*I)*Pi*G[0, 0, x] - 24*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 
         24*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] + 
         (8*I)*Pi*G[1, 1, x] + 20*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
         20*G[0, 1, 0, x] + 16*G[0, 1, 1, x] + 20*G[1, 0, 0, x] + 
         16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
         12*Zeta[3])) + Log[mu2/s]^2*(1051/16 - (63*I)*Pi - (76*Pi^2)/3 + 
       (I/2)*Pi^3 + (257*Pi^4)/360 - (399*G[0, x])/4 + 
       ((179*I)/2)*Pi*G[0, x] + (52*Pi^2*G[0, x])/3 - 
       ((25*I)/6)*Pi^3*G[0, x] - (93*G[1, x])/2 + (42*I)*Pi*G[1, x] + 
       (11*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] + (223*G[0, 0, x])/2 - 
       (64*I)*Pi*G[0, 0, x] - (85*Pi^2*G[0, 0, x])/6 + 89*G[0, 1, x] - 
       (40*I)*Pi*G[0, 1, x] - (25*Pi^2*G[0, 1, x])/3 + 89*G[1, 0, x] - 
       (42*I)*Pi*G[1, 0, x] - (19*Pi^2*G[1, 0, x])/3 + 28*G[1, 1, x] - 
       (6*I)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] - 81*G[0, 0, 0, x] + 
       (30*I)*Pi*G[0, 0, 0, x] - 76*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] - 
       76*G[0, 1, 0, x] + (34*I)*Pi*G[0, 1, 0, x] - 42*G[0, 1, 1, x] + 
       (18*I)*Pi*G[0, 1, 1, x] - 78*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] - 
       42*G[1, 0, 1, x] + (22*I)*Pi*G[1, 0, 1, x] - 42*G[1, 1, 0, x] + 
       (18*I)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] + 44*G[0, 0, 0, 1, x] + 
       44*G[0, 0, 1, 0, x] + 42*G[0, 0, 1, 1, x] + 46*G[0, 1, 0, 0, x] + 
       42*G[0, 1, 0, 1, x] + 42*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
       36*G[1, 0, 0, 0, x] + 42*G[1, 0, 0, 1, x] + 42*G[1, 0, 1, 0, x] + 
       28*G[1, 0, 1, 1, x] + 38*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
        RATIO[x] - 51*Zeta[3] + (32*I)*Pi*Zeta[3] + 40*G[0, x]*Zeta[3] + 
       20*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-1051/16 + ((93*I)/2)*Pi + 
         (38*Pi^2)/3 + I*Pi^3 - (9*Pi^4)/40 + (333*G[0, x])/4 - 
         (75*I)*Pi*G[0, x] - (33*Pi^2*G[0, x])/2 + (5*I)*Pi^3*G[0, x] + 
         (93*G[1, x])/2 - (32*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
         ((10*I)/3)*Pi^3*G[1, x] - 102*G[0, 0, x] + (72*I)*Pi*G[0, 0, x] + 
         25*Pi^2*G[0, 0, x] - 75*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] + 
         13*Pi^2*G[0, 1, x] - 75*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] + 
         (25*Pi^2*G[1, 0, x])/3 - 32*G[1, 1, x] + 4*Pi^2*G[1, 1, x] + 
         90*G[0, 0, 0, x] - (60*I)*Pi*G[0, 0, 0, x] + 72*G[0, 0, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, x] + 72*G[0, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, x] + 36*G[0, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, x] + 72*G[1, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 0, x] + 36*G[1, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 0, x] - 60*G[0, 0, 0, 0, x] - 
         60*G[0, 0, 0, 1, x] - 60*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] - 
         60*G[0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, x] - 48*G[0, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, x] - 52*G[1, 0, 0, 0, x] - 44*G[1, 0, 0, 1, x] - 
         44*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] - 
         28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
         51*Zeta[3] - (24*I)*Pi*Zeta[3] - 36*G[0, x]*Zeta[3] - 
         24*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 + 
         (22*Pi^4)/45 - ((25*I)/2)*Pi*G[0, x] - 8*Pi^2*G[0, x] + 
         ((5*I)/6)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         (25*G[0, 0, x])/2 + (28*I)*Pi*G[0, 0, x] + (65*Pi^2*G[0, 0, x])/6 + 
         (6*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 + 
         (10*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + 31*G[0, 0, 0, x] - 
         (30*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, x] + 
         10*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, x] - 
         32*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] - 16*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] + 4*Zeta[3] + 
         (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3])) + 
     RATIO[x^2]*((17*Pi^4*G[0, x])/90 - (17*Pi^4*G[1, x])/90 + 
       (Pi^2*G[0, 0, 0, x])/3 + (2*Pi^2*G[0, 0, 1, x])/3 - 
       (2*Pi^2*G[0, 1, 0, x])/3 - (Pi^2*G[0, 1, 1, x])/3 - 
       (Pi^2*G[1, 0, 0, x])/3 - (2*Pi^2*G[1, 0, 1, x])/3 + 
       (2*Pi^2*G[1, 1, 0, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - (5*Pi^2*Zeta[3])/3 - 
       6*G[0, 0, x]*Zeta[3] + 6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 
       6*G[1, 1, x]*Zeta[3] - 20*Zeta[5]) + 
     RATIO[x]*((43*Pi^2)/2 - ((29*I)/3)*Pi^3 + (347*Pi^4)/90 - 
       (49*Pi^2*G[0, x])/9 - ((20*I)/3)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/90 - 
       (113*Pi^2*G[1, x])/9 + ((56*I)/3)*Pi^3*G[1, x] - 
       (17*Pi^4*G[1, x])/90 + 43*G[0, 0, x] - ((58*I)/3)*Pi*G[0, 0, x] + 
       (49*Pi^2*G[0, 0, x])/3 - 43*G[0, 1, x] + ((58*I)/3)*Pi*G[0, 1, x] + 
       (4*Pi^2*G[0, 1, x])/3 - 43*G[1, 0, x] + ((58*I)/3)*Pi*G[1, 0, x] - 
       8*Pi^2*G[1, 0, x] + 43*G[1, 1, x] - ((58*I)/3)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/3 - 28*G[0, 0, 0, x] - (56*I)*Pi*G[0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, x])/3 - (10*G[0, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 1, x] + (2*Pi^2*G[0, 0, 1, x])/3 - 
       (10*G[0, 1, 0, x])/3 + (64*I)*Pi*G[0, 1, 0, x] - 
       (2*Pi^2*G[0, 1, 0, x])/3 + (104*G[0, 1, 1, x])/3 - 
       (32*I)*Pi*G[0, 1, 1, x] - (Pi^2*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] + 
       (80*I)*Pi*G[1, 0, 0, x] - (Pi^2*G[1, 0, 0, x])/3 + 
       (118*G[1, 0, 1, x])/3 - (48*I)*Pi*G[1, 0, 1, x] - 
       (2*Pi^2*G[1, 0, 1, x])/3 + (118*G[1, 1, 0, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, x] + (2*Pi^2*G[1, 1, 0, x])/3 - 
       (212*G[1, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 46*G[0, 1, 0, 0, x] + 
       10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] + 
       82*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] - 
       46*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 0, x] + 104*G[1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] - 
       2*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 1, 1, x] + (14*Zeta[3])/3 + (24*I)*Pi*Zeta[3] - 
       (5*Pi^2*Zeta[3])/3 + 54*G[0, x]*Zeta[3] - 46*G[1, x]*Zeta[3] - 
       6*G[0, 0, x]*Zeta[3] + 6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 
       6*G[1, 1, x]*Zeta[3] - 20*Zeta[5]) - (949*Zeta[5])/3 - 
     (32*I)*Pi*Zeta[5] + 80*G[0, x]*Zeta[5] - 36*G[1, x]*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((-101*I)/6)*Pi^3 + Pi^4/2 - ((623*I)/270)*Pi^5 + 
       (8441*Pi^6)/5670 - ((4793*I)/48)*Pi*G[0, x] - (35*Pi^2*G[0, x])/6 - 
       ((487*I)/36)*Pi^3*G[0, x] - (1381*Pi^4*G[0, x])/360 - 
       ((49*I)/40)*Pi^5*G[0, x] + ((43*I)/6)*Pi^3*G[1, x] - 
       (371*Pi^4*G[1, x])/180 - ((37*I)/30)*Pi^5*G[1, x] - 
       (4793*G[0, 0, x])/48 + ((99*I)/2)*Pi*G[0, 0, x] + 
       (443*Pi^2*G[0, 0, x])/18 + ((20*I)/3)*Pi^3*G[0, 0, x] - 
       (49*Pi^4*G[0, 0, x])/72 - (18*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] + 
       ((68*I)/9)*Pi^3*G[0, 1, x] + (739*Pi^4*G[0, 1, x])/180 + 
       (83*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/6 + 
       ((124*I)/9)*Pi^3*G[1, 0, x] - (43*Pi^4*G[1, 0, x])/18 - 
       ((20*I)/3)*Pi^3*G[1, 1, x] + (86*Pi^4*G[1, 1, x])/45 + 
       (363*G[0, 0, 0, x])/4 - ((1859*I)/12)*Pi*G[0, 0, 0, x] - 
       32*Pi^2*G[0, 0, 0, x] + I*Pi^3*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
       ((122*I)/3)*Pi*G[0, 0, 1, x] - (298*Pi^2*G[0, 0, 1, x])/9 - 
       ((10*I)/3)*Pi^3*G[0, 0, 1, x] - 18*G[0, 1, 0, x] - 
       ((171*I)/4)*Pi*G[0, 1, 0, x] - (221*Pi^2*G[0, 1, 0, x])/18 - 
       ((11*I)/3)*Pi^3*G[0, 1, 0, x] - ((44*I)/3)*Pi*G[0, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, x])/3 - ((10*I)/3)*Pi^3*G[0, 1, 1, x] + 
       83*G[1, 0, 0, x] - (69*I)*Pi*G[1, 0, 0, x] + (137*Pi^2*G[1, 0, 0, x])/
        9 - (4*I)*Pi^3*G[1, 0, 0, x] + (11*I)*Pi*G[1, 0, 1, x] + 
       (13*Pi^2*G[1, 0, 1, x])/3 - ((7*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (32*I)*Pi*G[1, 1, 0, x] + 12*Pi^2*G[1, 1, 0, x] + 
       ((13*I)/3)*Pi^3*G[1, 1, 0, x] + (4*I)*Pi^3*G[1, 1, 1, x] - 
       (857*G[0, 0, 0, 0, x])/4 + (127*I)*Pi*G[0, 0, 0, 0, x] + 
       (19*Pi^2*G[0, 0, 0, 0, x])/3 - (83*G[0, 0, 0, 1, x])/3 + 
       (64*I)*Pi*G[0, 0, 0, 1, x] - (34*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (83*G[0, 0, 1, 0, x])/3 + ((137*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (44*Pi^2*G[0, 0, 1, 0, x])/3 - 29*G[0, 0, 1, 1, x] + 
       ((166*I)/3)*Pi*G[0, 0, 1, 1, x] + (73*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (529*G[0, 1, 0, 0, x])/12 + ((122*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (29*Pi^2*G[0, 1, 0, 0, x])/3 - (44*G[0, 1, 0, 1, x])/3 + 
       (14*I)*Pi*G[0, 1, 0, 1, x] - 7*Pi^2*G[0, 1, 0, 1, x] - 
       (44*G[0, 1, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 1, 0, x] - 
       27*Pi^2*G[0, 1, 1, 0, x] - ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       (32*Pi^2*G[0, 1, 1, 1, x])/3 - 108*G[1, 0, 0, 0, x] + 
       ((122*I)/3)*Pi*G[1, 0, 0, 0, x] - (20*Pi^2*G[1, 0, 0, 0, x])/3 + 
       11*G[1, 0, 0, 1, x] - ((46*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (Pi^2*G[1, 0, 0, 1, x])/3 + 11*G[1, 0, 1, 0, x] - 
       (10*I)*Pi*G[1, 0, 1, 0, x] - 9*Pi^2*G[1, 0, 1, 0, x] + 
       ((14*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*Pi^2*G[1, 0, 1, 1, x] - 
       32*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] - 
       (11*Pi^2*G[1, 1, 0, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] + 
       (4*Pi^2*G[1, 1, 0, 1, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       12*Pi^2*G[1, 1, 1, 0, x] + 148*G[0, 0, 0, 0, 0, x] - 
       (39*I)*Pi*G[0, 0, 0, 0, 0, x] + 107*G[0, 0, 0, 0, 1, x] - 
       (116*I)*Pi*G[0, 0, 0, 0, 1, x] + 107*G[0, 0, 0, 1, 0, x] - 
       (57*I)*Pi*G[0, 0, 0, 1, 0, x] - 5*G[0, 0, 0, 1, 1, x] + 
       (76*I)*Pi*G[0, 0, 0, 1, 1, x] + 67*G[0, 0, 1, 0, 0, x] - 
       (56*I)*Pi*G[0, 0, 1, 0, 0, x] + (50*G[0, 0, 1, 0, 1, x])/3 + 
       (28*I)*Pi*G[0, 0, 1, 0, 1, x] + (50*G[0, 0, 1, 1, 0, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, 0, x] + (134*G[0, 0, 1, 1, 1, x])/3 - 
       (108*I)*Pi*G[0, 0, 1, 1, 1, x] + 31*G[0, 1, 0, 0, 0, x] - 
       (55*I)*Pi*G[0, 1, 0, 0, 0, x] + (149*G[0, 1, 0, 0, 1, x])/3 + 
       (22*I)*Pi*G[0, 1, 0, 0, 1, x] + (149*G[0, 1, 0, 1, 0, x])/3 + 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (89*G[0, 1, 0, 1, 1, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 1, 1, x] + (38*G[0, 1, 1, 0, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 1, 0, 0, x] - (32*G[0, 1, 1, 0, 1, x])/3 + 
       (26*I)*Pi*G[0, 1, 1, 0, 1, x] - (32*G[0, 1, 1, 1, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 1, 1, 0, x] - (20*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       106*G[1, 0, 0, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (10*G[1, 0, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (10*G[1, 0, 0, 1, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       10*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (38*G[1, 0, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (14*G[1, 0, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (14*G[1, 0, 1, 1, 0, x])/3 + (20*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 58*G[1, 1, 0, 0, 0, x] - 
       16*G[1, 1, 0, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       75*G[0, 0, 0, 0, 0, 0, x] - 44*G[0, 0, 0, 0, 0, 1, x] - 
       44*G[0, 0, 0, 0, 1, 0, x] - 120*G[0, 0, 0, 0, 1, 1, x] - 
       57*G[0, 0, 0, 1, 0, 0, x] - 48*G[0, 0, 0, 1, 0, 1, x] - 
       48*G[0, 0, 0, 1, 1, 0, x] + 96*G[0, 0, 0, 1, 1, 1, x] - 
       72*G[0, 0, 1, 0, 0, 0, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] - 
       20*G[0, 0, 1, 1, 0, 0, x] - 28*G[0, 0, 1, 1, 0, 1, x] - 
       28*G[0, 0, 1, 1, 1, 0, x] - 92*G[0, 0, 1, 1, 1, 1, x] - 
       83*G[0, 1, 0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 0, 1, x] - 
       8*G[0, 1, 0, 0, 1, 0, x] + 14*G[0, 1, 0, 0, 1, 1, x] - 
       10*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 0, 1, x] - 
       4*G[0, 1, 0, 1, 1, 0, x] - 32*G[0, 1, 0, 1, 1, 1, x] + 
       16*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
       4*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] + 
       38*G[0, 1, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 1, 0, 1, x] - 
       20*G[0, 1, 1, 1, 1, 0, x] - 64*G[1, 0, 0, 0, 0, 0, x] - 
       8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] - 
       4*G[1, 0, 0, 1, 0, 0, x] + 12*G[1, 0, 0, 1, 0, 1, x] + 
       12*G[1, 0, 0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, 1, 1, x] - 
       32*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
       16*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 0, 1, 1, x] + 
       12*G[1, 0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 1, 0, x] - 36*G[1, 1, 0, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 0, 1, x] + 8*G[1, 1, 0, 0, 1, 0, x] - 
       28*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       24*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
       12*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 1, 0, 0, x] + 101*Zeta[3] + 
       ((89*I)/2)*Pi*Zeta[3] - (13*Pi^2*Zeta[3])/3 - (I/3)*Pi^3*Zeta[3] + 
       (127*G[0, x]*Zeta[3])/6 + (35*I)*Pi*G[0, x]*Zeta[3] - 
       (80*Pi^2*G[0, x]*Zeta[3])/3 - 43*G[1, x]*Zeta[3] - 
       (36*I)*Pi*G[1, x]*Zeta[3] + (122*Pi^2*G[1, x]*Zeta[3])/3 + 
       81*G[0, 0, x]*Zeta[3] + (18*I)*Pi*G[0, 0, x]*Zeta[3] + 
       14*G[0, 1, x]*Zeta[3] + (50*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (58*G[1, 0, x]*Zeta[3])/3 - (28*I)*Pi*G[1, 0, x]*Zeta[3] + 
       40*G[1, 1, x]*Zeta[3] + (32*I)*Pi*G[1, 1, x]*Zeta[3] - 
       10*G[0, 0, 0, x]*Zeta[3] + 52*G[0, 0, 1, x]*Zeta[3] + 
       2*G[0, 1, 0, x]*Zeta[3] - 54*G[0, 1, 1, x]*Zeta[3] - 
       24*G[1, 0, 1, x]*Zeta[3] + 40*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] - 9*Zeta[3]^2 + (275*Zeta[5])/3 + 
       (16*I)*Pi*Zeta[5] - 40*G[0, x]*Zeta[5] - 48*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(-5599/48 - (6*I)*Pi - (4859*Pi^2)/288 + (17*I)*Pi^3 + 
       Pi^4/30 - ((9*I)/10)*Pi^5 + (1625*Pi^6)/27216 + (1495*G[0, x])/16 - 
       ((511*I)/8)*Pi*G[0, x] + (97*Pi^2*G[0, x])/8 - 
       ((13*I)/6)*Pi^3*G[0, x] - (11*Pi^4*G[0, x])/120 + 
       ((13*I)/60)*Pi^5*G[0, x] - 6*G[1, x] - (19*I)*Pi*G[1, x] - 
       (353*Pi^2*G[1, x])/18 + ((133*I)/6)*Pi^3*G[1, x] + 
       (19*Pi^4*G[1, x])/30 - ((208*I)/45)*Pi^5*G[1, x] - 
       (1051*G[0, 0, x])/8 + (93*I)*Pi*G[0, 0, x] + (76*Pi^2*G[0, 0, x])/3 + 
       (2*I)*Pi^3*G[0, 0, x] - (9*Pi^4*G[0, 0, x])/20 - (511*G[0, 1, x])/8 - 
       (12*I)*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/6 - 
       (8*I)*Pi^3*G[0, 1, x] - (307*Pi^4*G[0, 1, x])/60 - 
       (511*G[1, 0, x])/8 + ((11*I)/3)*Pi*G[1, 0, x] - 
       (77*Pi^2*G[1, 0, x])/3 - (5*I)*Pi^3*G[1, 0, x] - 
       (661*Pi^4*G[1, 0, x])/60 - 19*G[1, 1, x] + ((160*I)/3)*Pi*G[1, 1, x] + 
       (253*Pi^2*G[1, 1, x])/6 + (4*I)*Pi^3*G[1, 1, x] - 
       (413*Pi^4*G[1, 1, x])/90 + (333*G[0, 0, 0, x])/2 - 
       (150*I)*Pi*G[0, 0, 0, x] - 33*Pi^2*G[0, 0, 0, x] + 
       (10*I)*Pi^3*G[0, 0, 0, x] + 93*G[0, 0, 1, x] - 
       (64*I)*Pi*G[0, 0, 1, x] + 2*Pi^2*G[0, 0, 1, x] + 
       ((20*I)/3)*Pi^3*G[0, 0, 1, x] + 93*G[0, 1, 0, x] - 
       (64*I)*Pi*G[0, 1, 0, x] + 16*Pi^2*G[0, 1, 0, x] - 
       ((8*I)/3)*Pi^3*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] - 10*Pi^2*G[0, 1, 1, x] + 
       ((52*I)/3)*Pi^3*G[0, 1, 1, x] + 55*G[1, 0, 0, x] + 
       (23*I)*Pi*G[1, 0, 0, x] + 34*Pi^2*G[1, 0, 0, x] + 
       (6*I)*Pi^3*G[1, 0, 0, x] + (125*G[1, 0, 1, x])/3 - 
       (6*I)*Pi*G[1, 0, 1, x] - 12*Pi^2*G[1, 0, 1, x] + 
       ((28*I)/3)*Pi^3*G[1, 0, 1, x] + (125*G[1, 1, 0, x])/3 - 
       (11*I)*Pi*G[1, 1, 0, x] - 18*Pi^2*G[1, 1, 0, x] + 
       ((104*I)/3)*Pi^3*G[1, 1, 0, x] + (35*G[1, 1, 1, x])/3 + 
       (3*I)*Pi*G[1, 1, 1, x] - Pi^2*G[1, 1, 1, x] + 
       ((14*I)/3)*Pi^3*G[1, 1, 1, x] - 204*G[0, 0, 0, 0, x] + 
       (144*I)*Pi*G[0, 0, 0, 0, x] + 50*Pi^2*G[0, 0, 0, 0, x] - 
       150*G[0, 0, 0, 1, x] + (72*I)*Pi*G[0, 0, 0, 1, x] + 
       26*Pi^2*G[0, 0, 0, 1, x] - 150*G[0, 0, 1, 0, x] + 
       (72*I)*Pi*G[0, 0, 1, 0, x] + (50*Pi^2*G[0, 0, 1, 0, x])/3 - 
       64*G[0, 0, 1, 1, x] + 8*Pi^2*G[0, 0, 1, 1, x] - 150*G[0, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 0, 0, x] - (50*Pi^2*G[0, 1, 0, 0, x])/3 - 
       64*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 - 
       64*G[0, 1, 1, 0, x] - (32*Pi^2*G[0, 1, 1, 0, x])/3 + 
       8*G[0, 1, 1, 1, x] + 20*Pi^2*G[0, 1, 1, 1, x] - 92*G[1, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, x] - (20*Pi^2*G[1, 0, 0, 0, x])/3 - 
       35*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] - 
       (34*Pi^2*G[1, 0, 0, 1, x])/3 - 35*G[1, 0, 1, 0, x] - 
       (6*I)*Pi*G[1, 0, 1, 0, x] - (52*Pi^2*G[1, 0, 1, 0, x])/3 - 
       35*G[1, 0, 1, 1, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
       (38*Pi^2*G[1, 0, 1, 1, x])/3 + 5*G[1, 1, 0, 0, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, x] - 8*Pi^2*G[1, 1, 0, 0, x] - 
       80*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, x] + 
       (40*Pi^2*G[1, 1, 0, 1, x])/3 - 80*G[1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, x] + 26*Pi^2*G[1, 1, 1, 0, x] + 
       83*G[1, 1, 1, 1, x] + (82*Pi^2*G[1, 1, 1, 1, x])/3 + 
       180*G[0, 0, 0, 0, 0, x] - (120*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       144*G[0, 0, 0, 0, 1, x] - (96*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       144*G[0, 0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       72*G[0, 0, 0, 1, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       144*G[0, 0, 1, 0, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       72*G[0, 0, 1, 0, 1, x] - (48*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       72*G[0, 0, 1, 1, 0, x] - (48*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       120*G[0, 1, 0, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       60*G[0, 1, 0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       60*G[0, 1, 0, 1, 0, x] - (16*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       60*G[0, 1, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       12*G[0, 1, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       12*G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       12*G[0, 1, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       72*G[1, 0, 0, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       30*G[1, 0, 1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       30*G[1, 0, 1, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       6*G[1, 0, 1, 1, 1, x] + (56*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 0, 0, 0, x] + (72*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       42*G[1, 1, 0, 0, 1, x] - (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       42*G[1, 1, 0, 1, 0, x] - (52*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       18*G[1, 1, 0, 1, 1, x] + (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       12*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       12*G[1, 1, 1, 0, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, 0, x] - 
       120*G[0, 0, 0, 0, 0, 1, x] - 120*G[0, 0, 0, 0, 1, 0, x] - 
       96*G[0, 0, 0, 0, 1, 1, x] - 120*G[0, 0, 0, 1, 0, 0, x] - 
       96*G[0, 0, 0, 1, 0, 1, x] - 96*G[0, 0, 0, 1, 1, 0, x] - 
       48*G[0, 0, 0, 1, 1, 1, x] - 104*G[0, 0, 1, 0, 0, 0, x] - 
       88*G[0, 0, 1, 0, 0, 1, x] - 88*G[0, 0, 1, 0, 1, 0, x] - 
       56*G[0, 0, 1, 0, 1, 1, x] - 88*G[0, 0, 1, 1, 0, 0, x] - 
       56*G[0, 0, 1, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 1, 0, x] + 
       8*G[0, 0, 1, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, 0, x] - 
       56*G[0, 1, 0, 0, 0, 1, x] - 56*G[0, 1, 0, 0, 1, 0, x] - 
       48*G[0, 1, 0, 0, 1, 1, x] - 56*G[0, 1, 0, 1, 0, 0, x] - 
       48*G[0, 1, 0, 1, 0, 1, x] - 48*G[0, 1, 0, 1, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] - 40*G[0, 1, 1, 0, 0, 0, x] - 
       40*G[0, 1, 1, 0, 0, 1, x] - 40*G[0, 1, 1, 0, 1, 0, x] - 
       24*G[0, 1, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] + 
       40*G[0, 1, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, 0, x] - 
       20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] - 
       20*G[1, 0, 0, 0, 1, 1, x] - 36*G[1, 0, 0, 1, 0, 0, x] + 
       8*G[1, 0, 0, 1, 0, 1, x] + 8*G[1, 0, 0, 1, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, 1, x] - 68*G[1, 0, 1, 0, 0, 0, x] + 
       20*G[1, 0, 1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, 1, 0, x] - 
       52*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 1, x] - 
       40*G[1, 0, 1, 1, 1, 0, x] + 80*G[1, 0, 1, 1, 1, 1, x] + 
       28*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
       4*G[1, 1, 0, 0, 1, 0, x] - 76*G[1, 1, 0, 0, 1, 1, x] - 
       56*G[1, 1, 0, 1, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 1, x] - 
       36*G[1, 1, 0, 1, 1, 0, x] + 48*G[1, 1, 0, 1, 1, 1, x] + 
       28*G[1, 1, 1, 0, 0, 0, x] - 56*G[1, 1, 1, 0, 0, 1, x] - 
       56*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 1, 1, x] + 
       8*G[1, 1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 1, 0, 1, x] - 
       16*G[1, 1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, 1, x] - 
       (115*Zeta[3])/2 - (10*I)*Pi*Zeta[3] + (55*Pi^2*Zeta[3])/6 - 
       ((16*I)/3)*Pi^3*Zeta[3] - 124*G[0, x]*Zeta[3] + 
       (30*I)*Pi*G[0, x]*Zeta[3] + (2*Pi^2*G[0, x]*Zeta[3])/3 - 
       46*G[1, x]*Zeta[3] + (30*I)*Pi*G[1, x]*Zeta[3] + 
       124*Pi^2*G[1, x]*Zeta[3] + 102*G[0, 0, x]*Zeta[3] - 
       (48*I)*Pi*G[0, 0, x]*Zeta[3] + 30*G[0, 1, x]*Zeta[3] + 
       90*G[1, 0, x]*Zeta[3] - (104*I)*Pi*G[1, 0, x]*Zeta[3] - 
       30*G[1, 1, x]*Zeta[3] - (116*I)*Pi*G[1, 1, x]*Zeta[3] - 
       72*G[0, 0, 0, x]*Zeta[3] - 48*G[0, 0, 1, x]*Zeta[3] - 
       48*G[0, 1, 0, x]*Zeta[3] - 64*G[1, 0, 0, x]*Zeta[3] - 
       88*G[1, 0, 1, x]*Zeta[3] - 24*G[1, 1, 0, x]*Zeta[3] + 
       12*G[1, 1, 1, x]*Zeta[3] + 4*Zeta[3]^2 + 166*Zeta[5] + 
       (48*I)*Pi*Zeta[5] - 60*G[0, x]*Zeta[5] - 12*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(1495/16 - ((793*I)/8)*Pi - (255*Pi^2)/8 + ((26*I)/3)*Pi^3 + 
       (3*Pi^4)/8 - ((137*I)/180)*Pi^5 - (1333*G[0, x])/8 + 
       ((651*I)/4)*Pi*G[0, x] + (325*Pi^2*G[0, x])/6 - 
       ((19*I)/6)*Pi^3*G[0, x] - (677*Pi^4*G[0, x])/180 - (511*G[1, x])/8 + 
       (36*I)*Pi*G[1, x] + (127*Pi^2*G[1, x])/6 - ((19*I)/3)*Pi^3*G[1, x] - 
       (857*Pi^4*G[1, x])/180 + (885*G[0, 0, x])/4 - (176*I)*Pi*G[0, 0, x] - 
       (185*Pi^2*G[0, 0, x])/6 + (13*I)*Pi^3*G[0, 0, x] + 141*G[0, 1, x] - 
       (108*I)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] + ((19*I)/3)*Pi^3*
        G[0, 1, x] + 141*G[1, 0, x] - (114*I)*Pi*G[1, 0, x] - 
       Pi^2*G[1, 0, x] + ((7*I)/3)*Pi^3*G[1, 0, x] - 12*G[1, 1, x] - 
       (14*I)*Pi*G[1, 1, x] - (50*Pi^2*G[1, 1, x])/3 + 
       ((44*I)/3)*Pi^3*G[1, 1, x] - 207*G[0, 0, 0, x] + 
       (108*I)*Pi*G[0, 0, 0, x] + 33*Pi^2*G[0, 0, 0, x] - 192*G[0, 0, 1, x] + 
       (68*I)*Pi*G[0, 0, 1, x] + (41*Pi^2*G[0, 0, 1, x])/3 - 
       192*G[0, 1, 0, x] + (78*I)*Pi*G[0, 1, 0, x] + (41*Pi^2*G[0, 1, 0, x])/
        3 - 94*G[0, 1, 1, x] + (10*I)*Pi*G[0, 1, 1, x] + 
       (4*Pi^2*G[0, 1, 1, x])/3 - 198*G[1, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/3 - 
       94*G[1, 0, 1, x] + (26*I)*Pi*G[1, 0, 1, x] + (16*Pi^2*G[1, 0, 1, x])/
        3 - 94*G[1, 1, 0, x] + (18*I)*Pi*G[1, 1, 0, x] - 
       (20*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, x] + 20*Pi^2*G[1, 1, 1, x] + 
       132*G[0, 0, 0, 0, x] - (56*I)*Pi*G[0, 0, 0, 0, x] + 
       138*G[0, 0, 0, 1, x] - (52*I)*Pi*G[0, 0, 0, 1, x] + 
       138*G[0, 0, 1, 0, x] - (60*I)*Pi*G[0, 0, 1, 0, x] + 
       82*G[0, 0, 1, 1, x] - (20*I)*Pi*G[0, 0, 1, 1, x] + 
       148*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
       82*G[0, 1, 0, 1, x] - (32*I)*Pi*G[0, 1, 0, 1, x] + 
       82*G[0, 1, 1, 0, x] - (28*I)*Pi*G[0, 1, 1, 0, x] + 
       12*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
       126*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
       86*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] + 
       86*G[1, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       78*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] + 
       24*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] - 72*G[0, 0, 0, 0, 1, x] - 
       72*G[0, 0, 0, 1, 0, x] - 68*G[0, 0, 0, 1, 1, x] - 
       80*G[0, 0, 1, 0, 0, x] - 68*G[0, 0, 1, 0, 1, x] - 
       68*G[0, 0, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 1, x] - 
       68*G[0, 1, 0, 0, 0, x] - 72*G[0, 1, 0, 0, 1, x] - 
       72*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] - 
       68*G[0, 1, 1, 0, 0, x] - 44*G[0, 1, 1, 0, 1, x] - 
       44*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, 0, x] - 52*G[1, 0, 0, 0, 1, x] - 
       52*G[1, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 1, 1, x] - 
       48*G[1, 0, 1, 0, 0, x] - 52*G[1, 0, 1, 0, 1, x] - 
       52*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 0, 0, 0, x] - 44*G[1, 1, 0, 0, 1, x] - 
       44*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
       28*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + 
       (6*Pi^2 - (4*I)*Pi^3 - 4*Pi^2*G[0, x] - 4*Pi^2*G[1, x] + 
         12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] + 
         (8*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] + 
         12*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] - 24*G[0, 0, 0, x] + 
         8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
         8*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         24*G[1, 1, 1, x])*RATIO[x] - 124*Zeta[3] + (66*I)*Pi*Zeta[3] + 
       (50*Pi^2*Zeta[3])/3 + 126*G[0, x]*Zeta[3] - (60*I)*Pi*G[0, x]*
        Zeta[3] + 18*G[1, x]*Zeta[3] - (8*I)*Pi*G[1, x]*Zeta[3] - 
       76*G[0, 0, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 
       48*G[1, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 + (2*Pi^4)/15 - ((44*I)/45)*Pi^5 - 
         ((93*I)/4)*Pi*G[0, x] - 22*Pi^2*G[0, x] + ((5*I)/6)*Pi^3*G[0, x] - 
         (149*Pi^4*G[0, x])/45 + ((10*I)/3)*Pi^3*G[1, x] + 
         (16*Pi^4*G[1, x])/45 - (93*G[0, 0, x])/4 + (78*I)*Pi*G[0, 0, x] + 
         (59*Pi^2*G[0, 0, x])/2 + (3*I)*Pi^3*G[0, 0, x] + 
         (16*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - (I/3)*Pi^3*G[0, 1, x] + 
         (28*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] + (5*I)*Pi^3*G[1, 0, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + 87*G[0, 0, 0, x] - 
         (104*I)*Pi*G[0, 0, 0, x] - 17*Pi^2*G[0, 0, 0, x] + 
         16*G[0, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, x] - (37*Pi^2*G[0, 0, 1, x])/
          3 + 16*G[0, 1, 0, x] - (34*I)*Pi*G[0, 1, 0, x] - 
         3*Pi^2*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, x] - 
         (20*Pi^2*G[0, 1, 1, x])/3 + 28*G[1, 0, 0, x] - 
         (44*I)*Pi*G[1, 0, 0, x] + (19*Pi^2*G[1, 0, 0, x])/3 - 
         (2*I)*Pi*G[1, 0, 1, x] + (20*Pi^2*G[1, 0, 1, x])/3 - 
         (22*I)*Pi*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 0, x] - 
         128*G[0, 0, 0, 0, x] + (64*I)*Pi*G[0, 0, 0, 0, x] - 
         38*G[0, 0, 0, 1, x] + (44*I)*Pi*G[0, 0, 0, 1, x] - 
         38*G[0, 0, 1, 0, x] + (36*I)*Pi*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] + (28*I)*Pi*G[0, 0, 1, 1, x] - 
         40*G[0, 1, 0, 0, x] + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, x] - 62*G[1, 0, 0, 0, x] + 
         (20*I)*Pi*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + 80*G[0, 0, 0, 0, 0, x] + 
         48*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] + 
         28*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
         28*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 20*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         48*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 1, 0, 0, x] + 12*Zeta[3] + (16*I)*Pi*Zeta[3] + 
         16*Pi^2*Zeta[3] + 4*G[0, x]*Zeta[3] - (12*I)*Pi*G[0, x]*Zeta[3] - 
         20*G[1, x]*Zeta[3] - (8*I)*Pi*G[1, x]*Zeta[3] - 
         4*G[0, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3]) - 60*Zeta[5] + 
       RATIO[x^(-1)]*(-1495/16 + ((511*I)/8)*Pi - (97*Pi^2)/8 + 
         ((13*I)/6)*Pi^3 + (11*Pi^4)/120 - ((13*I)/60)*Pi^5 + 
         (1051*G[0, x])/8 - (93*I)*Pi*G[0, x] - (76*Pi^2*G[0, x])/3 - 
         (2*I)*Pi^3*G[0, x] + (9*Pi^4*G[0, x])/20 + (511*G[1, x])/8 + 
         (13*Pi^2*G[1, x])/6 + (8*I)*Pi^3*G[1, x] + (307*Pi^4*G[1, x])/60 - 
         (333*G[0, 0, x])/2 + (150*I)*Pi*G[0, 0, x] + 33*Pi^2*G[0, 0, x] - 
         (10*I)*Pi^3*G[0, 0, x] - 93*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] - 
         2*Pi^2*G[0, 1, x] - ((20*I)/3)*Pi^3*G[0, 1, x] - 93*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] - 16*Pi^2*G[1, 0, x] + ((8*I)/3)*Pi^3*
          G[1, 0, x] + 10*Pi^2*G[1, 1, x] - ((52*I)/3)*Pi^3*G[1, 1, x] + 
         204*G[0, 0, 0, x] - (144*I)*Pi*G[0, 0, 0, x] - 
         50*Pi^2*G[0, 0, 0, x] + 150*G[0, 0, 1, x] - 
         (72*I)*Pi*G[0, 0, 1, x] - 26*Pi^2*G[0, 0, 1, x] + 
         150*G[0, 1, 0, x] - (72*I)*Pi*G[0, 1, 0, x] - 
         (50*Pi^2*G[0, 1, 0, x])/3 + 64*G[0, 1, 1, x] - 
         8*Pi^2*G[0, 1, 1, x] + 150*G[1, 0, 0, x] - (36*I)*Pi*G[1, 0, 0, x] + 
         (50*Pi^2*G[1, 0, 0, x])/3 + 64*G[1, 0, 1, x] + 
         (4*Pi^2*G[1, 0, 1, x])/3 + 64*G[1, 1, 0, x] + 
         (32*Pi^2*G[1, 1, 0, x])/3 - 20*Pi^2*G[1, 1, 1, x] - 
         180*G[0, 0, 0, 0, x] + (120*I)*Pi*G[0, 0, 0, 0, x] - 
         144*G[0, 0, 0, 1, x] + (96*I)*Pi*G[0, 0, 0, 1, x] - 
         144*G[0, 0, 1, 0, x] + (96*I)*Pi*G[0, 0, 1, 0, x] - 
         72*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, x] - 
         144*G[0, 1, 0, 0, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
         72*G[0, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, 1, x] - 
         72*G[0, 1, 1, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, x] - 
         120*G[1, 0, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, 0, x] - 
         60*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, x] - 
         60*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] - 
         12*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         60*G[1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         120*G[0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 0, 1, x] + 
         120*G[0, 0, 0, 1, 0, x] + 96*G[0, 0, 0, 1, 1, x] + 
         120*G[0, 0, 1, 0, 0, x] + 96*G[0, 0, 1, 0, 1, x] + 
         96*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         104*G[0, 1, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 1, x] + 
         88*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] + 
         88*G[0, 1, 1, 0, 0, x] + 56*G[0, 1, 1, 0, 1, x] + 
         56*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] + 
         56*G[1, 0, 0, 0, 0, x] + 56*G[1, 0, 0, 0, 1, x] + 
         56*G[1, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 1, 1, x] + 
         56*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
         48*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
         40*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
         40*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] - 
         (30*I)*Pi*Zeta[3] - (2*Pi^2*Zeta[3])/3 - 102*G[0, x]*Zeta[3] + 
         (48*I)*Pi*G[0, x]*Zeta[3] - 30*G[1, x]*Zeta[3] + 
         72*G[0, 0, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] + 
         48*G[1, 0, x]*Zeta[3] + 60*Zeta[5])))/Nc^4 + 
   Nc^2*(59208167/104976 - ((5929897*I)/11664)*Pi + (12984251*Pi^2)/69984 - 
     ((45923*I)/486)*Pi^3 + (64073*Pi^4)/1944 - ((8831*I)/1080)*Pi^5 - 
     (176639*Pi^6)/408240 - (2517827*G[0, x])/3888 + 
     ((9269*I)/1296)*Pi*G[0, x] + (19811*Pi^2*G[0, x])/216 + 
     ((479*I)/18)*Pi^3*G[0, x] + (5443*Pi^4*G[0, x])/216 - 
     ((59*I)/72)*Pi^5*G[0, x] + (22*G[1, x])/3 + ((208*I)/3)*Pi*G[1, x] + 
     (59*Pi^2*G[1, x])/18 + ((1543*I)/9)*Pi^3*G[1, x] + 
     (623*Pi^4*G[1, x])/135 + ((59*I)/135)*Pi^5*G[1, x] + 
     (265081*G[0, 0, x])/1296 - ((22499*I)/36)*Pi*G[0, 0, x] + 
     (7627*Pi^2*G[0, 0, x])/36 - (94*I)*Pi^3*G[0, 0, x] - 
     (4387*Pi^4*G[0, 0, x])/360 + (106*G[0, 1, x])/3 + 
     ((9124*I)/27)*Pi*G[0, 1, x] - (634*Pi^2*G[0, 1, x])/9 + 
     ((23*I)/3)*Pi^3*G[0, 1, x] + (34*Pi^4*G[0, 1, x])/15 + 
     (106*G[1, 0, x])/3 + ((59767*I)/108)*Pi*G[1, 0, x] - 
     (1528*Pi^2*G[1, 0, x])/9 - ((152*I)/3)*Pi^3*G[1, 0, x] + 
     (62*Pi^4*G[1, 0, x])/45 + 34*G[1, 1, x] - ((500*I)/3)*Pi*G[1, 1, x] - 
     (143*Pi^2*G[1, 1, x])/18 - ((316*I)/9)*Pi^3*G[1, 1, x] - 
     (113*Pi^4*G[1, 1, x])/45 - (4253*G[0, 0, 0, x])/6 - 
     ((4673*I)/36)*Pi*G[0, 0, 0, x] + (49*Pi^2*G[0, 0, 0, x])/18 + 
     ((83*I)/3)*Pi^3*G[0, 0, 0, x] + (2669*G[0, 0, 1, x])/27 - 
     (238*I)*Pi*G[0, 0, 1, x] - (322*Pi^2*G[0, 0, 1, x])/3 - 
     (38*I)*Pi^3*G[0, 0, 1, x] + (2669*G[0, 1, 0, x])/27 + 
     ((10465*I)/36)*Pi*G[0, 1, 0, x] - (352*Pi^2*G[0, 1, 0, x])/3 - 
     ((41*I)/3)*Pi^3*G[0, 1, 0, x] + 253*G[0, 1, 1, x] + 
     ((397*I)/3)*Pi*G[0, 1, 1, x] + (61*Pi^2*G[0, 1, 1, x])/9 - 
     (16*I)*Pi^3*G[0, 1, 1, x] + (76103*G[1, 0, 0, x])/108 + 
     ((1555*I)/3)*Pi*G[1, 0, 0, x] - (947*Pi^2*G[1, 0, 0, x])/9 - 
     ((184*I)/9)*Pi^3*G[1, 0, 0, x] - (412*G[1, 0, 1, x])/3 - 
     ((395*I)/3)*Pi*G[1, 0, 1, x] + (523*Pi^2*G[1, 0, 1, x])/9 + 
     ((4*I)/9)*Pi^3*G[1, 0, 1, x] - (412*G[1, 1, 0, x])/3 - 
     ((1955*I)/3)*Pi*G[1, 1, 0, x] + (100*Pi^2*G[1, 1, 0, x])/3 + 
     ((26*I)/9)*Pi^3*G[1, 1, 0, x] - (136*G[1, 1, 1, x])/3 + 
     ((460*I)/3)*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 + 
     ((94*I)/9)*Pi^3*G[1, 1, 1, x] + (15739*G[0, 0, 0, 0, x])/36 - 
     ((1688*I)/3)*Pi*G[0, 0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, 0, x])/3 - 
     433*G[0, 0, 0, 1, x] + (132*I)*Pi*G[0, 0, 0, 1, x] - 
     (220*Pi^2*G[0, 0, 0, 1, x])/9 - 433*G[0, 0, 1, 0, x] + 
     ((1400*I)/3)*Pi*G[0, 0, 1, 0, x] + (74*Pi^2*G[0, 0, 1, 0, x])/9 + 
     (361*G[0, 0, 1, 1, x])/3 - ((230*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (70*Pi^2*G[0, 0, 1, 1, x])/9 + (1333*G[0, 1, 0, 0, x])/36 + 
     ((866*I)/3)*Pi*G[0, 1, 0, 0, x] - 4*Pi^2*G[0, 1, 0, 0, x] + 
     179*G[0, 1, 0, 1, x] + ((284*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     (116*Pi^2*G[0, 1, 0, 1, x])/9 + 179*G[0, 1, 1, 0, x] - 
     (240*I)*Pi*G[0, 1, 1, 0, x] + (110*Pi^2*G[0, 1, 1, 0, x])/9 - 
     (512*G[0, 1, 1, 1, x])/3 - ((320*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (46*Pi^2*G[0, 1, 1, 1, x])/9 + (769*G[1, 0, 0, 0, x])/3 - 
     (25*I)*Pi*G[1, 0, 0, 0, x] - (262*Pi^2*G[1, 0, 0, 0, x])/9 + 
     (98*G[1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 1, x] + 
     (338*Pi^2*G[1, 0, 0, 1, x])/9 + (98*G[1, 0, 1, 0, x])/3 + 
     (43*I)*Pi*G[1, 0, 1, 0, x] + (122*Pi^2*G[1, 0, 1, 0, x])/9 - 
     (433*G[1, 0, 1, 1, x])/3 + ((118*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     6*Pi^2*G[1, 0, 1, 1, x] - 781*G[1, 1, 0, 0, x] - 
     ((94*I)/3)*Pi*G[1, 1, 0, 0, x] + (92*Pi^2*G[1, 1, 0, 0, x])/9 + 
     (448*G[1, 1, 0, 1, x])/3 + (112*I)*Pi*G[1, 1, 0, 1, x] - 
     (166*Pi^2*G[1, 1, 0, 1, x])/9 + (448*G[1, 1, 1, 0, x])/3 + 
     ((178*I)/3)*Pi*G[1, 1, 1, 0, x] - (82*Pi^2*G[1, 1, 1, 0, x])/9 + 
     4*G[1, 1, 1, 1, x] - (140*I)*Pi*G[1, 1, 1, 1, x] - 
     (3680*G[0, 0, 0, 0, 0, x])/3 + (213*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (1136*G[0, 0, 0, 0, 1, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (1136*G[0, 0, 0, 1, 0, x])/3 - ((595*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 
     (116*G[0, 0, 0, 1, 1, x])/3 + ((64*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 
     558*G[0, 0, 1, 0, 0, x] - ((568*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     (350*G[0, 0, 1, 0, 1, x])/3 + ((148*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 
     (350*G[0, 0, 1, 1, 0, x])/3 + ((548*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (868*G[0, 0, 1, 1, 1, x])/3 - ((56*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
     274*G[0, 1, 0, 0, 0, x] - (67*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (388*G[0, 1, 0, 0, 1, x])/3 - (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (388*G[0, 1, 0, 1, 0, x])/3 + ((113*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     24*G[0, 1, 0, 1, 1, x] + ((64*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 
     140*G[0, 1, 1, 0, 0, x] - ((100*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     (268*G[0, 1, 1, 0, 1, x])/3 + ((124*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - 
     (268*G[0, 1, 1, 1, 0, x])/3 + ((152*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
     64*G[0, 1, 1, 1, 1, x] - ((200*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
     (707*G[1, 0, 0, 0, 0, x])/3 - ((356*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 
     (368*G[1, 0, 0, 0, 1, x])/3 - ((40*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 
     (368*G[1, 0, 0, 1, 0, x])/3 + ((88*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (280*G[1, 0, 0, 1, 1, x])/3 + ((80*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     177*G[1, 0, 1, 0, 0, x] + ((148*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
     (146*G[1, 0, 1, 0, 1, x])/3 + ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
     (146*G[1, 0, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (316*G[1, 0, 1, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     46*G[1, 1, 0, 0, 0, x] + ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 
     40*G[1, 1, 0, 0, 1, x] + ((224*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 
     40*G[1, 1, 0, 1, 0, x] + ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
     (76*G[1, 1, 0, 1, 1, x])/3 - ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     (458*G[1, 1, 1, 0, 0, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 
     140*G[1, 1, 1, 0, 1, x] - ((112*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 
     140*G[1, 1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     (32*I)*Pi*G[1, 1, 1, 1, 1, x] + 305*G[0, 0, 0, 0, 0, 0, x] - 
     132*G[0, 0, 0, 0, 0, 1, x] - 132*G[0, 0, 0, 0, 1, 0, x] + 
     56*G[0, 0, 0, 0, 1, 1, x] - 305*G[0, 0, 0, 1, 0, 0, x] + 
     (224*G[0, 0, 0, 1, 0, 1, x])/3 + (224*G[0, 0, 0, 1, 1, 0, x])/3 - 
     (16*G[0, 0, 0, 1, 1, 1, x])/3 - 248*G[0, 0, 1, 0, 0, 0, x] + 
     (56*G[0, 0, 1, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, 1, 0, x])/3 + 
     (260*G[0, 0, 1, 0, 1, 1, x])/3 + 172*G[0, 0, 1, 1, 0, 0, x] + 
     (200*G[0, 0, 1, 1, 0, 1, x])/3 + (200*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (256*G[0, 0, 1, 1, 1, 1, x])/3 - 127*G[0, 1, 0, 0, 0, 0, x] + 
     8*G[0, 1, 0, 0, 0, 1, x] + 8*G[0, 1, 0, 0, 1, 0, x] + 
     44*G[0, 1, 0, 0, 1, 1, x] + 59*G[0, 1, 0, 1, 0, 0, x] + 
     (104*G[0, 1, 0, 1, 0, 1, x])/3 + (104*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (32*G[0, 1, 0, 1, 1, 1, x])/3 - 32*G[0, 1, 1, 0, 0, 0, x] + 
     (212*G[0, 1, 1, 0, 0, 1, x])/3 + (212*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (64*G[0, 1, 1, 0, 1, 1, x])/3 + 112*G[0, 1, 1, 1, 0, 0, x] - 
     (160*G[0, 1, 1, 1, 0, 1, x])/3 - (160*G[0, 1, 1, 1, 1, 0, x])/3 - 
     (160*G[0, 1, 1, 1, 1, 1, x])/3 - (964*G[1, 0, 0, 0, 0, 0, x])/3 + 
     (320*G[1, 0, 0, 0, 0, 1, x])/3 + (320*G[1, 0, 0, 0, 1, 0, x])/3 - 
     56*G[1, 0, 0, 0, 1, 1, x] + (392*G[1, 0, 0, 1, 0, 0, x])/3 - 
     (112*G[1, 0, 0, 1, 0, 1, x])/3 - (112*G[1, 0, 0, 1, 1, 0, x])/3 + 
     96*G[1, 0, 0, 1, 1, 1, x] + (332*G[1, 0, 1, 0, 0, 0, x])/3 + 
     (32*G[1, 0, 1, 0, 0, 1, x])/3 + (32*G[1, 0, 1, 0, 1, 0, x])/3 + 
     8*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 0, 0, x] - 
     16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, 1, x] + (296*G[1, 1, 0, 0, 0, 0, x])/3 + 
     (32*G[1, 1, 0, 0, 0, 1, x])/3 + (32*G[1, 1, 0, 0, 1, 0, x])/3 + 
     56*G[1, 1, 0, 0, 1, 1, x] + (32*G[1, 1, 0, 1, 0, 0, x])/3 + 
     (32*G[1, 1, 0, 1, 0, 1, x])/3 + (32*G[1, 1, 0, 1, 1, 0, x])/3 - 
     64*G[1, 1, 0, 1, 1, 1, x] + (272*G[1, 1, 1, 0, 0, 0, x])/3 - 
     (136*G[1, 1, 1, 0, 0, 1, x])/3 - (136*G[1, 1, 1, 0, 1, 0, x])/3 - 
     80*G[1, 1, 1, 1, 0, 0, x] + 32*G[1, 1, 1, 1, 0, 1, x] + 
     32*G[1, 1, 1, 1, 1, 0, x] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/6 + RATIO[x^(-1)]/6) + 
     Log[mu2/s]^5*(14/9 - I*Pi + (-14/9 + I*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(11/3 + ((125*I)/18)*Pi + Pi^2/4 - (5*G[0, x])/6 + 
       ((5*I)/2)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + G[0, 0, x]/2 + 
       2*G[0, 1, x] + 2*G[1, 0, x] + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
        RATIO[(1 - x)^(-1)] + (-11/3 - ((67*I)/9)*Pi - Pi^2/4 + G[0, x]/3 - 
         (3*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - G[0, 0, x] - 2*G[0, 1, x] - 
         2*G[1, 0, x])*RATIO[x^(-1)]) + (50537*Zeta[3])/243 + 
     ((27317*I)/54)*Pi*Zeta[3] - (1168*Pi^2*Zeta[3])/9 - 
     ((359*I)/9)*Pi^3*Zeta[3] + (25883*G[0, x]*Zeta[3])/54 + 
     ((3958*I)/9)*Pi*G[0, x]*Zeta[3] - (106*Pi^2*G[0, x]*Zeta[3])/3 - 
     (805*G[1, x]*Zeta[3])/3 + ((752*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (10*Pi^2*G[1, x]*Zeta[3])/9 + (2464*G[0, 0, x]*Zeta[3])/9 - 
     ((82*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (772*G[0, 1, x]*Zeta[3])/3 - 
     ((250*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (370*G[1, 0, x]*Zeta[3])/3 - 
     ((136*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (260*G[1, 1, x]*Zeta[3])/3 + 
     ((152*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 84*G[0, 0, 0, x]*Zeta[3] + 
     (320*G[0, 0, 1, x]*Zeta[3])/3 - 114*G[0, 1, 0, x]*Zeta[3] - 
     (76*G[0, 1, 1, x]*Zeta[3])/3 - (260*G[1, 0, 0, x]*Zeta[3])/3 + 
     (88*G[1, 0, 1, x]*Zeta[3])/3 + (112*G[1, 1, 0, x]*Zeta[3])/3 - 
     (8*G[1, 1, 1, x]*Zeta[3])/3 + (928*Zeta[3]^2)/9 + 
     RATIO[x]*((-137*Pi^2)/3 - (64*I)*Pi^3 - (407*Pi^4)/15 - 
       (230*Pi^2*G[0, x])/9 + ((242*I)/3)*Pi^3*G[0, x] + 
       (260*Pi^2*G[1, x])/9 - ((134*I)/3)*Pi^3*G[1, x] - (274*G[0, 0, x])/3 - 
       (128*I)*Pi*G[0, 0, x] - (70*Pi^2*G[0, 0, x])/3 + (274*G[0, 1, x])/3 + 
       (128*I)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 + (274*G[1, 0, x])/3 + 
       (128*I)*Pi*G[1, 0, x] + (166*Pi^2*G[1, 0, x])/3 - (274*G[1, 1, x])/3 - 
       (128*I)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/3 - 256*G[0, 0, 0, x] + 
       (452*I)*Pi*G[0, 0, 0, x] + 160*G[0, 0, 1, x] - 
       (44*I)*Pi*G[0, 0, 1, x] + 160*G[0, 1, 0, x] - 
       (412*I)*Pi*G[0, 1, 0, x] - 64*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
       (788*G[1, 0, 0, x])/3 - (380*I)*Pi*G[1, 0, 0, x] - 
       (500*G[1, 0, 1, x])/3 - (28*I)*Pi*G[1, 0, 1, x] - 
       (500*G[1, 1, 0, x])/3 + (340*I)*Pi*G[1, 1, 0, x] + 
       (212*G[1, 1, 1, x])/3 + (68*I)*Pi*G[1, 1, 1, x] + 
       664*G[0, 0, 0, 0, x] - 116*G[0, 0, 0, 1, x] - 116*G[0, 0, 1, 0, x] + 
       8*G[0, 0, 1, 1, x] - 464*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
       12*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] - 432*G[1, 0, 0, 0, x] - 
       12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
       296*G[1, 1, 0, 0, x] + 76*G[1, 1, 0, 1, x] + 76*G[1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, x] - (308*Zeta[3])/3 - (400*I)*Pi*Zeta[3] - 
       308*G[0, x]*Zeta[3] + 348*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^3*(-2581/108 + ((646*I)/27)*Pi - (83*Pi^2)/18 + I*Pi^3 + 
       (250*G[0, x])/27 - ((122*I)/9)*Pi*G[0, x] - ((26*I)/3)*Pi*G[1, x] - 
       (14*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] - (26*G[0, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, x] - (26*G[1, 0, x])/3 - 
       ((16*I)/3)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
       (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
       (32*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
       (((50*I)/9)*Pi*G[0, x] + (50*G[0, 0, x])/9 + (4*I)*Pi*G[0, 0, x] + 
         6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] - 14*Zeta[3] + 
       RATIO[x^(-1)]*(2581/108 - ((496*I)/27)*Pi + (83*Pi^2)/18 - I*Pi^3 - 
         (100*G[0, x])/27 + ((190*I)/9)*Pi*G[0, x] + ((26*I)/3)*Pi*G[1, x] + 
         (100*G[0, 0, x])/9 + ((20*I)/3)*Pi*G[0, 0, x] + (26*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, x] + (26*G[1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] + 
         (32*G[0, 0, 1, x])/3 + (32*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 
         (32*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 + 
         14*Zeta[3])) + Log[mu2/s]^2*(-93233/1296 - ((1079*I)/18)*Pi + 
       (5*Pi^2)/2 - ((23*I)/3)*Pi^3 + (83*Pi^4)/360 + (47*G[0, x])/4 - 
       ((271*I)/9)*Pi*G[0, x] - (17*Pi^2*G[0, x])/18 - 
       ((17*I)/6)*Pi^3*G[0, x] - ((110*I)/3)*Pi*G[1, x] - 
       (5*Pi^2*G[1, x])/3 - (3*I)*Pi^3*G[1, x] - (209*G[0, 0, x])/9 + 
       ((34*I)/3)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/6 - 
       (104*G[0, 1, x])/3 + (16*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - 
       (104*G[1, 0, x])/3 + ((44*I)/3)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/3 - 
       2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 38*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, x] + 54*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] + 
       54*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] + (104*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
       20*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] + 
       20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
       12*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] + (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 
         4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x] + (488*Zeta[3])/9 - 
       (26*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I)*Pi^3 - (17*Pi^4)/90 - ((5*I)/3)*Pi*G[0, x] - 
         (13*Pi^2*G[0, x])/9 - ((5*I)/6)*Pi^3*G[0, x] - (5*G[0, 0, x])/3 - 
         (20*I)*Pi*G[0, 0, x] - (29*Pi^2*G[0, 0, x])/6 - 
         (6*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 - (92*G[0, 0, 0, x])/3 - 
         (14*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 40*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] + 6*Zeta[3] - (8*I)*Pi*Zeta[3] + 
         4*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(93233/1296 + ((1157*I)/18)*Pi - 
         (95*Pi^2)/18 + ((35*I)/6)*Pi^3 + (53*Pi^4)/360 - (89*G[0, x])/12 + 
         ((202*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] + (2*I)*Pi^3*G[0, x] + 
         ((92*I)/3)*Pi*G[1, x] + Pi^2*G[1, x] + (3*I)*Pi^3*G[1, x] + 
         (8*G[0, 0, x])/9 - ((112*I)/3)*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] + 
         (98*G[0, 1, x])/3 - (26*I)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] + 
         (98*G[1, 0, x])/3 - ((38*I)/3)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 - 
         2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - (56*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] - 52*G[0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, x] - 52*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, x] - (98*G[1, 0, 0, x])/3 - 6*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 
         16*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 
         20*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 
         20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         (398*Zeta[3])/9 + (18*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 
         4*G[1, x]*Zeta[3])) - (103*Zeta[5])/3 + ((152*I)/3)*Pi*Zeta[5] + 
     22*G[0, x]*Zeta[5] - (176*G[1, x]*Zeta[5])/3 + 
     RATIO[(1 - x)^(-1)]*(((-451*I)/18)*Pi^3 + (574*Pi^4)/135 + 
       ((784*I)/135)*Pi^5 + (1714*Pi^6)/945 - ((271801*I)/1296)*Pi*G[0, x] + 
       (3323*Pi^2*G[0, x])/54 - ((200*I)/3)*Pi^3*G[0, x] - 
       (781*Pi^4*G[0, x])/540 - ((353*I)/360)*Pi^5*G[0, x] + 
       (I/6)*Pi^3*G[1, x] + (Pi^4*G[1, x])/180 - ((4*I)/15)*Pi^5*G[1, x] - 
       (271801*G[0, 0, x])/1296 + ((3889*I)/54)*Pi*G[0, 0, x] + 
       (1075*Pi^2*G[0, 0, x])/36 + ((160*I)/3)*Pi^3*G[0, 0, x] + 
       (9367*Pi^4*G[0, 0, x])/360 - (96*I)*Pi*G[0, 1, x] - 
       (170*Pi^2*G[0, 1, x])/9 + ((385*I)/9)*Pi^3*G[0, 1, x] - 
       (4*Pi^4*G[0, 1, x])/5 + ((163*I)/3)*Pi*G[1, 0, x] - 
       (13*Pi^2*G[1, 0, x])/6 - ((2*I)/3)*Pi^3*G[1, 0, x] - 
       (2*Pi^4*G[1, 0, x])/45 + (2855*G[0, 0, 0, x])/12 - 
       ((4655*I)/12)*Pi*G[0, 0, 0, x] + (667*Pi^2*G[0, 0, 0, x])/18 - 
       ((241*I)/3)*Pi^3*G[0, 0, 0, x] - 96*G[0, 0, 1, x] + 
       ((1006*I)/3)*Pi*G[0, 0, 1, x] - 66*Pi^2*G[0, 0, 1, x] + 
       ((76*I)/3)*Pi^3*G[0, 0, 1, x] - 96*G[0, 1, 0, x] + 
       ((11053*I)/36)*Pi*G[0, 1, 0, x] - 81*Pi^2*G[0, 1, 0, x] - 
       (21*I)*Pi^3*G[0, 1, 0, x] - (195*I)*Pi*G[0, 1, 1, x] - 
       (199*Pi^2*G[0, 1, 1, x])/9 - (18*I)*Pi^3*G[0, 1, 1, x] + 
       (163*G[1, 0, 0, x])/3 + (5*I)*Pi*G[1, 0, 0, x] - 
       (7*Pi^2*G[1, 0, 0, x])/3 - ((2*I)/3)*Pi^3*G[1, 0, 0, x] + 
       I*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 - (2241*G[0, 0, 0, 0, x])/
        4 + ((521*I)/3)*Pi*G[0, 0, 0, 0, x] - (67*Pi^2*G[0, 0, 0, 0, x])/3 + 
       317*G[0, 0, 0, 1, x] - (204*I)*Pi*G[0, 0, 0, 1, x] - 
       (244*Pi^2*G[0, 0, 0, 1, x])/3 + 317*G[0, 0, 1, 0, x] - 
       ((233*I)/3)*Pi*G[0, 0, 1, 0, x] - (284*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (89*G[0, 0, 1, 1, x])/3 + ((358*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (20*Pi^2*G[0, 0, 1, 1, x])/3 + (16345*G[0, 1, 0, 0, x])/36 + 
       ((26*I)/3)*Pi*G[0, 1, 0, 0, x] - (188*Pi^2*G[0, 1, 0, 0, x])/3 - 
       195*G[0, 1, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] + 
       (70*Pi^2*G[0, 1, 0, 1, x])/3 - 195*G[0, 1, 1, 0, x] - 
       ((340*I)/3)*Pi*G[0, 1, 1, 0, x] + (46*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (20*Pi^2*G[0, 1, 1, 1, x])/3 + 
       4*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
       (2*Pi^2*G[1, 0, 0, 0, x])/3 + G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (4*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (2*I)*Pi*G[1, 0, 1, 1, x] + (863*G[0, 0, 0, 0, 0, x])/3 - 
       (475*I)*Pi*G[0, 0, 0, 0, 0, x] - (574*G[0, 0, 0, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, 0, 1, x] - (574*G[0, 0, 0, 1, 0, x])/3 + 
       (471*I)*Pi*G[0, 0, 0, 1, 0, x] + (46*G[0, 0, 0, 1, 1, x])/3 - 
       189*G[0, 0, 1, 0, 0, x] + (224*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (418*G[0, 0, 1, 0, 1, x])/3 + (100*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (418*G[0, 0, 1, 1, 0, x])/3 - (220*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       116*G[0, 0, 1, 1, 1, x] - (96*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (760*G[0, 1, 0, 0, 0, x])/3 - (67*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       254*G[0, 1, 0, 0, 1, x] + (168*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       254*G[0, 1, 0, 1, 0, x] - (25*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       210*G[0, 1, 0, 1, 1, x] - (80*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (376*G[0, 1, 1, 0, 0, x])/3 + (124*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       12*G[0, 1, 1, 0, 1, x] - (96*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       12*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 1, 1, x] + 
       4*G[1, 0, 1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 
       1051*G[0, 0, 0, 0, 0, 0, x] + 296*G[0, 0, 0, 0, 0, 1, x] + 
       296*G[0, 0, 0, 0, 1, 0, x] - 140*G[0, 0, 0, 0, 1, 1, x] + 
       543*G[0, 0, 0, 1, 0, 0, x] + 88*G[0, 0, 0, 1, 0, 1, x] + 
       88*G[0, 0, 0, 1, 1, 0, x] - 232*G[0, 0, 0, 1, 1, 1, x] + 
       148*G[0, 0, 1, 0, 0, 0, x] + 164*G[0, 0, 1, 0, 0, 1, x] + 
       164*G[0, 0, 1, 0, 1, 0, x] - 112*G[0, 0, 1, 0, 1, 1, x] - 
       148*G[0, 0, 1, 1, 0, 0, x] - 120*G[0, 0, 1, 1, 0, 1, x] - 
       120*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] - 
       275*G[0, 1, 0, 0, 0, 0, x] + 220*G[0, 1, 0, 0, 0, 1, x] + 
       220*G[0, 1, 0, 0, 1, 0, x] - 52*G[0, 1, 0, 0, 1, 1, x] + 
       119*G[0, 1, 0, 1, 0, 0, x] - 144*G[0, 1, 0, 1, 0, 1, x] - 
       144*G[0, 1, 0, 1, 1, 0, x] + 64*G[0, 1, 0, 1, 1, 1, x] + 
       228*G[0, 1, 1, 0, 0, 0, x] - 104*G[0, 1, 1, 0, 0, 1, x] - 
       104*G[0, 1, 1, 0, 1, 0, x] + 8*G[0, 1, 1, 0, 1, 1, x] - 
       20*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 0, 1, x] - 
       16*G[0, 1, 1, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 0, 0, x] + (451*Zeta[3])/3 - ((1381*I)/18)*Pi*
        Zeta[3] + (1036*Pi^2*Zeta[3])/9 + ((316*I)/3)*Pi^3*Zeta[3] - 
       (7021*G[0, x]*Zeta[3])/18 + ((710*I)/9)*Pi*G[0, x]*Zeta[3] + 
       6*Pi^2*G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + (6*I)*Pi*G[1, x]*Zeta[3] - 
       (8*Pi^2*G[1, x]*Zeta[3])/3 + (4550*G[0, 0, x]*Zeta[3])/9 + 
       (102*I)*Pi*G[0, 0, x]*Zeta[3] - (644*G[0, 1, x]*Zeta[3])/3 + 
       (250*I)*Pi*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 
       (12*I)*Pi*G[1, 0, x]*Zeta[3] + 228*G[0, 0, 0, x]*Zeta[3] - 
       344*G[0, 0, 1, x]*Zeta[3] + 202*G[0, 1, 0, x]*Zeta[3] + 
       8*G[0, 1, 1, x]*Zeta[3] + 12*G[1, 0, 0, x]*Zeta[3] - 434*Zeta[3]^2 + 
       491*Zeta[5] - (580*I)*Pi*Zeta[5] - 230*G[0, x]*Zeta[5] + 
       40*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(-59208167/104976 + 
       ((317849*I)/1458)*Pi - (6278747*Pi^2)/69984 + ((15199*I)/243)*Pi^3 - 
       (39259*Pi^4)/9720 + ((395*I)/54)*Pi^5 - (129433*Pi^6)/408240 + 
       (173599*G[0, x])/486 - ((54727*I)/216)*Pi*G[0, x] + 
       (601*Pi^2*G[0, x])/8 - ((164*I)/3)*Pi^3*G[0, x] + 
       (361*Pi^4*G[0, x])/540 + ((259*I)/180)*Pi^5*G[0, x] - (22*G[1, x])/3 + 
       ((194*I)/3)*Pi*G[1, x] - (407*Pi^2*G[1, x])/18 - 
       ((391*I)/6)*Pi^3*G[1, x] - (583*Pi^4*G[1, x])/108 - 
       ((19*I)/27)*Pi^5*G[1, x] - (242041*G[0, 0, x])/648 + 
       ((5087*I)/27)*Pi*G[0, 0, x] - (503*Pi^2*G[0, 0, x])/9 + 
       ((35*I)/3)*Pi^3*G[0, 0, x] - (53*Pi^4*G[0, 0, x])/180 + 
       (16*G[0, 1, x])/3 - ((664*I)/27)*Pi*G[0, 1, x] - 24*Pi^2*G[0, 1, x] + 
       ((94*I)/9)*Pi^3*G[0, 1, x] - Pi^4*G[0, 1, x] + (16*G[1, 0, x])/3 - 
       ((6751*I)/27)*Pi*G[1, 0, x] + (323*Pi^2*G[1, 0, x])/18 + 
       ((83*I)/3)*Pi^3*G[1, 0, x] - (64*Pi^4*G[1, 0, x])/45 + 
       (178*G[1, 1, x])/3 + ((209*I)/3)*Pi*G[1, 1, x] - 
       (27*Pi^2*G[1, 1, x])/2 + ((154*I)/9)*Pi^3*G[1, 1, x] + 
       (113*Pi^4*G[1, 1, x])/45 + (2531*G[0, 0, 0, x])/6 - 
       ((772*I)/9)*Pi*G[0, 0, 0, x] + (94*Pi^2*G[0, 0, 0, x])/3 - 
       (1616*G[0, 0, 1, x])/27 + ((184*I)/3)*Pi*G[0, 0, 1, x] + 
       (146*Pi^2*G[0, 0, 1, x])/3 + ((46*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (1616*G[0, 1, 0, x])/27 + ((296*I)/3)*Pi*G[0, 1, 0, x] + 
       38*Pi^2*G[0, 1, 0, x] + ((20*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (16*G[0, 1, 1, x])/3 - (44*I)*Pi*G[0, 1, 1, x] + 
       (52*Pi^2*G[0, 1, 1, x])/9 + (8*I)*Pi^3*G[0, 1, 1, x] - 
       (9692*G[1, 0, 0, x])/27 - ((902*I)/3)*Pi*G[1, 0, 0, x] + 
       (320*Pi^2*G[1, 0, 0, x])/9 + ((178*I)/9)*Pi^3*G[1, 0, 0, x] + 
       79*G[1, 0, 1, x] + ((974*I)/3)*Pi*G[1, 0, 1, x] - 
       (322*Pi^2*G[1, 0, 1, x])/9 - ((4*I)/9)*Pi^3*G[1, 0, 1, x] + 
       79*G[1, 1, 0, x] + ((763*I)/3)*Pi*G[1, 1, 0, x] - 
       18*Pi^2*G[1, 1, 0, x] - ((26*I)/9)*Pi^3*G[1, 1, 0, x] - 
       (76*G[1, 1, 1, x])/3 - ((580*I)/3)*Pi*G[1, 1, 1, x] + 
       6*Pi^2*G[1, 1, 1, x] - ((94*I)/9)*Pi^3*G[1, 1, 1, x] - 
       (3880*G[0, 0, 0, 0, x])/9 + ((88*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       6*Pi^2*G[0, 0, 0, 0, x] + 196*G[0, 0, 0, 1, x] - 
       (52*I)*Pi*G[0, 0, 0, 1, x] + (118*Pi^2*G[0, 0, 0, 1, x])/9 + 
       196*G[0, 0, 1, 0, x] + ((116*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (118*Pi^2*G[0, 0, 1, 0, x])/9 - 4*G[0, 0, 1, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, 1, x] + (40*Pi^2*G[0, 0, 1, 1, x])/9 + 
       220*G[0, 1, 0, 0, x] - (60*I)*Pi*G[0, 1, 0, 0, x] + 
       (34*Pi^2*G[0, 1, 0, 0, x])/3 + (28*G[0, 1, 0, 1, x])/3 - 
       ((128*I)/3)*Pi*G[0, 1, 0, 1, x] - (50*Pi^2*G[0, 1, 0, 1, x])/9 + 
       (28*G[0, 1, 1, 0, x])/3 + ((56*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (26*Pi^2*G[0, 1, 1, 0, x])/9 - (172*G[0, 1, 1, 1, x])/3 + 
       ((68*I)/3)*Pi*G[0, 1, 1, 1, x] + (70*Pi^2*G[0, 1, 1, 1, x])/9 - 
       (1133*G[1, 0, 0, 0, x])/3 - (30*I)*Pi*G[1, 0, 0, 0, x] + 
       (256*Pi^2*G[1, 0, 0, 0, x])/9 + (1087*G[1, 0, 0, 1, x])/3 + 
       (248*I)*Pi*G[1, 0, 0, 1, x] - (338*Pi^2*G[1, 0, 0, 1, x])/9 + 
       (1087*G[1, 0, 1, 0, x])/3 - (62*I)*Pi*G[1, 0, 1, 0, x] - 
       (110*Pi^2*G[1, 0, 1, 0, x])/9 - (269*G[1, 0, 1, 1, x])/3 - 
       ((376*I)/3)*Pi*G[1, 0, 1, 1, x] + 6*Pi^2*G[1, 0, 1, 1, x] + 
       (1199*G[1, 1, 0, 0, x])/3 + ((466*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (92*Pi^2*G[1, 1, 0, 0, x])/9 - (592*G[1, 1, 0, 1, x])/3 - 
       (208*I)*Pi*G[1, 1, 0, 1, x] + (166*Pi^2*G[1, 1, 0, 1, x])/9 - 
       (592*G[1, 1, 1, 0, x])/3 - ((286*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (82*Pi^2*G[1, 1, 1, 0, x])/9 + 4*G[1, 1, 1, 1, x] + 
       (124*I)*Pi*G[1, 1, 1, 1, x] + (1000*G[0, 0, 0, 0, 0, x])/3 - 
       (40*I)*Pi*G[0, 0, 0, 0, 0, x] - 208*G[0, 0, 0, 0, 1, x] + 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 208*G[0, 0, 0, 1, 0, x] + 
       ((208*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - ((136*I)/3)*Pi*
        G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] + 
       ((160*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (316*G[0, 0, 1, 0, 1, x])/3 - 
       ((136*I)/3)*Pi*G[0, 0, 1, 0, 1, x] - (316*G[0, 0, 1, 1, 0, x])/3 - 
       ((200*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (280*G[0, 0, 1, 1, 1, x])/3 + 
       ((128*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (328*G[0, 1, 0, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 1, 0, 0, 0, x] + (32*G[0, 1, 0, 0, 1, x])/3 + 
       (40*I)*Pi*G[0, 1, 0, 0, 1, x] + (32*G[0, 1, 0, 1, 0, x])/3 - 
       ((80*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 112*G[0, 1, 0, 1, 1, x] - 
       ((88*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - (64*G[0, 1, 1, 0, 0, x])/3 + 
       ((40*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (56*G[0, 1, 1, 0, 1, x])/3 - 
       ((160*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - (56*G[0, 1, 1, 1, 0, x])/3 - 
       ((80*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, x] + 
       ((152*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - (100*G[1, 0, 0, 0, 0, x])/3 + 
       ((356*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + (310*G[1, 0, 0, 0, 1, x])/3 + 
       ((40*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + (310*G[1, 0, 0, 1, 0, x])/3 - 
       ((76*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (178*G[1, 0, 0, 1, 1, x])/3 - 
       ((80*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 46*G[1, 0, 1, 0, 0, x] - 
       ((160*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - (304*G[1, 0, 1, 0, 1, x])/3 - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - (304*G[1, 0, 1, 1, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, 1, 0, x] - (124*G[1, 0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 182*G[1, 1, 0, 0, 0, x] - 
       ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - 144*G[1, 1, 0, 0, 1, x] - 
       ((224*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - 144*G[1, 1, 0, 1, 0, x] - 
       ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (52*G[1, 1, 0, 1, 1, x])/3 + 
       ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - (518*G[1, 1, 1, 0, 0, x])/3 - 
       ((136*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 124*G[1, 1, 1, 0, 1, x] + 
       ((112*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 124*G[1, 1, 1, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       120*G[0, 0, 0, 0, 0, 0, x] + 80*G[0, 0, 0, 0, 0, 1, x] + 
       80*G[0, 0, 0, 0, 1, 0, x] - 64*G[0, 0, 0, 0, 1, 1, x] + 
       128*G[0, 0, 0, 1, 0, 0, x] - (176*G[0, 0, 0, 1, 0, 1, x])/3 - 
       (176*G[0, 0, 0, 1, 1, 0, x])/3 - (104*G[0, 0, 0, 1, 1, 1, x])/3 + 
       120*G[0, 0, 1, 0, 0, 0, x] - (104*G[0, 0, 1, 0, 0, 1, x])/3 - 
       (104*G[0, 0, 1, 0, 1, 0, x])/3 - (200*G[0, 0, 1, 0, 1, 1, x])/3 - 
       80*G[0, 0, 1, 1, 0, 0, x] - (128*G[0, 0, 1, 1, 0, 1, x])/3 - 
       (128*G[0, 0, 1, 1, 1, 0, x])/3 + (256*G[0, 0, 1, 1, 1, 1, x])/3 + 
       80*G[0, 1, 0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 1, x] + 
       8*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] - 
       24*G[0, 1, 0, 1, 0, 0, x] - (176*G[0, 1, 0, 1, 0, 1, x])/3 - 
       (176*G[0, 1, 0, 1, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, 1, x])/3 + 
       8*G[0, 1, 1, 0, 0, 0, x] - (200*G[0, 1, 1, 0, 0, 1, x])/3 - 
       (200*G[0, 1, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 1, 0, 1, 1, x])/3 - 
       72*G[0, 1, 1, 1, 0, 0, x] + (112*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (112*G[0, 1, 1, 1, 1, 0, x])/3 + (160*G[0, 1, 1, 1, 1, 1, x])/3 + 
       (964*G[1, 0, 0, 0, 0, 0, x])/3 - (320*G[1, 0, 0, 0, 0, 1, x])/3 - 
       (320*G[1, 0, 0, 0, 1, 0, x])/3 + 56*G[1, 0, 0, 0, 1, 1, x] - 
       (380*G[1, 0, 0, 1, 0, 0, x])/3 + (112*G[1, 0, 0, 1, 0, 1, x])/3 + 
       (112*G[1, 0, 0, 1, 1, 0, x])/3 - 96*G[1, 0, 0, 1, 1, 1, x] - 
       (344*G[1, 0, 1, 0, 0, 0, x])/3 - (32*G[1, 0, 1, 0, 0, 1, x])/3 - 
       (32*G[1, 0, 1, 0, 1, 0, x])/3 - 8*G[1, 0, 1, 0, 1, 1, x] - 
       16*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, 1, x] - 
       (296*G[1, 1, 0, 0, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 0, 1, x])/3 - 
       (32*G[1, 1, 0, 0, 1, 0, x])/3 - 56*G[1, 1, 0, 0, 1, 1, x] - 
       (32*G[1, 1, 0, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 1, 0, 1, x])/3 - 
       (32*G[1, 1, 0, 1, 1, 0, x])/3 + 64*G[1, 1, 0, 1, 1, 1, x] - 
       (272*G[1, 1, 1, 0, 0, 0, x])/3 + (136*G[1, 1, 1, 0, 0, 1, x])/3 + 
       (136*G[1, 1, 1, 0, 1, 0, x])/3 + 80*G[1, 1, 1, 1, 0, 0, x] - 
       32*G[1, 1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 1, 0, x] - 
       (228271*Zeta[3])/486 - ((1936*I)/27)*Pi*Zeta[3] + 
       (1016*Pi^2*Zeta[3])/9 + ((353*I)/9)*Pi^3*Zeta[3] + 
       (2093*G[0, x]*Zeta[3])/27 - ((3392*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (130*Pi^2*G[0, x]*Zeta[3])/3 - (922*G[1, x]*Zeta[3])/3 + 
       ((52*I)/3)*Pi*G[1, x]*Zeta[3] - (14*Pi^2*G[1, x]*Zeta[3])/9 - 
       (1100*G[0, 0, x]*Zeta[3])/9 - ((44*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (664*G[0, 1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (200*G[1, 0, x]*Zeta[3])/3 + ((172*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (284*G[1, 1, x]*Zeta[3])/3 - ((152*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       72*G[0, 0, 0, x]*Zeta[3] - (128*G[0, 0, 1, x]*Zeta[3])/3 - 
       8*G[0, 1, 0, x]*Zeta[3] + (208*G[0, 1, 1, x]*Zeta[3])/3 + 
       (296*G[1, 0, 0, x]*Zeta[3])/3 - (88*G[1, 0, 1, x]*Zeta[3])/3 - 
       (112*G[1, 1, 0, x]*Zeta[3])/3 + (8*G[1, 1, 1, x]*Zeta[3])/3 + 
       (296*Zeta[3]^2)/9 - (434*Zeta[5])/3 - ((992*I)/3)*Pi*Zeta[5] - 
       120*G[0, x]*Zeta[5] + (296*G[1, x]*Zeta[5])/3) + 
     Log[mu2/s]*(96128/729 - ((27115*I)/72)*Pi + (168091*Pi^2)/1944 - 
       ((203*I)/6)*Pi^3 - (1117*Pi^4)/540 - ((229*I)/180)*Pi^5 - 
       (75401*G[0, x])/324 - ((65*I)/12)*Pi*G[0, x] + (325*Pi^2*G[0, x])/18 + 
       ((169*I)/6)*Pi^3*G[0, x] - (34*Pi^4*G[0, x])/45 + 
       ((56*I)/27)*Pi*G[1, x] + (40*Pi^2*G[1, x])/3 + 
       ((82*I)/3)*Pi^3*G[1, x] - (1619*G[0, 0, x])/108 - 
       ((952*I)/9)*Pi*G[0, 0, x] + (941*Pi^2*G[0, 0, x])/18 + 
       ((16*I)/3)*Pi^3*G[0, 0, x] - (376*G[0, 1, x])/27 + 
       ((388*I)/3)*Pi*G[0, 1, x] + 20*Pi^2*G[0, 1, x] + 
       (10*I)*Pi^3*G[0, 1, x] - (376*G[1, 0, x])/27 + (140*I)*Pi*G[1, 0, x] + 
       (28*Pi^2*G[1, 0, x])/3 + ((22*I)/3)*Pi^3*G[1, 0, x] + 16*G[1, 1, x] - 
       (24*I)*Pi*G[1, 1, x] + ((8*I)/3)*Pi^3*G[1, 1, x] - 134*G[0, 0, 0, x] + 
       ((4*I)/3)*Pi*G[0, 0, 0, x] + 5*Pi^2*G[0, 0, 0, x] + 
       (224*G[0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] + 
       (16*Pi^2*G[0, 0, 1, x])/3 + (224*G[0, 1, 0, x])/3 - 
       ((52*I)/3)*Pi*G[0, 1, 0, x] + (4*Pi^2*G[0, 1, 0, x])/3 + 
       124*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] + 4*Pi^2*G[0, 1, 1, x] + 
       (688*G[1, 0, 0, x])/3 + (72*I)*Pi*G[1, 0, 0, x] + 
       (4*Pi^2*G[1, 0, 0, x])/3 - 20*G[1, 0, 1, x] - 
       ((272*I)/3)*Pi*G[1, 0, 1, x] - 20*G[1, 1, 0, x] - 
       ((176*I)/3)*Pi*G[1, 1, 0, x] + ((140*I)/3)*Pi*G[1, 1, 1, x] + 
       (856*G[0, 0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, 0, x] - 
       208*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] - 
       208*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
       96*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] - 
       (344*G[0, 1, 0, 0, x])/3 + (32*I)*Pi*G[0, 1, 0, 0, x] - 
       (32*G[0, 1, 0, 1, x])/3 - (40*I)*Pi*G[0, 1, 0, 1, x] - 
       (32*G[0, 1, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 1, 0, x] + 
       (140*G[0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 1, x] + 
       88*G[1, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, x] - 
       (256*G[1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 1, x] - 
       (256*G[1, 0, 1, 0, x])/3 - (40*I)*Pi*G[1, 0, 1, 0, x] - 
       (52*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
       (352*G[1, 1, 0, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, 0, x] + 
       (140*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] + 
       (140*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] + 
       40*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
       32*G[0, 0, 0, 1, 0, x] - 48*G[0, 0, 0, 1, 1, x] + 
       40*G[0, 0, 1, 0, 0, x] - 56*G[0, 0, 1, 0, 1, x] - 
       56*G[0, 0, 1, 1, 0, x] + 52*G[0, 1, 0, 0, 0, x] - 
       56*G[0, 1, 0, 0, 1, x] - 56*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] - 
       8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
       40*G[0, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, x] - 
       64*G[1, 0, 0, 0, 1, x] - 64*G[1, 0, 0, 1, 0, x] - 
       32*G[1, 0, 0, 1, 1, x] - 72*G[1, 0, 1, 0, 0, x] - 
       8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
       8*G[1, 0, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 1, x] + 
       8*G[1, 1, 1, 1, 0, x] + (-16*Pi^2 - (12*I)*Pi^3 - 16*Pi^2*G[0, x] - 
         32*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] + 32*G[0, 1, x] + 
         (24*I)*Pi*G[0, 1, x] + 32*G[1, 0, x] + (24*I)*Pi*G[1, 0, x] - 
         32*G[1, 1, x] - (24*I)*Pi*G[1, 1, x] - 96*G[0, 0, 0, x] + 
         64*G[0, 0, 1, x] + 64*G[0, 1, 0, x] - 32*G[0, 1, 1, x] + 
         64*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 32*G[1, 1, 0, x])*RATIO[x] + 
       (2225*Zeta[3])/9 - ((782*I)/9)*Pi*Zeta[3] + (103*Pi^2*Zeta[3])/9 - 
       (298*G[0, x]*Zeta[3])/3 + (42*I)*Pi*G[0, x]*Zeta[3] + 
       32*G[1, x]*Zeta[3] + (12*I)*Pi*G[1, x]*Zeta[3] + 
       46*G[0, 0, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] + 
       28*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((8*I)*Pi^3 + (68*Pi^4)/45 + ((17*I)/15)*Pi^5 - 
         ((7549*I)/108)*Pi*G[0, x] + (104*Pi^2*G[0, x])/9 + 
         ((41*I)/6)*Pi^3*G[0, x] + (68*Pi^4*G[0, x])/45 - 
         (7549*G[0, 0, x])/108 - (100*I)*Pi*G[0, 0, x] + 
         (767*Pi^2*G[0, 0, x])/18 + ((34*I)/3)*Pi^3*G[0, 0, x] + 
         (48*I)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 + 
         (4*I)*Pi^3*G[0, 1, x] - (434*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] + 53*Pi^2*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
         (56*I)*Pi*G[0, 0, 1, x] + (32*Pi^2*G[0, 0, 1, x])/3 + 
         48*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/
          3 + (232*G[0, 0, 0, 0, x])/3 + (40*I)*Pi*G[0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 280*G[0, 0, 0, 0, 0, x] - 
         160*G[0, 0, 0, 0, 1, x] - 160*G[0, 0, 0, 1, 0, x] + 
         144*G[0, 0, 0, 1, 1, x] - 88*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
         12*G[0, 1, 0, 0, 0, x] - 48*Zeta[3] + (64*I)*Pi*Zeta[3] - 
         44*G[0, x]*Zeta[3] - (22*I)*Pi*G[0, x]*Zeta[3] - 
         78*G[0, 0, x]*Zeta[3]) - 136*Zeta[5] + RATIO[x^(-1)]*
        (-96128/729 + ((55879*I)/216)*Pi - (124891*Pi^2)/1944 + 
         ((164*I)/3)*Pi^3 - (103*Pi^4)/108 + ((229*I)/180)*Pi^5 + 
         (18601*G[0, x])/162 - ((4279*I)/27)*Pi*G[0, x] + 
         (299*Pi^2*G[0, x])/9 - ((35*I)/3)*Pi^3*G[0, x] + 
         ((1240*I)/27)*Pi*G[1, x] - 8*Pi^2*G[1, x] - ((70*I)/3)*Pi^3*
          G[1, x] - (9373*G[0, 0, x])/54 + ((184*I)/9)*Pi*G[0, 0, x] - 
         (35*Pi^2*G[0, 0, x])/3 - (2*I)*Pi^3*G[0, 0, x] + 
         (808*G[0, 1, x])/27 - ((184*I)/3)*Pi*G[0, 1, x] - 
         (76*Pi^2*G[0, 1, x])/3 - (10*I)*Pi^3*G[0, 1, x] + 
         (808*G[1, 0, x])/27 - (168*I)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] - 
         ((22*I)/3)*Pi^3*G[1, 0, x] + 16*G[1, 1, x] + (48*I)*Pi*G[1, 1, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + (448*G[0, 0, 0, x])/3 + 
         ((68*I)/3)*Pi*G[0, 0, 0, x] - (392*G[0, 0, 1, x])/3 + 
         (52*I)*Pi*G[0, 0, 1, x] - (32*Pi^2*G[0, 0, 1, x])/3 - 
         (392*G[0, 1, 0, x])/3 - ((20*I)/3)*Pi*G[0, 1, 0, x] - 
         4*Pi^2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - 
         4*Pi^2*G[0, 1, 1, x] - (856*G[1, 0, 0, x])/3 - 
         (80*I)*Pi*G[1, 0, 0, x] - (4*Pi^2*G[1, 0, 0, x])/3 + 
         52*G[1, 0, 1, x] + ((272*I)/3)*Pi*G[1, 0, 1, x] + 52*G[1, 1, 0, x] + 
         ((176*I)/3)*Pi*G[1, 1, 0, x] - ((140*I)/3)*Pi*G[1, 1, 1, x] - 
         96*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 0, x] + 
         156*G[0, 0, 0, 1, x] + 156*G[0, 0, 1, 0, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (116*G[0, 1, 0, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, x] + 
         (176*G[0, 1, 0, 1, x])/3 + (40*I)*Pi*G[0, 1, 0, 1, x] + 
         (176*G[0, 1, 1, 0, x])/3 + (40*I)*Pi*G[0, 1, 1, 0, x] - 
         (140*G[0, 1, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, 1, x] - 
         100*G[1, 0, 0, 0, x] - (56*I)*Pi*G[1, 0, 0, 0, x] + 
         (256*G[1, 0, 0, 1, x])/3 + (56*I)*Pi*G[1, 0, 0, 1, x] + 
         (256*G[1, 0, 1, 0, x])/3 + (40*I)*Pi*G[1, 0, 1, 0, x] + 
         (52*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (352*G[1, 1, 0, 0, x])/3 + (32*I)*Pi*G[1, 1, 0, 0, x] - 
         (140*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (140*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         48*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 0, 0, x] + 
         56*G[0, 0, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 0, x] - 
         64*G[0, 1, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 1, x] + 
         56*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         72*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, x] - 
         96*G[1, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 1, x] + 
         64*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] + 
         72*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
         88*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - (2945*Zeta[3])/9 + 
         ((1016*I)/9)*Pi*Zeta[3] - (103*Pi^2*Zeta[3])/9 + 
         (316*G[0, x]*Zeta[3])/3 - (40*I)*Pi*G[0, x]*Zeta[3] - 
         32*G[1, x]*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] - 
         28*G[0, 0, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] - 
         28*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 136*Zeta[5]))) + 
   Nf*((-28767799/52488 + ((193847*I)/729)*Pi - (83155*Pi^2)/4374 + 
       ((1135*I)/243)*Pi^3 - (6799*Pi^4)/2430 - ((287*I)/135)*Pi^5 + 
       (487208*G[0, x])/729 - ((30674*I)/81)*Pi*G[0, x] + 
       (472*Pi^2*G[0, x])/243 + ((44*I)/9)*Pi^3*G[0, x] - 
       (119*Pi^4*G[0, x])/90 + (240329*G[1, x])/2916 - 
       ((56*I)/27)*Pi*G[1, x] - (6854*Pi^2*G[1, x])/243 + 
       ((130*I)/9)*Pi^3*G[1, x] + (283*Pi^4*G[1, x])/135 - 
       (61855*G[0, 0, x])/81 + ((6934*I)/27)*Pi*G[0, 0, x] + 
       (416*Pi^2*G[0, 0, x])/9 + ((4*I)/3)*Pi^3*G[0, 0, x] - 
       (15449*G[0, 1, x])/162 + ((2062*I)/27)*Pi*G[0, 1, x] + 
       (49*Pi^2*G[0, 1, x])/9 - ((50*I)/3)*Pi^3*G[0, 1, x] - 
       (15449*G[1, 0, x])/162 - ((290*I)/27)*Pi*G[1, 0, x] - 
       (157*Pi^2*G[1, 0, x])/9 - ((166*I)/9)*Pi^3*G[1, 0, x] - 
       (94*G[1, 1, x])/3 - (18*I)*Pi*G[1, 1, x] + (178*Pi^2*G[1, 1, x])/9 - 
       ((20*I)/9)*Pi^3*G[1, 1, x] + (4222*G[0, 0, 0, x])/9 - 
       ((1760*I)/9)*Pi*G[0, 0, 0, x] - (302*Pi^2*G[0, 0, 0, x])/9 + 
       (4528*G[0, 0, 1, x])/27 - (28*I)*Pi*G[0, 0, 1, x] - 
       (52*Pi^2*G[0, 0, 1, x])/9 + (4528*G[0, 1, 0, x])/27 - 
       ((80*I)/9)*Pi*G[0, 1, 0, x] + (40*Pi^2*G[0, 1, 0, x])/3 + 
       (80*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] - 
       (64*Pi^2*G[0, 1, 1, x])/9 + (2008*G[1, 0, 0, x])/27 + 
       ((260*I)/3)*Pi*G[1, 0, 0, x] + (46*Pi^2*G[1, 0, 0, x])/9 + 
       (296*G[1, 0, 1, x])/9 - (48*I)*Pi*G[1, 0, 1, x] + 
       (74*Pi^2*G[1, 0, 1, x])/9 + (296*G[1, 1, 0, x])/9 + 
       ((4*I)/3)*Pi*G[1, 1, 0, x] - (82*Pi^2*G[1, 1, 0, x])/9 - 
       (350*G[1, 1, 1, x])/9 + ((76*I)/3)*Pi*G[1, 1, 1, x] - 
       (70*Pi^2*G[1, 1, 1, x])/9 - (464*G[0, 0, 0, 0, x])/3 + 
       (124*I)*Pi*G[0, 0, 0, 0, x] - (1424*G[0, 0, 0, 1, x])/9 + 
       ((104*I)/3)*Pi*G[0, 0, 0, 1, x] - (1424*G[0, 0, 1, 0, x])/9 + 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
       ((32*I)/3)*Pi*G[0, 0, 1, 1, x] - (856*G[0, 1, 0, 0, x])/9 - 
       ((176*I)/3)*Pi*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] + 
       ((68*I)/3)*Pi*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
       ((100*I)/3)*Pi*G[0, 1, 1, 0, x] + (104*G[0, 1, 1, 1, x])/3 - 
       ((52*I)/3)*Pi*G[0, 1, 1, 1, x] + (388*G[1, 0, 0, 0, x])/9 - 
       ((188*I)/3)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
       ((40*I)/3)*Pi*G[1, 0, 1, 0, x] - (88*G[1, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] - 
       ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       ((68*I)/3)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + (140*G[1, 1, 1, 1, x])/3 - 
       ((40*I)/3)*Pi*G[1, 1, 1, 1, x] + (152*G[0, 0, 0, 0, 0, x])/3 + 
       92*G[0, 0, 0, 0, 1, x] + 92*G[0, 0, 0, 1, 0, x] + 
       (20*G[0, 0, 0, 1, 1, x])/3 + 52*G[0, 0, 1, 0, 0, x] + 
       (40*G[0, 0, 1, 0, 1, x])/3 + (40*G[0, 0, 1, 1, 0, x])/3 - 
       28*G[0, 0, 1, 1, 1, x] - (76*G[0, 1, 0, 0, 0, x])/3 + 
       (44*G[0, 1, 0, 0, 1, x])/3 + (44*G[0, 1, 0, 1, 0, x])/3 + 
       (44*G[0, 1, 0, 1, 1, x])/3 + (140*G[0, 1, 1, 0, 0, x])/3 - 
       (20*G[0, 1, 1, 0, 1, x])/3 - (20*G[0, 1, 1, 1, 0, x])/3 - 
       (64*G[0, 1, 1, 1, 1, x])/3 - (164*G[1, 0, 0, 0, 0, x])/3 - 
       16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
       (28*G[1, 0, 0, 1, 1, x])/3 + (32*G[1, 0, 1, 0, 0, x])/3 + 
       (28*G[1, 0, 1, 0, 1, x])/3 + (28*G[1, 0, 1, 1, 0, x])/3 - 
       (64*G[1, 1, 0, 0, 0, x])/3 + (44*G[1, 1, 0, 0, 1, x])/3 + 
       (44*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
       (4*G[1, 1, 1, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 1, x])/3 - 
       (16*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] + 
       ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*RATIO[x^(-2)] + 
       Log[mu2/s]^5*(10/9 - (10*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(10/3 - (28*G[0, x])/9 - (22*G[1, x])/9 + 
         (-10/3 + (28*G[0, x])/9 + (22*G[1, x])/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-164/9 + ((484*I)/27)*Pi + (188*Pi^2)/27 + 
         (4*G[0, x])/3 - (8*I)*Pi*G[0, x] + (88*G[1, x])/27 - 
         (8*I)*Pi*G[1, x] + (8*G[0, 0, x])/3 + (16*G[0, 1, x])/9 + 
         (16*G[1, 0, x])/9 + (164/9 - ((484*I)/27)*Pi - (188*Pi^2)/27 - 
           (4*G[0, x])/3 + (8*I)*Pi*G[0, x] - (88*G[1, x])/27 + 
           (8*I)*Pi*G[1, x] - (8*G[0, 0, x])/3 - (16*G[0, 1, x])/9 - 
           (16*G[1, 0, x])/9)*RATIO[x^(-1)]) + Log[mu2/s]^2*
        (-13504/81 + ((338*I)/3)*Pi + (211*Pi^2)/9 + ((22*I)/9)*Pi^3 + 
         (1019*G[0, x])/9 - ((682*I)/9)*Pi*G[0, x] - (97*Pi^2*G[0, x])/9 + 
         (487*G[1, x])/9 - ((70*I)/3)*Pi*G[1, x] + 3*Pi^2*G[1, x] - 
         (140*G[0, 0, x])/3 + ((74*I)/3)*Pi*G[0, 0, x] - (298*G[0, 1, x])/9 + 
         ((62*I)/3)*Pi*G[0, 1, x] - (298*G[1, 0, x])/9 + 
         ((62*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 + 
         (46*G[0, 0, 1, x])/3 + (46*G[0, 1, 0, x])/3 + (50*G[1, 0, 0, x])/3 - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
         (((44*I)/3)*Pi*G[0, x] + 10*Pi^2*G[0, x] + (44*G[0, 0, x])/3 - 
           ((70*I)/3)*Pi*G[0, 0, x] - ((10*I)/3)*Pi*G[0, 1, x] - 
           ((10*I)/3)*Pi*G[1, 0, x] - 20*G[0, 0, 0, x] - (10*G[0, 0, 1, x])/
            3 - (10*G[0, 1, 0, x])/3 - (10*G[1, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(13504/81 - (98*I)*Pi - 
           (121*Pi^2)/9 - ((22*I)/9)*Pi^3 - (887*G[0, x])/9 + 
           ((664*I)/9)*Pi*G[0, x] + (187*Pi^2*G[0, x])/9 - (487*G[1, x])/9 + 
           (20*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] + 48*G[0, 0, x] - 
           (48*I)*Pi*G[0, 0, x] + (268*G[0, 1, x])/9 - (24*I)*Pi*G[0, 1, x] + 
           (268*G[1, 0, x])/9 - (24*I)*Pi*G[1, 0, x] - (64*G[0, 0, 0, x])/3 - 
           (56*G[0, 0, 1, x])/3 - (56*G[0, 1, 0, x])/3 - 20*G[1, 0, 0, x] + 
           (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 - 
           (4*Zeta[3])/9) + (4*Zeta[3])/9) + (238*Zeta[3])/27 - 
       ((1280*I)/9)*Pi*Zeta[3] - (380*Pi^2*Zeta[3])/9 - 
       (460*G[0, x]*Zeta[3])/27 + (36*I)*Pi*G[0, x]*Zeta[3] - 
       (148*G[1, x]*Zeta[3])/9 + ((320*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (80*G[0, 0, x]*Zeta[3])/3 + (64*G[0, 1, x]*Zeta[3])/9 + 
       (328*G[1, 0, x]*Zeta[3])/9 - 8*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*(8*Pi^2 - (40*Pi^2*G[0, x])/9 - (26*Pi^2*G[1, x])/9 + 
         16*G[0, 0, x] - 16*G[0, 1, x] - 16*G[1, 0, x] + 16*G[1, 1, x] - 
         20*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + 
         (8*G[1, 1, 0, x])/3 - (32*G[1, 1, 1, x])/3 + (20*Zeta[3])/3) + 
       Log[mu2/s]*(-1413773/2916 + ((21992*I)/81)*Pi + (4313*Pi^2)/243 + 
         ((46*I)/9)*Pi^3 - (319*Pi^4)/270 + (25937*G[0, x])/54 - 
         ((2444*I)/9)*Pi*G[0, x] - (259*Pi^2*G[0, x])/9 + 
         ((28*I)/9)*Pi^3*G[0, x] + (20189*G[1, x])/162 - 
         ((196*I)/9)*Pi*G[1, x] - (85*Pi^2*G[1, x])/9 + 
         ((32*I)/3)*Pi^3*G[1, x] - 380*G[0, 0, x] + ((1316*I)/9)*Pi*
          G[0, 0, x] + (296*Pi^2*G[0, 0, x])/9 - 118*G[0, 1, x] + 
         (60*I)*Pi*G[0, 1, x] - (22*Pi^2*G[0, 1, x])/9 - 118*G[1, 0, x] + 
         ((92*I)/3)*Pi*G[1, 0, x] - (202*Pi^2*G[1, 0, x])/9 - 12*G[1, 1, x] - 
         (8*I)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/3 + (352*G[0, 0, 0, x])/
          3 - (80*I)*Pi*G[0, 0, 0, x] + (1100*G[0, 0, 1, x])/9 - 
         ((88*I)/3)*Pi*G[0, 0, 1, x] + (1100*G[0, 1, 0, x])/9 - 
         (24*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
         (716*G[1, 0, 0, x])/9 + ((104*I)/3)*Pi*G[1, 0, 0, x] + 
         (52*G[1, 0, 1, x])/3 - ((68*I)/3)*Pi*G[1, 0, 1, x] + 
         (52*G[1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] - 
         (76*G[1, 1, 1, x])/3 + ((40*I)/3)*Pi*G[1, 1, 1, x] - 
         (56*G[0, 0, 0, 0, x])/3 - 64*G[0, 0, 0, 1, x] - 
         64*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
         (20*G[0, 1, 0, 1, x])/3 - (20*G[0, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] - (20*G[1, 0, 0, 1, x])/
          3 - (20*G[1, 0, 1, 0, x])/3 - (40*G[1, 0, 1, 1, x])/3 - 
         4*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/
          3 + 8*G[1, 1, 1, 1, x] + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 
           8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x] - (164*Zeta[3])/27 - 
         ((20*I)/3)*Pi*Zeta[3] + (68*G[0, x]*Zeta[3])/9 + 
         (296*G[1, x]*Zeta[3])/9 + RATIO[x^(-1)]*(1413773/2916 - 
           ((14036*I)/81)*Pi + (2869*Pi^2)/243 + ((32*I)/9)*Pi^3 - 
           (77*Pi^4)/270 - (20633*G[0, x])/54 + ((1876*I)/9)*Pi*G[0, x] + 
           (241*Pi^2*G[0, x])/9 + ((44*I)/9)*Pi^3*G[0, x] - 
           (20189*G[1, x])/162 + ((148*I)/9)*Pi*G[1, x] + (19*Pi^2*G[1, x])/
            3 - (12*I)*Pi^3*G[1, x] + (2564*G[0, 0, x])/9 - 
           ((1688*I)/9)*Pi*G[0, 0, x] - (124*Pi^2*G[0, 0, x])/3 + 
           (362*G[0, 1, x])/3 - (40*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/
            3 + (362*G[1, 0, x])/3 - ((68*I)/3)*Pi*G[1, 0, x] + 
           (82*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] - 
           (20*Pi^2*G[1, 1, x])/3 - 184*G[0, 0, 0, x] + 
           (144*I)*Pi*G[0, 0, 0, x] - (896*G[0, 0, 1, x])/9 + 
           (48*I)*Pi*G[0, 0, 1, x] - (896*G[0, 1, 0, x])/9 + 
           ((104*I)/3)*Pi*G[0, 1, 0, x] - (620*G[1, 0, 0, x])/9 - 
           (32*I)*Pi*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/3 + 
           ((56*I)/3)*Pi*G[1, 0, 1, x] - (40*G[1, 1, 0, x])/3 + 
           (8*I)*Pi*G[1, 1, 0, x] + (76*G[1, 1, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, 1, x] + (304*G[0, 0, 0, 0, x])/3 + 
           (256*G[0, 0, 0, 1, x])/3 + (256*G[0, 0, 1, 0, x])/3 + 
           (184*G[0, 1, 0, 0, x])/3 + (32*G[0, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 0, x])/3 - (32*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 1, x])/3 + 
           (8*G[1, 0, 1, 0, x])/3 + (40*G[1, 0, 1, 1, x])/3 + 
           8*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/
            3 - 8*G[1, 1, 1, 1, x] - (160*Zeta[3])/27 - ((28*I)/3)*Pi*
            Zeta[3] - (140*G[0, x]*Zeta[3])/9 - (224*G[1, x]*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 - (22*Pi^4)/15 + 
           ((920*I)/9)*Pi*G[0, x] + (230*Pi^2*G[0, x])/9 + 
           (8*I)*Pi^3*G[0, x] - ((4*I)/3)*Pi^3*G[1, x] + (920*G[0, 0, x])/9 - 
           ((392*I)/3)*Pi*G[0, 0, x] - (76*Pi^2*G[0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[0, 1, x] - (28*Pi^2*G[0, 1, x])/9 - 
           ((52*I)/3)*Pi*G[1, 0, x] + (44*Pi^2*G[1, 0, x])/9 - 
           (488*G[0, 0, 0, x])/3 + (64*I)*Pi*G[0, 0, 0, x] + 
           (8*G[0, 0, 1, x])/3 + ((56*I)/3)*Pi*G[0, 0, 1, x] + 
           (8*G[0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] - (52*G[1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] + (248*G[0, 0, 0, 0, x])/3 + 
           (64*G[0, 0, 0, 1, x])/3 + (64*G[0, 0, 1, 0, x])/3 + 
           4*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 0, x])/3 + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + (40*G[1, 0, 0, 0, x])/
            3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           4*G[1, 1, 0, 0, x] - 20*Zeta[3] - (16*I)*Pi*Zeta[3] - 
           8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3])) + 
       RATIO[x^(-1)]*(28767799/52488 - ((60629*I)/729)*Pi + 
         (144553*Pi^2)/4374 + ((3482*I)/243)*Pi^3 - (113*Pi^4)/243 + 
         ((17*I)/15)*Pi^5 - (353990*G[0, x])/729 + ((14036*I)/81)*Pi*
          G[0, x] - (2785*Pi^2*G[0, x])/243 - ((32*I)/9)*Pi^3*G[0, x] + 
         (13*Pi^4*G[0, x])/54 - (240329*G[1, x])/2916 + 
         ((70*I)/3)*Pi*G[1, x] + (5018*Pi^2*G[1, x])/243 - 
         ((188*I)/9)*Pi^3*G[1, x] - (58*Pi^4*G[1, x])/27 + 
         (34891*G[0, 0, x])/81 - ((1988*I)/9)*Pi*G[0, 0, x] - 
         (80*Pi^2*G[0, 0, x])/3 - ((44*I)/9)*Pi^3*G[0, 0, x] + 
         (20189*G[0, 1, x])/162 - ((100*I)/9)*Pi*G[0, 1, x] - 
         13*Pi^2*G[0, 1, x] + (12*I)*Pi^3*G[0, 1, x] + (20189*G[1, 0, x])/
          162 + ((238*I)/9)*Pi*G[1, 0, x] + (151*Pi^2*G[1, 0, x])/9 + 
         ((184*I)/9)*Pi^3*G[1, 0, x] + (70*G[1, 1, x])/3 + 
         ((62*I)/3)*Pi*G[1, 1, x] - 18*Pi^2*G[1, 1, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (1118*G[0, 0, 0, x])/3 + 
         ((2048*I)/9)*Pi*G[0, 0, 0, x] + (370*Pi^2*G[0, 0, 0, x])/9 - 
         (1198*G[0, 0, 1, x])/9 + (40*I)*Pi*G[0, 0, 1, x] + 
         (22*Pi^2*G[0, 0, 1, x])/3 - (1198*G[0, 1, 0, x])/9 + 
         ((28*I)/3)*Pi*G[0, 1, 0, x] - (166*Pi^2*G[0, 1, 0, x])/9 + 
         (4*G[0, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, x] + 
         (80*Pi^2*G[0, 1, 1, x])/9 - (184*G[1, 0, 0, x])/3 - 
         ((308*I)/3)*Pi*G[1, 0, 0, x] - (92*Pi^2*G[1, 0, 0, x])/9 - 
         (296*G[1, 0, 1, x])/9 + ((140*I)/3)*Pi*G[1, 0, 1, x] - 
         10*Pi^2*G[1, 0, 1, x] - (296*G[1, 1, 0, x])/9 + 
         ((88*I)/3)*Pi*G[1, 1, 0, x] + (62*Pi^2*G[1, 1, 0, x])/9 + 
         (446*G[1, 1, 1, x])/9 - ((88*I)/3)*Pi*G[1, 1, 1, x] + 
         (70*Pi^2*G[1, 1, 1, x])/9 + 272*G[0, 0, 0, 0, x] - 
         (192*I)*Pi*G[0, 0, 0, 0, x] + (1256*G[0, 0, 0, 1, x])/9 - 
         (48*I)*Pi*G[0, 0, 0, 1, x] + (1256*G[0, 0, 1, 0, x])/9 - 
         ((64*I)/3)*Pi*G[0, 0, 1, 0, x] + (740*G[0, 1, 0, 0, x])/9 + 
         ((136*I)/3)*Pi*G[0, 1, 0, 0, x] + (80*G[0, 1, 0, 1, x])/3 - 
         ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 0, x] - (116*G[0, 1, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - (568*G[1, 0, 0, 0, x])/9 + 
         (64*I)*Pi*G[1, 0, 0, 0, x] + (88*G[1, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 1, x] + (88*G[1, 0, 1, 0, x])/3 - 
         ((40*I)/3)*Pi*G[1, 0, 1, 0, x] + (92*G[1, 0, 1, 1, x])/3 + 
         ((32*I)/3)*Pi*G[1, 0, 1, 1, x] + (152*G[1, 1, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
         ((64*I)/3)*Pi*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 
         (140*G[1, 1, 1, 1, x])/3 + ((40*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         160*G[0, 0, 0, 0, 0, x] - (400*G[0, 0, 0, 0, 1, x])/3 - 
         (400*G[0, 0, 0, 1, 0, x])/3 - (248*G[0, 0, 1, 0, 0, x])/3 - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
         24*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] - (40*G[0, 1, 0, 1, 1, x])/3 - 
         (64*G[0, 1, 1, 0, 0, x])/3 + (8*G[0, 1, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 1, 0, x])/3 + (64*G[0, 1, 1, 1, 1, x])/3 + 
         (104*G[1, 0, 0, 0, 0, x])/3 + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] - (56*G[1, 0, 0, 1, 1, x])/3 - 
         (40*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 0, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 - 
         (40*G[1, 1, 0, 0, 1, x])/3 - (40*G[1, 1, 0, 1, 0, x])/3 - 
         (16*G[1, 1, 0, 1, 1, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
         (16*G[1, 1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 1, 0, x])/3 + 
         16*G[1, 1, 1, 1, 1, x] - (424*Zeta[3])/27 + (120*I)*Pi*Zeta[3] + 
         (412*Pi^2*Zeta[3])/9 - (68*G[0, x]*Zeta[3])/27 - 
         ((68*I)/3)*Pi*G[0, x]*Zeta[3] + (244*G[1, x]*Zeta[3])/9 - 
         ((352*I)/3)*Pi*G[1, x]*Zeta[3] + 32*G[0, 0, x]*Zeta[3] - 
         (64*G[0, 1, x]*Zeta[3])/9 - (304*G[1, 0, x]*Zeta[3])/9 + 
         (16*G[1, 1, x]*Zeta[3])/3 - (368*Zeta[5])/9) + 
       RATIO[(1 - x)^(-1)]*(((109*I)/9)*Pi^3 - (989*Pi^4)/270 - 
         ((134*I)/135)*Pi^5 + ((5636*I)/27)*Pi*G[0, x] - 
         (47*Pi^2*G[0, x])/27 + ((124*I)/9)*Pi^3*G[0, x] - 
         (146*Pi^4*G[0, x])/135 - (4*I)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/135 + 
         (5636*G[0, 0, x])/27 - ((6194*I)/27)*Pi*G[0, 0, x] + 
         8*Pi^2*G[0, 0, x] - ((32*I)/9)*Pi^3*G[0, 0, x] + 
         ((898*I)/27)*Pi*G[0, 1, x] - (62*Pi^2*G[0, 1, x])/9 - 
         ((14*I)/3)*Pi^3*G[0, 1, x] - ((1064*I)/27)*Pi*G[1, 0, x] + 
         (124*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] + 
         ((4*I)/9)*Pi^3*G[1, 1, x] - (3284*G[0, 0, 0, x])/9 + 
         ((452*I)/3)*Pi*G[0, 0, 0, x] + (68*Pi^2*G[0, 0, 0, x])/9 + 
         (898*G[0, 0, 1, x])/27 + ((164*I)/3)*Pi*G[0, 0, 1, x] + 
         (14*Pi^2*G[0, 0, 1, x])/9 + (898*G[0, 1, 0, x])/27 + 
         ((112*I)/9)*Pi*G[0, 1, 0, x] - (46*Pi^2*G[0, 1, 0, x])/9 - 
         (8*I)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/9 - 
         (1064*G[1, 0, 0, x])/27 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
         (46*Pi^2*G[1, 0, 0, x])/9 - (12*I)*Pi*G[1, 0, 1, x] - 
         (16*Pi^2*G[1, 0, 1, x])/9 + (12*I)*Pi*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/9 + 296*G[0, 0, 0, 0, x] - 
         (68*I)*Pi*G[0, 0, 0, 0, x] + (52*G[0, 0, 0, 1, x])/3 - 
         ((40*I)/3)*Pi*G[0, 0, 0, 1, x] + (52*G[0, 0, 1, 0, x])/3 - 
         (20*I)*Pi*G[0, 0, 1, 0, x] + (104*G[0, 0, 1, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 0, 1, 1, x] + (160*G[0, 1, 0, 0, x])/9 - 
         ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
         ((76*I)/3)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (104*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         12*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (328*G[0, 0, 0, 0, 0, x])/3 - (124*G[0, 0, 0, 0, 1, x])/3 - 
         (124*G[0, 0, 0, 1, 0, x])/3 + (20*G[0, 0, 0, 1, 1, x])/3 - 
         (92*G[0, 0, 1, 0, 0, x])/3 - (32*G[0, 0, 1, 0, 1, x])/3 - 
         (32*G[0, 0, 1, 1, 0, x])/3 - 4*G[0, 0, 1, 1, 1, x] - 
         (76*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, 1, x])/3 - 
         (4*G[0, 1, 0, 1, 0, x])/3 + (4*G[0, 1, 0, 1, 1, x])/3 + 
         (76*G[0, 1, 1, 0, 0, x])/3 - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] - 20*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         (28*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
         (20*G[1, 0, 1, 0, 1, x])/3 + (20*G[1, 0, 1, 1, 0, x])/3 - 
         8*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
         (4*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
         (218*Zeta[3])/3 + ((64*I)/9)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/9 - 
         (104*G[0, x]*Zeta[3])/9 + ((40*I)/3)*Pi*G[0, x]*Zeta[3] + 
         24*G[1, x]*Zeta[3] - ((32*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (16*G[0, 0, x]*Zeta[3])/3 + (8*G[1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, x]*Zeta[3])/3 - (88*Zeta[5])/3) + (104*Zeta[5])/9)/Nc + 
     Nc*(-22674005/52488 + ((301231*I)/1458)*Pi - (1295741*Pi^2)/17496 + 
       ((8891*I)/486)*Pi^3 - (3746*Pi^4)/405 + ((46*I)/45)*Pi^5 + 
       (164*Pi^6)/945 + (799073*G[0, x])/1944 - ((2297*I)/36)*Pi*G[0, x] - 
       (1093*Pi^2*G[0, x])/54 + ((145*I)/18)*Pi^3*G[0, x] - 
       (2767*Pi^4*G[0, x])/540 + ((4*I)/45)*Pi^5*G[0, x] - 4*G[1, x] - 
       ((88*I)/3)*Pi*G[1, x] - (29*Pi^2*G[1, x])/3 - 
       ((256*I)/9)*Pi^3*G[1, x] - (16*Pi^4*G[1, x])/45 - 
       (78781*G[0, 0, x])/324 + ((1594*I)/9)*Pi*G[0, 0, x] - 
       (557*Pi^2*G[0, 0, x])/18 + ((44*I)/3)*Pi^3*G[0, 0, x] + 
       (124*Pi^4*G[0, 0, x])/45 - (14*G[0, 1, x])/3 - 
       ((1570*I)/27)*Pi*G[0, 1, x] + (88*Pi^2*G[0, 1, x])/9 - 
       ((52*I)/9)*Pi^3*G[0, 1, x] - (4*Pi^4*G[0, 1, x])/15 - 
       (14*G[1, 0, x])/3 - ((3958*I)/27)*Pi*G[1, 0, x] + 
       (128*Pi^2*G[1, 0, x])/3 + ((70*I)/9)*Pi^3*G[1, 0, x] - 
       (74*G[1, 1, x])/3 + ((98*I)/3)*Pi*G[1, 1, x] + 
       (28*Pi^2*G[1, 1, x])/9 + ((28*I)/9)*Pi^3*G[1, 1, x] + 
       (1931*G[0, 0, 0, x])/9 + ((508*I)/9)*Pi*G[0, 0, 0, x] - 
       (68*Pi^2*G[0, 0, 0, x])/9 - ((16*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (982*G[0, 0, 1, x])/27 + (4*I)*Pi*G[0, 0, 1, x] + 
       (28*Pi^2*G[0, 0, 1, x])/3 + ((16*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (982*G[0, 1, 0, x])/27 - ((704*I)/9)*Pi*G[0, 1, 0, x] + 
       (140*Pi^2*G[0, 1, 0, x])/9 - (284*G[0, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/9 - 
       (4808*G[1, 0, 0, x])/27 - ((344*I)/3)*Pi*G[1, 0, 0, x] + 
       10*Pi^2*G[1, 0, 0, x] + (94*G[1, 0, 1, x])/3 + 
       ((140*I)/3)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
       (94*G[1, 1, 0, x])/3 + ((392*I)/3)*Pi*G[1, 1, 0, x] - 
       4*Pi^2*G[1, 1, 0, x] + (16*G[1, 1, 1, x])/3 - 
       ((88*I)/3)*Pi*G[1, 1, 1, x] - (122*G[0, 0, 0, 0, x])/9 + 
       ((260*I)/3)*Pi*G[0, 0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, 0, x] + 
       12*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, x] - ((236*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (16*Pi^2*G[0, 0, 1, 0, x])/3 + (44*G[0, 0, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (572*G[0, 1, 0, 0, x])/9 - 
       ((184*I)/3)*Pi*G[0, 1, 0, 0, x] - (8*Pi^2*G[0, 1, 0, 0, x])/3 + 
       8*G[0, 1, 0, 1, x] - ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] + ((176*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       (56*G[0, 1, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       36*G[1, 0, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (20*G[1, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 1, x] - 
       (20*G[1, 0, 1, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (124*G[1, 0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       148*G[1, 1, 0, 0, x] + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (88*G[1, 1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] - 
       (88*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, x] + (548*G[0, 0, 0, 0, 0, x])/3 - 
       (40*I)*Pi*G[0, 0, 0, 0, 0, x] - (128*G[0, 0, 0, 0, 1, x])/3 - 
       (128*G[0, 0, 0, 1, 0, x])/3 + (40*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (16*G[0, 0, 0, 1, 1, x])/3 - 100*G[0, 0, 1, 0, 0, x] + 
       (32*I)*Pi*G[0, 0, 1, 0, 0, x] - (56*G[0, 0, 1, 0, 1, x])/3 - 
       (56*G[0, 0, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (64*G[0, 0, 1, 1, 1, x])/3 - (220*G[0, 1, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, 0, 0, x] - (56*G[0, 1, 0, 0, 1, x])/3 - 
       (56*G[0, 1, 0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (32*G[0, 1, 0, 1, 1, x])/3 + (128*G[0, 1, 1, 0, 0, x])/3 + 
       (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 + 
       16*G[0, 1, 1, 1, 1, x] - (16*G[1, 0, 0, 0, 1, x])/3 - 
       (16*G[1, 0, 0, 1, 0, x])/3 - (56*G[1, 0, 1, 0, 0, x])/3 - 
       (16*G[1, 0, 1, 0, 1, x])/3 - (16*G[1, 0, 1, 1, 0, x])/3 - 
       (16*G[1, 0, 1, 1, 1, x])/3 - 16*G[1, 1, 0, 0, 0, x] - 
       (16*G[1, 1, 0, 1, 1, x])/3 - (32*G[1, 1, 1, 0, 0, x])/3 + 
       16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] - 
       40*G[0, 0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 1, 0, 0, x] + 
       32*G[0, 0, 1, 0, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 0, 0, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
       ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-2)] + 
       Log[mu2/s]^5*(-5/9 + (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(2 - ((22*I)/9)*Pi + G[0, x]/3 + 
         (-2 + ((22*I)/9)*Pi - G[0, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(473/27 + ((46*I)/27)*Pi + (10*Pi^2)/9 - 
         (170*G[0, x])/27 + ((50*I)/9)*Pi*G[0, x] + ((8*I)/3)*Pi*G[1, x] + 
         (14*G[0, 0, x])/9 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 + 
         (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-473/27 - ((88*I)/27)*Pi - (10*Pi^2)/9 + (128*G[0, x])/27 - 
           ((64*I)/9)*Pi*G[0, x] - ((8*I)/3)*Pi*G[1, x] - (28*G[0, 0, x])/9 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3)*RATIO[x^(-1)]) - 
       (9457*Zeta[3])/81 - ((902*I)/9)*Pi*Zeta[3] + (109*Pi^2*Zeta[3])/9 + 
       ((16*I)/3)*Pi^3*Zeta[3] - (2990*G[0, x]*Zeta[3])/27 - 
       ((898*I)/9)*Pi*G[0, x]*Zeta[3] + (256*G[1, x]*Zeta[3])/3 - 
       ((112*I)/3)*Pi*G[1, x]*Zeta[3] - (574*G[0, 0, x]*Zeta[3])/9 + 
       (16*I)*Pi*G[0, 0, x]*Zeta[3] + (176*G[0, 1, x]*Zeta[3])/3 + 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] - (56*G[1, 0, x]*Zeta[3])/3 + 
       (32*G[1, 1, x]*Zeta[3])/3 + 16*G[0, 0, 0, x]*Zeta[3] - 
       32*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] - 32*Zeta[3]^2 + 
       RATIO[x]*((68*Pi^2)/3 + (112*Pi^4)/15 - (40*Pi^2*G[0, x])/9 - 
         (16*I)*Pi^3*G[0, x] - (26*Pi^2*G[1, x])/9 + (16*I)*Pi^3*G[1, x] + 
         (136*G[0, 0, x])/3 + 16*Pi^2*G[0, 0, x] - (136*G[0, 1, x])/3 - 
         (136*G[1, 0, x])/3 - 16*Pi^2*G[1, 0, x] + (136*G[1, 1, x])/3 - 
         20*G[0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] + (96*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
         (16*G[1, 0, 0, x])/3 + (96*I)*Pi*G[1, 0, 0, x] + 
         (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - 
         (96*I)*Pi*G[1, 1, 0, x] - (32*G[1, 1, 1, x])/3 - 
         96*G[0, 0, 0, 0, x] + 96*G[0, 1, 0, 0, x] + 96*G[1, 0, 0, 0, x] - 
         96*G[1, 1, 0, 0, x] + (20*Zeta[3])/3 + (96*I)*Pi*Zeta[3] + 
         96*G[0, x]*Zeta[3] - 96*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(203/108 + ((532*I)/9)*Pi - (55*Pi^2)/9 + 
         ((7*I)/3)*Pi^3 + (59*G[0, x])/9 - ((49*I)/9)*Pi*G[0, x] - 
         (5*Pi^2*G[0, x])/9 + ((20*I)/3)*Pi*G[1, x] + (61*G[0, 0, x])/9 - 
         ((16*I)/3)*Pi*G[0, 0, x] + (20*G[0, 1, x])/3 - (8*I)*Pi*G[0, 1, x] + 
         (20*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] + 6*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - (44*G[1, 0, 0, x])/3 + 
         ((5*I)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 + 5*G[0, 0, x] + 
           (8*I)*Pi*G[0, 0, x] + (38*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] - 
         (74*Zeta[3])/9 + RATIO[x^(-1)]*(-203/108 - ((487*I)/9)*Pi + 
           (59*Pi^2)/9 - ((7*I)/3)*Pi^3 - (14*G[0, x])/9 + 
           ((148*I)/9)*Pi*G[0, x] + Pi^2*G[0, x] - ((20*I)/3)*Pi*G[1, x] + 
           (80*G[0, 0, x])/9 + ((40*I)/3)*Pi*G[0, 0, x] - (20*G[0, 1, x])/3 + 
           (8*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/3 + ((20*I)/3)*Pi*
            G[1, 0, x] + (20*G[0, 0, 0, x])/3 + 16*G[0, 0, 1, x] + 
           16*G[0, 1, 0, x] + (44*G[1, 0, 0, x])/3 + (74*Zeta[3])/9)) + 
       Log[mu2/s]*(-1168967/5832 + ((30419*I)/162)*Pi - (10310*Pi^2)/243 + 
         (9*I)*Pi^3 + (59*Pi^4)/108 + (14905*G[0, x])/81 - 
         ((545*I)/9)*Pi*G[0, x] + (31*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] - 
         ((104*I)/27)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
         ((16*I)/3)*Pi^3*G[1, x] - (1993*G[0, 0, x])/27 + 
         ((440*I)/9)*Pi*G[0, 0, x] - (52*Pi^2*G[0, 0, x])/9 + 
         (4*G[0, 1, x])/27 - ((100*I)/3)*Pi*G[0, 1, x] - 
         (8*Pi^2*G[0, 1, x])/3 + (4*G[1, 0, x])/27 - ((140*I)/3)*Pi*
          G[1, 0, x] - 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
         58*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 0, 0, x] - 
         (68*G[0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] - 
         (68*G[0, 1, 0, x])/3 + ((28*I)/3)*Pi*G[0, 1, 0, x] - 
         24*G[0, 1, 1, x] - 72*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
         12*G[1, 0, 1, x] + ((56*I)/3)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - ((32*I)/3)*Pi*G[1, 1, 1, x] - 
         (160*G[0, 0, 0, 0, x])/3 + 40*G[0, 0, 0, 1, x] + 
         40*G[0, 0, 1, 0, x] + (92*G[0, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
         (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] + (40*G[1, 0, 0, 1, x])/
          3 + (40*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
         (64*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 1, x])/3 - 
         (32*G[1, 1, 1, 0, x])/3 + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 
           8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x] - (2056*Zeta[3])/27 + 
         ((224*I)/9)*Pi*Zeta[3] + (52*G[0, x]*Zeta[3])/3 - 
         8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 - 
           (17*Pi^4)/45 + ((1381*I)/27)*Pi*G[0, x] - (58*Pi^2*G[0, x])/9 - 
           ((4*I)/3)*Pi^3*G[0, x] + (1381*G[0, 0, x])/27 + 
           ((52*I)/3)*Pi*G[0, 0, x] - (100*Pi^2*G[0, 0, x])/9 - 
           (12*I)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 + (58*G[0, 0, 0, x])/
            3 - (12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - (160*G[0, 0, 0, 0, x])/3 + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] + 12*Zeta[3] - (16*I)*Pi*Zeta[3] + 
           8*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(1168967/5832 - 
           ((20189*I)/162)*Pi + (8096*Pi^2)/243 - ((37*I)/3)*Pi^3 + 
           (113*Pi^4)/540 - (9790*G[0, x])/81 + ((3034*I)/27)*Pi*G[0, x] - 
           (157*Pi^2*G[0, x])/9 + ((14*I)/3)*Pi^3*G[0, x] - 
           ((220*I)/27)*Pi*G[1, x] + 2*Pi^2*G[1, x] + ((16*I)/3)*Pi^3*
            G[1, x] + (3230*G[0, 0, x])/27 - ((416*I)/9)*Pi*G[0, 0, x] + 
           (8*Pi^2*G[0, 0, x])/3 - (112*G[0, 1, x])/27 + ((40*I)/3)*Pi*
            G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 - (112*G[1, 0, x])/27 + 
           ((152*I)/3)*Pi*G[1, 0, x] - 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           (272*G[0, 0, 0, x])/3 - ((32*I)/3)*Pi*G[0, 0, 0, x] + 
           (80*G[0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] + 
           (80*G[0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
           76*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
           ((56*I)/3)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           ((32*I)/3)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] + 
           24*G[0, 0, 0, 0, x] - 48*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] - 
           (80*G[0, 1, 0, 0, x])/3 - (32*G[0, 1, 0, 1, x])/3 - 
           (32*G[0, 1, 1, 0, x])/3 + (32*G[0, 1, 1, 1, x])/3 - 
           8*G[1, 0, 0, 0, x] - (40*G[1, 0, 0, 1, x])/3 - 
           (40*G[1, 0, 1, 0, x])/3 - (16*G[1, 0, 1, 1, x])/3 - 
           (64*G[1, 1, 0, 0, x])/3 + (32*G[1, 1, 0, 1, x])/3 + 
           (32*G[1, 1, 1, 0, x])/3 + (2596*Zeta[3])/27 - ((368*I)/9)*Pi*
            Zeta[3] - (100*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(((-25*I)/9)*Pi^3 - (583*Pi^4)/270 + (I/27)*Pi^5 - 
         (328*Pi^6)/945 + ((33541*I)/324)*Pi*G[0, x] - (551*Pi^2*G[0, x])/
          27 - ((5*I)/18)*Pi^3*G[0, x] - (38*Pi^4*G[0, x])/135 - 
         ((8*I)/45)*Pi^5*G[0, x] + (33541*G[0, 0, x])/324 + 
         ((718*I)/27)*Pi*G[0, 0, x] - (199*Pi^2*G[0, 0, x])/6 - 
         ((2*I)/3)*Pi^3*G[0, 0, x] - (248*Pi^4*G[0, 0, x])/45 - 
         (38*I)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/9 - 
         ((4*I)/9)*Pi^3*G[0, 1, x] + (8*Pi^4*G[0, 1, x])/15 - 
         ((64*I)/3)*Pi*G[1, 0, x] + (121*G[0, 0, 0, x])/9 + 
         ((74*I)/3)*Pi*G[0, 0, 0, x] + (130*Pi^2*G[0, 0, 0, x])/9 + 
         ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 38*G[0, 0, 1, x] - 
         ((76*I)/3)*Pi*G[0, 0, 1, x] + (28*Pi^2*G[0, 0, 1, x])/3 - 
         ((32*I)/3)*Pi^3*G[0, 0, 1, x] - 38*G[0, 1, 0, x] - 
         ((194*I)/9)*Pi*G[0, 1, 0, x] + (32*Pi^2*G[0, 1, 0, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, x] + (40*Pi^2*G[0, 1, 1, x])/9 - 
         (64*G[1, 0, 0, x])/3 - (148*G[0, 0, 0, 0, x])/3 + 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, 0, x] + 
         (164*G[0, 0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, x] + 
         (164*G[0, 0, 1, 0, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (32*Pi^2*G[0, 0, 1, 0, x])/3 - 68*G[0, 0, 1, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (194*G[0, 1, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + (16*Pi^2*G[0, 1, 0, 0, x])/3 + 
         12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + ((16*I)/3)*Pi*
          G[0, 1, 1, 0, x] + (244*G[0, 0, 0, 0, 0, x])/3 + 
         (80*I)*Pi*G[0, 0, 0, 0, 0, x] - (80*G[0, 0, 0, 0, 1, x])/3 - 
         (80*G[0, 0, 0, 1, 0, x])/3 - (80*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (56*G[0, 0, 0, 1, 1, x])/3 - 12*G[0, 0, 1, 0, 0, x] - 
         (64*I)*Pi*G[0, 0, 1, 0, 0, x] - (16*G[0, 0, 1, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 1, 0, x])/3 + (64*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + (76*G[0, 1, 0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, x] - 
         32*G[0, 1, 0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] + (16*G[0, 1, 1, 0, 0, x])/3 + 
         80*G[0, 0, 0, 0, 0, 0, x] - 80*G[0, 0, 0, 1, 0, 0, x] - 
         64*G[0, 0, 1, 0, 0, 0, x] + 64*G[0, 0, 1, 1, 0, 0, x] - 
         16*G[0, 1, 0, 0, 0, 0, x] + 16*G[0, 1, 0, 1, 0, 0, x] + 
         (50*Zeta[3])/3 + ((52*I)/9)*Pi*Zeta[3] - (148*Pi^2*Zeta[3])/9 - 
         ((32*I)/3)*Pi^3*Zeta[3] + (772*G[0, x]*Zeta[3])/9 + 
         ((46*I)/9)*Pi*G[0, x]*Zeta[3] - (554*G[0, 0, x]*Zeta[3])/9 - 
         (32*I)*Pi*G[0, 0, x]*Zeta[3] + (104*G[0, 1, x]*Zeta[3])/3 - 
         (32*I)*Pi*G[0, 1, x]*Zeta[3] - 32*G[0, 0, 0, x]*Zeta[3] + 
         64*G[0, 0, 1, x]*Zeta[3] - 32*G[0, 1, 0, x]*Zeta[3] + 64*Zeta[3]^2 - 
         64*Zeta[5]) + RATIO[x^(-1)]*(22674005/52488 - ((217001*I)/2916)*Pi + 
         (670421*Pi^2)/17496 - ((4162*I)/243)*Pi^3 + (1501*Pi^4)/810 - 
         ((157*I)/135)*Pi^5 - (542099*G[0, x])/1944 + ((20189*I)/162)*Pi*
          G[0, x] - (314*Pi^2*G[0, x])/9 + ((37*I)/3)*Pi^3*G[0, x] - 
         (109*Pi^4*G[0, x])/540 + 4*G[1, x] - ((86*I)/3)*Pi*G[1, x] + 
         (47*Pi^2*G[1, x])/9 + (12*I)*Pi^3*G[1, x] + (8*Pi^4*G[1, x])/9 + 
         (39769*G[0, 0, x])/162 - ((3146*I)/27)*Pi*G[0, 0, x] + 
         (196*Pi^2*G[0, 0, x])/9 - ((14*I)/3)*Pi^3*G[0, 0, x] + 
         ((76*I)/27)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi^3*G[0, 1, x] + ((2260*I)/27)*Pi*G[1, 0, x] - 
         16*Pi^2*G[1, 0, x] - ((70*I)/9)*Pi^3*G[1, 0, x] - 
         (86*G[1, 1, x])/3 - ((62*I)/3)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/
          3 - ((28*I)/9)*Pi^3*G[1, 1, x] - (2200*G[0, 0, 0, x])/9 + 
         ((536*I)/9)*Pi*G[0, 0, 0, x] - (22*Pi^2*G[0, 0, 0, x])/3 + 
         (224*G[0, 0, 1, x])/27 - ((40*I)/3)*Pi*G[0, 0, 1, x] - 
         (32*Pi^2*G[0, 0, 1, x])/3 + (224*G[0, 1, 0, x])/27 - 
         ((112*I)/3)*Pi*G[0, 1, 0, x] - (80*Pi^2*G[0, 1, 0, x])/9 - 
         (4*G[0, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, x] - 
         (8*Pi^2*G[0, 1, 1, x])/3 + (2966*G[1, 0, 0, x])/27 + 
         (16*I)*Pi*G[1, 0, 0, x] - (14*Pi^2*G[1, 0, 0, x])/3 - 
         22*G[1, 0, 1, x] - ((140*I)/3)*Pi*G[1, 0, 1, x] + 
         (20*Pi^2*G[1, 0, 1, x])/3 - 22*G[1, 1, 0, x] - 
         ((88*I)/3)*Pi*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 0, x] + 
         (16*G[1, 1, 1, x])/3 + ((88*I)/3)*Pi*G[1, 1, 1, x] + 
         (1712*G[0, 0, 0, 0, x])/9 - ((16*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         40*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         40*G[0, 0, 1, 0, x] - ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (188*G[0, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (4*G[0, 1, 0, 1, x])/3 + ((56*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         (4*G[0, 1, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (40*G[0, 1, 1, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (104*G[1, 0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (76*G[1, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         (76*G[1, 0, 1, 0, x])/3 + ((80*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (28*G[1, 0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (140*G[1, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (88*G[1, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, x] + 
         (88*G[1, 1, 1, 0, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 1, 1, x] - (280*G[0, 0, 0, 0, 0, x])/3 + 
         64*G[0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 1, 0, 0, x] + (64*G[0, 0, 1, 0, 1, x])/3 + 
         (64*G[0, 0, 1, 1, 0, x])/3 - (64*G[0, 0, 1, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 0, 0, x])/3 + (56*G[0, 1, 0, 0, 1, x])/3 + 
         (56*G[0, 1, 0, 1, 0, x])/3 + (32*G[0, 1, 0, 1, 1, x])/3 + 
         (80*G[0, 1, 1, 0, 0, x])/3 - (16*G[0, 1, 1, 0, 1, x])/3 - 
         (16*G[0, 1, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, 1, x] - 
         16*G[1, 0, 0, 0, 0, x] + (16*G[1, 0, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 0, 1, 0, x])/3 + (104*G[1, 0, 1, 0, 0, x])/3 + 
         (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 0, 1, 1, 1, x])/3 + 16*G[1, 1, 0, 0, 0, x] + 
         (16*G[1, 1, 0, 1, 1, x])/3 + (32*G[1, 1, 1, 0, 0, x])/3 - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
         (12571*Zeta[3])/81 + ((148*I)/9)*Pi*Zeta[3] - (41*Pi^2*Zeta[3])/9 - 
         (640*G[0, x]*Zeta[3])/27 + ((656*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (136*G[1, x]*Zeta[3])/3 + ((16*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (452*G[0, 0, x]*Zeta[3])/9 + 24*G[0, 1, x]*Zeta[3] - 
         (40*G[1, 0, x]*Zeta[3])/3 - (32*G[1, 1, x]*Zeta[3])/3 - 
         (140*Zeta[5])/9) + (284*Zeta[5])/9) + 
     (-145/972 + ((9607*I)/162)*Pi + (168617*Pi^2)/1944 - 
       ((119*I)/162)*Pi^3 + (25637*Pi^4)/1215 + ((73*I)/135)*Pi^5 - 
       (164*Pi^6)/315 + (81649*G[0, x])/648 - ((37127*I)/324)*Pi*G[0, x] + 
       (7339*Pi^2*G[0, x])/162 - ((215*I)/6)*Pi^3*G[0, x] + 
       (2903*Pi^4*G[0, x])/180 - ((4*I)/15)*Pi^5*G[0, x] + (91*G[1, x])/4 - 
       ((1496*I)/27)*Pi*G[1, x] - (1837*Pi^2*G[1, x])/81 + 
       ((554*I)/9)*Pi^3*G[1, x] + (41*Pi^4*G[1, x])/135 - 
       (25751*G[0, 0, x])/324 - ((592*I)/9)*Pi*G[0, 0, x] + 
       (407*Pi^2*G[0, 0, x])/6 - ((304*I)/9)*Pi^3*G[0, 0, x] - 
       (124*Pi^4*G[0, 0, x])/15 - (33383*G[0, 1, x])/162 - 
       ((160*I)/9)*Pi*G[0, 1, x] - (119*Pi^2*G[0, 1, x])/9 + 
       ((238*I)/9)*Pi^3*G[0, 1, x] + (4*Pi^4*G[0, 1, x])/5 - 
       (33383*G[1, 0, x])/162 + ((1724*I)/9)*Pi*G[1, 0, x] - 
       (709*Pi^2*G[1, 0, x])/9 - (12*I)*Pi^3*G[1, 0, x] + 102*G[1, 1, x] + 
       ((152*I)/3)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/3 + 
       ((8*I)/9)*Pi^3*G[1, 1, x] + (179*G[0, 0, 0, x])/9 - 
       (316*I)*Pi*G[0, 0, 0, x] + (314*Pi^2*G[0, 0, 0, x])/9 + 
       (16*I)*Pi^3*G[0, 0, 0, x] + (2566*G[0, 0, 1, x])/27 - 
       (84*I)*Pi*G[0, 0, 1, x] - (8*Pi^2*G[0, 0, 1, x])/9 - 
       (16*I)*Pi^3*G[0, 0, 1, x] + (2566*G[0, 1, 0, x])/27 + 
       ((736*I)/3)*Pi*G[0, 1, 0, x] - (64*Pi^2*G[0, 1, 0, x])/3 + 
       (8*G[0, 1, 1, x])/27 + ((124*I)/3)*Pi*G[0, 1, 1, x] - 
       (52*Pi^2*G[0, 1, 1, x])/9 + (6328*G[1, 0, 0, x])/27 + 
       ((872*I)/3)*Pi*G[1, 0, 0, x] - (136*Pi^2*G[1, 0, 0, x])/9 + 
       (1898*G[1, 0, 1, x])/27 + ((68*I)/3)*Pi*G[1, 0, 1, x] - 
       (38*Pi^2*G[1, 0, 1, x])/9 + (1898*G[1, 1, 0, x])/27 - 
       ((856*I)/3)*Pi*G[1, 1, 0, x] - (50*Pi^2*G[1, 1, 0, x])/3 - 
       (58*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
       (62*Pi^2*G[1, 1, 1, x])/9 - (898*G[0, 0, 0, 0, x])/3 - 
       ((616*I)/3)*Pi*G[0, 0, 0, 0, x] - 24*Pi^2*G[0, 0, 0, 0, x] - 
       (380*G[0, 0, 0, 1, x])/3 + ((80*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       (380*G[0, 0, 1, 0, x])/3 + ((776*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       16*Pi^2*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 0, 1, 1, x] + 144*G[0, 1, 0, 0, x] + 
       ((592*I)/3)*Pi*G[0, 1, 0, 0, x] + 8*Pi^2*G[0, 1, 0, 0, x] + 
       (32*G[0, 1, 0, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 1, x] + 
       (32*G[0, 1, 1, 0, x])/3 - ((604*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       ((20*I)/3)*Pi*G[0, 1, 1, 1, x] + 176*G[1, 0, 0, 0, x] + 
       ((44*I)/3)*Pi*G[1, 0, 0, 0, x] + 28*G[1, 0, 0, 1, x] - 
       ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, x] - 
       ((88*I)/3)*Pi*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] - 
       ((28*I)/3)*Pi*G[1, 0, 1, 1, x] - (932*G[1, 1, 0, 0, x])/3 - 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - (28*G[1, 1, 0, 1, x])/3 + 
       ((20*I)/3)*Pi*G[1, 1, 0, 1, x] - (28*G[1, 1, 1, 0, x])/3 - 
       ((20*I)/3)*Pi*G[1, 1, 1, 0, x] + (28*G[1, 1, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (644*G[0, 0, 0, 0, 0, x])/3 + 
       (120*I)*Pi*G[0, 0, 0, 0, 0, x] + (116*G[0, 0, 0, 0, 1, x])/3 + 
       (116*G[0, 0, 0, 1, 0, x])/3 - (120*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (100*G[0, 0, 0, 1, 1, x])/3 + (832*G[0, 0, 1, 0, 0, x])/3 - 
       (96*I)*Pi*G[0, 0, 1, 0, 0, x] + (80*G[0, 0, 1, 0, 1, x])/3 + 
       (80*G[0, 0, 1, 1, 0, x])/3 + (96*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (20*G[0, 0, 1, 1, 1, x])/3 + (704*G[0, 1, 0, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 0, 0, x] + (20*G[0, 1, 0, 0, 1, x])/3 + 
       (20*G[0, 1, 0, 1, 0, x])/3 + (24*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       28*G[0, 1, 0, 1, 1, x] - 180*G[0, 1, 1, 0, 0, x] + 
       (28*G[0, 1, 1, 0, 1, x])/3 + (28*G[0, 1, 1, 1, 0, x])/3 - 
       (56*G[0, 1, 1, 1, 1, x])/3 + (20*G[1, 0, 0, 0, 0, x])/3 + 
       (64*G[1, 0, 0, 0, 1, x])/3 + (64*G[1, 0, 0, 1, 0, x])/3 + 
       (4*G[1, 0, 0, 1, 1, x])/3 - 16*G[1, 0, 1, 0, 0, x] + 
       (44*G[1, 0, 1, 0, 1, x])/3 + (44*G[1, 0, 1, 1, 0, x])/3 - 
       (40*G[1, 0, 1, 1, 1, x])/3 - (64*G[1, 1, 0, 0, 0, x])/3 + 
       (92*G[1, 1, 0, 0, 1, x])/3 + (92*G[1, 1, 0, 1, 0, x])/3 - 
       (32*G[1, 1, 0, 1, 1, x])/3 + (20*G[1, 1, 1, 0, 0, x])/3 - 
       16*G[1, 1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, 0, x] - 
       120*G[0, 0, 0, 1, 0, 0, x] - 96*G[0, 0, 1, 0, 0, 0, x] + 
       96*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 1, 0, 0, 0, 0, x] + 
       24*G[0, 1, 0, 1, 0, 0, x] + ((-6*I)*Pi*G[1, x] - 6*G[1, 1, x])*
        RATIO[x^(-2)] + Log[mu2/s]^5*(-5/9 + (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(-16/3 + ((22*I)/9)*Pi + (25*G[0, x])/9 + 
         (22*G[1, x])/9 + (16/3 - ((22*I)/9)*Pi - (25*G[0, x])/9 - 
           (22*G[1, x])/9)*RATIO[x^(-1)]) + Log[mu2/s]^3*
        (-707/27 + ((146*I)/9)*Pi + (70*Pi^2)/27 + (206*G[0, x])/9 - 
         ((74*I)/9)*Pi*G[0, x] + (44*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] - 
         (86*G[0, 0, x])/9 - (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9 - 
         (16*G[1, 1, x])/3 + (((14*I)/9)*Pi*G[0, x] + (14*G[0, 0, x])/9)*
          RATIO[(1 - x)^(-1)] + (707/27 - ((44*I)/3)*Pi - (70*Pi^2)/27 - 
           (64*G[0, x])/3 + ((88*I)/9)*Pi*G[0, x] - (44*G[1, x])/3 + 
           ((16*I)/3)*Pi*G[1, x] + (100*G[0, 0, x])/9 + (88*G[0, 1, x])/9 + 
           (88*G[1, 0, x])/9 + (16*G[1, 1, x])/3)*RATIO[x^(-1)]) + 
       (17401*Zeta[3])/81 + ((866*I)/3)*Pi*Zeta[3] - (107*Pi^2*Zeta[3])/3 - 
       (16*I)*Pi^3*Zeta[3] + (1102*G[0, x]*Zeta[3])/3 + 
       ((1342*I)/9)*Pi*G[0, x]*Zeta[3] - (2876*G[1, x]*Zeta[3])/9 + 
       ((400*I)/3)*Pi*G[1, x]*Zeta[3] + (1102*G[0, 0, x]*Zeta[3])/9 - 
       (48*I)*Pi*G[0, 0, x]*Zeta[3] - (1756*G[0, 1, x]*Zeta[3])/9 - 
       (48*I)*Pi*G[0, 1, x]*Zeta[3] + (884*G[1, 0, x]*Zeta[3])/9 + 
       (8*G[1, 1, x]*Zeta[3])/3 - 48*G[0, 0, 0, x]*Zeta[3] + 
       96*G[0, 0, 1, x]*Zeta[3] - 48*G[0, 1, 0, x]*Zeta[3] + 96*Zeta[3]^2 + 
       Log[mu2/s]^2*(-22013/324 + ((482*I)/9)*Pi + 8*Pi^2 + (I/9)*Pi^3 + 
         (794*G[0, x])/9 - ((131*I)/3)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 + 
         (395*G[1, x])/9 - ((50*I)/3)*Pi*G[1, x] - (5*Pi^2*G[1, x])/9 - 
         65*G[0, 0, x] + (18*I)*Pi*G[0, 0, x] - (142*G[0, 1, x])/3 + 
         ((38*I)/3)*Pi*G[0, 1, x] - (142*G[1, 0, x])/3 + 
         ((34*I)/3)*Pi*G[1, 0, x] - (40*G[1, 1, x])/3 + (62*G[0, 0, 0, x])/
          3 + 26*G[0, 0, 1, x] + 26*G[0, 1, 0, x] + 16*G[0, 1, 1, x] + 
         (70*G[1, 0, 0, x])/3 + (52*G[1, 0, 1, x])/3 + (52*G[1, 1, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3 + (((29*I)/3)*Pi*G[0, x] + (26*Pi^2*G[0, x])/9 + 
           (29*G[0, 0, x])/3 - ((34*I)/3)*Pi*G[0, 0, x] - 
           ((10*I)/3)*Pi*G[0, 1, x] - ((10*I)/3)*Pi*G[1, 0, x] - 
           (38*G[0, 0, 0, x])/3 - (10*G[0, 0, 1, x])/3 - (10*G[0, 1, 0, x])/
            3 - (10*G[1, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(22013/324 - ((395*I)/9)*Pi - (46*Pi^2)/9 - 
           (I/9)*Pi^3 - (707*G[0, x])/9 + (44*I)*Pi*G[0, x] + 
           (70*Pi^2*G[0, x])/9 - (395*G[1, x])/9 + ((40*I)/3)*Pi*G[1, x] + 
           (5*Pi^2*G[1, x])/9 + 64*G[0, 0, x] - ((88*I)/3)*Pi*G[0, 0, x] + 
           44*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] + 44*G[1, 0, x] - 
           ((44*I)/3)*Pi*G[1, 0, x] + (40*G[1, 1, x])/3 - (100*G[0, 0, 0, x])/
            3 - (88*G[0, 0, 1, x])/3 - (88*G[0, 1, 0, x])/3 - 
           16*G[0, 1, 1, x] - (80*G[1, 0, 0, x])/3 - (52*G[1, 0, 1, x])/3 - 
           (52*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 - (70*Zeta[3])/9) + 
         (70*Zeta[3])/9) + RATIO[x]*((-103*Pi^2)/3 - (12*I)*Pi^3 - 
         (308*Pi^4)/15 + (100*Pi^2*G[0, x])/9 + (44*I)*Pi^3*G[0, x] + 
         (110*Pi^2*G[1, x])/9 - (44*I)*Pi^3*G[1, x] - (206*G[0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, x] - 44*Pi^2*G[0, 0, x] + (206*G[0, 1, x])/3 + 
         (24*I)*Pi*G[0, 1, x] + (206*G[1, 0, x])/3 + (24*I)*Pi*G[1, 0, x] + 
         44*Pi^2*G[1, 0, x] - (206*G[1, 1, x])/3 - (24*I)*Pi*G[1, 1, x] + 
         4*G[0, 0, 0, x] + (264*I)*Pi*G[0, 0, 0, x] - 20*G[0, 0, 1, x] - 
         20*G[0, 1, 0, x] - (264*I)*Pi*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
         (128*G[1, 0, 0, x])/3 - (264*I)*Pi*G[1, 0, 0, x] - 
         (80*G[1, 0, 1, x])/3 - (80*G[1, 1, 0, x])/3 + 
         (264*I)*Pi*G[1, 1, 0, x] + (32*G[1, 1, 1, x])/3 + 
         264*G[0, 0, 0, 0, x] - 264*G[0, 1, 0, 0, x] - 264*G[1, 0, 0, 0, x] + 
         264*G[1, 1, 0, 0, x] - (188*Zeta[3])/3 - (264*I)*Pi*Zeta[3] - 
         264*G[0, x]*Zeta[3] + 264*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(-19321/216 + ((13565*I)/162)*Pi + (1471*Pi^2)/81 + 
         ((7*I)/3)*Pi^3 - (521*Pi^4)/540 + (27695*G[0, x])/162 - 
         ((3169*I)/27)*Pi*G[0, x] - 8*Pi^2*G[0, x] + ((10*I)/3)*Pi^3*
          G[0, x] + (7883*G[1, x])/162 - ((692*I)/27)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/3 + ((16*I)/3)*Pi^3*G[1, x] - 
         (4879*G[0, 0, x])/27 + ((212*I)/3)*Pi*G[0, 0, x] + 
         (40*Pi^2*G[0, 0, x])/3 - (1018*G[0, 1, x])/9 + 
         ((80*I)/3)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 
         (1018*G[1, 0, x])/9 + ((80*I)/3)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - 
         (8*G[1, 1, x])/27 + (4*I)*Pi*G[1, 1, x] + (28*Pi^2*G[1, 1, x])/3 + 
         110*G[0, 0, 0, x] - ((100*I)/3)*Pi*G[0, 0, 0, x] + 
         (272*G[0, 0, 1, x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, x] + 
         (272*G[0, 1, 0, x])/3 - ((68*I)/3)*Pi*G[0, 1, 0, x] + 
         (92*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + 
         (260*G[1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, x] + 
         (104*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + 
         (104*G[1, 1, 0, x])/3 + ((20*I)/3)*Pi*G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] + ((8*I)/3)*Pi*G[1, 1, 1, x] - (88*G[0, 0, 0, 0, x])/
          3 - (136*G[0, 0, 0, 1, x])/3 - (136*G[0, 0, 1, 0, x])/3 - 
         28*G[0, 0, 1, 1, x] - 44*G[0, 1, 0, 0, x] - (92*G[0, 1, 0, 1, x])/
          3 - (92*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/3 - 28*G[1, 0, 0, 1, x] - 
         28*G[1, 0, 1, 0, x] - (32*G[1, 0, 1, 1, x])/3 - 
         (44*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 1, x])/3 - 
         (40*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
         (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] - 
           8*G[1, 1, x])*RATIO[x] + (404*Zeta[3])/9 + ((4*I)/9)*Pi*Zeta[3] - 
         (212*G[0, x]*Zeta[3])/9 + (220*G[1, x]*Zeta[3])/9 + 
         RATIO[x^(-1)]*(19321/216 - ((7883*I)/162)*Pi + (257*Pi^2)/81 - 
           (I/9)*Pi^3 - (7*Pi^4)/540 - (22013*G[0, x])/162 + 
           ((790*I)/9)*Pi*G[0, x] + (92*Pi^2*G[0, x])/9 + 
           ((2*I)/9)*Pi^3*G[0, x] - (7883*G[1, x])/162 + ((224*I)/27)*Pi*
            G[1, x] + (17*Pi^2*G[1, x])/9 - ((20*I)/3)*Pi^3*G[1, x] + 
           (1414*G[0, 0, x])/9 - (88*I)*Pi*G[0, 0, x] - (140*Pi^2*G[0, 0, x])/
            9 + (790*G[0, 1, x])/9 - ((80*I)/3)*Pi*G[0, 1, x] - 
           (10*Pi^2*G[0, 1, x])/9 + (790*G[1, 0, x])/9 - ((68*I)/3)*Pi*
            G[1, 0, x] + (98*Pi^2*G[1, 0, x])/9 + (224*G[1, 1, x])/27 - 
           (28*Pi^2*G[1, 1, x])/3 - 128*G[0, 0, 0, x] + ((176*I)/3)*Pi*
            G[0, 0, 0, x] - 88*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] - 
           88*G[0, 1, 0, x] + ((88*I)/3)*Pi*G[0, 1, 0, x] - 
           (80*G[0, 1, 1, x])/3 - 80*G[1, 0, 0, x] - ((8*I)/3)*Pi*
            G[1, 0, 0, x] - (92*G[1, 0, 1, x])/3 - (92*G[1, 1, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 1, x] + (200*G[0, 0, 0, 0, x])/3 + 
           (176*G[0, 0, 0, 1, x])/3 + (176*G[0, 0, 1, 0, x])/3 + 
           32*G[0, 0, 1, 1, x] + (160*G[0, 1, 0, 0, x])/3 + 
           (104*G[0, 1, 0, 1, x])/3 + (104*G[0, 1, 1, 0, x])/3 - 
           (8*G[0, 1, 1, 1, x])/3 + (80*G[1, 0, 0, 0, x])/3 + 
           24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] + (32*G[1, 0, 1, 1, x])/
            3 + (56*G[1, 1, 0, 0, x])/3 + (40*G[1, 1, 0, 1, x])/3 + 
           (40*G[1, 1, 1, 0, x])/3 - (56*G[1, 1, 1, 1, x])/3 - 
           (404*Zeta[3])/9 - ((148*I)/9)*Pi*Zeta[3] + (140*G[0, x]*Zeta[3])/
            9 - (148*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
          (((4*I)/3)*Pi^3 - (44*Pi^4)/45 + ((731*I)/27)*Pi*G[0, x] + 
           12*Pi^2*G[0, x] + ((32*I)/9)*Pi^3*G[0, x] - ((4*I)/3)*Pi^3*
            G[1, x] + (731*G[0, 0, x])/27 - (52*I)*Pi*G[0, 0, x] - 
           (20*Pi^2*G[0, 0, x])/9 - ((28*I)/3)*Pi*G[0, 1, x] - 
           (4*Pi^2*G[0, 1, x])/9 - ((52*I)/3)*Pi*G[1, 0, x] + 
           (44*Pi^2*G[1, 0, x])/9 - 62*G[0, 0, 0, x] + ((76*I)/3)*Pi*
            G[0, 0, 0, x] - (28*G[0, 0, 1, x])/3 + ((32*I)/3)*Pi*
            G[0, 0, 1, x] - (28*G[0, 1, 0, x])/3 + ((20*I)/3)*Pi*
            G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, x] - (52*G[1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] + (112*G[0, 0, 0, 0, x])/3 + 
           (40*G[0, 0, 0, 1, x])/3 + (40*G[0, 0, 1, 0, x])/3 + 
           4*G[0, 0, 1, 1, x] + (28*G[0, 1, 0, 0, x])/3 + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + (40*G[1, 0, 0, 0, x])/
            3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           4*G[1, 1, 0, 0, x] - 8*Zeta[3] - (16*I)*Pi*Zeta[3] - 
           8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3])) - (2044*Zeta[5])/9 + 
       RATIO[x^(-1)]*(145/972 - ((91*I)/4)*Pi - (14033*Pi^2)/1944 - 
         ((674*I)/81)*Pi^3 + (197*Pi^4)/2430 - ((34*I)/45)*Pi^5 - 
         (19321*G[0, x])/216 + ((10475*I)/162)*Pi*G[0, x] - 
         (257*Pi^2*G[0, x])/81 + (I/9)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/540 - 
         (91*G[1, x])/4 - ((34*I)/3)*Pi*G[1, x] + (487*Pi^2*G[1, x])/81 - 
         ((80*I)/9)*Pi^3*G[1, x] - (88*Pi^4*G[1, x])/45 + 
         (22013*G[0, 0, x])/162 - ((790*I)/9)*Pi*G[0, 0, x] - 
         (92*Pi^2*G[0, 0, x])/9 - ((2*I)/9)*Pi^3*G[0, 0, x] + 
         (10475*G[0, 1, x])/162 - ((224*I)/27)*Pi*G[0, 1, x] - 
         (17*Pi^2*G[0, 1, x])/9 + (4*I)*Pi^3*G[0, 1, x] + 
         (10475*G[1, 0, x])/162 + ((334*I)/27)*Pi*G[1, 0, x] + 
         (13*Pi^2*G[1, 0, x])/3 + (14*I)*Pi^3*G[1, 0, x] - 
         (82*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] - (130*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/9)*Pi^3*G[1, 1, x] - (1414*G[0, 0, 0, x])/9 + 
         (88*I)*Pi*G[0, 0, 0, x] + (140*Pi^2*G[0, 0, 0, x])/9 - 
         (790*G[0, 0, 1, x])/9 + ((80*I)/3)*Pi*G[0, 0, 1, x] + 
         (10*Pi^2*G[0, 0, 1, x])/9 - (790*G[0, 1, 0, x])/9 + 
         ((68*I)/3)*Pi*G[0, 1, 0, x] - (122*Pi^2*G[0, 1, 0, x])/9 - 
         (224*G[0, 1, 1, x])/27 + (20*Pi^2*G[0, 1, 1, x])/3 - 
         (418*G[1, 0, 0, x])/9 - ((112*I)/3)*Pi*G[1, 0, 0, x] - 
         6*Pi^2*G[1, 0, 0, x] - (782*G[1, 0, 1, x])/27 + 
         (22*Pi^2*G[1, 0, 1, x])/9 - (782*G[1, 1, 0, x])/27 + 
         (12*I)*Pi*G[1, 1, 0, x] + (130*Pi^2*G[1, 1, 0, x])/9 + 
         (26*G[1, 1, 1, x])/3 + (62*Pi^2*G[1, 1, 1, x])/9 + 
         128*G[0, 0, 0, 0, x] - ((176*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         88*G[0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, x] - ((88*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (80*G[0, 0, 1, 1, x])/3 + 80*G[0, 1, 0, 0, x] - 
         ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + (92*G[0, 1, 0, 1, x])/3 + 
         (92*G[0, 1, 1, 0, x])/3 + ((56*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (56*G[1, 0, 0, 0, x])/3 + ((104*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (184*G[1, 0, 0, 1, x])/3 + (184*G[1, 0, 1, 0, x])/3 - 
         ((56*I)/3)*Pi*G[1, 0, 1, 0, x] - (92*G[1, 0, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + (112*G[1, 1, 0, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + (16*G[1, 1, 1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - (28*G[1, 1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (200*G[0, 0, 0, 0, 0, x])/3 - 
         (176*G[0, 0, 0, 0, 1, x])/3 - (176*G[0, 0, 0, 1, 0, x])/3 - 
         32*G[0, 0, 0, 1, 1, x] - (160*G[0, 0, 1, 0, 0, x])/3 - 
         (104*G[0, 0, 1, 0, 1, x])/3 - (104*G[0, 0, 1, 1, 0, x])/3 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (176*G[0, 1, 0, 0, 0, x])/3 - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] - 
         (80*G[0, 1, 0, 1, 1, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 - 
         (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
         (56*G[0, 1, 1, 1, 1, x])/3 + (64*G[1, 0, 0, 0, 0, x])/3 - 
         (40*G[1, 0, 0, 0, 1, x])/3 - (40*G[1, 0, 0, 1, 0, x])/3 - 
         (32*G[1, 0, 0, 1, 1, x])/3 - (104*G[1, 0, 1, 0, 0, x])/3 - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
         (40*G[1, 0, 1, 1, 1, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 - 
         (88*G[1, 1, 0, 0, 1, x])/3 - (88*G[1, 1, 0, 1, 0, x])/3 + 
         (32*G[1, 1, 0, 1, 1, x])/3 - 8*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 1, 1, x] - (8545*Zeta[3])/81 - ((508*I)/9)*Pi*
          Zeta[3] + (103*Pi^2*Zeta[3])/3 + (404*G[0, x]*Zeta[3])/9 - 
         ((284*I)/9)*Pi*G[0, x]*Zeta[3] - (76*G[1, x]*Zeta[3])/9 - 
         (48*I)*Pi*G[1, x]*Zeta[3] - (140*G[0, 0, x]*Zeta[3])/9 + 
         (4*G[0, 1, x]*Zeta[3])/9 + (4*G[1, 0, x]*Zeta[3])/9 - 
         (16*G[1, 1, x]*Zeta[3])/3 + (1828*Zeta[5])/9) + 
       RATIO[(1 - x)^(-1)]*(((-70*I)/9)*Pi^3 - (298*Pi^4)/135 + 
         ((79*I)/135)*Pi^5 + (328*Pi^6)/315 - ((22285*I)/324)*Pi*G[0, x] + 
         (740*Pi^2*G[0, x])/27 + ((109*I)/18)*Pi^3*G[0, x] + 
         (352*Pi^4*G[0, x])/135 + ((8*I)/15)*Pi^5*G[0, x] - 
         (4*I)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/135 - (22285*G[0, 0, x])/324 - 
         ((704*I)/9)*Pi*G[0, 0, x] + (173*Pi^2*G[0, 0, x])/18 + 
         (10*I)*Pi^3*G[0, 0, x] + (248*Pi^4*G[0, 0, x])/15 - 
         ((1100*I)/27)*Pi*G[0, 1, x] - (88*Pi^2*G[0, 1, x])/9 + 
         ((94*I)/9)*Pi^3*G[0, 1, x] - (8*Pi^4*G[0, 1, x])/5 + 
         ((160*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/9 + 
         (2*I)*Pi^3*G[1, 0, x] + ((4*I)/9)*Pi^3*G[1, 1, x] - 
         (581*G[0, 0, 0, x])/9 - ((98*I)/3)*Pi*G[0, 0, 0, x] + 
         (238*Pi^2*G[0, 0, 0, x])/9 - (32*I)*Pi^3*G[0, 0, 0, x] - 
         (1100*G[0, 0, 1, x])/27 + ((88*I)/3)*Pi*G[0, 0, 1, x] - 
         (70*Pi^2*G[0, 0, 1, x])/9 + (32*I)*Pi^3*G[0, 0, 1, x] - 
         (1100*G[0, 1, 0, x])/27 + ((298*I)/3)*Pi*G[0, 1, 0, x] - 
         (314*Pi^2*G[0, 1, 0, x])/9 + (4*I)*Pi*G[0, 1, 1, x] - 
         (64*Pi^2*G[0, 1, 1, x])/9 + (160*G[1, 0, 0, x])/27 + 
         ((16*I)/3)*Pi*G[1, 0, 0, x] - (46*Pi^2*G[1, 0, 0, x])/9 - 
         (12*I)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/9 + 
         (12*I)*Pi*G[1, 1, 0, x] - (20*Pi^2*G[1, 1, 0, x])/9 - 
         (128*G[0, 0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, 0, x] + 
         48*Pi^2*G[0, 0, 0, 0, x] + 72*G[0, 0, 0, 1, x] - 
         ((232*I)/3)*Pi*G[0, 0, 0, 1, x] + 72*G[0, 0, 1, 0, x] - 
         ((104*I)/3)*Pi*G[0, 0, 1, 0, x] - 32*Pi^2*G[0, 0, 1, 0, x] - 
         (100*G[0, 0, 1, 1, x])/3 + (40*I)*Pi*G[0, 0, 1, 1, x] + 
         (314*G[0, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, x] - 
         16*Pi^2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         ((44*I)/3)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (104*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         12*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (308*G[0, 0, 0, 0, 0, x])/3 - (240*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         116*G[0, 0, 0, 0, 1, x] - 116*G[0, 0, 0, 1, 0, x] + 
         (240*I)*Pi*G[0, 0, 0, 1, 0, x] + (76*G[0, 0, 0, 1, 1, x])/3 - 
         88*G[0, 0, 1, 0, 0, x] + (192*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         40*G[0, 0, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 0, x] - 
         (192*I)*Pi*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
         112*G[0, 1, 0, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (284*G[0, 1, 0, 0, 1, x])/3 + (284*G[0, 1, 0, 1, 0, x])/3 - 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] - (212*G[0, 1, 0, 1, 1, x])/3 - 
         (44*G[0, 1, 1, 0, 0, x])/3 - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] - 20*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         (28*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
         (20*G[1, 0, 1, 0, 1, x])/3 + (20*G[1, 0, 1, 1, 0, x])/3 - 
         8*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
         (4*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
         240*G[0, 0, 0, 0, 0, 0, x] + 240*G[0, 0, 0, 1, 0, 0, x] + 
         192*G[0, 0, 1, 0, 0, 0, x] - 192*G[0, 0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 0, 0, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 0, x] + 
         (140*Zeta[3])/3 - (204*I)*Pi*Zeta[3] + (188*Pi^2*Zeta[3])/3 + 
         (32*I)*Pi^3*Zeta[3] - (428*G[0, x]*Zeta[3])/3 + 
         ((410*I)/9)*Pi*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] - 
         ((32*I)/3)*Pi*G[1, x]*Zeta[3] + (1610*G[0, 0, x]*Zeta[3])/9 + 
         (96*I)*Pi*G[0, 0, x]*Zeta[3] - (224*G[0, 1, x]*Zeta[3])/3 + 
         (96*I)*Pi*G[0, 1, x]*Zeta[3] + (8*G[1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, x]*Zeta[3])/3 + 96*G[0, 0, 0, x]*Zeta[3] - 
         192*G[0, 0, 1, x]*Zeta[3] + 96*G[0, 1, 0, x]*Zeta[3] - 
         192*Zeta[3]^2 + 216*Zeta[5]))/Nc^3))


==> anc/H_process3_qQb_Qbq_++--_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(DD[i1, i4]*DD[i2, i3]*RATIO[(1 - x)^(-1)])/Nc - 
 DD[i1, i2]*DD[i3, i4]*RATIO[(1 - x)^(-1)]


==> anc/H_process3_qQb_Qbq_++--_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(-Pi^2/2 + G[0, x] - G[1, x] - G[0, 0, x] + 
   G[0, 1, x] + G[1, 0, x] - G[1, 1, x] + 
   (13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 - 2*G[0, 1, x] - 2*G[1, 0, x] + 
     2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + (2/3 + 2*G[0, x])*Log[mu2/s]*
    RATIO[(1 - x)^(-1)] - Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
   (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
   e*(-Pi^2/4 + (3*G[0, x])/2 + (Pi^2*G[0, x])/2 - (3*G[1, x])/2 + 
     (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + G[0, 1, x]/2 + G[1, 0, x]/2 + 
     G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
     G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
     (1/3 + G[0, x])*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] - 
     (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + 
     Log[mu2/s]*(-Pi^2/2 + G[0, x] - G[1, x] - G[0, 0, x] + G[0, 1, x] + 
       G[1, 0, x] - G[1, 1, x] + (13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 - 
         2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x]) + RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
       G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
       2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
       G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(80/27 - Pi^2/18 - (7*Pi^2*G[0, x])/6 - 
       (13*G[1, x])/9 - Pi^2*G[1, x] + (2*G[1, 1, x])/3 - 2*G[0, 0, 0, x] + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
       2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + (20*Zeta[3])/3)) + 
   e^2*(-Pi^2/4 + Pi^4/120 + 3*G[0, x] + (Pi^2*G[0, x])/6 - 3*G[1, x] + 
     (Pi^2*G[1, x])/3 - 2*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
     G[0, 1, x]/2 - (7*Pi^2*G[0, 1, x])/12 + G[1, 0, x]/2 - 
     (7*Pi^2*G[1, 0, x])/12 + G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
     2*G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
     G[1, 1, 0, x]/2 - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
     G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
     G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
     G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
     3*G[1, 1, 1, 1, x] + (1/9 + G[0, x]/3)*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/12 + 
     Log[mu2/s]^2*(-Pi^2/4 + G[0, x]/2 - G[1, x]/2 - G[0, 0, x]/2 + 
       G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
       (13/18 + (7*Pi^2)/12 - G[1, x]/3 - G[0, 1, x] - G[1, 0, x] + 
         G[1, 1, x])*RATIO[(1 - x)^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + 
         G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x]) - Zeta[3]/2 + 
     G[0, x]*Zeta[3] + G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
      (484/81 - (13*Pi^2)/108 + (7*Pi^4)/144 - (80*G[1, x])/27 + 
       (Pi^2*G[1, x])/18 + Pi^2*G[0, 0, x] + (7*Pi^2*G[0, 1, x])/6 + 
       (7*Pi^2*G[1, 0, x])/6 + (13*G[1, 1, x])/9 + (5*Pi^2*G[1, 1, x])/6 - 
       (2*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
       2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
       6*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/3 - 
       2*G[1, x]*Zeta[3]) + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
       (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
       (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/12 + 
       (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - (3*G[1, 1, x])/2 - 
       (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
       G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 
       3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
       G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
       G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
       G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + 
       G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(-Pi^2/4 + (3*G[0, x])/2 + (Pi^2*G[0, x])/2 - (3*G[1, x])/2 + 
       (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + G[0, 1, x]/2 + G[1, 0, x]/2 + 
       G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
       G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
       RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
         2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
         G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(80/27 - Pi^2/18 - (7*Pi^2*G[0, x])/6 - 
         (13*G[1, x])/9 - Pi^2*G[1, x] + (2*G[1, 1, x])/3 - 2*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + (20*Zeta[3])/3))) + 
   e^3*(-Pi^2/2 + Pi^4/240 + 6*G[0, x] + (Pi^2*G[0, x])/8 - 
     (Pi^4*G[0, x])/120 - 6*G[1, x] + (3*Pi^2*G[1, x])/8 - 
     (Pi^4*G[1, x])/120 - 4*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 + G[0, 1, x] - 
     (7*Pi^2*G[0, 1, x])/24 + G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 + 
     2*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/24 + (5*G[0, 0, 0, x])/2 + 
     (Pi^2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/2 + (7*Pi^2*G[0, 0, 1, x])/12 - 
     G[0, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
     (Pi^2*G[1, 0, 0, x])/2 - G[1, 0, 1, x]/2 + (7*Pi^2*G[1, 0, 1, x])/12 - 
     G[1, 1, 0, x]/2 + (7*Pi^2*G[1, 1, 0, x])/12 - G[1, 1, 1, x]/2 + 
     (Pi^2*G[1, 1, 1, x])/3 - (5*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
     G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
     G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
     G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
     G[1, 1, 1, 1, x]/2 + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - 
     G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 
     G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - 
     G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 
     2*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
     G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
     G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
     G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
     4*G[1, 1, 1, 1, 1, x] + (1/36 + G[0, x]/12)*Log[mu2/s]^4*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/60 + 
     Log[mu2/s]^3*(-Pi^2/12 + G[0, x]/6 - G[1, x]/6 - G[0, 0, x]/6 + 
       G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6 + 
       (13/54 + (7*Pi^2)/36 - G[1, x]/9 - G[0, 1, x]/3 - G[1, 0, x]/3 + 
         G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + 
       (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6)*
        RATIO[x]) - Zeta[3]/2 + (5*Pi^2*Zeta[3])/4 - (11*G[0, x]*Zeta[3])/6 + 
     (17*G[1, x]*Zeta[3])/6 + (4*G[0, 0, x]*Zeta[3])/3 - 
     (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
     (4*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(-Pi^2/8 + (3*G[0, x])/4 + 
       (Pi^2*G[0, x])/4 - (3*G[1, x])/4 + (Pi^2*G[1, x])/4 - 
       (3*G[0, 0, x])/4 + G[0, 1, x]/4 + G[1, 0, x]/4 + G[1, 1, x]/4 + 
       G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
       G[1, 1, 0, x]/2 + G[1, 1, 1, x] + RATIO[x]*
        (-Pi^2/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - G[0, 0, x]/4 + 
         G[0, 1, x]/4 + G[1, 0, x]/4 - G[1, 1, x]/4 + G[0, 0, 0, x] - 
         G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
         G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) - Zeta[3]/2 + 
       RATIO[(1 - x)^(-1)]*(40/27 - Pi^2/36 - (7*Pi^2*G[0, x])/12 - 
         (13*G[1, x])/18 - (Pi^2*G[1, x])/2 + G[1, 1, x]/3 - G[0, 0, 0, x] + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] + (10*Zeta[3])/3)) + 
     Log[mu2/s]*(-Pi^2/4 + Pi^4/120 + 3*G[0, x] + (Pi^2*G[0, x])/6 - 
       3*G[1, x] + (Pi^2*G[1, x])/3 - 2*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
       G[0, 1, x]/2 - (7*Pi^2*G[0, 1, x])/12 + G[1, 0, x]/2 - 
       (7*Pi^2*G[1, 0, x])/12 + G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
       2*G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
       G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 - 3*G[0, 0, 0, 0, x] + 
       G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
       G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
       G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
       G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + G[0, x]*Zeta[3] + 
       G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(484/81 - (13*Pi^2)/108 + 
         (7*Pi^4)/144 - (80*G[1, x])/27 + (Pi^2*G[1, x])/18 + 
         Pi^2*G[0, 0, x] + (7*Pi^2*G[0, 1, x])/6 + (7*Pi^2*G[1, 0, x])/6 + 
         (13*G[1, 1, x])/9 + (5*Pi^2*G[1, 1, x])/6 - (2*G[1, 1, 1, x])/3 + 
         4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] - 
         (14*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/3 - 2*G[1, x]*Zeta[3]) + 
       RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + (Pi^2*G[0, x])/4 + 
         (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - (5*Pi^2*G[0, 0, x])/12 + 
         (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/12 + (3*G[1, 0, x])/2 - 
         (7*Pi^2*G[1, 0, x])/12 - (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + 
         G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
         G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) + 
     RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
       (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
       3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
       3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + (7*Pi^2*G[0, 0, 1, x])/
        12 - (3*G[0, 1, 0, x])/2 + (7*Pi^2*G[0, 1, 0, x])/12 + 
       (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
       (3*G[1, 0, 1, x])/2 + (7*Pi^2*G[1, 0, 1, x])/12 - 
       (3*G[1, 1, 0, x])/2 + (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
       G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
       G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
       G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
       (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - 
       G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 
       G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - 
       G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 
       2*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
       G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
       G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
       G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, 1, x] - (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + 
       (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
       (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
       (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 - 
       (7*Pi^4*G[0, x])/144 - (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + 
       (Pi^4*G[1, x])/60 + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - 
       (5*Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/6 - 
       (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - 
       (7*Pi^2*G[1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 0, x])/6 - 
       (13*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (2*G[1, 1, 1, 1, x])/3 - 6*G[0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
       2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
       2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
       2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
       (14*G[1, x]*Zeta[3])/9 + 2*G[0, 0, x]*Zeta[3] + 
       (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
       (8*G[1, 1, x]*Zeta[3])/3 + (72*Zeta[5])/5)) + 
   (Nf*((-10/9 + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] - 
      (2*Log[mu2/s]*RATIO[(1 - x)^(-1)])/3 + 
      e*((-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*
         RATIO[(1 - x)^(-1)] + (-10/9 + (2*G[1, x])/3)*Log[mu2/s]*
         RATIO[(1 - x)^(-1)] - (Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/3) + 
      e^2*((-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*Log[mu2/s]*
         RATIO[(1 - x)^(-1)] + (-5/9 + G[1, x]/3)*Log[mu2/s]^2*
         RATIO[(1 - x)^(-1)] - (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
        RATIO[(1 - x)^(-1)]*(-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - 
          (Pi^2*G[1, x])/18 - (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + 
          (14*Zeta[3])/9)) + e^3*((-28/27 + Pi^2/36 + (5*G[1, x])/9 - 
          G[1, 1, x]/3)*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
        (-5/27 + G[1, x]/9)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
        (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]*
         RATIO[(1 - x)^(-1)]*(-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - 
          (Pi^2*G[1, x])/18 - (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + 
          (14*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*(-1952/243 + (14*Pi^2)/81 + 
          (47*Pi^4)/2160 + (328*G[1, x])/81 - (5*Pi^2*G[1, x])/54 - 
          (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + (10*G[1, 1, 1, x])/9 - 
          (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - (14*G[1, x]*Zeta[3])/
           9)) + e^4*((-28/81 + Pi^2/108 + (5*G[1, x])/27 - G[1, 1, x]/9)*
         Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (-5/108 + G[1, x]/36)*
         Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
        (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/180 + Log[mu2/s]^2*
         RATIO[(1 - x)^(-1)]*(-164/81 + (5*Pi^2)/108 + (28*G[1, x])/27 - 
          (Pi^2*G[1, x])/36 - (5*G[1, 1, x])/9 + G[1, 1, 1, x]/3 + 
          (7*Zeta[3])/9) + Log[mu2/s]*RATIO[(1 - x)^(-1)]*
         (-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[1, x])/81 - 
          (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
          (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - 
          (14*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
         (-11680/729 + (82*Pi^2)/243 + (47*Pi^4)/1296 + (1952*G[1, x])/243 - 
          (14*Pi^2*G[1, x])/81 - (47*Pi^4*G[1, x])/2160 - 
          (328*G[1, 1, x])/81 + (5*Pi^2*G[1, 1, x])/54 + (56*G[1, 1, 1, x])/
           27 - (Pi^2*G[1, 1, 1, x])/18 - (10*G[1, 1, 1, 1, x])/9 + 
          (2*G[1, 1, 1, 1, 1, x])/3 + (392*Zeta[3])/81 - 
          (7*Pi^2*Zeta[3])/54 - (70*G[1, x]*Zeta[3])/27 + 
          (14*G[1, 1, x]*Zeta[3])/9 + (62*Zeta[5])/15))))/Nc + 
   e^4*(-Pi^2 + Pi^4/240 + (107*Pi^6)/6720 + 12*G[0, x] + (Pi^2*G[0, x])/4 - 
     (53*Pi^4*G[0, x])/1440 - 12*G[1, x] + (3*Pi^2*G[1, x])/4 + 
     (41*Pi^4*G[1, x])/1440 - 8*G[0, 0, x] - (Pi^2*G[0, 0, x])/12 + 
     (59*Pi^4*G[0, 0, x])/1440 + 2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/24 - 
     (7*Pi^4*G[0, 1, x])/288 + 2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
     (7*Pi^4*G[1, 0, x])/288 + 4*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
     (59*Pi^4*G[1, 1, x])/1440 + 5*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/12 - 
     G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/24 - G[0, 1, 0, x] + 
     (7*Pi^2*G[0, 1, 0, x])/24 + (Pi^2*G[0, 1, 1, x])/4 + 
     (Pi^2*G[1, 0, 0, x])/4 - G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - 
     G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/24 - G[1, 1, 1, x] + 
     (Pi^2*G[1, 1, 1, x])/4 - 3*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/
      4 + G[0, 0, 0, 1, x]/2 - (7*Pi^2*G[0, 0, 0, 1, x])/12 + 
     G[0, 0, 1, 0, x]/2 - (7*Pi^2*G[0, 0, 1, 0, x])/12 - 
     (Pi^2*G[0, 0, 1, 1, x])/2 - (Pi^2*G[0, 1, 0, 0, x])/2 + 
     G[0, 1, 0, 1, x]/2 - (7*Pi^2*G[0, 1, 0, 1, x])/12 + G[0, 1, 1, 0, x]/2 - 
     (7*Pi^2*G[0, 1, 1, 0, x])/12 - G[0, 1, 1, 1, x]/2 - 
     (5*Pi^2*G[0, 1, 1, 1, x])/12 - G[1, 0, 0, 0, x]/2 - 
     (5*Pi^2*G[1, 0, 0, 0, x])/12 + G[1, 0, 0, 1, x]/2 - 
     (7*Pi^2*G[1, 0, 0, 1, x])/12 + G[1, 0, 1, 0, x]/2 - 
     (7*Pi^2*G[1, 0, 1, 0, x])/12 - (Pi^2*G[1, 0, 1, 1, x])/2 - 
     (Pi^2*G[1, 1, 0, 0, x])/2 + G[1, 1, 0, 1, x]/2 - 
     (7*Pi^2*G[1, 1, 0, 1, x])/12 + G[1, 1, 1, 0, x]/2 - 
     (7*Pi^2*G[1, 1, 1, 0, x])/12 - (Pi^2*G[1, 1, 1, 1, x])/4 + 
     3*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - G[0, 0, 0, 1, 0, x]/2 - 
     G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
     G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 - 
     G[0, 1, 1, 0, 1, x]/2 - G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + 
     G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
     G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + G[1, 0, 1, 1, 1, x]/2 + 
     G[1, 1, 0, 0, 0, x]/2 - G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
     G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + G[1, 1, 1, 1, 1, x] - 
     5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, 1, x] + 
     G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 1, x] + 
     G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] - 
     G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 0, 1, x] + 
     G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
     G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
     2*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 0, 1, x] + 
     G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 1, 0, 1, x] + 
     G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
     G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
     G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
     G[0, 1, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, 1, x] - 
     3*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
     G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
     G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
     G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
     G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
     G[1, 0, 1, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, 1, x] - 
     2*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 0, 1, x] + 
     G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
     G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] - 
     G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
     G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 1, x] + 
     G[1, 1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
     (1/180 + G[0, x]/60)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] - 
     (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + 
     Log[mu2/s]^4*(-Pi^2/48 + G[0, x]/24 - G[1, x]/24 - G[0, 0, x]/24 + 
       G[0, 1, x]/24 + G[1, 0, x]/24 - G[1, 1, x]/24 + 
       (13/216 + (7*Pi^2)/144 - G[1, x]/36 - G[0, 1, x]/12 - G[1, 0, x]/12 + 
         G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
       (-Pi^2/48 - G[0, 0, x]/24 + G[0, 1, x]/24 + G[1, 0, x]/24 - 
         G[1, 1, x]/24)*RATIO[x]) - Zeta[3] + (5*Pi^2*Zeta[3])/8 - 
     3*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/4 + 4*G[1, x]*Zeta[3] - 
     (5*Pi^2*G[1, x]*Zeta[3])/4 + 3*G[0, 0, x]*Zeta[3] - 
     (5*G[0, 1, x]*Zeta[3])/3 - (5*G[1, 0, x]*Zeta[3])/3 - 
     (5*G[1, 1, x]*Zeta[3])/3 - (11*G[0, 0, 0, x]*Zeta[3])/3 + 
     (10*G[0, 0, 1, x]*Zeta[3])/3 + (10*G[0, 1, 0, x]*Zeta[3])/3 + 
     G[0, 1, 1, x]*Zeta[3] + G[1, 0, 0, x]*Zeta[3] + 
     (10*G[1, 0, 1, x]*Zeta[3])/3 + (10*G[1, 1, 0, x]*Zeta[3])/3 - 
     (11*G[1, 1, 1, x]*Zeta[3])/3 + (7*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(-Pi^2/24 + G[0, x]/4 + (Pi^2*G[0, x])/12 - G[1, x]/4 + 
       (Pi^2*G[1, x])/12 - G[0, 0, x]/4 + G[0, 1, x]/12 + G[1, 0, x]/12 + 
       G[1, 1, x]/12 + G[0, 0, 0, x]/3 - G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - 
       G[1, 0, 1, x]/6 - G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 + 
       RATIO[x]*(-Pi^2/24 + (Pi^2*G[0, x])/12 + (Pi^2*G[1, x])/12 - 
         G[0, 0, x]/12 + G[0, 1, x]/12 + G[1, 0, x]/12 - G[1, 1, x]/12 + 
         G[0, 0, 0, x]/3 - G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - 
         G[1, 0, 1, x]/6 - G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 - Zeta[3]/6) - 
       Zeta[3]/6 + RATIO[(1 - x)^(-1)]*(40/81 - Pi^2/108 - 
         (7*Pi^2*G[0, x])/36 - (13*G[1, x])/54 - (Pi^2*G[1, x])/6 + 
         G[1, 1, x]/9 - G[0, 0, 0, x]/3 + G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + 
         G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         (10*Zeta[3])/9)) + Log[mu2/s]^2*(-Pi^2/8 + Pi^4/240 + 
       (3*G[0, x])/2 + (Pi^2*G[0, x])/12 - (3*G[1, x])/2 + (Pi^2*G[1, x])/6 - 
       G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + G[0, 1, x]/4 - 
       (7*Pi^2*G[0, 1, x])/24 + G[1, 0, x]/4 - (7*Pi^2*G[1, 0, x])/24 + 
       G[1, 1, x]/2 - (5*Pi^2*G[1, 1, x])/24 + G[0, 0, 0, x] - 
       G[0, 0, 1, x]/4 - G[0, 1, 0, x]/4 - G[1, 0, 1, x]/4 - 
       G[1, 1, 0, x]/4 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
       G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
       G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
       G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
       (3*G[1, 1, 1, 1, x])/2 - Zeta[3]/4 + (G[0, x]*Zeta[3])/2 + 
       (G[1, x]*Zeta[3])/2 + RATIO[(1 - x)^(-1)]*(242/81 - (13*Pi^2)/216 + 
         (7*Pi^4)/288 - (40*G[1, x])/27 + (Pi^2*G[1, x])/36 + 
         (Pi^2*G[0, 0, x])/2 + (7*Pi^2*G[0, 1, x])/12 + (7*Pi^2*G[1, 0, x])/
          12 + (13*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/12 - 
         G[1, 1, 1, x]/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
         3*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 - (10*G[0, x]*Zeta[3])/3 - 
         G[1, x]*Zeta[3]) + RATIO[x]*((-3*Pi^2)/8 + Pi^4/240 + 
         (Pi^2*G[0, x])/8 + (Pi^2*G[1, x])/8 - (3*G[0, 0, x])/4 - 
         (5*Pi^2*G[0, 0, x])/24 + (3*G[0, 1, x])/4 - (7*Pi^2*G[0, 1, x])/24 + 
         (3*G[1, 0, x])/4 - (7*Pi^2*G[1, 0, x])/24 - (3*G[1, 1, x])/4 - 
         (5*Pi^2*G[1, 1, x])/24 + G[0, 0, 0, x]/2 - G[0, 0, 1, x]/4 - 
         G[0, 1, 0, x]/4 - G[1, 0, 1, x]/4 - G[1, 1, 0, x]/4 + 
         G[1, 1, 1, x]/2 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
         G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
         G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
         (3*G[1, 1, 1, 1, x])/2 - Zeta[3]/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2)) - Zeta[5]/2 + G[0, x]*Zeta[5] + 
     G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*(17488/729 - (121*Pi^2)/243 - 
       (611*Pi^4)/12960 - (977*Pi^6)/60480 - (2912*G[1, x])/243 + 
       (20*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 - (Pi^4*G[0, 0, x])/60 + 
       (7*Pi^4*G[0, 1, x])/144 + (7*Pi^4*G[1, 0, x])/144 + 
       (484*G[1, 1, x])/81 - (13*Pi^2*G[1, 1, x])/108 - 
       (59*Pi^4*G[1, 1, x])/720 - (80*G[1, 1, 1, x])/27 + 
       (Pi^2*G[1, 1, 1, x])/18 + (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (7*Pi^2*G[0, 0, 0, 1, x])/6 + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
       Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] + 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 1, 0, x])/6 + 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + (5*Pi^2*G[1, 0, 0, 0, x])/6 + 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 + (7*Pi^2*G[1, 0, 1, 0, x])/6 + 
       Pi^2*G[1, 0, 1, 1, x] + Pi^2*G[1, 1, 0, 0, x] + 
       (7*Pi^2*G[1, 1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
       (13*G[1, 1, 1, 1, x])/9 + (Pi^2*G[1, 1, 1, 1, x])/2 - 
       (2*G[1, 1, 1, 1, 1, x])/3 + 8*G[0, 0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 0, 1, 0, x] - 
       2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] - 
       2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] + 
       4*G[0, 0, 1, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 0, 1, x] - 2*G[0, 1, 0, 0, 1, 0, x] - 
       2*G[0, 1, 0, 1, 0, 1, x] - 2*G[0, 1, 0, 1, 1, 0, x] + 
       2*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
       2*G[0, 1, 1, 0, 0, 1, x] - 2*G[0, 1, 1, 0, 1, 0, x] - 
       2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
       6*G[0, 1, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] + 
       2*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
       2*G[1, 0, 1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 1, 0, x] - 
       2*G[1, 0, 1, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, 0, x] - 
       2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] - 
       2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
       2*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, 0, x] + 
       10*G[1, 1, 1, 1, 1, 1, x] - (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + 
       (26*Pi^2*G[0, x]*Zeta[3])/9 + (91*G[1, x]*Zeta[3])/27 + 
       (5*Pi^2*G[1, x]*Zeta[3])/2 - (14*G[1, 1, x]*Zeta[3])/9 + 
       (8*G[0, 0, 0, x]*Zeta[3])/3 - (20*G[0, 0, 1, x]*Zeta[3])/3 - 
       (20*G[0, 1, 0, x]*Zeta[3])/3 - 2*G[0, 1, 1, x]*Zeta[3] - 
       2*G[1, 0, 0, x]*Zeta[3] - (20*G[1, 0, 1, x]*Zeta[3])/3 - 
       (20*G[1, 1, 0, x]*Zeta[3])/3 + (22*G[1, 1, 1, x]*Zeta[3])/3 - 
       (91*Zeta[3]^2)/9 - (62*Zeta[5])/15 - (72*G[0, x]*Zeta[5])/5 - 
       2*G[1, x]*Zeta[5]) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + (107*Pi^6)/6720 + 
       (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/240 + (3*Pi^2*G[1, x])/2 - 
       (Pi^4*G[1, x])/240 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
       (59*Pi^4*G[0, 0, x])/1440 + 6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 - 
       (7*Pi^4*G[0, 1, x])/288 + 6*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/8 - 
       (7*Pi^4*G[1, 0, x])/288 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
       (59*Pi^4*G[1, 1, x])/1440 + 6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 
       3*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/24 - 3*G[0, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 0, x])/24 + (Pi^2*G[0, 1, 1, x])/4 + 
       (Pi^2*G[1, 0, 0, x])/4 - 3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - 
       3*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/24 + 6*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/6 - (9*G[0, 0, 0, 0, x])/2 - 
       (Pi^2*G[0, 0, 0, 0, x])/4 + (3*G[0, 0, 0, 1, x])/2 - 
       (7*Pi^2*G[0, 0, 0, 1, x])/12 + (3*G[0, 0, 1, 0, x])/2 - 
       (7*Pi^2*G[0, 0, 1, 0, x])/12 - (Pi^2*G[0, 0, 1, 1, x])/2 - 
       (Pi^2*G[0, 1, 0, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 - 
       (7*Pi^2*G[0, 1, 0, 1, x])/12 + (3*G[0, 1, 1, 0, x])/2 - 
       (7*Pi^2*G[0, 1, 1, 0, x])/12 - (3*G[0, 1, 1, 1, x])/2 - 
       (5*Pi^2*G[0, 1, 1, 1, x])/12 - (3*G[1, 0, 0, 0, x])/2 - 
       (5*Pi^2*G[1, 0, 0, 0, x])/12 + (3*G[1, 0, 0, 1, x])/2 - 
       (7*Pi^2*G[1, 0, 0, 1, x])/12 + (3*G[1, 0, 1, 0, x])/2 - 
       (7*Pi^2*G[1, 0, 1, 0, x])/12 - (Pi^2*G[1, 0, 1, 1, x])/2 - 
       (Pi^2*G[1, 1, 0, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 - 
       (7*Pi^2*G[1, 1, 0, 1, x])/12 + (3*G[1, 1, 1, 0, x])/2 - 
       (7*Pi^2*G[1, 1, 1, 0, x])/12 - (9*G[1, 1, 1, 1, x])/2 - 
       (Pi^2*G[1, 1, 1, 1, x])/4 + 2*G[0, 0, 0, 0, 0, x] - 
       G[0, 0, 0, 0, 1, x]/2 - G[0, 0, 0, 1, 0, x]/2 - 
       G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + 
       G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - 
       G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 - 
       G[0, 1, 1, 0, 1, x]/2 - G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + 
       G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
       G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
       G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
       G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
       G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
       2*G[1, 1, 1, 1, 1, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
       G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] - 
       G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 0, 0, x] + 
       G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
       G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
       2*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, 0, x] + 
       G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
       G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
       G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] + 
       G[0, 1, 1, 0, 0, 1, x] + G[0, 1, 1, 0, 1, 0, x] + 
       G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
       3*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, 0, x] + 
       G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
       G[1, 0, 0, 1, 0, 1, x] + G[1, 0, 0, 1, 1, 0, x] - 
       G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] + 
       G[1, 0, 1, 0, 0, 1, x] + G[1, 0, 1, 0, 1, 0, x] + 
       G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
       2*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] + 
       G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
       G[1, 1, 0, 1, 0, 1, x] + G[1, 1, 0, 1, 1, 0, x] - 
       G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] + 
       G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] + 
       G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] - 
       5*G[1, 1, 1, 1, 1, 1, x] - 3*Zeta[3] + (5*Pi^2*Zeta[3])/8 + 
       (3*G[0, x]*Zeta[3])/2 - (5*Pi^2*G[0, x]*Zeta[3])/4 + 
       (3*G[1, x]*Zeta[3])/2 - (5*Pi^2*G[1, x]*Zeta[3])/4 + 
       (2*G[0, 0, x]*Zeta[3])/3 - (5*G[0, 1, x]*Zeta[3])/3 - 
       (5*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 - 
       (11*G[0, 0, 0, x]*Zeta[3])/3 + (10*G[0, 0, 1, x]*Zeta[3])/3 + 
       (10*G[0, 1, 0, x]*Zeta[3])/3 + G[0, 1, 1, x]*Zeta[3] + 
       G[1, 0, 0, x]*Zeta[3] + (10*G[1, 0, 1, x]*Zeta[3])/3 + 
       (10*G[1, 1, 0, x]*Zeta[3])/3 - (11*G[1, 1, 1, x]*Zeta[3])/3 + 
       (7*Zeta[3]^2)/3 - Zeta[5]/2 + G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-Pi^2/2 + Pi^4/240 + 6*G[0, x] + (Pi^2*G[0, x])/8 - 
       (Pi^4*G[0, x])/120 - 6*G[1, x] + (3*Pi^2*G[1, x])/8 - 
       (Pi^4*G[1, x])/120 - 4*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 + G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/24 + G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 + 
       2*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/24 + (5*G[0, 0, 0, x])/2 + 
       (Pi^2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/2 + (7*Pi^2*G[0, 0, 1, x])/12 - 
       G[0, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
       (Pi^2*G[1, 0, 0, x])/2 - G[1, 0, 1, x]/2 + (7*Pi^2*G[1, 0, 1, x])/12 - 
       G[1, 1, 0, x]/2 + (7*Pi^2*G[1, 1, 0, x])/12 - G[1, 1, 1, x]/2 + 
       (Pi^2*G[1, 1, 1, x])/3 - (5*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
       G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
       G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
       G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
       G[1, 1, 1, 1, x]/2 + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - 
       G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 
       G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - 
       G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 
       2*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
       G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
       G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
       G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, 1, x] - Zeta[3]/2 + (5*Pi^2*Zeta[3])/4 - 
       (11*G[0, x]*Zeta[3])/6 + (17*G[1, x]*Zeta[3])/6 + 
       (4*G[0, 0, x]*Zeta[3])/3 - (10*G[0, 1, x]*Zeta[3])/3 - 
       (10*G[1, 0, x]*Zeta[3])/3 + (4*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
         (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
         3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
         3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
         (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
         G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
         G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
         (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 - 
         (7*Pi^4*G[0, x])/144 - (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + 
         (Pi^4*G[1, x])/60 + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - 
         (5*Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/6 - 
         (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - 
         (7*Pi^2*G[1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 0, x])/6 - 
         (13*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
         (2*G[1, 1, 1, 1, x])/3 - 6*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
         8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
         (14*G[1, x]*Zeta[3])/9 + 2*G[0, 0, x]*Zeta[3] + 
         (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, x]*Zeta[3])/3 + (72*Zeta[5])/5))) + 
   (-Pi^2/2 + G[0, x] - G[1, x] - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
     G[1, 1, x] + (8 - Pi^2/6 - 3*G[1, x] - (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 
       2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     (3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x])*Log[mu2/s]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + 
       G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
     e*((I/2)*Pi - Pi^2/4 + (3*G[0, x])/2 + (Pi^2*G[0, x])/2 - G[1, x] + 
       (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + G[0, 1, x]/2 + G[1, 0, x]/2 + 
       G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
       G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
       (3/2 + I*Pi + G[0, x] - G[1, x])*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + (I*Pi*G[1, x] + G[1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(-Pi^2/2 + G[0, x] - G[1, x] - 
         G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] + 
         (8 - Pi^2/6 - 3*G[1, x] - (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(16 - Pi^2/4 - (I/2)*Pi^3 - 
         (7*Pi^2*G[0, x])/6 - 8*G[1, x] + (Pi^2*G[1, x])/6 - 
         (2*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - (8*Zeta[3])/3) + 
       RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
         2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
         G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - Zeta[3]) + 
     e^2*(I*Pi - Pi^2/2 + Pi^4/120 + 3*G[0, x] + (Pi^2*G[0, x])/6 - 
       2*G[1, x] + (I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 2*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/12 + G[0, 1, x]/2 - (7*Pi^2*G[0, 1, x])/12 + 
       G[1, 0, x]/2 - (7*Pi^2*G[1, 0, x])/12 + G[1, 1, x] - 
       (5*Pi^2*G[1, 1, x])/12 + 2*G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
       G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 - 
       3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
       G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
       G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
       G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
       (1/2 + (I/3)*Pi + G[0, x]/3 - G[1, x]/3)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/12 + 
       (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
         (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
         2*G[1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*(-Pi^2/4 + G[0, x]/2 - 
         G[1, x]/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
         G[1, 1, x]/2 + (4 - Pi^2/12 - (3*G[1, x])/2 - I*Pi*G[1, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
           G[1, 1, x]/2)*RATIO[x]) + Log[mu2/s]*((I/2)*Pi - Pi^2/4 + 
         (3*G[0, x])/2 + (Pi^2*G[0, x])/2 - G[1, x] + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + G[0, 1, x]/2 + G[1, 0, x]/2 + G[1, 1, x]/2 + 
         2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
         G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(16 - Pi^2/4 - (I/2)*Pi^3 - 
           (7*Pi^2*G[0, x])/6 - 8*G[1, x] + (Pi^2*G[1, x])/6 - 
           (2*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
           2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] - (8*Zeta[3])/3) + RATIO[x]*
          (-Pi^2/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + 
           G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 2*G[0, 0, 0, x] - 
           G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
           2*G[1, 1, 1, x] - Zeta[3]) - Zeta[3]) - Zeta[3]/2 + 
       G[0, x]*Zeta[3] + G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
         (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
         (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/12 + 
         (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - (3*G[1, 1, x])/2 - 
         (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
         G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + 
         G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
         3*G[1, 1, 1, 1, x] - Zeta[3]/2 + G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(32 - (2*Pi^2)/3 + 
         (61*Pi^4)/720 - 16*G[1, x] + (Pi^2*G[1, x])/4 + (I/2)*Pi^3*G[1, x] + 
         Pi^2*G[0, 0, x] + (13*Pi^2*G[0, 1, x])/6 + (7*Pi^2*G[1, 0, x])/6 + 
         8*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] - 
         7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
         (8*G[1, x]*Zeta[3])/3)) + e^3*((2*I)*Pi - Pi^2 - (I/8)*Pi^3 + 
       Pi^4/240 + 6*G[0, x] + (Pi^2*G[0, x])/8 - (Pi^4*G[0, x])/120 - 
       4*G[1, x] + I*Pi*G[1, x] + (Pi^2*G[1, x])/12 - (Pi^4*G[1, x])/120 - 
       4*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 + G[0, 1, x] + 
       (I/2)*Pi*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/24 + G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/24 + 2*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] - 
       (7*Pi^2*G[1, 1, x])/24 + (5*G[0, 0, 0, x])/2 + 
       (Pi^2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/2 + (7*Pi^2*G[0, 0, 1, x])/12 - 
       G[0, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 0, x])/12 + G[0, 1, 1, x]/2 + 
       (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - G[1, 0, 1, x]/2 + 
       (7*Pi^2*G[1, 0, 1, x])/12 - G[1, 1, 0, x]/2 + (7*Pi^2*G[1, 1, 0, x])/
        12 - G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
       (5*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
       G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
       G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
       G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - G[1, 1, 1, 1, x]/2 + 
       4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
       G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
       G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
       G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
       G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
       G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
       G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] + 
       (1/8 + (I/12)*Pi + G[0, x]/12 - G[1, x]/12)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/60 + 
       ((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
         ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 3*G[1, 1, x] - 
         ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
         I*Pi*G[0, 0, 1, x] + (3*G[0, 1, 1, x])/2 - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^3*
        (-Pi^2/12 + G[0, x]/6 - G[1, x]/6 - G[0, 0, x]/6 + G[0, 1, x]/6 + 
         G[1, 0, x]/6 - G[1, 1, x]/6 + (4/3 - Pi^2/36 - G[1, x]/2 - 
           (I/3)*Pi*G[1, x] - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3)*
          RATIO[(1 - x)^(-1)] + (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + 
           G[1, 0, x]/6 - G[1, 1, x]/6)*RATIO[x]) + 
       Log[mu2/s]^2*((I/4)*Pi - Pi^2/8 + (3*G[0, x])/4 + (Pi^2*G[0, x])/4 - 
         G[1, x]/2 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/4 + G[0, 1, x]/4 + 
         G[1, 0, x]/4 + G[1, 1, x]/4 + G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
         G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + 
         G[1, 1, 1, x] + ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(8 - Pi^2/8 - (I/4)*Pi^3 - (7*Pi^2*G[0, x])/12 - 
           4*G[1, x] + (Pi^2*G[1, x])/12 - I*Pi*G[0, 1, x] + 
           (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - G[0, 0, 0, x] + 
           G[0, 0, 1, x] + G[0, 1, 0, x] - G[0, 1, 1, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - G[1, 1, 1, x] - (4*Zeta[3])/3) + 
         RATIO[x]*(-Pi^2/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           G[0, 0, x]/4 + G[0, 1, x]/4 + G[1, 0, x]/4 - G[1, 1, x]/4 + 
           G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
           G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) - 
         Zeta[3]/2) - Zeta[3]/2 + (5*Pi^2*Zeta[3])/4 - 
       (11*G[0, x]*Zeta[3])/6 + (17*G[1, x]*Zeta[3])/6 + 
       (4*G[0, 0, x]*Zeta[3])/3 - (10*G[0, 1, x]*Zeta[3])/3 - 
       (10*G[1, 0, x]*Zeta[3])/3 + (4*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]*(I*Pi - Pi^2/2 + Pi^4/120 + 3*G[0, x] + (Pi^2*G[0, x])/6 - 
         2*G[1, x] + (I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 2*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 + G[0, 1, x]/2 - (7*Pi^2*G[0, 1, x])/12 + 
         G[1, 0, x]/2 - (7*Pi^2*G[1, 0, x])/12 + G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/12 + 2*G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
         G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
         (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
           (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] - Zeta[3]/2 + G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
           (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
           (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/
            12 + (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - 
           (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
           G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
           G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + 
           G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (32 - (2*Pi^2)/3 + (61*Pi^4)/720 - 16*G[1, x] + (Pi^2*G[1, x])/4 + 
           (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 0, x] + (13*Pi^2*G[0, 1, x])/6 + 
           (7*Pi^2*G[1, 0, x])/6 + 8*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 - 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
           2*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] - 
           7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (8*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (64 - (4*Pi^2)/3 - (47*Pi^4)/480 - (I/48)*Pi^5 - 
         (7*Pi^4*G[0, x])/144 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 - 
         (61*Pi^4*G[1, x])/720 + (I/2)*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
         (Pi^2*G[1, 1, x])/4 - (I/2)*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/
          6 - (Pi^2*G[0, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 0, x])/6 - 
         (11*Pi^2*G[0, 1, 1, x])/6 - Pi^2*G[1, 0, 0, x] - 
         (13*Pi^2*G[1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 0, x])/6 - 
         8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         2*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (2*Pi^2*Zeta[3])/9 + 
         7*G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
         2*G[0, 0, x]*Zeta[3] + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 - 
         (52*Zeta[5])/5) + RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + 
         (3*Pi^2*G[0, x])/4 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - 
         (Pi^4*G[1, x])/120 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 
         3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/24 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 
         3*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
         (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
         G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
         G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
         (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - Zeta[5]) + 
     e^4*((4*I)*Pi - 2*Pi^2 - (I/4)*Pi^3 + (11*Pi^4)/240 + (107*Pi^6)/6720 + 
       12*G[0, x] + (Pi^2*G[0, x])/4 - (53*Pi^4*G[0, x])/1440 - 8*G[1, x] + 
       (2*I)*Pi*G[1, x] + (Pi^2*G[1, x])/6 - (I/8)*Pi^3*G[1, x] + 
       (41*Pi^4*G[1, x])/1440 - 8*G[0, 0, x] - (Pi^2*G[0, 0, x])/12 + 
       (59*Pi^4*G[0, 0, x])/1440 + 2*G[0, 1, x] + I*Pi*G[0, 1, x] - 
       (13*Pi^2*G[0, 1, x])/24 - (7*Pi^4*G[0, 1, x])/288 + 2*G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/24 - (7*Pi^4*G[1, 0, x])/288 + 4*G[1, 1, x] - 
       I*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/12 + (59*Pi^4*G[1, 1, x])/1440 + 
       5*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/12 - G[0, 0, 1, x] + 
       (I/2)*Pi*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/24 - G[0, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 0, x])/24 + G[0, 1, 1, x] - (I/2)*Pi*G[0, 1, 1, x] + 
       (Pi^2*G[0, 1, 1, x])/4 + (Pi^2*G[1, 0, 0, x])/4 - G[1, 0, 1, x] - 
       (I/2)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - G[1, 1, 0, x] + 
       (7*Pi^2*G[1, 1, 0, x])/24 - 2*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/4 - 3*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/
        4 + G[0, 0, 0, 1, x]/2 - (7*Pi^2*G[0, 0, 0, 1, x])/12 + 
       G[0, 0, 1, 0, x]/2 - (7*Pi^2*G[0, 0, 1, 0, x])/12 + 
       G[0, 0, 1, 1, x]/2 - (Pi^2*G[0, 0, 1, 1, x])/2 - 
       (Pi^2*G[0, 1, 0, 0, x])/2 + G[0, 1, 0, 1, x]/2 - 
       (7*Pi^2*G[0, 1, 0, 1, x])/12 + G[0, 1, 1, 0, x]/2 - 
       (7*Pi^2*G[0, 1, 1, 0, x])/12 - (3*G[0, 1, 1, 1, x])/2 - 
       (5*Pi^2*G[0, 1, 1, 1, x])/12 - G[1, 0, 0, 0, x]/2 - 
       (5*Pi^2*G[1, 0, 0, 0, x])/12 + G[1, 0, 0, 1, x]/2 - 
       (7*Pi^2*G[1, 0, 0, 1, x])/12 + G[1, 0, 1, 0, x]/2 - 
       (7*Pi^2*G[1, 0, 1, 0, x])/12 - G[1, 0, 1, 1, x]/2 - 
       (Pi^2*G[1, 0, 1, 1, x])/2 - (Pi^2*G[1, 1, 0, 0, x])/2 + 
       G[1, 1, 0, 1, x]/2 - (7*Pi^2*G[1, 1, 0, 1, x])/12 + 
       G[1, 1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 1, 0, x])/12 + G[1, 1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, 1, x])/4 + 3*G[0, 0, 0, 0, 0, x] - 
       G[0, 0, 0, 0, 1, x]/2 - G[0, 0, 0, 1, 0, x]/2 - 
       G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + 
       G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - 
       G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 - 
       G[0, 1, 1, 0, 1, x]/2 - G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + 
       G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
       G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
       G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
       G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
       G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + G[1, 1, 1, 1, 1, x] - 
       5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, 1, x] + 
       G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 1, x] + 
       G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] - 
       G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 0, 1, x] + 
       G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
       G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 0, 1, x] + 
       G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 1, 0, 1, x] + 
       G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
       G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
       G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
       G[0, 1, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, 1, x] - 
       3*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
       G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
       G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
       G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
       G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 0, 1, x] + 
       G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
       G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] - 
       G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
       G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 1, x] + 
       G[1, 1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
       (1/40 + (I/60)*Pi + G[0, x]/60 - G[1, x]/60)*Log[mu2/s]^5*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + 
       Log[mu2/s]^4*(-Pi^2/48 + G[0, x]/24 - G[1, x]/24 - G[0, 0, x]/24 + 
         G[0, 1, x]/24 + G[1, 0, x]/24 - G[1, 1, x]/24 + 
         (1/3 - Pi^2/144 - G[1, x]/8 - (I/12)*Pi*G[1, x] - G[0, 1, x]/12 - 
           G[1, 0, x]/12 + G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         (-Pi^2/48 - G[0, 0, x]/24 + G[0, 1, x]/24 + G[1, 0, x]/24 - 
           G[1, 1, x]/24)*RATIO[x]) + Log[mu2/s]^3*((I/12)*Pi - Pi^2/24 + 
         G[0, x]/4 + (Pi^2*G[0, x])/12 - G[1, x]/6 + (Pi^2*G[1, x])/12 - 
         G[0, 0, x]/4 + G[0, 1, x]/12 + G[1, 0, x]/12 + G[1, 1, x]/12 + 
         G[0, 0, 0, x]/3 - G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - 
         G[1, 0, 1, x]/6 - G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 + 
         ((I/6)*Pi*G[1, x] + G[1, 1, x]/6)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(8/3 - Pi^2/24 - (I/12)*Pi^3 - 
           (7*Pi^2*G[0, x])/36 - (4*G[1, x])/3 + (Pi^2*G[1, x])/36 - 
           (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/2 + (I/3)*Pi*G[1, 1, x] - 
           G[0, 0, 0, x]/3 + G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 - 
           G[0, 1, 1, x]/3 + G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - 
           G[1, 1, 1, x]/3 - (4*Zeta[3])/9) + RATIO[x]*
          (-Pi^2/24 + (Pi^2*G[0, x])/12 + (Pi^2*G[1, x])/12 - G[0, 0, x]/12 + 
           G[0, 1, x]/12 + G[1, 0, x]/12 - G[1, 1, x]/12 + G[0, 0, 0, x]/3 - 
           G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - G[1, 0, 1, x]/6 - 
           G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 - Zeta[3]/6) - Zeta[3]/6) - 
       Zeta[3] - ((7*I)/6)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/8 - 
       3*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/4 + 
       (17*G[1, x]*Zeta[3])/6 - (5*Pi^2*G[1, x]*Zeta[3])/4 + 
       3*G[0, 0, x]*Zeta[3] - (5*G[0, 1, x]*Zeta[3])/3 - 
       (5*G[1, 0, x]*Zeta[3])/3 - (5*G[1, 1, x]*Zeta[3])/3 - 
       (11*G[0, 0, 0, x]*Zeta[3])/3 + (10*G[0, 0, 1, x]*Zeta[3])/3 + 
       (10*G[0, 1, 0, x]*Zeta[3])/3 + G[0, 1, 1, x]*Zeta[3] + 
       G[1, 0, 0, x]*Zeta[3] + (10*G[1, 0, 1, x]*Zeta[3])/3 + 
       (10*G[1, 1, 0, x]*Zeta[3])/3 - (11*G[1, 1, 1, x]*Zeta[3])/3 + 
       (7*Zeta[3]^2)/3 + RATIO[x^(-1)]*((6*I)*Pi*G[1, x] - 
         (3*Pi^2*G[1, x])/2 - ((3*I)/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + 
         (3*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/4 - 
         (I/4)*Pi^3*G[0, 1, x] + 6*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/8 + (I/4)*Pi^3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 + 
         3*G[0, 1, 1, x] - ((3*I)/2)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/12 - ((3*I)/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/2 - 6*G[1, 1, 1, x] + ((3*I)/2)*Pi*
          G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + I*Pi*G[0, 0, 0, 1, x] + 
         (3*G[0, 0, 1, 1, x])/2 - I*Pi*G[0, 0, 1, 1, x] - 
         I*Pi*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] - 
         I*Pi*G[1, 0, 0, 1, x] - (3*G[1, 0, 1, 1, x])/2 + 
         I*Pi*G[1, 0, 1, 1, x] + I*Pi*G[1, 1, 0, 1, x] + 
         (9*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
         3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*((I/2)*Pi - Pi^2/4 + 
         Pi^4/240 + (3*G[0, x])/2 + (Pi^2*G[0, x])/12 - G[1, x] + 
         (I/4)*Pi*G[1, x] + (Pi^2*G[1, x])/6 - G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/24 + G[0, 1, x]/4 - (7*Pi^2*G[0, 1, x])/24 + 
         G[1, 0, x]/4 - (7*Pi^2*G[1, 0, x])/24 + G[1, 1, x]/2 - 
         (5*Pi^2*G[1, 1, x])/24 + G[0, 0, 0, x] - G[0, 0, 1, x]/4 - 
         G[0, 1, 0, x]/4 - G[1, 0, 1, x]/4 - G[1, 1, 0, x]/4 - 
         (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
         G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
         G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
         G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 + 
         (((3*I)/4)*Pi*G[1, x] - (Pi^2*G[1, x])/4 + (I/2)*Pi*G[0, 1, x] + 
           (3*G[1, 1, x])/4 - (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - 
           G[1, 1, 1, x])*RATIO[x^(-1)] - Zeta[3]/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2 + RATIO[x]*((-3*Pi^2)/8 + Pi^4/240 + 
           (Pi^2*G[0, x])/8 + (Pi^2*G[1, x])/8 - (3*G[0, 0, x])/4 - 
           (5*Pi^2*G[0, 0, x])/24 + (3*G[0, 1, x])/4 - (7*Pi^2*G[0, 1, x])/
            24 + (3*G[1, 0, x])/4 - (7*Pi^2*G[1, 0, x])/24 - 
           (3*G[1, 1, x])/4 - (5*Pi^2*G[1, 1, x])/24 + G[0, 0, 0, x]/2 - 
           G[0, 0, 1, x]/4 - G[0, 1, 0, x]/4 - G[1, 0, 1, x]/4 - 
           G[1, 1, 0, x]/4 + G[1, 1, 1, x]/2 - (3*G[0, 0, 0, 0, x])/2 + 
           G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + 
           G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + 
           G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + 
           G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 - Zeta[3]/4 + 
           (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2) + RATIO[(1 - x)^(-1)]*
          (16 - Pi^2/3 + (61*Pi^4)/1440 - 8*G[1, x] + (Pi^2*G[1, x])/8 + 
           (I/4)*Pi^3*G[1, x] + (Pi^2*G[0, 0, x])/2 + (13*Pi^2*G[0, 1, x])/
            12 + (7*Pi^2*G[1, 0, x])/12 + 4*G[1, 1, x] - (Pi^2*G[1, 1, x])/
            12 - I*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, x] + 
           2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
           G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
           3*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - G[1, 1, 0, 1, x] - 
           G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] - (7*Zeta[3])/2 - 
           ((7*I)/3)*Pi*Zeta[3] - (10*G[0, x]*Zeta[3])/3 + 
           (4*G[1, x]*Zeta[3])/3)) + Log[mu2/s]*((2*I)*Pi - Pi^2 - 
         (I/8)*Pi^3 + Pi^4/240 + 6*G[0, x] + (Pi^2*G[0, x])/8 - 
         (Pi^4*G[0, x])/120 - 4*G[1, x] + I*Pi*G[1, x] + (Pi^2*G[1, x])/12 - 
         (Pi^4*G[1, x])/120 - 4*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 + 
         G[0, 1, x] + (I/2)*Pi*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/24 + 
         G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 + 2*G[1, 1, x] - 
         (I/2)*Pi*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/24 + (5*G[0, 0, 0, x])/2 + 
         (Pi^2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/2 + (7*Pi^2*G[0, 0, 1, x])/
          12 - G[0, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 0, x])/12 + 
         G[0, 1, 1, x]/2 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         G[1, 0, 1, x]/2 + (7*Pi^2*G[1, 0, 1, x])/12 - G[1, 1, 0, x]/2 + 
         (7*Pi^2*G[1, 1, 0, x])/12 - G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
         (5*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
         G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
         G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
         G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - G[1, 1, 1, 1, x]/2 + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] + 
         ((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
           ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 3*G[1, 1, x] - 
           ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + (3*G[0, 1, 1, x])/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] - Zeta[3]/2 + 
         (5*Pi^2*Zeta[3])/4 - (11*G[0, x]*Zeta[3])/6 + (17*G[1, x]*Zeta[3])/
          6 + (4*G[0, 0, x]*Zeta[3])/3 - (10*G[0, 1, x]*Zeta[3])/3 - 
         (10*G[1, 0, x]*Zeta[3])/3 + (4*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 - (I/48)*Pi^5 - 
           (7*Pi^4*G[0, x])/144 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 - 
           (61*Pi^4*G[1, x])/720 + (I/2)*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/4 - (I/2)*Pi^3*G[1, 1, x] - 
           (5*Pi^2*G[0, 0, 0, x])/6 - (Pi^2*G[0, 0, 1, x])/6 - 
           (7*Pi^2*G[0, 1, 0, x])/6 - (11*Pi^2*G[0, 1, 1, x])/6 - 
           Pi^2*G[1, 0, 0, x] - (13*Pi^2*G[1, 0, 1, x])/6 - 
           (7*Pi^2*G[1, 1, 0, x])/6 - 8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            6 - (2*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
           2*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
           2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
           2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
           2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           10*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 1, x] + 
           2*G[1, 0, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, x] - 
           2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
           2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (2*Pi^2*Zeta[3])/9 + 
           7*G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
           2*G[0, 0, x]*Zeta[3] + (20*G[0, 1, x]*Zeta[3])/3 + 
           (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 - 
           (52*Zeta[5])/5) + RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + 
           (3*Pi^2*G[0, x])/4 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - 
           (Pi^4*G[1, x])/120 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/24 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 
           3*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
           (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
           (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
           (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
           (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
           (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
           G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
           G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
           G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
           (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
           G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
           G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
           G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
           G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, 
            x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
           G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
           G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
           4*G[1, 1, 1, 1, 1, x] - (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + 
           (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/
            3 - (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
           (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - Zeta[5]) - Zeta[5]/2 + 
       G[0, x]*Zeta[5] + G[1, x]*Zeta[5] + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
         (107*Pi^6)/6720 + (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/240 + 
         (3*Pi^2*G[1, x])/2 - (Pi^4*G[1, x])/240 - 6*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/8 + (59*Pi^4*G[0, 0, x])/1440 + 6*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/8 - (7*Pi^4*G[0, 1, x])/288 + 6*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/8 - (7*Pi^4*G[1, 0, x])/288 - 6*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/8 + (59*Pi^4*G[1, 1, x])/1440 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/24 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          24 + (Pi^2*G[0, 1, 1, x])/4 + (Pi^2*G[1, 0, 0, x])/4 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/24 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 - (9*G[0, 0, 0, 0, x])/2 - (Pi^2*G[0, 0, 0, 0, x])/4 + 
         (3*G[0, 0, 0, 1, x])/2 - (7*Pi^2*G[0, 0, 0, 1, x])/12 + 
         (3*G[0, 0, 1, 0, x])/2 - (7*Pi^2*G[0, 0, 1, 0, x])/12 - 
         (Pi^2*G[0, 0, 1, 1, x])/2 - (Pi^2*G[0, 1, 0, 0, x])/2 + 
         (3*G[0, 1, 0, 1, x])/2 - (7*Pi^2*G[0, 1, 0, 1, x])/12 + 
         (3*G[0, 1, 1, 0, x])/2 - (7*Pi^2*G[0, 1, 1, 0, x])/12 - 
         (3*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[0, 1, 1, 1, x])/12 - 
         (3*G[1, 0, 0, 0, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/12 + 
         (3*G[1, 0, 0, 1, x])/2 - (7*Pi^2*G[1, 0, 0, 1, x])/12 + 
         (3*G[1, 0, 1, 0, x])/2 - (7*Pi^2*G[1, 0, 1, 0, x])/12 - 
         (Pi^2*G[1, 0, 1, 1, x])/2 - (Pi^2*G[1, 1, 0, 0, x])/2 + 
         (3*G[1, 1, 0, 1, x])/2 - (7*Pi^2*G[1, 1, 0, 1, x])/12 + 
         (3*G[1, 1, 1, 0, x])/2 - (7*Pi^2*G[1, 1, 1, 0, x])/12 - 
         (9*G[1, 1, 1, 1, x])/2 - (Pi^2*G[1, 1, 1, 1, x])/4 + 
         2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
         G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - 
         G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
         G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
         G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - 
         G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
         G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
         G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
         G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
         G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
         2*G[1, 1, 1, 1, 1, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
         G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] - 
         G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 0, 0, x] + 
         G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
         G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
         G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] + 
         G[0, 1, 1, 0, 0, 1, x] + G[0, 1, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
         3*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
         G[1, 0, 0, 1, 0, 1, x] + G[1, 0, 0, 1, 1, 0, x] - 
         G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] + 
         G[1, 0, 1, 0, 0, 1, x] + G[1, 0, 1, 0, 1, 0, x] + 
         G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] + 
         G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
         G[1, 1, 0, 1, 0, 1, x] + G[1, 1, 0, 1, 1, 0, x] - 
         G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] + 
         G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] - 3*Zeta[3] + (5*Pi^2*Zeta[3])/8 + 
         (3*G[0, x]*Zeta[3])/2 - (5*Pi^2*G[0, x]*Zeta[3])/4 + 
         (3*G[1, x]*Zeta[3])/2 - (5*Pi^2*G[1, x]*Zeta[3])/4 + 
         (2*G[0, 0, x]*Zeta[3])/3 - (5*G[0, 1, x]*Zeta[3])/3 - 
         (5*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 - 
         (11*G[0, 0, 0, x]*Zeta[3])/3 + (10*G[0, 0, 1, x]*Zeta[3])/3 + 
         (10*G[0, 1, 0, x]*Zeta[3])/3 + G[0, 1, 1, x]*Zeta[3] + 
         G[1, 0, 0, x]*Zeta[3] + (10*G[1, 0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 1, 0, x]*Zeta[3])/3 - (11*G[1, 1, 1, x]*Zeta[3])/3 + 
         (7*Zeta[3]^2)/3 - Zeta[5]/2 + G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(128 - (8*Pi^2)/3 - (47*Pi^4)/180 - 
         (1489*Pi^6)/60480 - 64*G[1, x] + (4*Pi^2*G[1, x])/3 + 
         (47*Pi^4*G[1, x])/480 + (I/48)*Pi^5*G[1, x] - (Pi^4*G[0, 0, x])/60 - 
         (17*Pi^4*G[0, 1, x])/144 + (7*Pi^4*G[1, 0, x])/144 + 32*G[1, 1, x] - 
         (2*Pi^2*G[1, 1, x])/3 + (61*Pi^4*G[1, 1, x])/720 + 
         (I/2)*Pi^3*G[0, 0, 1, x] - (I/2)*Pi^3*G[0, 1, 1, x] - 
         (I/2)*Pi^3*G[1, 0, 1, x] - 16*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          4 + (I/2)*Pi^3*G[1, 1, 1, x] + (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
         (13*Pi^2*G[0, 0, 0, 1, x])/6 + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
         (Pi^2*G[0, 0, 1, 1, x])/6 + Pi^2*G[0, 1, 0, 0, x] + 
         (Pi^2*G[0, 1, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 1, 0, x])/6 + 
         (3*Pi^2*G[0, 1, 1, 1, x])/2 + (5*Pi^2*G[1, 0, 0, 0, x])/6 + 
         (Pi^2*G[1, 0, 0, 1, x])/6 + (7*Pi^2*G[1, 0, 1, 0, x])/6 + 
         (11*Pi^2*G[1, 0, 1, 1, x])/6 + Pi^2*G[1, 1, 0, 0, x] + 
         (13*Pi^2*G[1, 1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
         8*G[1, 1, 1, 1, x] - (Pi^2*G[1, 1, 1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 8*G[0, 0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 0, 1, 0, x] - 
         2*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 6*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, 1, x] - 2*G[0, 1, 0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
         14*G[0, 1, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] + 
         2*G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, 0, x] + 
         10*G[1, 0, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] - 
         2*G[1, 1, 0, 0, 1, 1, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 6*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, 0, x] + 
         2*G[1, 1, 1, 1, 1, 1, x] - (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 + 
         ((7*I)/6)*Pi^3*Zeta[3] + (26*Pi^2*G[0, x]*Zeta[3])/9 + 
         (56*G[1, x]*Zeta[3])/3 - (2*Pi^2*G[1, x]*Zeta[3])/9 + 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 7*G[1, 1, x]*Zeta[3] - 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (8*G[0, 0, 0, x]*Zeta[3])/3 - 
         (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 + 
         (8*G[0, 1, 1, x]*Zeta[3])/3 - 2*G[1, 0, 0, x]*Zeta[3] - 
         (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
         (8*G[1, 1, 1, x]*Zeta[3])/3 + (7*Zeta[3]^2)/9 - (93*Zeta[5])/5 - 
         ((62*I)/5)*Pi*Zeta[5] - (72*G[0, x]*Zeta[5])/5 + 
         (52*G[1, x]*Zeta[5])/5)))/Nc^2) + DD[i1, i2]*DD[i3, i4]*
  (Nf*((10/9 - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] + 
     (2*Log[mu2/s]*RATIO[(1 - x)^(-1)])/3 + 
     e*((56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*
        RATIO[(1 - x)^(-1)] + (10/9 - (2*G[1, x])/3)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/3) + 
     e^2*((56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (5/9 - G[1, x]/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       RATIO[(1 - x)^(-1)]*(328/81 - (5*Pi^2)/54 - (56*G[1, x])/27 + 
         (Pi^2*G[1, x])/18 + (10*G[1, 1, x])/9 - (2*G[1, 1, 1, x])/3 - 
         (14*Zeta[3])/9)) + e^3*((28/27 - Pi^2/36 - (5*G[1, x])/9 + 
         G[1, 1, x]/3)*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (5/27 - G[1, x]/9)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]*RATIO[(1 - x)^(-1)]*
        (328/81 - (5*Pi^2)/54 - (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + 
         (10*G[1, 1, x])/9 - (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9) + 
       RATIO[(1 - x)^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
         (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - 
         (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/
          3 - (70*Zeta[3])/27 + (14*G[1, x]*Zeta[3])/9)) + 
     e^4*((28/81 - Pi^2/108 - (5*G[1, x])/27 + G[1, 1, x]/9)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (5/108 - G[1, x]/36)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/180 + 
       Log[mu2/s]^2*RATIO[(1 - x)^(-1)]*(164/81 - (5*Pi^2)/108 - 
         (28*G[1, x])/27 + (Pi^2*G[1, x])/36 + (5*G[1, 1, x])/9 - 
         G[1, 1, 1, x]/3 - (7*Zeta[3])/9) + Log[mu2/s]*RATIO[(1 - x)^(-1)]*
        (1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[1, x])/81 + 
         (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - 
         (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/3 - (70*Zeta[3])/27 + 
         (14*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
        (11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - (1952*G[1, x])/243 + 
         (14*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 + 
         (328*G[1, 1, x])/81 - (5*Pi^2*G[1, 1, x])/54 - (56*G[1, 1, 1, x])/
          27 + (Pi^2*G[1, 1, 1, x])/18 + (10*G[1, 1, 1, 1, x])/9 - 
         (2*G[1, 1, 1, 1, 1, x])/3 - (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + 
         (70*G[1, x]*Zeta[3])/27 - (14*G[1, 1, x]*Zeta[3])/9 - 
         (62*Zeta[5])/15))) + 
   Nc*((-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 - (2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
      RATIO[(1 - x)^(-1)] + (-2/3 + (2*I)*Pi)*Log[mu2/s]*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
     e*((I/2)*Pi + G[1, x]/2 + (-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 - 
         (2*I)*Pi*G[1, x] - 2*G[1, 1, x])*Log[mu2/s]*RATIO[(1 - x)^(-1)] + 
       (-1/3 + I*Pi)*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + (I*Pi*G[1, x] + G[1, 1, x])*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-80/27 + Pi^2/18 - (I/2)*Pi^3 + 
         (13*G[1, x])/9 + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
         4*G[1, 1, 1, x] - (14*Zeta[3])/3)) + 
     e^2*(I*Pi - Pi^2/4 + G[1, x] + (I/2)*Pi*G[1, x] + 
       (-13/18 - (7*Pi^2)/12 + G[1, x]/3 - I*Pi*G[1, x] - G[1, 1, x])*
        Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (-1/9 + (I/3)*Pi)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/12 + 
       (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
         (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
         2*G[1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]*((I/2)*Pi + G[1, x]/2 + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (-80/27 + Pi^2/18 - (I/2)*Pi^3 + (13*G[1, x])/9 + Pi^2*G[1, x] - 
           (2*I)*Pi*G[0, 1, x] - (2*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] - 
           2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] - (14*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*(-484/81 + (13*Pi^2)/108 + (73*Pi^4)/720 + 
         (80*G[1, x])/27 - (Pi^2*G[1, x])/18 + (I/2)*Pi^3*G[1, x] + 
         Pi^2*G[0, 1, x] - (13*G[1, 1, x])/9 - (5*Pi^2*G[1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + (2*G[1, 1, 1, x])/3 - 
         (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 - 
         ((14*I)/3)*Pi*Zeta[3])) + e^3*((2*I)*Pi - Pi^2/2 - (I/8)*Pi^3 + 
       2*G[1, x] + I*Pi*G[1, x] - (7*Pi^2*G[1, x])/24 + (I/2)*Pi*G[0, 1, x] - 
       (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - G[1, 1, 1, x]/2 + 
       (-13/54 - (7*Pi^2)/36 + G[1, x]/9 - (I/3)*Pi*G[1, x] - G[1, 1, x]/3)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (-1/36 + (I/12)*Pi)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/60 + 
       ((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
         ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 3*G[1, 1, x] - 
         ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
         I*Pi*G[0, 0, 1, x] + (3*G[0, 1, 1, x])/2 - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*
        ((I/4)*Pi + G[1, x]/4 + ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-40/27 + Pi^2/36 - 
           (I/4)*Pi^3 + (13*G[1, x])/18 + (Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] - G[1, 1, x]/3 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
           2*G[1, 1, 1, x] - (7*Zeta[3])/3)) + 
       Log[mu2/s]*(I*Pi - Pi^2/4 + G[1, x] + (I/2)*Pi*G[1, x] + 
         (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
           (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (-484/81 + (13*Pi^2)/108 + (73*Pi^4)/720 + (80*G[1, x])/27 - 
           (Pi^2*G[1, x])/18 + (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 1, x] - 
           (13*G[1, 1, x])/9 - (5*Pi^2*G[1, 1, x])/6 - 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (2*G[1, 1, 1, x])/3 - 
           (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 - 
           ((14*I)/3)*Pi*Zeta[3])) + RATIO[(1 - x)^(-1)]*
        (-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 - (I/48)*Pi^5 + 
         (484*G[1, x])/81 - (13*Pi^2*G[1, x])/108 - (Pi^4*G[1, x])/6 + 
         (I/2)*Pi^3*G[0, 1, x] - (80*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 - 
         (I/2)*Pi^3*G[1, 1, x] + Pi^2*G[0, 0, 1, x] - (5*Pi^2*G[0, 1, 1, x])/
          6 - Pi^2*G[1, 0, 1, x] + (13*G[1, 1, 1, x])/9 + 
         (2*Pi^2*G[1, 1, 1, x])/3 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
         (2*G[1, 1, 1, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
         (49*Pi^2*Zeta[3])/18 - (14*G[1, x]*Zeta[3])/9 + 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (14*G[1, 1, x]*Zeta[3])/3 - 
         (62*Zeta[5])/5)) + e^4*((4*I)*Pi - Pi^2 - (I/4)*Pi^3 + Pi^4/24 + 
       4*G[1, x] + (2*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/12 - 
       (I/8)*Pi^3*G[1, x] + I*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 - 
       I*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/4 + (I/2)*Pi*G[0, 0, 1, x] + 
       G[0, 1, 1, x] - (I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] - 
       G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x]/2 - 
       G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + G[1, 1, 1, 1, x] + 
       (-13/216 - (7*Pi^2)/144 + G[1, x]/36 - (I/12)*Pi*G[1, x] - 
         G[1, 1, x]/12)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
       (-1/180 + (I/60)*Pi)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + Log[mu2/s]^3*
        ((I/12)*Pi + G[1, x]/12 + ((I/6)*Pi*G[1, x] + G[1, 1, x]/6)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-40/81 + Pi^2/108 - 
           (I/12)*Pi^3 + (13*G[1, x])/54 + (Pi^2*G[1, x])/6 - 
           (I/3)*Pi*G[0, 1, x] - G[1, 1, x]/9 + (I/3)*Pi*G[1, 1, x] - 
           G[0, 1, 1, x]/3 + (2*G[1, 1, 1, x])/3 - (7*Zeta[3])/9)) - 
       ((7*I)/6)*Pi*Zeta[3] - (7*G[1, x]*Zeta[3])/6 + 
       RATIO[x^(-1)]*((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - 
         ((3*I)/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + (3*I)*Pi*G[0, 1, x] - 
         (3*Pi^2*G[0, 1, x])/4 - (I/4)*Pi^3*G[0, 1, x] + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/8 + 
         (I/4)*Pi^3*G[1, 1, x] + ((3*I)/2)*Pi*G[0, 0, 1, x] - 
         (Pi^2*G[0, 0, 1, x])/2 + 3*G[0, 1, 1, x] - ((3*I)/2)*Pi*
          G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
         ((3*I)/2)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 - 
         6*G[1, 1, 1, x] + ((3*I)/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          3 + I*Pi*G[0, 0, 0, 1, x] + (3*G[0, 0, 1, 1, x])/2 - 
         I*Pi*G[0, 0, 1, 1, x] - I*Pi*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 1, x] + 
         I*Pi*G[0, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 1, x] - 
         (3*G[1, 0, 1, 1, x])/2 + I*Pi*G[1, 0, 1, 1, x] + 
         I*Pi*G[1, 1, 0, 1, x] + (9*G[1, 1, 1, 1, x])/2 - 
         I*Pi*G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
         3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*((I/2)*Pi - Pi^2/8 + 
         G[1, x]/2 + (I/4)*Pi*G[1, x] + (((3*I)/4)*Pi*G[1, x] - 
           (Pi^2*G[1, x])/4 + (I/2)*Pi*G[0, 1, x] + (3*G[1, 1, x])/4 - 
           (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - G[1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-242/81 + (13*Pi^2)/216 + 
           (73*Pi^4)/1440 + (40*G[1, x])/27 - (Pi^2*G[1, x])/36 + 
           (I/4)*Pi^3*G[1, x] + (Pi^2*G[0, 1, x])/2 - (13*G[1, 1, x])/18 - 
           (5*Pi^2*G[1, 1, x])/12 - I*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x]/3 - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x] + (7*Zeta[3])/9 - ((7*I)/3)*Pi*Zeta[3])) + 
       Log[mu2/s]*((2*I)*Pi - Pi^2/2 - (I/8)*Pi^3 + 2*G[1, x] + 
         I*Pi*G[1, x] - (7*Pi^2*G[1, x])/24 + (I/2)*Pi*G[0, 1, x] - 
         (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - G[1, 1, 1, x]/2 + 
         ((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
           ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 3*G[1, 1, x] - 
           ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + (3*G[0, 1, 1, x])/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 - (I/48)*Pi^5 + 
           (484*G[1, x])/81 - (13*Pi^2*G[1, x])/108 - (Pi^4*G[1, x])/6 + 
           (I/2)*Pi^3*G[0, 1, x] - (80*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/
            18 - (I/2)*Pi^3*G[1, 1, x] + Pi^2*G[0, 0, 1, x] - 
           (5*Pi^2*G[0, 1, 1, x])/6 - Pi^2*G[1, 0, 1, x] + 
           (13*G[1, 1, 1, x])/9 + (2*Pi^2*G[1, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, 1, x] - (2*G[1, 1, 1, 1, x])/3 + 
           (2*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
           4*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
           6*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
           4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
           8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + (49*Pi^2*Zeta[3])/18 - 
           (14*G[1, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (14*G[1, 1, x]*Zeta[3])/3 - (62*Zeta[5])/5)) + 
       RATIO[(1 - x)^(-1)]*(-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + 
         (437*Pi^6)/60480 + (2912*G[1, x])/243 - (20*Pi^2*G[1, x])/81 - 
         (47*Pi^4*G[1, x])/2160 + (I/48)*Pi^5*G[1, x] - (Pi^4*G[0, 1, x])/6 - 
         (484*G[1, 1, x])/81 + (13*Pi^2*G[1, 1, x])/108 + 
         (167*Pi^4*G[1, 1, x])/720 + (I/2)*Pi^3*G[0, 0, 1, x] - 
         (I/2)*Pi^3*G[0, 1, 1, x] - (I/2)*Pi^3*G[1, 0, 1, x] + 
         (80*G[1, 1, 1, x])/27 - (Pi^2*G[1, 1, 1, x])/18 + 
         (I/2)*Pi^3*G[1, 1, 1, x] + Pi^2*G[0, 0, 0, 1, x] - 
         (5*Pi^2*G[0, 0, 1, 1, x])/6 - Pi^2*G[0, 1, 0, 1, x] + 
         (2*Pi^2*G[0, 1, 1, 1, x])/3 - Pi^2*G[1, 0, 0, 1, x] + 
         (5*Pi^2*G[1, 0, 1, 1, x])/6 + Pi^2*G[1, 1, 0, 1, x] - 
         (13*G[1, 1, 1, 1, x])/9 - (Pi^2*G[1, 1, 1, 1, x])/2 - 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + (2*G[1, 1, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 2*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 1, 1, x] - 
         6*G[0, 0, 1, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 1, 1, x] + 
         6*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 1, 1, x] - 
         10*G[1, 1, 1, 1, 1, 1, x] + (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 + 
         ((7*I)/6)*Pi^3*Zeta[3] - (91*G[1, x]*Zeta[3])/27 - 
         (7*Pi^2*G[1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (14*G[1, 1, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (14*G[0, 1, 1, x]*Zeta[3])/3 - (28*G[1, 1, 1, x]*Zeta[3])/3 + 
         (49*Zeta[3]^2)/9 + (62*Zeta[5])/15 - ((62*I)/5)*Pi*Zeta[5]))) + 
   (Pi^2 - 2*G[0, x] + 2*G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 
     2*G[1, 0, x] + 2*G[1, 1, x] + (-8 + Pi^2/6 + 3*G[1, x] + 
       (4*I)*Pi*G[1, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[(1 - x)^(-1)] + (-3 - (4*I)*Pi - 4*G[0, x] + 2*G[1, x])*
      Log[mu2/s]*RATIO[(1 - x)^(-1)] - Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
     (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
      RATIO[x] + e*((-I)*Pi + Pi^2/2 - 3*G[0, x] - Pi^2*G[0, x] + 2*G[1, x] - 
       Pi^2*G[1, x] + 3*G[0, 0, x] - G[0, 1, x] - G[1, 0, x] - G[1, 1, x] - 
       4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       (-3/2 - (2*I)*Pi - 2*G[0, x] + G[1, x])*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + 
       ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2/s]*(Pi^2 - 2*G[0, x] + 2*G[1, x] + 2*G[0, 0, x] - 
         2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
         (-8 + Pi^2/6 + 3*G[1, x] + (4*I)*Pi*G[1, x] + 4*G[0, 1, x] + 
           4*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(-16 + Pi^2/4 + I*Pi^3 + 
         (7*Pi^2*G[0, x])/3 + 8*G[1, x] - (Pi^2*G[1, x])/6 + 
         (4*I)*Pi*G[0, 1, x] - 3*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
         4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 
         4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
         2*G[1, 1, 1, x] + (2*Zeta[3])/3) + 2*Zeta[3] + 
       RATIO[x]*(Pi^2/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + G[0, 0, x] - 
         G[0, 1, x] - G[1, 0, x] + G[1, 1, x] - 4*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3])) + 
     e^2*((-2*I)*Pi + Pi^2 - Pi^4/60 - 6*G[0, x] - (Pi^2*G[0, x])/3 + 
       4*G[1, x] - I*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 + 4*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/6 - G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
       G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 - 2*G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/6 - 4*G[0, 0, 0, x] + G[0, 0, 1, x] + 
       G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
       (-1/2 - ((2*I)/3)*Pi - (2*G[0, x])/3 + G[1, x]/3)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/12 + 
       ((-3*I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
         3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
         4*G[1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*(Pi^2/2 - G[0, x] + 
         G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
         (-4 + Pi^2/12 + (3*G[1, x])/2 + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
           2*G[1, 0, x] - G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x]) + Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
       RATIO[x]*((3*Pi^2)/2 - Pi^4/60 - (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 
         3*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 3*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - 3*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 
         3*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-32 + (2*Pi^2)/3 - 
         (169*Pi^4)/720 + 16*G[1, x] - (Pi^2*G[1, x])/4 - I*Pi^3*G[1, x] - 
         2*Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/3 - (7*Pi^2*G[1, 0, x])/3 - 
         8*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         7*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
         (2*G[1, x]*Zeta[3])/3) + Log[mu2/s]*((-I)*Pi + Pi^2/2 - 3*G[0, x] - 
         Pi^2*G[0, x] + 2*G[1, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
         G[0, 1, x] - G[1, 0, x] - G[1, 1, x] - 4*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + ((-2*I)*Pi*G[1, x] - 
           2*G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (-16 + Pi^2/4 + I*Pi^3 + (7*Pi^2*G[0, x])/3 + 8*G[1, x] - 
           (Pi^2*G[1, x])/6 + (4*I)*Pi*G[0, 1, x] - 3*G[1, 1, x] - 
           (4*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
           4*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (2*Zeta[3])/3) + 2*Zeta[3] + 
         RATIO[x]*(Pi^2/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x] - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]))) + 
     e^3*((-4*I)*Pi + 2*Pi^2 + (I/4)*Pi^3 - Pi^4/120 - 12*G[0, x] - 
       (Pi^2*G[0, x])/4 + (Pi^4*G[0, x])/60 + 8*G[1, x] - (2*I)*Pi*G[1, x] - 
       (Pi^2*G[1, x])/6 + (Pi^4*G[1, x])/60 + 8*G[0, 0, x] + 
       (Pi^2*G[0, 0, x])/4 - 2*G[0, 1, x] - I*Pi*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/12 - 2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 - 
       4*G[1, 1, x] + I*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/12 - 
       5*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 1, x])/6 + G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/6 - 
       G[0, 1, 1, x] - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 
       G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + G[1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 0, x])/6 + 2*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/
        3 + 5*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
       G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
       G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
       G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] - 
       8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 
       (-1/8 - (I/6)*Pi - G[0, x]/6 + G[1, x]/12)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/60 + 
       ((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
         (3*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 6*G[1, 1, x] + 
         (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^3*
        (Pi^2/6 - G[0, x]/3 + G[1, x]/3 + G[0, 0, x]/3 - G[0, 1, x]/3 - 
         G[1, 0, x]/3 + G[1, 1, x]/3 + (-4/3 + Pi^2/36 + G[1, x]/2 + 
           ((2*I)/3)*Pi*G[1, x] + (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 - 
           G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + (Pi^2/6 + G[0, 0, x]/3 - 
           G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3)*RATIO[x]) + Zeta[3] - 
       (5*Pi^2*Zeta[3])/2 + (11*G[0, x]*Zeta[3])/3 - (17*G[1, x]*Zeta[3])/3 - 
       (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
       (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*((-I/2)*Pi + Pi^2/4 - (3*G[0, x])/2 - (Pi^2*G[0, x])/2 + 
         G[1, x] - (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - G[0, 1, x]/2 - 
         G[1, 0, x]/2 - G[1, 1, x]/2 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + 
         G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (-8 + Pi^2/8 + (I/2)*Pi^3 + (7*Pi^2*G[0, x])/6 + 4*G[1, x] - 
           (Pi^2*G[1, x])/12 + (2*I)*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 - 
           (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + G[1, 1, 1, x] + Zeta[3]/3) + Zeta[3] + 
         RATIO[x]*(Pi^2/4 - (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 
           G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 - 
           2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3])) + 
       Log[mu2/s]*((-2*I)*Pi + Pi^2 - Pi^4/60 - 6*G[0, x] - 
         (Pi^2*G[0, x])/3 + 4*G[1, x] - I*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 + 
         4*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 - 
         2*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 - 4*G[0, 0, 0, x] + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] + 
         6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
         ((-3*I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
           3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
           4*G[1, 1, 1, x])*RATIO[x^(-1)] + Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3] + RATIO[x]*((3*Pi^2)/2 - Pi^4/60 - 
           (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 3*G[0, 0, x] + 
           (5*Pi^2*G[0, 0, x])/6 - 3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
           3*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 3*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + 
           G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
           6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
           2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
           Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(-32 + (2*Pi^2)/3 - (169*Pi^4)/720 + 
           16*G[1, x] - (Pi^2*G[1, x])/4 - I*Pi^3*G[1, x] - 
           2*Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/3 - (7*Pi^2*G[1, 0, x])/
            3 - 8*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           3*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
           4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, x] + 7*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] + 
           (40*G[0, x]*Zeta[3])/3 - (2*G[1, x]*Zeta[3])/3)) + 2*Zeta[5] + 
       RATIO[x]*(3*Pi^2 - Pi^4/120 - (3*Pi^2*G[0, x])/2 + (Pi^4*G[0, x])/60 - 
         (3*Pi^2*G[1, x])/2 + (Pi^4*G[1, x])/60 + 6*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/12 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 
         6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 6*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - 6*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/
          3 + 3*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/6 + 3*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 
         3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 3*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/
          3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 3*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(-64 + (4*Pi^2)/3 + (47*Pi^4)/480 + (I/24)*Pi^5 + 
         (7*Pi^4*G[0, x])/72 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 + 
         (169*Pi^4*G[1, x])/720 - I*Pi^3*G[0, 1, x] - 16*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/4 + I*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/3 + 
         (Pi^2*G[0, 0, 1, x])/3 + (7*Pi^2*G[0, 1, 0, x])/3 + 
         (11*Pi^2*G[0, 1, 1, x])/3 + 2*Pi^2*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 1, x])/3 + (7*Pi^2*G[1, 1, 0, x])/3 + 
         8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/6 + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
         20*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
         2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (Pi^2*Zeta[3])/18 - 
         7*G[1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 
         4*G[0, 0, x]*Zeta[3] - (40*G[0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 + 
         (42*Zeta[5])/5)) + e^4*((-8*I)*Pi + 4*Pi^2 + (I/2)*Pi^3 - 
       (11*Pi^4)/120 - (107*Pi^6)/3360 - 24*G[0, x] - (Pi^2*G[0, x])/2 + 
       (53*Pi^4*G[0, x])/720 + 16*G[1, x] - (4*I)*Pi*G[1, x] - 
       (Pi^2*G[1, x])/3 + (I/4)*Pi^3*G[1, x] - (41*Pi^4*G[1, x])/720 + 
       16*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 - (59*Pi^4*G[0, 0, x])/720 - 
       4*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + (13*Pi^2*G[0, 1, x])/12 + 
       (7*Pi^4*G[0, 1, x])/144 - 4*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
       (7*Pi^4*G[1, 0, x])/144 - 8*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 
       (Pi^2*G[1, 1, x])/6 - (59*Pi^4*G[1, 1, x])/720 - 10*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/6 + 2*G[0, 0, 1, x] - I*Pi*G[0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 1, x])/12 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
        12 - 2*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] - (Pi^2*G[0, 1, 1, x])/2 - 
       (Pi^2*G[1, 0, 0, x])/2 + 2*G[1, 0, 1, x] + I*Pi*G[1, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 1, x])/12 + 2*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
        12 + 4*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/2 + 
       6*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 0, 1, x])/6 - G[0, 0, 1, 0, x] + 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 - G[0, 0, 1, 1, x] + 
       Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] + 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 - G[0, 1, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 + 3*G[0, 1, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + G[1, 0, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - G[1, 0, 0, 1, x] + 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 - G[1, 0, 1, 0, x] + 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 + G[1, 0, 1, 1, x] + 
       Pi^2*G[1, 0, 1, 1, x] + Pi^2*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] + 
       (7*Pi^2*G[1, 1, 0, 1, x])/6 - G[1, 1, 1, 0, x] + 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 - 2*G[1, 1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, 1, x])/2 - 6*G[0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
       G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
       G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
       G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + 
       G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + 
       G[1, 1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, 1, x] + 
       10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
       2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
       2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
       2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
       6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
       2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
       2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
       2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
       2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 
       (-1/40 - (I/30)*Pi - G[0, x]/30 + G[1, x]/60)*Log[mu2/s]^5*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + 
       Log[mu2/s]^4*(Pi^2/24 - G[0, x]/12 + G[1, x]/12 + G[0, 0, x]/12 - 
         G[0, 1, x]/12 - G[1, 0, x]/12 + G[1, 1, x]/12 + 
         (-1/3 + Pi^2/144 + G[1, x]/8 + (I/6)*Pi*G[1, x] + G[0, 1, x]/6 + 
           G[1, 0, x]/6 - G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         (Pi^2/24 + G[0, 0, x]/12 - G[0, 1, x]/12 - G[1, 0, x]/12 + 
           G[1, 1, x]/12)*RATIO[x]) + Log[mu2/s]^3*((-I/6)*Pi + Pi^2/12 - 
         G[0, x]/2 - (Pi^2*G[0, x])/6 + G[1, x]/3 - (Pi^2*G[1, x])/6 + 
         G[0, 0, x]/2 - G[0, 1, x]/6 - G[1, 0, x]/6 - G[1, 1, x]/6 - 
         (2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + 
         G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         ((-I/3)*Pi*G[1, x] - G[1, 1, x]/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(-8/3 + Pi^2/24 + (I/6)*Pi^3 + 
           (7*Pi^2*G[0, x])/18 + (4*G[1, x])/3 - (Pi^2*G[1, x])/36 + 
           ((2*I)/3)*Pi*G[0, 1, x] - G[1, 1, x]/2 - ((2*I)/3)*Pi*G[1, 1, x] + 
           (2*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 + 
           (2*G[0, 1, 1, x])/3 - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 + 
           G[1, 1, 1, x]/3 + Zeta[3]/9) + RATIO[x]*(Pi^2/12 - 
           (Pi^2*G[0, x])/6 - (Pi^2*G[1, x])/6 + G[0, 0, x]/6 - 
           G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/6 - (2*G[0, 0, 0, x])/3 + 
           G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + 
           G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + Zeta[3]/3) + Zeta[3]/3) + 
       2*Zeta[3] + ((7*I)/3)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/4 + 
       6*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/2 - 
       (17*G[1, x]*Zeta[3])/3 + (5*Pi^2*G[1, x]*Zeta[3])/2 - 
       6*G[0, 0, x]*Zeta[3] + (10*G[0, 1, x]*Zeta[3])/3 + 
       (10*G[1, 0, x]*Zeta[3])/3 + (10*G[1, 1, x]*Zeta[3])/3 + 
       (22*G[0, 0, 0, x]*Zeta[3])/3 - (20*G[0, 0, 1, x]*Zeta[3])/3 - 
       (20*G[0, 1, 0, x]*Zeta[3])/3 - 2*G[0, 1, 1, x]*Zeta[3] - 
       2*G[1, 0, 0, x]*Zeta[3] - (20*G[1, 0, 1, x]*Zeta[3])/3 - 
       (20*G[1, 1, 0, x]*Zeta[3])/3 + (22*G[1, 1, 1, x]*Zeta[3])/3 - 
       (14*Zeta[3]^2)/3 + RATIO[x^(-1)]*((-12*I)*Pi*G[1, x] + 
         3*Pi^2*G[1, x] + ((3*I)/4)*Pi^3*G[1, x] - (Pi^4*G[1, x])/6 - 
         (6*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/2 + 
         (I/2)*Pi^3*G[0, 1, x] - 12*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/4 - (I/2)*Pi^3*G[1, 1, x] - 
         (3*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 6*G[0, 1, 1, x] + 
         (3*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
         (3*I)*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + 12*G[1, 1, 1, x] - 
         (3*I)*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
         9*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, x] + 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (14*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*((-I)*Pi + Pi^2/2 - Pi^4/120 - 3*G[0, x] - 
         (Pi^2*G[0, x])/6 + 2*G[1, x] - (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 
         2*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - G[0, 1, x]/2 + 
         (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x]/2 + (7*Pi^2*G[1, 0, x])/12 - 
         G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 2*G[0, 0, 0, x] + 
         G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
         G[1, 1, 0, x]/2 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
         3*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
           G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + Zeta[3]/2 - 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + RATIO[x]*((3*Pi^2)/4 - 
           Pi^4/120 - (Pi^2*G[0, x])/4 - (Pi^2*G[1, x])/4 + 
           (3*G[0, 0, x])/2 + (5*Pi^2*G[0, 0, x])/12 - (3*G[0, 1, x])/2 + 
           (7*Pi^2*G[0, 1, x])/12 - (3*G[1, 0, x])/2 + (7*Pi^2*G[1, 0, x])/
            12 + (3*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/12 - G[0, 0, 0, x] + 
           G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
           G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
           G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
           G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
           G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-16 + Pi^2/3 - (169*Pi^4)/1440 + 8*G[1, x] - (Pi^2*G[1, x])/8 - 
           (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/6 - 
           (7*Pi^2*G[1, 0, x])/6 - 4*G[1, 1, x] + (Pi^2*G[1, 1, x])/12 + 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] + (3*G[1, 1, 1, x])/2 + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + 
           (7*Zeta[3])/2 + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (G[1, x]*Zeta[3])/3)) + Zeta[5] - 2*G[0, x]*Zeta[5] - 
       2*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*(-128 + (8*Pi^2)/3 + 
         (47*Pi^4)/180 + (2029*Pi^6)/60480 + 64*G[1, x] - 
         (4*Pi^2*G[1, x])/3 - (47*Pi^4*G[1, x])/480 - (I/24)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/30 + (17*Pi^4*G[0, 1, x])/72 - 
         (7*Pi^4*G[1, 0, x])/72 - 32*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 - 
         (169*Pi^4*G[1, 1, x])/720 - I*Pi^3*G[0, 0, 1, x] + 
         I*Pi^3*G[0, 1, 1, x] + I*Pi^3*G[1, 0, 1, x] + 16*G[1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, x])/4 - I*Pi^3*G[1, 1, 1, x] - 
         (4*Pi^2*G[0, 0, 0, 0, x])/3 - (13*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (7*Pi^2*G[0, 0, 1, 0, x])/3 - (Pi^2*G[0, 0, 1, 1, x])/3 - 
         2*Pi^2*G[0, 1, 0, 0, x] - (Pi^2*G[0, 1, 0, 1, x])/3 - 
         (7*Pi^2*G[0, 1, 1, 0, x])/3 - 3*Pi^2*G[0, 1, 1, 1, x] - 
         (5*Pi^2*G[1, 0, 0, 0, x])/3 - (Pi^2*G[1, 0, 0, 1, x])/3 - 
         (7*Pi^2*G[1, 0, 1, 0, x])/3 - (11*Pi^2*G[1, 0, 1, 1, x])/3 - 
         2*Pi^2*G[1, 1, 0, 0, x] - (13*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (7*Pi^2*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         3*G[1, 1, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         16*G[0, 0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
         12*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
         4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] - 
         4*G[0, 0, 1, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
         4*G[0, 1, 0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] + 
         4*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
         4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] + 
         4*G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 1, 0, x] - 28*G[0, 1, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 0, 1, 1, x] + 
         4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
         4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, 1, x] - 
         8*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
         4*G[1, 1, 0, 0, 1, 0, x] + 4*G[1, 1, 0, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
         12*G[1, 1, 0, 1, 1, 1, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, 1, 1, x] + 
         (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 - ((7*I)/3)*Pi^3*Zeta[3] - 
         (52*Pi^2*G[0, x]*Zeta[3])/9 - (56*G[1, x]*Zeta[3])/3 + 
         (Pi^2*G[1, x]*Zeta[3])/18 - ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         7*G[1, 1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (16*G[0, 0, 0, x]*Zeta[3])/3 + (40*G[0, 0, 1, x]*Zeta[3])/3 + 
         (40*G[0, 1, 0, x]*Zeta[3])/3 - (16*G[0, 1, 1, x]*Zeta[3])/3 + 
         4*G[1, 0, 0, x]*Zeta[3] + (40*G[1, 0, 1, x]*Zeta[3])/3 + 
         (40*G[1, 1, 0, x]*Zeta[3])/3 - (2*G[1, 1, 1, x]*Zeta[3])/3 + 
         (35*Zeta[3]^2)/9 + (93*Zeta[5])/5 + ((124*I)/5)*Pi*Zeta[5] + 
         (144*G[0, x]*Zeta[5])/5 - (42*G[1, x]*Zeta[5])/5) + 
       RATIO[x]*(6*Pi^2 - Pi^4/40 - (107*Pi^6)/3360 - 3*Pi^2*G[0, x] + 
         (Pi^4*G[0, x])/120 - 3*Pi^2*G[1, x] + (Pi^4*G[1, x])/120 + 
         12*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 - (59*Pi^4*G[0, 0, x])/720 - 
         12*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/4 + (7*Pi^4*G[0, 1, x])/144 - 
         12*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/4 + (7*Pi^4*G[1, 0, x])/144 + 
         12*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 - (59*Pi^4*G[1, 1, x])/720 - 
         12*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + 6*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/12 + 6*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          12 - (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 
         6*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/12 + 6*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/12 - 12*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          3 + 9*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/2 - 
         3*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
         3*G[0, 0, 1, 0, x] + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
         Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] - 3*G[0, 1, 0, 1, x] + 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - 3*G[0, 1, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 1, 0, x])/6 + 3*G[0, 1, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 + 3*G[1, 0, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, 0, x])/6 - 3*G[1, 0, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - 3*G[1, 0, 1, 0, x] + 
         (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
         Pi^2*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] + 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - 3*G[1, 1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 1, 0, x])/6 + 9*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
         G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
         G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
         10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
         2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
         2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 6*Zeta[3] - 
         (5*Pi^2*Zeta[3])/4 - 3*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/
          2 - 3*G[1, x]*Zeta[3] + (5*Pi^2*G[1, x]*Zeta[3])/2 - 
         (4*G[0, 0, x]*Zeta[3])/3 + (10*G[0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
         (22*G[0, 0, 0, x]*Zeta[3])/3 - (20*G[0, 0, 1, x]*Zeta[3])/3 - 
         (20*G[0, 1, 0, x]*Zeta[3])/3 - 2*G[0, 1, 1, x]*Zeta[3] - 
         2*G[1, 0, 0, x]*Zeta[3] - (20*G[1, 0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 1, 0, x]*Zeta[3])/3 + (22*G[1, 1, 1, x]*Zeta[3])/3 - 
         (14*Zeta[3]^2)/3 + Zeta[5] - 2*G[0, x]*Zeta[5] - 
         2*G[1, x]*Zeta[5]) + Log[mu2/s]*((-4*I)*Pi + 2*Pi^2 + (I/4)*Pi^3 - 
         Pi^4/120 - 12*G[0, x] - (Pi^2*G[0, x])/4 + (Pi^4*G[0, x])/60 + 
         8*G[1, x] - (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/6 + 
         (Pi^4*G[1, x])/60 + 8*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - 
         2*G[0, 1, x] - I*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 
         2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 - 4*G[1, 1, x] + 
         I*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/12 - 5*G[0, 0, 0, x] - 
         (2*Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
          6 + G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/6 - G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/6 + G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
          6 + 2*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
         5*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 
         ((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
           (3*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 6*G[1, 1, x] + 
           (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - 
           (2*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 1, x] + 
           (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
           6*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + Zeta[3] - (5*Pi^2*Zeta[3])/2 + 
         (11*G[0, x]*Zeta[3])/3 - (17*G[1, x]*Zeta[3])/3 - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5] + 
         RATIO[x]*(3*Pi^2 - Pi^4/120 - (3*Pi^2*G[0, x])/2 + 
           (Pi^4*G[0, x])/60 - (3*Pi^2*G[1, x])/2 + (Pi^4*G[1, x])/60 + 
           6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 6*G[0, 1, x] + 
           (7*Pi^2*G[0, 1, x])/12 - 6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
           6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 6*G[0, 0, 0, x] - 
           (2*Pi^2*G[0, 0, 0, x])/3 + 3*G[0, 0, 1, x] - 
           (7*Pi^2*G[0, 0, 1, x])/6 + 3*G[0, 1, 0, x] - 
           (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
           Pi^2*G[1, 0, 0, x] + 3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 
           3*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] - 
           (2*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
           G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
           G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
           3*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
           2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
           2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
           2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           8*G[1, 1, 1, 1, 1, x] + 3*Zeta[3] - (5*Pi^2*Zeta[3])/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 + 
           (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
           (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + RATIO[(1 - x)^(-1)]*
          (-64 + (4*Pi^2)/3 + (47*Pi^4)/480 + (I/24)*Pi^5 + 
           (7*Pi^4*G[0, x])/72 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 + 
           (169*Pi^4*G[1, x])/720 - I*Pi^3*G[0, 1, x] - 16*G[1, 1, x] + 
           (Pi^2*G[1, 1, x])/4 + I*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/
            3 + (Pi^2*G[0, 0, 1, x])/3 + (7*Pi^2*G[0, 1, 0, x])/3 + 
           (11*Pi^2*G[0, 1, 1, x])/3 + 2*Pi^2*G[1, 0, 0, x] + 
           (13*Pi^2*G[1, 0, 1, x])/3 + (7*Pi^2*G[1, 1, 0, x])/3 + 
           8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/6 + 
           (4*I)*Pi*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
           4*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 
           4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
           4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
           4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
           4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
           20*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
           4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
           4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 1, x] - 
           4*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
           4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
           4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
           4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (Pi^2*Zeta[3])/18 - 
           7*G[1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 
           4*G[0, 0, x]*Zeta[3] - (40*G[0, 1, x]*Zeta[3])/3 - 
           (40*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 + 
           (42*Zeta[5])/5))))/Nc)


==> anc/H_process3_qQb_Qbq_++--_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i2]*DD[i3, i4]*((28*Pi^2)/3 + (I/3)*Pi^3 + (11*Pi^4)/18 - 
   (256*G[0, x])/9 + (4*I)*Pi*G[0, x] - (40*Pi^2*G[0, x])/9 + 
   ((2*I)/3)*Pi^3*G[0, x] + (256*G[1, x])/9 - (4*I)*Pi*G[1, x] + 
   (22*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi^3*G[1, x] + (196*G[0, 0, x])/9 + 
   (2*I)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - (82*G[0, 1, x])/9 + 
   (22*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/3 - (82*G[1, 0, x])/9 - 
   (2*I)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] - (32*G[1, 1, x])/9 - 
   (22*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - (32*G[0, 0, 0, x])/3 + 
   8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + (62*G[0, 1, 1, x])/3 + 
   4*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + (2*G[1, 0, 1, x])/3 - 
   (4*I)*Pi*G[1, 0, 1, x] + (2*G[1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] - 
   (94*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] - 
   2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
   2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
   4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
   6*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
   4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
   (10/9 + (6*I)*Pi + 4*G[0, x] - 2*G[1, x])*Log[mu2/s]^3*
    RATIO[(1 - x)^(-1)] + Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
   ((-28*I)*Pi*G[1, x] - 28*G[1, 1, x])*RATIO[x^(-1)] + 
   Log[mu2/s]^2*(-Pi^2 + 2*G[0, x] - 2*G[1, x] - 2*G[0, 0, x] + 
     2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
     (-151/18 - (4*I)*Pi - 7*Pi^2 - 10*G[0, x] + (4*I)*Pi*G[0, x] + 
       (8*G[1, x])/3 - (10*I)*Pi*G[1, x] - 4*G[0, 0, x] - 4*G[0, 1, x] - 
       4*G[1, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[x]) - 12*Zeta[3] - (4*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 
   8*G[1, x]*Zeta[3] + RATIO[x]*((146*Pi^2)/9 + (121*Pi^4)/90 - 
     (22*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] - (35*Pi^2*G[1, x])/9 + 
     ((4*I)/3)*Pi^3*G[1, x] + (292*G[0, 0, x])/9 + 2*Pi^2*G[0, 0, x] - 
     (292*G[0, 1, x])/9 - (13*Pi^2*G[0, 1, x])/3 - (292*G[1, 0, x])/9 - 
     3*Pi^2*G[1, 0, x] + (292*G[1, 1, x])/9 + (13*Pi^2*G[1, 1, x])/3 - 
     (32*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x] + (20*G[0, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, x] - 
     2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + (32*G[1, 0, 1, x])/3 + 
     (20*I)*Pi*G[1, 0, 1, x] + (32*G[1, 1, 0, x])/3 - 
     (4*I)*Pi*G[1, 1, 0, x] - (58*G[1, 1, 1, x])/3 - 
     (20*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
     2*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 
     2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] + 
     2*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
     12*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
     4*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 4*Zeta[3] + 
     (20*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
   RATIO[(1 - x)^(-1)]*(-30659/324 - ((808*I)/27)*Pi - (833*Pi^2)/108 + 
     ((22*I)/9)*Pi^3 + (137*Pi^4)/180 - (808*G[0, x])/27 + 
     (22*Pi^2*G[0, x])/3 - ((8*I)/3)*Pi^3*G[0, x] + (1574*G[1, x])/27 + 
     ((176*I)/9)*Pi*G[1, x] + (47*Pi^2*G[1, x])/18 + 
     ((11*I)/3)*Pi^3*G[1, x] - (8*Pi^2*G[0, 0, x])/3 + (320*G[0, 1, x])/9 + 
     ((44*I)/3)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 + (320*G[1, 0, x])/9 + 
     (10*Pi^2*G[1, 0, x])/3 - (439*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 
     (40*Pi^2*G[1, 1, x])/3 + (44*G[0, 0, 0, x])/3 - (44*G[0, 0, 1, x])/3 - 
     (44*G[0, 1, 0, x])/3 + (28*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - 
     20*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 20*G[1, 1, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, x] + (88*G[1, 1, 1, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 
     8*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
     8*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
     24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
     (73*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 
     2*G[1, x]*Zeta[3]) + Log[mu2/s]*((13*Pi^2)/3 - I*Pi^3 - (26*G[0, x])/3 + 
     (2*I)*Pi*G[0, x] + Pi^2*G[0, x] + (26*G[1, x])/3 - (2*I)*Pi*G[1, x] + 
     (14*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] - (20*G[0, 1, x])/3 + 
     (2*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] + 
     (26*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
     4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
     2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
     ((13*Pi^2)/3 - I*Pi^3 + Pi^2*G[0, x] + (26*G[0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, x] - (26*G[0, 1, x])/3 + (2*I)*Pi*G[0, 1, x] - 
       (26*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] + (26*G[1, 1, x])/3 - 
       (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] + 
     RATIO[(1 - x)^(-1)]*(-1574/27 - ((176*I)/9)*Pi - (47*Pi^2)/18 - 
       ((11*I)/3)*Pi^3 - (320*G[0, x])/9 - (10*Pi^2*G[0, x])/3 + 
       (295*G[1, x])/9 + (8*I)*Pi*G[1, x] + (41*Pi^2*G[1, x])/3 + 
       20*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] + 20*G[1, 0, x] - 
       (8*I)*Pi*G[1, 0, x] - (52*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 
       8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       8*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x] + 2*Zeta[3])) + 
   Nf^2*((-100/81 + (40*G[1, x])/27 - (8*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
     (-40/27 + (8*G[1, x])/9)*Log[mu2/s]*RATIO[(1 - x)^(-1)] - 
     (4*Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/9 + 
     e*((-1120/243 + (10*Pi^2)/81 + (424*G[1, x])/81 - (2*Pi^2*G[1, x])/27 - 
         (40*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-424/81 + (2*Pi^2)/27 + (40*G[1, x])/9 - (8*G[1, 1, x])/3)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (-20/9 + (4*G[1, x])/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (4*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9) + 
     e^2*((-536/81 + Pi^2/9 + (140*G[1, x])/27 - (28*G[1, 1, x])/9)*
        Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (-140/81 + (28*G[1, x])/27)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
       (7*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/27 + 
       Log[mu2/s]*RATIO[(1 - x)^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
         (1072*G[1, x])/81 - (2*Pi^2*G[1, x])/9 - (280*G[1, 1, x])/27 + 
         (56*G[1, 1, 1, x])/9 + (56*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        (-3232/243 + (106*Pi^2)/243 - Pi^4/324 + (1184*G[1, x])/81 - 
         (10*Pi^2*G[1, x])/27 - (1072*G[1, 1, x])/81 + (2*Pi^2*G[1, 1, x])/
          9 + (280*G[1, 1, 1, x])/27 - (56*G[1, 1, 1, 1, x])/9 + 
         (280*Zeta[3])/81 - (56*G[1, x]*Zeta[3])/27))) + 
   e*(((-74*I)/9)*Pi + (125*Pi^2)/4 - ((13*I)/6)*Pi^3 - (467*Pi^4)/270 - 
     ((17*I)/30)*Pi^5 - (3464*G[0, x])/27 + (26*I)*Pi*G[0, x] - 
     (1175*Pi^2*G[0, x])/108 - ((11*I)/6)*Pi^3*G[0, x] - 
     (47*Pi^4*G[0, x])/45 + (3242*G[1, x])/27 - (32*I)*Pi*G[1, x] + 
     (1655*Pi^2*G[1, x])/108 - (I/6)*Pi^3*G[1, x] - (53*Pi^4*G[1, x])/90 + 
     (6139*G[0, 0, x])/54 - (I/2)*Pi*G[0, 0, x] + (143*Pi^2*G[0, 0, x])/18 - 
     (I/6)*Pi^3*G[0, 0, x] - (961*G[0, 1, x])/54 + (103*I)*Pi*G[0, 1, x] - 
     (211*Pi^2*G[0, 1, x])/18 - ((17*I)/6)*Pi^3*G[0, 1, x] - 
     (961*G[1, 0, x])/54 - (I/2)*Pi*G[1, 0, x] + (253*Pi^2*G[1, 0, x])/18 - 
     ((35*I)/6)*Pi^3*G[1, 0, x] - (2194*G[1, 1, x])/27 - 
     ((201*I)/2)*Pi*G[1, 1, x] + (224*Pi^2*G[1, 1, x])/9 - 
     ((7*I)/6)*Pi^3*G[1, 1, x] - (203*G[0, 0, 0, x])/3 - 
     (6*I)*Pi*G[0, 0, 0, x] - (49*Pi^2*G[0, 0, 0, x])/6 + 
     (299*G[0, 0, 1, x])/18 + (108*I)*Pi*G[0, 0, 1, x] - 
     (19*Pi^2*G[0, 0, 1, x])/3 + (299*G[0, 1, 0, x])/18 + 
     (4*I)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/3 + 
     (1889*G[0, 1, 1, x])/18 - (102*I)*Pi*G[0, 1, 1, x] - 
     (5*Pi^2*G[0, 1, 1, x])/6 + 38*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] + 
     3*Pi^2*G[1, 0, 0, x] - (359*G[1, 0, 1, x])/18 - 
     (84*I)*Pi*G[1, 0, 1, x] + (19*Pi^2*G[1, 0, 1, x])/2 - 
     (359*G[1, 1, 0, x])/18 + (4*I)*Pi*G[1, 1, 0, x] + 
     (77*Pi^2*G[1, 1, 0, x])/6 - (604*G[1, 1, 1, x])/9 + 
     (74*I)*Pi*G[1, 1, 1, x] - (4*Pi^2*G[1, 1, 1, x])/3 + 
     (164*G[0, 0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, 0, x] - 
     31*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 31*G[0, 0, 1, 0, x] - 
     (2*I)*Pi*G[0, 0, 1, 0, x] + (349*G[0, 0, 1, 1, x])/3 - 
     27*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
     (25*G[0, 1, 0, 1, x])/3 + (14*I)*Pi*G[0, 1, 0, 1, x] + 
     (25*G[0, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 0, x] - 
     (452*G[0, 1, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, 1, x] + 
     (53*G[1, 0, 0, 0, x])/3 - (14*I)*Pi*G[1, 0, 0, 0, x] - 
     (65*G[1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, x] - 
     (65*G[1, 0, 1, 0, x])/3 + (18*I)*Pi*G[1, 0, 1, 0, x] - 
     (214*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] + 
     19*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] - 
     24*G[1, 1, 1, 0, x] + 178*G[1, 1, 1, 1, x] - 
     (18*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] + 
     20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
     26*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
     4*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
     20*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
     4*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
     4*G[0, 1, 1, 1, 0, x] + 10*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
     22*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] + 
     2*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
     10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
     42*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] - 
     24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
     50*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
     18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] - 
     52*G[1, 1, 1, 1, 1, x] + (37/36 + (5*I)*Pi + (10*G[0, x])/3 - 
       (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
     (2*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + 
     Log[mu2/s]^3*((-4*Pi^2)/3 + (8*G[0, x])/3 - (8*G[1, x])/3 - 
       (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - 
       (8*G[1, 1, x])/3 + (-67/18 - (4*I)*Pi - (68*Pi^2)/9 - 10*G[0, x] + 
         (4*I)*Pi*G[0, x] + (17*G[1, x])/9 - (12*I)*Pi*G[1, x] - 
         4*G[0, 0, x] - (16*G[0, 1, x])/3 - (16*G[1, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + 
         (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x]) + 
     Log[mu2/s]^2*(((3*I)/2)*Pi + 6*Pi^2 - ((3*I)/2)*Pi^3 - 10*G[0, x] + 
       (3*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/2 + (23*G[1, x])/2 - 
       (3*I)*Pi*G[1, x] + Pi^2*G[1, x] + 4*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - 
       9*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] - 9*G[1, 0, x] + 
       (3*I)*Pi*G[1, 0, x] + 14*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 
       13*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + 
       3*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] + 
       4*G[1, 1, 1, x] + ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(-3497/54 - ((130*I)/9)*Pi - (151*Pi^2)/36 - 
         ((23*I)/3)*Pi^3 - (346*G[0, x])/9 - 8*Pi^2*G[0, x] + 
         (211*G[1, x])/6 + (12*I)*Pi*G[1, x] + 22*Pi^2*G[1, x] + 
         30*G[0, 1, x] - (18*I)*Pi*G[0, 1, x] + 30*G[1, 0, x] - 
         (12*I)*Pi*G[1, 0, x] - (71*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 
         4*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - 
         18*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + 20*G[1, 1, 1, x] - (10*Zeta[3])/3) + 
       RATIO[x]*(6*Pi^2 - ((3*I)/2)*Pi^3 + (5*Pi^2*G[0, x])/2 + 
         Pi^2*G[1, x] + 12*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] + 
         (3*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] + 
         12*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 13*G[0, 0, 0, x] - 
         8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + 3*G[0, 1, 1, x] - 
         6*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
         2*Zeta[3]) - 2*Zeta[3]) - (1075*Zeta[3])/18 - (54*I)*Pi*Zeta[3] - 
     (4*Pi^2*Zeta[3])/3 - 50*G[0, x]*Zeta[3] + (32*I)*Pi*G[0, x]*Zeta[3] - 
     (32*G[1, x]*Zeta[3])/3 + (16*I)*Pi*G[1, x]*Zeta[3] - 
     (56*G[0, 0, x]*Zeta[3])/3 + (50*G[0, 1, x]*Zeta[3])/3 - 
     (34*G[1, 0, x]*Zeta[3])/3 - (26*G[1, 1, x]*Zeta[3])/3 + 
     RATIO[x^(-1)]*(((-2699*I)/18)*Pi*G[1, x] + (278*Pi^2*G[1, x])/9 - 
       ((13*I)/6)*Pi^3*G[1, x] - (52*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
       (14*Pi^2*G[1, 0, x])/3 - (2699*G[1, 1, x])/18 + 
       ((170*I)/3)*Pi*G[1, 1, x] + (77*Pi^2*G[1, 1, x])/6 - 
       (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 52*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, x] + (355*G[1, 1, 1, x])/3 - 
       (10*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
       28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
       22*G[1, x]*Zeta[3]) + Log[mu2/s]*(((-17*I)/6)*Pi + (107*Pi^2)/6 + 
       (I/6)*Pi^3 + (11*Pi^4)/9 - (629*G[0, x])/9 + (12*I)*Pi*G[0, x] - 
       (229*Pi^2*G[0, x])/18 + ((7*I)/3)*Pi^3*G[0, x] + (1207*G[1, x])/18 - 
       (9*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/9 + ((11*I)/3)*Pi^3*G[1, x] + 
       (455*G[0, 0, x])/9 + I*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
       (167*G[0, 1, x])/9 + (45*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - 
       (167*G[1, 0, x])/9 - (3*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] - 
       (121*G[1, 1, x])/9 - (43*I)*Pi*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 - 
       (89*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + (68*G[0, 0, 1, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, x] + (68*G[0, 1, 0, x])/3 - 
       (2*I)*Pi*G[0, 1, 0, x] + (121*G[0, 1, 1, x])/3 + 6*G[1, 0, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, x] + 9*G[1, 0, 1, x] - (10*I)*Pi*G[1, 0, 1, x] + 
       9*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] - 80*G[1, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 
       6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 
       28*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
       16*G[1, 1, 1, 1, x] + (((-185*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - (185*G[1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x^(-1)] - (46*Zeta[3])/3 - 
       (10*I)*Pi*Zeta[3] + 26*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3] + 
       RATIO[x]*((623*Pi^2)/18 - (I/2)*Pi^3 + (121*Pi^4)/45 - 
         (157*Pi^2*G[0, x])/18 + ((7*I)/3)*Pi^3*G[0, x] - 
         (109*Pi^2*G[1, x])/9 + ((11*I)/3)*Pi^3*G[1, x] + 
         (623*G[0, 0, x])/9 - I*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
         (623*G[0, 1, x])/9 + I*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/3 - 
         (623*G[1, 0, x])/9 + I*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] + 
         (623*G[1, 1, x])/9 - I*Pi*G[1, 1, x] + (26*Pi^2*G[1, 1, x])/3 - 
         (107*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
         (32*G[0, 0, 1, x])/3 - (50*I)*Pi*G[0, 0, 1, x] + 
         (32*G[0, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 0, x] + 
         (43*G[0, 1, 1, x])/3 + (48*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
         (8*I)*Pi*G[1, 0, 0, x] + 31*G[1, 0, 1, x] + 
         (38*I)*Pi*G[1, 0, 1, x] + 31*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] - 56*G[1, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - 36*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 
         6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 36*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         20*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - 
         32*G[1, 1, 1, 1, x] + (50*Zeta[3])/3 + (38*I)*Pi*Zeta[3] + 
         26*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (-43331/162 - ((1072*I)/27)*Pi - (1531*Pi^2)/108 + ((67*I)/9)*Pi^3 + 
         (407*Pi^4)/90 - (1936*G[0, x])/27 + 25*Pi^2*G[0, x] - 
         ((26*I)/3)*Pi^3*G[0, x] + (4361*G[1, x])/27 + 
         ((260*I)/9)*Pi*G[1, x] + (133*Pi^2*G[1, x])/18 + 
         ((38*I)/3)*Pi^3*G[1, x] - (2*Pi^2*G[0, 0, x])/3 + 
         (692*G[0, 1, x])/9 + ((122*I)/3)*Pi*G[0, 1, x] + 
         (92*Pi^2*G[0, 1, x])/3 + (692*G[1, 0, x])/9 + (32*Pi^2*G[1, 0, x])/
          3 - (355*G[1, 1, x])/3 - (24*I)*Pi*G[1, 1, x] - 
         (128*Pi^2*G[1, 1, x])/3 + (140*G[0, 0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, x] - (140*G[0, 0, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 1, x] - (140*G[0, 1, 0, x])/3 + 
         (82*G[0, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, x] - 60*G[1, 0, 1, x] + 
         (28*I)*Pi*G[1, 0, 1, x] - 60*G[1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 0, x] + (250*G[1, 1, 1, x])/3 + 
         (24*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 
         12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
         8*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
         52*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 
         68*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 64*G[1, 1, 0, 1, x] + 
         64*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + (46*Zeta[3])/9 + 
         (8*I)*Pi*Zeta[3] - (44*G[0, x]*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/
          3)) + RATIO[x]*((7201*Pi^2)/108 + ((7*I)/4)*Pi^3 + (119*Pi^4)/135 + 
       ((43*I)/30)*Pi^5 - (2999*Pi^2*G[0, x])/108 - I*Pi^3*G[0, x] - 
       (47*Pi^4*G[0, x])/45 - (778*Pi^2*G[1, x])/27 + (4*I)*Pi^3*G[1, x] - 
       (251*Pi^4*G[1, x])/90 + (7201*G[0, 0, x])/54 + 
       ((7*I)/2)*Pi*G[0, 0, x] + (131*Pi^2*G[0, 0, x])/18 - 
       (I/6)*Pi^3*G[0, 0, x] - (7201*G[0, 1, x])/54 - 
       ((7*I)/2)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/9 - 
       ((17*I)/6)*Pi^3*G[0, 1, x] - (7201*G[1, 0, x])/54 - 
       ((7*I)/2)*Pi*G[1, 0, x] + (53*Pi^2*G[1, 0, x])/9 - 
       ((35*I)/6)*Pi^3*G[1, 0, x] + (7201*G[1, 1, x])/54 + 
       ((7*I)/2)*Pi*G[1, 1, x] + (155*Pi^2*G[1, 1, x])/9 - 
       ((7*I)/6)*Pi^3*G[1, 1, x] - (715*G[0, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, x] - (49*Pi^2*G[0, 0, 0, x])/6 + 
       (481*G[0, 0, 1, x])/9 - (22*I)*Pi*G[0, 0, 1, x] + 
       (41*Pi^2*G[0, 0, 1, x])/3 + (481*G[0, 1, 0, x])/9 + 
       (12*I)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/3 + 
       (221*G[0, 1, 1, x])/18 + (14*I)*Pi*G[0, 1, 1, x] - 
       (101*Pi^2*G[0, 1, 1, x])/6 + 6*G[1, 0, 0, x] + 
       (10*I)*Pi*G[1, 0, 0, x] + 3*Pi^2*G[1, 0, 0, x] + 
       (1075*G[1, 0, 1, x])/18 + (16*I)*Pi*G[1, 0, 1, x] + 
       (3*Pi^2*G[1, 0, 1, x])/2 + (1075*G[1, 1, 0, x])/18 - 
       (18*I)*Pi*G[1, 1, 0, x] + (77*Pi^2*G[1, 1, 0, x])/6 - 
       (1129*G[1, 1, 1, x])/9 - (8*I)*Pi*G[1, 1, 1, x] + 
       (8*Pi^2*G[1, 1, 1, x])/3 + (140*G[0, 0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, x] - 15*G[0, 0, 0, 1, x] - 
       (76*I)*Pi*G[0, 0, 0, 1, x] - 15*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - (53*G[0, 0, 1, 1, x])/3 + 
       (72*I)*Pi*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] - 
       (8*I)*Pi*G[0, 1, 0, 0, x] + (13*G[0, 1, 0, 1, x])/3 + 
       (62*I)*Pi*G[0, 1, 0, 1, x] + (13*G[0, 1, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, 0, x] - (14*G[0, 1, 1, 1, x])/3 - 
       (54*I)*Pi*G[0, 1, 1, 1, x] + (53*G[1, 0, 0, 0, x])/3 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] - (5*G[1, 0, 0, 1, x])/3 + 
       (140*I)*Pi*G[1, 0, 0, 1, x] - (5*G[1, 0, 1, 0, x])/3 + 
       (18*I)*Pi*G[1, 0, 1, 0, x] - (40*G[1, 0, 1, 1, x])/3 - 
       (140*I)*Pi*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] - 50*G[1, 1, 0, 1, x] - 
       (106*I)*Pi*G[1, 1, 0, 1, x] - 50*G[1, 1, 1, 0, x] + 
       98*G[1, 1, 1, 1, x] + (102*I)*Pi*G[1, 1, 1, 1, x] + 
       6*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] + 
       20*G[0, 0, 0, 1, 0, x] - 98*G[0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
       4*G[0, 0, 1, 1, 0, x] + 104*G[0, 0, 1, 1, 1, x] - 
       20*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] + 52*G[0, 1, 0, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] - 86*G[0, 1, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, 0, x] - 22*G[1, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 1, 0, x] + 146*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] - 10*G[1, 0, 1, 0, 1, x] - 
       10*G[1, 0, 1, 1, 0, x] - 150*G[1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - 70*G[1, 1, 0, 1, 1, x] - 
       6*G[1, 1, 1, 0, 0, x] + 18*G[1, 1, 1, 0, 1, x] + 
       18*G[1, 1, 1, 1, 0, x] + 116*G[1, 1, 1, 1, 1, x] + (427*Zeta[3])/9 + 
       (36*I)*Pi*Zeta[3] - (4*Pi^2*Zeta[3])/3 - (26*G[0, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3] - 
       (56*I)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 + 
       (194*G[0, 1, x]*Zeta[3])/3 - (34*G[1, 0, x]*Zeta[3])/3 - 
       (170*G[1, 1, x]*Zeta[3])/3 - 42*Zeta[5]) + 6*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(-792047/1944 - ((4856*I)/81)*Pi - (2183*Pi^2)/162 + 
       ((266*I)/27)*Pi^3 - (221*Pi^4)/540 + ((457*I)/180)*Pi^5 - 
       (4856*G[0, x])/81 - (10*I)*Pi*G[0, x] + (998*Pi^2*G[0, x])/27 + 
       (148*Pi^4*G[0, x])/45 + (43331*G[1, x])/162 + 
       ((1072*I)/27)*Pi*G[1, x] + (1387*Pi^2*G[1, x])/108 - 
       ((67*I)/9)*Pi^3*G[1, x] - (161*Pi^4*G[1, x])/36 - 10*G[0, 0, x] - 
       (4*I)*Pi*G[0, 0, x] - (103*Pi^2*G[0, 0, x])/6 + 
       ((8*I)/3)*Pi^3*G[0, 0, x] + (1936*G[0, 1, x])/27 + 
       ((148*I)/3)*Pi*G[0, 1, x] - (259*Pi^2*G[0, 1, x])/6 + 
       ((53*I)/3)*Pi^3*G[0, 1, x] + (1936*G[1, 0, x])/27 - 
       25*Pi^2*G[1, 0, x] + ((26*I)/3)*Pi^3*G[1, 0, x] - 
       (5225*G[1, 1, x])/27 - ((260*I)/9)*Pi*G[1, 1, x] - 
       (115*Pi^2*G[1, 1, x])/18 - (10*I)*Pi^3*G[1, 1, x] + 
       (184*G[0, 0, 0, x])/3 + (38*Pi^2*G[0, 0, 0, x])/3 - 
       (196*G[0, 0, 1, x])/3 + ((61*I)/6)*Pi*G[0, 0, 1, x] + 
       (44*Pi^2*G[0, 0, 1, x])/3 - (196*G[0, 1, 0, x])/3 - 
       (46*Pi^2*G[0, 1, 0, x])/3 + (340*G[0, 1, 1, x])/9 - 
       ((14*I)/3)*Pi*G[0, 1, 1, x] - (77*Pi^2*G[0, 1, 1, x])/3 - 
       (2*Pi^2*G[1, 0, 0, x])/3 - (692*G[1, 0, 1, x])/9 - 
       ((122*I)/3)*Pi*G[1, 0, 1, x] - (80*Pi^2*G[1, 0, 1, x])/3 - 
       (692*G[1, 1, 0, x])/9 - (16*Pi^2*G[1, 1, 0, x])/3 + 
       (499*G[1, 1, 1, x])/3 + (24*I)*Pi*G[1, 1, 1, x] + 
       (124*Pi^2*G[1, 1, 1, x])/3 - (521*G[0, 0, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, 0, x] + (241*G[0, 0, 0, 1, x])/6 + 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (241*G[0, 0, 1, 0, x])/6 - 
       (12*I)*Pi*G[0, 0, 1, 0, x] + (50*G[0, 0, 1, 1, x])/3 + 
       24*G[0, 1, 0, 0, x] + (28*I)*Pi*G[0, 1, 0, 0, x] + 
       (68*G[0, 1, 0, 1, x])/3 - (12*I)*Pi*G[0, 1, 0, 1, x] + 
       (68*G[0, 1, 1, 0, x])/3 - (164*G[0, 1, 1, 1, x])/3 + 
       (48*I)*Pi*G[0, 1, 1, 1, x] - (140*G[1, 0, 0, 0, x])/3 + 
       (4*I)*Pi*G[1, 0, 0, 0, x] + (140*G[1, 0, 0, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 0, 1, x] + (140*G[1, 0, 1, 0, x])/3 - 
       (82*G[1, 0, 1, 1, x])/3 + (32*I)*Pi*G[1, 0, 1, 1, x] + 
       60*G[1, 1, 0, 1, x] - (20*I)*Pi*G[1, 1, 0, 1, x] + 
       60*G[1, 1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 0, x] - 
       (358*G[1, 1, 1, 1, x])/3 - (72*I)*Pi*G[1, 1, 1, 1, x] - 
       20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] + 
       36*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
       28*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
       28*G[0, 1, 0, 0, 1, x] + 28*G[0, 1, 0, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] + 
       40*G[0, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 0, x] - 
       44*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 0, x] + 
       28*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] + 
       24*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       16*G[1, 1, 0, 1, 0, x] - 100*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] - 112*G[1, 1, 1, 0, 1, x] - 
       112*G[1, 1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, 1, x] + (394*Zeta[3])/3 + 
       ((131*I)/2)*Pi*Zeta[3] + (599*Pi^2*Zeta[3])/18 + 
       (889*G[0, x]*Zeta[3])/6 - (88*I)*Pi*G[0, x]*Zeta[3] - 
       (46*G[1, x]*Zeta[3])/9 - (16*I)*Pi*G[1, x]*Zeta[3] - 
       4*G[0, 0, x]*Zeta[3] - (88*G[0, 1, x]*Zeta[3])/3 + 
       (44*G[1, 0, x]*Zeta[3])/3 - 4*G[1, 1, x]*Zeta[3] + 15*Zeta[5])) + 
   e^2*(((-1114*I)/27)*Pi + (2411*Pi^2)/24 - ((115*I)/24)*Pi^3 - 
     (6203*Pi^4)/1620 - ((571*I)/180)*Pi^5 - (151*Pi^6)/560 - 
     (38140*G[0, x])/81 + ((519*I)/4)*Pi*G[0, x] - (4697*Pi^2*G[0, x])/162 - 
     ((11*I)/2)*Pi^3*G[0, x] + (1963*Pi^4*G[0, x])/1080 + 
     ((271*I)/180)*Pi^5*G[0, x] + (34798*G[1, x])/81 - 
     ((6371*I)/36)*Pi*G[1, x] + (56159*Pi^2*G[1, x])/648 - 
     ((119*I)/24)*Pi^3*G[1, x] + (3287*Pi^4*G[1, x])/1080 + 
     ((299*I)/180)*Pi^5*G[1, x] + (35101*G[0, 0, x])/81 - 
     ((73*I)/4)*Pi*G[0, 0, x] + (577*Pi^2*G[0, 0, x])/108 + 
     ((7*I)/4)*Pi^3*G[0, 0, x] + (19*Pi^4*G[0, 0, x])/24 - 
     (6805*G[0, 1, x])/324 + ((1423*I)/4)*Pi*G[0, 1, x] - 
     (2483*Pi^2*G[0, 1, x])/24 - ((87*I)/4)*Pi^3*G[0, 1, x] + 
     (25*Pi^4*G[0, 1, x])/24 - (6805*G[1, 0, x])/324 + 
     ((39*I)/4)*Pi*G[1, 0, x] - (1199*Pi^2*G[1, 0, x])/216 + 
     ((3*I)/4)*Pi^3*G[1, 0, x] + (121*Pi^4*G[1, 0, x])/40 - 
     (67465*G[1, 1, x])/162 - ((4079*I)/12)*Pi*G[1, 1, x] + 
     (1325*Pi^2*G[1, 1, x])/18 + ((85*I)/4)*Pi^3*G[1, 1, x] - 
     (41*Pi^4*G[1, 1, x])/120 - (1133*G[0, 0, 0, x])/4 - 
     ((39*I)/4)*Pi*G[0, 0, 0, x] - (425*Pi^2*G[0, 0, 0, x])/36 - 
     ((2*I)/3)*Pi^3*G[0, 0, 0, x] + (872*G[0, 0, 1, x])/27 + 
     ((1757*I)/4)*Pi*G[0, 0, 1, x] - (778*Pi^2*G[0, 0, 1, x])/9 + 
     ((43*I)/6)*Pi^3*G[0, 0, 1, x] + (872*G[0, 1, 0, x])/27 - 
     ((17*I)/4)*Pi*G[0, 1, 0, x] - (125*Pi^2*G[0, 1, 0, x])/9 + 
     ((55*I)/6)*Pi^3*G[0, 1, 0, x] + (38381*G[0, 1, 1, x])/108 - 
     ((1629*I)/4)*Pi*G[0, 1, 1, x] + (2587*Pi^2*G[0, 1, 1, x])/36 + 
     ((4*I)/3)*Pi^3*G[0, 1, 1, x] + (307*G[1, 0, 0, x])/2 - 
     ((17*I)/2)*Pi*G[1, 0, 0, x] - (487*Pi^2*G[1, 0, 0, x])/18 + 
     ((23*I)/3)*Pi^3*G[1, 0, 0, x] - (12077*G[1, 0, 1, x])/108 - 
     ((705*I)/2)*Pi*G[1, 0, 1, x] + (1187*Pi^2*G[1, 0, 1, x])/36 - 
     ((13*I)/6)*Pi^3*G[1, 0, 1, x] - (12077*G[1, 1, 0, x])/108 + 
     ((77*I)/2)*Pi*G[1, 1, 0, x] - (671*Pi^2*G[1, 1, 0, x])/12 + 
     ((59*I)/6)*Pi^3*G[1, 1, 0, x] - (2857*G[1, 1, 1, x])/54 + 
     (306*I)*Pi*G[1, 1, 1, x] - (851*Pi^2*G[1, 1, 1, x])/9 + 
     ((17*I)/3)*Pi^3*G[1, 1, 1, x] + (1663*G[0, 0, 0, 0, x])/9 + 
     (15*I)*Pi*G[0, 0, 0, 0, x] + (77*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (1939*G[0, 0, 0, 1, x])/36 + (278*I)*Pi*G[0, 0, 0, 1, x] + 
     (193*Pi^2*G[0, 0, 0, 1, x])/6 - (1939*G[0, 0, 1, 0, x])/36 - 
     (25*I)*Pi*G[0, 0, 1, 0, x] + (187*Pi^2*G[0, 0, 1, 0, x])/6 + 
     (4118*G[0, 0, 1, 1, x])/9 - (274*I)*Pi*G[0, 0, 1, 1, x] + 
     (49*Pi^2*G[0, 0, 1, 1, x])/3 - 132*G[0, 1, 0, 0, x] - 
     (12*I)*Pi*G[0, 1, 0, 0, x] + 11*Pi^2*G[0, 1, 0, 0, x] + 
     (3319*G[0, 1, 0, 1, x])/36 - (217*I)*Pi*G[0, 1, 0, 1, x] - 
     (47*Pi^2*G[0, 1, 0, 1, x])/6 + (3319*G[0, 1, 1, 0, x])/36 + 
     (22*I)*Pi*G[0, 1, 1, 0, x] - (35*Pi^2*G[0, 1, 1, 0, x])/6 - 
     (2122*G[0, 1, 1, 1, x])/3 + (209*I)*Pi*G[0, 1, 1, 1, x] + 
     (13*Pi^2*G[0, 1, 1, 1, x])/3 - (832*G[1, 0, 0, 0, x])/9 - 
     (7*I)*Pi*G[1, 0, 0, 0, x] - (Pi^2*G[1, 0, 0, 0, x])/3 + 
     (179*G[1, 0, 0, 1, x])/18 - (290*I)*Pi*G[1, 0, 0, 1, x] - 
     (26*Pi^2*G[1, 0, 0, 1, x])/3 + (179*G[1, 0, 1, 0, x])/18 + 
     (13*I)*Pi*G[1, 0, 1, 0, x] - (113*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (2924*G[1, 0, 1, 1, x])/9 + (274*I)*Pi*G[1, 0, 1, 1, x] - 
     (47*Pi^2*G[1, 0, 1, 1, x])/3 + (97*G[1, 1, 0, 0, x])/2 - 
     (70*Pi^2*G[1, 1, 0, 0, x])/3 + (248*G[1, 1, 0, 1, x])/9 + 
     (217*I)*Pi*G[1, 1, 0, 1, x] - (92*Pi^2*G[1, 1, 0, 1, x])/3 + 
     (248*G[1, 1, 1, 0, x])/9 - (10*I)*Pi*G[1, 1, 1, 0, x] - 
     (80*Pi^2*G[1, 1, 1, 0, x])/3 + (1238*G[1, 1, 1, 1, x])/3 - 
     (193*I)*Pi*G[1, 1, 1, 1, x] + 3*Pi^2*G[1, 1, 1, 1, x] - 
     (577*G[0, 0, 0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     88*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     88*G[0, 0, 0, 1, 0, x] + (26*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (773*G[0, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     96*G[0, 0, 1, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (160*G[0, 0, 1, 0, 1, x])/3 - (10*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (160*G[0, 0, 1, 1, 0, x])/3 - (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (1360*G[0, 0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (58*G[0, 1, 0, 0, 0, x])/3 + (30*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (62*G[0, 1, 0, 0, 1, x])/3 + (42*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (62*G[0, 1, 0, 1, 0, x])/3 - (42*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (740*G[0, 1, 0, 1, 1, x])/3 - (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     21*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
     (42*I)*Pi*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
     (8*I)*Pi*G[0, 1, 1, 1, 0, x] + (1529*G[0, 1, 1, 1, 1, x])/3 + 
     (28*I)*Pi*G[0, 1, 1, 1, 1, x] - (308*G[1, 0, 0, 0, 0, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 0, 0, x] + (155*G[1, 0, 0, 0, 1, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 0, 1, x] + (155*G[1, 0, 0, 1, 0, x])/3 - 
     (58*I)*Pi*G[1, 0, 0, 1, 0, x] - (875*G[1, 0, 0, 1, 1, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
     (32*I)*Pi*G[1, 0, 1, 0, 0, x] + 65*G[1, 0, 1, 0, 1, x] - 
     (26*I)*Pi*G[1, 0, 1, 0, 1, x] + 65*G[1, 0, 1, 1, 0, x] + 
     (54*I)*Pi*G[1, 0, 1, 1, 0, x] + (1055*G[1, 0, 1, 1, 1, x])/3 + 
     (6*I)*Pi*G[1, 0, 1, 1, 1, x] - 126*G[1, 1, 0, 0, 0, x] + 
     (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 86*G[1, 1, 0, 0, 1, x] + 
     (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 86*G[1, 1, 0, 1, 0, x] - 
     (6*I)*Pi*G[1, 1, 0, 1, 0, x] + (563*G[1, 1, 0, 1, 1, x])/3 - 
     (16*I)*Pi*G[1, 1, 0, 1, 1, x] - 67*G[1, 1, 1, 0, 0, x] + 
     (24*I)*Pi*G[1, 1, 1, 0, 0, x] + (341*G[1, 1, 1, 0, 1, x])/3 - 
     (38*I)*Pi*G[1, 1, 1, 0, 1, x] + (341*G[1, 1, 1, 1, 0, x])/3 - 
     (28*I)*Pi*G[1, 1, 1, 1, 0, x] - (2066*G[1, 1, 1, 1, 1, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 32*G[0, 0, 0, 0, 0, 0, x] - 
     86*G[0, 0, 0, 0, 0, 1, x] - 86*G[0, 0, 0, 0, 1, 0, x] + 
     38*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] - 
     30*G[0, 0, 0, 1, 0, 1, x] - 30*G[0, 0, 0, 1, 1, 0, x] + 
     98*G[0, 0, 0, 1, 1, 1, x] + 100*G[0, 0, 1, 0, 0, 0, x] - 
     56*G[0, 0, 1, 0, 0, 1, x] - 56*G[0, 0, 1, 0, 1, 0, x] + 
     42*G[0, 0, 1, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 0, 0, x] - 
     18*G[0, 0, 1, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 1, 0, x] + 
     52*G[0, 0, 1, 1, 1, 1, x] + 74*G[0, 1, 0, 0, 0, 0, x] - 
     6*G[0, 1, 0, 0, 0, 1, x] - 6*G[0, 1, 0, 0, 1, 0, x] + 
     46*G[0, 1, 0, 0, 1, 1, x] - 32*G[0, 1, 0, 1, 0, 0, x] - 
     12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] - 
     26*G[0, 1, 0, 1, 1, 1, x] - 10*G[0, 1, 1, 0, 0, 0, x] + 
     10*G[0, 1, 1, 0, 0, 1, x] + 10*G[0, 1, 1, 0, 1, 0, x] - 
     44*G[0, 1, 1, 0, 1, 1, x] + 10*G[0, 1, 1, 1, 0, 0, x] + 
     6*G[0, 1, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 1, 0, x] - 
     4*G[0, 1, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 0, 0, x] + 
     44*G[1, 0, 0, 0, 0, 1, x] + 44*G[1, 0, 0, 0, 1, 0, x] + 
     14*G[1, 0, 0, 0, 1, 1, x] - 36*G[1, 0, 0, 1, 0, 0, x] + 
     28*G[1, 0, 0, 1, 0, 1, x] + 28*G[1, 0, 0, 1, 1, 0, x] - 
     24*G[1, 0, 0, 1, 1, 1, x] - 92*G[1, 0, 1, 0, 0, 0, x] + 
     40*G[1, 0, 1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, 1, 0, x] - 
     44*G[1, 0, 1, 0, 1, 1, x] + 52*G[1, 0, 1, 1, 0, 0, x] + 
     24*G[1, 0, 1, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 1, 0, x] - 
     108*G[1, 0, 1, 1, 1, 1, x] - 114*G[1, 1, 0, 0, 0, 0, x] + 
     72*G[1, 1, 0, 0, 0, 1, x] + 72*G[1, 1, 0, 0, 1, 0, x] - 
     14*G[1, 1, 0, 0, 1, 1, x] + 12*G[1, 1, 0, 1, 0, 0, x] + 
     34*G[1, 1, 0, 1, 0, 1, x] + 34*G[1, 1, 0, 1, 1, 0, x] - 
     156*G[1, 1, 0, 1, 1, 1, x] - 32*G[1, 1, 1, 0, 0, 0, x] + 
     72*G[1, 1, 1, 0, 0, 1, x] + 72*G[1, 1, 1, 0, 1, 0, x] - 
     152*G[1, 1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 1, 0, 0, x] - 
     56*G[1, 1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 1, 0, x] + 
     216*G[1, 1, 1, 1, 1, 1, x] + (49/90 + ((5*I)/2)*Pi + (5*G[0, x])/3 - 
       (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
     (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/18 + 
     Log[mu2/s]^4*((-11*Pi^2)/12 + (11*G[0, x])/6 - (11*G[1, x])/6 - 
       (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 - 
       (11*G[1, 1, x])/6 + (-61/72 - ((7*I)/3)*Pi - (83*Pi^2)/18 - 
         (35*G[0, x])/6 + ((7*I)/3)*Pi*G[0, x] + (7*G[1, x])/9 - 
         ((47*I)/6)*Pi*G[1, x] - (7*G[0, 0, x])/3 - (11*G[0, 1, x])/3 - 
         (11*G[1, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       ((-11*Pi^2)/12 - (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + 
         (11*G[1, 0, x])/6 - (11*G[1, 1, x])/6)*RATIO[x]) + 
     Log[mu2/s]^3*((2*I)*Pi + (79*Pi^2)/18 - ((7*I)/6)*Pi^3 - 
       (55*G[0, x])/9 + ((7*I)/3)*Pi*G[0, x] + (5*Pi^2*G[0, x])/2 + 
       (73*G[1, x])/9 - ((7*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + 
       (13*G[0, 0, x])/9 - ((7*I)/3)*Pi*G[0, 0, x] - (58*G[0, 1, x])/9 + 
       ((7*I)/3)*Pi*G[0, 1, x] - (58*G[1, 0, x])/9 + 
       ((7*I)/3)*Pi*G[1, 0, x] + (103*G[1, 1, x])/9 - 
       ((7*I)/3)*Pi*G[1, 1, x] + (37*G[0, 0, 0, x])/3 - 
       (22*G[0, 0, 1, x])/3 - (22*G[0, 1, 0, x])/3 + (7*G[0, 1, 1, x])/3 - 
       (14*G[1, 0, 0, x])/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + 
       (16*G[1, 1, 1, x])/3 + ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-2213/54 - ((214*I)/27)*Pi - 
         (61*Pi^2)/18 - ((125*I)/18)*Pi^3 - (718*G[0, x])/27 - 
         (23*Pi^2*G[0, x])/3 + (397*G[1, x])/18 + ((28*I)/3)*Pi*G[1, x] + 
         (107*Pi^2*G[1, x])/6 + (70*G[0, 1, x])/3 - ((52*I)/3)*Pi*
          G[0, 1, x] + (70*G[1, 0, x])/3 - ((28*I)/3)*Pi*G[1, 0, x] - 
         (154*G[1, 1, x])/9 + ((38*I)/3)*Pi*G[1, 1, x] - 
         (16*G[0, 0, 0, x])/3 + (44*G[0, 0, 1, x])/3 + (44*G[0, 1, 0, x])/3 - 
         (52*G[0, 1, 1, x])/3 + (28*G[1, 0, 0, x])/3 - 4*G[1, 0, 1, x] - 
         4*G[1, 1, 0, x] + (50*G[1, 1, 1, x])/3 - (52*Zeta[3])/9) + 
       RATIO[x]*((79*Pi^2)/18 - ((7*I)/6)*Pi^3 + (5*Pi^2*G[0, x])/2 + 
         (4*Pi^2*G[1, x])/3 + (79*G[0, 0, x])/9 - ((7*I)/3)*Pi*G[0, 0, x] - 
         (79*G[0, 1, x])/9 + ((7*I)/3)*Pi*G[0, 1, x] - (79*G[1, 0, x])/9 + 
         ((7*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/9 - 
         ((7*I)/3)*Pi*G[1, 1, x] + (37*G[0, 0, 0, x])/3 - 
         (22*G[0, 0, 1, x])/3 - (22*G[0, 1, 0, x])/3 + (7*G[0, 1, 1, x])/3 - 
         (14*G[1, 0, 0, x])/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + 
         (16*G[1, 1, 1, x])/3 - (8*Zeta[3])/3) - (8*Zeta[3])/3) - 
     (12803*Zeta[3])/54 - ((667*I)/4)*Pi*Zeta[3] - (335*Pi^2*Zeta[3])/18 - 
     ((31*I)/6)*Pi^3*Zeta[3] + (61*G[0, x]*Zeta[3])/12 - 
     ((2*I)/3)*Pi*G[0, x]*Zeta[3] - (179*Pi^2*G[0, x]*Zeta[3])/6 + 
     (127*G[1, x]*Zeta[3])/6 + ((218*I)/3)*Pi*G[1, x]*Zeta[3] + 
     28*Pi^2*G[1, x]*Zeta[3] + (10*G[0, 0, x]*Zeta[3])/9 - 
     ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (73*G[0, 1, x]*Zeta[3])/9 - 
     ((98*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (1805*G[1, 0, x]*Zeta[3])/9 - 
     ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (907*G[1, 1, x]*Zeta[3])/9 - 
     ((118*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (16*G[0, 0, 0, x]*Zeta[3])/3 - 
     (238*G[0, 0, 1, x]*Zeta[3])/3 - (10*G[0, 1, 0, x]*Zeta[3])/3 - 
     (68*G[0, 1, 1, x]*Zeta[3])/3 + (142*G[1, 0, 0, x]*Zeta[3])/3 + 
     (158*G[1, 0, 1, x]*Zeta[3])/3 + (92*G[1, 1, 0, x]*Zeta[3])/3 + 
     (178*G[1, 1, 1, x]*Zeta[3])/3 + (97*Zeta[3]^2)/3 + 
     RATIO[x^(-1)]*(((-63779*I)/108)*Pi*G[1, x] + (35369*Pi^2*G[1, x])/216 + 
       ((151*I)/6)*Pi^3*G[1, x] + (9*Pi^4*G[1, x])/10 - 
       ((2227*I)/9)*Pi*G[0, 1, x] + (449*Pi^2*G[0, 1, x])/9 - 
       ((19*I)/3)*Pi^3*G[0, 1, x] - ((17*I)/4)*Pi*G[1, 0, x] + 
       (I/2)*Pi^3*G[1, 0, x] - (63779*G[1, 1, x])/108 + 
       ((9203*I)/36)*Pi*G[1, 1, x] - (697*Pi^2*G[1, 1, x])/18 + 
       (8*I)*Pi^3*G[1, 1, x] - (111*I)*Pi*G[0, 0, 1, x] - 
       Pi^2*G[0, 0, 1, x] + (7*I)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/
        3 - (2227*G[0, 1, 1, x])/9 + ((326*I)/3)*Pi*G[0, 1, 1, x] + 
       18*Pi^2*G[0, 1, 1, x] + (5*I)*Pi*G[1, 0, 0, x] - 
       (41*Pi^2*G[1, 0, 0, x])/3 - (17*G[1, 0, 1, x])/4 + 
       ((365*I)/3)*Pi*G[1, 0, 1, x] - (115*Pi^2*G[1, 0, 1, x])/6 - 
       (17*G[1, 1, 0, x])/4 - (22*I)*Pi*G[1, 1, 0, x] - 
       (217*Pi^2*G[1, 1, 0, x])/6 + (10229*G[1, 1, 1, x])/18 - 
       (153*I)*Pi*G[1, 1, 1, x] - (325*Pi^2*G[1, 1, 1, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
       111*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + 7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 0, x] + (625*G[0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
       5*G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, x] + (341*G[1, 0, 1, 1, x])/3 - 
       (14*I)*Pi*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
       (10*I)*Pi*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] - 
       372*G[1, 1, 1, 1, x] + (54*I)*Pi*G[1, 1, 1, 1, x] - 
       4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
       12*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] + 
       36*G[0, 1, 1, 0, 0, x] - 36*G[0, 1, 1, 0, 1, x] - 
       36*G[0, 1, 1, 1, 0, x] + 42*G[0, 1, 1, 1, 1, x] + 
       6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
       16*G[1, 0, 0, 1, 1, x] - 74*G[1, 0, 1, 0, 0, x] + 
       70*G[1, 0, 1, 0, 1, x] + 70*G[1, 0, 1, 1, 0, x] - 
       74*G[1, 0, 1, 1, 1, x] - 90*G[1, 1, 0, 0, 0, x] + 
       56*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] + 
       6*G[1, 1, 0, 1, 1, x] - 78*G[1, 1, 1, 0, 0, x] + 
       138*G[1, 1, 1, 0, 1, x] + 138*G[1, 1, 1, 1, 0, x] - 
       148*G[1, 1, 1, 1, 1, x] - (188*G[1, x]*Zeta[3])/3 - 
       (4*I)*Pi*G[1, x]*Zeta[3] - 22*G[0, 1, x]*Zeta[3] + 
       32*G[1, 0, x]*Zeta[3] + 158*G[1, 1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(((-5*I)/4)*Pi + (97*Pi^2)/6 - (I/12)*Pi^3 + 
       (223*Pi^4)/180 - (1267*G[0, x])/18 + (14*I)*Pi*G[0, x] - 
       (515*Pi^2*G[0, x])/36 + ((17*I)/6)*Pi^3*G[0, x] + (2489*G[1, x])/36 - 
       (8*I)*Pi*G[1, x] - (17*Pi^2*G[1, x])/18 + ((25*I)/6)*Pi^3*G[1, x] + 
       (901*G[0, 0, x])/18 - (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 - 
       (319*G[0, 1, x])/18 + ((91*I)/2)*Pi*G[0, 1, x] - 
       (10*Pi^2*G[0, 1, x])/3 - (319*G[1, 0, x])/18 - 
       ((5*I)/2)*Pi*G[1, 0, x] - (26*Pi^2*G[1, 0, x])/3 - 
       (263*G[1, 1, x])/18 - ((85*I)/2)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 - 
       (179*G[0, 0, 0, x])/6 + (6*I)*Pi*G[0, 0, 0, x] + 25*G[0, 0, 1, x] - 
       (3*I)*Pi*G[0, 0, 1, x] + 25*G[0, 1, 0, x] - (3*I)*Pi*G[0, 1, 0, x] + 
       (239*G[0, 1, 1, x])/6 + 5*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + 
       (71*G[1, 0, 1, x])/6 - (11*I)*Pi*G[1, 0, 1, x] + 
       (71*G[1, 1, 0, x])/6 - (11*I)*Pi*G[1, 1, 0, x] - 
       (266*G[1, 1, 1, x])/3 + (14*I)*Pi*G[1, 1, 1, x] - 
       38*G[0, 0, 0, 0, x] + 7*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] + 
       12*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 
       9*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
       20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 30*G[1, 0, 1, 1, x] + 
       2*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
       10*G[1, 1, 1, 1, x] + ((-60*I)*Pi*G[1, x] - (21*Pi^2*G[1, x])/2 + 
         (6*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - 60*G[1, 1, x] + 
         6*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
         15*G[1, 1, 1, x])*RATIO[x^(-1)] - 12*Zeta[3] - (11*I)*Pi*Zeta[3] + 
       29*G[0, x]*Zeta[3] - 14*G[1, x]*Zeta[3] + 
       RATIO[x]*((1231*Pi^2)/36 - ((3*I)/4)*Pi^3 + (487*Pi^4)/180 - 
         (365*Pi^2*G[0, x])/36 + ((17*I)/6)*Pi^3*G[0, x] - 
         (124*Pi^2*G[1, x])/9 + ((25*I)/6)*Pi^3*G[1, x] + 
         (1231*G[0, 0, x])/18 - ((3*I)/2)*Pi*G[0, 0, x] + 
         (Pi^2*G[0, 0, x])/6 - (1231*G[0, 1, x])/18 + 
         ((3*I)/2)*Pi*G[0, 1, x] - (34*Pi^2*G[0, 1, x])/3 - 
         (1231*G[1, 0, x])/18 + ((3*I)/2)*Pi*G[1, 0, x] - 
         (26*Pi^2*G[1, 0, x])/3 + (1231*G[1, 1, x])/18 - 
         ((3*I)/2)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/6 - 
         (245*G[0, 0, 0, x])/6 + (6*I)*Pi*G[0, 0, 0, x] + 13*G[0, 0, 1, x] - 
         (51*I)*Pi*G[0, 0, 1, x] + 13*G[0, 1, 0, x] - 
         (3*I)*Pi*G[0, 1, 0, x] + (89*G[0, 1, 1, x])/6 + 
         (48*I)*Pi*G[0, 1, 1, x] - 7*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + 
         (209*G[1, 0, 1, x])/6 + (37*I)*Pi*G[1, 0, 1, x] + 
         (209*G[1, 1, 0, x])/6 - (11*I)*Pi*G[1, 1, 0, x] - 
         (188*G[1, 1, 1, x])/3 - (34*I)*Pi*G[1, 1, 1, x] - 
         38*G[0, 0, 0, 0, x] + 7*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 
         9*G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
         20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 18*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - 
         38*G[1, 1, 1, 1, x] + 20*Zeta[3] + (37*I)*Pi*Zeta[3] + 
         29*G[0, x]*Zeta[3] - 14*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (-45451/162 - ((800*I)/27)*Pi - (1015*Pi^2)/72 + ((157*I)/18)*Pi^3 + 
         (763*Pi^4)/120 - (2096*G[0, x])/27 + (181*Pi^2*G[0, x])/6 - 
         ((31*I)/3)*Pi^3*G[0, x] + (3077*G[1, x])/18 + 
         ((214*I)/9)*Pi*G[1, x] + (26*Pi^2*G[1, x])/3 + 
         ((101*I)/6)*Pi^3*G[1, x] + (11*Pi^2*G[0, 0, x])/3 + 
         (718*G[0, 1, x])/9 + ((139*I)/3)*Pi*G[0, 1, x] + 
         44*Pi^2*G[0, 1, x] + (718*G[1, 0, x])/9 + 15*Pi^2*G[1, 0, x] - 
         (733*G[1, 1, x])/6 - (28*I)*Pi*G[1, 1, x] - (155*Pi^2*G[1, 1, x])/
          3 + (166*G[0, 0, 0, x])/3 - (6*I)*Pi*G[0, 0, 0, x] - 
         (166*G[0, 0, 1, x])/3 - (12*I)*Pi*G[0, 0, 1, x] - 
         (166*G[0, 1, 0, x])/3 + (95*G[0, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 1, 1, x] - 70*G[1, 0, 1, x] + 
         (40*I)*Pi*G[1, 0, 1, x] - 70*G[1, 1, 0, x] + 
         (28*I)*Pi*G[1, 1, 0, x] + (280*G[1, 1, 1, x])/3 + 
         (18*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 
         22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] - 34*G[0, 0, 1, 1, x] - 
         12*G[0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, x] - 32*G[0, 1, 1, 0, x] + 
         82*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 32*G[1, 0, 0, 1, x] - 
         32*G[1, 0, 1, 0, x] + 84*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
         68*G[1, 1, 0, 1, x] + 68*G[1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, x] - 
         (53*Zeta[3])/9 - (18*I)*Pi*Zeta[3] - (118*G[0, x]*Zeta[3])/3 + 
         (32*G[1, x]*Zeta[3])/3)) + (79*Zeta[5])/3 - (338*I)*Pi*Zeta[5] + 
     23*G[0, x]*Zeta[5] - 26*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
      (-16939079/11664 - ((29152*I)/243)*Pi - (37183*Pi^2)/1944 + 
       ((1882*I)/81)*Pi^3 - (637*Pi^4)/4320 + ((179*I)/108)*Pi^5 + 
       (9661*Pi^6)/15120 - (29152*G[0, x])/243 - (74*I)*Pi*G[0, x] + 
       (28729*Pi^2*G[0, x])/324 + ((15*I)/4)*Pi^3*G[0, x] + 
       (59*Pi^4*G[0, x])/72 - ((107*I)/36)*Pi^5*G[0, x] + 
       (944255*G[1, x])/972 + ((6464*I)/81)*Pi*G[1, x] + 
       (6815*Pi^2*G[1, x])/324 - ((509*I)/27)*Pi^3*G[1, x] + 
       (383*Pi^4*G[1, x])/216 - ((1951*I)/360)*Pi^5*G[1, x] - 74*G[0, 0, x] - 
       ((3*I)/4)*Pi*G[0, 0, x] - (2057*Pi^2*G[0, 0, x])/36 - 
       (587*Pi^4*G[0, 0, x])/180 + (11648*G[0, 1, x])/81 + 
       ((896*I)/9)*Pi*G[0, 1, x] - (12731*Pi^2*G[0, 1, x])/108 - 
       ((62*I)/3)*Pi^3*G[0, 1, x] - (1873*Pi^4*G[0, 1, x])/180 + 
       (11648*G[1, 0, x])/81 - (20*I)*Pi*G[1, 0, x] - (1901*Pi^2*G[1, 0, x])/
        27 - (149*Pi^4*G[1, 0, x])/20 - (55819*G[1, 1, x])/81 - 
       ((1600*I)/27)*Pi*G[1, 1, x] - (727*Pi^2*G[1, 1, x])/36 + 
       ((157*I)/9)*Pi^3*G[1, 1, x] + (521*Pi^4*G[1, 1, x])/45 + 
       (5429*G[0, 0, 0, x])/36 + ((69*I)/4)*Pi*G[0, 0, 0, x] + 
       (539*Pi^2*G[0, 0, 0, x])/18 - I*Pi^3*G[0, 0, 0, x] - 
       (1184*G[0, 0, 1, x])/9 + ((169*I)/12)*Pi*G[0, 0, 1, x] - 
       (191*Pi^2*G[0, 0, 1, x])/18 + ((32*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (1184*G[0, 1, 0, x])/9 - ((29*I)/2)*Pi*G[0, 1, 0, x] + 
       (299*Pi^2*G[0, 1, 0, x])/9 - ((86*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (2048*G[0, 1, 1, x])/27 - ((56*I)/3)*Pi*G[0, 1, 1, x] + 
       (545*Pi^2*G[0, 1, 1, x])/9 - ((101*I)/3)*Pi^3*G[0, 1, 1, x] - 
       20*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + (83*Pi^2*G[1, 0, 0, x])/
        2 - ((22*I)/3)*Pi^3*G[1, 0, 0, x] - (4192*G[1, 0, 1, x])/27 - 
       ((296*I)/3)*Pi*G[1, 0, 1, x] + (623*Pi^2*G[1, 0, 1, x])/6 - 
       (48*I)*Pi^3*G[1, 0, 1, x] - (4192*G[1, 1, 0, x])/27 + 
       (181*Pi^2*G[1, 1, 0, x])/3 - ((62*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (4805*G[1, 1, 1, x])/9 + ((428*I)/9)*Pi*G[1, 1, 1, x] + 
       (34*Pi^2*G[1, 1, 1, x])/3 + ((53*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (475*G[0, 0, 0, 0, x])/2 - 38*Pi^2*G[0, 0, 0, 0, x] + 
       (1585*G[0, 0, 0, 1, x])/12 + ((7*I)/6)*Pi*G[0, 0, 0, 1, x] - 
       25*Pi^2*G[0, 0, 0, 1, x] + (1585*G[0, 0, 1, 0, x])/12 - 
       31*Pi^2*G[0, 0, 1, 0, x] + (38*G[0, 0, 1, 1, x])/3 + 
       ((13*I)/3)*Pi*G[0, 0, 1, 1, x] - (149*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (67*G[0, 1, 0, 0, x])/2 + (38*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (248*G[0, 1, 0, 1, x])/3 - ((379*I)/6)*Pi*G[0, 1, 0, 1, x] + 
       (44*Pi^2*G[0, 1, 0, 1, x])/3 + (248*G[0, 1, 1, 0, x])/3 + 
       66*Pi^2*G[0, 1, 1, 0, x] - (1540*G[0, 1, 1, 1, x])/9 + 
       ((170*I)/3)*Pi*G[0, 1, 1, 1, x] + (203*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (404*G[1, 0, 0, 0, x])/3 - (52*Pi^2*G[1, 0, 0, 0, x])/3 + 
       (392*G[1, 0, 0, 1, x])/3 - ((271*I)/6)*Pi*G[1, 0, 0, 1, x] - 
       (164*Pi^2*G[1, 0, 0, 1, x])/3 + (392*G[1, 0, 1, 0, x])/3 + 
       (94*Pi^2*G[1, 0, 1, 0, x])/3 - (628*G[1, 0, 1, 1, x])/9 + 
       ((62*I)/3)*Pi*G[1, 0, 1, 1, x] + (124*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (14*Pi^2*G[1, 1, 0, 0, x])/3 + (1436*G[1, 1, 0, 1, x])/9 + 
       ((278*I)/3)*Pi*G[1, 1, 0, 1, x] + (160*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (1436*G[1, 1, 1, 0, x])/9 - 2*Pi^2*G[1, 1, 1, 0, x] - 
       (1405*G[1, 1, 1, 1, x])/3 - (56*I)*Pi*G[1, 1, 1, 1, x] - 
       96*Pi^2*G[1, 1, 1, 1, x] + (605*G[0, 0, 0, 0, 0, x])/2 + 
       (24*I)*Pi*G[0, 0, 0, 0, 0, x] - (565*G[0, 0, 0, 0, 1, x])/6 + 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - (565*G[0, 0, 0, 1, 0, x])/6 - 
       (28*I)*Pi*G[0, 0, 0, 1, 0, x] - (7*G[0, 0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[0, 0, 0, 1, 1, x] - 96*G[0, 0, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, 0, 0, x] - (5*G[0, 0, 1, 0, 1, x])/3 + 
       (48*I)*Pi*G[0, 0, 1, 0, 1, x] - (5*G[0, 0, 1, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, 1, 0, x] - (116*G[0, 0, 1, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + (19*G[0, 1, 0, 0, 0, x])/6 - 
       (96*I)*Pi*G[0, 1, 0, 0, 0, x] - (307*G[0, 1, 0, 0, 1, x])/6 + 
       (8*I)*Pi*G[0, 1, 0, 0, 1, x] - (307*G[0, 1, 0, 1, 0, x])/6 + 
       (116*I)*Pi*G[0, 1, 0, 1, 0, x] - (224*G[0, 1, 0, 1, 1, x])/3 + 
       (52*I)*Pi*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, 0, x] - (260*G[0, 1, 1, 0, 1, x])/3 + 
       (56*I)*Pi*G[0, 1, 1, 0, 1, x] - (260*G[0, 1, 1, 1, 0, x])/3 + 
       290*G[0, 1, 1, 1, 1, x] - (212*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (1223*G[1, 0, 0, 0, 0, x])/6 - (559*G[1, 0, 0, 0, 1, x])/6 + 
       (8*I)*Pi*G[1, 0, 0, 0, 1, x] - (559*G[1, 0, 0, 1, 0, x])/6 + 
       (32*I)*Pi*G[1, 0, 0, 1, 0, x] - (188*G[1, 0, 0, 1, 1, x])/3 + 
       (20*I)*Pi*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] - 
       (56*I)*Pi*G[1, 0, 1, 0, 0, x] - (188*G[1, 0, 1, 0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, 0, 1, x] - (188*G[1, 0, 1, 1, 0, x])/3 + 
       (440*G[1, 0, 1, 1, 1, x])/3 - (148*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (332*G[1, 1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (332*G[1, 1, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (332*G[1, 1, 0, 1, 0, x])/3 + (190*G[1, 1, 0, 1, 1, x])/3 - 
       (116*I)*Pi*G[1, 1, 0, 1, 1, x] - 140*G[1, 1, 1, 0, 1, x] + 
       (32*I)*Pi*G[1, 1, 1, 0, 1, x] - 140*G[1, 1, 1, 1, 0, x] + 
       (56*I)*Pi*G[1, 1, 1, 1, 0, x] + (1064*G[1, 1, 1, 1, 1, x])/3 + 
       (260*I)*Pi*G[1, 1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, 0, x] + 
       104*G[0, 0, 0, 0, 0, 1, x] + 104*G[0, 0, 0, 0, 1, 0, x] - 
       64*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 0, x] + 
       16*G[0, 0, 0, 1, 0, 1, x] + 16*G[0, 0, 0, 1, 1, 0, x] - 
       96*G[0, 0, 0, 1, 1, 1, x] - 92*G[0, 0, 1, 0, 0, 0, x] + 
       80*G[0, 0, 1, 0, 0, 1, x] + 80*G[0, 0, 1, 0, 1, 0, x] - 
       28*G[0, 0, 1, 0, 1, 1, x] - 44*G[0, 0, 1, 1, 0, 0, x] + 
       52*G[0, 0, 1, 1, 0, 1, x] + 52*G[0, 0, 1, 1, 1, 0, x] - 
       116*G[0, 0, 1, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, 0, x] - 
       72*G[0, 1, 0, 0, 0, 1, x] - 72*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] + 116*G[0, 1, 0, 1, 0, 0, x] - 
       68*G[0, 1, 0, 1, 0, 1, x] - 68*G[0, 1, 0, 1, 1, 0, x] + 
       140*G[0, 1, 0, 1, 1, 1, x] + 128*G[0, 1, 1, 0, 0, 0, x] - 
       140*G[0, 1, 1, 0, 0, 1, x] - 140*G[0, 1, 1, 0, 1, 0, x] + 
       108*G[0, 1, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 1, 0, 0, x] - 
       136*G[0, 1, 1, 1, 0, 1, x] - 136*G[0, 1, 1, 1, 1, 0, x] + 
       68*G[0, 1, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 0, 1, 0, x] - 
       36*G[1, 0, 0, 0, 1, 1, x] - 80*G[1, 0, 0, 1, 0, 0, x] + 
       44*G[1, 0, 0, 1, 0, 1, x] + 44*G[1, 0, 0, 1, 1, 0, x] - 
       36*G[1, 0, 0, 1, 1, 1, x] - 52*G[1, 0, 1, 0, 0, 0, x] - 
       60*G[1, 0, 1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, 1, 0, x] + 
       60*G[1, 0, 1, 0, 1, 1, x] + 40*G[1, 0, 1, 1, 0, 0, x] - 
       48*G[1, 0, 1, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, 0, x] - 
       92*G[1, 1, 0, 0, 0, 1, x] - 92*G[1, 1, 0, 0, 1, 0, x] + 
       44*G[1, 1, 0, 0, 1, 1, x] - 88*G[1, 1, 0, 1, 0, 0, x] + 
       48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] + 
       68*G[1, 1, 0, 1, 1, 1, x] - 40*G[1, 1, 1, 0, 0, 0, x] - 
       16*G[1, 1, 1, 0, 0, 1, x] - 16*G[1, 1, 1, 0, 1, 0, x] + 
       296*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
       360*G[1, 1, 1, 1, 0, 1, x] + 360*G[1, 1, 1, 1, 1, 0, x] - 
       400*G[1, 1, 1, 1, 1, 1, x] + (8105*Zeta[3])/9 + 
       ((18797*I)/108)*Pi*Zeta[3] + (737*Pi^2*Zeta[3])/18 + 
       ((443*I)/9)*Pi^3*Zeta[3] + (49685*G[0, x]*Zeta[3])/108 + 
       41*Pi^2*G[0, x]*Zeta[3] - 335*G[1, x]*Zeta[3] - 
       ((979*I)/6)*Pi*G[1, x]*Zeta[3] - (281*Pi^2*G[1, x]*Zeta[3])/3 - 
       (775*G[0, 0, x]*Zeta[3])/6 + (132*I)*Pi*G[0, 0, x]*Zeta[3] - 
       (563*G[0, 1, x]*Zeta[3])/6 + ((404*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (2135*G[1, 0, x]*Zeta[3])/6 + ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (398*G[1, 1, x]*Zeta[3])/9 + ((212*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (68*G[0, 0, 0, x]*Zeta[3])/3 + (224*G[0, 0, 1, x]*Zeta[3])/3 - 
       (244*G[0, 1, 0, x]*Zeta[3])/3 - (16*G[0, 1, 1, x]*Zeta[3])/3 - 
       (176*G[1, 0, 0, x]*Zeta[3])/3 + 196*G[1, 0, 1, x]*Zeta[3] + 
       12*G[1, 1, 0, x]*Zeta[3] - (16*G[1, 1, 1, x]*Zeta[3])/3 + 
       (211*Zeta[3]^2)/9 - (867*Zeta[5])/5 + (376*I)*Pi*Zeta[5] - 
       44*G[0, x]*Zeta[5] - 54*G[1, x]*Zeta[5]) + 
     RATIO[x]*((169555*Pi^2)/648 + (10*I)*Pi^3 + (5939*Pi^4)/3240 + 
       ((89*I)/60)*Pi^5 - (19573*Pi^6)/15120 - (38281*Pi^2*G[0, x])/324 - 
       ((28*I)/3)*Pi^3*G[0, x] - (199*Pi^4*G[0, x])/540 + 
       ((271*I)/180)*Pi^5*G[0, x] - (75331*Pi^2*G[1, x])/648 + 
       ((395*I)/24)*Pi^3*G[1, x] - (451*Pi^4*G[1, x])/270 - 
       ((781*I)/180)*Pi^5*G[1, x] + (169555*G[0, 0, x])/324 + 
       (20*I)*Pi*G[0, 0, x] + (4915*Pi^2*G[0, 0, x])/108 + 
       ((55*I)/12)*Pi^3*G[0, 0, x] + (19*Pi^4*G[0, 0, x])/24 - 
       (169555*G[0, 1, x])/324 - (20*I)*Pi*G[0, 1, x] + 
       (691*Pi^2*G[0, 1, x])/24 - ((121*I)/12)*Pi^3*G[0, 1, x] + 
       (293*Pi^4*G[0, 1, x])/120 - (169555*G[1, 0, x])/324 - 
       (20*I)*Pi*G[1, 0, x] + (8767*Pi^2*G[1, 0, x])/216 - 
       ((115*I)/12)*Pi^3*G[1, 0, x] + (121*Pi^4*G[1, 0, x])/40 + 
       (169555*G[1, 1, x])/324 + (20*I)*Pi*G[1, 1, x] + 
       (1115*Pi^2*G[1, 1, x])/18 + (I/12)*Pi^3*G[1, 1, x] + 
       (583*Pi^4*G[1, 1, x])/120 - (17993*G[0, 0, 0, x])/36 - 
       ((117*I)/4)*Pi*G[0, 0, 0, x] - (587*Pi^2*G[0, 0, 0, x])/36 - 
       ((2*I)/3)*Pi^3*G[0, 0, 0, x] + (25931*G[0, 0, 1, x])/108 - 
       ((245*I)/4)*Pi*G[0, 0, 1, x] + (152*Pi^2*G[0, 0, 1, x])/9 + 
       ((163*I)/6)*Pi^3*G[0, 0, 1, x] + (25931*G[0, 1, 0, x])/108 + 
       ((281*I)/4)*Pi*G[0, 1, 0, x] - (86*Pi^2*G[0, 1, 0, x])/9 + 
       ((55*I)/6)*Pi^3*G[0, 1, 0, x] + (2117*G[0, 1, 1, x])/108 + 
       ((81*I)/4)*Pi*G[0, 1, 1, x] - (587*Pi^2*G[0, 1, 1, x])/36 - 
       ((56*I)/3)*Pi^3*G[0, 1, 1, x] + 31*G[1, 0, 0, x] + 
       ((87*I)/2)*Pi*G[1, 0, 0, x] - (229*Pi^2*G[1, 0, 0, x])/18 + 
       ((23*I)/3)*Pi^3*G[1, 0, 0, x] + (6175*G[1, 0, 1, x])/27 + 
       (47*I)*Pi*G[1, 0, 1, x] - (835*Pi^2*G[1, 0, 1, x])/36 - 
       ((133*I)/6)*Pi^3*G[1, 0, 1, x] + (6175*G[1, 1, 0, x])/27 - 
       ((169*I)/2)*Pi*G[1, 1, 0, x] - (145*Pi^2*G[1, 1, 0, x])/12 + 
       ((59*I)/6)*Pi^3*G[1, 1, 0, x] - (13187*G[1, 1, 1, x])/27 - 
       (6*I)*Pi*G[1, 1, 1, x] - (392*Pi^2*G[1, 1, 1, x])/9 + 
       ((77*I)/3)*Pi^3*G[1, 1, 1, x] + (2983*G[0, 0, 0, 0, x])/9 + 
       (21*I)*Pi*G[0, 0, 0, 0, x] + (77*Pi^2*G[0, 0, 0, 0, x])/3 - 
       (4417*G[0, 0, 0, 1, x])/36 - (52*I)*Pi*G[0, 0, 0, 1, x] + 
       (601*Pi^2*G[0, 0, 0, 1, x])/6 - (4417*G[0, 0, 1, 0, x])/36 - 
       (37*I)*Pi*G[0, 0, 1, 0, x] + (187*Pi^2*G[0, 0, 1, 0, x])/6 - 
       (394*G[0, 0, 1, 1, x])/9 + (54*I)*Pi*G[0, 0, 1, 1, x] - 
       (131*Pi^2*G[0, 0, 1, 1, x])/3 - 24*G[0, 1, 0, 0, x] - 
       (44*I)*Pi*G[0, 1, 0, 0, x] + 11*Pi^2*G[0, 1, 0, 0, x] - 
       (395*G[0, 1, 0, 1, x])/36 + (51*I)*Pi*G[0, 1, 0, 1, x] - 
       (359*Pi^2*G[0, 1, 0, 1, x])/6 - (395*G[0, 1, 1, 0, x])/36 + 
       (46*I)*Pi*G[0, 1, 1, 0, x] - (35*Pi^2*G[0, 1, 1, 0, x])/6 + 
       (11*G[0, 1, 1, 1, x])/3 - (39*I)*Pi*G[0, 1, 1, 1, x] + 
       (121*Pi^2*G[0, 1, 1, 1, x])/3 + (1399*G[1, 0, 0, 0, x])/18 - 
       (31*I)*Pi*G[1, 0, 0, 0, x] - (Pi^2*G[1, 0, 0, 0, x])/3 - 
       (362*G[1, 0, 0, 1, x])/9 + (94*I)*Pi*G[1, 0, 0, 1, x] - 
       (410*Pi^2*G[1, 0, 0, 1, x])/3 - (362*G[1, 0, 1, 0, x])/9 + 
       (37*I)*Pi*G[1, 0, 1, 0, x] - (113*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (356*G[1, 0, 1, 1, x])/9 - (86*I)*Pi*G[1, 0, 1, 1, x] + 
       (277*Pi^2*G[1, 0, 1, 1, x])/3 - (63*G[1, 1, 0, 0, x])/2 + 
       (24*I)*Pi*G[1, 1, 0, 0, x] - (70*Pi^2*G[1, 1, 0, 0, x])/3 - 
       (1618*G[1, 1, 0, 1, x])/9 - (63*I)*Pi*G[1, 1, 0, 1, x] + 
       (136*Pi^2*G[1, 1, 0, 1, x])/3 - (1618*G[1, 1, 1, 0, x])/9 - 
       (16*I)*Pi*G[1, 1, 1, 0, x] - (80*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (1300*G[1, 1, 1, 1, x])/3 + (41*I)*Pi*G[1, 1, 1, 1, x] - 
       45*Pi^2*G[1, 1, 1, 1, x] - (463*G[0, 0, 0, 0, 0, x])/3 - 
       (12*I)*Pi*G[0, 0, 0, 0, 0, x] + 64*G[0, 0, 0, 0, 1, x] - 
       (184*I)*Pi*G[0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 1, 0, x] + 
       (26*I)*Pi*G[0, 0, 0, 1, 0, x] - (241*G[0, 0, 0, 1, 1, x])/3 + 
       (184*I)*Pi*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, 0, x] - (52*G[0, 0, 1, 0, 1, x])/3 + 
       (134*I)*Pi*G[0, 0, 1, 0, 1, x] - (52*G[0, 0, 1, 1, 0, x])/3 - 
       (30*I)*Pi*G[0, 0, 1, 1, 0, x] + (320*G[0, 0, 1, 1, 1, x])/3 - 
       (138*I)*Pi*G[0, 0, 1, 1, 1, x] - (92*G[0, 1, 0, 0, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 0, 0, 0, x] - (28*G[0, 1, 0, 0, 1, x])/3 + 
       (114*I)*Pi*G[0, 1, 0, 0, 1, x] - (28*G[0, 1, 0, 1, 0, x])/3 - 
       (42*I)*Pi*G[0, 1, 0, 1, 0, x] + (178*G[0, 1, 0, 1, 1, x])/3 - 
       (100*I)*Pi*G[0, 1, 0, 1, 1, x] + 49*G[0, 1, 1, 0, 0, x] - 
       4*G[0, 1, 1, 0, 1, x] - (90*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (97*G[0, 1, 1, 1, 1, x])/3 + (76*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (182*G[1, 0, 0, 0, 0, x])/3 + (36*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (43*G[1, 0, 0, 0, 1, x])/3 + (392*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (43*G[1, 0, 0, 1, 0, x])/3 - (58*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (355*G[1, 0, 0, 1, 1, x])/3 - (376*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       26*G[1, 0, 1, 0, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       21*G[1, 0, 1, 0, 1, x] - (314*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       21*G[1, 0, 1, 1, 0, x] + (54*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (235*G[1, 0, 1, 1, 1, x])/3 + (294*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       10*G[1, 1, 0, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       30*G[1, 1, 0, 0, 1, x] - (498*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       30*G[1, 1, 0, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (53*G[1, 1, 0, 1, 1, x])/3 + (488*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       69*G[1, 1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (491*G[1, 1, 1, 0, 1, x])/3 + (370*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (491*G[1, 1, 1, 1, 0, x])/3 - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (1034*G[1, 1, 1, 1, 1, x])/3 - (352*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       32*G[0, 0, 0, 0, 0, 0, x] - 86*G[0, 0, 0, 0, 0, 1, x] - 
       86*G[0, 0, 0, 0, 1, 0, x] - 130*G[0, 0, 0, 0, 1, 1, x] + 
       24*G[0, 0, 0, 1, 0, 0, x] - 30*G[0, 0, 0, 1, 0, 1, x] - 
       30*G[0, 0, 0, 1, 1, 0, x] + 410*G[0, 0, 0, 1, 1, 1, x] + 
       100*G[0, 0, 1, 0, 0, 0, x] - 56*G[0, 0, 1, 0, 0, 1, x] - 
       56*G[0, 0, 1, 0, 1, 0, x] + 186*G[0, 0, 1, 0, 1, 1, x] - 
       16*G[0, 0, 1, 1, 0, 0, x] - 18*G[0, 0, 1, 1, 0, 1, x] - 
       18*G[0, 0, 1, 1, 1, 0, x] - 332*G[0, 0, 1, 1, 1, 1, x] + 
       74*G[0, 1, 0, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 1, x] - 
       6*G[0, 1, 0, 0, 1, 0, x] + 118*G[0, 1, 0, 0, 1, 1, x] - 
       32*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
       12*G[0, 1, 0, 1, 1, 0, x] - 194*G[0, 1, 0, 1, 1, 1, x] - 
       10*G[0, 1, 1, 0, 0, 0, x] + 10*G[0, 1, 1, 0, 0, 1, x] + 
       10*G[0, 1, 1, 0, 1, 0, x] - 92*G[0, 1, 1, 0, 1, 1, x] + 
       10*G[0, 1, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 1, 0, 1, x] + 
       6*G[0, 1, 1, 1, 1, 0, x] + 236*G[0, 1, 1, 1, 1, 1, x] - 
       24*G[1, 0, 0, 0, 0, 0, x] + 44*G[1, 0, 0, 0, 0, 1, x] + 
       44*G[1, 0, 0, 0, 1, 0, x] + 398*G[1, 0, 0, 0, 1, 1, x] - 
       36*G[1, 0, 0, 1, 0, 0, x] + 28*G[1, 0, 0, 1, 0, 1, x] + 
       28*G[1, 0, 0, 1, 1, 0, x] - 696*G[1, 0, 0, 1, 1, 1, x] - 
       92*G[1, 0, 1, 0, 0, 0, x] + 40*G[1, 0, 1, 0, 0, 1, x] + 
       40*G[1, 0, 1, 0, 1, 0, x] - 332*G[1, 0, 1, 0, 1, 1, x] + 
       52*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
       24*G[1, 0, 1, 1, 1, 0, x] + 564*G[1, 0, 1, 1, 1, 1, x] - 
       114*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
       72*G[1, 1, 0, 0, 1, 0, x] - 518*G[1, 1, 0, 0, 1, 1, x] + 
       12*G[1, 1, 0, 1, 0, 0, x] + 34*G[1, 1, 0, 1, 0, 1, x] + 
       34*G[1, 1, 0, 1, 1, 0, x] + 588*G[1, 1, 0, 1, 1, 1, x] - 
       32*G[1, 1, 1, 0, 0, 0, x] + 72*G[1, 1, 1, 0, 0, 1, x] + 
       72*G[1, 1, 1, 0, 1, 0, x] + 256*G[1, 1, 1, 0, 1, 1, x] - 
       14*G[1, 1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 1, 0, 1, x] - 
       56*G[1, 1, 1, 1, 1, 0, x] - 528*G[1, 1, 1, 1, 1, 1, x] + 
       (22583*Zeta[3])/108 + ((633*I)/4)*Pi*Zeta[3] - 
       (1409*Pi^2*Zeta[3])/18 - ((151*I)/6)*Pi^3*Zeta[3] - 
       (1367*G[0, x]*Zeta[3])/36 + (4*I)*Pi*G[0, x]*Zeta[3] - 
       (179*Pi^2*G[0, x]*Zeta[3])/6 - (625*G[1, x]*Zeta[3])/9 - 
       (26*I)*Pi*G[1, x]*Zeta[3] + 28*Pi^2*G[1, x]*Zeta[3] - 
       (968*G[0, 0, x]*Zeta[3])/9 - ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
       (1535*G[0, 1, x]*Zeta[3])/9 - ((26*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (1487*G[1, 0, x]*Zeta[3])/9 - ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (1619*G[1, 1, x]*Zeta[3])/9 + ((458*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (16*G[0, 0, 0, x]*Zeta[3])/3 - (94*G[0, 0, 1, x]*Zeta[3])/3 - 
       (10*G[0, 1, 0, x]*Zeta[3])/3 - (572*G[0, 1, 1, x]*Zeta[3])/3 + 
       (142*G[1, 0, 0, x]*Zeta[3])/3 - (418*G[1, 0, 1, x]*Zeta[3])/3 + 
       (92*G[1, 1, 0, x]*Zeta[3])/3 + (1114*G[1, 1, 1, x]*Zeta[3])/3 - 
       (227*Zeta[3]^2)/3 + (67*Zeta[5])/3 + (526*I)*Pi*Zeta[5] + 
       23*G[0, x]*Zeta[5] + 118*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(((-199*I)/9)*Pi + (721*Pi^2)/12 - ((19*I)/3)*Pi^3 - 
       (1907*Pi^4)/540 - ((67*I)/60)*Pi^5 - (7630*G[0, x])/27 + 
       (60*I)*Pi*G[0, x] - (1253*Pi^2*G[0, x])/54 - ((10*I)/3)*Pi^3*G[0, x] - 
       (379*Pi^4*G[0, x])/180 + (7033*G[1, x])/27 - ((413*I)/6)*Pi*G[1, x] + 
       (682*Pi^2*G[1, x])/27 + (I/3)*Pi^3*G[1, x] - (53*Pi^4*G[1, x])/45 + 
       (6283*G[0, 0, x])/27 - (5*I)*Pi*G[0, 0, x] + (113*Pi^2*G[0, 0, x])/6 - 
       ((7*I)/6)*Pi^3*G[0, 0, x] - (862*G[0, 1, x])/27 + 
       (208*I)*Pi*G[0, 1, x] - (343*Pi^2*G[0, 1, x])/18 - 
       ((41*I)/6)*Pi^3*G[0, 1, x] - (862*G[1, 0, x])/27 + I*Pi*G[1, 0, x] + 
       (65*Pi^2*G[1, 0, x])/2 - ((77*I)/6)*Pi^3*G[1, 0, x] - 
       (4730*G[1, 1, x])/27 - (201*I)*Pi*G[1, 1, x] + (961*Pi^2*G[1, 1, x])/
        18 - ((19*I)/6)*Pi^3*G[1, 1, x] - (422*G[0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, x] - (83*Pi^2*G[0, 0, 0, x])/6 + 
       (320*G[0, 0, 1, x])/9 + (215*I)*Pi*G[0, 0, 1, x] - 
       (31*Pi^2*G[0, 0, 1, x])/3 + (320*G[0, 1, 0, x])/9 + 
       (7*I)*Pi*G[0, 1, 0, x] - Pi^2*G[0, 1, 0, x] + (1871*G[0, 1, 1, x])/9 - 
       (204*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
       74*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + (25*Pi^2*G[1, 0, 0, x])/
        3 - (338*G[1, 0, 1, x])/9 - (169*I)*Pi*G[1, 0, 1, x] + 
       (119*Pi^2*G[1, 0, 1, x])/6 - (338*G[1, 1, 0, x])/9 + 
       (7*I)*Pi*G[1, 1, 0, x] + (53*Pi^2*G[1, 1, 0, x])/2 - 
       (1208*G[1, 1, 1, x])/9 + (148*I)*Pi*G[1, 1, 1, x] - 
       (8*Pi^2*G[1, 1, 1, x])/3 + (358*G[0, 0, 0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 0, 0, x] - (203*G[0, 0, 0, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 0, 1, x] - (203*G[0, 0, 1, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, 0, x] + (698*G[0, 0, 1, 1, x])/3 - 
       52*G[0, 1, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 0, x] + 
       9*G[0, 1, 0, 1, x] + (30*I)*Pi*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] + 
       (10*I)*Pi*G[0, 1, 1, 0, x] - (878*G[0, 1, 1, 1, x])/3 - 
       (14*I)*Pi*G[0, 1, 1, 1, x] + 44*G[1, 0, 0, 0, x] - 
       (30*I)*Pi*G[1, 0, 0, 0, x] - 50*G[1, 0, 0, 1, x] - 
       (6*I)*Pi*G[1, 0, 0, 1, x] - 50*G[1, 0, 1, 0, x] + 
       (38*I)*Pi*G[1, 0, 1, 0, x] - (428*G[1, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 
       (170*G[1, 1, 0, 1, x])/3 + (30*I)*Pi*G[1, 1, 0, 1, x] - 
       (170*G[1, 1, 1, 0, x])/3 + (2*I)*Pi*G[1, 1, 1, 0, x] + 
       382*G[1, 1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, 1, x] + 
       42*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
       32*G[0, 0, 0, 1, 0, x] - 52*G[0, 0, 0, 1, 1, x] - 
       20*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
       4*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
       38*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
       26*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
       50*G[1, 0, 0, 0, 1, x] - 50*G[1, 0, 0, 1, 0, x] + 
       4*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 0, x] - 
       22*G[1, 0, 1, 0, 1, x] - 22*G[1, 0, 1, 1, 0, x] + 
       90*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] - 
       52*G[1, 1, 0, 0, 1, x] - 52*G[1, 1, 0, 1, 0, x] + 
       106*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
       42*G[1, 1, 1, 0, 1, x] + 42*G[1, 1, 1, 1, 0, x] - 
       104*G[1, 1, 1, 1, 1, x] - (1036*Zeta[3])/9 - (109*I)*Pi*Zeta[3] - 
       (8*Pi^2*Zeta[3])/3 - (323*G[0, x]*Zeta[3])/3 + 
       (66*I)*Pi*G[0, x]*Zeta[3] - 30*G[1, x]*Zeta[3] + 
       (34*I)*Pi*G[1, x]*Zeta[3] - (124*G[0, 0, x]*Zeta[3])/3 + 
       (94*G[0, 1, x]*Zeta[3])/3 - (74*G[1, 0, x]*Zeta[3])/3 - 
       (52*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-5551*I)/18)*Pi*G[1, x] + 
         (1001*Pi^2*G[1, x])/18 - ((22*I)/3)*Pi^3*G[1, x] - 
         ((320*I)/3)*Pi*G[0, 1, x] - 11*Pi^2*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/3 - 
         (5551*G[1, 1, x])/18 + (122*I)*Pi*G[1, 1, x] + (101*Pi^2*G[1, 1, x])/
          3 + (6*I)*Pi*G[0, 1, 0, x] - (320*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + 3*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
         3*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] + 239*G[1, 1, 1, x] - 
         (26*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
         18*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         10*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 60*G[1, 1, 0, 1, x] - 
         60*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[x]*((3776*Pi^2)/27 + (2*I)*Pi^3 + (913*Pi^4)/540 + 
         ((173*I)/60)*Pi^5 - (3035*Pi^2*G[0, x])/54 - ((3*I)/2)*Pi^3*
          G[0, x] - (379*Pi^4*G[0, x])/180 - (3229*Pi^2*G[1, x])/54 + 
         ((17*I)/2)*Pi^3*G[1, x] - (251*Pi^4*G[1, x])/45 + 
         (7552*G[0, 0, x])/27 + (4*I)*Pi*G[0, 0, x] + (103*Pi^2*G[0, 0, x])/
          6 - ((7*I)/6)*Pi^3*G[0, 0, x] - (7552*G[0, 1, x])/27 - 
         (4*I)*Pi*G[0, 1, x] + (55*Pi^2*G[0, 1, x])/9 - 
         ((41*I)/6)*Pi^3*G[0, 1, x] - (7552*G[1, 0, x])/27 - 
         (4*I)*Pi*G[1, 0, x] + (49*Pi^2*G[1, 0, x])/3 - 
         ((77*I)/6)*Pi^3*G[1, 0, x] + (7552*G[1, 1, x])/27 + 
         (4*I)*Pi*G[1, 1, x] + (685*Pi^2*G[1, 1, x])/18 - 
         ((19*I)/6)*Pi^3*G[1, 1, x] - 238*G[0, 0, 0, x] - 
         (6*I)*Pi*G[0, 0, 0, x] - (83*Pi^2*G[0, 0, 0, x])/6 + 
         (947*G[0, 0, 1, x])/9 - (45*I)*Pi*G[0, 0, 1, x] + 
         (89*Pi^2*G[0, 0, 1, x])/3 + (947*G[0, 1, 0, x])/9 + 
         (23*I)*Pi*G[0, 1, 0, x] - Pi^2*G[0, 1, 0, x] + (248*G[0, 1, 1, x])/
          9 + (28*I)*Pi*G[0, 1, 1, x] - (197*Pi^2*G[0, 1, 1, x])/6 + 
         6*G[1, 0, 0, x] + (20*I)*Pi*G[1, 0, 0, x] + (25*Pi^2*G[1, 0, 0, x])/
          3 + (1141*G[1, 0, 1, x])/9 + (31*I)*Pi*G[1, 0, 1, x] + 
         (23*Pi^2*G[1, 0, 1, x])/6 + (1141*G[1, 1, 0, x])/9 - 
         (37*I)*Pi*G[1, 1, 0, x] + (53*Pi^2*G[1, 1, 0, x])/2 - 
         (2336*G[1, 1, 1, x])/9 - (14*I)*Pi*G[1, 1, 1, x] + 
         (16*Pi^2*G[1, 1, 1, x])/3 + (334*G[0, 0, 0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (107*G[0, 0, 0, 1, x])/3 - 
         (150*I)*Pi*G[0, 0, 0, 1, x] - (107*G[0, 0, 1, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - (106*G[0, 0, 1, 1, x])/3 + 
         (144*I)*Pi*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
         (126*I)*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] + 
         (10*I)*Pi*G[0, 1, 1, 0, x] - (8*G[0, 1, 1, 1, x])/3 - 
         (110*I)*Pi*G[0, 1, 1, 1, x] + 44*G[1, 0, 0, 0, x] - 
         (30*I)*Pi*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] + 
         (282*I)*Pi*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 
         (38*I)*Pi*G[1, 0, 1, 0, x] - (86*G[1, 0, 1, 1, x])/3 - 
         (280*I)*Pi*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
         (332*G[1, 1, 0, 1, x])/3 - (210*I)*Pi*G[1, 1, 0, 1, x] - 
         (332*G[1, 1, 1, 0, x])/3 + (2*I)*Pi*G[1, 1, 1, 0, x] + 
         222*G[1, 1, 1, 1, x] + (198*I)*Pi*G[1, 1, 1, 1, x] + 
         42*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
         32*G[0, 0, 0, 1, 0, x] - 196*G[0, 0, 0, 1, 1, x] - 
         20*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] + 212*G[0, 0, 1, 1, 1, x] - 
         38*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 106*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] - 
         166*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
         50*G[1, 0, 0, 0, 1, x] - 50*G[1, 0, 0, 1, 0, x] + 
         292*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 0, x] - 
         22*G[1, 0, 1, 0, 1, x] - 22*G[1, 0, 1, 1, 0, x] - 
         294*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] - 
         52*G[1, 1, 0, 0, 1, x] - 52*G[1, 1, 0, 1, 0, x] - 
         134*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         42*G[1, 1, 1, 0, 1, x] + 42*G[1, 1, 1, 1, 0, x] + 
         232*G[1, 1, 1, 1, 1, x] + (893*Zeta[3])/9 + (71*I)*Pi*Zeta[3] - 
         (8*Pi^2*Zeta[3])/3 - 25*G[0, x]*Zeta[3] + (66*I)*Pi*G[0, x]*
          Zeta[3] - (62*G[1, x]*Zeta[3])/3 - (110*I)*Pi*G[1, x]*Zeta[3] - 
         (124*G[0, 0, x]*Zeta[3])/3 + (382*G[0, 1, x]*Zeta[3])/3 - 
         (74*G[1, 0, x]*Zeta[3])/3 - (340*G[1, 1, x]*Zeta[3])/3 - 
         84*Zeta[5]) + 12*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-944255/972 - ((6464*I)/81)*Pi - (7679*Pi^2)/324 + 
         ((509*I)/27)*Pi^3 - (827*Pi^4)/540 + ((407*I)/72)*Pi^5 - 
         (11648*G[0, x])/81 - (20*I)*Pi*G[0, x] + (2009*Pi^2*G[0, x])/27 + 
         (401*Pi^4*G[0, x])/60 + (50635*G[1, x])/81 + ((1600*I)/27)*Pi*
          G[1, x] + (871*Pi^2*G[1, x])/36 - ((157*I)/9)*Pi^3*G[1, x] - 
         (4373*Pi^4*G[1, x])/360 - 20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 
         43*Pi^2*G[0, 0, x] + ((22*I)/3)*Pi^3*G[0, 0, x] + 
         (4192*G[0, 1, x])/27 + ((296*I)/3)*Pi*G[0, 1, x] - 
         (307*Pi^2*G[0, 1, x])/3 + ((134*I)/3)*Pi^3*G[0, 1, x] + 
         (4192*G[1, 0, x])/27 - (181*Pi^2*G[1, 0, x])/3 + 
         ((62*I)/3)*Pi^3*G[1, 0, x] - (3941*G[1, 1, x])/9 - 
         ((428*I)/9)*Pi*G[1, 1, x] - (43*Pi^2*G[1, 1, x])/3 - 
         ((77*I)/3)*Pi^3*G[1, 1, x] + (368*G[0, 0, 0, x])/3 + 
         (58*Pi^2*G[0, 0, 0, x])/3 - (392*G[0, 0, 1, x])/3 + 
         ((95*I)/3)*Pi*G[0, 0, 1, x] + (122*Pi^2*G[0, 0, 1, x])/3 - 
         (392*G[0, 1, 0, x])/3 - (100*Pi^2*G[0, 1, 0, x])/3 + 
         (628*G[0, 1, 1, x])/9 - ((62*I)/3)*Pi*G[0, 1, 1, x] - 
         (212*Pi^2*G[0, 1, 1, x])/3 - 6*Pi^2*G[1, 0, 0, x] - 
         (1436*G[1, 0, 1, x])/9 - ((278*I)/3)*Pi*G[1, 0, 1, x] - 
         (212*Pi^2*G[1, 0, 1, x])/3 - (1436*G[1, 1, 0, x])/9 - 
         14*Pi^2*G[1, 1, 0, x] + (1069*G[1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, x] + (299*Pi^2*G[1, 1, 1, x])/3 - 
         (625*G[0, 0, 0, 0, x])/3 + (293*G[0, 0, 0, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 0, 1, x] + (293*G[0, 0, 1, 0, x])/3 - 
         (32*I)*Pi*G[0, 0, 1, 0, x] + (134*G[0, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 48*G[0, 1, 0, 0, x] + 
         (56*I)*Pi*G[0, 1, 0, 0, x] + (188*G[0, 1, 0, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 1, x] + (188*G[0, 1, 1, 0, x])/3 - 
         (440*G[0, 1, 1, 1, x])/3 + (108*I)*Pi*G[0, 1, 1, 1, x] - 
         (332*G[1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, 0, x] + 
         (332*G[1, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] + 
         (332*G[1, 0, 1, 0, x])/3 - (190*G[1, 0, 1, 1, x])/3 + 
         (60*I)*Pi*G[1, 0, 1, 1, x] + 140*G[1, 1, 0, 1, x] - 
         (56*I)*Pi*G[1, 1, 0, 1, x] + 140*G[1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 0, x] - (812*G[1, 1, 1, 1, x])/3 - 
         (148*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] + 
         60*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         76*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] + 
         68*G[0, 1, 0, 0, 1, x] + 68*G[0, 1, 0, 1, 0, x] - 
         20*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
         88*G[0, 1, 1, 0, 1, x] + 88*G[0, 1, 1, 1, 0, x] - 
         144*G[0, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, x] + 
         68*G[1, 0, 0, 0, 1, x] + 68*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 56*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
         116*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
         232*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 0, x] - 
         248*G[1, 1, 1, 0, 1, x] - 248*G[1, 1, 1, 1, 0, x] + 
         300*G[1, 1, 1, 1, 1, x] + (893*Zeta[3])/3 + ((449*I)/3)*Pi*Zeta[3] + 
         (851*Pi^2*Zeta[3])/9 + (1081*G[0, x]*Zeta[3])/3 - 
         ((596*I)/3)*Pi*G[0, x]*Zeta[3] - (146*G[1, x]*Zeta[3])/9 - 
         ((52*I)/3)*Pi*G[1, x]*Zeta[3] + (56*G[0, 0, x]*Zeta[3])/3 - 
         (164*G[0, 1, x]*Zeta[3])/3 + (100*G[1, 0, x]*Zeta[3])/3 - 
         8*G[1, 1, x]*Zeta[3] + 30*Zeta[5]))) + 
   ((2*Pi^2)/3 - I*Pi^3 - Pi^4/30 - 24*G[0, x] - (12*I)*Pi*G[0, x] - 
     (2*Pi^2*G[0, x])/3 - (2*I)*Pi^3*G[0, x] + 24*G[1, x] + 
     (12*I)*Pi*G[1, x] - (16*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] - 
     24*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 + 
     18*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + 
     18*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/3 - 
     12*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
     4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
     (12*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, x] + 
     2*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] - 6*G[1, 1, 1, x] - 
     (12*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 
     10*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 0, x] + 
     2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
     2*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
     8*G[1, 0, 1, 1, x] + 14*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
     16*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
     (-3 - (4*I)*Pi - 4*G[0, x] + 2*G[1, x])*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     ((12*I)*Pi*G[1, x] + 12*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(Pi^2 - 2*G[0, x] + 2*G[1, x] + 2*G[0, 0, x] - 
       2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
       (-25/2 - (12*I)*Pi + (37*Pi^2)/6 - 12*G[0, x] - (12*I)*Pi*G[0, x] + 
         9*G[1, x] + (12*I)*Pi*G[1, x] - 12*G[0, 0, x] + 12*G[0, 1, x] + 
         12*G[1, 0, x] - 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x]) + 4*Zeta[3] + (12*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - 
     8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(-511/16 - (13*Pi^2)/12 - 
       (761*Pi^4)/360 + (8*I)*Pi^3*G[0, x] + (93*G[1, x])/4 + 
       (32*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - ((2*I)/3)*Pi^3*G[1, x] + 
       (40*Pi^2*G[0, 0, x])/3 + 32*G[0, 1, x] - (34*Pi^2*G[0, 1, x])/3 + 
       32*G[1, 0, x] - (2*Pi^2*G[1, 0, x])/3 - 25*G[1, 1, x] - 
       (24*I)*Pi*G[1, 1, x] + (37*Pi^2*G[1, 1, x])/3 - 24*G[0, 1, 1, x] - 
       (8*I)*Pi*G[0, 1, 1, x] - 24*G[1, 0, 1, x] - (24*I)*Pi*G[1, 0, 1, x] - 
       24*G[1, 1, 0, x] - (24*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] + 
       (24*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 32*G[0, 0, 0, 1, x] - 
       32*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
       24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
       24*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, x] + 15*Zeta[3] - (16*I)*Pi*Zeta[3] - 
       12*G[1, x]*Zeta[3]) + RATIO[x]*(6*Pi^2 - Pi^4/30 + 
       (16*Pi^2*G[0, x])/3 - (2*I)*Pi^3*G[0, x] - (7*Pi^2*G[1, x])/3 - 
       (4*I)*Pi^3*G[1, x] + 12*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 
       12*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 - 12*G[1, 0, x] + 
       (5*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + 
       20*G[0, 0, 0, x] - 26*G[0, 0, 1, x] - 26*G[0, 1, 0, x] + 
       32*G[0, 1, 1, x] - 14*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 
       20*G[1, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, x] + 20*G[1, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 0, x] - 26*G[1, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, x] - 
       28*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 
       6*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
       6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
       14*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 
       16*G[1, 1, 1, 1, x] - 12*Zeta[3] + (12*I)*Pi*Zeta[3] - 
       4*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(3*Pi^2 + (3*I)*Pi^3 - 6*G[0, x] - (6*I)*Pi*G[0, x] + 
       3*Pi^2*G[0, x] + 6*G[1, x] + (6*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - 
       6*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 4*G[0, 1, x] - 
       (6*I)*Pi*G[0, 1, x] + 4*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
       2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
       16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 
       16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
       12*G[1, 1, 1, x] + (3*Pi^2 + (3*I)*Pi^3 + 3*Pi^2*G[0, x] - 
         2*Pi^2*G[1, x] + 6*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
         6*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 
         16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
         12*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (-93/4 - (32*I)*Pi - Pi^2/2 + ((2*I)/3)*Pi^3 - 32*G[0, x] + 
         (2*Pi^2*G[0, x])/3 + 25*G[1, x] + (24*I)*Pi*G[1, x] - 
         (37*Pi^2*G[1, x])/3 + 24*G[0, 1, x] + (24*I)*Pi*G[0, 1, x] + 
         24*G[1, 0, x] + (24*I)*Pi*G[1, 0, x] - 18*G[1, 1, x] - 
         (24*I)*Pi*G[1, 1, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
         24*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 
         24*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 12*Zeta[3])) + 
     e*((-12*I)*Pi - (185*Pi^2)/12 + ((49*I)/12)*Pi^3 + (551*Pi^4)/180 + 
       ((17*I)/10)*Pi^5 - 108*G[0, x] - (78*I)*Pi*G[0, x] + 
       (75*Pi^2*G[0, x])/4 + ((11*I)/2)*Pi^3*G[0, x] - (2*Pi^4*G[0, x])/3 + 
       96*G[1, x] + ((161*I)/2)*Pi*G[1, x] - (103*Pi^2*G[1, x])/6 + 
       (I/2)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 - (257*G[0, 0, x])/2 + 
       ((3*I)/2)*Pi*G[0, 0, x] + (47*Pi^2*G[0, 0, x])/2 + 
       (I/2)*Pi^3*G[0, 0, x] + (215*G[0, 1, x])/2 - (27*I)*Pi*G[0, 1, x] + 
       (59*Pi^2*G[0, 1, x])/6 + ((17*I)/2)*Pi^3*G[0, 1, x] + 
       (215*G[1, 0, x])/2 + ((3*I)/2)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 + 
       ((35*I)/2)*Pi^3*G[1, 0, x] - 81*G[1, 1, x] + 
       ((45*I)/2)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/3 + 
       ((7*I)/2)*Pi^3*G[1, 1, x] + 87*G[0, 0, 0, x] + 
       (18*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
       (57*G[0, 0, 1, x])/2 - (42*I)*Pi*G[0, 0, 1, x] - 
       (57*G[0, 1, 0, x])/2 - (12*I)*Pi*G[0, 1, 0, x] + 
       (2*Pi^2*G[0, 1, 0, x])/3 - (87*G[0, 1, 1, x])/2 + 
       (24*I)*Pi*G[0, 1, 1, x] - (9*Pi^2*G[0, 1, 1, x])/2 - 
       20*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 0, x] + (68*Pi^2*G[1, 0, 0, x])/
        3 - (47*G[1, 0, 1, x])/2 + (42*I)*Pi*G[1, 0, 1, x] - 
       (15*Pi^2*G[1, 0, 1, x])/2 - (47*G[1, 1, 0, x])/2 - 
       (12*I)*Pi*G[1, 1, 0, x] - (49*Pi^2*G[1, 1, 0, x])/6 + 
       81*G[1, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, x] + 3*Pi^2*G[1, 1, 1, x] + 
       36*G[0, 0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 0, x] - 
       25*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
       25*G[0, 0, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 0, x] - 
       19*G[0, 0, 1, 1, x] + 23*G[0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 1, 0, 0, x] - 37*G[0, 1, 0, 1, x] - 
       (42*I)*Pi*G[0, 1, 0, 1, x] - 37*G[0, 1, 1, 0, x] - 
       (12*I)*Pi*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] + 
       (18*I)*Pi*G[0, 1, 1, 1, x] + 17*G[1, 0, 0, 0, x] + 
       (42*I)*Pi*G[1, 0, 0, 0, x] - 11*G[1, 0, 0, 1, x] + 
       (12*I)*Pi*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] - 
       (54*I)*Pi*G[1, 0, 1, 0, x] + 42*G[1, 0, 1, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, 1, x] - 17*G[1, 1, 0, 0, x] - 
       6*G[1, 1, 0, 1, x] - (42*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
       12*G[1, 1, 1, 1, x] + (54*I)*Pi*G[1, 1, 1, 1, x] + 
       114*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 
       16*G[0, 0, 0, 1, 0, x] - 18*G[0, 0, 0, 1, 1, x] - 
       36*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - 8*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
       28*G[0, 1, 0, 1, 1, x] - 38*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] + 
       38*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, x] - 
       34*G[1, 0, 0, 0, 1, x] - 34*G[1, 0, 0, 1, 0, x] + 
       26*G[1, 0, 0, 1, 1, x] - 68*G[1, 0, 1, 0, 0, x] - 
       6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
       30*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] - 
       16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
       30*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] + 
       54*G[1, 1, 1, 0, 1, x] + 54*G[1, 1, 1, 1, 0, x] - 
       64*G[1, 1, 1, 1, 1, x] + (-5/2 - ((10*I)/3)*Pi - (10*G[0, x])/3 + 
         (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
       (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + Log[mu2/s]^3*
        ((4*Pi^2)/3 - (8*G[0, x])/3 + (8*G[1, x])/3 + (8*G[0, 0, x])/3 - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3 + 
         (-91/6 - (12*I)*Pi + (56*Pi^2)/9 - 12*G[0, x] - (12*I)*Pi*G[0, x] + 
           10*G[1, x] + ((40*I)/3)*Pi*G[1, x] - 12*G[0, 0, x] + 
           (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 - (20*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*
          RATIO[x]) + (3*Zeta[3])/2 + (96*I)*Pi*Zeta[3] + 36*Pi^2*Zeta[3] + 
       (118*G[0, x]*Zeta[3])/3 - (96*I)*Pi*G[0, x]*Zeta[3] - 
       (244*G[1, x]*Zeta[3])/3 - (48*I)*Pi*G[1, x]*Zeta[3] + 
       (8*G[0, 0, x]*Zeta[3])/3 + (118*G[0, 1, x]*Zeta[3])/3 - 
       (62*G[1, 0, x]*Zeta[3])/3 + (110*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(((113*I)/2)*Pi*G[1, x] - (38*Pi^2*G[1, x])/3 + 
         ((5*I)/3)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - 
         2*Pi^2*G[1, 0, x] + (113*G[1, 1, x])/2 - (4*I)*Pi*G[1, 1, x] - 
         (25*Pi^2*G[1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, x] - 
         22*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
         6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
         16*G[1, 1, 1, 1, x] + 24*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*((-I)*Pi + 5*Pi^2 + ((9*I)/2)*Pi^3 - 12*G[0, x] - 
         (9*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/2 + 11*G[1, x] + 
         (9*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 6*G[0, 0, x] + 
         (9*I)*Pi*G[0, 0, x] + 5*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] + 
         5*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] - 4*G[1, 1, x] + 
         (9*I)*Pi*G[1, 1, x] + 23*G[0, 0, 0, x] - 22*G[0, 0, 1, x] - 
         22*G[0, 1, 0, x] + 21*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 
         23*G[1, 0, 1, x] + 23*G[1, 1, 0, x] - 22*G[1, 1, 1, x] + 
         ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)] + 2*Zeta[3] + 
         RATIO[x]*(5*Pi^2 + ((9*I)/2)*Pi^3 + (7*Pi^2*G[0, x])/2 - 
           4*Pi^2*G[1, x] + 10*G[0, 0, x] + (9*I)*Pi*G[0, 0, x] - 
           10*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] - 
           (9*I)*Pi*G[1, 0, x] + 10*G[1, 1, x] + (9*I)*Pi*G[1, 1, x] + 
           23*G[0, 0, 0, x] - 22*G[0, 0, 1, x] - 22*G[0, 1, 0, x] + 
           21*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 23*G[1, 0, 1, x] + 
           23*G[1, 1, 0, x] - 22*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(-205/4 - (48*I)*Pi + (2*I)*Pi^3 - 48*G[0, x] + 
           (10*Pi^2*G[0, x])/3 + (91*G[1, x])/2 + (36*I)*Pi*G[1, x] - 
           (56*Pi^2*G[1, x])/3 + 36*G[0, 1, x] + (40*I)*Pi*G[0, 1, x] + 
           36*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 30*G[1, 1, x] - 
           (40*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
           32*G[0, 1, 0, x] - 32*G[0, 1, 1, x] + 36*G[1, 0, 0, x] - 
           40*G[1, 0, 1, x] - 40*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
           (38*Zeta[3])/3)) + Log[mu2/s]*((-3*I)*Pi + (35*Pi^2)/6 - 
         (I/2)*Pi^3 - Pi^4/15 - 57*G[0, x] - (36*I)*Pi*G[0, x] - 
         (17*Pi^2*G[0, x])/6 - (7*I)*Pi^3*G[0, x] + 54*G[1, x] + 
         (32*I)*Pi*G[1, x] - (44*Pi^2*G[1, x])/3 - (11*I)*Pi^3*G[1, x] - 
         57*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - (46*Pi^2*G[0, 0, x])/3 + 
         45*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/3 + 
         45*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 - 
         35*G[1, 1, x] - (15*I)*Pi*G[1, 1, x] + (14*Pi^2*G[1, 1, x])/3 + 
         7*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 
         3*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] + 
         11*G[1, 0, 1, x] + (30*I)*Pi*G[1, 0, 1, x] + 11*G[1, 1, 0, x] + 
         (30*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 1, x] - 104*G[0, 0, 0, 0, x] + 
         46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
         48*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         44*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
         20*G[1, 0, 1, 0, x] - 36*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 
         56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] + 
         ((18*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
           (6*I)*Pi*G[1, 0, x] + 18*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
           6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
           12*G[1, 1, 1, x])*RATIO[x^(-1)] + 14*Zeta[3] + (30*I)*Pi*Zeta[3] - 
         2*G[0, x]*Zeta[3] - 20*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (-895/8 - (64*I)*Pi - (17*Pi^2)/12 + (4*I)*Pi^3 - (1301*Pi^4)/180 - 
           64*G[0, x] + 8*Pi^2*G[0, x] + (26*I)*Pi^3*G[0, x] + 
           (205*G[1, x])/2 + (96*I)*Pi*G[1, x] - (4*I)*Pi^3*G[1, x] + 
           (122*Pi^2*G[0, 0, x])/3 + 96*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] - 
           40*Pi^2*G[0, 1, x] + 96*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/3 - 
           91*G[1, 1, x] - (72*I)*Pi*G[1, 1, x] + (112*Pi^2*G[1, 1, x])/3 + 
           12*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 
           (32*I)*Pi*G[0, 1, 1, x] - 72*G[1, 0, 1, x] - 
           (80*I)*Pi*G[1, 0, 1, x] - 72*G[1, 1, 0, x] - 
           (72*I)*Pi*G[1, 1, 0, x] + 60*G[1, 1, 1, x] + 
           (80*I)*Pi*G[1, 1, 1, x] + 112*G[0, 0, 0, 0, x] - 
           108*G[0, 0, 0, 1, x] - 108*G[0, 0, 1, 0, x] + 
           56*G[0, 0, 1, 1, x] - 96*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] + 
           32*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] - 64*G[1, 0, 0, 1, x] - 
           64*G[1, 0, 1, 0, x] + 64*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] + 
           80*G[1, 1, 0, 1, x] + 80*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
           32*Zeta[3] - ((76*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (76*G[1, x]*Zeta[3])/3) + RATIO[x]*((27*Pi^2)/2 + ((3*I)/2)*Pi^3 - 
           Pi^4/15 + (55*Pi^2*G[0, x])/6 - (7*I)*Pi^3*G[0, x] - 
           (26*Pi^2*G[1, x])/3 - (11*I)*Pi^3*G[1, x] + 27*G[0, 0, x] + 
           (3*I)*Pi*G[0, 0, x] - (46*Pi^2*G[0, 0, x])/3 - 27*G[0, 1, x] - 
           (3*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/3 - 27*G[1, 0, x] - 
           (3*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 + 27*G[1, 1, x] + 
           (3*I)*Pi*G[1, 1, x] + (14*Pi^2*G[1, 1, x])/3 + 37*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] - 54*G[0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 1, x] - 54*G[0, 1, 0, x] + 
           (6*I)*Pi*G[0, 1, 0, x] + 71*G[0, 1, 1, x] - 36*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] + 53*G[1, 0, 1, x] + 
           (30*I)*Pi*G[1, 0, 1, x] + 53*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] - 70*G[1, 1, 1, x] - 
           (36*I)*Pi*G[1, 1, 1, x] - 104*G[0, 0, 0, 0, x] + 
           46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           48*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           44*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
           20*G[1, 0, 1, 0, x] - 36*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 
           56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] - 
           18*Zeta[3] + (30*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 
           20*G[1, x]*Zeta[3])) + RATIO[(1 - x)^(-1)]*
        (-4205/32 - (71*Pi^2)/16 + (8*I)*Pi^3 - Pi^4/8 - ((32*I)/5)*Pi^5 + 
         (30*I)*Pi*G[0, x] + (44*Pi^2*G[0, x])/3 - (17*Pi^4*G[0, x])/5 + 
         (895*G[1, x])/8 + (64*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/12 - 
         (4*I)*Pi^3*G[1, x] + (1301*Pi^4*G[1, x])/180 + 30*G[0, 0, x] + 
         (12*I)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - (8*I)*Pi^3*G[0, 0, x] + 
         64*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - (15*Pi^2*G[0, 1, x])/2 - 
         ((110*I)/3)*Pi^3*G[0, 1, x] + 64*G[1, 0, x] - 8*Pi^2*G[1, 0, x] - 
         (26*I)*Pi^3*G[1, 0, x] - (205*G[1, 1, x])/2 - (96*I)*Pi*G[1, 1, x] + 
         (4*I)*Pi^3*G[1, 1, x] + 44*G[0, 0, 0, x] - 38*Pi^2*G[0, 0, 0, x] - 
         32*G[0, 0, 1, x] + ((9*I)/2)*Pi*G[0, 0, 1, x] - 
         44*Pi^2*G[0, 0, 1, x] - 32*G[0, 1, 0, x] + 6*Pi^2*G[0, 1, 0, x] - 
         32*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] + 48*Pi^2*G[0, 1, 1, x] - 
         (122*Pi^2*G[1, 0, 0, x])/3 - 96*G[1, 0, 1, x] - 
         (12*I)*Pi*G[1, 0, 1, x] + 40*Pi^2*G[1, 0, 1, x] - 96*G[1, 1, 0, x] + 
         (20*Pi^2*G[1, 1, 0, x])/3 + 91*G[1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, x] - (112*Pi^2*G[1, 1, 1, x])/3 + 
         (15*G[0, 0, 0, 0, x])/2 + (12*I)*Pi*G[0, 0, 0, 0, x] - 
         (39*G[0, 0, 0, 1, x])/2 - (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (39*G[0, 0, 1, 0, x])/2 + (36*I)*Pi*G[0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 1, x] - (20*I)*Pi*G[0, 0, 1, 1, x] - 
         24*G[0, 1, 0, 0, x] - (84*I)*Pi*G[0, 1, 0, 0, x] + 
         36*G[0, 1, 0, 1, x] + (76*I)*Pi*G[0, 1, 0, 1, x] + 
         36*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 
         (56*I)*Pi*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
         48*G[1, 0, 1, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, x] + 
         72*G[1, 1, 0, 1, x] + (80*I)*Pi*G[1, 1, 0, 1, x] + 
         72*G[1, 1, 1, 0, x] + (72*I)*Pi*G[1, 1, 1, 0, x] - 
         60*G[1, 1, 1, 1, x] - (80*I)*Pi*G[1, 1, 1, 1, x] - 
         192*G[0, 0, 0, 0, 0, x] + 92*G[0, 0, 0, 0, 1, x] + 
         92*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] + 
         84*G[0, 0, 1, 0, 0, x] + 60*G[0, 0, 1, 0, 1, x] + 
         60*G[0, 0, 1, 1, 0, x] - 136*G[0, 0, 1, 1, 1, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] + 56*G[0, 1, 1, 0, 0, x] - 
         88*G[0, 1, 1, 0, 1, x] - 88*G[0, 1, 1, 1, 0, x] + 
         32*G[0, 1, 1, 1, 1, x] - 112*G[1, 0, 0, 0, 0, x] + 
         108*G[1, 0, 0, 0, 1, x] + 108*G[1, 0, 0, 1, 0, x] - 
         56*G[1, 0, 0, 1, 1, x] + 96*G[1, 0, 1, 0, 0, x] - 
         32*G[1, 0, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 0, x] + 
         8*G[1, 1, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 1, x] + 
         64*G[1, 1, 0, 1, 0, x] - 64*G[1, 1, 0, 1, 1, x] + 
         72*G[1, 1, 1, 0, 0, x] - 80*G[1, 1, 1, 0, 1, x] - 
         80*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + (292*Zeta[3])/3 + 
         ((33*I)/2)*Pi*Zeta[3] - (994*Pi^2*Zeta[3])/9 + (9*G[0, x]*Zeta[3])/
          2 + (264*I)*Pi*G[0, x]*Zeta[3] - 32*G[1, x]*Zeta[3] + 
         ((76*I)/3)*Pi*G[1, x]*Zeta[3] + 172*G[0, 0, x]*Zeta[3] - 
         (524*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 + 
         (76*G[1, 1, x]*Zeta[3])/3 - 114*Zeta[5]) + 
       RATIO[x]*(Pi^2/4 - ((21*I)/4)*Pi^3 - (149*Pi^4)/60 + 
         ((17*I)/10)*Pi^5 + (205*Pi^2*G[0, x])/12 + (3*I)*Pi^3*G[0, x] - 
         (2*Pi^4*G[0, x])/3 - (65*Pi^2*G[1, x])/6 - (12*I)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/6 + G[0, 0, x]/2 - ((21*I)/2)*Pi*G[0, 0, x] - 
         (37*Pi^2*G[0, 0, x])/2 + (I/2)*Pi^3*G[0, 0, x] - G[0, 1, x]/2 + 
         ((21*I)/2)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] + 
         ((17*I)/2)*Pi^3*G[0, 1, x] - G[1, 0, x]/2 + ((21*I)/2)*Pi*
          G[1, 0, x] - 2*Pi^2*G[1, 0, x] + ((35*I)/2)*Pi^3*G[1, 0, x] + 
         G[1, 1, x]/2 - ((21*I)/2)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] + 
         ((7*I)/2)*Pi^3*G[1, 1, x] + (105*G[0, 0, 0, x])/2 + 
         (12*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
         90*G[0, 0, 1, x] + (76*I)*Pi*G[0, 0, 1, x] - 90*G[0, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 + 
         (255*G[0, 1, 1, x])/2 - (52*I)*Pi*G[0, 1, 1, x] - 
         (9*Pi^2*G[0, 1, 1, x])/2 - 40*G[1, 0, 0, x] - 
         (30*I)*Pi*G[1, 0, 0, x] + (68*Pi^2*G[1, 0, 0, x])/3 + 
         (155*G[1, 0, 1, x])/2 - (58*I)*Pi*G[1, 0, 1, x] - 
         (15*Pi^2*G[1, 0, 1, x])/2 + (155*G[1, 1, 0, x])/2 + 
         (54*I)*Pi*G[1, 1, 0, x] - (49*Pi^2*G[1, 1, 0, x])/6 - 
         115*G[1, 1, 1, x] + (34*I)*Pi*G[1, 1, 1, x] + 3*Pi^2*G[1, 1, 1, x] - 
         108*G[0, 0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 0, x] + 
         83*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         83*G[0, 0, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
         47*G[0, 0, 1, 1, x] + 27*G[0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 9*G[0, 1, 0, 1, x] - 
         (42*I)*Pi*G[0, 1, 0, 1, x] - 9*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] - 114*G[0, 1, 1, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
         (42*I)*Pi*G[1, 0, 0, 0, x] + 9*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 
         (54*I)*Pi*G[1, 0, 1, 0, x] - 120*G[1, 0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 53*G[1, 1, 0, 0, x] - 
         52*G[1, 1, 0, 1, x] - (42*I)*Pi*G[1, 1, 0, 1, x] - 
         52*G[1, 1, 1, 0, x] + 156*G[1, 1, 1, 1, x] + 
         (54*I)*Pi*G[1, 1, 1, 1, x] + 114*G[0, 0, 0, 0, 0, x] - 
         16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
         18*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
         38*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 0, x] + 38*G[0, 1, 1, 1, 1, x] + 
         72*G[1, 0, 0, 0, 0, x] - 34*G[1, 0, 0, 0, 1, x] - 
         34*G[1, 0, 0, 1, 0, x] + 26*G[1, 0, 0, 1, 1, x] - 
         68*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
         6*G[1, 0, 1, 1, 0, x] + 30*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
         16*G[1, 1, 0, 1, 0, x] + 30*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + 54*G[1, 1, 1, 0, 1, x] + 
         54*G[1, 1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, 1, x] - 50*Zeta[3] - 
         (118*I)*Pi*Zeta[3] + 36*Pi^2*Zeta[3] - 26*G[0, x]*Zeta[3] - 
         (96*I)*Pi*G[0, x]*Zeta[3] + 38*G[1, x]*Zeta[3] - 
         (48*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         (118*G[0, 1, x]*Zeta[3])/3 - (62*G[1, 0, x]*Zeta[3])/3 + 
         (110*G[1, 1, x]*Zeta[3])/3 - 26*Zeta[5]) - 26*Zeta[5]) + 
     e^2*((-60*I)*Pi - (1853*Pi^2)/24 + ((211*I)/12)*Pi^3 + (1687*Pi^4)/360 + 
       ((241*I)/60)*Pi^5 - (503*Pi^6)/3024 - 396*G[0, x] - 
       ((1557*I)/4)*Pi*G[0, x] + (721*Pi^2*G[0, x])/6 + 
       ((33*I)/2)*Pi^3*G[0, x] - (2369*Pi^4*G[0, x])/360 - 
       ((271*I)/60)*Pi^5*G[0, x] + 336*G[1, x] + ((1593*I)/4)*Pi*G[1, x] - 
       (299*Pi^2*G[1, x])/4 + ((229*I)/24)*Pi^3*G[1, x] - 
       (1667*Pi^4*G[1, x])/360 - ((299*I)/60)*Pi^5*G[1, x] - 589*G[0, 0, x] + 
       ((219*I)/4)*Pi*G[0, 0, x] + (301*Pi^2*G[0, 0, x])/12 - 
       ((21*I)/4)*Pi^3*G[0, 0, x] + (1787*Pi^4*G[0, 0, x])/360 + 
       (1735*G[0, 1, x])/4 - ((375*I)/4)*Pi*G[0, 1, x] + 
       (37*Pi^2*G[0, 1, x])/24 + ((21*I)/4)*Pi^3*G[0, 1, x] + 
       (41*Pi^4*G[0, 1, x])/360 + (1735*G[1, 0, x])/4 - 
       ((117*I)/4)*Pi*G[1, 0, x] - (1067*Pi^2*G[1, 0, x])/24 - 
       ((9*I)/4)*Pi^3*G[1, 0, x] - (1769*Pi^4*G[1, 0, x])/360 - 
       (479*G[1, 1, x])/2 + ((253*I)/4)*Pi*G[1, 1, x] - 20*Pi^2*G[1, 1, x] - 
       ((15*I)/4)*Pi^3*G[1, 1, x] + (919*Pi^4*G[1, 1, x])/360 + 
       (1943*G[0, 0, 0, x])/4 + ((117*I)/4)*Pi*G[0, 0, 0, x] - 
       (985*Pi^2*G[0, 0, 0, x])/12 + (2*I)*Pi^3*G[0, 0, 0, x] - 
       150*G[0, 0, 1, x] - ((1131*I)/4)*Pi*G[0, 0, 1, x] - 
       (373*Pi^2*G[0, 0, 1, x])/6 - ((43*I)/2)*Pi^3*G[0, 0, 1, x] - 
       150*G[0, 1, 0, x] + ((51*I)/4)*Pi*G[0, 1, 0, x] - 
       (107*Pi^2*G[0, 1, 0, x])/2 - ((55*I)/2)*Pi^3*G[0, 1, 0, x] - 
       (719*G[0, 1, 1, x])/4 + ((843*I)/4)*Pi*G[0, 1, 1, x] - 
       (697*Pi^2*G[0, 1, 1, x])/12 - (4*I)*Pi^3*G[0, 1, 1, x] - 
       (273*G[1, 0, 0, x])/2 + ((51*I)/2)*Pi*G[1, 0, 0, x] - 
       8*Pi^2*G[1, 0, 0, x] - (23*I)*Pi^3*G[1, 0, 0, x] - 
       (515*G[1, 0, 1, x])/4 + ((505*I)/2)*Pi*G[1, 0, 1, x] - 
       (449*Pi^2*G[1, 0, 1, x])/12 + ((13*I)/2)*Pi^3*G[1, 0, 1, x] - 
       (515*G[1, 1, 0, x])/4 - ((231*I)/2)*Pi*G[1, 1, 0, x] + 
       (47*Pi^2*G[1, 1, 0, x])/12 - ((59*I)/2)*Pi^3*G[1, 1, 0, x] + 
       376*G[1, 1, 1, x] - (132*I)*Pi*G[1, 1, 1, x] + (11*Pi^2*G[1, 1, 1, x])/
        6 - (17*I)*Pi^3*G[1, 1, 1, x] - 179*G[0, 0, 0, 0, x] - 
       (45*I)*Pi*G[0, 0, 0, 0, x] + 37*Pi^2*G[0, 0, 0, 0, x] + 
       (41*G[0, 0, 0, 1, x])/4 - (132*I)*Pi*G[0, 0, 0, 1, x] + 
       (143*Pi^2*G[0, 0, 0, 1, x])/6 + (41*G[0, 0, 1, 0, x])/4 + 
       (75*I)*Pi*G[0, 0, 1, 0, x] + (23*Pi^2*G[0, 0, 1, 0, x])/2 - 
       225*G[0, 0, 1, 1, x] + (120*I)*Pi*G[0, 0, 1, 1, x] + 
       (35*Pi^2*G[0, 0, 1, 1, x])/3 + 72*G[0, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 0, 0, x] - (107*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (35*G[0, 1, 0, 1, x])/4 + (87*I)*Pi*G[0, 1, 0, 1, x] + 
       (81*Pi^2*G[0, 1, 0, 1, x])/2 + (35*G[0, 1, 1, 0, x])/4 - 
       (66*I)*Pi*G[0, 1, 1, 0, x] + (155*Pi^2*G[0, 1, 1, 0, x])/6 + 
       291*G[0, 1, 1, 1, x] - (63*I)*Pi*G[0, 1, 1, 1, x] + 
       (19*Pi^2*G[0, 1, 1, 1, x])/3 - 26*G[1, 0, 0, 0, x] + 
       (21*I)*Pi*G[1, 0, 0, 0, x] - 57*Pi^2*G[1, 0, 0, 0, x] + 
       (211*G[1, 0, 0, 1, x])/2 + (258*I)*Pi*G[1, 0, 0, 1, x] - 
       (149*Pi^2*G[1, 0, 0, 1, x])/3 + (211*G[1, 0, 1, 0, x])/2 - 
       (39*I)*Pi*G[1, 0, 1, 0, x] + (26*Pi^2*G[1, 0, 1, 0, x])/3 + 
       193*G[1, 0, 1, 1, x] - (210*I)*Pi*G[1, 0, 1, 1, x] + 
       7*Pi^2*G[1, 0, 1, 1, x] - (231*G[1, 1, 0, 0, x])/2 - 
       (104*Pi^2*G[1, 1, 0, 0, x])/3 + 46*G[1, 1, 0, 1, x] - 
       (177*I)*Pi*G[1, 1, 0, 1, x] + (35*Pi^2*G[1, 1, 0, 1, x])/3 + 
       46*G[1, 1, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] - 
       (59*Pi^2*G[1, 1, 1, 0, x])/3 - 352*G[1, 1, 1, 1, x] + 
       (105*I)*Pi*G[1, 1, 1, 1, x] - (61*Pi^2*G[1, 1, 1, 1, x])/3 - 
       173*G[0, 0, 0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       86*G[0, 0, 0, 0, 1, x] + (48*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       86*G[0, 0, 0, 1, 0, x] - (78*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       179*G[0, 0, 0, 1, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       90*G[0, 0, 1, 0, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       204*G[0, 0, 1, 0, 1, x] + (30*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       204*G[0, 0, 1, 1, 0, x] + (90*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       42*G[0, 0, 1, 1, 1, x] - (18*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       156*G[0, 1, 0, 0, 0, x] - (90*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       132*G[0, 1, 0, 0, 1, x] - (126*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       132*G[0, 1, 0, 1, 0, x] + (126*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       36*G[0, 1, 0, 1, 1, x] + (84*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       67*G[0, 1, 1, 0, 0, x] + 82*G[0, 1, 1, 0, 1, x] + 
       (126*I)*Pi*G[0, 1, 1, 0, 1, x] + 82*G[0, 1, 1, 1, 0, x] - 
       (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 279*G[0, 1, 1, 1, 1, x] - 
       (84*I)*Pi*G[0, 1, 1, 1, 1, x] - 42*G[1, 0, 0, 0, 0, x] - 
       (108*I)*Pi*G[1, 0, 0, 0, 0, x] + 15*G[1, 0, 0, 0, 1, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, 1, x] + 15*G[1, 0, 0, 1, 0, x] + 
       (174*I)*Pi*G[1, 0, 0, 1, 0, x] + 267*G[1, 0, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 30*G[1, 0, 1, 0, 0, x] + 
       (96*I)*Pi*G[1, 0, 1, 0, 0, x] + 15*G[1, 0, 1, 0, 1, x] + 
       (78*I)*Pi*G[1, 0, 1, 0, 1, x] + 15*G[1, 0, 1, 1, 0, x] - 
       (162*I)*Pi*G[1, 0, 1, 1, 0, x] - 305*G[1, 0, 1, 1, 1, x] - 
       (18*I)*Pi*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       (18*I)*Pi*G[1, 1, 0, 0, 0, x] + 26*G[1, 1, 0, 0, 1, x] - 
       (18*I)*Pi*G[1, 1, 0, 0, 1, x] + 26*G[1, 1, 0, 1, 0, x] + 
       (18*I)*Pi*G[1, 1, 0, 1, 0, x] - 179*G[1, 1, 0, 1, 1, x] + 
       (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 69*G[1, 1, 1, 0, 0, x] - 
       (72*I)*Pi*G[1, 1, 1, 0, 0, x] - 15*G[1, 1, 1, 0, 1, x] + 
       (114*I)*Pi*G[1, 1, 1, 0, 1, x] - 15*G[1, 1, 1, 1, 0, x] + 
       (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 78*G[1, 1, 1, 1, 1, x] - 
       (168*I)*Pi*G[1, 1, 1, 1, 1, x] - 272*G[0, 0, 0, 0, 0, 0, x] - 
       10*G[0, 0, 0, 0, 0, 1, x] - 10*G[0, 0, 0, 0, 1, 0, x] + 
       126*G[0, 0, 0, 0, 1, 1, x] + 64*G[0, 0, 0, 1, 0, 0, x] - 
       74*G[0, 0, 0, 1, 0, 1, x] - 74*G[0, 0, 0, 1, 1, 0, x] + 
       54*G[0, 0, 0, 1, 1, 1, x] + 52*G[0, 0, 1, 0, 0, 0, x] - 
       28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
       70*G[0, 0, 1, 0, 1, 1, x] + 132*G[0, 0, 1, 1, 0, 0, x] - 
       30*G[0, 0, 1, 1, 0, 1, x] - 30*G[0, 0, 1, 1, 1, 0, x] - 
       122*G[0, 1, 0, 0, 0, 0, x] + 54*G[0, 1, 0, 0, 0, 1, x] + 
       54*G[0, 1, 0, 0, 1, 0, x] - 134*G[0, 1, 0, 0, 1, 1, x] + 
       168*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 0, 1, x] + 
       4*G[0, 1, 0, 1, 1, 0, x] + 122*G[0, 1, 0, 1, 1, 1, x] + 
       106*G[0, 1, 1, 0, 0, 0, x] - 18*G[0, 1, 1, 0, 0, 1, x] - 
       18*G[0, 1, 1, 0, 1, 0, x] + 84*G[0, 1, 1, 0, 1, 1, x] + 
       10*G[0, 1, 1, 1, 0, 0, x] - 94*G[0, 1, 1, 1, 0, 1, x] - 
       94*G[0, 1, 1, 1, 1, 0, x] - 68*G[0, 1, 1, 1, 1, 1, x] - 
       328*G[1, 0, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 0, 1, x] + 
       64*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
       188*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
       72*G[1, 0, 0, 1, 1, 0, x] - 156*G[1, 0, 0, 1, 1, 1, x] + 
       128*G[1, 0, 1, 0, 0, 0, x] + 120*G[1, 0, 1, 0, 0, 1, x] + 
       120*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
       120*G[1, 0, 1, 1, 0, 0, x] - 36*G[1, 0, 1, 1, 0, 1, x] - 
       36*G[1, 0, 1, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, 1, x] - 
       46*G[1, 1, 0, 0, 0, 0, x] + 84*G[1, 1, 0, 0, 0, 1, x] + 
       84*G[1, 1, 0, 0, 1, 0, x] - 66*G[1, 1, 0, 0, 1, 1, x] + 
       16*G[1, 1, 0, 1, 0, 0, x] + 38*G[1, 1, 0, 1, 0, 1, x] + 
       38*G[1, 1, 0, 1, 1, 0, x] - 76*G[1, 1, 0, 1, 1, 1, x] - 
       116*G[1, 1, 1, 0, 0, 0, x] + 52*G[1, 1, 1, 0, 0, 1, x] + 
       52*G[1, 1, 1, 0, 1, 0, x] - 80*G[1, 1, 1, 0, 1, 1, x] + 
       74*G[1, 1, 1, 1, 0, 0, x] - 132*G[1, 1, 1, 1, 0, 1, x] - 
       132*G[1, 1, 1, 1, 1, 0, x] + 152*G[1, 1, 1, 1, 1, 1, x] + 
       (-5/4 - ((5*I)/3)*Pi - (5*G[0, x])/3 + (5*G[1, x])/6)*Log[mu2/s]^5*
        RATIO[(1 - x)^(-1)] - (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 + 
       Log[mu2/s]^4*((11*Pi^2)/12 - (11*G[0, x])/6 + (11*G[1, x])/6 + 
         (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - (11*G[1, 0, x])/6 + 
         (11*G[1, 1, x])/6 + (-239/24 - (7*I)*Pi + (263*Pi^2)/72 - 
           7*G[0, x] - (7*I)*Pi*G[0, x] + (25*G[1, x])/4 + 
           ((25*I)/3)*Pi*G[1, x] - 7*G[0, 0, x] + (25*G[0, 1, x])/3 + 
           (25*G[1, 0, x])/3 - (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         ((11*Pi^2)/12 + (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - 
           (11*G[1, 0, x])/6 + (11*G[1, 1, x])/6)*RATIO[x]) + 200*Zeta[3] + 
       ((4763*I)/12)*Pi*Zeta[3] - (27*Pi^2*Zeta[3])/2 + 
       ((31*I)/2)*Pi^3*Zeta[3] + (1179*G[0, x]*Zeta[3])/4 + 
       (2*I)*Pi*G[0, x]*Zeta[3] - (473*Pi^2*G[0, x]*Zeta[3])/6 - 
       (1103*G[1, x]*Zeta[3])/6 - (92*I)*Pi*G[1, x]*Zeta[3] - 
       (35*Pi^2*G[1, x]*Zeta[3])/3 + 182*G[0, 0, x]*Zeta[3] + 
       (148*I)*Pi*G[0, 0, x]*Zeta[3] + (43*G[0, 1, x]*Zeta[3])/3 + 
       (98*I)*Pi*G[0, 1, x]*Zeta[3] - (263*G[1, 0, x]*Zeta[3])/3 + 
       (284*I)*Pi*G[1, 0, x]*Zeta[3] + (445*G[1, 1, x]*Zeta[3])/3 + 
       (118*I)*Pi*G[1, 1, x]*Zeta[3] - (928*G[0, 0, 0, x]*Zeta[3])/3 + 
       162*G[0, 0, 1, x]*Zeta[3] + 146*G[0, 1, 0, x]*Zeta[3] - 
       (764*G[0, 1, 1, x]*Zeta[3])/3 + (1006*G[1, 0, 0, x]*Zeta[3])/3 - 
       342*G[1, 0, 1, x]*Zeta[3] - 56*G[1, 1, 0, x]*Zeta[3] + 
       (314*G[1, 1, 1, x]*Zeta[3])/3 - (373*Zeta[3]^2)/3 + 
       RATIO[x^(-1)]*(((927*I)/4)*Pi*G[1, x] - (1931*Pi^2*G[1, x])/24 - 
         ((50*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/90 + 
         (61*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/3 + 
         ((85*I)/6)*Pi^3*G[0, 1, x] + ((51*I)/4)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/3 - ((3*I)/2)*Pi^3*G[1, 0, x] + 
         (927*G[1, 1, x])/4 - ((65*I)/4)*Pi*G[1, 1, x] - 
         (52*Pi^2*G[1, 1, x])/3 - ((67*I)/6)*Pi^3*G[1, 1, x] + 
         (45*I)*Pi*G[0, 0, 1, x] + 3*Pi^2*G[0, 0, 1, x] - 
         (21*I)*Pi*G[0, 1, 0, x] - 11*Pi^2*G[0, 1, 0, x] + 61*G[0, 1, 1, x] - 
         (16*I)*Pi*G[0, 1, 1, x] - (143*Pi^2*G[0, 1, 1, x])/6 - 
         (15*I)*Pi*G[1, 0, 0, x] + 5*Pi^2*G[1, 0, 0, x] + 
         (51*G[1, 0, 1, x])/4 - (38*I)*Pi*G[1, 0, 1, x] - 
         (53*Pi^2*G[1, 0, 1, x])/6 + (51*G[1, 1, 0, x])/4 + 
         (66*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
         133*G[1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, x] + 
         25*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 0, x] + 45*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 0, x] - 
         21*G[0, 1, 0, 1, x] - (10*I)*Pi*G[0, 1, 0, 1, x] - 
         21*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - 15*G[1, 0, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 0, 1, x] - 15*G[1, 0, 1, 0, x] + 
         (24*I)*Pi*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] + 
         (32*I)*Pi*G[1, 0, 1, 1, x] + 17*G[1, 1, 0, 0, x] - 
         (30*I)*Pi*G[1, 1, 0, 0, x] + 58*G[1, 1, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 1, x] + 58*G[1, 1, 1, 0, x] - 
         28*G[1, 1, 1, 1, x] - (54*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 1, x] - 
         6*G[0, 0, 1, 1, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
         36*G[0, 1, 1, 1, 0, x] - 70*G[0, 1, 1, 1, 1, x] - 
         18*G[1, 0, 0, 0, 1, x] - 18*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
         6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] + 
         18*G[1, 0, 1, 1, 1, x] - 18*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 1, 1, x] + 18*G[1, 1, 1, 0, 0, x] - 
         54*G[1, 1, 1, 0, 1, x] - 54*G[1, 1, 1, 1, 0, x] + 
         64*G[1, 1, 1, 1, 1, x] + 114*G[1, x]*Zeta[3] + 
         ((130*I)/3)*Pi*G[1, x]*Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 
         24*G[1, 0, x]*Zeta[3] - (74*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^3*(((-4*I)/3)*Pi + (25*Pi^2)/6 + ((7*I)/2)*Pi^3 - 
         11*G[0, x] - (7*I)*Pi*G[0, x] + (13*Pi^2*G[0, x])/6 + 
         (29*G[1, x])/3 + (7*I)*Pi*G[1, x] - (11*Pi^2*G[1, x])/3 - 
         3*G[0, 0, x] + (7*I)*Pi*G[0, 0, x] + (10*G[0, 1, x])/3 - 
         (7*I)*Pi*G[0, 1, x] + (10*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] - 
         (11*G[1, 1, x])/3 + (7*I)*Pi*G[1, 1, x] + (47*G[0, 0, 0, x])/3 - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + (49*G[0, 1, 1, x])/3 - 
         (56*G[1, 0, 0, x])/3 + 19*G[1, 0, 1, x] + 19*G[1, 1, 0, x] - 
         (58*G[1, 1, 1, x])/3 + (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (8*Zeta[3])/3 + RATIO[x]*((25*Pi^2)/6 + 
           ((7*I)/2)*Pi^3 + (13*Pi^2*G[0, x])/6 - (11*Pi^2*G[1, x])/3 + 
           (25*G[0, 0, x])/3 + (7*I)*Pi*G[0, 0, x] - (25*G[0, 1, x])/3 - 
           (7*I)*Pi*G[0, 1, x] - (25*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] + 
           (25*G[1, 1, x])/3 + (7*I)*Pi*G[1, 1, x] + (47*G[0, 0, 0, x])/3 - 
           16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + (49*G[0, 1, 1, x])/3 - 
           (56*G[1, 0, 0, x])/3 + 19*G[1, 0, 1, x] + 19*G[1, 1, 0, x] - 
           (58*G[1, 1, 1, x])/3 + (8*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (-293/6 - ((112*I)/3)*Pi + Pi^2/4 + ((19*I)/9)*Pi^3 - 
           (112*G[0, x])/3 + (35*Pi^2*G[0, x])/9 + (239*G[1, x])/6 + 
           (28*I)*Pi*G[1, x] - (263*Pi^2*G[1, x])/18 + 28*G[0, 1, x] + 
           ((100*I)/3)*Pi*G[0, 1, x] + 28*G[1, 0, x] + (28*I)*Pi*G[1, 0, x] - 
           25*G[1, 1, x] - ((100*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
           (68*G[0, 0, 1, x])/3 + (68*G[0, 1, 0, x])/3 - (68*G[0, 1, 1, x])/
            3 + 28*G[1, 0, 0, x] - (100*G[1, 0, 1, x])/3 - 
           (100*G[1, 1, 0, x])/3 + (50*G[1, 1, 1, x])/3 + (80*Zeta[3])/9)) + 
       Log[mu2/s]^2*(((-13*I)/2)*Pi + (109*Pi^2)/12 + (I/4)*Pi^3 - Pi^4/12 - 
         (135*G[0, x])/2 - (42*I)*Pi*G[0, x] - (47*Pi^2*G[0, x])/12 - 
         ((17*I)/2)*Pi^3*G[0, x] + 61*G[1, x] + (35*I)*Pi*G[1, x] - 
         (52*Pi^2*G[1, x])/3 - ((25*I)/2)*Pi^3*G[1, x] - (115*G[0, 0, x])/2 + 
         ((3*I)/2)*Pi*G[0, 0, x] - (35*Pi^2*G[0, 0, x])/2 + 
         (97*G[0, 1, x])/2 + ((15*I)/2)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] + 
         (97*G[1, 0, x])/2 + ((15*I)/2)*Pi*G[1, 0, x] + 3*Pi^2*G[1, 0, x] - 
         (85*G[1, 1, x])/2 - ((33*I)/2)*Pi*G[1, 1, x] + (15*Pi^2*G[1, 1, x])/
          2 + (21*G[0, 0, 0, x])/2 - (18*I)*Pi*G[0, 0, 0, x] + 
         (9*I)*Pi*G[0, 0, 1, x] + (9*I)*Pi*G[0, 1, 0, x] - 
         (5*G[0, 1, 1, x])/2 - 18*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] + 
         (31*G[1, 0, 1, x])/2 + (33*I)*Pi*G[1, 0, 1, x] + 
         (31*G[1, 1, 0, x])/2 + (33*I)*Pi*G[1, 1, 0, x] - 21*G[1, 1, 1, x] - 
         (42*I)*Pi*G[1, 1, 1, x] - 122*G[0, 0, 0, 0, x] + 
         57*G[0, 0, 0, 1, x] + 57*G[0, 0, 1, 0, x] + 58*G[0, 1, 0, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] + 
         10*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] - 
         46*G[1, 0, 1, 1, x] + 46*G[1, 1, 0, 0, x] - 70*G[1, 1, 0, 1, x] - 
         70*G[1, 1, 1, 0, x] + 86*G[1, 1, 1, 1, x] + 
         ((12*I)*Pi*G[1, x] + 10*Pi^2*G[1, x] - (11*I)*Pi*G[0, 1, x] - 
           (9*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] + (5*I)*Pi*G[1, 1, x] - 
           11*G[0, 1, 1, x] - 9*G[1, 0, 1, x] - 9*G[1, 1, 0, x] + 
           22*G[1, 1, 1, x])*RATIO[x^(-1)] + 18*Zeta[3] + (33*I)*Pi*Zeta[3] - 
         G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (-1343/8 - (96*I)*Pi - (3*Pi^2)/8 + (6*I)*Pi^3 - (717*Pi^4)/80 - 
           96*G[0, x] + 12*Pi^2*G[0, x] + (31*I)*Pi^3*G[0, x] + 
           (293*G[1, x])/2 + (112*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - 
           ((19*I)/3)*Pi^3*G[1, x] + (137*Pi^2*G[0, 0, x])/3 + 
           112*G[0, 1, x] + (18*I)*Pi*G[0, 1, x] - 53*Pi^2*G[0, 1, x] + 
           112*G[1, 0, x] - (35*Pi^2*G[1, 0, x])/3 - (239*G[1, 1, x])/2 - 
           (84*I)*Pi*G[1, 1, x] + (263*Pi^2*G[1, 1, x])/6 + 
           18*G[0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, x] - 18*G[0, 0, 1, x] + 
           (22*I)*Pi*G[0, 0, 1, x] - 18*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 
           (44*I)*Pi*G[0, 1, 1, x] - 84*G[1, 0, 1, x] - 
           (100*I)*Pi*G[1, 0, 1, x] - 84*G[1, 1, 0, x] - 
           (84*I)*Pi*G[1, 1, 0, x] + 75*G[1, 1, 1, x] + 
           (100*I)*Pi*G[1, 1, 1, x] + 128*G[0, 0, 0, 0, x] - 
           126*G[0, 0, 0, 1, x] - 126*G[0, 0, 1, 0, x] + 
           80*G[0, 0, 1, 1, x] - 112*G[0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, x] + 
           44*G[0, 1, 1, 0, x] - 20*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] - 
           68*G[1, 0, 0, 1, x] - 68*G[1, 0, 1, 0, x] + 68*G[1, 0, 1, 1, x] - 
           84*G[1, 1, 0, 0, x] + 100*G[1, 1, 0, 1, x] + 
           100*G[1, 1, 1, 0, x] - 50*G[1, 1, 1, 1, x] + 40*Zeta[3] - 
           ((38*I)/3)*Pi*Zeta[3] + (70*G[0, x]*Zeta[3])/3 - 
           (80*G[1, x]*Zeta[3])/3) + RATIO[x]*((63*Pi^2)/4 + ((9*I)/4)*Pi^3 - 
           Pi^4/12 + (95*Pi^2*G[0, x])/12 - ((17*I)/2)*Pi^3*G[0, x] - 
           (67*Pi^2*G[1, x])/6 - ((25*I)/2)*Pi^3*G[1, x] + 
           (63*G[0, 0, x])/2 + ((9*I)/2)*Pi*G[0, 0, x] - (35*Pi^2*G[0, 0, x])/
            2 - (63*G[0, 1, x])/2 - ((9*I)/2)*Pi*G[0, 1, x] + 
           3*Pi^2*G[0, 1, x] - (63*G[1, 0, x])/2 - ((9*I)/2)*Pi*G[1, 0, x] + 
           3*Pi^2*G[1, 0, x] + (63*G[1, 1, x])/2 + ((9*I)/2)*Pi*G[1, 1, x] + 
           (15*Pi^2*G[1, 1, x])/2 + (67*G[0, 0, 0, x])/2 - 
           (18*I)*Pi*G[0, 0, 0, x] - 54*G[0, 0, 1, x] + 
           (9*I)*Pi*G[0, 0, 1, x] - 54*G[0, 1, 0, x] + 
           (9*I)*Pi*G[0, 1, 0, x] + (149*G[0, 1, 1, x])/2 - 
           40*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] + (121*G[1, 0, 1, x])/
            2 + (33*I)*Pi*G[1, 0, 1, x] + (121*G[1, 1, 0, x])/2 + 
           (33*I)*Pi*G[1, 1, 0, x] - 81*G[1, 1, 1, x] - 
           (42*I)*Pi*G[1, 1, 1, x] - 122*G[0, 0, 0, 0, x] + 
           57*G[0, 0, 0, 1, x] + 57*G[0, 0, 1, 0, x] + 58*G[0, 1, 0, 0, x] - 
           G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] + 
           10*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] - 
           46*G[1, 0, 1, 1, x] + 46*G[1, 1, 0, 0, x] - 70*G[1, 1, 0, 1, x] - 
           70*G[1, 1, 1, 0, x] + 86*G[1, 1, 1, 1, x] - 14*Zeta[3] + 
           (33*I)*Pi*Zeta[3] - G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3])) + 
       Log[mu2/s]*((-30*I)*Pi - (131*Pi^2)/6 + ((67*I)/6)*Pi^3 + 
         (1093*Pi^4)/180 + ((67*I)/20)*Pi^5 - 234*G[0, x] - 
         (180*I)*Pi*G[0, x] + (79*Pi^2*G[0, x])/2 + (10*I)*Pi^3*G[0, x] - 
         (83*Pi^4*G[0, x])/60 + 204*G[1, x] + (174*I)*Pi*G[1, x] - 
         (106*Pi^2*G[1, x])/3 - I*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/30 - 
         281*G[0, 0, x] + (15*I)*Pi*G[0, 0, x] + (95*Pi^2*G[0, 0, x])/2 + 
         ((7*I)/2)*Pi^3*G[0, 0, x] + 236*G[0, 1, x] - (60*I)*Pi*G[0, 1, x] + 
         (131*Pi^2*G[0, 1, x])/6 + ((41*I)/2)*Pi^3*G[0, 1, x] + 
         236*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + (31*Pi^2*G[1, 0, x])/6 + 
         ((77*I)/2)*Pi^3*G[1, 0, x] - 184*G[1, 1, x] + (43*I)*Pi*G[1, 1, x] + 
         (65*Pi^2*G[1, 1, x])/2 + ((19*I)/2)*Pi^3*G[1, 1, x] + 
         198*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, x] + 
         (55*Pi^2*G[0, 0, 0, x])/6 - 68*G[0, 0, 1, x] - 
         (81*I)*Pi*G[0, 0, 1, x] + (16*Pi^2*G[0, 0, 1, x])/3 - 
         68*G[0, 1, 0, x] - (21*I)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/
          3 - 89*G[0, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, x] - 
         (67*Pi^2*G[0, 1, 1, x])/6 - 54*G[1, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, x] + (152*Pi^2*G[1, 0, 0, x])/3 - 
         46*G[1, 0, 1, x] + (87*I)*Pi*G[1, 0, 1, x] - 
         (103*Pi^2*G[1, 0, 1, x])/6 - 46*G[1, 1, 0, x] - 
         (21*I)*Pi*G[1, 1, 0, x] - (37*Pi^2*G[1, 1, 0, x])/2 + 
         174*G[1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, x] + Pi^2*G[1, 1, 1, x] + 
         42*G[0, 0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, 0, x] - 
         39*G[0, 0, 0, 1, x] + (18*I)*Pi*G[0, 0, 0, 1, x] - 
         39*G[0, 0, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 0, x] - 
         42*G[0, 0, 1, 1, x] + 60*G[0, 1, 0, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, 0, x] - 81*G[0, 1, 0, 1, x] - 
         (90*I)*Pi*G[0, 1, 0, 1, x] - 81*G[0, 1, 1, 0, x] - 
         (30*I)*Pi*G[0, 1, 1, 0, x] + 134*G[0, 1, 1, 1, x] + 
         (42*I)*Pi*G[0, 1, 1, 1, x] + 48*G[1, 0, 0, 0, x] + 
         (90*I)*Pi*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] + 
         (18*I)*Pi*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 
         (114*I)*Pi*G[1, 0, 1, 0, x] + 80*G[1, 0, 1, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] - (90*I)*Pi*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, x] + 
         42*G[1, 1, 1, 1, x] + (126*I)*Pi*G[1, 1, 1, 1, x] + 
         318*G[0, 0, 0, 0, 0, x] - 68*G[0, 0, 0, 0, 1, x] - 
         68*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
         96*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] - 
         22*G[0, 1, 0, 0, 0, x] - 46*G[0, 1, 0, 0, 1, x] - 
         46*G[0, 1, 0, 1, 0, x] - 42*G[0, 1, 0, 1, 1, x] - 
         88*G[0, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 0, 1, x] + 
         60*G[0, 1, 1, 1, 0, x] + 78*G[0, 1, 1, 1, 1, x] + 
         156*G[1, 0, 0, 0, 0, x] - 86*G[1, 0, 0, 0, 1, x] - 
         86*G[1, 0, 0, 1, 0, x] + 60*G[1, 0, 0, 1, 1, x] - 
         152*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
         6*G[1, 0, 1, 1, 0, x] + 74*G[1, 0, 1, 1, 1, x] - 
         56*G[1, 1, 0, 0, 0, x] - 36*G[1, 1, 0, 0, 1, x] - 
         36*G[1, 1, 0, 1, 0, x] + 86*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 0, x] + 142*G[1, 1, 1, 0, 1, x] + 
         142*G[1, 1, 1, 1, 0, x] - 188*G[1, 1, 1, 1, 1, x] + 6*Zeta[3] + 
         (195*I)*Pi*Zeta[3] + 72*Pi^2*Zeta[3] + (227*G[0, x]*Zeta[3])/3 - 
         (198*I)*Pi*G[0, x]*Zeta[3] - (512*G[1, x]*Zeta[3])/3 - 
         (102*I)*Pi*G[1, x]*Zeta[3] - (20*G[0, 0, x]*Zeta[3])/3 + 
         (230*G[0, 1, x]*Zeta[3])/3 - (130*G[1, 0, x]*Zeta[3])/3 + 
         (244*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*((104*I)*Pi*G[1, x] - 
           (40*Pi^2*G[1, x])/3 + ((19*I)/3)*Pi^3*G[1, x] + 
           (9*I)*Pi*G[0, 1, x] + 21*Pi^2*G[0, 1, x] - (9*I)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] + 104*G[1, 1, x] + I*Pi*G[1, 1, x] - 
           (80*Pi^2*G[1, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, x] + 
           9*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 
           (12*I)*Pi*G[1, 0, 0, x] - 9*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] - 9*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] - 14*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] - 18*G[0, 1, 0, 1, x] - 
           18*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
           36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
           48*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-5741/16 - (128*I)*Pi - 
           (55*Pi^2)/8 + ((56*I)/3)*Pi^3 - (229*Pi^4)/240 - 
           ((2419*I)/180)*Pi^5 - 128*G[0, x] + (60*I)*Pi*G[0, x] + 
           32*Pi^2*G[0, x] - (1339*Pi^4*G[0, x])/180 + (1343*G[1, x])/4 + 
           (192*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 - (12*I)*Pi^3*G[1, x] + 
           (717*Pi^4*G[1, x])/40 + 60*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] - 
           5*Pi^2*G[0, 0, x] - (22*I)*Pi^3*G[0, 0, x] + 192*G[0, 1, x] + 
           (64*I)*Pi*G[0, 1, x] - 29*Pi^2*G[0, 1, x] - ((268*I)/3)*Pi^3*
            G[0, 1, x] + 192*G[1, 0, x] - 24*Pi^2*G[1, 0, x] - 
           (62*I)*Pi^3*G[1, 0, x] - 293*G[1, 1, x] - (224*I)*Pi*G[1, 1, x] + 
           (3*Pi^2*G[1, 1, x])/2 + ((38*I)/3)*Pi^3*G[1, 1, x] + 
           88*G[0, 0, 0, x] - 94*Pi^2*G[0, 0, 0, x] - 64*G[0, 0, 1, x] + 
           (21*I)*Pi*G[0, 0, 1, x] - 122*Pi^2*G[0, 0, 1, x] - 
           64*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] - 96*G[0, 1, 1, x] - 
           (84*I)*Pi*G[0, 1, 1, x] + 126*Pi^2*G[0, 1, 1, x] - 
           (274*Pi^2*G[1, 0, 0, x])/3 - 224*G[1, 0, 1, x] - 
           (36*I)*Pi*G[1, 0, 1, x] + 106*Pi^2*G[1, 0, 1, x] - 
           224*G[1, 1, 0, x] + (70*Pi^2*G[1, 1, 0, x])/3 + 
           239*G[1, 1, 1, x] + (168*I)*Pi*G[1, 1, 1, x] - 
           (263*Pi^2*G[1, 1, 1, x])/3 - 9*G[0, 0, 0, 0, x] - 
           27*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] - 
           27*G[0, 0, 1, 0, x] + (96*I)*Pi*G[0, 0, 1, 0, x] + 
           84*G[0, 0, 1, 1, x] - (68*I)*Pi*G[0, 0, 1, 1, x] - 
           48*G[0, 1, 0, 0, x] - (168*I)*Pi*G[0, 1, 0, 0, x] + 
           84*G[0, 1, 0, 1, x] + (132*I)*Pi*G[0, 1, 0, 1, x] + 
           84*G[0, 1, 1, 0, x] - 72*G[0, 1, 1, 1, x] - 
           (112*I)*Pi*G[0, 1, 1, 1, x] - 36*G[1, 0, 0, 0, x] - 
           (36*I)*Pi*G[1, 0, 0, 0, x] + 36*G[1, 0, 0, 1, x] - 
           (44*I)*Pi*G[1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, x] + 
           96*G[1, 0, 1, 1, x] + (88*I)*Pi*G[1, 0, 1, 1, x] + 
           168*G[1, 1, 0, 1, x] + (200*I)*Pi*G[1, 1, 0, 1, x] + 
           168*G[1, 1, 1, 0, x] + (168*I)*Pi*G[1, 1, 1, 0, x] - 
           150*G[1, 1, 1, 1, x] - (200*I)*Pi*G[1, 1, 1, 1, x] - 
           504*G[0, 0, 0, 0, 0, x] + 248*G[0, 0, 0, 0, 1, x] + 
           248*G[0, 0, 0, 1, 0, x] + 28*G[0, 0, 0, 1, 1, x] + 
           208*G[0, 0, 1, 0, 0, x] + 140*G[0, 0, 1, 0, 1, x] + 
           140*G[0, 0, 1, 1, 0, x] - 368*G[0, 0, 1, 1, 1, x] + 
           4*G[0, 1, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 1, x] + 
           52*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] + 
           136*G[0, 1, 1, 0, 0, x] - 224*G[0, 1, 1, 0, 1, x] - 
           224*G[0, 1, 1, 1, 0, x] + 152*G[0, 1, 1, 1, 1, x] - 
           256*G[1, 0, 0, 0, 0, x] + 252*G[1, 0, 0, 0, 1, x] + 
           252*G[1, 0, 0, 1, 0, x] - 160*G[1, 0, 0, 1, 1, x] + 
           224*G[1, 0, 1, 0, 0, x] - 88*G[1, 0, 1, 0, 1, x] - 
           88*G[1, 0, 1, 1, 0, x] + 40*G[1, 0, 1, 1, 1, x] + 
           32*G[1, 1, 0, 0, 0, x] + 136*G[1, 1, 0, 0, 1, x] + 
           136*G[1, 1, 0, 1, 0, x] - 136*G[1, 1, 0, 1, 1, x] + 
           168*G[1, 1, 1, 0, 0, x] - 200*G[1, 1, 1, 0, 1, x] - 
           200*G[1, 1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, 1, x] + 
           (647*Zeta[3])/3 + (89*I)*Pi*Zeta[3] - (2240*Pi^2*Zeta[3])/9 + 
           77*G[0, x]*Zeta[3] + (596*I)*Pi*G[0, x]*Zeta[3] - 
           80*G[1, x]*Zeta[3] + ((76*I)/3)*Pi*G[1, x]*Zeta[3] + 
           424*G[0, 0, x]*Zeta[3] - (1148*G[0, 1, x]*Zeta[3])/3 - 
           (140*G[1, 0, x]*Zeta[3])/3 + (160*G[1, 1, x]*Zeta[3])/3 - 
           228*Zeta[5]) + RATIO[x]*(5*Pi^2 - (6*I)*Pi^3 - (301*Pi^4)/60 + 
           ((67*I)/20)*Pi^5 + (223*Pi^2*G[0, x])/6 + ((9*I)/2)*Pi^3*G[0, x] - 
           (83*Pi^4*G[0, x])/60 - (157*Pi^2*G[1, x])/6 - ((51*I)/2)*Pi^3*
            G[1, x] + (11*Pi^4*G[1, x])/30 + 10*G[0, 0, x] - 
           (12*I)*Pi*G[0, 0, x] - (75*Pi^2*G[0, 0, x])/2 + 
           ((7*I)/2)*Pi^3*G[0, 0, x] - 10*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 
           9*Pi^2*G[0, 1, x] + ((41*I)/2)*Pi^3*G[0, 1, x] - 10*G[1, 0, x] + 
           (12*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] + ((77*I)/2)*Pi^3*
            G[1, 0, x] + 10*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] + 
           (17*Pi^2*G[1, 1, x])/2 + ((19*I)/2)*Pi^3*G[1, 1, x] + 
           126*G[0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, x] + 
           (55*Pi^2*G[0, 0, 0, x])/6 - 201*G[0, 0, 1, x] + 
           (155*I)*Pi*G[0, 0, 1, x] + (16*Pi^2*G[0, 0, 1, x])/3 - 
           201*G[0, 1, 0, x] - (69*I)*Pi*G[0, 1, 0, x] + 
           (20*Pi^2*G[0, 1, 0, x])/3 + 276*G[0, 1, 1, x] - 
           (104*I)*Pi*G[0, 1, 1, x] - (67*Pi^2*G[0, 1, 1, x])/6 - 
           104*G[1, 0, 0, x] - (60*I)*Pi*G[1, 0, 0, x] + 
           (152*Pi^2*G[1, 0, 0, x])/3 + 179*G[1, 0, 1, x] - 
           (113*I)*Pi*G[1, 0, 1, x] - (103*Pi^2*G[1, 0, 1, x])/6 + 
           179*G[1, 1, 0, x] + (111*I)*Pi*G[1, 1, 0, x] - 
           (37*Pi^2*G[1, 1, 0, x])/2 - 254*G[1, 1, 1, x] + 
           (62*I)*Pi*G[1, 1, 1, x] + Pi^2*G[1, 1, 1, x] - 
           222*G[0, 0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, 0, x] + 
           173*G[0, 0, 0, 1, x] + (18*I)*Pi*G[0, 0, 0, 1, x] + 
           173*G[0, 0, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
           90*G[0, 0, 1, 1, x] + 64*G[0, 1, 0, 0, x] + 
           (48*I)*Pi*G[0, 1, 0, 0, x] - 25*G[0, 1, 0, 1, x] - 
           (90*I)*Pi*G[0, 1, 0, 1, x] - 25*G[0, 1, 1, 0, x] - 
           (30*I)*Pi*G[0, 1, 1, 0, x] - 228*G[0, 1, 1, 1, x] + 
           (42*I)*Pi*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 
           (90*I)*Pi*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
           (18*I)*Pi*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 
           (114*I)*Pi*G[1, 0, 1, 0, x] - 250*G[1, 0, 1, 1, x] - 
           (24*I)*Pi*G[1, 0, 1, 1, x] + 112*G[1, 1, 0, 0, x] - 
           122*G[1, 1, 0, 1, x] - (90*I)*Pi*G[1, 1, 0, 1, x] - 
           122*G[1, 1, 1, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, x] + 
           346*G[1, 1, 1, 1, x] + (126*I)*Pi*G[1, 1, 1, 1, x] + 
           318*G[0, 0, 0, 0, 0, x] - 68*G[0, 0, 0, 0, 1, x] - 
           68*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
           96*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
           12*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] - 
           22*G[0, 1, 0, 0, 0, x] - 46*G[0, 1, 0, 0, 1, x] - 
           46*G[0, 1, 0, 1, 0, x] - 42*G[0, 1, 0, 1, 1, x] - 
           88*G[0, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 0, 1, x] + 
           60*G[0, 1, 1, 1, 0, x] + 78*G[0, 1, 1, 1, 1, x] + 
           156*G[1, 0, 0, 0, 0, x] - 86*G[1, 0, 0, 0, 1, x] - 
           86*G[1, 0, 0, 1, 0, x] + 60*G[1, 0, 0, 1, 1, x] - 
           152*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
           6*G[1, 0, 1, 1, 0, x] + 74*G[1, 0, 1, 1, 1, x] - 
           56*G[1, 1, 0, 0, 0, x] - 36*G[1, 1, 0, 0, 1, x] - 
           36*G[1, 1, 0, 1, 0, x] + 86*G[1, 1, 0, 1, 1, x] - 
           8*G[1, 1, 1, 0, 0, x] + 142*G[1, 1, 1, 0, 1, x] + 
           142*G[1, 1, 1, 1, 0, x] - 188*G[1, 1, 1, 1, 1, x] - 97*Zeta[3] - 
           (233*I)*Pi*Zeta[3] + 72*Pi^2*Zeta[3] - 55*G[0, x]*Zeta[3] - 
           (198*I)*Pi*G[0, x]*Zeta[3] + 68*G[1, x]*Zeta[3] - 
           (102*I)*Pi*G[1, x]*Zeta[3] - (20*G[0, 0, x]*Zeta[3])/3 + 
           (230*G[0, 1, x]*Zeta[3])/3 - (130*G[1, 0, x]*Zeta[3])/3 + 
           (244*G[1, 1, x]*Zeta[3])/3 - 52*Zeta[5]) - 52*Zeta[5]) - 
       107*Zeta[5] + (1014*I)*Pi*Zeta[5] + 141*G[0, x]*Zeta[5] - 
       108*G[1, x]*Zeta[5] + RATIO[x]*((-673*Pi^2)/8 - (30*I)*Pi^3 - 
         (551*Pi^4)/60 - ((317*I)/60)*Pi^5 - (503*Pi^6)/3024 + 
         (1229*Pi^2*G[0, x])/12 + (28*I)*Pi^3*G[0, x] - 
         (79*Pi^4*G[0, x])/36 - ((271*I)/60)*Pi^5*G[0, x] + 
         (47*Pi^2*G[1, x])/24 - ((395*I)/8)*Pi^3*G[1, x] + 
         (1457*Pi^4*G[1, x])/180 - ((299*I)/60)*Pi^5*G[1, x] - 
         (673*G[0, 0, x])/4 - (60*I)*Pi*G[0, 0, x] - (905*Pi^2*G[0, 0, x])/
          12 - ((55*I)/4)*Pi^3*G[0, 0, x] + (1787*Pi^4*G[0, 0, x])/360 + 
         (673*G[0, 1, x])/4 + (60*I)*Pi*G[0, 1, x] - (473*Pi^2*G[0, 1, x])/
          24 + ((121*I)/4)*Pi^3*G[0, 1, x] + (41*Pi^4*G[0, 1, x])/360 + 
         (673*G[1, 0, x])/4 + (60*I)*Pi*G[1, 0, x] - (53*Pi^2*G[1, 0, x])/
          24 + ((115*I)/4)*Pi^3*G[1, 0, x] - (1769*Pi^4*G[1, 0, x])/360 - 
         (673*G[1, 1, x])/4 - (60*I)*Pi*G[1, 1, x] + (100*Pi^2*G[1, 1, x])/
          3 - (I/4)*Pi^3*G[1, 1, x] + (919*Pi^4*G[1, 1, x])/360 + 
         (1343*G[0, 0, 0, x])/4 + ((351*I)/4)*Pi*G[0, 0, 0, x] + 
         (87*Pi^2*G[0, 0, 0, x])/4 + (2*I)*Pi^3*G[0, 0, 0, x] - 
         (1623*G[0, 0, 1, x])/4 + ((823*I)/4)*Pi*G[0, 0, 1, x] - 
         (227*Pi^2*G[0, 0, 1, x])/6 - ((43*I)/2)*Pi^3*G[0, 0, 1, x] - 
         (1623*G[0, 1, 0, x])/4 - ((843*I)/4)*Pi*G[0, 1, 0, x] + 
         (81*Pi^2*G[0, 1, 0, x])/2 - ((55*I)/2)*Pi^3*G[0, 1, 0, x] + 
         (1903*G[0, 1, 1, x])/4 - ((331*I)/4)*Pi*G[0, 1, 1, x] + 
         (67*Pi^2*G[0, 1, 1, x])/4 - (4*I)*Pi^3*G[0, 1, 1, x] - 
         127*G[1, 0, 0, x] - ((261*I)/2)*Pi*G[1, 0, 0, x] + 
         48*Pi^2*G[1, 0, 0, x] - (23*I)*Pi^3*G[1, 0, 0, x] + 
         197*G[1, 0, 1, x] - (163*I)*Pi*G[1, 0, 1, x] + 
         (289*Pi^2*G[1, 0, 1, x])/12 + ((13*I)/2)*Pi^3*G[1, 0, 1, x] + 
         197*G[1, 1, 0, x] + ((507*I)/2)*Pi*G[1, 1, 0, x] - 
         (157*Pi^2*G[1, 1, 0, x])/4 - ((59*I)/2)*Pi^3*G[1, 1, 0, x] - 
         267*G[1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, x] - 
         (27*Pi^2*G[1, 1, 1, x])/2 - (17*I)*Pi^3*G[1, 1, 1, x] - 
         387*G[0, 0, 0, 0, x] - (63*I)*Pi*G[0, 0, 0, 0, x] + 
         37*Pi^2*G[0, 0, 0, 0, x] + (1395*G[0, 0, 0, 1, x])/4 + 
         (186*I)*Pi*G[0, 0, 0, 1, x] + (143*Pi^2*G[0, 0, 0, 1, x])/6 + 
         (1395*G[0, 0, 1, 0, x])/4 + (111*I)*Pi*G[0, 0, 1, 0, x] + 
         (23*Pi^2*G[0, 0, 1, 0, x])/2 + 58*G[0, 0, 1, 1, x] - 
         (192*I)*Pi*G[0, 0, 1, 1, x] + (35*Pi^2*G[0, 0, 1, 1, x])/3 + 
         38*G[0, 1, 0, 0, x] + (132*I)*Pi*G[0, 1, 0, 0, x] - 
         (107*Pi^2*G[0, 1, 0, 0, x])/3 - (191*G[0, 1, 0, 1, x])/4 - 
         (173*I)*Pi*G[0, 1, 0, 1, x] + (81*Pi^2*G[0, 1, 0, 1, x])/2 - 
         (191*G[0, 1, 1, 0, x])/4 - (138*I)*Pi*G[0, 1, 1, 0, x] + 
         (155*Pi^2*G[0, 1, 1, 0, x])/6 - 311*G[0, 1, 1, 1, x] + 
         (137*I)*Pi*G[0, 1, 1, 1, x] + (19*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (31*G[1, 0, 0, 0, x])/2 + (93*I)*Pi*G[1, 0, 0, 0, x] - 
         57*Pi^2*G[1, 0, 0, 0, x] - 11*G[1, 0, 0, 1, x] - 
         (342*I)*Pi*G[1, 0, 0, 1, x] - (149*Pi^2*G[1, 0, 0, 1, x])/3 - 
         11*G[1, 0, 1, 0, x] - (111*I)*Pi*G[1, 0, 1, 0, x] + 
         (26*Pi^2*G[1, 0, 1, 0, x])/3 - 331*G[1, 0, 1, 1, x] + 
         (318*I)*Pi*G[1, 0, 1, 1, x] + 7*Pi^2*G[1, 0, 1, 1, x] + 
         (473*G[1, 1, 0, 0, x])/2 - (72*I)*Pi*G[1, 1, 0, 0, x] - 
         (104*Pi^2*G[1, 1, 0, 0, x])/3 - 162*G[1, 1, 0, 1, x] + 
         (239*I)*Pi*G[1, 1, 0, 1, x] + (35*Pi^2*G[1, 1, 0, 1, x])/3 - 
         162*G[1, 1, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, 0, x] - 
         (59*Pi^2*G[1, 1, 1, 0, x])/3 + 456*G[1, 1, 1, 1, x] - 
         (173*I)*Pi*G[1, 1, 1, 1, x] - (61*Pi^2*G[1, 1, 1, 1, x])/3 + 
         349*G[0, 0, 0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         190*G[0, 0, 0, 0, 1, x] + (48*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         190*G[0, 0, 0, 1, 0, x] - (78*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         203*G[0, 0, 0, 1, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         30*G[0, 0, 1, 0, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         32*G[0, 0, 1, 0, 1, x] + (30*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         32*G[0, 0, 1, 1, 0, x] + (90*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         250*G[0, 0, 1, 1, 1, x] - (18*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         90*G[0, 1, 0, 0, 0, x] - (90*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         22*G[0, 1, 0, 0, 1, x] - (126*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         22*G[0, 1, 0, 1, 0, x] + (126*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         126*G[0, 1, 0, 1, 1, x] + (84*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         203*G[0, 1, 1, 0, 0, x] + 90*G[0, 1, 1, 0, 1, x] + 
         (126*I)*Pi*G[0, 1, 1, 0, 1, x] + 90*G[0, 1, 1, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 1, 1, 0, x] + 275*G[0, 1, 1, 1, 1, x] - 
         (84*I)*Pi*G[0, 1, 1, 1, 1, x] + 152*G[1, 0, 0, 0, 0, x] - 
         (108*I)*Pi*G[1, 0, 0, 0, 0, x] - 63*G[1, 0, 0, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] - 63*G[1, 0, 0, 1, 0, x] + 
         (174*I)*Pi*G[1, 0, 0, 1, 0, x] - 295*G[1, 0, 0, 1, 1, x] - 
         (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 166*G[1, 0, 1, 0, 0, x] + 
         (96*I)*Pi*G[1, 0, 1, 0, 0, x] + 39*G[1, 0, 1, 0, 1, x] + 
         (78*I)*Pi*G[1, 0, 1, 0, 1, x] + 39*G[1, 0, 1, 1, 0, x] - 
         (162*I)*Pi*G[1, 0, 1, 1, 0, x] + 529*G[1, 0, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 0, 1, 1, 1, x] - 154*G[1, 1, 0, 0, 0, x] - 
         (18*I)*Pi*G[1, 1, 0, 0, 0, x] - 30*G[1, 1, 0, 0, 1, x] - 
         (18*I)*Pi*G[1, 1, 0, 0, 1, x] - 30*G[1, 1, 0, 1, 0, x] + 
         (18*I)*Pi*G[1, 1, 0, 1, 0, x] + 391*G[1, 1, 0, 1, 1, x] + 
         (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 83*G[1, 1, 1, 0, 0, x] - 
         (72*I)*Pi*G[1, 1, 1, 0, 0, x] + 87*G[1, 1, 1, 0, 1, x] + 
         (114*I)*Pi*G[1, 1, 1, 0, 1, x] + 87*G[1, 1, 1, 1, 0, x] + 
         (84*I)*Pi*G[1, 1, 1, 1, 0, x] - 606*G[1, 1, 1, 1, 1, x] - 
         (168*I)*Pi*G[1, 1, 1, 1, 1, x] - 272*G[0, 0, 0, 0, 0, 0, x] - 
         10*G[0, 0, 0, 0, 0, 1, x] - 10*G[0, 0, 0, 0, 1, 0, x] + 
         126*G[0, 0, 0, 0, 1, 1, x] + 64*G[0, 0, 0, 1, 0, 0, x] - 
         74*G[0, 0, 0, 1, 0, 1, x] - 74*G[0, 0, 0, 1, 1, 0, x] + 
         54*G[0, 0, 0, 1, 1, 1, x] + 52*G[0, 0, 1, 0, 0, 0, x] - 
         28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
         70*G[0, 0, 1, 0, 1, 1, x] + 132*G[0, 0, 1, 1, 0, 0, x] - 
         30*G[0, 0, 1, 1, 0, 1, x] - 30*G[0, 0, 1, 1, 1, 0, x] - 
         122*G[0, 1, 0, 0, 0, 0, x] + 54*G[0, 1, 0, 0, 0, 1, x] + 
         54*G[0, 1, 0, 0, 1, 0, x] - 134*G[0, 1, 0, 0, 1, 1, x] + 
         168*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 0, 1, x] + 
         4*G[0, 1, 0, 1, 1, 0, x] + 122*G[0, 1, 0, 1, 1, 1, x] + 
         106*G[0, 1, 1, 0, 0, 0, x] - 18*G[0, 1, 1, 0, 0, 1, x] - 
         18*G[0, 1, 1, 0, 1, 0, x] + 84*G[0, 1, 1, 0, 1, 1, x] + 
         10*G[0, 1, 1, 1, 0, 0, x] - 94*G[0, 1, 1, 1, 0, 1, x] - 
         94*G[0, 1, 1, 1, 1, 0, x] - 68*G[0, 1, 1, 1, 1, 1, x] - 
         328*G[1, 0, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 0, 1, x] + 
         64*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
         188*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
         72*G[1, 0, 0, 1, 1, 0, x] - 156*G[1, 0, 0, 1, 1, 1, x] + 
         128*G[1, 0, 1, 0, 0, 0, x] + 120*G[1, 0, 1, 0, 0, 1, x] + 
         120*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
         120*G[1, 0, 1, 1, 0, 0, x] - 36*G[1, 0, 1, 1, 0, 1, x] - 
         36*G[1, 0, 1, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, 1, x] - 
         46*G[1, 1, 0, 0, 0, 0, x] + 84*G[1, 1, 0, 0, 0, 1, x] + 
         84*G[1, 1, 0, 0, 1, 0, x] - 66*G[1, 1, 0, 0, 1, 1, x] + 
         16*G[1, 1, 0, 1, 0, 0, x] + 38*G[1, 1, 0, 1, 0, 1, x] + 
         38*G[1, 1, 0, 1, 1, 0, x] - 76*G[1, 1, 0, 1, 1, 1, x] - 
         116*G[1, 1, 1, 0, 0, 0, x] + 52*G[1, 1, 1, 0, 0, 1, x] + 
         52*G[1, 1, 1, 0, 1, 0, x] - 80*G[1, 1, 1, 0, 1, 1, x] + 
         74*G[1, 1, 1, 1, 0, 0, x] - 132*G[1, 1, 1, 1, 0, 1, x] - 
         132*G[1, 1, 1, 1, 1, 0, x] + 152*G[1, 1, 1, 1, 1, 1, x] - 
         (1115*Zeta[3])/4 - ((1987*I)/4)*Pi*Zeta[3] + (581*Pi^2*Zeta[3])/6 + 
         ((31*I)/2)*Pi^3*Zeta[3] - (843*G[0, x]*Zeta[3])/4 - 
         (12*I)*Pi*G[0, x]*Zeta[3] - (473*Pi^2*G[0, x]*Zeta[3])/6 + 
         274*G[1, x]*Zeta[3] + (108*I)*Pi*G[1, x]*Zeta[3] - 
         (35*Pi^2*G[1, x]*Zeta[3])/3 + (232*G[0, 0, x]*Zeta[3])/3 + 
         (148*I)*Pi*G[0, 0, x]*Zeta[3] - (457*G[0, 1, x]*Zeta[3])/3 + 
         (98*I)*Pi*G[0, 1, x]*Zeta[3] - (205*G[1, 0, x]*Zeta[3])/3 + 
         (284*I)*Pi*G[1, 0, x]*Zeta[3] + (463*G[1, 1, x]*Zeta[3])/3 + 
         (118*I)*Pi*G[1, 1, x]*Zeta[3] - (928*G[0, 0, 0, x]*Zeta[3])/3 + 
         162*G[0, 0, 1, x]*Zeta[3] + 146*G[0, 1, 0, x]*Zeta[3] - 
         (764*G[0, 1, 1, x]*Zeta[3])/3 + (1006*G[1, 0, 0, x]*Zeta[3])/3 - 
         342*G[1, 0, 1, x]*Zeta[3] - 56*G[1, 1, 0, x]*Zeta[3] + 
         (314*G[1, 1, 1, x]*Zeta[3])/3 - (373*Zeta[3]^2)/3 + 5*Zeta[5] + 
         (1014*I)*Pi*Zeta[5] + 141*G[0, x]*Zeta[5] - 108*G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(-25863/64 - (1583*Pi^2)/96 + (6*I)*Pi^3 - 
         (413*Pi^4)/1440 - (I/4)*Pi^5 - (39959*Pi^6)/90720 + 
         (222*I)*Pi*G[0, x] - (161*Pi^2*G[0, x])/12 - ((45*I)/4)*Pi^3*
          G[0, x] + (33*Pi^4*G[0, x])/20 + ((107*I)/12)*Pi^5*G[0, x] + 
         (5741*G[1, x])/16 + (128*I)*Pi*G[1, x] + (55*Pi^2*G[1, x])/8 - 
         ((56*I)/3)*Pi^3*G[1, x] - (23*Pi^4*G[1, x])/240 + 
         ((2419*I)/180)*Pi^5*G[1, x] + 222*G[0, 0, x] + 
         ((9*I)/4)*Pi*G[0, 0, x] - (251*Pi^2*G[0, 0, x])/12 - 
         (77*Pi^4*G[0, 0, x])/180 + 128*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] - 
         (707*Pi^2*G[0, 1, x])/12 + ((7*I)/2)*Pi^3*G[0, 1, x] + 
         (559*Pi^4*G[0, 1, x])/180 + 128*G[1, 0, x] + (60*I)*Pi*G[1, 0, x] - 
         44*Pi^2*G[1, 0, x] + (1339*Pi^4*G[1, 0, x])/180 - 
         (1343*G[1, 1, x])/4 - (192*I)*Pi*G[1, 1, x] - (3*Pi^2*G[1, 1, x])/
          4 + (12*I)*Pi^3*G[1, 1, x] - (717*Pi^4*G[1, 1, x])/40 + 
         (25*G[0, 0, 0, x])/4 - ((207*I)/4)*Pi*G[0, 0, 0, x] + 
         (9*Pi^2*G[0, 0, 0, x])/2 + (3*I)*Pi^3*G[0, 0, 0, x] - 
         64*G[0, 0, 1, x] + ((227*I)/4)*Pi*G[0, 0, 1, x] + 
         (45*Pi^2*G[0, 0, 1, x])/2 - ((47*I)/3)*Pi^3*G[0, 0, 1, x] - 
         64*G[0, 1, 0, x] + ((87*I)/2)*Pi*G[0, 1, 0, x] + 
         9*Pi^2*G[0, 1, 0, x] + (86*I)*Pi^3*G[0, 1, 0, x] - 
         64*G[0, 1, 1, x] - (128*I)*Pi*G[0, 1, 1, x] + 
         (97*Pi^2*G[0, 1, 1, x])/2 + ((212*I)/3)*Pi^3*G[0, 1, 1, x] + 
         60*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] + (Pi^2*G[1, 0, 0, x])/
          2 + (22*I)*Pi^3*G[1, 0, 0, x] - 192*G[1, 0, 1, x] - 
         (64*I)*Pi*G[1, 0, 1, x] + (49*Pi^2*G[1, 0, 1, x])/2 + 
         ((268*I)/3)*Pi^3*G[1, 0, 1, x] - 192*G[1, 1, 0, x] + 
         24*Pi^2*G[1, 1, 0, x] + (62*I)*Pi^3*G[1, 1, 0, x] + 
         293*G[1, 1, 1, x] + (224*I)*Pi*G[1, 1, 1, x] - 
         (3*Pi^2*G[1, 1, 1, x])/2 - ((38*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (265*G[0, 0, 0, 0, x])/2 + 42*Pi^2*G[0, 0, 0, 0, x] - 
         (29*G[0, 0, 0, 1, x])/4 + ((27*I)/2)*Pi*G[0, 0, 0, 1, x] + 
         (53*Pi^2*G[0, 0, 0, 1, x])/3 - (29*G[0, 0, 1, 0, x])/4 + 
         61*Pi^2*G[0, 0, 1, 0, x] + 128*G[0, 0, 1, 1, x] - 
         (45*I)*Pi*G[0, 0, 1, 1, x] + 116*Pi^2*G[0, 0, 1, 1, x] - 
         (41*G[0, 1, 0, 0, x])/2 + 68*Pi^2*G[0, 1, 0, 0, x] + 
         128*G[0, 1, 0, 1, x] - ((3*I)/2)*Pi*G[0, 1, 0, 1, x] - 
         14*Pi^2*G[0, 1, 0, 1, x] + 128*G[0, 1, 1, 0, x] - 
         32*Pi^2*G[0, 1, 1, 0, x] - 160*G[0, 1, 1, 1, x] + 
         (60*I)*Pi*G[0, 1, 1, 1, x] - 90*Pi^2*G[0, 1, 1, 1, x] - 
         52*G[1, 0, 0, 0, x] + 94*Pi^2*G[1, 0, 0, 0, x] + 
         64*G[1, 0, 0, 1, x] - ((15*I)/2)*Pi*G[1, 0, 0, 1, x] + 
         122*Pi^2*G[1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, x] + 
         4*Pi^2*G[1, 0, 1, 0, x] + 96*G[1, 0, 1, 1, x] + 
         (84*I)*Pi*G[1, 0, 1, 1, x] - 126*Pi^2*G[1, 0, 1, 1, x] + 
         (274*Pi^2*G[1, 1, 0, 0, x])/3 + 224*G[1, 1, 0, 1, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, x] - 106*Pi^2*G[1, 1, 0, 1, x] + 
         224*G[1, 1, 1, 0, x] - (70*Pi^2*G[1, 1, 1, 0, x])/3 - 
         239*G[1, 1, 1, 1, x] - (168*I)*Pi*G[1, 1, 1, 1, x] + 
         (263*Pi^2*G[1, 1, 1, 1, x])/3 - (81*G[0, 0, 0, 0, 0, x])/2 - 
         (72*I)*Pi*G[0, 0, 0, 0, 0, x] + (99*G[0, 0, 0, 0, 1, x])/2 - 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (99*G[0, 0, 0, 1, 0, x])/2 + 
         (84*I)*Pi*G[0, 0, 0, 1, 0, x] - 9*G[0, 0, 0, 1, 1, x] + 
         (40*I)*Pi*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 69*G[0, 0, 1, 0, 1, x] - 
         (104*I)*Pi*G[0, 0, 1, 0, 1, x] - 69*G[0, 0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 1, 0, x] - 60*G[0, 0, 1, 1, 1, x] + 
         (52*I)*Pi*G[0, 0, 1, 1, 1, x] + (147*G[0, 1, 0, 0, 0, x])/2 + 
         (288*I)*Pi*G[0, 1, 0, 0, 0, x] - (51*G[0, 1, 0, 0, 1, x])/2 + 
         (256*I)*Pi*G[0, 1, 0, 0, 1, x] - (51*G[0, 1, 0, 1, 0, x])/2 - 
         (348*I)*Pi*G[0, 1, 0, 1, 0, x] - 60*G[0, 1, 0, 1, 1, x] - 
         (188*I)*Pi*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
         (108*I)*Pi*G[0, 1, 1, 0, 0, x] - 60*G[0, 1, 1, 0, 1, x] - 
         (356*I)*Pi*G[0, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 0, x] + 
         192*G[0, 1, 1, 1, 1, x] + (360*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (9*G[1, 0, 0, 0, 0, x])/2 + (81*G[1, 0, 0, 0, 1, x])/2 - 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] + (81*G[1, 0, 0, 1, 0, x])/2 - 
         (96*I)*Pi*G[1, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 1, x] + 
         (68*I)*Pi*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
         (168*I)*Pi*G[1, 0, 1, 0, 0, x] - 84*G[1, 0, 1, 0, 1, x] - 
         (132*I)*Pi*G[1, 0, 1, 0, 1, x] - 84*G[1, 0, 1, 1, 0, x] + 
         72*G[1, 0, 1, 1, 1, x] + (112*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         36*G[1, 1, 0, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         36*G[1, 1, 0, 0, 1, x] + (44*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         36*G[1, 1, 0, 1, 0, x] - 96*G[1, 1, 0, 1, 1, x] - 
         (88*I)*Pi*G[1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 0, 1, x] - 
         (200*I)*Pi*G[1, 1, 1, 0, 1, x] - 168*G[1, 1, 1, 1, 0, x] - 
         (168*I)*Pi*G[1, 1, 1, 1, 0, x] + 150*G[1, 1, 1, 1, 1, x] + 
         (200*I)*Pi*G[1, 1, 1, 1, 1, x] + 616*G[0, 0, 0, 0, 0, 0, x] - 
         184*G[0, 0, 0, 0, 0, 1, x] - 184*G[0, 0, 0, 0, 1, 0, x] - 
         112*G[0, 0, 0, 0, 1, 1, x] - 156*G[0, 0, 0, 1, 0, 0, x] - 
         8*G[0, 0, 0, 1, 0, 1, x] - 8*G[0, 0, 0, 1, 1, 0, x] + 
         20*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 0, x] - 
         232*G[0, 0, 1, 0, 0, 1, x] - 232*G[0, 0, 1, 0, 1, 0, x] - 
         12*G[0, 0, 1, 0, 1, 1, x] - 44*G[0, 0, 1, 1, 0, 0, x] - 
         108*G[0, 0, 1, 1, 0, 1, x] - 108*G[0, 0, 1, 1, 1, 0, x] + 
         528*G[0, 0, 1, 1, 1, 1, x] + 308*G[0, 1, 0, 0, 0, 0, x] - 
         24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] + 
         228*G[0, 1, 0, 0, 1, 1, x] - 340*G[0, 1, 0, 1, 0, 0, x] - 
         60*G[0, 1, 0, 1, 0, 1, x] - 60*G[0, 1, 0, 1, 1, 0, x] - 
         120*G[0, 1, 0, 1, 1, 1, x] - 88*G[0, 1, 1, 0, 0, 0, x] + 
         60*G[0, 1, 1, 0, 0, 1, x] + 60*G[0, 1, 1, 0, 1, 0, x] - 
         192*G[0, 1, 1, 0, 1, 1, x] - 88*G[0, 1, 1, 1, 0, 0, x] + 
         312*G[0, 1, 1, 1, 0, 1, x] + 312*G[0, 1, 1, 1, 1, 0, x] - 
         104*G[0, 1, 1, 1, 1, 1, x] + 504*G[1, 0, 0, 0, 0, 0, x] - 
         248*G[1, 0, 0, 0, 0, 1, x] - 248*G[1, 0, 0, 0, 1, 0, x] - 
         28*G[1, 0, 0, 0, 1, 1, x] - 208*G[1, 0, 0, 1, 0, 0, x] - 
         140*G[1, 0, 0, 1, 0, 1, x] - 140*G[1, 0, 0, 1, 1, 0, x] + 
         368*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] - 
         52*G[1, 0, 1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, 1, 0, x] + 
         8*G[1, 0, 1, 0, 1, 1, x] - 136*G[1, 0, 1, 1, 0, 0, x] + 
         224*G[1, 0, 1, 1, 0, 1, x] + 224*G[1, 0, 1, 1, 1, 0, x] - 
         152*G[1, 0, 1, 1, 1, 1, x] + 256*G[1, 1, 0, 0, 0, 0, x] - 
         252*G[1, 1, 0, 0, 0, 1, x] - 252*G[1, 1, 0, 0, 1, 0, x] + 
         160*G[1, 1, 0, 0, 1, 1, x] - 224*G[1, 1, 0, 1, 0, 0, x] + 
         88*G[1, 1, 0, 1, 0, 1, x] + 88*G[1, 1, 0, 1, 1, 0, x] - 
         40*G[1, 1, 0, 1, 1, 1, x] - 32*G[1, 1, 1, 0, 0, 0, x] - 
         136*G[1, 1, 1, 0, 0, 1, x] - 136*G[1, 1, 1, 0, 1, 0, x] + 
         136*G[1, 1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 1, 0, 0, x] + 
         200*G[1, 1, 1, 1, 0, 1, x] + 200*G[1, 1, 1, 1, 1, 0, x] - 
         100*G[1, 1, 1, 1, 1, 1, x] + (6941*Zeta[3])/12 + 
         ((677*I)/12)*Pi*Zeta[3] - 23*Pi^2*Zeta[3] - ((917*I)/9)*Pi^3*
          Zeta[3] + (677*G[0, x]*Zeta[3])/12 + (245*Pi^2*G[0, x]*Zeta[3])/9 - 
         (647*G[1, x]*Zeta[3])/3 - ((151*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (2240*Pi^2*G[1, x]*Zeta[3])/9 + (57*G[0, 0, x]*Zeta[3])/2 - 
         (396*I)*Pi*G[0, 0, x]*Zeta[3] - (415*G[0, 1, x]*Zeta[3])/2 - 
         ((1688*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (127*G[1, 0, x]*Zeta[3])/2 - 
         (596*I)*Pi*G[1, 0, x]*Zeta[3] + 80*G[1, 1, x]*Zeta[3] - 
         ((76*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (452*G[0, 0, 0, x]*Zeta[3])/3 - 
         (940*G[0, 0, 1, x]*Zeta[3])/3 - (580*G[0, 1, 0, x]*Zeta[3])/3 + 
         (1612*G[0, 1, 1, x]*Zeta[3])/3 - 424*G[1, 0, 0, x]*Zeta[3] + 
         (1148*G[1, 0, 1, x]*Zeta[3])/3 + (140*G[1, 1, 0, x]*Zeta[3])/3 - 
         (160*G[1, 1, 1, x]*Zeta[3])/3 - (2630*Zeta[3]^2)/9 + 27*Zeta[5] - 
         (2256*I)*Pi*Zeta[5] - 120*G[0, x]*Zeta[5] + 228*G[1, x]*Zeta[5])))/
    Nc^2 + Nc^2*(-2*Pi^2 - 2*Pi^2*G[1, x] - (12*I)*Pi*G[0, 1, x] + 
     (12*I)*Pi*G[1, 1, x] - 12*G[0, 1, 1, x] + 12*G[1, 1, 1, x] + 
     (67/9 + (5*I)*Pi + (17*Pi^2)/6 - (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 
       2*G[1, 1, x])*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
     (17/9 - (2*I)*Pi)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
     (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     ((12*I)*Pi*G[1, x] + 12*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*RATIO[(1 - x)^(-1)]*(103/108 + ((160*I)/9)*Pi - (38*Pi^2)/9 + 
       ((5*I)/3)*Pi^3 + (26*G[1, x])/9 - (10*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
       (26*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] - 14*Zeta[3]) + 
     RATIO[x]*((-11*Pi^4)/30 + 2*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 
       12*G[0, 0, 1, 1, x] - 12*G[0, 1, 1, 1, x] - 12*G[1, 0, 1, 1, x] + 
       12*G[1, 1, 1, 1, x] - (12*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (-23213/1296 + ((404*I)/27)*Pi - (437*Pi^2)/54 - ((11*I)/9)*Pi^3 - 
       (169*Pi^4)/360 + (1513*G[1, x])/108 - ((160*I)/9)*Pi*G[1, x] + 
       (38*Pi^2*G[1, x])/9 - ((5*I)/3)*Pi^3*G[1, x] - 
       ((22*I)/3)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - (62*G[1, 1, x])/3 + 
       (10*I)*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/3 - (22*G[0, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] + (56*G[1, 1, 1, x])/3 - 
       (12*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 12*G[1, 1, 1, 1, x] - 
       (16*Zeta[3])/9 - (6*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
     e*(((64*I)/9)*Pi - (353*Pi^2)/36 + ((5*I)/12)*Pi^3 + (11*Pi^4)/40 + 
       (64*G[1, x])/9 + (2*I)*Pi*G[1, x] - (8*Pi^2*G[1, x])/3 - 
       ((87*I)/2)*Pi*G[0, 1, x] + (17*Pi^2*G[0, 1, x])/2 - G[1, 1, x]/6 + 
       (43*I)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/2 - 
       (45*I)*Pi*G[0, 0, 1, x] - (87*G[0, 1, 1, x])/2 + 
       (45*I)*Pi*G[0, 1, 1, x] + (33*I)*Pi*G[1, 0, 1, x] + 43*G[1, 1, 1, x] - 
       (33*I)*Pi*G[1, 1, 1, x] - 45*G[0, 0, 1, 1, x] + 69*G[0, 1, 1, 1, x] + 
       33*G[1, 0, 1, 1, x] - 57*G[1, 1, 1, 1, x] + 
       (49/9 + (5*I)*Pi + (10*Pi^2)/3 - (8*G[1, x])/9 + 
         ((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (53/36 - ((5*I)/3)*Pi)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^2*((-I/2)*Pi - G[1, x]/2 + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(85/108 + ((173*I)/9)*Pi - 
           (245*Pi^2)/36 + ((10*I)/3)*Pi^3 + (26*G[1, x])/9 - 
           (15*I)*Pi*G[1, x] - 7*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] - 
           (37*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
           4*G[1, 1, 1, x] - (28*Zeta[3])/3)) + 21*Zeta[3] + 
       (9*I)*Pi*Zeta[3] + 24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        (((1165*I)/18)*Pi*G[1, x] - (118*Pi^2*G[1, x])/9 + 
         ((5*I)/6)*Pi^3*G[1, x] + (24*I)*Pi*G[0, 1, x] + 
         (1165*G[1, 1, x])/18 - ((88*I)/3)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/6 + 24*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 
         (173*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
         2*G[1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, x] - 6*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(((13*I)/6)*Pi - 3*Pi^2 + (13*G[1, x])/6 - I*Pi*G[1, x] - 
         4*Pi^2*G[1, x] - (24*I)*Pi*G[0, 1, x] + (24*I)*Pi*G[1, 1, x] - 
         24*G[0, 1, 1, x] + 24*G[1, 1, 1, x] + (((85*I)/3)*Pi*G[1, x] + 
           2*Pi^2*G[1, x] + (85*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x])*
          RATIO[x^(-1)] + RATIO[x]*((-11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - 
           4*Pi^2*G[1, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
           (24*I)*Pi*G[0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, x] + 
           (24*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 1, 1, x] - 24*G[1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, x] - 
           (24*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-10511/216 + 
           ((968*I)/27)*Pi - (287*Pi^2)/18 - ((85*I)/18)*Pi^3 - 
           (349*Pi^4)/180 + (617*G[1, x])/18 - ((346*I)/9)*Pi*G[1, x] + 
           (115*Pi^2*G[1, x])/9 - ((16*I)/3)*Pi^3*G[1, x] - 
           ((70*I)/3)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/3 - 
           (398*G[1, 1, x])/9 + (30*I)*Pi*G[1, 1, x] + (26*Pi^2*G[1, 1, x])/
            3 - (70*G[0, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, x] + 
           (164*G[1, 1, 1, x])/3 - (32*I)*Pi*G[1, 1, 1, x] + 
           8*G[0, 1, 1, 1, x] - 24*G[1, 1, 1, 1, x] - (214*Zeta[3])/9 - 
           ((8*I)/3)*Pi*Zeta[3] + 24*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(-309479/2592 + ((2428*I)/81)*Pi - 
         (14353*Pi^2)/1296 - ((187*I)/27)*Pi^3 + (1499*Pi^4)/2160 - 
         ((11*I)/60)*Pi^5 + (50957*G[1, x])/648 - ((968*I)/27)*Pi*G[1, x] + 
         (781*Pi^2*G[1, x])/54 + ((85*I)/18)*Pi^3*G[1, x] + 
         (17*Pi^4*G[1, x])/9 - ((98*I)/3)*Pi*G[0, 1, x] + 
         (51*Pi^2*G[0, 1, x])/4 - (3*I)*Pi^3*G[0, 1, x] - 
         (3787*G[1, 1, x])/54 + ((346*I)/9)*Pi*G[1, 1, x] - 
         (215*Pi^2*G[1, 1, x])/18 + (4*I)*Pi^3*G[1, 1, x] - 
         ((35*I)/6)*Pi*G[0, 0, 1, x] - (4*Pi^2*G[0, 0, 1, x])/3 - 
         (98*G[0, 1, 1, x])/3 + ((34*I)/3)*Pi*G[0, 1, 1, x] + 
         Pi^2*G[0, 1, 1, x] + ((70*I)/3)*Pi*G[1, 0, 1, x] + 
         8*Pi^2*G[1, 0, 1, x] + (248*G[1, 1, 1, x])/3 - 
         (30*I)*Pi*G[1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, x] - 
         (35*G[0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + (104*G[0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 1, x] + (70*G[1, 0, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
         (254*G[1, 1, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 1, 1, x] + 
         4*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 1, x] - 
         24*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 1, 1, x] + 80*G[1, 1, 1, 1, 1, x] - (116*Zeta[3])/3 - 
         ((73*I)/2)*Pi*Zeta[3] + (19*Pi^2*Zeta[3])/6 - (380*G[1, x]*Zeta[3])/
          9 + ((20*I)/3)*Pi*G[1, x]*Zeta[3] + 28*G[0, 1, x]*Zeta[3] - 
         (88*G[1, 1, x]*Zeta[3])/3 - 45*Zeta[5]) + 
       RATIO[x]*((11*Pi^4)/72 - I*Pi^5 + (11*Pi^4*G[1, x])/10 - 
         (5*Pi^2*G[0, 1, x])/6 + (5*Pi^2*G[1, 1, x])/6 - 
         (5*I)*Pi*G[0, 0, 1, x] - 10*Pi^2*G[0, 0, 1, x] + 
         (5*I)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
         (5*I)*Pi*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] - 
         (5*I)*Pi*G[1, 1, 1, x] - 2*Pi^2*G[1, 1, 1, x] + 
         (36*I)*Pi*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 1, x] - 
         (36*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] + 
         5*G[0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 1, x] + 
         (72*I)*Pi*G[1, 0, 1, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] - 
         5*G[1, 1, 1, 1, x] - (60*I)*Pi*G[1, 1, 1, 1, x] + 
         36*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 1, 1, x] - 
         72*G[1, 0, 0, 1, 1, x] + 96*G[1, 0, 1, 1, 1, x] + 
         60*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 1, 1, x] + (5*I)*Pi*Zeta[3] + 
         (36*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] + 24*Zeta[5])) + 
     e^2*(((962*I)/27)*Pi - (1153*Pi^2)/27 - ((3*I)/8)*Pi^3 + 
       (461*Pi^4)/720 + ((3*I)/4)*Pi^5 + (962*G[1, x])/27 + 
       ((181*I)/9)*Pi*G[1, x] - (683*Pi^2*G[1, x])/72 + I*Pi^3*G[1, x] - 
       (Pi^4*G[1, x])/8 - ((297*I)/2)*Pi*G[0, 1, x] + (100*Pi^2*G[0, 1, x])/
        3 + (10*I)*Pi^3*G[0, 1, x] + (14*G[1, 1, x])/9 + 
       ((869*I)/6)*Pi*G[1, 1, x] - (379*Pi^2*G[1, 1, x])/12 - 
       (10*I)*Pi^3*G[1, 1, x] - (156*I)*Pi*G[0, 0, 1, x] + 
       (83*Pi^2*G[0, 0, 1, x])/2 - (297*G[0, 1, 1, x])/2 + 
       (152*I)*Pi*G[0, 1, 1, x] - 36*Pi^2*G[0, 1, 1, x] + 
       ((243*I)/2)*Pi*G[1, 0, 1, x] - 29*Pi^2*G[1, 0, 1, x] + 
       (871*G[1, 1, 1, x])/6 - (118*I)*Pi*G[1, 1, 1, x] + 
       (39*Pi^2*G[1, 1, 1, x])/2 - (111*I)*Pi*G[0, 0, 0, 1, x] - 
       156*G[0, 0, 1, 1, x] + (111*I)*Pi*G[0, 0, 1, 1, x] + 
       (90*I)*Pi*G[0, 1, 0, 1, x] + 239*G[0, 1, 1, 1, x] - 
       (90*I)*Pi*G[0, 1, 1, 1, x] + (90*I)*Pi*G[1, 0, 0, 1, x] + 
       (243*G[1, 0, 1, 1, x])/2 - (90*I)*Pi*G[1, 0, 1, 1, x] - 
       (69*I)*Pi*G[1, 1, 0, 1, x] - 204*G[1, 1, 1, 1, x] + 
       (69*I)*Pi*G[1, 1, 1, 1, x] - 111*G[0, 0, 0, 1, 1, x] + 
       201*G[0, 0, 1, 1, 1, x] + 90*G[0, 1, 0, 1, 1, x] - 
       228*G[0, 1, 1, 1, 1, x] + 90*G[1, 0, 0, 1, 1, x] - 
       156*G[1, 0, 1, 1, 1, x] - 69*G[1, 1, 0, 1, 1, x] + 
       183*G[1, 1, 1, 1, 1, x] + (80/27 + ((35*I)/12)*Pi + (17*Pi^2)/8 - 
         (11*G[1, x])/18 + ((11*I)/6)*Pi*G[1, x] + (11*G[1, 1, x])/6)*
        Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + (127/180 - ((5*I)/6)*Pi)*
        Log[mu2/s]^5*RATIO[(1 - x)^(-1)] - 
       (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]^3*
        (((-2*I)/3)*Pi - (2*G[1, x])/3 + (((-4*I)/3)*Pi*G[1, x] - 
           (4*G[1, 1, x])/3)*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (118/81 + ((359*I)/27)*Pi - (65*Pi^2)/12 + ((53*I)/18)*Pi^3 + 
           (13*G[1, x])/9 - ((35*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + 
           ((8*I)/3)*Pi*G[0, 1, x] - (83*G[1, 1, x])/9 + 
           (2*I)*Pi*G[1, 1, x] + (8*G[0, 1, 1, x])/3 - (16*G[1, 1, 1, x])/3 - 
           (28*Zeta[3])/9)) + (451*Zeta[3])/6 + ((65*I)/6)*Pi*Zeta[3] - 
       (2*G[1, x]*Zeta[3])/3 - (15*I)*Pi*G[1, x]*Zeta[3] + 
       42*G[0, 1, x]*Zeta[3] - 102*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((6754*I)/27)*Pi*G[1, x] - (7085*Pi^2*G[1, x])/108 - 
         ((19*I)/2)*Pi^3*G[1, x] - (107*Pi^4*G[1, x])/90 + 
         ((1993*I)/18)*Pi*G[0, 1, x] - (226*Pi^2*G[0, 1, x])/9 + 
         ((5*I)/6)*Pi^3*G[0, 1, x] + (6754*G[1, 1, x])/27 - 
         ((1174*I)/9)*Pi*G[1, 1, x] + (425*Pi^2*G[1, 1, x])/18 - 
         (2*I)*Pi^3*G[1, 1, x] + (48*I)*Pi*G[0, 0, 1, x] + 
         (1993*G[0, 1, 1, x])/18 - ((160*I)/3)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/6 - ((163*I)/3)*Pi*G[1, 0, 1, x] - 
         5*Pi^2*G[1, 0, 1, x] - (4795*G[1, 1, 1, x])/18 + 
         (78*I)*Pi*G[1, 1, 1, x] + (7*Pi^2*G[1, 1, 1, x])/3 + 
         48*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
         (317*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (14*I)*Pi*G[1, 0, 0, 1, x] - (163*G[1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, 1, x] + 202*G[1, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 1, 1, x] - 
         26*G[1, 1, 1, 1, 1, x] + (28*G[1, x]*Zeta[3])/3 - 
         ((22*I)/3)*Pi*G[1, x]*Zeta[3] - 6*G[0, 1, x]*Zeta[3] + 
         (32*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(((9*I)/4)*Pi - 
         (9*Pi^2)/4 + (9*G[1, x])/4 - (2*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
         (24*I)*Pi*G[0, 1, x] + (24*I)*Pi*G[1, 1, x] - 24*G[0, 1, 1, x] + 
         24*G[1, 1, 1, x] + ((29*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] + 29*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 
           G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*((-11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - 4*Pi^2*G[1, 1, x] + 
           (24*I)*Pi*G[0, 0, 1, x] - (24*I)*Pi*G[0, 1, 1, x] - 
           (24*I)*Pi*G[1, 0, 1, x] + (24*I)*Pi*G[1, 1, 1, x] + 
           24*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] - 24*G[1, 0, 1, 1, x] + 
           24*G[1, 1, 1, 1, x] - (24*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-10607/216 + ((1048*I)/27)*Pi - (287*Pi^2)/18 - 
           ((211*I)/36)*Pi^3 - (1829*Pi^4)/720 + (310*G[1, x])/9 - 
           ((359*I)/9)*Pi*G[1, x] + 15*Pi^2*G[1, x] - ((41*I)/6)*Pi^3*
            G[1, x] - ((83*I)/3)*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/3 - 
           (398*G[1, 1, x])/9 + (35*I)*Pi*G[1, 1, x] + (23*Pi^2*G[1, 1, x])/
            2 + (2*I)*Pi*G[0, 0, 1, x] - (83*G[0, 1, 1, x])/3 + 
           (12*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
           (188*G[1, 1, 1, x])/3 - (34*I)*Pi*G[1, 1, 1, x] + 
           2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] - 
           18*G[1, 1, 1, 1, x] - (319*Zeta[3])/9 + ((20*I)/3)*Pi*Zeta[3] + 
           24*G[1, x]*Zeta[3])) - 18*Zeta[5] + 
       RATIO[x]*((11*Pi^4)/72 + ((5*I)/12)*Pi^5 + (1937*Pi^6)/3780 - 
         (11*Pi^4*G[1, x])/24 + (3*I)*Pi^5*G[1, x] - (5*Pi^2*G[0, 1, x])/6 - 
         (7*Pi^4*G[0, 1, x])/10 + (5*Pi^2*G[1, 1, x])/6 - 
         (13*Pi^4*G[1, 1, x])/5 - (5*I)*Pi*G[0, 0, 1, x] + 
         (25*Pi^2*G[0, 0, 1, x])/6 - (10*I)*Pi^3*G[0, 0, 1, x] + 
         (5*I)*Pi*G[0, 1, 1, x] - (10*Pi^2*G[0, 1, 1, x])/3 + 
         (10*I)*Pi^3*G[0, 1, 1, x] + (5*I)*Pi*G[1, 0, 1, x] - 
         (5*Pi^2*G[1, 0, 1, x])/3 + (10*I)*Pi^3*G[1, 0, 1, x] - 
         (5*I)*Pi*G[1, 1, 1, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
         (10*I)*Pi^3*G[1, 1, 1, x] - (15*I)*Pi*G[0, 0, 0, 1, x] - 
         34*Pi^2*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 1, x] + 
         (15*I)*Pi*G[0, 0, 1, 1, x] + 30*Pi^2*G[0, 0, 1, 1, x] + 
         (10*I)*Pi*G[0, 1, 0, 1, x] + 26*Pi^2*G[0, 1, 0, 1, x] + 
         5*G[0, 1, 1, 1, x] - (10*I)*Pi*G[0, 1, 1, 1, x] - 
         18*Pi^2*G[0, 1, 1, 1, x] + (30*I)*Pi*G[1, 0, 0, 1, x] + 
         64*Pi^2*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 1, x] - 
         (30*I)*Pi*G[1, 0, 1, 1, x] - 54*Pi^2*G[1, 0, 1, 1, x] - 
         (25*I)*Pi*G[1, 1, 0, 1, x] - 38*Pi^2*G[1, 1, 0, 1, x] - 
         5*G[1, 1, 1, 1, x] + (25*I)*Pi*G[1, 1, 1, 1, x] + 
         24*Pi^2*G[1, 1, 1, 1, x] + (84*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         15*G[0, 0, 0, 1, 1, x] - (84*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (72*I)*Pi*G[0, 0, 1, 0, 1, x] + 25*G[0, 0, 1, 1, 1, x] + 
         (72*I)*Pi*G[0, 0, 1, 1, 1, x] - (36*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         10*G[0, 1, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 0, 1, x] - 20*G[0, 1, 1, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, 1, 1, x] - (192*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         30*G[1, 0, 0, 1, 1, x] + (192*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (144*I)*Pi*G[1, 0, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 1, x] - 
         (144*I)*Pi*G[1, 0, 1, 1, 1, x] + (252*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         25*G[1, 1, 0, 1, 1, x] - (252*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (204*I)*Pi*G[1, 1, 1, 0, 1, x] + 35*G[1, 1, 1, 1, 1, x] + 
         (204*I)*Pi*G[1, 1, 1, 1, 1, x] + 84*G[0, 0, 0, 0, 1, 1, x] - 
         156*G[0, 0, 0, 1, 1, 1, x] - 72*G[0, 0, 1, 0, 1, 1, x] + 
         192*G[0, 0, 1, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 1, 1, x] + 
         84*G[0, 1, 0, 1, 1, 1, x] + 24*G[0, 1, 1, 0, 1, 1, x] - 
         120*G[0, 1, 1, 1, 1, 1, x] - 192*G[1, 0, 0, 0, 1, 1, x] + 
         336*G[1, 0, 0, 1, 1, 1, x] + 144*G[1, 0, 1, 0, 1, 1, x] - 
         336*G[1, 0, 1, 1, 1, 1, x] + 252*G[1, 1, 0, 0, 1, 1, x] - 
         372*G[1, 1, 0, 1, 1, 1, x] - 204*G[1, 1, 1, 0, 1, 1, x] + 
         372*G[1, 1, 1, 1, 1, 1, x] + (5*I)*Pi*Zeta[3] + 
         (10*I)*Pi^3*Zeta[3] - (15*I)*Pi*G[1, x]*Zeta[3] + 
         10*G[0, 1, x]*Zeta[3] - (12*I)*Pi*G[0, 1, x]*Zeta[3] - 
         10*G[1, 1, x]*Zeta[3] - (96*I)*Pi*G[1, 1, x]*Zeta[3] - 
         24*G[0, 0, 1, x]*Zeta[3] + 84*G[0, 1, 1, x]*Zeta[3] + 
         96*G[1, 0, 1, x]*Zeta[3] - 156*G[1, 1, 1, x]*Zeta[3] + 
         54*Zeta[3]^2 - 10*Zeta[5] - (432*I)*Pi*Zeta[5] - 
         72*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*(-23550685/46656 + 
         ((14576*I)/243)*Pi - (13727*Pi^2)/2592 - ((1130*I)/81)*Pi^3 + 
         (173*Pi^4)/81 - ((1637*I)/2160)*Pi^5 - (3193*Pi^6)/30240 + 
         (420775*G[1, x])/1296 - ((5824*I)/81)*Pi*G[1, x] + 
         (12079*Pi^2*G[1, x])/648 + ((761*I)/54)*Pi^3*G[1, x] - 
         (1309*Pi^4*G[1, x])/432 + ((163*I)/360)*Pi^5*G[1, x] - 
         ((592*I)/9)*Pi*G[0, 1, x] + (1187*Pi^2*G[0, 1, x])/36 + 
         ((28*I)/3)*Pi^3*G[0, 1, x] + (188*Pi^4*G[0, 1, x])/45 - 
         (78413*G[1, 1, x])/324 + ((2096*I)/27)*Pi*G[1, 1, x] - 
         (688*Pi^2*G[1, 1, x])/27 - ((211*I)/18)*Pi^3*G[1, 1, x] - 
         (1621*Pi^4*G[1, 1, x])/360 - ((115*I)/6)*Pi*G[0, 0, 1, x] + 
         (45*Pi^2*G[0, 0, 1, x])/4 - (3*I)*Pi^3*G[0, 0, 1, x] - 
         (592*G[0, 1, 1, x])/9 + ((124*I)/3)*Pi*G[0, 1, 1, x] - 
         (491*Pi^2*G[0, 1, 1, x])/36 + ((14*I)/3)*Pi^3*G[0, 1, 1, x] + 
         ((196*I)/3)*Pi*G[1, 0, 1, x] - (367*Pi^2*G[1, 0, 1, x])/12 + 
         ((29*I)/3)*Pi^3*G[1, 0, 1, x] + (6052*G[1, 1, 1, x])/27 - 
         ((718*I)/9)*Pi*G[1, 1, 1, x] + 25*Pi^2*G[1, 1, 1, x] - 
         ((17*I)/3)*Pi^3*G[1, 1, 1, x] - ((17*I)/6)*Pi*G[0, 0, 0, 1, x] - 
         (4*Pi^2*G[0, 0, 0, 1, x])/3 - (115*G[0, 0, 1, 1, x])/6 + 
         ((25*I)/3)*Pi*G[0, 0, 1, 1, x] + Pi^2*G[0, 0, 1, 1, x] + 
         ((185*I)/6)*Pi*G[0, 1, 0, 1, x] + 16*Pi^2*G[0, 1, 0, 1, x] + 
         (320*G[0, 1, 1, 1, x])/3 - ((130*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         4*Pi^2*G[0, 1, 1, 1, x] + ((149*I)/6)*Pi*G[1, 0, 0, 1, x] + 
         8*Pi^2*G[1, 0, 0, 1, x] + (196*G[1, 0, 1, 1, x])/3 - 
         ((94*I)/3)*Pi*G[1, 0, 1, 1, x] + (7*Pi^2*G[1, 0, 1, 1, x])/3 - 
         ((166*I)/3)*Pi*G[1, 1, 0, 1, x] - (62*Pi^2*G[1, 1, 0, 1, x])/3 - 
         248*G[1, 1, 1, 1, x] + (70*I)*Pi*G[1, 1, 1, 1, x] + 
         3*Pi^2*G[1, 1, 1, 1, x] - (17*G[0, 0, 0, 1, 1, x])/6 + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (86*G[0, 0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (56*I)*Pi*G[0, 1, 0, 0, 1, x] + (185*G[0, 1, 0, 1, 1, x])/6 + 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] + (40*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         130*G[0, 1, 1, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (149*G[1, 0, 0, 1, 1, x])/6 - (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (20*I)*Pi*G[1, 0, 1, 0, 1, x] - (260*G[1, 0, 1, 1, 1, x])/3 + 
         (60*I)*Pi*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (166*G[1, 1, 0, 1, 1, x])/3 + (80*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (20*I)*Pi*G[1, 1, 1, 0, 1, x] + (796*G[1, 1, 1, 1, 1, x])/3 - 
         (180*I)*Pi*G[1, 1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
         8*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 1, 1, x] - 
         56*G[0, 1, 0, 0, 1, 1, x] + 28*G[0, 1, 0, 1, 1, 1, x] + 
         40*G[0, 1, 1, 0, 1, 1, x] + 92*G[0, 1, 1, 1, 1, 1, x] - 
         24*G[1, 0, 0, 1, 1, 1, x] + 20*G[1, 0, 1, 0, 1, 1, x] + 
         108*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
         88*G[1, 1, 0, 1, 1, 1, x] + 20*G[1, 1, 1, 0, 1, 1, x] - 
         340*G[1, 1, 1, 1, 1, 1, x] + (6469*Zeta[3])/324 - 
         ((5687*I)/54)*Pi*Zeta[3] + (571*Pi^2*Zeta[3])/18 - 
         ((71*I)/9)*Pi^3*Zeta[3] - (944*G[1, x]*Zeta[3])/9 + 
         ((605*I)/6)*Pi*G[1, x]*Zeta[3] - 4*Pi^2*G[1, x]*Zeta[3] - 
         61*G[0, 1, x]*Zeta[3] + ((92*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (2158*G[1, 1, x]*Zeta[3])/9 - (40*I)*Pi*G[1, 1, x]*Zeta[3] + 
         28*G[0, 0, 1, x]*Zeta[3] - (184*G[0, 1, 1, x]*Zeta[3])/3 - 
         84*G[1, 0, 1, x]*Zeta[3] + (152*G[1, 1, 1, x]*Zeta[3])/3 + 
         (403*Zeta[3]^2)/9 - (619*Zeta[5])/15 + (214*I)*Pi*Zeta[5] + 
         148*G[1, x]*Zeta[5]) + Log[mu2/s]*(((167*I)/9)*Pi - (673*Pi^2)/36 + 
         ((4*I)/3)*Pi^3 + (11*Pi^4)/20 + (167*G[1, x])/9 + 
         ((25*I)/6)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 - (87*I)*Pi*G[0, 1, x] + 
         17*Pi^2*G[0, 1, x] - G[1, 1, x]/3 + (86*I)*Pi*G[1, 1, x] - 
         13*Pi^2*G[1, 1, x] - (90*I)*Pi*G[0, 0, 1, x] - 87*G[0, 1, 1, x] + 
         (90*I)*Pi*G[0, 1, 1, x] + (66*I)*Pi*G[1, 0, 1, x] + 
         86*G[1, 1, 1, x] - (66*I)*Pi*G[1, 1, 1, x] - 90*G[0, 0, 1, 1, x] + 
         138*G[0, 1, 1, 1, x] + 66*G[1, 0, 1, 1, x] - 114*G[1, 1, 1, 1, x] + 
         42*Zeta[3] + (18*I)*Pi*Zeta[3] + 48*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(((2447*I)/18)*Pi*G[1, x] - (457*Pi^2*G[1, x])/18 + 
           ((8*I)/3)*Pi^3*G[1, x] + ((157*I)/3)*Pi*G[0, 1, x] + 
           2*Pi^2*G[0, 1, x] + (2447*G[1, 1, x])/18 - (66*I)*Pi*G[1, 1, x] - 
           (11*Pi^2*G[1, 1, x])/3 + (157*G[0, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           124*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 4*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-1029109/3888 + ((5824*I)/81)*Pi - (14015*Pi^2)/648 - 
           ((761*I)/54)*Pi^3 + (3947*Pi^4)/2160 - ((41*I)/72)*Pi^5 + 
           (55117*G[1, x])/324 - ((2096*I)/27)*Pi*G[1, x] + 
           (1549*Pi^2*G[1, x])/54 + ((211*I)/18)*Pi^3*G[1, x] + 
           (43*Pi^4*G[1, x])/9 - ((196*I)/3)*Pi*G[0, 1, x] + 
           (179*Pi^2*G[0, 1, x])/6 - (8*I)*Pi^3*G[0, 1, x] - 
           (3956*G[1, 1, x])/27 + ((718*I)/9)*Pi*G[1, 1, x] - 
           (55*Pi^2*G[1, 1, x])/2 + ((29*I)/3)*Pi^3*G[1, 1, x] - 
           ((61*I)/3)*Pi*G[0, 0, 1, x] - (20*Pi^2*G[0, 0, 1, x])/3 - 
           (196*G[0, 1, 1, x])/3 + ((94*I)/3)*Pi*G[0, 1, 1, x] + 
           6*Pi^2*G[0, 1, 1, x] + ((166*I)/3)*Pi*G[1, 0, 1, x] + 
           20*Pi^2*G[1, 0, 1, x] + (1514*G[1, 1, 1, x])/9 - 
           (70*I)*Pi*G[1, 1, 1, x] - 12*Pi^2*G[1, 1, 1, x] - 
           (61*G[0, 0, 1, 1, x])/3 + (12*I)*Pi*G[0, 0, 1, 1, x] - 
           (16*I)*Pi*G[0, 1, 0, 1, x] + (260*G[0, 1, 1, 1, x])/3 - 
           (40*I)*Pi*G[0, 1, 1, 1, x] + (166*G[1, 0, 1, 1, x])/3 - 
           (52*I)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
           (586*G[1, 1, 1, 1, x])/3 + (124*I)*Pi*G[1, 1, 1, 1, x] + 
           8*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 1, 1, x] - 
           48*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 1, 1, 1, x] - 
           8*G[1, 1, 0, 1, 1, x] + 160*G[1, 1, 1, 1, 1, x] - 
           (1906*Zeta[3])/27 - ((289*I)/3)*Pi*Zeta[3] - 3*Pi^2*Zeta[3] - 
           (760*G[1, x]*Zeta[3])/9 + ((40*I)/3)*Pi*G[1, x]*Zeta[3] + 
           56*G[0, 1, x]*Zeta[3] - (176*G[1, 1, x]*Zeta[3])/3 - 90*Zeta[5]) + 
         RATIO[x]*((11*Pi^4)/36 - (2*I)*Pi^5 + (11*Pi^4*G[1, x])/5 - 
           (5*Pi^2*G[0, 1, x])/3 + (5*Pi^2*G[1, 1, x])/3 - 
           (10*I)*Pi*G[0, 0, 1, x] - 20*Pi^2*G[0, 0, 1, x] + 
           (10*I)*Pi*G[0, 1, 1, x] + 16*Pi^2*G[0, 1, 1, x] + 
           (10*I)*Pi*G[1, 0, 1, x] + 8*Pi^2*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, x] + 
           (72*I)*Pi*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 1, x] - 
           (72*I)*Pi*G[0, 0, 1, 1, x] - (48*I)*Pi*G[0, 1, 0, 1, x] + 
           10*G[0, 1, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, 1, x] - 
           (144*I)*Pi*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 1, x] + 
           (144*I)*Pi*G[1, 0, 1, 1, x] + (120*I)*Pi*G[1, 1, 0, 1, x] - 
           10*G[1, 1, 1, 1, x] - (120*I)*Pi*G[1, 1, 1, 1, x] + 
           72*G[0, 0, 0, 1, 1, x] - 120*G[0, 0, 1, 1, 1, x] - 
           48*G[0, 1, 0, 1, 1, x] + 96*G[0, 1, 1, 1, 1, x] - 
           144*G[1, 0, 0, 1, 1, x] + 192*G[1, 0, 1, 1, 1, x] + 
           120*G[1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 1, 1, x] + 
           (10*I)*Pi*Zeta[3] + (72*I)*Pi*G[1, x]*Zeta[3] - 
           48*G[0, 1, x]*Zeta[3] + 48*G[1, 1, x]*Zeta[3] + 48*Zeta[5])))) + 
   Nf*(((-4*Pi^2)/3 + (64*G[0, x])/9 + (4*Pi^2*G[0, x])/9 - (64*G[1, x])/9 + 
       (8*Pi^2*G[1, x])/9 - (40*G[0, 0, x])/9 + (16*G[0, 1, x])/9 + 
       (16*G[1, 0, x])/9 + (8*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - 
       (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
       (16*G[1, 1, 1, x])/3 + (47/9 + (4*I)*Pi + 4*G[0, x] - (8*G[1, x])/3)*
        Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       ((-32*Pi^2)/9 + (4*Pi^2*G[0, x])/9 + (8*Pi^2*G[1, x])/9 - 
         (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
         (64*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
         (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((-4*Pi^2)/3 + (8*G[0, x])/3 - (8*G[1, x])/3 - 
         (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - 
         (8*G[1, 1, x])/3 + (416/27 + ((80*I)/9)*Pi + Pi^2/9 + 
           (80*G[0, x])/9 - (94*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
           8*G[0, 1, x] - 8*G[1, 0, x] + (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + 
           (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(1370/81 + ((112*I)/27)*Pi + 
         (13*Pi^2)/54 - ((4*I)/9)*Pi^3 + (112*G[0, x])/27 - 
         (4*Pi^2*G[0, x])/3 - (416*G[1, x])/27 - ((80*I)/9)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/9 - (80*G[0, 1, x])/9 - ((8*I)/3)*Pi*G[0, 1, x] - 
         (80*G[1, 0, x])/9 + (94*G[1, 1, x])/9 + (8*I)*Pi*G[1, 1, x] - 
         (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + 
         (8*G[0, 1, 1, x])/3 + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         (16*G[1, 1, 1, x])/3 + (62*Zeta[3])/9) + 
       e*(((32*I)/9)*Pi - 2*Pi^2 + Pi^4/135 + (848*G[0, x])/27 + 
         (56*Pi^2*G[0, x])/27 - (752*G[1, x])/27 + (58*Pi^2*G[1, x])/27 - 
         (476*G[0, 0, x])/27 - (10*Pi^2*G[0, 0, x])/9 - (16*G[0, 1, x])/27 - 
         (10*Pi^2*G[0, 1, x])/9 - (16*G[1, 0, x])/27 - (14*Pi^2*G[1, 0, x])/
          9 + (472*G[1, 1, x])/27 - (26*Pi^2*G[1, 1, x])/9 + 
         (44*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/9 - (16*G[0, 1, 0, x])/9 - 
         (28*G[0, 1, 1, x])/9 - (44*G[1, 0, 1, x])/9 - (44*G[1, 1, 0, x])/9 + 
         (16*G[1, 1, 1, x])/9 - (32*G[0, 0, 0, 0, x])/3 + 
         (8*G[0, 0, 1, 1, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 1, x])/3 + 
         (8*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
         8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
         (47/9 + (4*I)*Pi + 4*G[0, x] - (26*G[1, x])/9)*Log[mu2/s]^3*
          RATIO[(1 - x)^(-1)] + (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + 
         (((64*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (64*G[1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[1, 1, x] - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         Log[mu2/s]^2*(-2*Pi^2 + 4*G[0, x] - 4*G[1, x] - 4*G[0, 0, x] + 
           4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x] + 
           (661/27 + ((100*I)/9)*Pi - Pi^2/18 + (100*G[0, x])/9 - 
             (47*G[1, x])/3 - (12*I)*Pi*G[1, x] - 12*G[0, 1, x] - 
             12*G[1, 0, x] + (26*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
           (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 
             4*G[1, 1, x])*RATIO[x]) - (40*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/
          3 + RATIO[x]*((-328*Pi^2)/27 + Pi^4/135 + (134*Pi^2*G[0, x])/27 + 
           (172*Pi^2*G[1, x])/27 - (656*G[0, 0, x])/27 - (10*Pi^2*G[0, 0, x])/
            9 + (656*G[0, 1, x])/27 - (10*Pi^2*G[0, 1, x])/9 + 
           (656*G[1, 0, x])/27 - (14*Pi^2*G[1, 0, x])/9 - (656*G[1, 1, x])/
            27 - (26*Pi^2*G[1, 1, x])/9 + (68*G[0, 0, 0, x])/3 - 
           (64*G[0, 0, 1, x])/9 - (64*G[0, 1, 0, x])/9 - (76*G[0, 1, 1, x])/
            9 - (140*G[1, 0, 1, x])/9 - (140*G[1, 1, 0, x])/9 + 
           (280*G[1, 1, 1, x])/9 - (32*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 1, 1, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
           (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 1, x])/3 + 
           (8*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
           8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 
           (64*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (16159/243 + ((656*I)/81)*Pi + (89*Pi^2)/162 - ((80*I)/27)*Pi^3 + 
           (7*Pi^4)/27 + (656*G[0, x])/81 - (200*Pi^2*G[0, x])/27 - 
           (4972*G[1, x])/81 - ((448*I)/27)*Pi*G[1, x] + (Pi^2*G[1, x])/54 + 
           ((22*I)/9)*Pi^3*G[1, x] + (8*Pi^2*G[0, 0, x])/3 - 
           (448*G[0, 1, x])/27 - ((40*I)/3)*Pi*G[0, 1, x] + 
           (26*Pi^2*G[0, 1, x])/3 - (448*G[1, 0, x])/27 + 6*Pi^2*G[1, 0, x] + 
           (1322*G[1, 1, x])/27 + ((200*I)/9)*Pi*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/
            3 - ((8*I)/3)*Pi*G[0, 0, 1, x] + (40*G[0, 1, 0, x])/3 - 
           (40*G[0, 1, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, 1, x] + 
           (200*G[1, 0, 1, x])/9 + ((32*I)/3)*Pi*G[1, 0, 1, x] + 
           (200*G[1, 1, 0, x])/9 - (94*G[1, 1, 1, x])/3 - 
           (24*I)*Pi*G[1, 1, 1, x] + (40*G[0, 0, 0, 0, x])/3 - 
           (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 - 
           (32*G[0, 0, 1, 1, x])/3 - (32*G[0, 1, 0, 1, x])/3 - 
           (32*G[0, 1, 1, 0, x])/3 + (56*G[0, 1, 1, 1, x])/3 + 
           (32*G[1, 0, 0, 0, x])/3 - (32*G[1, 0, 0, 1, x])/3 - 
           (32*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
           24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + (52*G[1, 1, 1, 1, x])/
            3 + 12*Zeta[3] - (16*I)*Pi*Zeta[3] - (80*G[0, x]*Zeta[3])/3 - 
           (116*G[1, x]*Zeta[3])/9) + Log[mu2/s]*(((4*I)/3)*Pi - 
           (10*Pi^2)/3 + (164*G[0, x])/9 + (20*Pi^2*G[0, x])/9 - 
           (152*G[1, x])/9 + (28*Pi^2*G[1, x])/9 - (116*G[0, 0, x])/9 + 
           (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9 + (28*G[1, 1, x])/9 + 
           (32*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
           (16*G[0, 1, 1, x])/3 - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
           16*G[1, 1, 1, x] + (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*
            RATIO[x^(-1)] + RATIO[x]*((-70*Pi^2)/9 + (20*Pi^2*G[0, x])/9 + 
             (28*Pi^2*G[1, x])/9 - (140*G[0, 0, x])/9 + (140*G[0, 1, x])/9 + 
             (140*G[1, 0, x])/9 - (140*G[1, 1, x])/9 + (32*G[0, 0, 0, x])/3 - 
             (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - (16*G[0, 1, 1, x])/
              3 - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 16*G[1, 1, 1, x] - 
             (8*Zeta[3])/3) - (8*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
            (4972/81 + ((448*I)/27)*Pi - Pi^2/54 - ((22*I)/9)*Pi^3 + 
             (448*G[0, x])/27 - 6*Pi^2*G[0, x] - (1322*G[1, x])/27 - 
             ((200*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/9 - (200*G[0, 1, x])/9 - 
             ((32*I)/3)*Pi*G[0, 1, x] - (200*G[1, 0, x])/9 + 
             (94*G[1, 1, x])/3 + (24*I)*Pi*G[1, 1, x] - (32*G[0, 0, 0, x])/
              3 + (32*G[0, 0, 1, x])/3 + (32*G[0, 1, 0, x])/3 + 
             (8*G[0, 1, 1, x])/3 + 24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] - 
             (52*G[1, 1, 1, x])/3 + (116*Zeta[3])/9))) + 
       e^2*(((472*I)/27)*Pi - (8*Pi^2)/3 - (I/3)*Pi^3 - (29*Pi^4)/810 + 
         (9256*G[0, x])/81 + (163*Pi^2*G[0, x])/81 + (7*Pi^4*G[0, x])/135 - 
         (7840*G[1, x])/81 + ((32*I)/9)*Pi*G[1, x] + (74*Pi^2*G[1, x])/81 - 
         (13*Pi^4*G[1, x])/135 - (4480*G[0, 0, x])/81 - (85*Pi^2*G[0, 0, x])/
          27 - (1256*G[0, 1, x])/81 - (7*Pi^2*G[0, 1, x])/3 - 
         (1256*G[1, 0, x])/81 - (77*Pi^2*G[1, 0, x])/27 + 
         (6488*G[1, 1, x])/81 - ((4*I)/3)*Pi*G[1, 1, x] - 
         (43*Pi^2*G[1, 1, x])/9 + 40*G[0, 0, 0, x] + (20*Pi^2*G[0, 0, 0, x])/
          9 + (16*G[0, 0, 1, x])/27 + (10*Pi^2*G[0, 0, 1, x])/9 + 
         (16*G[0, 1, 0, x])/27 + (14*Pi^2*G[0, 1, 0, x])/9 - 
         (20*G[0, 1, 1, x])/27 + (32*Pi^2*G[0, 1, 1, x])/9 + 
         (20*Pi^2*G[1, 0, 0, x])/9 - (4*G[1, 0, 1, x])/27 + 
         (34*Pi^2*G[1, 0, 1, x])/9 - (4*G[1, 1, 0, x])/27 + 
         (14*Pi^2*G[1, 1, 0, x])/3 - (1048*G[1, 1, 1, x])/27 + 
         (56*Pi^2*G[1, 1, 1, x])/9 - (328*G[0, 0, 0, 0, x])/9 + 
         (16*G[0, 0, 0, 1, x])/9 + (16*G[0, 0, 1, 0, x])/9 + 
         (28*G[0, 0, 1, 1, x])/9 + (44*G[0, 1, 0, 1, x])/9 + 
         (44*G[0, 1, 1, 0, x])/9 + (4*G[0, 1, 1, 1, x])/3 - 
         (44*G[1, 0, 0, 0, x])/9 + (44*G[1, 0, 0, 1, x])/9 + 
         (44*G[1, 0, 1, 0, x])/9 + (56*G[1, 0, 1, 1, x])/9 + 
         (100*G[1, 1, 0, 1, x])/9 + (100*G[1, 1, 1, 0, x])/9 - 
         (44*G[1, 1, 1, 1, x])/3 + (88*G[0, 0, 0, 0, 0, x])/3 - 
         (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 0, 0, x])/3 - (8*G[0, 1, 0, 0, 1, x])/3 - 
         (8*G[0, 1, 0, 1, 0, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
         (16*G[0, 1, 1, 1, 1, x])/3 + (32*G[1, 0, 0, 0, 0, x])/3 - 
         (8*G[1, 0, 0, 0, 1, x])/3 - (8*G[1, 0, 0, 1, 0, x])/3 - 
         (16*G[1, 0, 0, 1, 1, x])/3 - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] - (8*G[1, 0, 1, 1, 1, x])/3 + 
         8*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 0, 1, 0, x] - (32*G[1, 1, 0, 1, 1, x])/3 - 
         (56*G[1, 1, 1, 0, 1, x])/3 - (56*G[1, 1, 1, 1, 0, x])/3 + 
         (224*G[1, 1, 1, 1, 1, x])/3 + (113/36 + ((7*I)/3)*Pi + 
           (7*G[0, x])/3 - (16*G[1, x])/9)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
         (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 + Log[mu2/s]^3*
          ((-14*Pi^2)/9 + (28*G[0, x])/9 - (28*G[1, x])/9 - 
           (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - 
           (28*G[1, 1, x])/9 + (541/27 + ((220*I)/27)*Pi - Pi^2/9 + 
             (220*G[0, x])/27 - (113*G[1, x])/9 - ((28*I)/3)*Pi*G[1, x] - 
             (28*G[0, 1, x])/3 - (28*G[1, 0, x])/3 + (64*G[1, 1, x])/9)*
            RATIO[(1 - x)^(-1)] + ((-14*Pi^2)/9 - (28*G[0, 0, x])/9 + 
             (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - (28*G[1, 1, x])/9)*
            RATIO[x]) - (248*Zeta[3])/27 + (94*Pi^2*Zeta[3])/9 - 
         12*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + (128*G[0, 0, x]*Zeta[3])/
          9 - (200*G[0, 1, x]*Zeta[3])/9 - (224*G[1, 0, x]*Zeta[3])/9 + 
         (176*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*
          (((848*I)/27)*Pi*G[1, x] - (196*Pi^2*G[1, x])/27 - 
           ((2*I)/3)*Pi^3*G[1, x] + ((64*I)/9)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/9 + (848*G[1, 1, x])/27 - ((164*I)/9)*Pi*
            G[1, 1, x] + (26*Pi^2*G[1, 1, x])/9 + (64*G[0, 1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 1, 1, x] - ((8*I)/3)*Pi*G[1, 0, 1, x] - 
           (328*G[1, 1, 1, x])/9 + (8*I)*Pi*G[1, 1, 1, x] - 
           (16*G[0, 1, 1, 1, x])/3 - (8*G[1, 0, 1, 1, x])/3 + 
           24*G[1, 1, 1, 1, x] + (8*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]^2*((2*I)*Pi - (11*Pi^2)/3 + (182*G[0, x])/9 + 
           (26*Pi^2*G[0, x])/9 - (164*G[1, x])/9 + (34*Pi^2*G[1, x])/9 - 
           (134*G[0, 0, x])/9 + (50*G[0, 1, x])/9 + (50*G[1, 0, x])/9 + 
           (34*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 
           4*G[0, 1, 0, x] - (16*G[0, 1, 1, x])/3 - (28*G[1, 0, 1, x])/3 - 
           (28*G[1, 1, 0, x])/3 + (56*G[1, 1, 1, x])/3 + 
           ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[x]*((-73*Pi^2)/9 + (26*Pi^2*G[0, x])/9 + (34*Pi^2*G[1, x])/
              9 - (146*G[0, 0, x])/9 + (146*G[0, 1, x])/9 + (146*G[1, 0, x])/
              9 - (146*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/3 - 
             4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - (16*G[0, 1, 1, x])/3 - 
             (28*G[1, 0, 1, x])/3 - (28*G[1, 1, 0, x])/3 + (56*G[1, 1, 1, x])/
              3 - 4*Zeta[3]) - 4*Zeta[3] + RATIO[(1 - x)^(-1)]*
            (6416/81 + ((560*I)/27)*Pi - (13*Pi^2)/36 - ((29*I)/9)*Pi^3 + 
             (560*G[0, x])/27 - (23*Pi^2*G[0, x])/3 - (541*G[1, x])/9 - 
             ((220*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - (220*G[0, 1, x])/9 - 
             ((40*I)/3)*Pi*G[0, 1, x] - (220*G[1, 0, x])/9 + 
             (113*G[1, 1, x])/3 + (28*I)*Pi*G[1, 1, x] - (40*G[0, 0, 0, x])/
              3 + (40*G[0, 0, 1, x])/3 + (40*G[0, 1, 0, x])/3 + 
             (4*G[0, 1, 1, x])/3 + 28*G[1, 0, 1, x] + 28*G[1, 1, 0, x] - 
             (64*G[1, 1, 1, x])/3 + (98*Zeta[3])/9)) + 
         Log[mu2/s]*(((88*I)/9)*Pi - (16*Pi^2)/3 + Pi^4/27 + 
           (1912*G[0, x])/27 + (124*Pi^2*G[0, x])/27 - (1648*G[1, x])/27 + 
           ((4*I)/3)*Pi*G[1, x] + (140*Pi^2*G[1, x])/27 - (1096*G[0, 0, x])/
            27 - (10*Pi^2*G[0, 0, x])/3 + (4*G[0, 1, x])/27 - 
           (34*Pi^2*G[0, 1, x])/9 + (4*G[1, 0, x])/27 - (14*Pi^2*G[1, 0, x])/
            3 + (1016*G[1, 1, x])/27 - (62*Pi^2*G[1, 1, x])/9 + 
           (104*G[0, 0, 0, x])/3 - (44*G[0, 0, 1, x])/9 - (44*G[0, 1, 0, x])/
            9 - (56*G[0, 1, 1, x])/9 - (100*G[1, 0, 1, x])/9 - 
           (100*G[1, 1, 0, x])/9 + (32*G[1, 1, 1, x])/9 - 
           (88*G[0, 0, 0, 0, x])/3 + (8*G[0, 0, 0, 1, x])/3 + 
           (8*G[0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
           8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + (8*G[0, 1, 1, 1, x])/3 - 
           8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
           (32*G[1, 0, 1, 1, x])/3 + (56*G[1, 1, 0, 1, x])/3 + 
           (56*G[1, 1, 1, 0, x])/3 - 56*G[1, 1, 1, 1, x] + 
           (((164*I)/9)*Pi*G[1, x] - (28*Pi^2*G[1, x])/9 + ((8*I)/3)*Pi*
              G[0, 1, x] + (164*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
             (8*G[0, 1, 1, x])/3 - 16*G[1, 1, 1, x])*RATIO[x^(-1)] - 
           (92*Zeta[3])/9 + 8*G[0, x]*Zeta[3] + (8*G[1, x]*Zeta[3])/3 + 
           RATIO[(1 - x)^(-1)]*(45638/243 + ((2624*I)/81)*Pi - 
             (11*Pi^2)/162 - ((170*I)/27)*Pi^3 + (449*Pi^4)/540 + 
             (2624*G[0, x])/81 - (410*Pi^2*G[0, x])/27 - (12832*G[1, x])/81 - 
             ((1120*I)/27)*Pi*G[1, x] + (13*Pi^2*G[1, x])/18 + 
             ((58*I)/9)*Pi^3*G[1, x] + 8*Pi^2*G[0, 0, x] - (1120*G[0, 1, x])/
              27 - ((80*I)/3)*Pi*G[0, 1, x] + (70*Pi^2*G[0, 1, x])/3 - 
             (1120*G[1, 0, x])/27 + (46*Pi^2*G[1, 0, x])/3 + 
             (1082*G[1, 1, x])/9 + ((440*I)/9)*Pi*G[1, 1, x] - 
             (2*Pi^2*G[1, 1, x])/3 - (80*G[0, 0, 0, x])/3 + 
             (80*G[0, 0, 1, x])/3 - ((32*I)/3)*Pi*G[0, 0, 1, x] + 
             (80*G[0, 1, 0, x])/3 - (40*G[0, 1, 1, x])/9 + ((80*I)/3)*Pi*
              G[0, 1, 1, x] + (440*G[1, 0, 1, x])/9 + ((80*I)/3)*Pi*
              G[1, 0, 1, x] + (440*G[1, 1, 0, x])/9 - (226*G[1, 1, 1, x])/3 - 
             (56*I)*Pi*G[1, 1, 1, x] + (112*G[0, 0, 0, 0, x])/3 - 
             (32*G[0, 0, 0, 1, x])/3 - (32*G[0, 0, 1, 0, x])/3 - 
             (80*G[0, 0, 1, 1, x])/3 - (80*G[0, 1, 0, 1, x])/3 - 
             (80*G[0, 1, 1, 0, x])/3 + (152*G[0, 1, 1, 1, x])/3 + 
             (80*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 - 
             (80*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
             56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + 
             (128*G[1, 1, 1, 1, x])/3 + 10*Zeta[3] - ((152*I)/3)*Pi*Zeta[3] - 
             (232*G[0, x]*Zeta[3])/3 - (196*G[1, x]*Zeta[3])/9) + 
           RATIO[x]*((-710*Pi^2)/27 + Pi^4/27 + (286*Pi^2*G[0, x])/27 + 
             (362*Pi^2*G[1, x])/27 - (1420*G[0, 0, x])/27 - 
             (10*Pi^2*G[0, 0, x])/3 + (1420*G[0, 1, x])/27 - 
             (34*Pi^2*G[0, 1, x])/9 + (1420*G[1, 0, x])/27 - 
             (14*Pi^2*G[1, 0, x])/3 - (1420*G[1, 1, x])/27 - 
             (62*Pi^2*G[1, 1, x])/9 + 48*G[0, 0, 0, x] - (140*G[0, 0, 1, x])/
              9 - (140*G[0, 1, 0, x])/9 - (152*G[0, 1, 1, x])/9 - 
             (292*G[1, 0, 1, x])/9 - (292*G[1, 1, 0, x])/9 + 
             (584*G[1, 1, 1, x])/9 - (88*G[0, 0, 0, 0, x])/3 + 
             (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
             (16*G[0, 0, 1, 1, x])/3 + 8*G[0, 1, 0, 1, x] + 
             8*G[0, 1, 1, 0, x] + (8*G[0, 1, 1, 1, x])/3 - 
             8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
             (32*G[1, 0, 1, 1, x])/3 + (56*G[1, 1, 0, 1, x])/3 + 
             (56*G[1, 1, 1, 0, x])/3 - 56*G[1, 1, 1, 1, x] - 
             (140*Zeta[3])/9 + 8*G[0, x]*Zeta[3] + (8*G[1, x]*Zeta[3])/3)) + 
         RATIO[x]*((-3356*Pi^2)/81 + (67*Pi^4)/810 + (1366*Pi^2*G[0, x])/81 + 
           (7*Pi^4*G[0, x])/135 + (1748*Pi^2*G[1, x])/81 - 
           (13*Pi^4*G[1, x])/135 - (6712*G[0, 0, x])/81 - 
           (175*Pi^2*G[0, 0, x])/27 + (6712*G[0, 1, x])/81 - 
           (23*Pi^2*G[0, 1, x])/3 + (6712*G[1, 0, x])/81 - 
           (245*Pi^2*G[1, 0, x])/27 - (6712*G[1, 1, x])/81 - 
           (109*Pi^2*G[1, 1, x])/9 + (692*G[0, 0, 0, x])/9 + 
           (20*Pi^2*G[0, 0, 0, x])/9 - (656*G[0, 0, 1, x])/27 + 
           (10*Pi^2*G[0, 0, 1, x])/9 - (656*G[0, 1, 0, x])/27 + 
           (14*Pi^2*G[0, 1, 0, x])/9 - (764*G[0, 1, 1, x])/27 + 
           (32*Pi^2*G[0, 1, 1, x])/9 + (20*Pi^2*G[1, 0, 0, x])/9 - 
           (1420*G[1, 0, 1, x])/27 + (34*Pi^2*G[1, 0, 1, x])/9 - 
           (1420*G[1, 1, 0, x])/27 + (14*Pi^2*G[1, 1, 0, x])/3 + 
           (2840*G[1, 1, 1, x])/27 + (56*Pi^2*G[1, 1, 1, x])/9 - 
           (496*G[0, 0, 0, 0, x])/9 + (64*G[0, 0, 0, 1, x])/9 + 
           (64*G[0, 0, 1, 0, x])/9 + (76*G[0, 0, 1, 1, x])/9 + 
           (140*G[0, 1, 0, 1, x])/9 + (140*G[0, 1, 1, 0, x])/9 + 
           (4*G[0, 1, 1, 1, x])/3 - (140*G[1, 0, 0, 0, x])/9 + 
           (140*G[1, 0, 0, 1, x])/9 + (140*G[1, 0, 1, 0, x])/9 + 
           (152*G[1, 0, 1, 1, x])/9 + (292*G[1, 1, 0, 1, x])/9 + 
           (292*G[1, 1, 1, 0, x])/9 - (292*G[1, 1, 1, 1, x])/3 + 
           (88*G[0, 0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, 1, x])/3 - 
           (8*G[0, 0, 1, 0, 1, x])/3 - (8*G[0, 0, 1, 1, 0, x])/3 - 
           (8*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 - 
           (8*G[0, 1, 0, 0, 1, x])/3 - (8*G[0, 1, 0, 1, 0, x])/3 - 
           (16*G[0, 1, 0, 1, 1, x])/3 - 8*G[0, 1, 1, 0, 1, x] - 
           8*G[0, 1, 1, 1, 0, x] + (16*G[0, 1, 1, 1, 1, x])/3 + 
           (32*G[1, 0, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 0, 1, x])/3 - 
           (8*G[1, 0, 0, 1, 0, x])/3 - (16*G[1, 0, 0, 1, 1, x])/3 - 
           8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
           (8*G[1, 0, 1, 1, 1, x])/3 + 8*G[1, 1, 0, 0, 0, x] - 
           8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
           (32*G[1, 1, 0, 1, 1, x])/3 - (56*G[1, 1, 1, 0, 1, x])/3 - 
           (56*G[1, 1, 1, 1, 0, x])/3 + (224*G[1, 1, 1, 1, 1, x])/3 - 
           (656*Zeta[3])/27 + (94*Pi^2*Zeta[3])/9 + (140*G[0, x]*Zeta[3])/9 + 
           (64*G[1, x]*Zeta[3])/9 + (128*G[0, 0, x]*Zeta[3])/9 - 
           (200*G[0, 1, x]*Zeta[3])/9 - (224*G[1, 0, x]*Zeta[3])/9 + 
           (176*G[1, 1, x]*Zeta[3])/9 - (16*Zeta[5])/3) - (16*Zeta[5])/3 + 
         RATIO[(1 - x)^(-1)]*(300751/1458 + ((3904*I)/243)*Pi + 
           (1913*Pi^2)/972 - ((448*I)/81)*Pi^3 + (2201*Pi^4)/2160 - 
           ((121*I)/540)*Pi^5 + (3904*G[0, x])/243 - (1120*Pi^2*G[0, x])/81 - 
           (59*Pi^4*G[0, x])/180 - (45638*G[1, x])/243 - ((2624*I)/81)*Pi*
            G[1, x] + (11*Pi^2*G[1, x])/162 + ((170*I)/27)*Pi^3*G[1, x] - 
           (449*Pi^4*G[1, x])/540 + (80*Pi^2*G[0, 0, x])/9 - 
           (2624*G[0, 1, x])/81 - ((224*I)/9)*Pi*G[0, 1, x] + 
           (650*Pi^2*G[0, 1, x])/27 + ((8*I)/3)*Pi^3*G[0, 1, x] - 
           (2624*G[1, 0, x])/81 + (410*Pi^2*G[1, 0, x])/27 + 
           (12832*G[1, 1, x])/81 + ((1120*I)/27)*Pi*G[1, 1, x] - 
           (13*Pi^2*G[1, 1, x])/18 - ((58*I)/9)*Pi^3*G[1, 1, x] - 
           (224*G[0, 0, 0, x])/9 - (40*Pi^2*G[0, 0, 0, x])/9 + 
           (224*G[0, 0, 1, x])/9 - ((40*I)/3)*Pi*G[0, 0, 1, x] - 
           (8*Pi^2*G[0, 0, 1, x])/9 + (224*G[0, 1, 0, x])/9 - 
           (56*Pi^2*G[0, 1, 0, x])/9 - (224*G[0, 1, 1, x])/27 + 
           ((80*I)/3)*Pi*G[0, 1, 1, x] - (194*Pi^2*G[0, 1, 1, x])/9 - 
           8*Pi^2*G[1, 0, 0, x] + (1120*G[1, 0, 1, x])/27 + 
           ((80*I)/3)*Pi*G[1, 0, 1, x] - (70*Pi^2*G[1, 0, 1, x])/3 + 
           (1120*G[1, 1, 0, x])/27 - (46*Pi^2*G[1, 1, 0, x])/3 - 
           (1082*G[1, 1, 1, x])/9 - ((440*I)/9)*Pi*G[1, 1, 1, x] + 
           (2*Pi^2*G[1, 1, 1, x])/3 + 40*G[0, 0, 0, 0, x] - 
           (40*G[0, 0, 0, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           (40*G[0, 0, 1, 0, x])/3 - (80*G[0, 0, 1, 1, x])/3 + 
           ((32*I)/3)*Pi*G[0, 0, 1, 1, x] - (80*G[0, 1, 0, 1, x])/3 + 
           ((32*I)/3)*Pi*G[0, 1, 0, 1, x] - (80*G[0, 1, 1, 0, x])/3 + 
           (520*G[0, 1, 1, 1, x])/9 - ((80*I)/3)*Pi*G[0, 1, 1, 1, x] + 
           (80*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 + 
           ((32*I)/3)*Pi*G[1, 0, 0, 1, x] - (80*G[1, 0, 1, 0, x])/3 + 
           (40*G[1, 0, 1, 1, x])/9 - ((80*I)/3)*Pi*G[1, 0, 1, 1, x] - 
           (440*G[1, 1, 0, 1, x])/9 - ((80*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           (440*G[1, 1, 1, 0, x])/9 + (226*G[1, 1, 1, 1, x])/3 + 
           (56*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] + 
           (8*G[0, 0, 0, 0, 1, x])/3 + (8*G[0, 0, 0, 1, 0, x])/3 + 
           (16*G[0, 0, 0, 1, 1, x])/3 + (32*G[0, 0, 1, 0, 1, x])/3 + 
           (32*G[0, 0, 1, 1, 0, x])/3 + (80*G[0, 0, 1, 1, 1, x])/3 - 
           (32*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
           (32*G[0, 1, 0, 1, 0, x])/3 + (80*G[0, 1, 0, 1, 1, x])/3 + 
           (80*G[0, 1, 1, 0, 1, x])/3 + (80*G[0, 1, 1, 1, 0, x])/3 - 
           104*G[0, 1, 1, 1, 1, x] - (112*G[1, 0, 0, 0, 0, x])/3 + 
           (32*G[1, 0, 0, 0, 1, x])/3 + (32*G[1, 0, 0, 1, 0, x])/3 + 
           (80*G[1, 0, 0, 1, 1, x])/3 + (80*G[1, 0, 1, 0, 1, x])/3 + 
           (80*G[1, 0, 1, 1, 0, x])/3 - (152*G[1, 0, 1, 1, 1, x])/3 - 
           (80*G[1, 1, 0, 0, 0, x])/3 + (80*G[1, 1, 0, 0, 1, x])/3 + 
           (80*G[1, 1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
           56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] - 
           (128*G[1, 1, 1, 1, 1, x])/3 - (49*Zeta[3])/9 - ((1280*I)/27)*Pi*
            Zeta[3] - (64*Pi^2*Zeta[3])/9 - (2000*G[0, x]*Zeta[3])/27 - 
           10*G[1, x]*Zeta[3] + ((152*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (32*G[0, 0, x]*Zeta[3])/3 + (184*G[0, 1, x]*Zeta[3])/3 + 
           (232*G[1, 0, x]*Zeta[3])/3 + (196*G[1, 1, x]*Zeta[3])/9 + 
           (194*Zeta[5])/5)))/Nc + 
     Nc*((26/3 - ((40*I)/9)*Pi + (11*Pi^2)/9 - (34*G[1, x])/9 + 
         (4*I)*Pi*G[1, x] + (8*G[1, 1, x])/3)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (-1/3 - (2*I)*Pi + (2*G[1, x])/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       RATIO[(1 - x)^(-1)]*(455/27 - ((56*I)/27)*Pi + (107*Pi^2)/54 + 
         ((2*I)/9)*Pi^3 - (290*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] - 
         (11*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi*G[0, 1, x] + (74*G[1, 1, x])/9 - 
         (4*I)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - (20*G[1, 1, 1, x])/3 + 
         (34*Zeta[3])/9) + e*(((-16*I)/9)*Pi + (2*Pi^2)/9 - (16*G[1, x])/9 + 
         (2*G[1, 1, x])/3 + (269/27 - ((50*I)/9)*Pi + (37*Pi^2)/18 - 
           (41*G[1, x])/9 + (6*I)*Pi*G[1, x] + (10*G[1, 1, x])/3)*
          Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
         (-1/3 - (2*I)*Pi + (8*G[1, x])/9)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
         (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + 
         (((-32*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 - (32*G[1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[1, 1, x] + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(37559/486 - ((328*I)/81)*Pi + (46*Pi^2)/27 + 
           ((40*I)/27)*Pi^3 - (11*Pi^4)/135 - (4106*G[1, x])/81 + 
           ((224*I)/27)*Pi*G[1, x] - (59*Pi^2*G[1, x])/18 - 
           ((11*I)/9)*Pi^3*G[1, x] + ((20*I)/3)*Pi*G[0, 1, x] - 
           2*Pi^2*G[0, 1, x] + (986*G[1, 1, x])/27 - ((100*I)/9)*Pi*
            G[1, 1, x] + (31*Pi^2*G[1, 1, x])/9 + ((4*I)/3)*Pi*
            G[0, 0, 1, x] + (20*G[0, 1, 1, x])/3 - ((16*I)/3)*Pi*
            G[0, 1, 1, x] - ((16*I)/3)*Pi*G[1, 0, 1, x] - (94*G[1, 1, 1, x])/
            3 + (12*I)*Pi*G[1, 1, 1, x] + (4*G[0, 0, 1, 1, x])/3 - 
           (32*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 1, 1, x])/3 + 
           (92*G[1, 1, 1, 1, x])/3 + (10*Zeta[3])/3 + (8*I)*Pi*Zeta[3] - 
           (16*G[1, x]*Zeta[3])/9) + Log[mu2/s]*(((-2*I)/3)*Pi - 
           (2*G[1, x])/3 + (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*
            RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(3778/81 - ((224*I)/27)*Pi + 
             (197*Pi^2)/54 + ((11*I)/9)*Pi^3 - (254*G[1, x])/9 + 
             ((100*I)/9)*Pi*G[1, x] - (34*Pi^2*G[1, x])/9 + 
             ((16*I)/3)*Pi*G[0, 1, x] + (182*G[1, 1, x])/9 - 
             (12*I)*Pi*G[1, 1, x] + (16*G[0, 1, 1, x])/3 - (56*G[1, 1, 1, x])/
              3 + (124*Zeta[3])/9))) + e^2*(((-236*I)/27)*Pi + (52*Pi^2)/27 + 
         (I/6)*Pi^3 - (236*G[1, x])/27 - ((16*I)/9)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/18 + (28*G[1, 1, x])/9 + ((2*I)/3)*Pi*G[1, 1, x] - 
         (2*G[1, 1, 1, x])/3 + (517/81 - ((110*I)/27)*Pi + (5*Pi^2)/3 - 
           (79*G[1, x])/27 + ((14*I)/3)*Pi*G[1, x] + (20*G[1, 1, x])/9)*
          Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (-31/108 - ((7*I)/6)*Pi + 
           (11*G[1, x])/18)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
         (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 - (2*Zeta[3])/3 + 
         RATIO[x^(-1)]*(((-424*I)/27)*Pi*G[1, x] + (98*Pi^2*G[1, x])/27 + 
           (I/3)*Pi^3*G[1, x] - ((32*I)/9)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/9 - (424*G[1, 1, x])/27 + ((82*I)/9)*Pi*
            G[1, 1, x] - (13*Pi^2*G[1, 1, x])/9 - (32*G[0, 1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[0, 1, 1, x] + ((4*I)/3)*Pi*G[1, 0, 1, x] + 
           (164*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] + 
           (8*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 1, 1, x] - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]^2*((-I)*Pi - G[1, x] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
            RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(3974/81 - ((280*I)/27)*Pi + 
             (43*Pi^2)/12 + ((29*I)/18)*Pi^3 - (797*G[1, x])/27 + 
             ((110*I)/9)*Pi*G[1, x] - (9*Pi^2*G[1, x])/2 + ((20*I)/3)*Pi*
              G[0, 1, x] + 21*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] + 
             (20*G[0, 1, 1, x])/3 - (62*G[1, 1, 1, x])/3 + (166*Zeta[3])/
              9)) + Log[mu2/s]*(((-44*I)/9)*Pi + (7*Pi^2)/9 - 
           (44*G[1, x])/9 - ((2*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3 + 
           (((-82*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*
              G[0, 1, x] - (82*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             (4*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*(43759/243 - ((1312*I)/81)*Pi + 
             (461*Pi^2)/162 + ((85*I)/27)*Pi^3 - (161*Pi^4)/540 - 
             (9260*G[1, x])/81 + ((560*I)/27)*Pi*G[1, x] - (337*Pi^2*G[1, x])/
              54 - ((29*I)/9)*Pi^3*G[1, x] + ((40*I)/3)*Pi*G[0, 1, x] - 
             (16*Pi^2*G[0, 1, x])/3 + (718*G[1, 1, x])/9 - ((220*I)/9)*Pi*
              G[1, 1, x] + 8*Pi^2*G[1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, x] + 
             (40*G[0, 1, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, 1, x] - 
             ((40*I)/3)*Pi*G[1, 0, 1, x] - (598*G[1, 1, 1, x])/9 + 
             (28*I)*Pi*G[1, 1, 1, x] + (16*G[0, 0, 1, 1, x])/3 - 
             (80*G[0, 1, 1, 1, x])/3 - (40*G[1, 0, 1, 1, x])/3 + 
             (208*G[1, 1, 1, 1, x])/3 - (58*Zeta[3])/27 + ((76*I)/3)*Pi*
              Zeta[3] - (32*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
          (833023/2916 - ((1952*I)/243)*Pi - (2395*Pi^2)/972 + 
           ((224*I)/81)*Pi^3 - (3767*Pi^4)/6480 + ((121*I)/1080)*Pi^5 - 
           (1693*G[1, x])/9 + ((1312*I)/81)*Pi*G[1, x] - (349*Pi^2*G[1, x])/
            162 - ((85*I)/27)*Pi^3*G[1, x] + (523*Pi^4*G[1, x])/1080 + 
           ((112*I)/9)*Pi*G[0, 1, x] - (50*Pi^2*G[0, 1, x])/9 - 
           ((4*I)/3)*Pi^3*G[0, 1, x] + (3524*G[1, 1, x])/27 - 
           ((560*I)/27)*Pi*G[1, 1, x] + (287*Pi^2*G[1, 1, x])/54 + 
           ((29*I)/9)*Pi^3*G[1, 1, x] + ((20*I)/3)*Pi*G[0, 0, 1, x] - 
           2*Pi^2*G[0, 0, 1, x] + (112*G[0, 1, 1, x])/9 - 
           ((40*I)/3)*Pi*G[0, 1, 1, x] + (44*Pi^2*G[0, 1, 1, x])/9 - 
           ((40*I)/3)*Pi*G[1, 0, 1, x] + (16*Pi^2*G[1, 0, 1, x])/3 - 
           (2714*G[1, 1, 1, x])/27 + ((220*I)/9)*Pi*G[1, 1, 1, x] - 
           7*Pi^2*G[1, 1, 1, x] + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           (20*G[0, 0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
           ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - (80*G[0, 1, 1, 1, x])/3 + 
           ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
           (40*G[1, 0, 1, 1, x])/3 + ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + 
           ((40*I)/3)*Pi*G[1, 1, 0, 1, x] + (818*G[1, 1, 1, 1, x])/9 - 
           (28*I)*Pi*G[1, 1, 1, 1, x] + (4*G[0, 0, 0, 1, 1, x])/3 - 
           (32*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 + 
           40*G[0, 1, 1, 1, 1, x] - (16*G[1, 0, 0, 1, 1, x])/3 + 
           (80*G[1, 0, 1, 1, 1, x])/3 + (40*G[1, 1, 0, 1, 1, x])/3 - 
           (292*G[1, 1, 1, 1, 1, x])/3 - (4595*Zeta[3])/81 + 
           ((640*I)/27)*Pi*Zeta[3] - (80*Pi^2*Zeta[3])/9 + 
           (878*G[1, x]*Zeta[3])/27 - ((76*I)/3)*Pi*G[1, x]*Zeta[3] + 
           4*G[0, 1, x]*Zeta[3] - (268*G[1, 1, x]*Zeta[3])/9 + 
           (778*Zeta[5])/15))))) + DD[i1, i4]*DD[i2, i3]*
  ((Nf^2*((100/81 - (40*G[1, x])/27 + (8*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
      (40/27 - (8*G[1, x])/9)*Log[mu2/s]*RATIO[(1 - x)^(-1)] + 
      (4*Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/9 + 
      e*((1120/243 - (10*Pi^2)/81 - (424*G[1, x])/81 + (2*Pi^2*G[1, x])/27 + 
          (40*G[1, 1, x])/9 - (8*G[1, 1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
        (424/81 - (2*Pi^2)/27 - (40*G[1, x])/9 + (8*G[1, 1, x])/3)*Log[mu2/s]*
         RATIO[(1 - x)^(-1)] + (20/9 - (4*G[1, x])/3)*Log[mu2/s]^2*
         RATIO[(1 - x)^(-1)] + (4*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9) + 
      e^2*((536/81 - Pi^2/9 - (140*G[1, x])/27 + (28*G[1, 1, x])/9)*
         Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (140/81 - (28*G[1, x])/27)*
         Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
        (7*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/27 + 
        Log[mu2/s]*RATIO[(1 - x)^(-1)]*(1184/81 - (10*Pi^2)/27 - 
          (1072*G[1, x])/81 + (2*Pi^2*G[1, x])/9 + (280*G[1, 1, x])/27 - 
          (56*G[1, 1, 1, x])/9 - (56*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
         (3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[1, x])/81 + 
          (10*Pi^2*G[1, x])/27 + (1072*G[1, 1, x])/81 - (2*Pi^2*G[1, 1, x])/
           9 - (280*G[1, 1, 1, x])/27 + (56*G[1, 1, 1, 1, x])/9 - 
          (280*Zeta[3])/81 + (56*G[1, x]*Zeta[3])/27))))/Nc + 
   Nf*((2*Pi^2)/3 - (32*G[0, x])/9 - (2*Pi^2*G[0, x])/9 + (32*G[1, x])/9 - 
     (4*Pi^2*G[1, x])/9 + (20*G[0, 0, x])/9 - (8*G[0, 1, x])/9 - 
     (8*G[1, 0, x])/9 - (4*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + 
     (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
     (8*G[1, 1, 1, x])/3 + (1/3 - 2*G[0, x] - (2*G[1, x])/3)*Log[mu2/s]^2*
      RATIO[(1 - x)^(-1)] + (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
     ((16*Pi^2)/9 - (2*Pi^2*G[0, x])/9 - (4*Pi^2*G[1, x])/9 + 
       (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - (32*G[1, 0, x])/9 + 
       (32*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 + 
       (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3)*
      RATIO[x] + Log[mu2/s]*((2*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 + 
       (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + 
       (4*G[1, 1, x])/3 + (-26/3 - (11*Pi^2)/9 - (40*G[0, x])/9 + 
         (34*G[1, x])/9 + 4*G[0, 1, x] + 4*G[1, 0, x] - (8*G[1, 1, x])/3)*
        RATIO[(1 - x)^(-1)] + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - 
         (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
     RATIO[(1 - x)^(-1)]*(-455/27 - (107*Pi^2)/54 - (56*G[0, x])/27 + 
       (2*Pi^2*G[0, x])/3 + (290*G[1, x])/27 + (11*Pi^2*G[1, x])/9 + 
       (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 - (74*G[1, 1, x])/9 + 
       (4*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - 
       (8*G[0, 1, 1, x])/3 - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
       (20*G[1, 1, 1, x])/3 - (46*Zeta[3])/9) + 
     e*((7*Pi^2)/9 - Pi^4/270 - (424*G[0, x])/27 - (28*Pi^2*G[0, x])/27 + 
       (424*G[1, x])/27 - (29*Pi^2*G[1, x])/27 + (238*G[0, 0, x])/27 + 
       (5*Pi^2*G[0, 0, x])/9 + (8*G[0, 1, x])/27 + (5*Pi^2*G[0, 1, x])/9 + 
       (8*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/9 - (254*G[1, 1, x])/27 + 
       (13*Pi^2*G[1, 1, x])/9 - (22*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/9 + 
       (8*G[0, 1, 0, x])/9 + (14*G[0, 1, 1, x])/9 + (22*G[1, 0, 1, x])/9 + 
       (22*G[1, 1, 0, x])/9 - (8*G[1, 1, 1, x])/9 + (16*G[0, 0, 0, 0, x])/3 - 
       (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
       (4*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
       (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
       (4*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
       (1/3 - 2*G[0, x] - (8*G[1, x])/9)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
       (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + 
       Log[mu2/s]^2*(Pi^2 - 2*G[0, x] + 2*G[1, x] + 2*G[0, 0, x] - 
         2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
         (-269/27 - (37*Pi^2)/18 - (50*G[0, x])/9 + (41*G[1, x])/9 + 
           6*G[0, 1, x] + 6*G[1, 0, x] - (10*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x]) + (20*Zeta[3])/9 - 
       (4*G[0, x]*Zeta[3])/3 + RATIO[x]*((164*Pi^2)/27 - Pi^4/270 - 
         (67*Pi^2*G[0, x])/27 - (86*Pi^2*G[1, x])/27 + (328*G[0, 0, x])/27 + 
         (5*Pi^2*G[0, 0, x])/9 - (328*G[0, 1, x])/27 + (5*Pi^2*G[0, 1, x])/
          9 - (328*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/9 + 
         (328*G[1, 1, x])/27 + (13*Pi^2*G[1, 1, x])/9 - (34*G[0, 0, 0, x])/
          3 + (32*G[0, 0, 1, x])/9 + (32*G[0, 1, 0, x])/9 + 
         (38*G[0, 1, 1, x])/9 + (70*G[1, 0, 1, x])/9 + (70*G[1, 1, 0, x])/9 - 
         (140*G[1, 1, 1, x])/9 + (16*G[0, 0, 0, 0, x])/3 - 
         (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
         (4*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
         (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
         (4*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
         (32*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        (-37559/486 - (46*Pi^2)/27 - Pi^4/135 - (328*G[0, x])/81 + 
         (100*Pi^2*G[0, x])/27 + (4106*G[1, x])/81 + (59*Pi^2*G[1, x])/18 - 
         (4*Pi^2*G[0, 0, x])/3 + (224*G[0, 1, x])/27 - (7*Pi^2*G[0, 1, x])/
          3 + (224*G[1, 0, x])/27 - 3*Pi^2*G[1, 0, x] - (986*G[1, 1, x])/27 - 
         (31*Pi^2*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - 
         (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 - (40*G[0, 1, 1, x])/9 - 
         (100*G[1, 0, 1, x])/9 - (100*G[1, 1, 0, x])/9 + 
         (94*G[1, 1, 1, x])/3 - (20*G[0, 0, 0, 0, x])/3 + 
         (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 + 
         4*G[0, 0, 1, 1, x] + (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/
          3 + (4*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 + 
         (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
         (20*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 - 10*Zeta[3] + 
         (40*G[0, x]*Zeta[3])/3 + (64*G[1, x]*Zeta[3])/9) + 
       Log[mu2/s]*((5*Pi^2)/3 - (82*G[0, x])/9 - (10*Pi^2*G[0, x])/9 + 
         (82*G[1, x])/9 - (14*Pi^2*G[1, x])/9 + (58*G[0, 0, x])/9 - 
         (22*G[0, 1, x])/9 - (22*G[1, 0, x])/9 - (14*G[1, 1, x])/9 - 
         (16*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 
         (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         8*G[1, 1, 1, x] + RATIO[(1 - x)^(-1)]*(-3778/81 - (197*Pi^2)/54 - 
           (224*G[0, x])/27 + 3*Pi^2*G[0, x] + (254*G[1, x])/9 + 
           (34*Pi^2*G[1, x])/9 + (100*G[0, 1, x])/9 + (100*G[1, 0, x])/9 - 
           (182*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - 
           (16*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/3 - 12*G[1, 0, 1, x] - 
           12*G[1, 1, 0, x] + (56*G[1, 1, 1, x])/3 - (172*Zeta[3])/9) + 
         (4*Zeta[3])/3 + RATIO[x]*((35*Pi^2)/9 - (10*Pi^2*G[0, x])/9 - 
           (14*Pi^2*G[1, x])/9 + (70*G[0, 0, x])/9 - (70*G[0, 1, x])/9 - 
           (70*G[1, 0, x])/9 + (70*G[1, 1, x])/9 - (16*G[0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
           (4*Zeta[3])/3))) + e^2*((-16*Pi^2)/27 + (29*Pi^4)/1620 - 
       (4628*G[0, x])/81 - (163*Pi^2*G[0, x])/162 - (7*Pi^4*G[0, x])/270 + 
       (4628*G[1, x])/81 - (119*Pi^2*G[1, x])/162 + (13*Pi^4*G[1, x])/270 + 
       (2240*G[0, 0, x])/81 + (85*Pi^2*G[0, 0, x])/54 + (628*G[0, 1, x])/81 + 
       (7*Pi^2*G[0, 1, x])/6 + (628*G[1, 0, x])/81 + (77*Pi^2*G[1, 0, x])/
        54 - (3496*G[1, 1, x])/81 + (43*Pi^2*G[1, 1, x])/18 - 
       20*G[0, 0, 0, x] - (10*Pi^2*G[0, 0, 0, x])/9 - (8*G[0, 0, 1, x])/27 - 
       (5*Pi^2*G[0, 0, 1, x])/9 - (8*G[0, 1, 0, x])/27 - 
       (7*Pi^2*G[0, 1, 0, x])/9 + (10*G[0, 1, 1, x])/27 - 
       (16*Pi^2*G[0, 1, 1, x])/9 - (10*Pi^2*G[1, 0, 0, x])/9 + 
       (2*G[1, 0, 1, x])/27 - (17*Pi^2*G[1, 0, 1, x])/9 + 
       (2*G[1, 1, 0, x])/27 - (7*Pi^2*G[1, 1, 0, x])/3 + 
       (542*G[1, 1, 1, x])/27 - (28*Pi^2*G[1, 1, 1, x])/9 + 
       (164*G[0, 0, 0, 0, x])/9 - (8*G[0, 0, 0, 1, x])/9 - 
       (8*G[0, 0, 1, 0, x])/9 - (14*G[0, 0, 1, 1, x])/9 - 
       (22*G[0, 1, 0, 1, x])/9 - (22*G[0, 1, 1, 0, x])/9 - 
       (2*G[0, 1, 1, 1, x])/3 + (22*G[1, 0, 0, 0, x])/9 - 
       (22*G[1, 0, 0, 1, x])/9 - (22*G[1, 0, 1, 0, x])/9 - 
       (28*G[1, 0, 1, 1, x])/9 - (50*G[1, 1, 0, 1, x])/9 - 
       (50*G[1, 1, 1, 0, x])/9 + (22*G[1, 1, 1, 1, x])/3 - 
       (44*G[0, 0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, 1, x])/3 + 
       (4*G[0, 0, 1, 0, 1, x])/3 + (4*G[0, 0, 1, 1, 0, x])/3 + 
       (4*G[0, 0, 1, 1, 1, x])/3 - (4*G[0, 1, 0, 0, 0, x])/3 + 
       (4*G[0, 1, 0, 0, 1, x])/3 + (4*G[0, 1, 0, 1, 0, x])/3 + 
       (8*G[0, 1, 0, 1, 1, x])/3 + 4*G[0, 1, 1, 0, 1, x] + 
       4*G[0, 1, 1, 1, 0, x] - (8*G[0, 1, 1, 1, 1, x])/3 - 
       (16*G[1, 0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, 1, x])/3 + 
       (4*G[1, 0, 0, 1, 0, x])/3 + (8*G[1, 0, 0, 1, 1, x])/3 + 
       4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] + 
       (4*G[1, 0, 1, 1, 1, x])/3 - 4*G[1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] + 
       (16*G[1, 1, 0, 1, 1, x])/3 + (28*G[1, 1, 1, 0, 1, x])/3 + 
       (28*G[1, 1, 1, 1, 0, x])/3 - (112*G[1, 1, 1, 1, 1, x])/3 + 
       (31/108 - (7*G[0, x])/6 - (11*G[1, x])/18)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 + 
       Log[mu2/s]^3*((7*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 + 
         (14*G[0, 0, x])/9 - (14*G[0, 1, x])/9 - (14*G[1, 0, x])/9 + 
         (14*G[1, 1, x])/9 + (-517/81 - (5*Pi^2)/3 - (110*G[0, x])/27 + 
           (79*G[1, x])/27 + (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - 
           (20*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - (14*G[0, 1, x])/9 - 
           (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*RATIO[x]) + 
       (142*Zeta[3])/27 - (47*Pi^2*Zeta[3])/9 + 6*G[0, x]*Zeta[3] - 
       12*G[1, x]*Zeta[3] - (64*G[0, 0, x]*Zeta[3])/9 + 
       (100*G[0, 1, x]*Zeta[3])/9 + (112*G[1, 0, x]*Zeta[3])/9 - 
       (88*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]^2*((11*Pi^2)/6 - 
         (91*G[0, x])/9 - (13*Pi^2*G[0, x])/9 + (91*G[1, x])/9 - 
         (17*Pi^2*G[1, x])/9 + (67*G[0, 0, x])/9 - (25*G[0, 1, x])/9 - 
         (25*G[1, 0, x])/9 - (17*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + (8*G[0, 1, 1, x])/3 + 
         (14*G[1, 0, 1, x])/3 + (14*G[1, 1, 0, x])/3 - (28*G[1, 1, 1, x])/3 + 
         RATIO[(1 - x)^(-1)]*(-3974/81 - (43*Pi^2)/12 - (280*G[0, x])/27 + 
           (23*Pi^2*G[0, x])/6 + (797*G[1, x])/27 + (9*Pi^2*G[1, x])/2 + 
           (110*G[0, 1, x])/9 + (110*G[1, 0, x])/9 - 21*G[1, 1, x] + 
           (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/
            3 - (22*G[0, 1, 1, x])/3 - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
           (62*G[1, 1, 1, x])/3 - (226*Zeta[3])/9) + 2*Zeta[3] + 
         RATIO[x]*((73*Pi^2)/18 - (13*Pi^2*G[0, x])/9 - (17*Pi^2*G[1, x])/9 + 
           (73*G[0, 0, x])/9 - (73*G[0, 1, x])/9 - (73*G[1, 0, x])/9 + 
           (73*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 
           2*G[0, 1, 0, x] + (8*G[0, 1, 1, x])/3 + (14*G[1, 0, 1, x])/3 + 
           (14*G[1, 1, 0, x])/3 - (28*G[1, 1, 1, x])/3 + 2*Zeta[3])) + 
       Log[mu2/s]*((17*Pi^2)/9 - Pi^4/54 - (956*G[0, x])/27 - 
         (62*Pi^2*G[0, x])/27 + (956*G[1, x])/27 - (70*Pi^2*G[1, x])/27 + 
         (548*G[0, 0, x])/27 + (5*Pi^2*G[0, 0, x])/3 - (2*G[0, 1, x])/27 + 
         (17*Pi^2*G[0, 1, x])/9 - (2*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/3 - 
         (544*G[1, 1, x])/27 + (31*Pi^2*G[1, 1, x])/9 - (52*G[0, 0, 0, x])/
          3 + (22*G[0, 0, 1, x])/9 + (22*G[0, 1, 0, x])/9 + 
         (28*G[0, 1, 1, x])/9 + (50*G[1, 0, 1, x])/9 + (50*G[1, 1, 0, x])/9 - 
         (16*G[1, 1, 1, x])/9 + (44*G[0, 0, 0, 0, x])/3 - 
         (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
         (8*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
         (4*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 - (28*G[1, 1, 0, 1, x])/
          3 - (28*G[1, 1, 1, 0, x])/3 + 28*G[1, 1, 1, 1, x] + 
         (46*Zeta[3])/9 - 4*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*((355*Pi^2)/27 - Pi^4/54 - (143*Pi^2*G[0, x])/27 - 
           (181*Pi^2*G[1, x])/27 + (710*G[0, 0, x])/27 + (5*Pi^2*G[0, 0, x])/
            3 - (710*G[0, 1, x])/27 + (17*Pi^2*G[0, 1, x])/9 - 
           (710*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/3 + (710*G[1, 1, x])/
            27 + (31*Pi^2*G[1, 1, x])/9 - 24*G[0, 0, 0, x] + 
           (70*G[0, 0, 1, x])/9 + (70*G[0, 1, 0, x])/9 + (76*G[0, 1, 1, x])/
            9 + (146*G[1, 0, 1, x])/9 + (146*G[1, 1, 0, x])/9 - 
           (292*G[1, 1, 1, x])/9 + (44*G[0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
           (8*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
           (4*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 - 
           (28*G[1, 1, 0, 1, x])/3 - (28*G[1, 1, 1, 0, x])/3 + 
           28*G[1, 1, 1, 1, x] + (70*Zeta[3])/9 - 4*G[0, x]*Zeta[3] - 
           (4*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (-43759/243 - (461*Pi^2)/162 - (43*Pi^4)/540 - (1312*G[0, x])/81 + 
           (205*Pi^2*G[0, x])/27 + (9260*G[1, x])/81 + (337*Pi^2*G[1, x])/
            54 - 4*Pi^2*G[0, 0, x] + (560*G[0, 1, x])/27 - 
           (19*Pi^2*G[0, 1, x])/3 + (560*G[1, 0, x])/27 - 
           (23*Pi^2*G[1, 0, x])/3 - (718*G[1, 1, x])/9 - 8*Pi^2*G[1, 1, x] + 
           (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/
            3 - (100*G[0, 1, 1, x])/9 - (220*G[1, 0, 1, x])/9 - 
           (220*G[1, 1, 0, x])/9 + (598*G[1, 1, 1, x])/9 - 
           (56*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 0, 1, x])/3 + 
           (16*G[0, 0, 1, 0, x])/3 + 8*G[0, 0, 1, 1, x] + 
           (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 + 
           (4*G[0, 1, 1, 1, x])/3 - (40*G[1, 0, 0, 0, x])/3 + 
           (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 + 
           (44*G[1, 0, 1, 1, x])/3 + 28*G[1, 1, 0, 1, x] + 
           28*G[1, 1, 1, 0, x] - (208*G[1, 1, 1, 1, x])/3 - 
           (302*Zeta[3])/27 + (116*G[0, x]*Zeta[3])/3 + (152*G[1, x]*Zeta[3])/
            9)) + RATIO[(1 - x)^(-1)]*(-833023/2916 + (2395*Pi^2)/972 + 
         (647*Pi^4)/6480 - (1952*G[0, x])/243 + (560*Pi^2*G[0, x])/81 + 
         (59*Pi^4*G[0, x])/360 + (1693*G[1, x])/9 + (349*Pi^2*G[1, x])/162 - 
         (23*Pi^4*G[1, x])/216 - (40*Pi^2*G[0, 0, x])/9 + 
         (1312*G[0, 1, x])/81 - (175*Pi^2*G[0, 1, x])/27 + 
         (1312*G[1, 0, x])/81 - (205*Pi^2*G[1, 0, x])/27 - 
         (3524*G[1, 1, x])/27 - (287*Pi^2*G[1, 1, x])/54 + 
         (112*G[0, 0, 0, x])/9 + (20*Pi^2*G[0, 0, 0, x])/9 - 
         (112*G[0, 0, 1, x])/9 + (22*Pi^2*G[0, 0, 1, x])/9 - 
         (112*G[0, 1, 0, x])/9 + (28*Pi^2*G[0, 1, 0, x])/9 - 
         (224*G[0, 1, 1, x])/27 + (53*Pi^2*G[0, 1, 1, x])/9 + 
         4*Pi^2*G[1, 0, 0, x] - (560*G[1, 0, 1, x])/27 + 
         (19*Pi^2*G[1, 0, 1, x])/3 - (560*G[1, 1, 0, x])/27 + 
         (23*Pi^2*G[1, 1, 0, x])/3 + (2714*G[1, 1, 1, x])/27 + 
         7*Pi^2*G[1, 1, 1, x] - 20*G[0, 0, 0, 0, x] + (20*G[0, 0, 0, 1, x])/
          3 + (20*G[0, 0, 1, 0, x])/3 + (20*G[0, 0, 1, 1, x])/3 + 
         (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
         (20*G[0, 1, 1, 1, x])/9 - (40*G[1, 0, 0, 0, x])/3 + 
         (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 + 
         (100*G[1, 0, 1, 1, x])/9 + (220*G[1, 1, 0, 1, x])/9 + 
         (220*G[1, 1, 1, 0, x])/9 - (818*G[1, 1, 1, 1, x])/9 + 
         20*G[0, 0, 0, 0, 0, x] - (4*G[0, 0, 0, 0, 1, x])/3 - 
         (4*G[0, 0, 0, 1, 0, x])/3 - 4*G[0, 0, 0, 1, 1, x] - 
         (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 - 
         (8*G[0, 0, 1, 1, 1, x])/3 + (16*G[0, 1, 0, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 0, 1, x])/3 - (16*G[0, 1, 0, 1, 0, x])/3 - 
         8*G[0, 1, 0, 1, 1, x] - (40*G[0, 1, 1, 0, 1, x])/3 - 
         (40*G[0, 1, 1, 1, 0, x])/3 + 12*G[0, 1, 1, 1, 1, x] + 
         (56*G[1, 0, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 0, 1, 0, x])/3 - 8*G[1, 0, 0, 1, 1, x] - 
         (40*G[1, 0, 1, 0, 1, x])/3 - (40*G[1, 0, 1, 1, 0, x])/3 - 
         (4*G[1, 0, 1, 1, 1, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 - 
         (40*G[1, 1, 0, 0, 1, x])/3 - (40*G[1, 1, 0, 1, 0, x])/3 - 
         (44*G[1, 1, 0, 1, 1, x])/3 - 28*G[1, 1, 1, 0, 1, x] - 
         28*G[1, 1, 1, 1, 0, x] + (292*G[1, 1, 1, 1, 1, x])/3 + 
         (3587*Zeta[3])/81 + 12*Pi^2*Zeta[3] + (1000*G[0, x]*Zeta[3])/27 - 
         (518*G[1, x]*Zeta[3])/27 - (16*G[0, 0, x]*Zeta[3])/3 - 
         (104*G[0, 1, x]*Zeta[3])/3 - (116*G[1, 0, x]*Zeta[3])/3 + 
         (148*G[1, 1, x]*Zeta[3])/9 - (306*Zeta[5])/5) + (8*Zeta[5])/3 + 
       RATIO[x]*((1678*Pi^2)/81 - (67*Pi^4)/1620 - (683*Pi^2*G[0, x])/81 - 
         (7*Pi^4*G[0, x])/270 - (874*Pi^2*G[1, x])/81 + 
         (13*Pi^4*G[1, x])/270 + (3356*G[0, 0, x])/81 + (175*Pi^2*G[0, 0, x])/
          54 - (3356*G[0, 1, x])/81 + (23*Pi^2*G[0, 1, x])/6 - 
         (3356*G[1, 0, x])/81 + (245*Pi^2*G[1, 0, x])/54 + 
         (3356*G[1, 1, x])/81 + (109*Pi^2*G[1, 1, x])/18 - 
         (346*G[0, 0, 0, x])/9 - (10*Pi^2*G[0, 0, 0, x])/9 + 
         (328*G[0, 0, 1, x])/27 - (5*Pi^2*G[0, 0, 1, x])/9 + 
         (328*G[0, 1, 0, x])/27 - (7*Pi^2*G[0, 1, 0, x])/9 + 
         (382*G[0, 1, 1, x])/27 - (16*Pi^2*G[0, 1, 1, x])/9 - 
         (10*Pi^2*G[1, 0, 0, x])/9 + (710*G[1, 0, 1, x])/27 - 
         (17*Pi^2*G[1, 0, 1, x])/9 + (710*G[1, 1, 0, x])/27 - 
         (7*Pi^2*G[1, 1, 0, x])/3 - (1420*G[1, 1, 1, x])/27 - 
         (28*Pi^2*G[1, 1, 1, x])/9 + (248*G[0, 0, 0, 0, x])/9 - 
         (32*G[0, 0, 0, 1, x])/9 - (32*G[0, 0, 1, 0, x])/9 - 
         (38*G[0, 0, 1, 1, x])/9 - (70*G[0, 1, 0, 1, x])/9 - 
         (70*G[0, 1, 1, 0, x])/9 - (2*G[0, 1, 1, 1, x])/3 + 
         (70*G[1, 0, 0, 0, x])/9 - (70*G[1, 0, 0, 1, x])/9 - 
         (70*G[1, 0, 1, 0, x])/9 - (76*G[1, 0, 1, 1, x])/9 - 
         (146*G[1, 1, 0, 1, x])/9 - (146*G[1, 1, 1, 0, x])/9 + 
         (146*G[1, 1, 1, 1, x])/3 - (44*G[0, 0, 0, 0, 0, x])/3 + 
         (4*G[0, 0, 0, 1, 1, x])/3 + (4*G[0, 0, 1, 0, 1, x])/3 + 
         (4*G[0, 0, 1, 1, 0, x])/3 + (4*G[0, 0, 1, 1, 1, x])/3 - 
         (4*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
         (8*G[0, 1, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
         (4*G[1, 0, 0, 0, 1, x])/3 + (4*G[1, 0, 0, 1, 0, x])/3 + 
         (8*G[1, 0, 0, 1, 1, x])/3 + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + (4*G[1, 0, 1, 1, 1, x])/3 - 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] + (16*G[1, 1, 0, 1, 1, x])/3 + 
         (28*G[1, 1, 1, 0, 1, x])/3 + (28*G[1, 1, 1, 1, 0, x])/3 - 
         (112*G[1, 1, 1, 1, 1, x])/3 + (328*Zeta[3])/27 - 
         (47*Pi^2*Zeta[3])/9 - (70*G[0, x]*Zeta[3])/9 - (32*G[1, x]*Zeta[3])/
          9 - (64*G[0, 0, x]*Zeta[3])/9 + (100*G[0, 1, x]*Zeta[3])/9 + 
         (112*G[1, 0, x]*Zeta[3])/9 - (88*G[1, 1, x]*Zeta[3])/9 + 
         (8*Zeta[5])/3)) + ((2*Pi^2)/3 - (32*G[0, x])/9 - 
       (2*Pi^2*G[0, x])/9 + (32*G[1, x])/9 - (4*Pi^2*G[1, x])/9 + 
       (20*G[0, 0, x])/9 - (8*G[0, 1, x])/9 - (8*G[1, 0, x])/9 - 
       (4*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 + 
       (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
       (-47/9 - (2*I)*Pi - 2*G[0, x] + (8*G[1, x])/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       ((16*Pi^2)/9 - (2*Pi^2*G[0, x])/9 - (4*Pi^2*G[1, x])/9 + 
         (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - (32*G[1, 0, x])/9 + 
         (32*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 + 
         (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((2*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 + 
         (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + 
         (4*G[1, 1, x])/3 + (-416/27 - ((40*I)/9)*Pi - Pi^2/9 - 
           (40*G[0, x])/9 + (94*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
           4*G[0, 1, x] + 4*G[1, 0, x] - (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - 
           (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(-1370/81 - ((56*I)/27)*Pi - 
         (13*Pi^2)/54 + ((2*I)/9)*Pi^3 - (56*G[0, x])/27 + 
         (2*Pi^2*G[0, x])/3 + (416*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/9 + (40*G[0, 1, x])/9 + ((4*I)/3)*Pi*G[0, 1, x] + 
         (40*G[1, 0, x])/9 - (94*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] + 
         (4*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - 
         (4*G[0, 1, 1, x])/3 - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
         (16*G[1, 1, 1, x])/3 - (50*Zeta[3])/9) + 
       e*(((-16*I)/9)*Pi + Pi^2 - Pi^4/270 - (424*G[0, x])/27 - 
         (28*Pi^2*G[0, x])/27 + (376*G[1, x])/27 - (29*Pi^2*G[1, x])/27 + 
         (238*G[0, 0, x])/27 + (5*Pi^2*G[0, 0, x])/9 + (8*G[0, 1, x])/27 + 
         (5*Pi^2*G[0, 1, x])/9 + (8*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/9 - 
         (236*G[1, 1, x])/27 + (13*Pi^2*G[1, 1, x])/9 - (22*G[0, 0, 0, x])/
          3 + (8*G[0, 0, 1, x])/9 + (8*G[0, 1, 0, x])/9 + 
         (14*G[0, 1, 1, x])/9 + (22*G[1, 0, 1, x])/9 + (22*G[1, 1, 0, x])/9 - 
         (8*G[1, 1, 1, x])/9 + (16*G[0, 0, 0, 0, x])/3 - 
         (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
         (4*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
         (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
         (4*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
         (-47/9 - (2*I)*Pi - 2*G[0, x] + (26*G[1, x])/9)*Log[mu2/s]^3*
          RATIO[(1 - x)^(-1)] - (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + 
         (((-32*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 - (32*G[1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[1, 1, x] + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         Log[mu2/s]^2*(Pi^2 - 2*G[0, x] + 2*G[1, x] + 2*G[0, 0, x] - 
           2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
           (-661/27 - ((50*I)/9)*Pi + Pi^2/18 - (50*G[0, x])/9 + 
             (47*G[1, x])/3 + (6*I)*Pi*G[1, x] + 6*G[0, 1, x] + 
             6*G[1, 0, x] - (26*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
           (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
            RATIO[x]) + (20*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3 + 
         RATIO[x]*((164*Pi^2)/27 - Pi^4/270 - (67*Pi^2*G[0, x])/27 - 
           (86*Pi^2*G[1, x])/27 + (328*G[0, 0, x])/27 + (5*Pi^2*G[0, 0, x])/
            9 - (328*G[0, 1, x])/27 + (5*Pi^2*G[0, 1, x])/9 - 
           (328*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/9 + (328*G[1, 1, x])/
            27 + (13*Pi^2*G[1, 1, x])/9 - (34*G[0, 0, 0, x])/3 + 
           (32*G[0, 0, 1, x])/9 + (32*G[0, 1, 0, x])/9 + (38*G[0, 1, 1, x])/
            9 + (70*G[1, 0, 1, x])/9 + (70*G[1, 1, 0, x])/9 - 
           (140*G[1, 1, 1, x])/9 + (16*G[0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
           (4*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
           (4*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
           4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
           (32*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (-16159/243 - ((328*I)/81)*Pi - (89*Pi^2)/162 + ((40*I)/27)*Pi^3 - 
           (23*Pi^4)/135 - (328*G[0, x])/81 + (100*Pi^2*G[0, x])/27 + 
           (4972*G[1, x])/81 + ((224*I)/27)*Pi*G[1, x] - (Pi^2*G[1, x])/54 - 
           ((11*I)/9)*Pi^3*G[1, x] - (4*Pi^2*G[0, 0, x])/3 + 
           (224*G[0, 1, x])/27 + ((20*I)/3)*Pi*G[0, 1, x] - 
           (13*Pi^2*G[0, 1, x])/3 + (224*G[1, 0, x])/27 - 3*Pi^2*G[1, 0, x] - 
           (1322*G[1, 1, x])/27 - ((100*I)/9)*Pi*G[1, 1, x] + 
           (Pi^2*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/
            3 + ((4*I)/3)*Pi*G[0, 0, 1, x] - (20*G[0, 1, 0, x])/3 + 
           (20*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
           (100*G[1, 0, 1, x])/9 - ((16*I)/3)*Pi*G[1, 0, 1, x] - 
           (100*G[1, 1, 0, x])/9 + (94*G[1, 1, 1, x])/3 + 
           (12*I)*Pi*G[1, 1, 1, x] - (20*G[0, 0, 0, 0, x])/3 + 
           (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 + 
           (16*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 1, x])/3 + 
           (16*G[0, 1, 1, 0, x])/3 - (28*G[0, 1, 1, 1, x])/3 - 
           (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
           (16*G[1, 0, 1, 0, x])/3 + (4*G[1, 0, 1, 1, x])/3 + 
           12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - (52*G[1, 1, 1, 1, x])/
            3 - (16*Zeta[3])/3 + (8*I)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 + 
           (68*G[1, x]*Zeta[3])/9) + Log[mu2/s]*(((-2*I)/3)*Pi + (5*Pi^2)/3 - 
           (82*G[0, x])/9 - (10*Pi^2*G[0, x])/9 + (76*G[1, x])/9 - 
           (14*Pi^2*G[1, x])/9 + (58*G[0, 0, x])/9 - (22*G[0, 1, x])/9 - 
           (22*G[1, 0, x])/9 - (14*G[1, 1, x])/9 - (16*G[0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
           (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*(-4972/81 - ((224*I)/27)*Pi + Pi^2/54 + 
             ((11*I)/9)*Pi^3 - (224*G[0, x])/27 + 3*Pi^2*G[0, x] + 
             (1322*G[1, x])/27 + ((100*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/9 + 
             (100*G[0, 1, x])/9 + ((16*I)/3)*Pi*G[0, 1, x] + 
             (100*G[1, 0, x])/9 - (94*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 
             (16*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/
              3 - (4*G[0, 1, 1, x])/3 - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
             (52*G[1, 1, 1, x])/3 - (68*Zeta[3])/9) + (4*Zeta[3])/3 + 
           RATIO[x]*((35*Pi^2)/9 - (10*Pi^2*G[0, x])/9 - (14*Pi^2*G[1, x])/
              9 + (70*G[0, 0, x])/9 - (70*G[0, 1, x])/9 - (70*G[1, 0, x])/9 + 
             (70*G[1, 1, x])/9 - (16*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
             (4*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 
             4*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + (4*Zeta[3])/3))) + 
       e^2*(((-236*I)/27)*Pi + (4*Pi^2)/3 + (I/6)*Pi^3 + (29*Pi^4)/1620 - 
         (4628*G[0, x])/81 - (163*Pi^2*G[0, x])/162 - (7*Pi^4*G[0, x])/270 + 
         (3920*G[1, x])/81 - ((16*I)/9)*Pi*G[1, x] - (37*Pi^2*G[1, x])/81 + 
         (13*Pi^4*G[1, x])/270 + (2240*G[0, 0, x])/81 + (85*Pi^2*G[0, 0, x])/
          54 + (628*G[0, 1, x])/81 + (7*Pi^2*G[0, 1, x])/6 + 
         (628*G[1, 0, x])/81 + (77*Pi^2*G[1, 0, x])/54 - 
         (3244*G[1, 1, x])/81 + ((2*I)/3)*Pi*G[1, 1, x] + 
         (43*Pi^2*G[1, 1, x])/18 - 20*G[0, 0, 0, x] - (10*Pi^2*G[0, 0, 0, x])/
          9 - (8*G[0, 0, 1, x])/27 - (5*Pi^2*G[0, 0, 1, x])/9 - 
         (8*G[0, 1, 0, x])/27 - (7*Pi^2*G[0, 1, 0, x])/9 + 
         (10*G[0, 1, 1, x])/27 - (16*Pi^2*G[0, 1, 1, x])/9 - 
         (10*Pi^2*G[1, 0, 0, x])/9 + (2*G[1, 0, 1, x])/27 - 
         (17*Pi^2*G[1, 0, 1, x])/9 + (2*G[1, 1, 0, x])/27 - 
         (7*Pi^2*G[1, 1, 0, x])/3 + (524*G[1, 1, 1, x])/27 - 
         (28*Pi^2*G[1, 1, 1, x])/9 + (164*G[0, 0, 0, 0, x])/9 - 
         (8*G[0, 0, 0, 1, x])/9 - (8*G[0, 0, 1, 0, x])/9 - 
         (14*G[0, 0, 1, 1, x])/9 - (22*G[0, 1, 0, 1, x])/9 - 
         (22*G[0, 1, 1, 0, x])/9 - (2*G[0, 1, 1, 1, x])/3 + 
         (22*G[1, 0, 0, 0, x])/9 - (22*G[1, 0, 0, 1, x])/9 - 
         (22*G[1, 0, 1, 0, x])/9 - (28*G[1, 0, 1, 1, x])/9 - 
         (50*G[1, 1, 0, 1, x])/9 - (50*G[1, 1, 1, 0, x])/9 + 
         (22*G[1, 1, 1, 1, x])/3 - (44*G[0, 0, 0, 0, 0, x])/3 + 
         (4*G[0, 0, 0, 1, 1, x])/3 + (4*G[0, 0, 1, 0, 1, x])/3 + 
         (4*G[0, 0, 1, 1, 0, x])/3 + (4*G[0, 0, 1, 1, 1, x])/3 - 
         (4*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
         (8*G[0, 1, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
         (4*G[1, 0, 0, 0, 1, x])/3 + (4*G[1, 0, 0, 1, 0, x])/3 + 
         (8*G[1, 0, 0, 1, 1, x])/3 + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + (4*G[1, 0, 1, 1, 1, x])/3 - 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] + (16*G[1, 1, 0, 1, 1, x])/3 + 
         (28*G[1, 1, 1, 0, 1, x])/3 + (28*G[1, 1, 1, 1, 0, x])/3 - 
         (112*G[1, 1, 1, 1, 1, x])/3 + (-113/36 - ((7*I)/6)*Pi - 
           (7*G[0, x])/6 + (16*G[1, x])/9)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
         (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 + Log[mu2/s]^3*
          ((7*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 + (14*G[0, 0, x])/9 - 
           (14*G[0, 1, x])/9 - (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9 + 
           (-541/27 - ((110*I)/27)*Pi + Pi^2/9 - (110*G[0, x])/27 + 
             (113*G[1, x])/9 + ((14*I)/3)*Pi*G[1, x] + (14*G[0, 1, x])/3 + 
             (14*G[1, 0, x])/3 - (64*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
           ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - (14*G[0, 1, x])/9 - 
             (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*RATIO[x]) + 
         (124*Zeta[3])/27 - (47*Pi^2*Zeta[3])/9 + 6*G[0, x]*Zeta[3] - 
         12*G[1, x]*Zeta[3] - (64*G[0, 0, x]*Zeta[3])/9 + 
         (100*G[0, 1, x]*Zeta[3])/9 + (112*G[1, 0, x]*Zeta[3])/9 - 
         (88*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*
          (((-424*I)/27)*Pi*G[1, x] + (98*Pi^2*G[1, x])/27 + 
           (I/3)*Pi^3*G[1, x] - ((32*I)/9)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/9 - (424*G[1, 1, x])/27 + ((82*I)/9)*Pi*
            G[1, 1, x] - (13*Pi^2*G[1, 1, x])/9 - (32*G[0, 1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[0, 1, 1, x] + ((4*I)/3)*Pi*G[1, 0, 1, x] + 
           (164*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] + 
           (8*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 1, 1, x] - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]^2*((-I)*Pi + (11*Pi^2)/6 - (91*G[0, x])/9 - 
           (13*Pi^2*G[0, x])/9 + (82*G[1, x])/9 - (17*Pi^2*G[1, x])/9 + 
           (67*G[0, 0, x])/9 - (25*G[0, 1, x])/9 - (25*G[1, 0, x])/9 - 
           (17*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 
           2*G[0, 1, 0, x] + (8*G[0, 1, 1, x])/3 + (14*G[1, 0, 1, x])/3 + 
           (14*G[1, 1, 0, x])/3 - (28*G[1, 1, 1, x])/3 + 
           ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*(-6416/81 - ((280*I)/27)*Pi + (13*Pi^2)/36 + 
             ((29*I)/18)*Pi^3 - (280*G[0, x])/27 + (23*Pi^2*G[0, x])/6 + 
             (541*G[1, x])/9 + ((110*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 
             (110*G[0, 1, x])/9 + ((20*I)/3)*Pi*G[0, 1, x] + 
             (110*G[1, 0, x])/9 - (113*G[1, 1, x])/3 - (14*I)*Pi*G[1, 1, x] + 
             (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/
              3 - (2*G[0, 1, 1, x])/3 - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
             (64*G[1, 1, 1, x])/3 - (38*Zeta[3])/9) + 2*Zeta[3] + 
           RATIO[x]*((73*Pi^2)/18 - (13*Pi^2*G[0, x])/9 - (17*Pi^2*G[1, x])/
              9 + (73*G[0, 0, x])/9 - (73*G[0, 1, x])/9 - (73*G[1, 0, x])/9 + 
             (73*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 
             2*G[0, 1, 0, x] + (8*G[0, 1, 1, x])/3 + (14*G[1, 0, 1, x])/3 + 
             (14*G[1, 1, 0, x])/3 - (28*G[1, 1, 1, x])/3 + 2*Zeta[3])) + 
         Log[mu2/s]*(((-44*I)/9)*Pi + (8*Pi^2)/3 - Pi^4/54 - 
           (956*G[0, x])/27 - (62*Pi^2*G[0, x])/27 + (824*G[1, x])/27 - 
           ((2*I)/3)*Pi*G[1, x] - (70*Pi^2*G[1, x])/27 + (548*G[0, 0, x])/
            27 + (5*Pi^2*G[0, 0, x])/3 - (2*G[0, 1, x])/27 + 
           (17*Pi^2*G[0, 1, x])/9 - (2*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/
            3 - (508*G[1, 1, x])/27 + (31*Pi^2*G[1, 1, x])/9 - 
           (52*G[0, 0, 0, x])/3 + (22*G[0, 0, 1, x])/9 + (22*G[0, 1, 0, x])/
            9 + (28*G[0, 1, 1, x])/9 + (50*G[1, 0, 1, x])/9 + 
           (50*G[1, 1, 0, x])/9 - (16*G[1, 1, 1, x])/9 + 
           (44*G[0, 0, 0, 0, x])/3 - (4*G[0, 0, 0, 1, x])/3 - 
           (4*G[0, 0, 1, 0, x])/3 - (8*G[0, 0, 1, 1, x])/3 - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - (4*G[0, 1, 1, 1, x])/3 + 
           4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           (16*G[1, 0, 1, 1, x])/3 - (28*G[1, 1, 0, 1, x])/3 - 
           (28*G[1, 1, 1, 0, x])/3 + 28*G[1, 1, 1, 1, x] + 
           (((-82*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*
              G[0, 1, x] - (82*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             (4*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           (46*Zeta[3])/9 - 4*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/3 + 
           RATIO[x]*((355*Pi^2)/27 - Pi^4/54 - (143*Pi^2*G[0, x])/27 - 
             (181*Pi^2*G[1, x])/27 + (710*G[0, 0, x])/27 + 
             (5*Pi^2*G[0, 0, x])/3 - (710*G[0, 1, x])/27 + 
             (17*Pi^2*G[0, 1, x])/9 - (710*G[1, 0, x])/27 + 
             (7*Pi^2*G[1, 0, x])/3 + (710*G[1, 1, x])/27 + 
             (31*Pi^2*G[1, 1, x])/9 - 24*G[0, 0, 0, x] + (70*G[0, 0, 1, x])/
              9 + (70*G[0, 1, 0, x])/9 + (76*G[0, 1, 1, x])/9 + 
             (146*G[1, 0, 1, x])/9 + (146*G[1, 1, 0, x])/9 - 
             (292*G[1, 1, 1, x])/9 + (44*G[0, 0, 0, 0, x])/3 - 
             (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
             (8*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 1, x] - 
             4*G[0, 1, 1, 0, x] - (4*G[0, 1, 1, 1, x])/3 + 
             4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
             (16*G[1, 0, 1, 1, x])/3 - (28*G[1, 1, 0, 1, x])/3 - 
             (28*G[1, 1, 1, 0, x])/3 + 28*G[1, 1, 1, 1, x] + (70*Zeta[3])/9 - 
             4*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (-45638/243 - ((1312*I)/81)*Pi + (11*Pi^2)/162 + 
             ((85*I)/27)*Pi^3 - (49*Pi^4)/108 - (1312*G[0, x])/81 + 
             (205*Pi^2*G[0, x])/27 + (12832*G[1, x])/81 + ((560*I)/27)*Pi*
              G[1, x] - (13*Pi^2*G[1, x])/18 - ((29*I)/9)*Pi^3*G[1, x] - 
             4*Pi^2*G[0, 0, x] + (560*G[0, 1, x])/27 + ((40*I)/3)*Pi*
              G[0, 1, x] - (35*Pi^2*G[0, 1, x])/3 + (560*G[1, 0, x])/27 - 
             (23*Pi^2*G[1, 0, x])/3 - (1082*G[1, 1, x])/9 - 
             ((220*I)/9)*Pi*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 + 
             (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/3 + ((16*I)/3)*Pi*
              G[0, 0, 1, x] - (40*G[0, 1, 0, x])/3 + (20*G[0, 1, 1, x])/9 - 
             ((40*I)/3)*Pi*G[0, 1, 1, x] - (220*G[1, 0, 1, x])/9 - 
             ((40*I)/3)*Pi*G[1, 0, 1, x] - (220*G[1, 1, 0, x])/9 + 
             (226*G[1, 1, 1, x])/3 + (28*I)*Pi*G[1, 1, 1, x] - 
             (56*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 0, 1, x])/3 + 
             (16*G[0, 0, 1, 0, x])/3 + (40*G[0, 0, 1, 1, x])/3 + 
             (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
             (76*G[0, 1, 1, 1, x])/3 - (40*G[1, 0, 0, 0, x])/3 + 
             (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 + 
             (4*G[1, 0, 1, 1, x])/3 + 28*G[1, 1, 0, 1, x] + 
             28*G[1, 1, 1, 0, x] - (128*G[1, 1, 1, 1, x])/3 + 
             (10*Zeta[3])/3 + ((76*I)/3)*Pi*Zeta[3] + (116*G[0, x]*Zeta[3])/
              3 + (76*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
          (-300751/1458 - ((1952*I)/243)*Pi - (1913*Pi^2)/972 + 
           ((224*I)/81)*Pi^3 - (43*Pi^4)/80 + ((121*I)/1080)*Pi^5 - 
           (1952*G[0, x])/243 + (560*Pi^2*G[0, x])/81 + (59*Pi^4*G[0, x])/
            360 + (45638*G[1, x])/243 + ((1312*I)/81)*Pi*G[1, x] - 
           (11*Pi^2*G[1, x])/162 - ((85*I)/27)*Pi^3*G[1, x] + 
           (49*Pi^4*G[1, x])/108 - (40*Pi^2*G[0, 0, x])/9 + 
           (1312*G[0, 1, x])/81 + ((112*I)/9)*Pi*G[0, 1, x] - 
           (325*Pi^2*G[0, 1, x])/27 - ((4*I)/3)*Pi^3*G[0, 1, x] + 
           (1312*G[1, 0, x])/81 - (205*Pi^2*G[1, 0, x])/27 - 
           (12832*G[1, 1, x])/81 - ((560*I)/27)*Pi*G[1, 1, x] + 
           (13*Pi^2*G[1, 1, x])/18 + ((29*I)/9)*Pi^3*G[1, 1, x] + 
           (112*G[0, 0, 0, x])/9 + (20*Pi^2*G[0, 0, 0, x])/9 - 
           (112*G[0, 0, 1, x])/9 + ((20*I)/3)*Pi*G[0, 0, 1, x] + 
           (4*Pi^2*G[0, 0, 1, x])/9 - (112*G[0, 1, 0, x])/9 + 
           (28*Pi^2*G[0, 1, 0, x])/9 + (112*G[0, 1, 1, x])/27 - 
           ((40*I)/3)*Pi*G[0, 1, 1, x] + (97*Pi^2*G[0, 1, 1, x])/9 + 
           4*Pi^2*G[1, 0, 0, x] - (560*G[1, 0, 1, x])/27 - 
           ((40*I)/3)*Pi*G[1, 0, 1, x] + (35*Pi^2*G[1, 0, 1, x])/3 - 
           (560*G[1, 1, 0, x])/27 + (23*Pi^2*G[1, 1, 0, x])/3 + 
           (1082*G[1, 1, 1, x])/9 + ((220*I)/9)*Pi*G[1, 1, 1, x] - 
           (2*Pi^2*G[1, 1, 1, x])/3 - 20*G[0, 0, 0, 0, x] + 
           (20*G[0, 0, 0, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           (20*G[0, 0, 1, 0, x])/3 + (40*G[0, 0, 1, 1, x])/3 - 
           ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 1, x])/3 - 
           ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + (40*G[0, 1, 1, 0, x])/3 - 
           (260*G[0, 1, 1, 1, x])/9 + ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - 
           (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 - 
           ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + (40*G[1, 0, 1, 0, x])/3 - 
           (20*G[1, 0, 1, 1, x])/9 + ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + 
           (220*G[1, 1, 0, 1, x])/9 + ((40*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           (220*G[1, 1, 1, 0, x])/9 - (226*G[1, 1, 1, 1, x])/3 - 
           (28*I)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 0, 0, 0, x] - 
           (4*G[0, 0, 0, 0, 1, x])/3 - (4*G[0, 0, 0, 1, 0, x])/3 - 
           (8*G[0, 0, 0, 1, 1, x])/3 - (16*G[0, 0, 1, 0, 1, x])/3 - 
           (16*G[0, 0, 1, 1, 0, x])/3 - (40*G[0, 0, 1, 1, 1, x])/3 + 
           (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
           (16*G[0, 1, 0, 1, 0, x])/3 - (40*G[0, 1, 0, 1, 1, x])/3 - 
           (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
           52*G[0, 1, 1, 1, 1, x] + (56*G[1, 0, 0, 0, 0, x])/3 - 
           (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 0, 1, 1, x])/3 - (40*G[1, 0, 1, 0, 1, x])/3 - 
           (40*G[1, 0, 1, 1, 0, x])/3 + (76*G[1, 0, 1, 1, 1, x])/3 + 
           (40*G[1, 1, 0, 0, 0, x])/3 - (40*G[1, 1, 0, 0, 1, x])/3 - 
           (40*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 1, 1, x])/3 - 
           28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] + 
           (128*G[1, 1, 1, 1, 1, x])/3 + (161*Zeta[3])/9 + 
           ((640*I)/27)*Pi*Zeta[3] + 4*Pi^2*Zeta[3] + (1000*G[0, x]*Zeta[3])/
            27 - (10*G[1, x]*Zeta[3])/3 - ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (16*G[0, 0, x]*Zeta[3])/3 - (92*G[0, 1, x]*Zeta[3])/3 - 
           (116*G[1, 0, x]*Zeta[3])/3 - (76*G[1, 1, x]*Zeta[3])/9 - 
           (442*Zeta[5])/15) + (8*Zeta[5])/3 + RATIO[x]*((1678*Pi^2)/81 - 
           (67*Pi^4)/1620 - (683*Pi^2*G[0, x])/81 - (7*Pi^4*G[0, x])/270 - 
           (874*Pi^2*G[1, x])/81 + (13*Pi^4*G[1, x])/270 + 
           (3356*G[0, 0, x])/81 + (175*Pi^2*G[0, 0, x])/54 - 
           (3356*G[0, 1, x])/81 + (23*Pi^2*G[0, 1, x])/6 - 
           (3356*G[1, 0, x])/81 + (245*Pi^2*G[1, 0, x])/54 + 
           (3356*G[1, 1, x])/81 + (109*Pi^2*G[1, 1, x])/18 - 
           (346*G[0, 0, 0, x])/9 - (10*Pi^2*G[0, 0, 0, x])/9 + 
           (328*G[0, 0, 1, x])/27 - (5*Pi^2*G[0, 0, 1, x])/9 + 
           (328*G[0, 1, 0, x])/27 - (7*Pi^2*G[0, 1, 0, x])/9 + 
           (382*G[0, 1, 1, x])/27 - (16*Pi^2*G[0, 1, 1, x])/9 - 
           (10*Pi^2*G[1, 0, 0, x])/9 + (710*G[1, 0, 1, x])/27 - 
           (17*Pi^2*G[1, 0, 1, x])/9 + (710*G[1, 1, 0, x])/27 - 
           (7*Pi^2*G[1, 1, 0, x])/3 - (1420*G[1, 1, 1, x])/27 - 
           (28*Pi^2*G[1, 1, 1, x])/9 + (248*G[0, 0, 0, 0, x])/9 - 
           (32*G[0, 0, 0, 1, x])/9 - (32*G[0, 0, 1, 0, x])/9 - 
           (38*G[0, 0, 1, 1, x])/9 - (70*G[0, 1, 0, 1, x])/9 - 
           (70*G[0, 1, 1, 0, x])/9 - (2*G[0, 1, 1, 1, x])/3 + 
           (70*G[1, 0, 0, 0, x])/9 - (70*G[1, 0, 0, 1, x])/9 - 
           (70*G[1, 0, 1, 0, x])/9 - (76*G[1, 0, 1, 1, x])/9 - 
           (146*G[1, 1, 0, 1, x])/9 - (146*G[1, 1, 1, 0, x])/9 + 
           (146*G[1, 1, 1, 1, x])/3 - (44*G[0, 0, 0, 0, 0, x])/3 + 
           (4*G[0, 0, 0, 1, 1, x])/3 + (4*G[0, 0, 1, 0, 1, x])/3 + 
           (4*G[0, 0, 1, 1, 0, x])/3 + (4*G[0, 0, 1, 1, 1, x])/3 - 
           (4*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
           (4*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 + 
           4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
           (8*G[0, 1, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
           (4*G[1, 0, 0, 0, 1, x])/3 + (4*G[1, 0, 0, 1, 0, x])/3 + 
           (8*G[1, 0, 0, 1, 1, x])/3 + 4*G[1, 0, 1, 0, 1, x] + 
           4*G[1, 0, 1, 1, 0, x] + (4*G[1, 0, 1, 1, 1, x])/3 - 
           4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
           4*G[1, 1, 0, 1, 0, x] + (16*G[1, 1, 0, 1, 1, x])/3 + 
           (28*G[1, 1, 1, 0, 1, x])/3 + (28*G[1, 1, 1, 1, 0, x])/3 - 
           (112*G[1, 1, 1, 1, 1, x])/3 + (328*Zeta[3])/27 - 
           (47*Pi^2*Zeta[3])/9 - (70*G[0, x]*Zeta[3])/9 - 
           (32*G[1, x]*Zeta[3])/9 - (64*G[0, 0, x]*Zeta[3])/9 + 
           (100*G[0, 1, x]*Zeta[3])/9 + (112*G[1, 0, x]*Zeta[3])/9 - 
           (88*G[1, 1, x]*Zeta[3])/9 + (8*Zeta[5])/3)))/Nc^2) + 
   ((-2*Pi^2)/3 + (I/3)*Pi^3 - Pi^4/45 + 12*G[0, x] + (4*I)*Pi*G[0, x] + 
     (Pi^2*G[0, x])/2 + ((2*I)/3)*Pi^3*G[0, x] - 12*G[1, x] - 
     (4*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/3 + ((4*I)/3)*Pi^3*G[1, x] + 
     8*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 - 
     7*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/6 - 
     7*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 + 
     6*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 + 
     2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] + G[1, 0, 0, x] + 
     (4*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
     2*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + 3*G[1, 1, 1, x] + 
     (4*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
     4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
     6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
     4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
     6*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
     (3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x])*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(-Pi^2/2 + G[0, x] - G[1, x] - G[0, 0, x] + G[0, 1, x] + 
       G[1, 0, x] - G[1, 1, x] + (25/2 + (6*I)*Pi - (13*Pi^2)/6 + 6*G[0, x] + 
         (4*I)*Pi*G[0, x] - 9*G[1, x] - (6*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
         6*G[0, 1, x] - 6*G[1, 0, x] + 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]*((-3*Pi^2)/2 - I*Pi^3 + 3*G[0, x] + 
       (2*I)*Pi*G[0, x] - Pi^2*G[0, x] - 3*G[1, x] - (2*I)*Pi*G[1, x] + 
       Pi^2*G[1, x] + G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - G[0, 1, x] + 
       (2*I)*Pi*G[0, 1, x] - G[1, 0, x] + (2*I)*Pi*G[1, 0, x] + G[1, 1, x] - 
       (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
       6*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 
       6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
       ((-3*Pi^2)/2 - I*Pi^3 - Pi^2*G[0, x] + Pi^2*G[1, x] - 3*G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] + 3*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] + 
         3*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 
         6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(93/4 + (16*I)*Pi + Pi^2/2 - (I/3)*Pi^3 + 
         16*G[0, x] - (Pi^2*G[0, x])/3 - 25*G[1, x] - (12*I)*Pi*G[1, x] + 
         (13*Pi^2*G[1, x])/3 - 12*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 
         12*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 18*G[1, 1, x] + 
         (12*I)*Pi*G[1, 1, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + 
         12*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 12*G[1, 0, 1, x] + 
         12*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 12*Zeta[3])) - 
     (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3] + 
     RATIO[x]*(-4*Pi^2 - Pi^4/45 - 2*Pi^2*G[0, x] + ((2*I)/3)*Pi^3*G[0, x] + 
       (3*Pi^2*G[1, x])/2 + ((4*I)/3)*Pi^3*G[1, x] - 8*G[0, 0, x] + 
       (3*Pi^2*G[0, 0, x])/2 + 8*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/6 + 
       8*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - 8*G[1, 1, x] - 
       (Pi^2*G[1, 1, x])/6 - 8*G[0, 0, 0, x] + 11*G[0, 0, 1, x] + 
       11*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 7*G[1, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
       10*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + 13*G[1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
       6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
       6*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 4*Zeta[3] - 
       (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (511/16 + (13*Pi^2)/12 + (229*Pi^4)/360 - ((8*I)/3)*Pi^3*G[0, x] - 
       (93*G[1, x])/4 - (16*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
       (I/3)*Pi^3*G[1, x] - (14*Pi^2*G[0, 0, x])/3 - 16*G[0, 1, x] + 
       (11*Pi^2*G[0, 1, x])/3 - 16*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 + 
       25*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/3 + 
       12*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] - 
       18*G[1, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] + 
       12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 
       12*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 15*Zeta[3] + 
       (4*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
     e*((6*I)*Pi + (79*Pi^2)/12 - ((4*I)/3)*Pi^3 - (121*Pi^4)/90 - 
       ((17*I)/30)*Pi^5 + 54*G[0, x] + (26*I)*Pi*G[0, x] - 
       (25*Pi^2*G[0, x])/4 - ((11*I)/6)*Pi^3*G[0, x] + 
       (53*Pi^4*G[0, x])/180 - 48*G[1, x] - (28*I)*Pi*G[1, x] + 
       (22*Pi^2*G[1, x])/3 - (I/6)*Pi^3*G[1, x] - (Pi^4*G[1, x])/36 + 
       (87*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 - 
       (I/6)*Pi^3*G[0, 0, x] - 46*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 
       (31*Pi^2*G[0, 1, x])/6 - ((17*I)/6)*Pi^3*G[0, 1, x] - 46*G[1, 0, x] - 
       (I/2)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 
       ((35*I)/6)*Pi^3*G[1, 0, x] + 45*G[1, 1, x] - 
       ((29*I)/2)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/2 - 
       ((7*I)/6)*Pi^3*G[1, 1, x] - 31*G[0, 0, 0, x] - 
       (6*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 13*G[0, 0, 1, x] + 
       (18*I)*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 + 
       13*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 + 
       (41*G[0, 1, 1, x])/2 - (12*I)*Pi*G[0, 1, 1, x] + 
       (17*Pi^2*G[0, 1, 1, x])/6 + (17*G[1, 0, 0, x])/2 + 
       (2*I)*Pi*G[1, 0, 0, x] - (47*Pi^2*G[1, 0, 0, x])/6 + 
       (17*G[1, 0, 1, x])/2 - (18*I)*Pi*G[1, 0, 1, x] + 
       (7*Pi^2*G[1, 0, 1, x])/3 + (17*G[1, 1, 0, x])/2 + 
       (4*I)*Pi*G[1, 1, 0, x] + 2*Pi^2*G[1, 1, 0, x] - (81*G[1, 1, 1, x])/2 + 
       (8*I)*Pi*G[1, 1, 1, x] - (3*Pi^2*G[1, 1, 1, x])/2 - 
       14*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] + 7*G[0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] + 11*G[0, 0, 1, 1, x] - 
       15*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
       19*G[0, 1, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, 1, x] + 
       19*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
       30*G[0, 1, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
       11*G[1, 0, 0, 0, x] - (14*I)*Pi*G[1, 0, 0, 0, x] + 
       6*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
       (18*I)*Pi*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, x] + 7*G[1, 1, 0, 0, x] + 5*G[1, 1, 0, 1, x] + 
       (14*I)*Pi*G[1, 1, 0, 1, x] + 5*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - 
       (18*I)*Pi*G[1, 1, 1, 1, x] - 42*G[0, 0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] + 
       6*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       8*G[0, 1, 0, 1, 1, x] + 14*G[0, 1, 1, 0, 0, x] - 
       12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] - 
       10*G[0, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, x] + 
       12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
       10*G[1, 0, 0, 1, 1, x] + 22*G[1, 0, 1, 0, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       14*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
       6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
       14*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
       18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] + 
       32*G[1, 1, 1, 1, 1, x] + (5/2 + ((5*I)/3)*Pi + (5*G[0, x])/3 - 
         (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + Log[mu2/s]^3*
        ((-2*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 - (4*G[0, 0, x])/3 + 
         (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3 + 
         (91/6 + (6*I)*Pi - (20*Pi^2)/9 + 6*G[0, x] + (4*I)*Pi*G[0, x] - 
           10*G[1, x] - ((20*I)/3)*Pi*G[1, x] + 4*G[0, 0, x] - 
           (20*G[0, 1, x])/3 - (20*G[1, 0, x])/3 + (20*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + 
           (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*
          RATIO[x]) + Log[mu2/s]^2*((I/2)*Pi - (5*Pi^2)/2 - ((3*I)/2)*Pi^3 + 
         6*G[0, x] + (3*I)*Pi*G[0, x] - Pi^2*G[0, x] - (11*G[1, x])/2 - 
         (3*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (3*I)*Pi*G[0, 0, x] - 
         G[0, 1, x] + (3*I)*Pi*G[0, 1, x] - G[1, 0, x] + 
         (3*I)*Pi*G[1, 0, x] + 2*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 
         7*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 
         9*G[0, 1, 1, x] + 9*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 
         10*G[1, 1, 0, x] + 11*G[1, 1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(205/4 + (24*I)*Pi - I*Pi^3 + 
           24*G[0, x] - (5*Pi^2*G[0, x])/3 - (91*G[1, x])/2 - 
           (18*I)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 - 18*G[0, 1, x] - 
           (14*I)*Pi*G[0, 1, x] - 18*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] + 
           30*G[1, 1, x] + (20*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 
           10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + 16*G[0, 1, 1, x] - 
           12*G[1, 0, 0, x] + 20*G[1, 0, 1, x] + 20*G[1, 1, 0, x] - 
           20*G[1, 1, 1, x] - (44*Zeta[3])/3) + 
         RATIO[x]*((-5*Pi^2)/2 - ((3*I)/2)*Pi^3 - Pi^2*G[0, x] + 
           2*Pi^2*G[1, x] - 5*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 
           5*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 5*G[1, 0, x] + 
           (3*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 
           7*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 
           9*G[0, 1, 1, x] + 9*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 
           10*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - Zeta[3]) - Zeta[3]) + 
       (11*Zeta[3])/2 - (36*I)*Pi*Zeta[3] - (65*Pi^2*Zeta[3])/6 - 
       (62*G[0, x]*Zeta[3])/3 + (32*I)*Pi*G[0, x]*Zeta[3] + 
       (113*G[1, x]*Zeta[3])/3 + (16*I)*Pi*G[1, x]*Zeta[3] + 
       (8*G[0, 0, x]*Zeta[3])/3 - (56*G[0, 1, x]*Zeta[3])/3 + 
       (22*G[1, 0, x]*Zeta[3])/3 - (34*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(((-41*I)/2)*Pi*G[1, x] + (14*Pi^2*G[1, x])/3 - 
         (I/2)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
         (2*Pi^2*G[1, 0, x])/3 - (41*G[1, 1, x])/2 - (2*I)*Pi*G[1, 1, x] + 
         (19*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 3*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] - 
         10*G[1, x]*Zeta[3]) + Log[mu2/s]*(((3*I)/2)*Pi - (37*Pi^2)/12 + 
         (I/6)*Pi^3 - (2*Pi^4)/45 + (57*G[0, x])/2 + (12*I)*Pi*G[0, x] + 
         2*Pi^2*G[0, x] + ((7*I)/3)*Pi^3*G[0, x] - 27*G[1, x] - 
         (11*I)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + ((11*I)/3)*Pi^3*G[1, x] + 
         (35*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + 5*Pi^2*G[0, 0, x] - 
         (35*G[0, 1, x])/2 - (3*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - 
         (35*G[1, 0, x])/2 - (3*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] + 
         (35*G[1, 1, x])/2 + (5*I)*Pi*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/3 + 
         G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - G[0, 1, 1, x] + 7*G[1, 0, 0, x] + 
         (8*I)*Pi*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - (10*I)*Pi*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 
         18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
         16*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 22*G[1, 1, 0, 1, x] + 
         22*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
         ((-5*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           (2*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
           6*G[1, 1, 1, x])*RATIO[x^(-1)] - 3*Zeta[3] - (10*I)*Pi*Zeta[3] - 
         2*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3] + 
         RATIO[x]*((-35*Pi^2)/4 - (I/2)*Pi^3 - (2*Pi^4)/45 - 3*Pi^2*G[0, x] + 
           ((7*I)/3)*Pi^3*G[0, x] + 5*Pi^2*G[1, x] + ((11*I)/3)*Pi^3*
            G[1, x] - (35*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
           5*Pi^2*G[0, 0, x] + (35*G[0, 1, x])/2 + I*Pi*G[0, 1, x] - 
           (5*Pi^2*G[0, 1, x])/3 + (35*G[1, 0, x])/2 + I*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] - (35*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - 
           (7*Pi^2*G[1, 1, x])/3 - 13*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] + 22*G[0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, x] + 22*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 0, x] - 31*G[0, 1, 1, x] + 17*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, x] - 26*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] - 26*G[1, 1, 0, x] - 
           (10*I)*Pi*G[1, 1, 0, x] + 35*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 
           18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, x] + 
           2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
           16*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 22*G[1, 1, 0, 1, x] + 
           22*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 5*Zeta[3] - 
           (10*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(895/8 + (32*I)*Pi + (17*Pi^2)/12 - (2*I)*Pi^3 + 
           (409*Pi^4)/180 + 32*G[0, x] - 4*Pi^2*G[0, x] - 
           ((26*I)/3)*Pi^3*G[0, x] - (205*G[1, x])/2 - (48*I)*Pi*G[1, x] + 
           (2*I)*Pi^3*G[1, x] - 14*Pi^2*G[0, 0, x] - 48*G[0, 1, x] - 
           (6*I)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] - 48*G[1, 0, x] + 
           (10*Pi^2*G[1, 0, x])/3 + 91*G[1, 1, x] + (36*I)*Pi*G[1, 1, x] - 
           (40*Pi^2*G[1, 1, x])/3 - 6*G[0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 24*G[0, 1, 1, x] + 
           (16*I)*Pi*G[0, 1, 1, x] + 36*G[1, 0, 1, x] + 
           (28*I)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 0, x] + 
           (24*I)*Pi*G[1, 1, 0, x] - 60*G[1, 1, 1, x] - 
           (40*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
           40*G[0, 0, 0, 1, x] + 40*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
           36*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 
           4*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 
           32*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 40*G[1, 1, 0, 1, x] - 
           40*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 38*Zeta[3] + 
           ((8*I)/3)*Pi*Zeta[3] - (16*G[0, x]*Zeta[3])/3 + 
           (88*G[1, x]*Zeta[3])/3)) + 6*Zeta[5] + 
       RATIO[x]*((-25*Pi^2)/4 + ((7*I)/4)*Pi^3 + (179*Pi^4)/180 - 
         ((17*I)/30)*Pi^5 - (49*Pi^2*G[0, x])/12 - I*Pi^3*G[0, x] + 
         (53*Pi^4*G[0, x])/180 + (109*Pi^2*G[1, x])/12 + (4*I)*Pi^3*G[1, x] - 
         (Pi^4*G[1, x])/36 - (25*G[0, 0, x])/2 + ((7*I)/2)*Pi*G[0, 0, x] + 
         (41*Pi^2*G[0, 0, x])/6 - (I/6)*Pi^3*G[0, 0, x] + (25*G[0, 1, x])/2 - 
         ((7*I)/2)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/6 - 
         ((17*I)/6)*Pi^3*G[0, 1, x] + (25*G[1, 0, x])/2 - 
         ((7*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/6 - 
         ((35*I)/6)*Pi^3*G[1, 0, x] - (25*G[1, 1, x])/2 + 
         ((7*I)/2)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 - 
         ((7*I)/6)*Pi^3*G[1, 1, x] - (27*G[0, 0, 0, x])/2 - 
         (4*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
         (69*G[0, 0, 1, x])/2 - (32*I)*Pi*G[0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 1, x])/3 + (69*G[0, 1, 0, x])/2 + 
         (12*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 - 
         (111*G[0, 1, 1, x])/2 + (24*I)*Pi*G[0, 1, 1, x] + 
         (17*Pi^2*G[0, 1, 1, x])/6 + (47*G[1, 0, 0, x])/2 + 
         (10*I)*Pi*G[1, 0, 0, x] - (47*Pi^2*G[1, 0, 0, x])/6 - 
         (89*G[1, 0, 1, x])/2 + (26*I)*Pi*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/3 - (89*G[1, 1, 0, x])/2 - 
         (18*I)*Pi*G[1, 1, 0, x] + 2*Pi^2*G[1, 1, 0, x] + 
         (131*G[1, 1, 1, x])/2 - (18*I)*Pi*G[1, 1, 1, x] - 
         (3*Pi^2*G[1, 1, 1, x])/2 + 44*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] - 35*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 35*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 19*G[0, 0, 1, 1, x] - 
         17*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
         7*G[0, 1, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, 1, x] + 
         7*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
         48*G[0, 1, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         5*G[1, 0, 0, 0, x] - (14*I)*Pi*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] + (18*I)*Pi*G[1, 0, 1, 0, x] + 
         54*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         17*G[1, 1, 0, 0, x] + 25*G[1, 1, 0, 1, x] + 
         (14*I)*Pi*G[1, 1, 0, 1, x] + 25*G[1, 1, 1, 0, x] - 
         78*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] - 
         42*G[0, 0, 0, 0, 0, x] + 8*G[0, 0, 0, 0, 1, x] + 
         8*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] + 
         18*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
         14*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] - 10*G[0, 1, 1, 1, 1, x] - 
         22*G[1, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 1, x] + 
         12*G[1, 0, 0, 1, 0, x] - 10*G[1, 0, 0, 1, 1, x] + 
         22*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 14*G[1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         6*G[1, 1, 0, 1, 0, x] - 14*G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 0, 0, x] - 18*G[1, 1, 1, 0, 1, x] - 
         18*G[1, 1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, 1, x] + 11*Zeta[3] + 
         (46*I)*Pi*Zeta[3] - (65*Pi^2*Zeta[3])/6 + 6*G[0, x]*Zeta[3] + 
         (32*I)*Pi*G[0, x]*Zeta[3] - 9*G[1, x]*Zeta[3] + 
         (16*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 - 
         (56*G[0, 1, x]*Zeta[3])/3 + (22*G[1, 0, x]*Zeta[3])/3 - 
         (34*G[1, 1, x]*Zeta[3])/3 + 6*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (4205/32 + (71*Pi^2)/16 - (4*I)*Pi^3 - Pi^4/8 + ((391*I)/180)*Pi^5 - 
         (10*I)*Pi*G[0, x] - 8*Pi^2*G[0, x] + (181*Pi^4*G[0, x])/180 - 
         (895*G[1, x])/8 - (32*I)*Pi*G[1, x] - (17*Pi^2*G[1, x])/12 + 
         (2*I)*Pi^3*G[1, x] - (409*Pi^4*G[1, x])/180 - 10*G[0, 0, x] - 
         (4*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/2 + ((8*I)/3)*Pi^3*
          G[0, 0, x] - 32*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/2 + ((35*I)/3)*Pi^3*G[0, 1, x] - 32*G[1, 0, x] + 
         4*Pi^2*G[1, 0, x] + ((26*I)/3)*Pi^3*G[1, 0, x] + 
         (205*G[1, 1, x])/2 + (48*I)*Pi*G[1, 1, x] - (2*I)*Pi^3*G[1, 1, x] - 
         20*G[0, 0, 0, x] + 13*Pi^2*G[0, 0, 0, x] + 16*G[0, 0, 1, x] - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + 13*Pi^2*G[0, 0, 1, x] + 
         16*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/3 + 16*G[0, 1, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, x] - 18*Pi^2*G[0, 1, 1, x] + 
         14*Pi^2*G[1, 0, 0, x] + 48*G[1, 0, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 
         14*Pi^2*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - (10*Pi^2*G[1, 1, 0, x])/
          3 - 91*G[1, 1, 1, x] - (36*I)*Pi*G[1, 1, 1, x] + 
         (40*Pi^2*G[1, 1, 1, x])/3 - (9*G[0, 0, 0, 0, x])/2 - 
         (4*I)*Pi*G[0, 0, 0, 0, x] + (21*G[0, 0, 0, 1, x])/2 + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (21*G[0, 0, 1, 0, x])/2 - 
         (12*I)*Pi*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
         (28*I)*Pi*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 1, x] - 
         (28*I)*Pi*G[1, 1, 0, 1, x] - 36*G[1, 1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] + 
         (40*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 0, 0, x] - 
         36*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 1, x] + 
         32*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] + 
         40*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 0, 1, x] - 
         40*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] - 
         36*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 0, 1, x] + 
         16*G[1, 0, 1, 1, 0, x] - 4*G[1, 1, 0, 0, 0, x] - 
         20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] + 
         32*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, x] + 
         40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] - (340*Zeta[3])/3 - ((15*I)/2)*Pi*Zeta[3] + 
         (349*Pi^2*Zeta[3])/9 - (3*G[0, x]*Zeta[3])/2 - 
         (88*I)*Pi*G[0, x]*Zeta[3] + 38*G[1, x]*Zeta[3] - 
         ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 64*G[0, 0, x]*Zeta[3] + 
         (232*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 - 
         (88*G[1, 1, x]*Zeta[3])/3 + 30*Zeta[5])) + 
     e^2*((30*I)*Pi + (281*Pi^2)/8 - ((133*I)/24)*Pi^3 - (871*Pi^4)/360 - 
       ((301*I)/180)*Pi^5 + (109*Pi^6)/1440 + 198*G[0, x] + 
       ((519*I)/4)*Pi*G[0, x] - (339*Pi^2*G[0, x])/8 - 
       ((11*I)/2)*Pi^3*G[0, x] + (1819*Pi^4*G[0, x])/720 + 
       ((271*I)/180)*Pi^5*G[0, x] - 168*G[1, x] - ((547*I)/4)*Pi*G[1, x] + 
       28*Pi^2*G[1, x] - ((71*I)/24)*Pi^3*G[1, x] + (1691*Pi^4*G[1, x])/720 + 
       ((299*I)/180)*Pi^5*G[1, x] + 204*G[0, 0, x] - 
       ((73*I)/4)*Pi*G[0, 0, x] - (245*Pi^2*G[0, 0, x])/24 + 
       ((7*I)/4)*Pi^3*G[0, 0, x] - (437*Pi^4*G[0, 0, x])/240 - 
       (765*G[0, 1, x])/4 + ((235*I)/4)*Pi*G[0, 1, x] - 
       (25*Pi^2*G[0, 1, x])/4 - ((7*I)/4)*Pi^3*G[0, 1, x] - 
       (21*Pi^4*G[0, 1, x])/80 - (765*G[1, 0, x])/4 + 
       ((39*I)/4)*Pi*G[1, 0, x] + 17*Pi^2*G[1, 0, x] + 
       ((3*I)/4)*Pi^3*G[1, 0, x] + (127*Pi^4*G[1, 0, x])/80 + 
       (313*G[1, 1, x])/2 - ((201*I)/4)*Pi*G[1, 1, x] + 
       (229*Pi^2*G[1, 1, x])/24 + ((5*I)/4)*Pi^3*G[1, 1, x] - 
       (169*Pi^4*G[1, 1, x])/240 - (711*G[0, 0, 0, x])/4 - 
       ((39*I)/4)*Pi*G[0, 0, 0, x] + (385*Pi^2*G[0, 0, 0, x])/12 - 
       ((2*I)/3)*Pi^3*G[0, 0, 0, x] + (133*G[0, 0, 1, x])/2 + 
       ((509*I)/4)*Pi*G[0, 0, 1, x] + (107*Pi^2*G[0, 0, 1, x])/4 + 
       ((43*I)/6)*Pi^3*G[0, 0, 1, x] + (133*G[0, 1, 0, x])/2 - 
       ((17*I)/4)*Pi*G[0, 1, 0, x] + (99*Pi^2*G[0, 1, 0, x])/4 + 
       ((55*I)/6)*Pi^3*G[0, 1, 0, x] + (371*G[0, 1, 1, x])/4 - 
       ((413*I)/4)*Pi*G[0, 1, 1, x] + (115*Pi^2*G[0, 1, 1, x])/4 + 
       ((4*I)/3)*Pi^3*G[0, 1, 1, x] + (111*G[1, 0, 0, x])/2 - 
       ((17*I)/2)*Pi*G[1, 0, 0, x] + (21*Pi^2*G[1, 0, 0, x])/4 + 
       ((23*I)/3)*Pi^3*G[1, 0, 0, x] + (219*G[1, 0, 1, x])/4 - 
       ((219*I)/2)*Pi*G[1, 0, 1, x] + (209*Pi^2*G[1, 0, 1, x])/12 - 
       ((13*I)/6)*Pi^3*G[1, 0, 1, x] + (219*G[1, 1, 0, x])/4 + 
       ((77*I)/2)*Pi*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/12 + 
       ((59*I)/6)*Pi^3*G[1, 1, 0, x] - 206*G[1, 1, 1, x] + 
       (70*I)*Pi*G[1, 1, 1, x] - (11*Pi^2*G[1, 1, 1, x])/12 + 
       ((17*I)/3)*Pi^3*G[1, 1, 1, x] + (141*G[0, 0, 0, 0, x])/2 + 
       (15*I)*Pi*G[0, 0, 0, 0, x] - (85*Pi^2*G[0, 0, 0, 0, x])/6 - 
       (49*G[0, 0, 0, 1, x])/4 + (56*I)*Pi*G[0, 0, 0, 1, x] - 
       (38*Pi^2*G[0, 0, 0, 1, x])/3 - (49*G[0, 0, 1, 0, x])/4 - 
       (25*I)*Pi*G[0, 0, 1, 0, x] - (23*Pi^2*G[0, 0, 1, 0, x])/3 + 
       109*G[0, 0, 1, 1, x] - (52*I)*Pi*G[0, 0, 1, 1, x] - 
       (25*Pi^2*G[0, 0, 1, 1, x])/3 - 40*G[0, 1, 0, 0, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + 10*Pi^2*G[0, 1, 0, 0, x] + 
       (21*G[0, 1, 0, 1, x])/4 - (37*I)*Pi*G[0, 1, 0, 1, x] - 
       (53*Pi^2*G[0, 1, 0, 1, x])/3 + (21*G[0, 1, 1, 0, x])/4 + 
       (22*I)*Pi*G[0, 1, 1, 0, x] - (35*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (299*G[0, 1, 1, 1, x])/2 + (29*I)*Pi*G[0, 1, 1, 1, x] - 
       (29*Pi^2*G[0, 1, 1, 1, x])/6 + (13*G[1, 0, 0, 0, x])/2 - 
       (7*I)*Pi*G[1, 0, 0, 0, x] + (39*Pi^2*G[1, 0, 0, 0, x])/2 - 
       38*G[1, 0, 0, 1, x] - (110*I)*Pi*G[1, 0, 0, 1, x] + 
       17*Pi^2*G[1, 0, 0, 1, x] - 38*G[1, 0, 1, 0, x] + 
       (13*I)*Pi*G[1, 0, 1, 0, x] - 2*Pi^2*G[1, 0, 1, 0, x] - 
       87*G[1, 0, 1, 1, x] + (94*I)*Pi*G[1, 0, 1, 1, x] - 
       (8*Pi^2*G[1, 0, 1, 1, x])/3 + 42*G[1, 1, 0, 0, x] + 
       14*Pi^2*G[1, 1, 0, 0, x] - 19*G[1, 1, 0, 1, x] + 
       (79*I)*Pi*G[1, 1, 0, 1, x] - 19*G[1, 1, 1, 0, x] - 
       (10*I)*Pi*G[1, 1, 1, 0, x] + 11*Pi^2*G[1, 1, 1, 0, x] + 
       176*G[1, 1, 1, 1, x] - (55*I)*Pi*G[1, 1, 1, 1, x] + 
       (61*Pi^2*G[1, 1, 1, 1, x])/6 + 61*G[0, 0, 0, 0, 0, x] - 
       (12*I)*Pi*G[0, 0, 0, 0, 0, x] - 25*G[0, 0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 25*G[0, 0, 0, 1, 0, x] + 
       (26*I)*Pi*G[0, 0, 0, 1, 0, x] + 71*G[0, 0, 0, 1, 1, x] + 
       (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 55*G[0, 0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 90*G[0, 0, 1, 0, 1, x] - 
       (10*I)*Pi*G[0, 0, 1, 0, 1, x] - 90*G[0, 0, 1, 1, 0, x] - 
       (30*I)*Pi*G[0, 0, 1, 1, 0, x] + 14*G[0, 0, 1, 1, 1, x] + 
       (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 81*G[0, 1, 0, 0, 0, x] + 
       (30*I)*Pi*G[0, 1, 0, 0, 0, x] - 57*G[0, 1, 0, 0, 1, x] + 
       (42*I)*Pi*G[0, 1, 0, 0, 1, x] - 57*G[0, 1, 0, 1, 0, x] - 
       (42*I)*Pi*G[0, 1, 0, 1, 0, x] - 22*G[0, 1, 0, 1, 1, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 25*G[0, 1, 1, 0, 0, x] - 
       45*G[0, 1, 1, 0, 1, x] - (42*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       45*G[0, 1, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       137*G[0, 1, 1, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       31*G[1, 0, 0, 0, 0, x] + (36*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       9*G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       9*G[1, 0, 0, 1, 0, x] - (58*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       115*G[1, 0, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       13*G[1, 0, 1, 0, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       14*G[1, 0, 1, 0, 1, x] - (26*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       14*G[1, 0, 1, 1, 0, x] + (54*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       138*G[1, 0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] - 
       (6*I)*Pi*G[1, 1, 0, 1, 0, x] + 75*G[1, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 0, 1, 1, x] - 31*G[1, 1, 1, 0, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, 0, x] + 5*G[1, 1, 1, 0, 1, x] - 
       (38*I)*Pi*G[1, 1, 1, 0, 1, x] + 5*G[1, 1, 1, 1, 0, x] - 
       (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 39*G[1, 1, 1, 1, 1, x] + 
       (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 106*G[0, 0, 0, 0, 0, 0, x] - 
       4*G[0, 0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 0, 1, 0, x] - 
       42*G[0, 0, 0, 0, 1, 1, x] - 40*G[0, 0, 0, 1, 0, 0, x] + 
       36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] - 
       28*G[0, 0, 0, 1, 1, 1, x] - 38*G[0, 0, 1, 0, 0, 0, x] + 
       16*G[0, 0, 1, 0, 0, 1, x] + 16*G[0, 0, 1, 0, 1, 0, x] - 
       22*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 0, 0, x] + 
       22*G[0, 0, 1, 1, 0, 1, x] + 22*G[0, 0, 1, 1, 1, 0, x] - 
       16*G[0, 0, 1, 1, 1, 1, x] + 26*G[0, 1, 0, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] + 
       46*G[0, 1, 0, 0, 1, 1, x] - 62*G[0, 1, 0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, 0, 1, x] + 8*G[0, 1, 0, 1, 1, 0, x] - 
       46*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
       12*G[0, 1, 1, 0, 0, 1, x] + 12*G[0, 1, 1, 0, 1, 0, x] - 
       24*G[0, 1, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 1, 0, 0, x] + 
       40*G[0, 1, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 1, 0, x] + 
       6*G[0, 1, 1, 1, 1, 1, x] + 106*G[1, 0, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 0, 1, 0, x] + 
       2*G[1, 0, 0, 0, 1, 1, x] - 64*G[1, 0, 0, 1, 0, 0, x] - 
       24*G[1, 0, 0, 1, 0, 1, x] - 24*G[1, 0, 0, 1, 1, 0, x] + 
       56*G[1, 0, 0, 1, 1, 1, x] - 40*G[1, 0, 1, 0, 0, 0, x] - 
       42*G[1, 0, 1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, 1, 0, x] + 
       16*G[1, 0, 1, 0, 1, 1, x] + 40*G[1, 0, 1, 1, 0, 0, x] + 
       14*G[1, 0, 1, 1, 0, 1, x] + 14*G[1, 0, 1, 1, 1, 0, x] + 
       24*G[1, 0, 1, 1, 1, 1, x] + 22*G[1, 1, 0, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
       26*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
       20*G[1, 1, 0, 1, 0, 1, x] - 20*G[1, 1, 0, 1, 1, 0, x] + 
       42*G[1, 1, 0, 1, 1, 1, x] + 52*G[1, 1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 1, 0, 0, 1, x] - 24*G[1, 1, 1, 0, 1, 0, x] + 
       36*G[1, 1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 1, 0, 0, x] + 
       38*G[1, 1, 1, 1, 0, 1, x] + 38*G[1, 1, 1, 1, 1, 0, x] - 
       76*G[1, 1, 1, 1, 1, 1, x] + (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/6 - 
         (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
       (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]^4*
        ((-11*Pi^2)/24 + (11*G[0, x])/12 - (11*G[1, x])/12 - 
         (11*G[0, 0, x])/12 + (11*G[0, 1, x])/12 + (11*G[1, 0, x])/12 - 
         (11*G[1, 1, x])/12 + (239/24 + ((7*I)/2)*Pi - (95*Pi^2)/72 + 
           (7*G[0, x])/2 + ((7*I)/3)*Pi*G[0, x] - (25*G[1, x])/4 - 
           ((25*I)/6)*Pi*G[1, x] + (7*G[0, 0, x])/3 - (25*G[0, 1, x])/6 - 
           (25*G[1, 0, x])/6 + (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         ((-11*Pi^2)/24 - (11*G[0, 0, x])/12 + (11*G[0, 1, x])/12 + 
           (11*G[1, 0, x])/12 - (11*G[1, 1, x])/12)*RATIO[x]) + 
       Log[mu2/s]^3*(((2*I)/3)*Pi - (25*Pi^2)/12 - ((7*I)/6)*Pi^3 + 
         (11*G[0, x])/2 + ((7*I)/3)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - 
         (29*G[1, x])/6 - ((7*I)/3)*Pi*G[1, x] + (11*Pi^2*G[1, x])/6 - 
         (5*G[0, 0, x])/6 - ((7*I)/3)*Pi*G[0, 0, x] - G[0, 1, x]/2 + 
         ((7*I)/3)*Pi*G[0, 1, x] - G[1, 0, x]/2 + ((7*I)/3)*Pi*G[1, 0, x] + 
         (11*G[1, 1, x])/6 - ((7*I)/3)*Pi*G[1, 1, x] - (13*G[0, 0, 0, x])/3 + 
         (17*G[0, 0, 1, x])/3 + (17*G[0, 1, 0, x])/3 - 7*G[0, 1, 1, x] + 
         7*G[1, 0, 0, x] - (25*G[1, 0, 1, x])/3 - (25*G[1, 1, 0, x])/3 + 
         (29*G[1, 1, 1, x])/3 + (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(293/6 + ((56*I)/3)*Pi - 
           Pi^2/4 - ((19*I)/18)*Pi^3 + (56*G[0, x])/3 - (35*Pi^2*G[0, x])/
            18 - (239*G[1, x])/6 - (14*I)*Pi*G[1, x] + (95*Pi^2*G[1, x])/18 - 
           14*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 14*G[1, 0, x] - 
           ((28*I)/3)*Pi*G[1, 0, x] + 25*G[1, 1, x] + ((50*I)/3)*Pi*
            G[1, 1, x] - (8*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - 
           (20*G[0, 1, 0, x])/3 + (34*G[0, 1, 1, x])/3 - (28*G[1, 0, 0, x])/
            3 + (50*G[1, 0, 1, x])/3 + (50*G[1, 1, 0, x])/3 - 
           (50*G[1, 1, 1, x])/3 - (104*Zeta[3])/9) + 
         RATIO[x]*((-25*Pi^2)/12 - ((7*I)/6)*Pi^3 - (Pi^2*G[0, x])/2 + 
           (11*Pi^2*G[1, x])/6 - (25*G[0, 0, x])/6 - ((7*I)/3)*Pi*
            G[0, 0, x] + (25*G[0, 1, x])/6 + ((7*I)/3)*Pi*G[0, 1, x] + 
           (25*G[1, 0, x])/6 + ((7*I)/3)*Pi*G[1, 0, x] - (25*G[1, 1, x])/6 - 
           ((7*I)/3)*Pi*G[1, 1, x] - (13*G[0, 0, 0, x])/3 + 
           (17*G[0, 0, 1, x])/3 + (17*G[0, 1, 0, x])/3 - 7*G[0, 1, 1, x] + 
           7*G[1, 0, 0, x] - (25*G[1, 0, 1, x])/3 - (25*G[1, 1, 0, x])/3 + 
           (29*G[1, 1, 1, x])/3 - (4*Zeta[3])/3) - (4*Zeta[3])/3) - 
       (121*Zeta[3])/2 - ((1741*I)/12)*Pi*Zeta[3] + (9*Pi^2*Zeta[3])/2 - 
       ((31*I)/6)*Pi^3*Zeta[3] - (505*G[0, x]*Zeta[3])/4 - 
       ((2*I)/3)*Pi*G[0, x]*Zeta[3] + 27*Pi^2*G[0, x]*Zeta[3] + 
       (194*G[1, x]*Zeta[3])/3 + ((128*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (Pi^2*G[1, x]*Zeta[3])/3 - (166*G[0, 0, x]*Zeta[3])/3 - 
       ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] - 
       ((98*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 36*G[1, 0, x]*Zeta[3] - 
       ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (209*G[1, 1, x]*Zeta[3])/3 - 
       ((118*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (314*G[0, 0, 0, x]*Zeta[3])/3 - 
       (142*G[0, 0, 1, x]*Zeta[3])/3 - (154*G[0, 1, 0, x]*Zeta[3])/3 + 
       106*G[0, 1, 1, x]*Zeta[3] - 124*G[1, 0, 0, x]*Zeta[3] + 
       (374*G[1, 0, 1, x]*Zeta[3])/3 + (62*G[1, 1, 0, x]*Zeta[3])/3 - 
       (172*G[1, 1, 1, x]*Zeta[3])/3 + (128*Zeta[3]^2)/3 + 
       RATIO[x^(-1)]*(((-361*I)/4)*Pi*G[1, x] + (781*Pi^2*G[1, x])/24 + 
         ((37*I)/6)*Pi^3*G[1, x] + (Pi^4*G[1, x])/18 - (26*I)*Pi*G[0, 1, x] - 
         (Pi^2*G[0, 1, x])/3 - ((14*I)/3)*Pi^3*G[0, 1, x] - 
         ((17*I)/4)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + (I/2)*Pi^3*G[1, 0, x] - 
         (361*G[1, 1, x])/4 - ((21*I)/4)*Pi*G[1, 1, x] + 
         (21*Pi^2*G[1, 1, x])/2 + (4*I)*Pi^3*G[1, 1, x] - 
         (15*I)*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 
         (7*I)*Pi*G[0, 1, 0, x] + (11*Pi^2*G[0, 1, 0, x])/3 - 
         26*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + (25*Pi^2*G[0, 1, 1, x])/
          3 + (5*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/3 - 
         (17*G[1, 0, 1, x])/4 + (13*I)*Pi*G[1, 0, 1, x] + 
         (17*Pi^2*G[1, 0, 1, x])/6 - (17*G[1, 1, 0, x])/4 - 
         (22*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/6 + 
         (71*G[1, 1, 1, x])/2 + (3*I)*Pi*G[1, 1, 1, x] - 
         (19*Pi^2*G[1, 1, 1, x])/2 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 15*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 0, x] + 
         7*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] + 
         7*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] - 
         3*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (6*I)*Pi*G[1, 0, 0, 0, x] + 5*G[1, 0, 0, 1, x] + 
         (14*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] + 5*G[1, 0, 1, 1, x] - 
         (14*I)*Pi*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, 0, x] - 26*G[1, 1, 0, 1, x] - 
         (14*I)*Pi*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] + 
         38*G[1, 1, 1, 1, x] + (18*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         12*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 26*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 
         10*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
         10*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
         18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] - 
         32*G[1, 1, 1, 1, 1, x] - 50*G[1, x]*Zeta[3] - ((56*I)/3)*Pi*G[1, x]*
          Zeta[3] - 10*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         (34*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(((13*I)/4)*Pi - 
         (107*Pi^2)/24 - (I/12)*Pi^3 - (13*Pi^4)/360 + (135*G[0, x])/4 + 
         (14*I)*Pi*G[0, x] + (8*Pi^2*G[0, x])/3 + ((17*I)/6)*Pi^3*G[0, x] - 
         (61*G[1, x])/2 - (12*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] + 
         ((25*I)/6)*Pi^3*G[1, x] + (65*G[0, 0, x])/4 - (I/2)*Pi*G[0, 0, x] + 
         (67*Pi^2*G[0, 0, x])/12 - (75*G[0, 1, x])/4 - 
         ((5*I)/2)*Pi*G[0, 1, x] - (9*Pi^2*G[0, 1, x])/4 - 
         (75*G[1, 0, x])/4 - ((5*I)/2)*Pi*G[1, 0, x] - (19*Pi^2*G[1, 0, x])/
          12 + (85*G[1, 1, x])/4 + ((11*I)/2)*Pi*G[1, 1, x] - 
         (15*Pi^2*G[1, 1, x])/4 + (3*G[0, 0, 0, x])/2 + 
         (6*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x]/2 - (3*I)*Pi*G[0, 0, 1, x] + 
         G[0, 1, 0, x]/2 - (3*I)*Pi*G[0, 1, 0, x] - (3*G[0, 1, 1, x])/2 + 
         (19*G[1, 0, 0, x])/2 + (8*I)*Pi*G[1, 0, 0, x] - 
         (21*G[1, 0, 1, x])/2 - (11*I)*Pi*G[1, 0, 1, x] - 
         (21*G[1, 1, 0, x])/2 - (11*I)*Pi*G[1, 1, 0, x] + 
         (21*G[1, 1, 1, x])/2 + (14*I)*Pi*G[1, 1, 1, x] + 
         41*G[0, 0, 0, 0, x] - 22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + 17*G[0, 1, 1, 1, x] - 7*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] - 
         14*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 
         43*G[1, 1, 1, 1, x] + ((-2*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/2 + 
           (4*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 
           (4*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 
           3*G[1, 1, 0, x] - 11*G[1, 1, 1, x])*RATIO[x^(-1)] - 5*Zeta[3] - 
         (11*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] + 
         RATIO[x]*((-79*Pi^2)/8 - ((3*I)/4)*Pi^3 - (13*Pi^4)/360 - 
           (9*Pi^2*G[0, x])/4 + ((17*I)/6)*Pi^3*G[0, x] + (25*Pi^2*G[1, x])/
            4 + ((25*I)/6)*Pi^3*G[1, x] - (79*G[0, 0, x])/4 - 
           ((3*I)/2)*Pi*G[0, 0, x] + (67*Pi^2*G[0, 0, x])/12 + 
           (79*G[0, 1, x])/4 + ((3*I)/2)*Pi*G[0, 1, x] - (9*Pi^2*G[0, 1, x])/
            4 + (79*G[1, 0, x])/4 + ((3*I)/2)*Pi*G[1, 0, x] - 
           (19*Pi^2*G[1, 0, x])/12 - (79*G[1, 1, x])/4 - 
           ((3*I)/2)*Pi*G[1, 1, x] - (15*Pi^2*G[1, 1, x])/4 - 
           (21*G[0, 0, 0, x])/2 + (6*I)*Pi*G[0, 0, 0, x] + 
           (43*G[0, 0, 1, x])/2 - (3*I)*Pi*G[0, 0, 1, x] + 
           (43*G[0, 1, 0, x])/2 - (3*I)*Pi*G[0, 1, 0, x] - 
           (65*G[0, 1, 1, x])/2 + (37*G[1, 0, 0, x])/2 + 
           (8*I)*Pi*G[1, 0, 0, x] - (59*G[1, 0, 1, x])/2 - 
           (11*I)*Pi*G[1, 0, 1, x] - (59*G[1, 1, 0, x])/2 - 
           (11*I)*Pi*G[1, 1, 0, x] + (81*G[1, 1, 1, x])/2 + 
           (14*I)*Pi*G[1, 1, 1, x] + 41*G[0, 0, 0, 0, x] - 
           22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
           17*G[0, 1, 1, 1, x] - 7*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 0, x] + 
           28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 43*G[1, 1, 1, 1, x] + 
           3*Zeta[3] - (11*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 
           12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(1343/8 + (48*I)*Pi + 
           (3*Pi^2)/8 - (3*I)*Pi^3 + (2057*Pi^4)/720 + 48*G[0, x] - 
           6*Pi^2*G[0, x] - ((31*I)/3)*Pi^3*G[0, x] - (293*G[1, x])/2 - 
           (56*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + ((19*I)/6)*Pi^3*G[1, x] - 
           (46*Pi^2*G[0, 0, x])/3 - 56*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] + 
           (39*Pi^2*G[0, 1, x])/2 - 56*G[1, 0, x] + (35*Pi^2*G[1, 0, x])/6 + 
           (239*G[1, 1, x])/2 + (42*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/
            6 - 9*G[0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, x] + 9*G[0, 0, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, x] + 9*G[0, 1, 0, x] + 24*G[0, 1, 1, x] + 
           (22*I)*Pi*G[0, 1, 1, x] + 42*G[1, 0, 1, x] + 
           (36*I)*Pi*G[1, 0, 1, x] + 42*G[1, 1, 0, x] + 
           (28*I)*Pi*G[1, 1, 0, x] - 75*G[1, 1, 1, x] - 
           (50*I)*Pi*G[1, 1, 1, x] - 44*G[0, 0, 0, 0, x] + 
           46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] - 34*G[0, 0, 1, 1, x] + 
           42*G[0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 
           10*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
           20*G[1, 0, 1, 0, x] - 34*G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] - 
           50*G[1, 1, 0, 1, x] - 50*G[1, 1, 1, 0, x] + 50*G[1, 1, 1, 1, x] - 
           49*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (44*G[0, x]*Zeta[3])/3 + 
           (104*G[1, x]*Zeta[3])/3)) + 54*Zeta[5] - (338*I)*Pi*Zeta[5] - 
       59*G[0, x]*Zeta[5] + 56*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (25863/64 + (1583*Pi^2)/96 - ((14*I)/3)*Pi^3 - (147*Pi^4)/160 + 
         ((17*I)/120)*Pi^5 + (5017*Pi^6)/30240 - (74*I)*Pi*G[0, x] - 
         (7*Pi^2*G[0, x])/4 + ((15*I)/4)*Pi^3*G[0, x] - 
         (89*Pi^4*G[0, x])/120 - ((107*I)/36)*Pi^5*G[0, x] - 
         (5741*G[1, x])/16 - (64*I)*Pi*G[1, x] - (55*Pi^2*G[1, x])/8 + 
         ((28*I)/3)*Pi^3*G[1, x] + (83*Pi^4*G[1, x])/240 - 
         ((325*I)/72)*Pi^5*G[1, x] - 74*G[0, 0, x] - ((3*I)/4)*Pi*
          G[0, 0, x] + (35*Pi^2*G[0, 0, x])/4 + (73*Pi^4*G[0, 0, x])/180 - 
         64*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + (337*Pi^2*G[0, 1, x])/12 - 
         (2*I)*Pi^3*G[0, 1, x] + (71*Pi^4*G[0, 1, x])/360 - 64*G[1, 0, x] - 
         (20*I)*Pi*G[1, 0, x] + (64*Pi^2*G[1, 0, x])/3 - 
         (157*Pi^4*G[1, 0, x])/72 + (1343*G[1, 1, x])/4 + 
         (96*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/4 - 
         (6*I)*Pi^3*G[1, 1, x] + (2057*Pi^4*G[1, 1, x])/360 - 
         (51*G[0, 0, 0, x])/4 + ((69*I)/4)*Pi*G[0, 0, 0, x] - 
         Pi^2*G[0, 0, 0, x] - I*Pi^3*G[0, 0, 0, x] + 32*G[0, 0, 1, x] - 
         ((97*I)/4)*Pi*G[0, 0, 1, x] - 11*Pi^2*G[0, 0, 1, x] + 
         ((14*I)/3)*Pi^3*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - 
         ((29*I)/2)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/2 - 
         ((86*I)/3)*Pi^3*G[0, 1, 0, x] + 32*G[0, 1, 1, x] + 
         (64*I)*Pi*G[0, 1, 1, x] - (47*Pi^2*G[0, 1, 1, x])/2 - 
         ((73*I)/3)*Pi^3*G[0, 1, 1, x] - 20*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] - (Pi^2*G[1, 0, 0, x])/2 - 
         ((22*I)/3)*Pi^3*G[1, 0, 0, x] + 96*G[1, 0, 1, x] + 
         (32*I)*Pi*G[1, 0, 1, x] - (25*Pi^2*G[1, 0, 1, x])/2 - 
         ((86*I)/3)*Pi^3*G[1, 0, 1, x] + 96*G[1, 1, 0, x] - 
         12*Pi^2*G[1, 1, 0, x] - ((62*I)/3)*Pi^3*G[1, 1, 0, x] - 
         293*G[1, 1, 1, x] - (112*I)*Pi*G[1, 1, 1, x] + 
         (3*Pi^2*G[1, 1, 1, x])/2 + ((19*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (99*G[0, 0, 0, 0, x])/2 - (40*Pi^2*G[0, 0, 0, 0, x])/3 + 
         (31*G[0, 0, 0, 1, x])/4 - ((9*I)/2)*Pi*G[0, 0, 0, 1, x] - 
         Pi^2*G[0, 0, 0, 1, x] + (31*G[0, 0, 1, 0, x])/4 - 
         17*Pi^2*G[0, 0, 1, 0, x] - 64*G[0, 0, 1, 1, x] + 
         (21*I)*Pi*G[0, 0, 1, 1, x] - 35*Pi^2*G[0, 0, 1, 1, x] + 
         (35*G[0, 1, 0, 0, x])/2 - (73*Pi^2*G[0, 1, 0, 0, x])/3 - 
         64*G[0, 1, 0, 1, x] - ((3*I)/2)*Pi*G[0, 1, 0, 1, x] + 
         5*Pi^2*G[0, 1, 0, 1, x] - 64*G[0, 1, 1, 0, x] + 
         7*Pi^2*G[0, 1, 1, 0, x] + 80*G[0, 1, 1, 1, x] - 
         (30*I)*Pi*G[0, 1, 1, 1, x] + 31*Pi^2*G[0, 1, 1, 1, x] + 
         28*G[1, 0, 0, 0, x] - 32*Pi^2*G[1, 0, 0, 0, x] - 
         32*G[1, 0, 0, 1, x] + ((9*I)/2)*Pi*G[1, 0, 0, 1, x] - 
         (110*Pi^2*G[1, 0, 0, 1, x])/3 - 32*G[1, 0, 1, 0, x] - 
         (4*Pi^2*G[1, 0, 1, 0, x])/3 - 48*G[1, 0, 1, 1, x] - 
         (42*I)*Pi*G[1, 0, 1, 1, x] + 49*Pi^2*G[1, 0, 1, 1, x] - 
         (92*Pi^2*G[1, 1, 0, 0, x])/3 - 112*G[1, 1, 0, 1, x] - 
         (18*I)*Pi*G[1, 1, 0, 1, x] + 39*Pi^2*G[1, 1, 0, 1, x] - 
         112*G[1, 1, 1, 0, x] + (35*Pi^2*G[1, 1, 1, 0, x])/3 + 
         239*G[1, 1, 1, 1, x] + (84*I)*Pi*G[1, 1, 1, 1, x] - 
         (95*Pi^2*G[1, 1, 1, 1, x])/3 + (51*G[0, 0, 0, 0, 0, x])/2 + 
         (24*I)*Pi*G[0, 0, 0, 0, 0, x] - (57*G[0, 0, 0, 0, 1, x])/2 + 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] - (57*G[0, 0, 0, 1, 0, x])/2 - 
         (28*I)*Pi*G[0, 0, 0, 1, 0, x] + 9*G[0, 0, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, 1, x] - 48*G[0, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] + 33*G[0, 0, 1, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 33*G[0, 0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] + 30*G[0, 0, 1, 1, 1, x] - 
         (20*I)*Pi*G[0, 0, 1, 1, 1, x] - (69*G[0, 1, 0, 0, 0, x])/2 - 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] + (21*G[0, 1, 0, 0, 1, x])/2 - 
         (104*I)*Pi*G[0, 1, 0, 0, 1, x] + (21*G[0, 1, 0, 1, 0, x])/2 + 
         (116*I)*Pi*G[0, 1, 0, 1, 0, x] + 30*G[0, 1, 0, 1, 1, x] + 
         (76*I)*Pi*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 0, 0, x] + 30*G[0, 1, 1, 0, 1, x] + 
         (136*I)*Pi*G[0, 1, 1, 0, 1, x] + 30*G[0, 1, 1, 1, 0, x] - 
         96*G[0, 1, 1, 1, 1, x] - (124*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (3*G[1, 0, 0, 0, 0, x])/2 - (39*G[1, 0, 0, 0, 1, x])/2 + 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] - (39*G[1, 0, 0, 1, 0, x])/2 + 
         (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 42*G[1, 0, 0, 1, 1, x] - 
         (28*I)*Pi*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] - 
         (56*I)*Pi*G[1, 0, 1, 0, 0, x] + 42*G[1, 0, 1, 0, 1, x] + 
         (48*I)*Pi*G[1, 0, 1, 0, 1, x] + 42*G[1, 0, 1, 1, 0, x] - 
         36*G[1, 0, 1, 1, 1, x] - (28*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         18*G[1, 1, 0, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         18*G[1, 1, 0, 0, 1, x] - (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         18*G[1, 1, 0, 1, 0, x] + 48*G[1, 1, 0, 1, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, 1, x] + 84*G[1, 1, 1, 0, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, 0, 1, x] + 84*G[1, 1, 1, 1, 0, x] + 
         (56*I)*Pi*G[1, 1, 1, 1, 0, x] - 150*G[1, 1, 1, 1, 1, x] - 
         (100*I)*Pi*G[1, 1, 1, 1, 1, x] - 236*G[0, 0, 0, 0, 0, 0, x] + 
         76*G[0, 0, 0, 0, 0, 1, x] + 76*G[0, 0, 0, 0, 1, 0, x] + 
         36*G[0, 0, 0, 0, 1, 1, x] + 80*G[0, 0, 0, 1, 0, 0, x] - 
         12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 0, x] + 
         72*G[0, 0, 1, 0, 0, 1, x] + 72*G[0, 0, 1, 0, 1, 0, x] - 
         4*G[0, 0, 1, 0, 1, 1, x] + 20*G[0, 0, 1, 1, 0, 0, x] + 
         20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
         172*G[0, 0, 1, 1, 1, 1, x] - 96*G[0, 1, 0, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 0, 1, x] + 12*G[0, 1, 0, 0, 1, 0, x] - 
         100*G[0, 1, 0, 0, 1, 1, x] + 112*G[0, 1, 0, 1, 0, 0, x] + 
         20*G[0, 1, 0, 1, 0, 1, x] + 20*G[0, 1, 0, 1, 1, 0, x] + 
         44*G[0, 1, 0, 1, 1, 1, x] + 20*G[0, 1, 1, 0, 0, 0, x] - 
         16*G[0, 1, 1, 0, 0, 1, x] - 16*G[0, 1, 1, 0, 1, 0, x] + 
         68*G[0, 1, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 1, 0, 0, x] - 
         100*G[0, 1, 1, 1, 0, 1, x] - 100*G[0, 1, 1, 1, 1, 0, x] + 
         52*G[0, 1, 1, 1, 1, 1, x] - 184*G[1, 0, 0, 0, 0, 0, x] + 
         96*G[1, 0, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 0, 1, 1, x] + 88*G[1, 0, 0, 1, 0, 0, x] + 
         36*G[1, 0, 0, 1, 0, 1, x] + 36*G[1, 0, 0, 1, 1, 0, x] - 
         132*G[1, 0, 0, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 0, 0, x] + 
         16*G[1, 0, 1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, 1, 0, x] - 
         12*G[1, 0, 1, 0, 1, 1, x] + 40*G[1, 0, 1, 1, 0, 0, x] - 
         84*G[1, 0, 1, 1, 0, 1, x] - 84*G[1, 0, 1, 1, 1, 0, x] + 
         76*G[1, 0, 1, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, 0, x] + 
         92*G[1, 1, 0, 0, 0, 1, x] + 92*G[1, 1, 0, 0, 1, 0, x] - 
         68*G[1, 1, 0, 0, 1, 1, x] + 84*G[1, 1, 0, 1, 0, 0, x] - 
         44*G[1, 1, 0, 1, 0, 1, x] - 44*G[1, 1, 0, 1, 1, 0, x] + 
         20*G[1, 1, 0, 1, 1, 1, x] + 16*G[1, 1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 1, 0, 0, 1, x] + 40*G[1, 1, 1, 0, 1, 0, x] - 
         68*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] - 
         100*G[1, 1, 1, 1, 0, 1, x] - 100*G[1, 1, 1, 1, 1, 0, x] + 
         100*G[1, 1, 1, 1, 1, 1, x] - (6845*Zeta[3])/12 - 
         ((439*I)/12)*Pi*Zeta[3] + (21*Pi^2*Zeta[3])/2 + 
         ((301*I)/9)*Pi^3*Zeta[3] - (439*G[0, x]*Zeta[3])/12 - 
         (82*Pi^2*G[0, x]*Zeta[3])/9 + (743*G[1, x]*Zeta[3])/3 + 
         ((77*I)/2)*Pi*G[1, x]*Zeta[3] - (782*Pi^2*G[1, x]*Zeta[3])/9 - 
         (39*G[0, 0, x]*Zeta[3])/2 + (132*I)*Pi*G[0, 0, x]*Zeta[3] + 
         (209*G[0, 1, x]*Zeta[3])/2 + (196*I)*Pi*G[0, 1, x]*Zeta[3] + 
         (65*G[1, 0, x]*Zeta[3])/2 + ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         98*G[1, 1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (172*G[0, 0, 0, x]*Zeta[3])/3 + (304*G[0, 0, 1, x]*Zeta[3])/3 + 
         (232*G[0, 1, 0, x]*Zeta[3])/3 - (680*G[0, 1, 1, x]*Zeta[3])/3 + 
         (464*G[1, 0, 0, x]*Zeta[3])/3 - (520*G[1, 0, 1, x]*Zeta[3])/3 - 
         (88*G[1, 1, 0, x]*Zeta[3])/3 + (208*G[1, 1, 1, x]*Zeta[3])/3 + 
         (1634*Zeta[3]^2)/9 - 21*Zeta[5] + (804*I)*Pi*Zeta[5] + 
         32*G[0, x]*Zeta[5] - 60*G[1, x]*Zeta[5]) + 
       RATIO[x]*((87*Pi^2)/8 + (10*I)*Pi^3 + (181*Pi^4)/60 + 
         ((139*I)/60)*Pi^5 + (109*Pi^6)/1440 - (349*Pi^2*G[0, x])/12 - 
         ((28*I)/3)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/15 + 
         ((271*I)/180)*Pi^5*G[0, x] + (449*Pi^2*G[1, x])/24 + 
         ((395*I)/24)*Pi^3*G[1, x] - (401*Pi^4*G[1, x])/120 + 
         ((299*I)/180)*Pi^5*G[1, x] + (87*G[0, 0, x])/4 + 
         (20*I)*Pi*G[0, 0, x] + (599*Pi^2*G[0, 0, x])/24 + 
         ((55*I)/12)*Pi^3*G[0, 0, x] - (437*Pi^4*G[0, 0, x])/240 - 
         (87*G[0, 1, x])/4 - (20*I)*Pi*G[0, 1, x] - (25*Pi^2*G[0, 1, x])/12 - 
         ((121*I)/12)*Pi^3*G[0, 1, x] - (21*Pi^4*G[0, 1, x])/80 - 
         (87*G[1, 0, x])/4 - (20*I)*Pi*G[1, 0, x] - (35*Pi^2*G[1, 0, x])/6 - 
         ((115*I)/12)*Pi^3*G[1, 0, x] + (127*Pi^4*G[1, 0, x])/80 + 
         (87*G[1, 1, x])/4 + (20*I)*Pi*G[1, 1, x] - (511*Pi^2*G[1, 1, x])/
          24 + (I/12)*Pi^3*G[1, 1, x] - (169*Pi^4*G[1, 1, x])/240 - 
         (417*G[0, 0, 0, x])/4 - ((117*I)/4)*Pi*G[0, 0, 0, x] - 
         (95*Pi^2*G[0, 0, 0, x])/12 - ((2*I)/3)*Pi^3*G[0, 0, 0, x] + 
         (615*G[0, 0, 1, x])/4 - ((285*I)/4)*Pi*G[0, 0, 1, x] + 
         (247*Pi^2*G[0, 0, 1, x])/12 + ((43*I)/6)*Pi^3*G[0, 0, 1, x] + 
         (615*G[0, 1, 0, x])/4 + ((281*I)/4)*Pi*G[0, 1, 0, x] - 
         (47*Pi^2*G[0, 1, 0, x])/4 + ((55*I)/6)*Pi^3*G[0, 1, 0, x] - 
         (813*G[0, 1, 1, x])/4 + ((121*I)/4)*Pi*G[0, 1, 1, x] - 
         (61*Pi^2*G[0, 1, 1, x])/12 + ((4*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (167*G[1, 0, 0, x])/2 + ((87*I)/2)*Pi*G[1, 0, 0, x] - 
         (203*Pi^2*G[1, 0, 0, x])/12 + ((23*I)/3)*Pi^3*G[1, 0, 0, x] - 
         133*G[1, 0, 1, x] + (57*I)*Pi*G[1, 0, 1, x] - 
         (35*Pi^2*G[1, 0, 1, x])/4 - ((13*I)/6)*Pi^3*G[1, 0, 1, x] - 
         133*G[1, 1, 0, x] - ((169*I)/2)*Pi*G[1, 1, 0, x] + 
         (163*Pi^2*G[1, 1, 0, x])/12 + ((59*I)/6)*Pi^3*G[1, 1, 0, x] + 
         (365*G[1, 1, 1, x])/2 - (16*I)*Pi*G[1, 1, 1, x] + 
         (27*Pi^2*G[1, 1, 1, x])/4 + ((17*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (285*G[0, 0, 0, 0, x])/2 + (21*I)*Pi*G[0, 0, 0, 0, x] - 
         (85*Pi^2*G[0, 0, 0, 0, x])/6 - (555*G[0, 0, 0, 1, x])/4 - 
         (82*I)*Pi*G[0, 0, 0, 1, x] - (38*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (555*G[0, 0, 1, 0, x])/4 - (37*I)*Pi*G[0, 0, 1, 0, x] - 
         (23*Pi^2*G[0, 0, 1, 0, x])/3 - 9*G[0, 0, 1, 1, x] + 
         (84*I)*Pi*G[0, 0, 1, 1, x] - (25*Pi^2*G[0, 0, 1, 1, x])/3 - 
         45*G[0, 1, 0, 0, x] - (44*I)*Pi*G[0, 1, 0, 0, x] + 
         10*Pi^2*G[0, 1, 0, 0, x] + (155*G[0, 1, 0, 1, x])/4 + 
         (71*I)*Pi*G[0, 1, 0, 1, x] - (53*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (155*G[0, 1, 1, 0, x])/4 + (46*I)*Pi*G[0, 1, 1, 0, x] - 
         (35*Pi^2*G[0, 1, 1, 0, x])/3 + (223*G[0, 1, 1, 1, x])/2 - 
         (59*I)*Pi*G[0, 1, 1, 1, x] - (29*Pi^2*G[0, 1, 1, 1, x])/6 - 
         28*G[1, 0, 0, 0, x] - (31*I)*Pi*G[1, 0, 0, 0, x] + 
         (39*Pi^2*G[1, 0, 0, 0, x])/2 + (31*G[1, 0, 0, 1, x])/2 + 
         (154*I)*Pi*G[1, 0, 0, 1, x] + 17*Pi^2*G[1, 0, 0, 1, x] + 
         (31*G[1, 0, 1, 0, x])/2 + (37*I)*Pi*G[1, 0, 1, 0, x] - 
         2*Pi^2*G[1, 0, 1, 0, x] + 141*G[1, 0, 1, 1, x] - 
         (146*I)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 - 
         78*G[1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         14*Pi^2*G[1, 1, 0, 0, x] + 93*G[1, 1, 0, 1, x] - 
         (113*I)*Pi*G[1, 1, 0, 1, x] + 93*G[1, 1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 1, 0, x] + 11*Pi^2*G[1, 1, 1, 0, x] - 
         252*G[1, 1, 1, 1, x] + (91*I)*Pi*G[1, 1, 1, 1, x] + 
         (61*Pi^2*G[1, 1, 1, 1, x])/6 - 147*G[0, 0, 0, 0, 0, x] - 
         (12*I)*Pi*G[0, 0, 0, 0, 0, x] + 81*G[0, 0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 81*G[0, 0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 0, 1, 0, x] - 91*G[0, 0, 0, 1, 1, x] + 
         (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 33*G[0, 0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         (30*I)*Pi*G[0, 0, 1, 1, 0, x] + 118*G[0, 0, 1, 1, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 11*G[0, 1, 0, 0, 0, x] + 
         (30*I)*Pi*G[0, 1, 0, 0, 0, x] + 5*G[0, 1, 0, 0, 1, x] + 
         (42*I)*Pi*G[0, 1, 0, 0, 1, x] + 5*G[0, 1, 0, 1, 0, x] - 
         (42*I)*Pi*G[0, 1, 0, 1, 0, x] + 48*G[0, 1, 0, 1, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 73*G[0, 1, 1, 0, 0, x] - 
         45*G[0, 1, 1, 0, 1, x] - (42*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         45*G[0, 1, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         109*G[0, 1, 1, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         41*G[1, 0, 0, 0, 0, x] + (36*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         25*G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         25*G[1, 0, 0, 1, 0, x] - (58*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         131*G[1, 0, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         57*G[1, 0, 1, 0, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         18*G[1, 0, 1, 0, 1, x] - (26*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         18*G[1, 0, 1, 1, 0, x] + (54*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         240*G[1, 0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         52*G[1, 1, 0, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         179*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         35*G[1, 1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         39*G[1, 1, 1, 0, 1, x] - (38*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         39*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         303*G[1, 1, 1, 1, 1, x] + (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         106*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 0, 1, 0, x] - 42*G[0, 0, 0, 0, 1, 1, x] - 
         40*G[0, 0, 0, 1, 0, 0, x] + 36*G[0, 0, 0, 1, 0, 1, x] + 
         36*G[0, 0, 0, 1, 1, 0, x] - 28*G[0, 0, 0, 1, 1, 1, x] - 
         38*G[0, 0, 1, 0, 0, 0, x] + 16*G[0, 0, 1, 0, 0, 1, x] + 
         16*G[0, 0, 1, 0, 1, 0, x] - 22*G[0, 0, 1, 0, 1, 1, x] - 
         48*G[0, 0, 1, 1, 0, 0, x] + 22*G[0, 0, 1, 1, 0, 1, x] + 
         22*G[0, 0, 1, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, 1, x] + 
         26*G[0, 1, 0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 0, 1, x] - 
         16*G[0, 1, 0, 0, 1, 0, x] + 46*G[0, 1, 0, 0, 1, 1, x] - 
         62*G[0, 1, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, 0, 1, x] + 
         8*G[0, 1, 0, 1, 1, 0, x] - 46*G[0, 1, 0, 1, 1, 1, x] - 
         44*G[0, 1, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, 1, x] + 
         12*G[0, 1, 1, 0, 1, 0, x] - 24*G[0, 1, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 1, 0, 0, x] + 40*G[0, 1, 1, 1, 0, 1, x] + 
         40*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
         106*G[1, 0, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
         24*G[1, 0, 0, 1, 1, 0, x] + 56*G[1, 0, 0, 1, 1, 1, x] - 
         40*G[1, 0, 1, 0, 0, 0, x] - 42*G[1, 0, 1, 0, 0, 1, x] - 
         42*G[1, 0, 1, 0, 1, 0, x] + 16*G[1, 0, 1, 0, 1, 1, x] + 
         40*G[1, 0, 1, 1, 0, 0, x] + 14*G[1, 0, 1, 1, 0, 1, x] + 
         14*G[1, 0, 1, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, 1, x] + 
         22*G[1, 1, 0, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 0, 1, x] - 
         32*G[1, 1, 0, 0, 1, 0, x] + 26*G[1, 1, 0, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, 0, 0, x] - 20*G[1, 1, 0, 1, 0, 1, x] - 
         20*G[1, 1, 0, 1, 1, 0, x] + 42*G[1, 1, 0, 1, 1, 1, x] + 
         52*G[1, 1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, 1, x] - 
         24*G[1, 1, 1, 0, 1, 0, x] + 36*G[1, 1, 1, 0, 1, 1, x] - 
         16*G[1, 1, 1, 1, 0, 0, x] + 38*G[1, 1, 1, 1, 0, 1, x] + 
         38*G[1, 1, 1, 1, 1, 0, x] - 76*G[1, 1, 1, 1, 1, 1, x] + 
         (281*Zeta[3])/4 + ((673*I)/4)*Pi*Zeta[3] - (185*Pi^2*Zeta[3])/6 - 
         ((31*I)/6)*Pi^3*Zeta[3] + (281*G[0, x]*Zeta[3])/4 + 
         (4*I)*Pi*G[0, x]*Zeta[3] + 27*Pi^2*G[0, x]*Zeta[3] - 
         (141*G[1, x]*Zeta[3])/2 - (56*I)*Pi*G[1, x]*Zeta[3] - 
         (Pi^2*G[1, x]*Zeta[3])/3 - (62*G[0, 0, x]*Zeta[3])/3 - 
         ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (158*G[0, 1, x]*Zeta[3])/3 - 
         ((98*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (74*G[1, 0, x]*Zeta[3])/3 - 
         ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (197*G[1, 1, x]*Zeta[3])/3 - 
         ((118*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (314*G[0, 0, 0, x]*Zeta[3])/3 - 
         (142*G[0, 0, 1, x]*Zeta[3])/3 - (154*G[0, 1, 0, x]*Zeta[3])/3 + 
         106*G[0, 1, 1, x]*Zeta[3] - 124*G[1, 0, 0, x]*Zeta[3] + 
         (374*G[1, 0, 1, x]*Zeta[3])/3 + (62*G[1, 1, 0, x]*Zeta[3])/3 - 
         (172*G[1, 1, 1, x]*Zeta[3])/3 + (128*Zeta[3]^2)/3 - 22*Zeta[5] - 
         (338*I)*Pi*Zeta[5] - 59*G[0, x]*Zeta[5] + 56*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((15*I)*Pi + (29*Pi^2)/3 - ((11*I)/3)*Pi^3 - 
         (959*Pi^4)/360 - ((67*I)/60)*Pi^5 + 117*G[0, x] + 
         (60*I)*Pi*G[0, x] - 13*Pi^2*G[0, x] - ((10*I)/3)*Pi^3*G[0, x] + 
         (109*Pi^4*G[0, x])/180 - 102*G[1, x] - ((121*I)/2)*Pi*G[1, x] + 
         (47*Pi^2*G[1, x])/3 + (I/3)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/180 + 
         93*G[0, 0, x] - (5*I)*Pi*G[0, 0, x] - (77*Pi^2*G[0, 0, x])/4 - 
         ((7*I)/6)*Pi^3*G[0, 0, x] - (201*G[0, 1, x])/2 + 
         (34*I)*Pi*G[0, 1, x] - (47*Pi^2*G[0, 1, x])/4 - 
         ((41*I)/6)*Pi^3*G[0, 1, x] - (201*G[1, 0, x])/2 + I*Pi*G[1, 0, x] - 
         (53*Pi^2*G[1, 0, x])/12 - ((77*I)/6)*Pi^3*G[1, 0, x] + 
         101*G[1, 1, x] - (29*I)*Pi*G[1, 1, x] - (187*Pi^2*G[1, 1, x])/12 - 
         ((19*I)/6)*Pi^3*G[1, 1, x] - 68*G[0, 0, 0, x] - 
         (8*I)*Pi*G[0, 0, 0, x] - (13*Pi^2*G[0, 0, 0, x])/6 + 
         (61*G[0, 0, 1, x])/2 + (35*I)*Pi*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/6 + (61*G[0, 1, 0, x])/2 + 
         (7*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/6 + 41*G[0, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/6 + 
         23*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - (103*Pi^2*G[1, 0, 0, x])/
          6 + (31*G[1, 0, 1, x])/2 - (37*I)*Pi*G[1, 0, 1, x] + 
         (37*Pi^2*G[1, 0, 1, x])/6 + (31*G[1, 1, 0, x])/2 + 
         (7*I)*Pi*G[1, 1, 0, x] + (11*Pi^2*G[1, 1, 0, x])/2 - 
         87*G[1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          2 - 21*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] + 
         10*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] + 
         10*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
         24*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, x] + 
         (30*I)*Pi*G[0, 1, 0, 1, x] + 42*G[0, 1, 1, 0, x] + 
         (10*I)*Pi*G[0, 1, 1, 0, x] - 63*G[0, 1, 1, 1, x] - 
         (14*I)*Pi*G[0, 1, 1, 1, x] - 29*G[1, 0, 0, 0, x] - 
         (30*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] - 
         (6*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] + 
         (38*I)*Pi*G[1, 0, 1, 0, x] - 30*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
         16*G[1, 1, 0, 1, x] + (30*I)*Pi*G[1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         21*G[1, 1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, 1, x] - 
         114*G[0, 0, 0, 0, 0, x] + 30*G[0, 0, 0, 0, 1, x] + 
         30*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
         46*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
         10*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         30*G[0, 1, 1, 0, 1, x] - 30*G[0, 1, 1, 1, 0, x] - 
         18*G[0, 1, 1, 1, 1, x] - 46*G[1, 0, 0, 0, 0, x] + 
         30*G[1, 0, 0, 0, 1, x] + 30*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] + 50*G[1, 0, 1, 0, 0, x] - 
         32*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] - 
         38*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
         50*G[1, 1, 1, 0, 1, x] - 50*G[1, 1, 1, 1, 0, x] + 
         94*G[1, 1, 1, 1, 1, x] + (19*Zeta[3])/2 - (73*I)*Pi*Zeta[3] - 
         (65*Pi^2*Zeta[3])/3 - (118*G[0, x]*Zeta[3])/3 + 
         (66*I)*Pi*G[0, x]*Zeta[3] + (238*G[1, x]*Zeta[3])/3 + 
         (34*I)*Pi*G[1, x]*Zeta[3] + (28*G[0, 0, x]*Zeta[3])/3 - 
         (112*G[0, 1, x]*Zeta[3])/3 + (44*G[1, 0, x]*Zeta[3])/3 - 
         (80*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-73*I)/2)*Pi*G[1, x] + 
           (29*Pi^2*G[1, x])/6 - (2*I)*Pi^3*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
           7*Pi^2*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 - 
           (73*G[1, 1, x])/2 - (10*I)*Pi*G[1, 1, x] + (31*Pi^2*G[1, 1, x])/
            3 + (6*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] - 
           9*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
           6*G[0, 1, 1, 0, x] - 18*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] - 
           20*G[1, x]*Zeta[3]) + 12*Zeta[5] + RATIO[x]*((-59*Pi^2)/4 + 
           (2*I)*Pi^3 + (145*Pi^4)/72 - ((67*I)/60)*Pi^5 - 
           (107*Pi^2*G[0, x])/12 - ((3*I)/2)*Pi^3*G[0, x] + 
           (109*Pi^4*G[0, x])/180 + (245*Pi^2*G[1, x])/12 + 
           ((17*I)/2)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/180 - 
           (59*G[0, 0, x])/2 + (4*I)*Pi*G[0, 0, x] + (161*Pi^2*G[0, 0, x])/
            12 - ((7*I)/6)*Pi^3*G[0, 0, x] + (59*G[0, 1, x])/2 - 
           (4*I)*Pi*G[0, 1, x] - (97*Pi^2*G[0, 1, x])/12 - 
           ((41*I)/6)*Pi^3*G[0, 1, x] + (59*G[1, 0, x])/2 - 
           (4*I)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/12 - 
           ((77*I)/6)*Pi^3*G[1, 0, x] - (59*G[1, 1, x])/2 + 
           (4*I)*Pi*G[1, 1, x] - (59*Pi^2*G[1, 1, x])/12 - 
           ((19*I)/6)*Pi^3*G[1, 1, x] - 33*G[0, 0, 0, x] - 
           (6*I)*Pi*G[0, 0, 0, x] - (13*Pi^2*G[0, 0, 0, x])/6 + 
           (153*G[0, 0, 1, x])/2 - (65*I)*Pi*G[0, 0, 1, x] + 
           (7*Pi^2*G[0, 0, 1, x])/6 + (153*G[0, 1, 0, x])/2 + 
           (23*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/6 - 
           120*G[0, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, x] + 
           (43*Pi^2*G[0, 1, 1, x])/6 + 56*G[1, 0, 0, x] + 
           (20*I)*Pi*G[1, 0, 0, x] - (103*Pi^2*G[1, 0, 0, x])/6 - 
           (199*G[1, 0, 1, x])/2 + (51*I)*Pi*G[1, 0, 1, x] + 
           (37*Pi^2*G[1, 0, 1, x])/6 - (199*G[1, 1, 0, x])/2 - 
           (37*I)*Pi*G[1, 1, 0, x] + (11*Pi^2*G[1, 1, 0, x])/2 + 
           143*G[1, 1, 1, x] - (34*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            2 + 87*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] - 
           72*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] - 
           72*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
           36*G[0, 0, 1, 1, x] - 38*G[0, 1, 0, 0, x] - 
           (16*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
           (30*I)*Pi*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 1, 0, x] + 95*G[0, 1, 1, 1, x] - 
           (14*I)*Pi*G[0, 1, 1, 1, x] - 15*G[1, 0, 0, 0, x] - 
           (30*I)*Pi*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           (6*I)*Pi*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
           (38*I)*Pi*G[1, 0, 1, 0, x] + 112*G[1, 0, 1, 1, x] + 
           (8*I)*Pi*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] + 
           58*G[1, 1, 0, 1, x] + (30*I)*Pi*G[1, 1, 0, 1, x] + 
           58*G[1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
           173*G[1, 1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, 1, x] - 
           114*G[0, 0, 0, 0, 0, x] + 30*G[0, 0, 0, 0, 1, x] + 
           30*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
           46*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
           4*G[0, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 0, 0, x] + 
           12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
           10*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
           30*G[0, 1, 1, 0, 1, x] - 30*G[0, 1, 1, 1, 0, x] - 
           18*G[0, 1, 1, 1, 1, x] - 46*G[1, 0, 0, 0, 0, x] + 
           30*G[1, 0, 0, 0, 1, x] + 30*G[1, 0, 0, 1, 0, x] - 
           24*G[1, 0, 0, 1, 1, x] + 50*G[1, 0, 1, 0, 0, x] - 
           32*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] + 
           12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] - 
           38*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
           50*G[1, 1, 1, 0, 1, x] - 50*G[1, 1, 1, 1, 0, x] + 
           94*G[1, 1, 1, 1, 1, x] + (41*Zeta[3])/2 + (91*I)*Pi*Zeta[3] - 
           (65*Pi^2*Zeta[3])/3 + 14*G[0, x]*Zeta[3] + (66*I)*Pi*G[0, x]*
            Zeta[3] - 14*G[1, x]*Zeta[3] + (34*I)*Pi*G[1, x]*Zeta[3] + 
           (28*G[0, 0, x]*Zeta[3])/3 - (112*G[0, 1, x]*Zeta[3])/3 + 
           (44*G[1, 0, x]*Zeta[3])/3 - (80*G[1, 1, x]*Zeta[3])/3 + 
           12*Zeta[5]) + RATIO[(1 - x)^(-1)]*(5741/16 + (64*I)*Pi + 
           (55*Pi^2)/8 - ((28*I)/3)*Pi^3 + Pi^4/240 + ((325*I)/72)*Pi^5 + 
           64*G[0, x] - (20*I)*Pi*G[0, x] - (52*Pi^2*G[0, x])/3 + 
           (157*Pi^4*G[0, x])/72 - (1343*G[1, x])/4 - (96*I)*Pi*G[1, x] - 
           (3*Pi^2*G[1, x])/4 + (6*I)*Pi^3*G[1, x] - (2057*Pi^4*G[1, x])/
            360 - 20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] + 
           ((22*I)/3)*Pi^3*G[0, 0, x] - 96*G[0, 1, x] - 
           (32*I)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] + ((86*I)/3)*Pi^3*
            G[0, 1, x] - 96*G[1, 0, x] + 12*Pi^2*G[1, 0, x] + 
           ((62*I)/3)*Pi^3*G[1, 0, x] + 293*G[1, 1, x] + 
           (112*I)*Pi*G[1, 1, x] - (3*Pi^2*G[1, 1, x])/2 - 
           ((19*I)/3)*Pi^3*G[1, 1, x] - 40*G[0, 0, 0, x] + 
           32*Pi^2*G[0, 0, 0, x] + 32*G[0, 0, 1, x] - 
           (9*I)*Pi*G[0, 0, 1, x] + (110*Pi^2*G[0, 0, 1, x])/3 + 
           32*G[0, 1, 0, x] + (4*Pi^2*G[0, 1, 0, x])/3 + 48*G[0, 1, 1, x] + 
           (42*I)*Pi*G[0, 1, 1, x] - 49*Pi^2*G[0, 1, 1, x] + 
           (92*Pi^2*G[1, 0, 0, x])/3 + 112*G[1, 0, 1, x] + 
           (18*I)*Pi*G[1, 0, 1, x] - 39*Pi^2*G[1, 0, 1, x] + 
           112*G[1, 1, 0, x] - (35*Pi^2*G[1, 1, 0, x])/3 - 
           239*G[1, 1, 1, x] - (84*I)*Pi*G[1, 1, 1, x] + 
           (95*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] + 
           15*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] + 
           15*G[0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 1, 0, x] - 
           42*G[0, 0, 1, 1, x] + (28*I)*Pi*G[0, 0, 1, 1, x] + 
           24*G[0, 1, 0, 0, x] + (56*I)*Pi*G[0, 1, 0, 0, x] - 
           42*G[0, 1, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, 1, x] - 
           42*G[0, 1, 1, 0, x] + 36*G[0, 1, 1, 1, x] + 
           (28*I)*Pi*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 0, x] + 
           (12*I)*Pi*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] + 
           (16*I)*Pi*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] - 
           48*G[1, 0, 1, 1, x] - (44*I)*Pi*G[1, 0, 1, 1, x] - 
           84*G[1, 1, 0, 1, x] - (72*I)*Pi*G[1, 1, 0, 1, x] - 
           84*G[1, 1, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 0, x] + 
           150*G[1, 1, 1, 1, x] + (100*I)*Pi*G[1, 1, 1, 1, x] + 
           184*G[0, 0, 0, 0, 0, x] - 96*G[0, 0, 0, 0, 1, x] - 
           96*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
           88*G[0, 0, 1, 0, 0, x] - 36*G[0, 0, 1, 0, 1, x] - 
           36*G[0, 0, 1, 1, 0, x] + 132*G[0, 0, 1, 1, 1, x] - 
           12*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
           16*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
           40*G[0, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 0, 1, x] + 
           84*G[0, 1, 1, 1, 0, x] - 76*G[0, 1, 1, 1, 1, x] + 
           88*G[1, 0, 0, 0, 0, x] - 92*G[1, 0, 0, 0, 1, x] - 
           92*G[1, 0, 0, 1, 0, x] + 68*G[1, 0, 0, 1, 1, x] - 
           84*G[1, 0, 1, 0, 0, x] + 44*G[1, 0, 1, 0, 1, x] + 
           44*G[1, 0, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, x] - 
           16*G[1, 1, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 1, x] - 
           40*G[1, 1, 0, 1, 0, x] + 68*G[1, 1, 0, 1, 1, x] - 
           56*G[1, 1, 1, 0, 0, x] + 100*G[1, 1, 1, 0, 1, x] + 
           100*G[1, 1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, 1, x] - 
           (743*Zeta[3])/3 - (43*I)*Pi*Zeta[3] + (782*Pi^2*Zeta[3])/9 - 
           37*G[0, x]*Zeta[3] - ((596*I)/3)*Pi*G[0, x]*Zeta[3] + 
           98*G[1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (464*G[0, 0, x]*Zeta[3])/3 + (520*G[0, 1, x]*Zeta[3])/3 + 
           (88*G[1, 0, x]*Zeta[3])/3 - (208*G[1, 1, x]*Zeta[3])/3 + 
           60*Zeta[5]))))/Nc^3 + Nc*((-17*Pi^2)/3 - ((11*I)/3)*Pi^3 - 
     (41*Pi^4)/90 + (128*G[0, x])/9 + (6*I)*Pi*G[0, x] + 
     (61*Pi^2*G[0, x])/18 + ((2*I)/3)*Pi^3*G[0, x] - (128*G[1, x])/9 - 
     (6*I)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 - ((2*I)/3)*Pi^3*G[1, x] - 
     (116*G[0, 0, x])/9 - (10*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/6 + 
     (131*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
     (131*G[1, 0, x])/9 + (10*I)*Pi*G[1, 0, x] + (11*Pi^2*G[1, 0, x])/6 - 
     (146*G[1, 1, x])/9 + (2*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/2 + 
     (16*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 11*G[0, 0, 1, x] - 
     (4*I)*Pi*G[0, 0, 1, x] - 11*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + 
     (8*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + G[1, 0, 0, x] - 
     (4*I)*Pi*G[1, 0, 0, x] + (8*G[1, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, x] + 
     (8*G[1, 1, 0, x])/3 + (4*I)*Pi*G[1, 1, 0, x] + (23*G[1, 1, 1, x])/3 - 
     (4*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
     6*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
     2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
     2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
     4*G[1, 1, 1, 1, x] + (-17/9 - 2*G[0, x])*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + G[1, 1, x] + (-67/9 - (5*Pi^2)/6 + 5*G[0, x] - 
         (2*I)*Pi*G[0, x] + (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
        RATIO[x]) + 2*Zeta[3] - 8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(23213/1296 + (437*Pi^2)/54 + (3*I)*Pi^3 + 
       (269*Pi^4)/360 + (404*G[0, x])/27 - (2*I)*Pi*G[0, x] - 
       (14*Pi^2*G[0, x])/3 - (1513*G[1, x])/108 - (38*Pi^2*G[1, x])/9 - 
       ((2*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 
       (10*Pi^2*G[0, 0, x])/3 - (160*G[0, 1, x])/9 - (6*I)*Pi*G[0, 1, x] - 
       3*Pi^2*G[0, 1, x] - (160*G[1, 0, x])/9 - (11*Pi^2*G[1, 0, x])/3 + 
       (62*G[1, 1, x])/3 + (5*Pi^2*G[1, 1, x])/3 - (22*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, x] + (40*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] + (40*G[0, 1, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, x] - (28*G[0, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, x] + 10*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
       10*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (56*G[1, 1, 1, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
       12*G[1, 1, 1, 1, x] + (136*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 
       2*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     RATIO[x]*((-37*Pi^2)/9 - (3*I)*Pi^3 - (37*Pi^4)/45 + 
       (20*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] - (Pi^2*G[1, x])/18 - 
       ((2*I)/3)*Pi^3*G[1, x] - (74*G[0, 0, x])/9 - (6*I)*Pi*G[0, 0, x] - 
       (11*Pi^2*G[0, 0, x])/6 + (74*G[0, 1, x])/9 + (6*I)*Pi*G[0, 1, x] + 
       (3*Pi^2*G[0, 1, x])/2 + (74*G[1, 0, x])/9 + (6*I)*Pi*G[1, 0, x] + 
       (11*Pi^2*G[1, 0, x])/6 - (74*G[1, 1, x])/9 - (6*I)*Pi*G[1, 1, x] - 
       (Pi^2*G[1, 1, x])/2 + (22*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
       9*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + (32*G[0, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       (14*G[1, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, x] + (14*G[1, 1, 0, x])/3 + 
       (4*I)*Pi*G[1, 1, 0, x] - (19*G[1, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
       6*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
       2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
       16*G[1, 1, 1, 1, x] - 6*Zeta[3] - (12*I)*Pi*Zeta[3] - 
       8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*((-13*Pi^2)/6 + (13*G[0, x])/3 - (13*G[1, x])/3 - 
       Pi^2*G[1, x] - (13*G[0, 0, x])/3 + (19*G[0, 1, x])/3 + 
       (19*G[1, 0, x])/3 - (25*G[1, 1, x])/3 - 2*G[0, 0, 1, x] - 
       2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
       ((-13*Pi^2)/6 - Pi^2*G[1, x] - (13*G[0, 0, x])/3 + (13*G[0, 1, x])/3 + 
         (13*G[1, 0, x])/3 - (13*G[1, 1, x])/3 - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 
         4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(-103/108 + (38*Pi^2)/9 + (160*G[0, x])/9 + 
         (5*Pi^2*G[0, x])/3 - (26*G[1, x])/9 - 10*G[0, 1, x] + 
         (4*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + 
         (26*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 14*Zeta[3])) + 
     e*((-178*Pi^2)/9 - ((283*I)/24)*Pi^3 + (335*Pi^4)/216 - 
       ((19*I)/90)*Pi^5 + (1732*G[0, x])/27 + ((211*I)/4)*Pi*G[0, x] + 
       (2039*Pi^2*G[0, x])/216 + ((31*I)/3)*Pi^3*G[0, x] + 
       (29*Pi^4*G[0, x])/60 - (1732*G[1, x])/27 - ((211*I)/4)*Pi*G[1, x] - 
       (179*Pi^2*G[1, x])/216 + ((4*I)/3)*Pi^3*G[1, x] + 
       (53*Pi^4*G[1, x])/60 - (3979*G[0, 0, x])/108 - 
       ((161*I)/4)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/9 - 
       ((10*I)/3)*Pi^3*G[0, 0, x] + (2951*G[0, 1, x])/54 - 
       ((207*I)/4)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[0, 1, x] + (2951*G[1, 0, x])/54 + 
       ((181*I)/4)*Pi*G[1, 0, x] - (281*Pi^2*G[1, 0, x])/18 + 
       ((4*I)/3)*Pi^3*G[1, 0, x] - (7825*G[1, 1, x])/108 + 
       ((187*I)/4)*Pi*G[1, 1, x] - (137*Pi^2*G[1, 1, x])/18 + 
       ((4*I)/3)*Pi^3*G[1, 1, x] + (115*G[0, 0, 0, x])/3 + 
       (38*I)*Pi*G[0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, x])/3 - 
       (1667*G[0, 0, 1, x])/36 - (49*I)*Pi*G[0, 0, 1, x] + 
       (26*Pi^2*G[0, 0, 1, x])/3 - (1667*G[0, 1, 0, x])/36 - 
       (40*I)*Pi*G[0, 1, 0, x] + (14*Pi^2*G[0, 1, 0, x])/3 - 
       (697*G[0, 1, 1, x])/18 + (51*I)*Pi*G[0, 1, 1, x] - 
       6*Pi^2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/6 + (359*G[1, 0, 1, x])/36 + 
       (11*I)*Pi*G[1, 0, 1, x] - (49*Pi^2*G[1, 0, 1, x])/6 + 
       (359*G[1, 1, 0, x])/36 + (14*I)*Pi*G[1, 1, 0, x] - 
       (67*Pi^2*G[1, 1, 0, x])/6 + (1279*G[1, 1, 1, x])/18 - 
       (13*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/2 - 
       (70*G[0, 0, 0, 0, x])/3 - (20*I)*Pi*G[0, 0, 0, 0, x] + 
       42*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, x] + 
       42*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, x] - 
       (185*G[0, 0, 1, 1, x])/3 + 14*G[0, 1, 0, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, x] - (74*G[0, 1, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, 1, x] - (74*G[0, 1, 1, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, 0, x] + (205*G[0, 1, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, 1, x] - (58*G[1, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 0, x] + (25*G[1, 0, 0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + (25*G[1, 0, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]/3 - 
       (12*I)*Pi*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       19*G[1, 1, 0, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, x] + 
       19*G[1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, x] - 
       59*G[1, 1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, 1, x] + 
       12*G[0, 0, 0, 0, 0, x] - 28*G[0, 0, 0, 0, 1, x] - 
       28*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] + 
       2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 22*G[0, 0, 1, 1, 1, x] + 
       12*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
       4*G[0, 1, 0, 1, 0, x] + 16*G[0, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
       12*G[0, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
       6*G[1, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 1, x] + 
       6*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
       6*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] - 28*G[1, 0, 1, 1, 1, x] - 
       22*G[1, 1, 0, 0, 0, x] + 18*G[1, 1, 0, 0, 1, x] + 
       18*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] + 
       6*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
       (-53/36 - (5*G[0, x])/3)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + Log[mu2/s]^3*
        ((2*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 + (4*G[0, 0, x])/3 - 
         (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3 + 
         (-49/9 - (4*Pi^2)/3 + 5*G[0, x] - (2*I)*Pi*G[0, x] + (8*G[1, x])/9 + 
           (2*I)*Pi*G[1, x] + (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - 
           (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
       (1597*Zeta[3])/36 - (39*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/2 + 
       42*G[0, x]*Zeta[3] + (43*G[1, x]*Zeta[3])/3 + (40*G[0, 0, x]*Zeta[3])/
        3 - (70*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
       (4*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((49*I)/2)*Pi*G[1, x] - 
         (11*Pi^2*G[1, x])/3 + (I/3)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] + 
         2*Pi^2*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 + 
         (49*G[1, 1, x])/2 + (2*I)*Pi*G[1, 1, x] - (29*Pi^2*G[1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - 22*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 20*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(-3*Pi^2 + 5*G[0, x] - (Pi^2*G[0, x])/2 - 5*G[1, x] - 
         2*Pi^2*G[1, x] - 5*G[0, 0, x] + 9*G[0, 1, x] + 9*G[1, 0, x] - 
         13*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 
         7*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3] + 
         RATIO[x]*(-3*Pi^2 - (Pi^2*G[0, x])/2 - 2*Pi^2*G[1, x] - 
           6*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x] - 6*G[1, 1, x] - 
           2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 
           7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(-85/108 + (245*Pi^2)/36 + (173*G[0, x])/9 + 
           4*Pi^2*G[0, x] - (26*G[1, x])/9 + Pi^2*G[1, x] - 15*G[0, 1, x] + 
           (6*I)*Pi*G[0, 1, x] - 15*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
           (37*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 6*G[0, 1, 1, x] - 
           8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
           (22*Zeta[3])/3)) + Log[mu2/s]*((-149*Pi^2)/12 - ((22*I)/3)*Pi^3 - 
         (41*Pi^4)/45 + (629*G[0, x])/18 + (11*I)*Pi*G[0, x] + 
         (161*Pi^2*G[0, x])/18 + ((4*I)/3)*Pi^3*G[0, x] - (629*G[1, x])/18 - 
         (11*I)*Pi*G[1, x] - (Pi^2*G[1, x])/9 - ((4*I)/3)*Pi^3*G[1, x] - 
         (581*G[0, 0, x])/18 - (20*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/
          3 + (599*G[0, 1, x])/18 - (4*I)*Pi*G[0, 1, x] + 
         (599*G[1, 0, x])/18 + (20*I)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/
          3 - (617*G[1, 1, x])/18 + (4*I)*Pi*G[1, 1, x] + 5*Pi^2*G[1, 1, x] + 
         (58*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         (88*G[0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, x] - 
         (88*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] + 
         (22*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] + 
         3*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 27*G[1, 1, 1, x] - 
         (8*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 
         16*G[0, 0, 1, 0, x] - 20*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
         8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 10*G[1, 1, 0, 1, x] - 
         10*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
         ((8*I)*Pi*G[1, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
           8*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*
          RATIO[x^(-1)] - Zeta[3]/3 - 16*G[0, x]*Zeta[3] + 
         14*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(10511/216 + 
           (287*Pi^2)/18 + (6*I)*Pi^3 + (269*Pi^4)/180 + (968*G[0, x])/27 - 
           (4*I)*Pi*G[0, x] - (29*Pi^2*G[0, x])/2 + I*Pi^3*G[0, x] - 
           (617*G[1, x])/18 - (115*Pi^2*G[1, x])/9 - ((7*I)/3)*Pi^3*G[1, x] - 
           4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/3 - 
           (346*G[0, 1, x])/9 - (12*I)*Pi*G[0, 1, x] - (31*Pi^2*G[0, 1, x])/
            3 - (346*G[1, 0, x])/9 - (35*Pi^2*G[1, 0, x])/3 + 
           (398*G[1, 1, x])/9 + (10*Pi^2*G[1, 1, x])/3 - (70*G[0, 0, 0, x])/
            3 - (8*I)*Pi*G[0, 0, 0, x] + (106*G[0, 0, 1, x])/3 + 
           (16*I)*Pi*G[0, 0, 1, x] + (106*G[0, 1, 0, x])/3 + 
           (20*I)*Pi*G[0, 1, 0, x] - (52*G[0, 1, 1, x])/3 - 
           (28*I)*Pi*G[0, 1, 1, x] + 30*G[1, 0, 1, x] - 
           (24*I)*Pi*G[1, 0, 1, x] + 30*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] - (164*G[1, 1, 1, x])/3 + 
           (36*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
           20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 40*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, x] + 28*G[0, 1, 1, 0, x] - 
           44*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + (532*Zeta[3])/9 - 
           (8*I)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/3 - 12*G[1, x]*Zeta[3]) + 
         RATIO[x]*((-335*Pi^2)/36 - (6*I)*Pi^3 - (74*Pi^4)/45 + 
           (119*Pi^2*G[0, x])/18 + ((4*I)/3)*Pi^3*G[0, x] + 
           (14*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi^3*G[1, x] - (335*G[0, 0, x])/
            18 - (12*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/3 + 
           (335*G[0, 1, x])/18 + (12*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] + 
           (335*G[1, 0, x])/18 + (12*I)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/
            3 - (335*G[1, 1, x])/18 - (12*I)*Pi*G[1, 1, x] + 
           Pi^2*G[1, 1, x] + (70*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
           (70*G[0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, x] - 
           (70*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] + 
           (70*G[0, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, x] - 7*G[1, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 0, x] + 7*G[1, 0, 1, x] - 
           (16*I)*Pi*G[1, 0, 1, x] + 7*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] - 7*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 
           20*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
           10*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
           10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] - 
           (49*Zeta[3])/3 - (24*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3] + 
           14*G[1, x]*Zeta[3])) + RATIO[(1 - x)^(-1)]*
        (309479/2592 + (14353*Pi^2)/1296 + ((245*I)/24)*Pi^3 - 
         (1243*Pi^4)/1080 - ((13*I)/90)*Pi^5 + (2428*G[0, x])/81 - 
         ((123*I)/4)*Pi*G[0, x] - (4469*Pi^2*G[0, x])/216 - 
         (8*I)*Pi^3*G[0, x] - (421*Pi^4*G[0, x])/180 - (50957*G[1, x])/648 - 
         (781*Pi^2*G[1, x])/54 - (6*I)*Pi^3*G[1, x] - (6*Pi^4*G[1, x])/5 - 
         (123*G[0, 0, x])/4 + ((103*I)/4)*Pi*G[0, 0, x] + 
         (22*Pi^2*G[0, 0, x])/3 + ((14*I)/3)*Pi^3*G[0, 0, x] - 
         (968*G[0, 1, x])/27 - ((41*I)/4)*Pi*G[0, 1, x] + 
         (53*Pi^2*G[0, 1, x])/6 - ((25*I)/3)*Pi^3*G[0, 1, x] - 
         (968*G[1, 0, x])/27 - ((31*I)/2)*Pi*G[1, 0, x] + 
         (29*Pi^2*G[1, 0, x])/2 - I*Pi^3*G[1, 0, x] + (3787*G[1, 1, x])/54 + 
         (215*Pi^2*G[1, 1, x])/18 + ((14*I)/3)*Pi^3*G[1, 1, x] - 
         (62*G[0, 0, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, x] - 
         (37*Pi^2*G[0, 0, 0, x])/3 + (605*G[0, 0, 1, x])/12 + 
         (18*I)*Pi*G[0, 0, 1, x] - 19*Pi^2*G[0, 0, 1, x] + 
         (605*G[0, 1, 0, x])/12 + (36*I)*Pi*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/3 - (200*G[0, 1, 1, x])/9 - 
         (30*I)*Pi*G[0, 1, 1, x] + (71*Pi^2*G[0, 1, 1, x])/3 - 
         (31*G[1, 0, 0, x])/2 - (12*I)*Pi*G[1, 0, 0, x] - 
         (4*Pi^2*G[1, 0, 0, x])/3 + (346*G[1, 0, 1, x])/9 + 
         (12*I)*Pi*G[1, 0, 1, x] + 18*Pi^2*G[1, 0, 1, x] + 
         (346*G[1, 1, 0, x])/9 + (46*Pi^2*G[1, 1, 0, x])/3 - 
         (248*G[1, 1, 1, x])/3 - 8*Pi^2*G[1, 1, 1, x] + 
         (128*G[0, 0, 0, 0, x])/3 + (28*I)*Pi*G[0, 0, 0, 0, x] - 
         (130*G[0, 0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] - 
         (130*G[0, 0, 1, 0, x])/3 - (16*I)*Pi*G[0, 0, 1, 0, x] + 
         26*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] - 
         18*G[0, 1, 0, 0, x] - (36*I)*Pi*G[0, 1, 0, 0, x] + 
         (56*G[0, 1, 0, 1, x])/3 + (56*G[0, 1, 1, 0, x])/3 + 
         (24*I)*Pi*G[0, 1, 1, 0, x] - (94*G[0, 1, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, 1, x] + (70*G[1, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 0, x] - (106*G[1, 0, 0, 1, x])/3 - 
         (20*I)*Pi*G[1, 0, 0, 1, x] - (106*G[1, 0, 1, 0, x])/3 - 
         (20*I)*Pi*G[1, 0, 1, 0, x] + (52*G[1, 0, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, 1, x] - 30*G[1, 1, 0, 1, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, x] - 30*G[1, 1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + (254*G[1, 1, 1, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] + 
         44*G[0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 1, 0, x] - 
         40*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
         44*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
         16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 0, 0, x] - 
         32*G[0, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 0, x] + 
         88*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] - 
         32*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
         72*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, x] - 
         20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] + 
         52*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, 1, x] + (793*Zeta[3])/12 + 
         (36*I)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/6 - (274*G[0, x]*Zeta[3])/3 + 
         (12*I)*Pi*G[0, x]*Zeta[3] + (62*G[1, x]*Zeta[3])/9 - 
         (12*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] + 
         (80*G[0, 1, x]*Zeta[3])/3 - (136*G[1, 0, x]*Zeta[3])/3 + 
         (28*G[1, 1, x]*Zeta[3])/3 - 35*Zeta[5]) + 20*Zeta[5] + 
       RATIO[x]*((-73*Pi^2)/216 - ((119*I)/8)*Pi^3 - (307*Pi^4)/216 - 
         ((109*I)/90)*Pi^5 + (2261*Pi^2*G[0, x])/216 + (9*I)*Pi^3*G[0, x] + 
         (29*Pi^4*G[0, x])/60 - (173*Pi^2*G[1, x])/216 + 
         (119*Pi^4*G[1, x])/60 - (73*G[0, 0, x])/108 - 
         ((119*I)/4)*Pi*G[0, 0, x] - (115*Pi^2*G[0, 0, x])/18 - 
         ((10*I)/3)*Pi^3*G[0, 0, x] + (73*G[0, 1, x])/108 + 
         ((119*I)/4)*Pi*G[0, 1, x] - (13*Pi^2*G[0, 1, x])/18 + 
         ((2*I)/3)*Pi^3*G[0, 1, x] + (73*G[1, 0, x])/108 + 
         ((119*I)/4)*Pi*G[1, 0, x] - (22*Pi^2*G[1, 0, x])/9 + 
         ((4*I)/3)*Pi^3*G[1, 0, x] - (73*G[1, 1, x])/108 - 
         ((119*I)/4)*Pi*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/9 + 
         ((4*I)/3)*Pi^3*G[1, 1, x] + (97*G[0, 0, 0, x])/3 + 
         (30*I)*Pi*G[0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, x])/3 - 
         (1565*G[0, 0, 1, x])/36 + (15*I)*Pi*G[0, 0, 1, x] - 
         (4*Pi^2*G[0, 0, 1, x])/3 - (1565*G[0, 1, 0, x])/36 - 
         (36*I)*Pi*G[0, 1, 0, x] + (14*Pi^2*G[0, 1, 0, x])/3 + 
         (983*G[0, 1, 1, x])/18 - (9*I)*Pi*G[0, 1, 1, x] + 
         2*Pi^2*G[0, 1, 1, x] - 13*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/6 + (869*G[1, 0, 1, x])/36 - 
         (33*I)*Pi*G[1, 0, 1, x] - (25*Pi^2*G[1, 0, 1, x])/6 + 
         (869*G[1, 1, 0, x])/36 + (18*I)*Pi*G[1, 1, 0, x] - 
         (67*Pi^2*G[1, 1, 0, x])/6 - (635*G[1, 1, 1, x])/18 + 
         (27*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/2 - 
         (100*G[0, 0, 0, 0, x])/3 - (20*I)*Pi*G[0, 0, 0, 0, x] + 
         40*G[0, 0, 0, 1, x] + (40*I)*Pi*G[0, 0, 0, 1, x] + 
         40*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, x] - 
         (5*G[0, 0, 1, 1, x])/3 - (36*I)*Pi*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
         (50*G[0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 1, 0, 1, x] - 
         (50*G[0, 1, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, x] - 
         (47*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] + 
         (8*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] - 
         (23*G[1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 0, 0, 1, x] - 
         (23*G[1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (97*G[1, 0, 1, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] + 5*G[1, 1, 0, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, x] + 5*G[1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 29*G[1, 1, 1, 1, x] - 
         (40*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
         52*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
         38*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
         60*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         68*G[1, 0, 1, 1, 1, x] - 22*G[1, 1, 0, 0, 0, x] + 
         18*G[1, 1, 0, 0, 1, x] + 18*G[1, 1, 0, 1, 0, x] + 
         36*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
         88*G[1, 1, 1, 1, 1, x] - (1097*Zeta[3])/36 - (75*I)*Pi*Zeta[3] - 
         (7*Pi^2*Zeta[3])/2 - (14*G[0, x]*Zeta[3])/3 + 27*G[1, x]*Zeta[3] + 
         (36*I)*Pi*G[1, x]*Zeta[3] + (40*G[0, 0, x]*Zeta[3])/3 - 
         (142*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
         (76*G[1, 1, x]*Zeta[3])/3 + 44*Zeta[5])) + 
     e^2*((-6125*Pi^2)/108 - ((577*I)/12)*Pi^3 + (88451*Pi^4)/12960 - 
       ((77*I)/45)*Pi^5 + (1019*Pi^6)/30240 + (19070*G[0, x])/81 + 
       ((1323*I)/4)*Pi*G[0, x] - (1271*Pi^2*G[0, x])/648 + 
       ((665*I)/24)*Pi^3*G[0, x] - (1493*Pi^4*G[0, x])/432 + 
       ((37*I)/90)*Pi^5*G[0, x] - (19070*G[1, x])/81 - 
       ((1323*I)/4)*Pi*G[1, x] + (9779*Pi^2*G[1, x])/648 + 
       ((5*I)/2)*Pi^3*G[1, x] - (115*Pi^4*G[1, x])/432 + 
       ((2*I)/9)*Pi^5*G[1, x] + (5209*G[0, 0, x])/324 - 
       (196*I)*Pi*G[0, 0, x] + (299*Pi^2*G[0, 0, x])/54 - 
       (18*I)*Pi^3*G[0, 0, x] + (191*Pi^4*G[0, 0, x])/720 + 
       (28087*G[0, 1, x])/162 - ((1255*I)/4)*Pi*G[0, 1, x] + 
       (357*Pi^2*G[0, 1, x])/8 + ((31*I)/3)*Pi^3*G[0, 1, x] - 
       (1427*Pi^4*G[0, 1, x])/720 + (28087*G[1, 0, x])/162 + 
       ((959*I)/4)*Pi*G[1, 0, x] - (12059*Pi^2*G[1, 0, x])/216 - 
       (13*I)*Pi^3*G[1, 0, x] - (247*Pi^4*G[1, 0, x])/144 - 
       (117557*G[1, 1, x])/324 + (270*I)*Pi*G[1, 1, x] - 
       (745*Pi^2*G[1, 1, x])/18 - ((37*I)/3)*Pi^3*G[1, 1, x] - 
       (493*Pi^4*G[1, 1, x])/720 + (175*G[0, 0, 0, x])/4 + 
       ((527*I)/4)*Pi*G[0, 0, 0, x] - (199*Pi^2*G[0, 0, 0, x])/18 + 
       (8*I)*Pi^3*G[0, 0, 0, x] - (16999*G[0, 0, 1, x])/108 - 
       ((543*I)/2)*Pi*G[0, 0, 1, x] + (569*Pi^2*G[0, 0, 1, x])/36 + 
       ((2*I)/3)*Pi^3*G[0, 0, 1, x] - (16999*G[0, 1, 0, x])/108 - 
       (126*I)*Pi*G[0, 1, 0, x] + (691*Pi^2*G[0, 1, 0, x])/36 + 
       (2*I)*Pi^3*G[0, 1, 0, x] - (7339*G[0, 1, 1, x])/27 + 
       ((1063*I)/4)*Pi*G[0, 1, 1, x] - (973*Pi^2*G[0, 1, 1, x])/18 - 
       ((14*I)/3)*Pi^3*G[0, 1, 1, x] + (273*G[1, 0, 0, x])/4 - 
       (66*I)*Pi*G[1, 0, 0, x] + (865*Pi^2*G[1, 0, 0, x])/36 + 
       (2*I)*Pi^3*G[1, 0, 0, x] + (1513*G[1, 0, 1, x])/27 + 
       ((515*I)/4)*Pi*G[1, 0, 1, x] + (83*Pi^2*G[1, 0, 1, x])/9 - 
       ((8*I)/3)*Pi^3*G[1, 0, 1, x] + (1513*G[1, 1, 0, x])/27 + 
       ((241*I)/4)*Pi*G[1, 1, 0, x] + 26*Pi^2*G[1, 1, 0, x] - 
       (6*I)*Pi^3*G[1, 1, 0, x] + (19577*G[1, 1, 1, x])/54 - 
       (123*I)*Pi*G[1, 1, 1, x] + (1855*Pi^2*G[1, 1, 1, x])/36 + 
       ((2*I)/3)*Pi^3*G[1, 1, 1, x] - (1573*G[0, 0, 0, 0, x])/18 - 
       (110*I)*Pi*G[0, 0, 0, 0, x] - (17*Pi^2*G[0, 0, 0, 0, x])/2 + 
       (4817*G[0, 0, 0, 1, x])/36 - (111*I)*Pi*G[0, 0, 0, 1, x] - 
       (115*Pi^2*G[0, 0, 0, 1, x])/6 + (4817*G[0, 0, 1, 0, x])/36 + 
       (118*I)*Pi*G[0, 0, 1, 0, x] - (175*Pi^2*G[0, 0, 1, 0, x])/6 - 
       (11035*G[0, 0, 1, 1, x])/36 + (103*I)*Pi*G[0, 0, 1, 1, x] - 
       4*Pi^2*G[0, 0, 1, 1, x] + (139*G[0, 1, 0, 0, x])/4 + 
       (76*I)*Pi*G[0, 1, 0, 0, x] - 15*Pi^2*G[0, 1, 0, 0, x] - 
       (2231*G[0, 1, 0, 1, x])/36 + (122*I)*Pi*G[0, 1, 0, 1, x] + 
       (11*Pi^2*G[0, 1, 0, 1, x])/6 - (2231*G[0, 1, 1, 0, x])/36 - 
       (84*I)*Pi*G[0, 1, 1, 0, x] + (119*Pi^2*G[0, 1, 1, 0, x])/6 + 
       (2419*G[0, 1, 1, 1, x])/6 - (114*I)*Pi*G[0, 1, 1, 1, x] + 
       (85*Pi^2*G[0, 1, 1, 1, x])/6 - (1499*G[1, 0, 0, 0, x])/18 + 
       (12*I)*Pi*G[1, 0, 0, 0, x] - (11*Pi^2*G[1, 0, 0, 0, x])/2 + 
       (311*G[1, 0, 0, 1, x])/18 + (90*I)*Pi*G[1, 0, 0, 1, x] - 
       6*Pi^2*G[1, 0, 0, 1, x] + (311*G[1, 0, 1, 0, x])/18 + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + 16*Pi^2*G[1, 0, 1, 0, x] + 
       (3301*G[1, 0, 1, 1, x])/36 - (104*I)*Pi*G[1, 0, 1, 1, x] + 
       (73*Pi^2*G[1, 0, 1, 1, x])/3 + (101*G[1, 1, 0, 0, x])/4 - 
       (44*I)*Pi*G[1, 1, 0, 0, x] + (40*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (137*G[1, 1, 0, 1, x])/9 - (35*I)*Pi*G[1, 1, 0, 1, x] + 
       25*Pi^2*G[1, 1, 0, 1, x] + (137*G[1, 1, 1, 0, x])/9 + 
       (30*I)*Pi*G[1, 1, 1, 0, x] + 16*Pi^2*G[1, 1, 1, 0, x] - 
       (859*G[1, 1, 1, 1, x])/3 + (49*I)*Pi*G[1, 1, 1, 1, x] - 
       (61*Pi^2*G[1, 1, 1, 1, x])/6 + (212*G[0, 0, 0, 0, 0, x])/3 + 
       (68*I)*Pi*G[0, 0, 0, 0, 0, x] - 121*G[0, 0, 0, 0, 1, x] - 
       (12*I)*Pi*G[0, 0, 0, 0, 1, x] - 121*G[0, 0, 0, 1, 0, x] - 
       (64*I)*Pi*G[0, 0, 0, 1, 0, x] - (247*G[0, 0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 61*G[0, 0, 1, 0, 0, x] - 
       (40*I)*Pi*G[0, 0, 1, 0, 0, x] + (260*G[0, 0, 1, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, 0, 1, x] + (260*G[0, 0, 1, 1, 0, x])/3 + 
       (36*I)*Pi*G[0, 0, 1, 1, 0, x] + (425*G[0, 0, 1, 1, 1, x])/3 + 
       (31*G[0, 1, 0, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (101*G[0, 1, 0, 0, 1, x])/3 + (12*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (101*G[0, 1, 0, 1, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (406*G[0, 1, 0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       96*G[0, 1, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       59*G[0, 1, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       59*G[0, 1, 1, 1, 0, x] - (916*G[0, 1, 1, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, 1, 1, 1, x] + (259*G[1, 0, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 0, 0, 0, x] - (106*G[1, 0, 0, 0, 1, x])/3 - 
       (106*G[1, 0, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (316*G[1, 0, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       15*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       3*G[1, 0, 1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       3*G[1, 0, 1, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (295*G[1, 0, 1, 1, 1, x])/3 + (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       30*G[1, 1, 0, 0, 0, x] - 58*G[1, 1, 0, 0, 1, x] - 
       (36*I)*Pi*G[1, 1, 0, 0, 1, x] - 58*G[1, 1, 0, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, 0, x] - (49*G[1, 1, 0, 1, 1, x])/3 + 
       (40*I)*Pi*G[1, 1, 0, 1, 1, x] + 120*G[1, 1, 1, 0, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, 0, x] - (388*G[1, 1, 1, 0, 1, x])/3 + 
       (64*I)*Pi*G[1, 1, 1, 0, 1, x] - (388*G[1, 1, 1, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] + (928*G[1, 1, 1, 1, 1, x])/3 - 
       (68*I)*Pi*G[1, 1, 1, 1, 1, x] - 46*G[0, 0, 0, 0, 0, 0, x] + 
       90*G[0, 0, 0, 0, 0, 1, x] + 90*G[0, 0, 0, 0, 1, 0, x] - 
       40*G[0, 0, 0, 0, 1, 1, x] - 12*G[0, 0, 0, 1, 0, 0, x] + 
       10*G[0, 0, 0, 1, 0, 1, x] + 10*G[0, 0, 0, 1, 1, 0, x] - 
       38*G[0, 0, 0, 1, 1, 1, x] - 70*G[0, 0, 1, 0, 0, 0, x] + 
       32*G[0, 0, 1, 0, 0, 1, x] + 32*G[0, 0, 1, 0, 1, 0, x] - 
       28*G[0, 0, 1, 0, 1, 1, x] + 40*G[0, 0, 1, 1, 0, 0, x] - 
       4*G[0, 0, 1, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 1, 0, x] - 
       40*G[0, 0, 1, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, 0, x] + 
       22*G[0, 1, 0, 0, 0, 1, x] + 22*G[0, 1, 0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, 1, 1, x] + 42*G[0, 1, 0, 1, 0, 0, x] - 
       20*G[0, 1, 0, 1, 0, 1, x] - 20*G[0, 1, 0, 1, 1, 0, x] - 
       20*G[0, 1, 0, 1, 1, 1, x] + 58*G[0, 1, 1, 0, 0, 0, x] - 
       26*G[0, 1, 1, 0, 0, 1, x] - 26*G[0, 1, 1, 0, 1, 0, x] - 
       20*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] - 
       26*G[0, 1, 1, 1, 0, 1, x] - 26*G[0, 1, 1, 1, 1, 0, x] + 
       90*G[0, 1, 1, 1, 1, 1, x] + 10*G[1, 0, 0, 0, 0, 0, x] - 
       12*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] - 
       8*G[1, 0, 0, 1, 0, 1, x] - 8*G[1, 0, 0, 1, 1, 0, x] - 
       28*G[1, 0, 0, 1, 1, 1, x] + 40*G[1, 0, 1, 0, 0, 0, x] - 
       22*G[1, 0, 1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, 1, 0, x] - 
       24*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] - 
       38*G[1, 0, 1, 1, 0, 1, x] - 38*G[1, 0, 1, 1, 1, 0, x] + 
       120*G[1, 0, 1, 1, 1, 1, x] + 88*G[1, 1, 0, 0, 0, 0, x] - 
       40*G[1, 1, 0, 0, 0, 1, x] - 40*G[1, 1, 0, 0, 1, 0, x] - 
       36*G[1, 1, 0, 0, 1, 1, x] - 22*G[1, 1, 0, 1, 0, 0, x] - 
       22*G[1, 1, 0, 1, 0, 1, x] - 22*G[1, 1, 0, 1, 1, 0, x] + 
       106*G[1, 1, 0, 1, 1, 1, x] + 12*G[1, 1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] + 
       88*G[1, 1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 1, 0, 0, x] + 
       18*G[1, 1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 1, 0, x] - 
       48*G[1, 1, 1, 1, 1, 1, x] + (-127/180 - (5*G[0, x])/6)*Log[mu2/s]^5*
        RATIO[(1 - x)^(-1)] + (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 + 
       Log[mu2/s]^4*((11*Pi^2)/24 - (11*G[0, x])/12 + (11*G[1, x])/12 + 
         (11*G[0, 0, x])/12 - (11*G[0, 1, x])/12 - (11*G[1, 0, x])/12 + 
         (11*G[1, 1, x])/12 + (-80/27 - (23*Pi^2)/24 + (35*G[0, x])/12 - 
           ((7*I)/6)*Pi*G[0, x] + (11*G[1, x])/18 + ((7*I)/6)*Pi*G[1, x] + 
           3*G[0, 1, x] + 3*G[1, 0, x] - (11*G[1, 1, x])/6)*
          RATIO[(1 - x)^(-1)] + ((11*Pi^2)/24 + (11*G[0, 0, x])/12 - 
           (11*G[0, 1, x])/12 - (11*G[1, 0, x])/12 + (11*G[1, 1, x])/12)*
          RATIO[x]) + (19717*Zeta[3])/54 - ((191*I)/2)*Pi*Zeta[3] + 
       (775*Pi^2*Zeta[3])/18 + ((16*I)/3)*Pi^3*Zeta[3] + 
       (353*G[0, x]*Zeta[3])/6 + (120*I)*Pi*G[0, x]*Zeta[3] + 
       (5*Pi^2*G[0, x]*Zeta[3])/2 + (1091*G[1, x]*Zeta[3])/12 + 
       (49*I)*Pi*G[1, x]*Zeta[3] + 8*Pi^2*G[1, x]*Zeta[3] + 
       (478*G[0, 0, x]*Zeta[3])/9 - (679*G[0, 1, x]*Zeta[3])/9 - 
       (40*I)*Pi*G[0, 1, x]*Zeta[3] - (1861*G[1, 0, x]*Zeta[3])/9 + 
       (364*G[1, 1, x]*Zeta[3])/9 + (40*I)*Pi*G[1, 1, x]*Zeta[3] - 
       (158*G[0, 0, 0, x]*Zeta[3])/3 + 100*G[0, 0, 1, x]*Zeta[3] + 
       36*G[0, 1, 0, x]*Zeta[3] - (94*G[0, 1, 1, x]*Zeta[3])/3 + 
       (38*G[1, 0, 0, x]*Zeta[3])/3 - 32*G[1, 0, 1, x]*Zeta[3] - 
       70*G[1, 1, 0, x]*Zeta[3] + (70*G[1, 1, 1, x]*Zeta[3])/3 + 
       (43*Zeta[3]^2)/3 + RATIO[x^(-1)]*(((189*I)/2)*Pi*G[1, x] - 
         (269*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] + (35*Pi^4*G[1, x])/18 + 
         (30*I)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
         ((9*I)/2)*Pi^3*G[0, 1, x] - ((63*I)/2)*Pi*G[1, 0, x] - 
         2*Pi^2*G[1, 0, x] + (I/6)*Pi^3*G[1, 0, x] + (189*G[1, 1, x])/2 + 
         ((3*I)/2)*Pi*G[1, 1, x] - (35*Pi^2*G[1, 1, x])/2 - 
         ((14*I)/3)*Pi^3*G[1, 1, x] + (15*I)*Pi*G[0, 0, 1, x] + 
         Pi^2*G[0, 0, 1, x] - (13*I)*Pi*G[0, 1, 0, x] - 
         (19*Pi^2*G[0, 1, 0, x])/3 + 30*G[0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (89*Pi^2*G[0, 1, 1, x])/6 + 
         (13*I)*Pi*G[1, 0, 0, x] + (37*Pi^2*G[1, 0, 0, x])/3 - 
         (63*G[1, 0, 1, x])/2 - (8*I)*Pi*G[1, 0, 1, x] + 
         (169*Pi^2*G[1, 0, 1, x])/6 - (63*G[1, 1, 0, x])/2 + 
         (71*Pi^2*G[1, 1, 0, x])/2 - 16*G[1, 1, 1, x] - 
         (5*I)*Pi*G[1, 1, 1, x] + (259*Pi^2*G[1, 1, 1, x])/6 + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
         15*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, x] - 13*G[0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 13*G[0, 1, 1, 0, x] - 
         (10*I)*Pi*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[1, 0, 0, 0, x] + 13*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + 13*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] - 33*G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - 62*G[1, 1, 1, 1, x] + 
         4*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 1, x] + 
         32*G[0, 1, 1, 1, 0, x] - 50*G[0, 1, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] + 74*G[1, 0, 1, 0, 0, x] - 
         70*G[1, 0, 1, 0, 1, x] - 70*G[1, 0, 1, 1, 0, x] + 
         66*G[1, 0, 1, 1, 1, x] + 90*G[1, 1, 0, 0, 0, x] - 
         52*G[1, 1, 0, 0, 1, x] - 52*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, 1, x] + 70*G[1, 1, 1, 0, 0, x] - 
         118*G[1, 1, 1, 0, 1, x] - 118*G[1, 1, 1, 1, 0, x] + 
         198*G[1, 1, 1, 1, 1, x] + 20*G[1, x]*Zeta[3] + 
         (6*I)*Pi*G[1, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 
         16*G[1, 0, x]*Zeta[3] - 158*G[1, 1, x]*Zeta[3]) + 
       Log[mu2/s]^3*((-79*Pi^2)/36 + (55*G[0, x])/18 - (2*Pi^2*G[0, x])/3 - 
         (55*G[1, x])/18 - (11*Pi^2*G[1, x])/6 - (55*G[0, 0, x])/18 + 
         (121*G[0, 1, x])/18 + (121*G[1, 0, x])/18 - (187*G[1, 1, x])/18 - 
         (8*G[0, 0, 0, x])/3 - G[0, 0, 1, x] - G[0, 1, 0, x] + 
         (14*G[0, 1, 1, x])/3 - (7*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] - (29*G[1, 1, 1, x])/3 + RATIO[(1 - x)^(-1)]*
          (-118/81 + (65*Pi^2)/12 + (359*G[0, x])/27 + (23*Pi^2*G[0, x])/6 - 
           (13*G[1, x])/9 + (4*Pi^2*G[1, x])/3 - (35*G[0, 1, x])/3 + 
           ((14*I)/3)*Pi*G[0, 1, x] - (35*G[1, 0, x])/3 + 
           ((14*I)/3)*Pi*G[1, 0, x] + (83*G[1, 1, x])/9 - 
           ((28*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 
           (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - (14*G[0, 1, 1, x])/3 - 
           (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/
            3 + (4*Zeta[3])/9) + (4*Zeta[3])/3 + 
         RATIO[x]*((-79*Pi^2)/36 - (2*Pi^2*G[0, x])/3 - (11*Pi^2*G[1, x])/6 - 
           (79*G[0, 0, x])/18 + (79*G[0, 1, x])/18 + (79*G[1, 0, x])/18 - 
           (79*G[1, 1, x])/18 - (8*G[0, 0, 0, x])/3 - G[0, 0, 1, x] - 
           G[0, 1, 0, x] + (14*G[0, 1, 1, x])/3 - (7*G[1, 0, 0, x])/3 + 
           6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - (29*G[1, 1, 1, x])/3 + 
           (4*Zeta[3])/3)) + Log[mu2/s]^2*((-305*Pi^2)/24 - ((22*I)/3)*Pi^3 - 
         (331*Pi^4)/360 + (1267*G[0, x])/36 + ((21*I)/2)*Pi*G[0, x] + 
         (355*Pi^2*G[0, x])/36 + ((4*I)/3)*Pi^3*G[0, x] - (1267*G[1, x])/36 - 
         ((21*I)/2)*Pi*G[1, x] + (7*Pi^2*G[1, x])/18 - 
         ((4*I)/3)*Pi^3*G[1, x] - (1207*G[0, 0, x])/36 - 
         (20*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/4 + 
         (1255*G[0, 1, x])/36 - (4*I)*Pi*G[0, 1, x] + (13*Pi^2*G[0, 1, x])/
          12 + (1255*G[1, 0, x])/36 + (20*I)*Pi*G[1, 0, x] + 
         (23*Pi^2*G[1, 0, x])/4 - (1303*G[1, 1, x])/36 + 
         (4*I)*Pi*G[1, 1, x] + (77*Pi^2*G[1, 1, x])/12 + 
         (65*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         (65*G[0, 0, 1, x])/2 - (8*I)*Pi*G[0, 0, 1, x] - 
         (65*G[0, 1, 0, x])/2 - (8*I)*Pi*G[0, 1, 0, x] + 
         (25*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] - 
         (5*G[1, 0, 0, x])/2 - (8*I)*Pi*G[1, 0, 0, x] + (7*G[1, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 1, x] + (7*G[1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, x] + (197*G[1, 1, 1, x])/6 - 
         (8*I)*Pi*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 17*G[0, 0, 0, 1, x] + 
         17*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
         11*G[0, 1, 0, 1, x] - 11*G[0, 1, 1, 0, x] + 5*G[0, 1, 1, 1, x] + 
         11*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
         2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
         14*G[1, 1, 1, 0, x] + 35*G[1, 1, 1, 1, x] + 
         ((8*I)*Pi*G[1, x] - (3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + 
           8*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 3*G[0, 1, 1, x] - 
           3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 9*G[1, 1, 1, x])*
          RATIO[x^(-1)] - 2*Zeta[3] - 17*G[0, x]*Zeta[3] + 
         12*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(10607/216 + 
           (287*Pi^2)/18 + (6*I)*Pi^3 + (347*Pi^4)/240 + (1048*G[0, x])/27 - 
           (4*I)*Pi*G[0, x] - (205*Pi^2*G[0, x])/12 + ((3*I)/2)*Pi^3*
            G[0, x] - (310*G[1, x])/9 - 15*Pi^2*G[1, x] - 
           ((17*I)/6)*Pi^3*G[1, x] - 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
           (17*Pi^2*G[0, 0, x])/3 - (359*G[0, 1, x])/9 - 
           (12*I)*Pi*G[0, 1, x] - (41*Pi^2*G[0, 1, x])/3 - 
           (359*G[1, 0, x])/9 - 15*Pi^2*G[1, 0, x] + (398*G[1, 1, x])/9 + 
           (5*Pi^2*G[1, 1, x])/2 - (83*G[0, 0, 0, x])/3 - 
           (8*I)*Pi*G[0, 0, 0, x] + (119*G[0, 0, 1, x])/3 + 
           (20*I)*Pi*G[0, 0, 1, x] + (119*G[0, 1, 0, x])/3 + 
           (22*I)*Pi*G[0, 1, 0, x] - (50*G[0, 1, 1, x])/3 - 
           (34*I)*Pi*G[0, 1, 1, x] + 35*G[1, 0, 1, x] - 
           (28*I)*Pi*G[1, 0, 1, x] + 35*G[1, 1, 0, x] - 
           (14*I)*Pi*G[1, 1, 0, x] - (188*G[1, 1, 1, x])/3 + 
           (42*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 
           20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] - 
           6*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 36*G[0, 1, 1, 0, x] - 
           56*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
           16*G[1, 0, 1, 0, x] - 22*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 1, x] + 
           8*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + (676*Zeta[3])/9 - 
           (8*I)*Pi*Zeta[3] + (50*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3]) + 
         RATIO[x]*((-655*Pi^2)/72 - (6*I)*Pi^3 - (119*Pi^4)/72 + 
           (67*Pi^2*G[0, x])/9 + ((4*I)/3)*Pi^3*G[0, x] + (77*Pi^2*G[1, x])/
            36 - ((4*I)/3)*Pi^3*G[1, x] - (655*G[0, 0, x])/36 - 
           (12*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/4 + 
           (655*G[0, 1, x])/36 + (12*I)*Pi*G[0, 1, x] + (61*Pi^2*G[0, 1, x])/
            12 + (655*G[1, 0, x])/36 + (12*I)*Pi*G[1, 0, x] + 
           (23*Pi^2*G[1, 0, x])/4 - (655*G[1, 1, x])/36 - 
           (12*I)*Pi*G[1, 1, x] + (29*Pi^2*G[1, 1, x])/12 + 
           (80*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
           (51*G[0, 0, 1, x])/2 + (16*I)*Pi*G[0, 0, 1, x] - 
           (51*G[0, 1, 0, x])/2 - (8*I)*Pi*G[0, 1, 0, x] + 
           (73*G[0, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, x] - 
           (15*G[1, 0, 0, x])/2 - (8*I)*Pi*G[1, 0, 0, x] + 
           (19*G[1, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 1, x] + 
           (19*G[1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 0, x] - 
           (31*G[1, 1, 1, x])/6 + (16*I)*Pi*G[1, 1, 1, x] - 
           G[0, 0, 0, 0, x] + 17*G[0, 0, 0, 1, x] + 17*G[0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 11*G[0, 1, 0, 1, x] - 
           11*G[0, 1, 1, 0, x] - 19*G[0, 1, 1, 1, x] + 11*G[1, 0, 0, 0, x] - 
           12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 22*G[1, 0, 1, 1, x] + 
           4*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 
           59*G[1, 1, 1, 1, x] - 18*Zeta[3] - (24*I)*Pi*Zeta[3] - 
           17*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3])) - (128*Zeta[5])/3 - 
       (16*I)*Pi*Zeta[5] - 60*G[1, x]*Zeta[5] + 
       RATIO[x]*((41947*Pi^2)/648 - ((483*I)/8)*Pi^3 - (11975*Pi^4)/2592 - 
         ((74*I)/15)*Pi^5 + (367*Pi^6)/672 + (8959*Pi^2*G[0, x])/648 + 
         ((1037*I)/24)*Pi^3*G[0, x] - (52*Pi^4*G[0, x])/135 + 
         ((37*I)/90)*Pi^5*G[0, x] - (2354*Pi^2*G[1, x])/81 + 
         ((17*I)/12)*Pi^3*G[1, x] + (2491*Pi^4*G[1, x])/540 + 
         ((29*I)/9)*Pi^5*G[1, x] + (41947*G[0, 0, x])/324 - 
         ((483*I)/4)*Pi*G[0, 0, x] - (2417*Pi^2*G[0, 0, x])/108 - 
         (20*I)*Pi^3*G[0, 0, x] + (191*Pi^4*G[0, 0, x])/720 - 
         (41947*G[0, 1, x])/324 + ((483*I)/4)*Pi*G[0, 1, x] - 
         (337*Pi^2*G[0, 1, x])/24 + (3*I)*Pi^3*G[0, 1, x] - 
         (1931*Pi^4*G[0, 1, x])/720 - (41947*G[1, 0, x])/324 + 
         ((483*I)/4)*Pi*G[1, 0, x] - (563*Pi^2*G[1, 0, x])/216 - 
         (7*I)*Pi^3*G[1, 0, x] - (247*Pi^4*G[1, 0, x])/144 + 
         (41947*G[1, 1, x])/324 - ((483*I)/4)*Pi*G[1, 1, x] + 
         (877*Pi^2*G[1, 1, x])/36 - (3*I)*Pi^3*G[1, 1, x] - 
         (473*Pi^4*G[1, 1, x])/144 + (19*G[0, 0, 0, x])/36 + 
         ((561*I)/4)*Pi*G[0, 0, 0, x] + (100*Pi^2*G[0, 0, 0, x])/9 + 
         (8*I)*Pi^3*G[0, 0, 0, x] - (6125*G[0, 0, 1, x])/54 + 
         ((23*I)/2)*Pi*G[0, 0, 1, x] - (289*Pi^2*G[0, 0, 1, x])/36 - 
         ((28*I)/3)*Pi^3*G[0, 0, 1, x] - (6125*G[0, 1, 0, x])/54 - 
         (170*I)*Pi*G[0, 1, 0, x] + (889*Pi^2*G[0, 1, 0, x])/36 + 
         (2*I)*Pi^3*G[0, 1, 0, x] + (24443*G[0, 1, 1, x])/108 + 
         ((73*I)/4)*Pi*G[0, 1, 1, x] - (145*Pi^2*G[0, 1, 1, x])/18 + 
         ((16*I)/3)*Pi^3*G[0, 1, 1, x] - 31*G[1, 0, 0, x] - 
         (51*I)*Pi*G[1, 0, 0, x] + (355*Pi^2*G[1, 0, 0, x])/36 + 
         (2*I)*Pi^3*G[1, 0, 0, x] + (15541*G[1, 0, 1, x])/108 - 
         ((403*I)/4)*Pi*G[1, 0, 1, x] + (110*Pi^2*G[1, 0, 1, x])/9 + 
         ((22*I)/3)*Pi^3*G[1, 0, 1, x] + (15541*G[1, 1, 0, x])/108 + 
         ((323*I)/4)*Pi*G[1, 1, 0, x] - (46*Pi^2*G[1, 1, 0, x])/3 - 
         (6*I)*Pi^3*G[1, 1, 0, x] - (13867*G[1, 1, 1, x])/54 + 
         (71*I)*Pi*G[1, 1, 1, x] + (403*Pi^2*G[1, 1, 1, x])/36 - 
         ((28*I)/3)*Pi^3*G[1, 1, 1, x] - (1741*G[0, 0, 0, 0, x])/18 - 
         (102*I)*Pi*G[0, 0, 0, 0, x] - (17*Pi^2*G[0, 0, 0, 0, x])/2 + 
         (6047*G[0, 0, 0, 1, x])/36 + (81*I)*Pi*G[0, 0, 0, 1, x] - 
         (319*Pi^2*G[0, 0, 0, 1, x])/6 + (6047*G[0, 0, 1, 0, x])/36 + 
         (102*I)*Pi*G[0, 0, 1, 0, x] - (175*Pi^2*G[0, 0, 1, 0, x])/6 - 
         (2317*G[0, 0, 1, 1, x])/36 - (81*I)*Pi*G[0, 0, 1, 1, x] + 
         26*Pi^2*G[0, 0, 1, 1, x] - (31*G[0, 1, 0, 0, x])/4 + 
         (72*I)*Pi*G[0, 1, 0, 0, x] - 15*Pi^2*G[0, 1, 0, 0, x] - 
         (2525*G[0, 1, 0, 1, x])/36 - (6*I)*Pi*G[0, 1, 0, 1, x] + 
         (167*Pi^2*G[0, 1, 0, 1, x])/6 - (2525*G[0, 1, 1, 0, x])/36 - 
         (72*I)*Pi*G[0, 1, 1, 0, x] + (119*Pi^2*G[0, 1, 1, 0, x])/6 - 
         (161*G[0, 1, 1, 1, x])/6 + (6*I)*Pi*G[0, 1, 1, 1, x] - 
         (23*Pi^2*G[0, 1, 1, 1, x])/6 + (457*G[1, 0, 0, 0, x])/18 + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - (11*Pi^2*G[1, 0, 0, 0, x])/2 - 
         (853*G[1, 0, 0, 1, x])/18 - (126*I)*Pi*G[1, 0, 0, 1, x] + 
         58*Pi^2*G[1, 0, 0, 1, x] - (853*G[1, 0, 1, 0, x])/18 + 
         (6*I)*Pi*G[1, 0, 1, 0, x] + 16*Pi^2*G[1, 0, 1, 0, x] - 
         (3797*G[1, 0, 1, 1, x])/36 + (108*I)*Pi*G[1, 0, 1, 1, x] - 
         (89*Pi^2*G[1, 0, 1, 1, x])/3 + (199*G[1, 1, 0, 0, x])/4 - 
         (36*I)*Pi*G[1, 1, 0, 0, x] + (40*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (190*G[1, 1, 0, 1, x])/9 + (105*I)*Pi*G[1, 1, 0, 1, x] - 
         13*Pi^2*G[1, 1, 0, 1, x] - (190*G[1, 1, 1, 0, x])/9 + 
         (18*I)*Pi*G[1, 1, 1, 0, x] + 16*Pi^2*G[1, 1, 1, 0, x] + 
         (502*G[1, 1, 1, 1, x])/3 - (87*I)*Pi*G[1, 1, 1, 1, x] + 
         (83*Pi^2*G[1, 1, 1, 1, x])/6 + (314*G[0, 0, 0, 0, 0, x])/3 + 
         (68*I)*Pi*G[0, 0, 0, 0, 0, x] - 127*G[0, 0, 0, 0, 1, x] + 
         (72*I)*Pi*G[0, 0, 0, 0, 1, x] - 127*G[0, 0, 0, 1, 0, x] - 
         (64*I)*Pi*G[0, 0, 0, 1, 0, x] + (365*G[0, 0, 0, 1, 1, x])/3 - 
         (76*I)*Pi*G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 0, 1, 0, 0, x] + (44*G[0, 0, 1, 0, 1, x])/3 - 
         (68*I)*Pi*G[0, 0, 1, 0, 1, x] + (44*G[0, 0, 1, 1, 0, x])/3 + 
         (36*I)*Pi*G[0, 0, 1, 1, 0, x] - (271*G[0, 0, 1, 1, 1, x])/3 + 
         (72*I)*Pi*G[0, 0, 1, 1, 1, x] + (145*G[0, 1, 0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 1, 0, 0, 0, x] + (41*G[0, 1, 0, 0, 1, x])/3 - 
         (24*I)*Pi*G[0, 1, 0, 0, 1, x] + (41*G[0, 1, 0, 1, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 1, 0, x] + (34*G[0, 1, 0, 1, 1, x])/3 + 
         (32*I)*Pi*G[0, 1, 0, 1, 1, x] - 92*G[0, 1, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 51*G[0, 1, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 51*G[0, 1, 1, 1, 0, x] - 
         (28*G[0, 1, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (25*G[1, 0, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (2*G[1, 0, 0, 0, 1, x])/3 - (192*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (2*G[1, 0, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (344*G[1, 0, 0, 1, 1, x])/3 + (184*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         15*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         33*G[1, 0, 1, 0, 1, x] + (128*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         33*G[1, 0, 1, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (425*G[1, 0, 1, 1, 1, x])/3 - (120*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         54*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         (216*I)*Pi*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, 0, x] + (263*G[1, 1, 0, 1, 1, x])/3 - 
         (212*I)*Pi*G[1, 1, 0, 1, 1, x] + 74*G[1, 1, 1, 0, 0, x] - 
         (8*I)*Pi*G[1, 1, 1, 0, 0, x] - (202*G[1, 1, 1, 0, 1, x])/3 - 
         (140*I)*Pi*G[1, 1, 1, 0, 1, x] - (202*G[1, 1, 1, 1, 0, x])/3 + 
         (12*I)*Pi*G[1, 1, 1, 1, 0, x] - (218*G[1, 1, 1, 1, 1, x])/3 + 
         (136*I)*Pi*G[1, 1, 1, 1, 1, x] - 46*G[0, 0, 0, 0, 0, 0, x] + 
         90*G[0, 0, 0, 0, 0, 1, x] + 90*G[0, 0, 0, 0, 1, 0, x] + 
         44*G[0, 0, 0, 0, 1, 1, x] - 12*G[0, 0, 0, 1, 0, 0, x] + 
         10*G[0, 0, 0, 1, 0, 1, x] + 10*G[0, 0, 0, 1, 1, 0, x] - 
         194*G[0, 0, 0, 1, 1, 1, x] - 70*G[0, 0, 1, 0, 0, 0, x] + 
         32*G[0, 0, 1, 0, 0, 1, x] + 32*G[0, 0, 1, 0, 1, 0, x] - 
         100*G[0, 0, 1, 0, 1, 1, x] + 40*G[0, 0, 1, 1, 0, 0, x] - 
         4*G[0, 0, 1, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 1, 0, x] + 
         152*G[0, 0, 1, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, 0, x] + 
         22*G[0, 1, 0, 0, 0, 1, x] + 22*G[0, 1, 0, 0, 1, 0, x] - 
         40*G[0, 1, 0, 0, 1, 1, x] + 42*G[0, 1, 0, 1, 0, 0, x] - 
         20*G[0, 1, 0, 1, 0, 1, x] - 20*G[0, 1, 0, 1, 1, 0, x] + 
         64*G[0, 1, 0, 1, 1, 1, x] + 58*G[0, 1, 1, 0, 0, 0, x] - 
         26*G[0, 1, 1, 0, 0, 1, x] - 26*G[0, 1, 1, 0, 1, 0, x] + 
         4*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] - 
         26*G[0, 1, 1, 1, 0, 1, x] - 26*G[0, 1, 1, 1, 1, 0, x] - 
         30*G[0, 1, 1, 1, 1, 1, x] + 10*G[1, 0, 0, 0, 0, 0, x] - 
         204*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] - 
         8*G[1, 0, 0, 1, 0, 1, x] - 8*G[1, 0, 0, 1, 1, 0, x] + 
         308*G[1, 0, 0, 1, 1, 1, x] + 40*G[1, 0, 1, 0, 0, 0, x] - 
         22*G[1, 0, 1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, 1, 0, x] + 
         120*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] - 
         38*G[1, 0, 1, 1, 0, 1, x] - 38*G[1, 0, 1, 1, 1, 0, x] - 
         216*G[1, 0, 1, 1, 1, 1, x] + 88*G[1, 1, 0, 0, 0, 0, x] - 
         40*G[1, 1, 0, 0, 0, 1, x] - 40*G[1, 1, 0, 0, 1, 0, x] + 
         216*G[1, 1, 0, 0, 1, 1, x] - 22*G[1, 1, 0, 1, 0, 0, x] - 
         22*G[1, 1, 0, 1, 0, 1, x] - 22*G[1, 1, 0, 1, 1, 0, x] - 
         266*G[1, 1, 0, 1, 1, 1, x] + 12*G[1, 1, 1, 0, 0, 0, x] - 
         32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] - 
         116*G[1, 1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 1, 0, 0, x] + 
         18*G[1, 1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 1, 0, x] + 
         324*G[1, 1, 1, 1, 1, 1, x] - (4451*Zeta[3])/54 - 
         ((601*I)/2)*Pi*Zeta[3] + (553*Pi^2*Zeta[3])/18 + 
         ((46*I)/3)*Pi^3*Zeta[3] - (1339*G[0, x]*Zeta[3])/18 + 
         (120*I)*Pi*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/2 + 
         (5507*G[1, x]*Zeta[3])/36 + (105*I)*Pi*G[1, x]*Zeta[3] + 
         8*Pi^2*G[1, x]*Zeta[3] + (736*G[0, 0, x]*Zeta[3])/9 - 
         (1717*G[0, 1, x]*Zeta[3])/9 - (52*I)*Pi*G[0, 1, x]*Zeta[3] - 
         (649*G[1, 0, x]*Zeta[3])/9 + (958*G[1, 1, x]*Zeta[3])/9 - 
         (56*I)*Pi*G[1, 1, x]*Zeta[3] - (158*G[0, 0, 0, x]*Zeta[3])/3 + 
         76*G[0, 0, 1, x]*Zeta[3] + 36*G[0, 1, 0, x]*Zeta[3] + 
         (158*G[0, 1, 1, x]*Zeta[3])/3 + (38*G[1, 0, 0, x]*Zeta[3])/3 + 
         64*G[1, 0, 1, x]*Zeta[3] - 70*G[1, 1, 0, x]*Zeta[3] - 
         (398*G[1, 1, 1, x]*Zeta[3])/3 + (205*Zeta[3]^2)/3 + 
         (214*Zeta[5])/3 - (448*I)*Pi*Zeta[5] - 132*G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(23550685/46656 + (13727*Pi^2)/2592 + 
         ((499*I)/12)*Pi^3 - (25823*Pi^4)/12960 + ((41*I)/30)*Pi^5 + 
         (8539*Pi^6)/90720 + (14576*G[0, x])/243 - ((997*I)/4)*Pi*G[0, x] - 
         (8789*Pi^2*G[0, x])/324 - ((629*I)/24)*Pi^3*G[0, x] + 
         (1049*Pi^4*G[0, x])/720 - ((377*I)/360)*Pi^5*G[0, x] - 
         (420775*G[1, x])/1296 - (12079*Pi^2*G[1, x])/648 - 
         ((259*I)/24)*Pi^3*G[1, x] + (3409*Pi^4*G[1, x])/1080 - 
         ((59*I)/360)*Pi^5*G[1, x] - (997*G[0, 0, x])/4 + 
         (138*I)*Pi*G[0, 0, x] + (1847*Pi^2*G[0, 0, x])/72 + 
         (15*I)*Pi^3*G[0, 0, x] + (82*Pi^4*G[0, 0, x])/45 - 
         (5824*G[0, 1, x])/81 - (I/4)*Pi*G[0, 1, x] + (4375*Pi^2*G[0, 1, x])/
          108 - (7*I)*Pi^3*G[0, 1, x] + (43*Pi^4*G[0, 1, x])/10 - 
         (5824*G[1, 0, x])/81 - ((551*I)/4)*Pi*G[1, 0, x] + 
         (12527*Pi^2*G[1, 0, x])/216 + (16*I)*Pi^3*G[1, 0, x] + 
         (232*Pi^4*G[1, 0, x])/45 + (78413*G[1, 1, x])/324 + 
         (688*Pi^2*G[1, 1, x])/27 + (12*I)*Pi^3*G[1, 1, x] + 
         (481*Pi^4*G[1, 1, x])/360 + (2807*G[0, 0, 0, x])/36 - 
         ((385*I)/4)*Pi*G[0, 0, 0, x] - (103*Pi^2*G[0, 0, 0, x])/18 - 
         ((44*I)/3)*Pi^3*G[0, 0, 0, x] + (4375*G[0, 0, 1, x])/36 + 
         ((153*I)/2)*Pi*G[0, 0, 1, x] - (17*Pi^2*G[0, 0, 1, x])/18 - 
         (14*I)*Pi^3*G[0, 0, 1, x] + (4375*G[0, 1, 0, x])/36 + 
         (119*I)*Pi*G[0, 1, 0, x] - (425*Pi^2*G[0, 1, 0, x])/18 + 
         (5*I)*Pi^3*G[0, 1, 0, x] - (1192*G[0, 1, 1, x])/27 - 
         ((397*I)/4)*Pi*G[0, 1, 1, x] + (163*Pi^2*G[0, 1, 1, x])/9 + 
         ((71*I)/3)*Pi^3*G[0, 1, 1, x] - (551*G[1, 0, 0, x])/4 + 
         ((7*I)/4)*Pi*G[1, 0, 0, x] - 19*Pi^2*G[1, 0, 0, x] - 
         ((28*I)/3)*Pi^3*G[1, 0, 0, x] + (2096*G[1, 0, 1, x])/27 + 
         ((91*I)/4)*Pi*G[1, 0, 1, x] - (137*Pi^2*G[1, 0, 1, x])/6 + 
         ((70*I)/3)*Pi^3*G[1, 0, 1, x] + (2096*G[1, 1, 0, x])/27 - 
         ((49*I)/2)*Pi*G[1, 1, 0, x] - (205*Pi^2*G[1, 1, 0, x])/6 + 
         (3*I)*Pi^3*G[1, 1, 0, x] - (6052*G[1, 1, 1, x])/27 - 
         25*Pi^2*G[1, 1, 1, x] - (17*I)*Pi^3*G[1, 1, 1, x] + 
         78*G[0, 0, 0, 0, x] + (72*I)*Pi*G[0, 0, 0, 0, x] + 
         (80*Pi^2*G[0, 0, 0, 0, x])/3 - (1595*G[0, 0, 0, 1, x])/12 + 
         (42*I)*Pi*G[0, 0, 0, 1, x] + (112*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (1595*G[0, 0, 1, 0, x])/12 - (72*I)*Pi*G[0, 0, 1, 0, x] + 
         (160*Pi^2*G[0, 0, 1, 0, x])/3 + (1303*G[0, 0, 1, 1, x])/12 - 
         (42*I)*Pi*G[0, 0, 1, 1, x] + 26*Pi^2*G[0, 0, 1, 1, x] + 
         (75*G[0, 1, 0, 0, x])/4 - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         (47*Pi^2*G[0, 1, 0, 0, x])/3 - (7*G[0, 1, 0, 1, x])/12 - 
         (54*I)*Pi*G[0, 1, 0, 1, x] - (50*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (7*G[0, 1, 1, 0, x])/12 + (72*I)*Pi*G[0, 1, 1, 0, x] - 
         66*Pi^2*G[0, 1, 1, 0, x] - (514*G[0, 1, 1, 1, x])/9 + 
         (54*I)*Pi*G[0, 1, 1, 1, x] - (146*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (394*G[1, 0, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, 0, x] + 
         16*Pi^2*G[1, 0, 0, 0, x] - (1183*G[1, 0, 0, 1, x])/12 - 
         (36*I)*Pi*G[1, 0, 0, 1, x] + (154*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (1183*G[1, 0, 1, 0, x])/12 - (72*I)*Pi*G[1, 0, 1, 0, x] - 
         (8*Pi^2*G[1, 0, 1, 0, x])/3 + (374*G[1, 0, 1, 1, x])/9 + 
         (60*I)*Pi*G[1, 0, 1, 1, x] - 69*Pi^2*G[1, 0, 1, 1, x] - 
         (49*G[1, 1, 0, 0, x])/2 + (24*I)*Pi*G[1, 1, 0, 0, x] - 
         10*Pi^2*G[1, 1, 0, 0, x] - (718*G[1, 1, 0, 1, x])/9 - 
         (24*I)*Pi*G[1, 1, 0, 1, x] - (184*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (718*G[1, 1, 1, 0, x])/9 - 44*Pi^2*G[1, 1, 1, 0, x] + 
         248*G[1, 1, 1, 1, x] + 25*Pi^2*G[1, 1, 1, 1, x] - 
         146*G[0, 0, 0, 0, 0, x] - (108*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (346*G[0, 0, 0, 0, 1, x])/3 + (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (346*G[0, 0, 0, 1, 0, x])/3 + (104*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         22*G[0, 0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         72*G[0, 0, 1, 0, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (146*G[0, 0, 1, 0, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (146*G[0, 0, 1, 1, 0, x])/3 - (24*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (136*G[0, 0, 1, 1, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*G[0, 1, 0, 0, 0, x])/3 + (84*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (110*G[0, 1, 0, 0, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (110*G[0, 1, 0, 1, 0, x])/3 - (80*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         46*G[0, 1, 0, 1, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         54*G[0, 1, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (32*G[0, 1, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (32*G[0, 1, 1, 1, 0, x])/3 + 120*G[0, 1, 1, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, 1, x] - (308*G[1, 0, 0, 0, 0, x])/3 - 
         (56*I)*Pi*G[1, 0, 0, 0, 0, x] + (286*G[1, 0, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, 0, 1, x] + (286*G[1, 0, 0, 1, 0, x])/3 + 
         (28*I)*Pi*G[1, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, 1, x] + 36*G[1, 0, 1, 0, 0, x] + 
         (72*I)*Pi*G[1, 0, 1, 0, 0, x] - (86*G[1, 0, 1, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, 0, 1, x] - (86*G[1, 0, 1, 1, 0, x])/3 - 
         (44*I)*Pi*G[1, 0, 1, 1, 0, x] + (166*G[1, 0, 1, 1, 1, x])/3 - 
         (60*I)*Pi*G[1, 0, 1, 1, 1, x] - (166*G[1, 1, 0, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 0, 0, x] + (238*G[1, 1, 0, 0, 1, x])/3 + 
         (64*I)*Pi*G[1, 1, 0, 0, 1, x] + (238*G[1, 1, 0, 1, 0, x])/3 + 
         (44*I)*Pi*G[1, 1, 0, 1, 0, x] - (100*G[1, 1, 0, 1, 1, x])/3 - 
         (92*I)*Pi*G[1, 1, 0, 1, 1, x] + 70*G[1, 1, 1, 0, 1, x] - 
         (112*I)*Pi*G[1, 1, 1, 0, 1, x] + 70*G[1, 1, 1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 1, 1, 0, x] - (796*G[1, 1, 1, 1, 1, x])/3 + 
         (140*I)*Pi*G[1, 1, 1, 1, 1, x] + 92*G[0, 0, 0, 0, 0, 0, x] - 
         152*G[0, 0, 0, 0, 0, 1, x] - 152*G[0, 0, 0, 0, 1, 0, x] + 
         68*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] - 
         16*G[0, 0, 0, 1, 0, 1, x] - 16*G[0, 0, 0, 1, 1, 0, x] + 
         84*G[0, 0, 0, 1, 1, 1, x] + 116*G[0, 0, 1, 0, 0, 0, x] - 
         88*G[0, 0, 1, 0, 0, 1, x] - 88*G[0, 0, 1, 0, 1, 0, x] + 
         80*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] - 
         24*G[0, 0, 1, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 1, 0, x] + 
         132*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 0, x] + 
         20*G[0, 1, 0, 0, 0, 1, x] + 20*G[0, 1, 0, 0, 1, 0, x] + 
         20*G[0, 1, 0, 0, 1, 1, x] - 112*G[0, 1, 0, 1, 0, 0, x] + 
         68*G[0, 1, 0, 1, 0, 1, x] + 68*G[0, 1, 0, 1, 1, 0, x] - 
         28*G[0, 1, 0, 1, 1, 1, x] - 160*G[0, 1, 1, 0, 0, 0, x] + 
         100*G[0, 1, 1, 0, 0, 1, x] + 100*G[0, 1, 1, 0, 1, 0, x] - 
         36*G[0, 1, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 1, 0, 0, x] + 
         72*G[0, 1, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 1, 0, x] - 
         284*G[0, 1, 1, 1, 1, 1, x] - 60*G[1, 0, 0, 0, 0, 0, x] - 
         44*G[1, 0, 0, 0, 0, 1, x] - 44*G[1, 0, 0, 0, 1, 0, x] + 
         60*G[1, 0, 0, 0, 1, 1, x] + 64*G[1, 0, 0, 1, 0, 0, x] - 
         36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
         132*G[1, 0, 0, 1, 1, 1, x] + 48*G[1, 0, 1, 0, 0, 0, x] + 
         44*G[1, 0, 1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, 1, 0, x] + 
         44*G[1, 0, 1, 0, 1, 1, x] - 72*G[1, 0, 1, 1, 0, 0, x] + 
         84*G[1, 0, 1, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 1, 0, x] - 
         324*G[1, 0, 1, 1, 1, 1, x] - 104*G[1, 1, 0, 0, 0, 0, x] + 
         40*G[1, 1, 0, 0, 0, 1, x] + 40*G[1, 1, 0, 0, 1, 0, x] + 
         72*G[1, 1, 0, 0, 1, 1, x] + 52*G[1, 1, 0, 1, 0, 0, x] + 
         40*G[1, 1, 0, 1, 0, 1, x] + 40*G[1, 1, 0, 1, 1, 0, x] - 
         248*G[1, 1, 0, 1, 1, 1, x] - 64*G[1, 1, 1, 0, 0, 0, x] + 
         64*G[1, 1, 1, 0, 0, 1, x] + 64*G[1, 1, 1, 0, 1, 0, x] - 
         188*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 1, x] - 
         40*G[1, 1, 1, 1, 1, 0, x] + 340*G[1, 1, 1, 1, 1, 1, x] - 
         (29707*Zeta[3])/324 + ((243*I)/2)*Pi*Zeta[3] - (211*Pi^2*Zeta[3])/
          3 - ((22*I)/3)*Pi^3*Zeta[3] - (14831*G[0, x]*Zeta[3])/54 - 
         (120*I)*Pi*G[0, x]*Zeta[3] - 16*Pi^2*G[0, x]*Zeta[3] - 
         (277*G[1, x]*Zeta[3])/36 - (72*I)*Pi*G[1, x]*Zeta[3] - 
         (28*Pi^2*G[1, x]*Zeta[3])/3 + (124*G[0, 0, x]*Zeta[3])/3 + 
         (398*G[0, 1, x]*Zeta[3])/3 - ((148*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (644*G[1, 0, x]*Zeta[3])/3 - ((100*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         (1444*G[1, 1, x]*Zeta[3])/9 + ((248*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (88*G[0, 0, 0, x]*Zeta[3])/3 - (476*G[0, 0, 1, x]*Zeta[3])/3 - 
         (164*G[0, 1, 0, x]*Zeta[3])/3 + (352*G[0, 1, 1, x]*Zeta[3])/3 + 
         8*G[1, 0, 0, x]*Zeta[3] - (184*G[1, 0, 1, x]*Zeta[3])/3 + 
         (524*G[1, 1, 0, x]*Zeta[3])/3 + (40*G[1, 1, 1, x]*Zeta[3])/3 - 
         (1453*Zeta[3]^2)/9 + (673*Zeta[5])/5 - (112*I)*Pi*Zeta[5] - 
         6*G[0, x]*Zeta[5] + 64*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((-1463*Pi^2)/36 - ((283*I)/12)*Pi^3 + (3389*Pi^4)/1080 - 
         ((19*I)/45)*Pi^5 + (3815*G[0, x])/27 + ((207*I)/2)*Pi*G[0, x] + 
         (2171*Pi^2*G[0, x])/108 + ((62*I)/3)*Pi^3*G[0, x] + 
         (29*Pi^4*G[0, x])/30 - (3815*G[1, x])/27 - ((207*I)/2)*Pi*G[1, x] - 
         (131*Pi^2*G[1, x])/108 + ((8*I)/3)*Pi^3*G[1, x] + 
         (107*Pi^4*G[1, x])/60 - (4447*G[0, 0, x])/54 - 
         ((161*I)/2)*Pi*G[0, 0, x] - (35*Pi^2*G[0, 0, x])/12 - 
         ((20*I)/3)*Pi^3*G[0, 0, x] + (6235*G[0, 1, x])/54 - 
         ((209*I)/2)*Pi*G[0, 1, x] + (97*Pi^2*G[0, 1, x])/36 + 
         ((4*I)/3)*Pi^3*G[0, 1, x] + (6235*G[1, 0, x])/54 + 
         ((179*I)/2)*Pi*G[1, 0, x] - (401*Pi^2*G[1, 0, x])/12 + 
         ((8*I)/3)*Pi^3*G[1, 0, x] - (8023*G[1, 1, x])/54 + 
         ((191*I)/2)*Pi*G[1, 1, x] - (565*Pi^2*G[1, 1, x])/36 + 
         ((8*I)/3)*Pi^3*G[1, 1, x] + (256*G[0, 0, 0, x])/3 + 
         (76*I)*Pi*G[0, 0, 0, x] + (28*Pi^2*G[0, 0, 0, x])/3 - 
         (889*G[0, 0, 1, x])/9 - (98*I)*Pi*G[0, 0, 1, x] + 
         (33*Pi^2*G[0, 0, 1, x])/2 - (889*G[0, 1, 0, x])/9 - 
         (80*I)*Pi*G[0, 1, 0, x] + (17*Pi^2*G[0, 1, 0, x])/2 - 
         (679*G[0, 1, 1, x])/9 + (102*I)*Pi*G[0, 1, 1, x] - 
         (43*Pi^2*G[0, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/6 + (178*G[1, 0, 1, x])/9 + 
         (22*I)*Pi*G[1, 0, 1, x] - (56*Pi^2*G[1, 0, 1, x])/3 + 
         (178*G[1, 1, 0, x])/9 + (28*I)*Pi*G[1, 1, 0, x] - 
         (74*Pi^2*G[1, 1, 0, x])/3 + (1333*G[1, 1, 1, x])/9 - 
         (26*I)*Pi*G[1, 1, 1, x] - (7*Pi^2*G[1, 1, 1, x])/2 - 
         (179*G[0, 0, 0, 0, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, x] + 
         (277*G[0, 0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, x] + 
         (277*G[0, 0, 1, 0, x])/3 + (32*I)*Pi*G[0, 0, 1, 0, x] - 
         (376*G[0, 0, 1, 1, x])/3 + 32*G[0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 47*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 47*G[0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (397*G[0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 1, x] - 39*G[1, 0, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 
         (118*G[1, 1, 0, 1, x])/3 - (32*I)*Pi*G[1, 1, 0, 1, x] + 
         (118*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         131*G[1, 1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, 1, x] + 
         24*G[0, 0, 0, 0, 0, x] - 62*G[0, 0, 0, 0, 1, x] - 
         62*G[0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 0, 0, x] + 44*G[0, 0, 1, 1, 1, x] + 
         18*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
         6*G[0, 1, 0, 1, 0, x] + 36*G[0, 1, 0, 1, 1, x] - 
         24*G[0, 1, 1, 0, 0, x] + 30*G[0, 1, 1, 0, 1, x] + 
         30*G[0, 1, 1, 1, 0, x] - 56*G[0, 1, 1, 1, 1, x] - 
         18*G[1, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 1, x] + 
         12*G[1, 0, 0, 1, 0, x] + 28*G[1, 0, 0, 1, 1, x] - 
         14*G[1, 0, 1, 0, 0, x] + 30*G[1, 0, 1, 0, 1, x] + 
         30*G[1, 0, 1, 1, 0, x] - 58*G[1, 0, 1, 1, 1, x] - 
         48*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
         40*G[1, 1, 0, 1, 0, x] - 44*G[1, 1, 0, 1, 1, x] + 
         12*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] - 38*G[1, 1, 1, 1, 1, x] + (779*Zeta[3])/9 - 
         (78*I)*Pi*Zeta[3] - 7*Pi^2*Zeta[3] + (265*G[0, x]*Zeta[3])/3 + 
         32*G[1, x]*Zeta[3] + (80*G[0, 0, x]*Zeta[3])/3 - 
         (134*G[0, 1, x]*Zeta[3])/3 + (70*G[1, 0, x]*Zeta[3])/3 + 
         (20*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*((49*I)*Pi*G[1, x] - 
           (22*Pi^2*G[1, x])/3 + ((2*I)/3)*Pi^3*G[1, x] + 
           (5*I)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] - (15*I)*Pi*G[1, 0, x] - 
           (17*Pi^2*G[1, 0, x])/3 + 49*G[1, 1, x] + (10*I)*Pi*G[1, 1, x] - 
           (64*Pi^2*G[1, 1, x])/3 - (6*I)*Pi*G[0, 1, 0, x] + 
           5*G[0, 1, 1, x] + (6*I)*Pi*G[0, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, x] - 15*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, x] - 15*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (10*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
           6*G[0, 1, 1, 0, x] + 18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 
           52*G[1, 1, 0, 1, x] + 52*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + 
           40*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(1029109/3888 + 
           (14015*Pi^2)/648 + ((245*I)/12)*Pi^3 - (4517*Pi^4)/2160 - 
           ((13*I)/45)*Pi^5 + (5824*G[0, x])/81 - ((123*I)/2)*Pi*G[0, x] - 
           (4495*Pi^2*G[0, x])/108 - (16*I)*Pi^3*G[0, x] - 
           (1757*Pi^4*G[0, x])/360 - (55117*G[1, x])/324 - 
           (1549*Pi^2*G[1, x])/54 - (12*I)*Pi^3*G[1, x] - (21*Pi^4*G[1, x])/
            10 - (123*G[0, 0, x])/2 + ((103*I)/2)*Pi*G[0, 0, x] + 
           19*Pi^2*G[0, 0, x] + ((28*I)/3)*Pi^3*G[0, 0, x] - 
           (2096*G[0, 1, x])/27 - ((41*I)/2)*Pi*G[0, 1, x] + 
           (137*Pi^2*G[0, 1, x])/6 - ((53*I)/3)*Pi^3*G[0, 1, x] - 
           (2096*G[1, 0, x])/27 - (31*I)*Pi*G[1, 0, x] + 
           (205*Pi^2*G[1, 0, x])/6 - (3*I)*Pi^3*G[1, 0, x] + 
           (3956*G[1, 1, x])/27 + (55*Pi^2*G[1, 1, x])/2 + 
           ((34*I)/3)*Pi^3*G[1, 1, x] - (124*G[0, 0, 0, x])/3 - 
           (48*I)*Pi*G[0, 0, 0, x] - (74*Pi^2*G[0, 0, 0, x])/3 + 
           (605*G[0, 0, 1, x])/6 + (36*I)*Pi*G[0, 0, 1, x] - 
           40*Pi^2*G[0, 0, 1, x] + (605*G[0, 1, 0, x])/6 + 
           (72*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 - 
           (374*G[0, 1, 1, x])/9 - (60*I)*Pi*G[0, 1, 1, x] + 
           (173*Pi^2*G[0, 1, 1, x])/3 - 31*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] - (2*Pi^2*G[1, 0, 0, x])/3 + 
           (718*G[1, 0, 1, x])/9 + (24*I)*Pi*G[1, 0, 1, x] + 
           (133*Pi^2*G[1, 0, 1, x])/3 + (718*G[1, 1, 0, x])/9 + 
           37*Pi^2*G[1, 1, 0, x] - (1514*G[1, 1, 1, x])/9 - 
           16*Pi^2*G[1, 1, 1, x] + (308*G[0, 0, 0, 0, x])/3 + 
           (56*I)*Pi*G[0, 0, 0, 0, x] - (286*G[0, 0, 0, 1, x])/3 - 
           (20*I)*Pi*G[0, 0, 0, 1, x] - (286*G[0, 0, 1, 0, x])/3 - 
           (28*I)*Pi*G[0, 0, 1, 0, x] + 52*G[0, 0, 1, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 0, x] - 
           (72*I)*Pi*G[0, 1, 0, 0, x] + (86*G[0, 1, 0, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 0, 1, x] + (86*G[0, 1, 1, 0, x])/3 + 
           (44*I)*Pi*G[0, 1, 1, 0, x] - (166*G[0, 1, 1, 1, x])/3 + 
           (40*I)*Pi*G[0, 1, 1, 1, x] + (166*G[1, 0, 0, 0, x])/3 + 
           (16*I)*Pi*G[1, 0, 0, 0, x] - (238*G[1, 0, 0, 1, x])/3 - 
           (52*I)*Pi*G[1, 0, 0, 1, x] - (238*G[1, 0, 1, 0, x])/3 - 
           (44*I)*Pi*G[1, 0, 1, 0, x] + (100*G[1, 0, 1, 1, x])/3 + 
           (80*I)*Pi*G[1, 0, 1, 1, x] - 70*G[1, 1, 0, 1, x] + 
           (84*I)*Pi*G[1, 1, 0, 1, x] - 70*G[1, 1, 1, 0, x] + 
           (28*I)*Pi*G[1, 1, 1, 0, x] + (586*G[1, 1, 1, 1, x])/3 - 
           (112*I)*Pi*G[1, 1, 1, 1, x] - 48*G[0, 0, 0, 0, 0, x] + 
           96*G[0, 0, 0, 0, 1, x] + 96*G[0, 0, 0, 1, 0, x] - 
           76*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 1, x] + 
           12*G[0, 0, 1, 1, 0, x] - 116*G[0, 0, 1, 1, 1, x] - 
           24*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
           36*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] + 
           56*G[0, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 0, 1, x] - 
           84*G[0, 1, 1, 1, 0, x] + 236*G[0, 1, 1, 1, 1, x] + 
           48*G[1, 0, 0, 0, 0, x] - 84*G[1, 0, 0, 1, 1, x] - 
           20*G[1, 0, 1, 0, 0, x] - 56*G[1, 0, 1, 0, 1, x] - 
           56*G[1, 0, 1, 1, 0, x] + 180*G[1, 0, 1, 1, 1, x] + 
           48*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
           48*G[1, 1, 0, 1, 0, x] + 116*G[1, 1, 0, 1, 1, x] + 
           12*G[1, 1, 1, 0, 1, x] + 12*G[1, 1, 1, 1, 0, x] - 
           160*G[1, 1, 1, 1, 1, x] + (6773*Zeta[3])/54 + (72*I)*Pi*Zeta[3] + 
           (23*Pi^2*Zeta[3])/3 - (644*G[0, x]*Zeta[3])/3 + 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] + (46*G[1, x]*Zeta[3])/9 - 
           ((100*I)/3)*Pi*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] + 
           40*G[0, 1, x]*Zeta[3] - 104*G[1, 0, x]*Zeta[3] + 
           (32*G[1, 1, x]*Zeta[3])/3 - 70*Zeta[5]) + 40*Zeta[5] + 
         RATIO[x]*((-106*Pi^2)/27 - ((119*I)/4)*Pi^3 - (3031*Pi^4)/1080 - 
           ((109*I)/45)*Pi^5 + (1189*Pi^2*G[0, x])/54 + (18*I)*Pi^3*G[0, x] + 
           (29*Pi^4*G[0, x])/30 - (109*Pi^2*G[1, x])/54 + (239*Pi^4*G[1, x])/
            60 - (212*G[0, 0, x])/27 - ((119*I)/2)*Pi*G[0, 0, x] - 
           (175*Pi^2*G[0, 0, x])/12 - ((20*I)/3)*Pi^3*G[0, 0, x] + 
           (212*G[0, 1, x])/27 + ((119*I)/2)*Pi*G[0, 1, x] - 
           (125*Pi^2*G[0, 1, x])/36 + ((4*I)/3)*Pi^3*G[0, 1, x] + 
           (212*G[1, 0, x])/27 + ((119*I)/2)*Pi*G[1, 0, x] - 
           (83*Pi^2*G[1, 0, x])/12 + ((8*I)/3)*Pi^3*G[1, 0, x] - 
           (212*G[1, 1, x])/27 - ((119*I)/2)*Pi*G[1, 1, x] - 
           (85*Pi^2*G[1, 1, x])/36 + ((8*I)/3)*Pi^3*G[1, 1, x] + 
           69*G[0, 0, 0, x] + (60*I)*Pi*G[0, 0, 0, x] + 
           (28*Pi^2*G[0, 0, 0, x])/3 - (829*G[0, 0, 1, x])/9 + 
           (30*I)*Pi*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/2 - 
           (829*G[0, 1, 0, x])/9 - (72*I)*Pi*G[0, 1, 0, x] + 
           (17*Pi^2*G[0, 1, 0, x])/2 + (1037*G[0, 1, 1, x])/9 - 
           (18*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/3 - 
           29*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] + 
           (5*Pi^2*G[1, 0, 0, x])/6 + (469*G[1, 0, 1, x])/9 - 
           (66*I)*Pi*G[1, 0, 1, x] - (32*Pi^2*G[1, 0, 1, x])/3 + 
           (469*G[1, 1, 0, x])/9 + (36*I)*Pi*G[1, 1, 0, x] - 
           (74*Pi^2*G[1, 1, 0, x])/3 - (677*G[1, 1, 1, x])/9 + 
           (54*I)*Pi*G[1, 1, 1, x] - (15*Pi^2*G[1, 1, 1, x])/2 - 
           (239*G[0, 0, 0, 0, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, x] + 
           (259*G[0, 0, 0, 1, x])/3 + (80*I)*Pi*G[0, 0, 0, 1, x] + 
           (259*G[0, 0, 1, 0, x])/3 + (32*I)*Pi*G[0, 0, 1, 0, x] - 
           (16*G[0, 0, 1, 1, x])/3 - (72*I)*Pi*G[0, 0, 1, 1, x] + 
           10*G[0, 1, 0, 0, x] + (24*I)*Pi*G[0, 1, 0, 0, x] - 
           31*G[0, 1, 0, 1, x] - (40*I)*Pi*G[0, 1, 0, 1, x] - 
           31*G[0, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] - 
           (107*G[0, 1, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, x] + 
           3*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 0, x] - 
           12*G[1, 0, 0, 1, x] - (128*I)*Pi*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] - 
           (200*G[1, 0, 1, 1, x])/3 + (120*I)*Pi*G[1, 0, 1, 1, x] + 
           12*G[1, 1, 0, 0, x] + (34*G[1, 1, 0, 1, x])/3 + 
           (88*I)*Pi*G[1, 1, 0, 1, x] + (34*G[1, 1, 1, 0, x])/3 - 
           (8*I)*Pi*G[1, 1, 1, 0, x] + 53*G[1, 1, 1, 1, x] - 
           (80*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, x] - 
           62*G[0, 0, 0, 0, 1, x] - 62*G[0, 0, 0, 1, 0, x] + 
           108*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] - 
           76*G[0, 0, 1, 1, 1, x] + 18*G[0, 1, 0, 0, 0, x] - 
           6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] - 
           12*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
           30*G[0, 1, 1, 0, 1, x] + 30*G[0, 1, 1, 1, 0, x] + 
           40*G[0, 1, 1, 1, 1, x] - 18*G[1, 0, 0, 0, 0, x] + 
           12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
           116*G[1, 0, 0, 1, 1, x] - 14*G[1, 0, 1, 0, 0, x] + 
           30*G[1, 0, 1, 0, 1, x] + 30*G[1, 0, 1, 1, 0, x] + 
           134*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] + 
           40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] + 
           76*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] + 
           8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] - 
           206*G[1, 1, 1, 1, 1, x] - (568*Zeta[3])/9 - (150*I)*Pi*Zeta[3] - 
           7*Pi^2*Zeta[3] - 5*G[0, x]*Zeta[3] + (172*G[1, x]*Zeta[3])/3 + 
           (72*I)*Pi*G[1, x]*Zeta[3] + (80*G[0, 0, x]*Zeta[3])/3 - 
           (278*G[0, 1, x]*Zeta[3])/3 + (70*G[1, 0, x]*Zeta[3])/3 + 
           (164*G[1, 1, x]*Zeta[3])/3 + 88*Zeta[5])))) + 
   ((-5*Pi^2)/3 + (4*I)*Pi^3 - Pi^4/10 + (236*G[0, x])/9 - (2*I)*Pi*G[0, x] + 
     (11*Pi^2*G[0, x])/9 - (236*G[1, x])/9 + (2*I)*Pi*G[1, x] + 
     (31*Pi^2*G[1, x])/9 + (2*I)*Pi^3*G[1, x] + (64*G[0, 0, x])/9 + 
     (12*I)*Pi*G[0, 0, x] + 3*Pi^2*G[0, 0, x] - (148*G[0, 1, x])/9 - 
     (12*I)*Pi*G[0, 1, x] - (148*G[1, 0, x])/9 - (12*I)*Pi*G[1, 0, x] + 
     (232*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - 2*Pi^2*G[1, 1, x] + 
     (22*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] + 
     (4*I)*Pi*G[0, 1, 0, x] - (28*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - 
     6*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - (10*G[1, 0, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, x] - (10*G[1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, x] + 
     (44*G[1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 
     10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 
     10*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
     12*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
     6*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 
     16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 
     (151/18 + (5*I)*Pi + Pi^2 + 11*G[0, x] + (6*I)*Pi*G[0, x] - 
       (8*G[1, x])/3 + 12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x])*
      Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (-10/9 - (2*I)*Pi + 2*G[1, x])*
      Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
     ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*((-11*Pi^2)/3 - I*Pi^3 + (22*G[0, x])/3 + (2*I)*Pi*G[0, x] - 
       3*Pi^2*G[0, x] - (22*G[1, x])/3 - (2*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + 
       (14*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] - (8*G[0, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, x] - (8*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] + 
       (2*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 18*G[0, 0, 0, x] + 
       16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 
       16*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x] + ((-11*Pi^2)/3 - I*Pi^3 - 3*Pi^2*G[0, x] + 
         2*Pi^2*G[1, x] - (22*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + 
         (22*G[0, 1, x])/3 + (2*I)*Pi*G[0, 1, x] + (22*G[1, 0, x])/3 + 
         (2*I)*Pi*G[1, 0, x] - (22*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 
         18*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - 
         14*G[0, 1, 1, x] + 16*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
         14*G[1, 1, 0, x] + 12*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(1574/27 + ((160*I)/9)*Pi + (47*Pi^2)/18 + 
         ((5*I)/3)*Pi^3 + (304*G[0, x])/9 + (4*Pi^2*G[0, x])/3 - 
         (295*G[1, x])/9 - (10*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/3 - 
         22*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 22*G[1, 0, x] - 
         (12*I)*Pi*G[1, 0, x] + (52*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 
         24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - 
         24*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] - 
         12*G[1, 1, 1, x] - 2*Zeta[3])) + 6*Zeta[3] - (4*I)*Pi*Zeta[3] + 
     4*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(30659/324 + ((404*I)/27)*Pi + 
       (833*Pi^2)/108 - ((38*I)/9)*Pi^3 + (79*Pi^4)/180 + (404*G[0, x])/27 + 
       (2*I)*Pi*G[0, x] - (8*Pi^2*G[0, x])/3 - ((8*I)/3)*Pi^3*G[0, x] - 
       (1574*G[1, x])/27 - ((160*I)/9)*Pi*G[1, x] - (47*Pi^2*G[1, x])/18 - 
       I*Pi^3*G[1, x] + 2*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
       (28*Pi^2*G[0, 0, x])/3 - (304*G[0, 1, x])/9 - 
       ((4*I)/3)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 - 
       (304*G[1, 0, x])/9 + (2*Pi^2*G[1, 0, x])/3 + (439*G[1, 1, x])/9 + 
       (10*I)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/3 - (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] + (4*G[0, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, x] + (4*G[0, 1, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, x] + (58*G[0, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 1, 1, x] + 22*G[1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, x] + 
       22*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] - (88*G[1, 1, 1, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] + 
       28*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 
       28*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 36*G[1, 1, 0, 1, x] - 
       36*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - (193*Zeta[3])/9 + 
       (6*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
     RATIO[x]*((-127*Pi^2)/9 + (3*I)*Pi^3 - Pi^4/10 - (28*Pi^2*G[0, x])/9 + 
       (43*Pi^2*G[1, x])/9 + (2*I)*Pi^3*G[1, x] - (254*G[0, 0, x])/9 + 
       (6*I)*Pi*G[0, 0, x] + 3*Pi^2*G[0, 0, x] + (254*G[0, 1, x])/9 - 
       (6*I)*Pi*G[0, 1, x] + (254*G[1, 0, x])/9 - (6*I)*Pi*G[1, 0, x] - 
       (254*G[1, 1, x])/9 + (6*I)*Pi*G[1, 1, x] - 2*Pi^2*G[1, 1, x] - 
       (26*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 22*G[0, 0, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, x] + 22*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 
       (106*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, x] - (76*G[1, 0, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, x] - (76*G[1, 1, 0, x])/3 - 
       (8*I)*Pi*G[1, 1, 0, x] + (116*G[1, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 
       10*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 
       2*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
       16*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 10*Zeta[3] - 
       (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     e*(((64*I)/9)*Pi + (43*Pi^2)/6 + ((259*I)/24)*Pi^3 - (979*Pi^4)/540 - 
       ((16*I)/45)*Pi^5 + (3190*G[0, x])/27 - ((107*I)/4)*Pi*G[0, x] - 
       (2389*Pi^2*G[0, x])/216 - ((73*I)/6)*Pi^3*G[0, x] + 
       (14*Pi^4*G[0, x])/15 - (2998*G[1, x])/27 + ((121*I)/4)*Pi*G[1, x] - 
       (431*Pi^2*G[1, x])/216 - ((3*I)/2)*Pi^3*G[1, x] - 
       (13*Pi^4*G[1, x])/30 + (881*G[0, 0, x])/108 + 
       ((159*I)/4)*Pi*G[0, 0, x] - (194*Pi^2*G[0, 0, x])/9 + 
       ((19*I)/6)*Pi^3*G[0, 0, x] - (5311*G[0, 1, x])/54 + 
       ((13*I)/4)*Pi*G[0, 1, x] - (35*Pi^2*G[0, 1, x])/9 - 
       ((7*I)/2)*Pi^3*G[0, 1, x] - (5311*G[1, 0, x])/54 - 
       ((183*I)/4)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/9 - 
       ((43*I)/6)*Pi^3*G[1, 0, x] + (20507*G[1, 1, x])/108 + 
       ((11*I)/4)*Pi*G[1, 1, x] - (323*Pi^2*G[1, 1, x])/18 - 
       ((5*I)/2)*Pi^3*G[1, 1, x] - (80*G[0, 0, 0, x])/3 - 
       (44*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/2 + 
       (1627*G[0, 0, 1, x])/36 + (10*I)*Pi*G[0, 0, 1, x] - 
       (11*Pi^2*G[0, 0, 1, x])/3 + (1627*G[0, 1, 0, x])/36 + 
       (44*I)*Pi*G[0, 1, 0, x] - (13*Pi^2*G[0, 1, 0, x])/3 + 
       (5*G[0, 1, 1, x])/18 - (6*I)*Pi*G[0, 1, 1, x] + 
       (17*Pi^2*G[0, 1, 1, x])/2 - (57*G[1, 0, 0, x])/2 + 
       (14*I)*Pi*G[1, 0, 0, x] - (56*Pi^2*G[1, 0, 0, x])/3 + 
       (899*G[1, 0, 1, x])/36 + (16*I)*Pi*G[1, 0, 1, x] + 
       (23*Pi^2*G[1, 0, 1, x])/6 + (899*G[1, 1, 0, x])/36 - 
       (10*I)*Pi*G[1, 1, 0, x] + (9*Pi^2*G[1, 1, 0, x])/2 - 
       (787*G[1, 1, 1, x])/9 - (24*I)*Pi*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/3 - (160*G[0, 0, 0, 0, x])/3 + 
       (22*I)*Pi*G[0, 0, 0, 0, x] + 7*G[0, 0, 0, 1, x] - 
       (8*I)*Pi*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] - 
       (18*I)*Pi*G[0, 0, 1, 0, x] - (5*G[0, 0, 1, 1, x])/3 + 
       5*G[0, 1, 0, 0, x] - (20*I)*Pi*G[0, 1, 0, 0, x] + 
       (103*G[0, 1, 0, 1, x])/3 + (10*I)*Pi*G[0, 1, 0, 1, x] + 
       (103*G[0, 1, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 1, 0, x] - 
       (62*G[0, 1, 1, 1, x])/3 + (2*I)*Pi*G[0, 1, 1, 1, x] - 
       (13*G[1, 0, 0, 0, x])/3 - (22*I)*Pi*G[1, 0, 0, 0, x] + 
       (55*G[1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 0, 1, x] + 
       (55*G[1, 0, 1, 0, x])/3 + (22*I)*Pi*G[1, 0, 1, 0, x] + 
       (38*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + (30*I)*Pi*G[1, 1, 0, 1, x] + 
       6*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 68*G[1, 1, 1, 1, x] - 
       (38*I)*Pi*G[1, 1, 1, 1, x] - 90*G[0, 0, 0, 0, 0, x] + 
       16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
       22*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
       34*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
       20*G[0, 1, 1, 1, 0, x] - 14*G[0, 1, 1, 1, 1, x] - 
       48*G[1, 0, 0, 0, 0, x] + 38*G[1, 0, 0, 0, 1, x] + 
       38*G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 30*G[1, 0, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       16*G[1, 1, 0, 1, 0, x] - 42*G[1, 1, 0, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, x] - 54*G[1, 1, 1, 0, 1, x] - 
       54*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
       (67/18 + (5*I)*Pi + (14*Pi^2)/9 + 11*G[0, x] + (6*I)*Pi*G[0, x] - 
         (17*G[1, x])/9 + ((2*I)/3)*Pi*G[1, x] + 12*G[0, 0, x] - 
         6*G[0, 1, x] - 6*G[1, 0, x])*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
       (-37/36 - ((5*I)/3)*Pi + (5*G[1, x])/3)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] - (2*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 - 
       (455*Zeta[3])/36 + (24*I)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/3 - 
       (32*G[0, x]*Zeta[3])/3 + (32*I)*Pi*G[0, x]*Zeta[3] + 
       16*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
       14*G[0, 1, x]*Zeta[3] + 14*G[1, 0, x]*Zeta[3] - 
       18*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((445*I)/18)*Pi*G[1, x] - 
         (55*Pi^2*G[1, x])/9 - (I/6)*Pi^3*G[1, x] + (16*I)*Pi*G[0, 1, x] - 
         4*Pi^2*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] + (445*G[1, 1, x])/18 - 
         ((70*I)/3)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 16*G[0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (125*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
         6*G[1, x]*Zeta[3]) + Log[mu2/s]^2*((-I/2)*Pi - (11*Pi^2)/2 - 
         ((3*I)/2)*Pi^3 + 11*G[0, x] + (3*I)*Pi*G[0, x] - 
         (9*Pi^2*G[0, x])/2 - (23*G[1, x])/2 - (3*I)*Pi*G[1, x] + 
         3*Pi^2*G[1, x] + 7*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - 4*G[0, 1, x] + 
         (3*I)*Pi*G[0, 1, x] - 4*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] + 
         G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 27*G[0, 0, 0, x] + 
         24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 21*G[0, 1, 1, x] + 
         24*G[1, 0, 0, x] - 21*G[1, 0, 1, x] - 21*G[1, 1, 0, x] + 
         18*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
         ((-11*Pi^2)/2 - ((3*I)/2)*Pi^3 - (9*Pi^2*G[0, x])/2 + 
           3*Pi^2*G[1, x] - 11*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 
           11*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 11*G[1, 0, x] + 
           (3*I)*Pi*G[1, 0, x] - 11*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 
           27*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
           21*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 21*G[1, 0, 1, x] - 
           21*G[1, 1, 0, x] + 18*G[1, 1, 1, x])*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(3497/54 + ((173*I)/9)*Pi + (151*Pi^2)/36 + 
           ((10*I)/3)*Pi^3 + (389*G[0, x])/9 + (7*Pi^2*G[0, x])/3 - 
           (211*G[1, x])/6 - (15*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
           33*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] - 33*G[1, 0, x] - 
           (18*I)*Pi*G[1, 0, x] + (71*G[1, 1, x])/3 + (16*I)*Pi*G[1, 1, x] - 
           36*G[0, 0, 1, x] - 36*G[0, 1, 0, x] + 38*G[0, 1, 1, x] - 
           36*G[1, 0, 0, x] + 36*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 
           20*G[1, 1, 1, x] + (22*Zeta[3])/3)) + 
       Log[mu2/s]*(((13*I)/6)*Pi - (31*Pi^2)/6 + ((15*I)/2)*Pi^3 - Pi^4/5 + 
         (571*G[0, x])/9 + I*Pi*G[0, x] + (83*Pi^2*G[0, x])/18 + 
         I*Pi^3*G[0, x] - (1103*G[1, x])/18 + (104*Pi^2*G[1, x])/9 + 
         (5*I)*Pi^3*G[1, x] + (191*G[0, 0, x])/9 + (21*I)*Pi*G[0, 0, x] + 
         12*Pi^2*G[0, 0, x] - (380*G[0, 1, x])/9 - (23*I)*Pi*G[0, 1, x] + 
         Pi^2*G[0, 1, x] - (380*G[1, 0, x])/9 - (23*I)*Pi*G[1, 0, x] + 
         Pi^2*G[1, 0, x] + (587*G[1, 1, x])/9 + (25*I)*Pi*G[1, 1, x] - 
         8*Pi^2*G[1, 1, x] + (7*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
         (14*G[0, 0, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] + 
         (14*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] - 
         (59*G[0, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 0, x] - 15*G[1, 0, 1, x] - 
         (18*I)*Pi*G[1, 0, 1, x] - 15*G[1, 1, 0, x] - 
         (18*I)*Pi*G[1, 1, 0, x] + 38*G[1, 1, 1, x] + 
         (20*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
         46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
         40*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         36*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] + 
         56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] + 
         (((37*I)/3)*Pi*G[1, x] + (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
           (37*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*
          RATIO[x^(-1)] + (14*Zeta[3])/3 - (10*I)*Pi*Zeta[3] - 
         6*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (43331/162 + ((968*I)/27)*Pi + (1531*Pi^2)/108 - 
           ((193*I)/18)*Pi^3 + (79*Pi^4)/90 + (1832*G[0, x])/27 + 
           (4*I)*Pi*G[0, x] - (29*Pi^2*G[0, x])/2 - ((29*I)/3)*Pi^3*G[0, x] - 
           (4361*G[1, x])/27 - ((346*I)/9)*Pi*G[1, x] - (133*Pi^2*G[1, x])/
            18 - (3*I)*Pi^3*G[1, x] + 4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
           (98*Pi^2*G[0, 0, x])/3 - (778*G[0, 1, x])/9 - ((34*I)/3)*Pi*
            G[0, 1, x] + (37*Pi^2*G[0, 1, x])/3 - (778*G[1, 0, x])/9 + 
           (13*Pi^2*G[1, 0, x])/3 + (355*G[1, 1, x])/3 + 
           (30*I)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/3 - 
           (88*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
           (52*G[0, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, x] + 
           (52*G[0, 1, 0, x])/3 - (20*I)*Pi*G[0, 1, 0, x] + 
           (112*G[0, 1, 1, x])/3 + (40*I)*Pi*G[0, 1, 1, x] + 
           66*G[1, 0, 1, x] + (48*I)*Pi*G[1, 0, 1, x] + 66*G[1, 1, 0, x] + 
           (36*I)*Pi*G[1, 1, 0, x] - (250*G[1, 1, 1, x])/3 - 
           (68*I)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
           100*G[0, 0, 0, 1, x] + 100*G[0, 0, 1, 0, x] - 
           48*G[0, 0, 1, 1, x] + 72*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 
           20*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] + 
           56*G[1, 0, 0, 1, x] + 56*G[1, 0, 1, 0, x] - 80*G[1, 0, 1, 1, x] + 
           72*G[1, 1, 0, 0, x] - 108*G[1, 1, 0, 1, x] - 
           108*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] - (310*Zeta[3])/9 + 
           ((76*I)/3)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - (64*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((-541*Pi^2)/18 + ((11*I)/2)*Pi^3 - Pi^4/5 - 
           (73*Pi^2*G[0, x])/18 + I*Pi^3*G[0, x] + (128*Pi^2*G[1, x])/9 + 
           (5*I)*Pi^3*G[1, x] - (541*G[0, 0, x])/9 + (11*I)*Pi*G[0, 0, x] + 
           12*Pi^2*G[0, 0, x] + (541*G[0, 1, x])/9 - (11*I)*Pi*G[0, 1, x] + 
           Pi^2*G[0, 1, x] + (541*G[1, 0, x])/9 - (11*I)*Pi*G[1, 0, x] + 
           Pi^2*G[1, 0, x] - (541*G[1, 1, x])/9 + (11*I)*Pi*G[1, 1, x] - 
           8*Pi^2*G[1, 1, x] - (35*G[0, 0, 0, x])/3 - 
           (4*I)*Pi*G[0, 0, 0, x] + (134*G[0, 0, 1, x])/3 + 
           (6*I)*Pi*G[0, 0, 1, x] + (134*G[0, 1, 0, x])/3 + 
           (6*I)*Pi*G[0, 1, 0, x] - (233*G[0, 1, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, 1, x] + 32*G[1, 0, 0, x] + 
           (16*I)*Pi*G[1, 0, 0, x] - 65*G[1, 0, 1, x] - 
           (18*I)*Pi*G[1, 0, 1, x] - 65*G[1, 1, 0, x] - 
           (18*I)*Pi*G[1, 1, 0, x] + 98*G[1, 1, 1, x] + 
           (20*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
           46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
           40*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           36*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
           20*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] + 
           56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] + 
           (38*Zeta[3])/3 - (10*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] + 
           12*G[1, x]*Zeta[3])) + RATIO[x]*((-13033*Pi^2)/216 + 
         ((133*I)/8)*Pi^3 + (1013*Pi^4)/540 - ((16*I)/45)*Pi^5 + 
         (929*Pi^2*G[0, x])/216 - (10*I)*Pi^3*G[0, x] + 
         (14*Pi^4*G[0, x])/15 + (6775*Pi^2*G[1, x])/216 + 
         (4*I)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/30 - (13033*G[0, 0, x])/108 + 
         ((133*I)/4)*Pi*G[0, 0, x] + (97*Pi^2*G[0, 0, x])/9 + 
         ((19*I)/6)*Pi^3*G[0, 0, x] + (13033*G[0, 1, x])/108 - 
         ((133*I)/4)*Pi*G[0, 1, x] + (17*Pi^2*G[0, 1, x])/18 - 
         ((7*I)/2)*Pi^3*G[0, 1, x] + (13033*G[1, 0, x])/108 - 
         ((133*I)/4)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/18 - 
         ((43*I)/6)*Pi^3*G[1, 0, x] - (13033*G[1, 1, x])/108 + 
         ((133*I)/4)*Pi*G[1, 1, x] - (323*Pi^2*G[1, 1, x])/18 - 
         ((5*I)/2)*Pi^3*G[1, 1, x] + (287*G[0, 0, 0, x])/6 - 
         (34*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/2 + 
         (1639*G[0, 0, 1, x])/36 - (32*I)*Pi*G[0, 0, 1, x] - 
         (11*Pi^2*G[0, 0, 1, x])/3 + (1639*G[0, 1, 0, x])/36 + 
         (48*I)*Pi*G[0, 1, 0, x] - (13*Pi^2*G[0, 1, 0, x])/3 - 
         (1250*G[0, 1, 1, x])/9 + (18*I)*Pi*G[0, 1, 1, x] + 
         (17*Pi^2*G[0, 1, 1, x])/2 + (47*G[1, 0, 0, x])/2 + 
         (22*I)*Pi*G[1, 0, 0, x] - (56*Pi^2*G[1, 0, 0, x])/3 - 
         (4207*G[1, 0, 1, x])/36 + (44*I)*Pi*G[1, 0, 1, x] + 
         (23*Pi^2*G[1, 0, 1, x])/6 - (4207*G[1, 1, 0, x])/36 - 
         (36*I)*Pi*G[1, 1, 0, x] + (9*Pi^2*G[1, 1, 0, x])/2 + 
         (1892*G[1, 1, 1, x])/9 - (30*I)*Pi*G[1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, x])/3 + (152*G[0, 0, 0, 0, x])/3 + 
         (22*I)*Pi*G[0, 0, 0, 0, x] - 73*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 73*G[0, 0, 1, 0, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, x] - (11*G[0, 0, 1, 1, x])/3 - 
         11*G[0, 1, 0, 0, x] - (20*I)*Pi*G[0, 1, 0, 0, x] + 
         (43*G[0, 1, 0, 1, x])/3 + (10*I)*Pi*G[0, 1, 0, 1, x] + 
         (43*G[0, 1, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 1, 0, x] + 
         (244*G[0, 1, 1, 1, x])/3 + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (37*G[1, 0, 0, 0, x])/3 - (22*I)*Pi*G[1, 0, 0, 0, x] + 
         (7*G[1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         (7*G[1, 0, 1, 0, x])/3 + (22*I)*Pi*G[1, 0, 1, 0, x] + 
         (320*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
         43*G[1, 1, 0, 0, x] + 72*G[1, 1, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 1, x] + 72*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - 200*G[1, 1, 1, 1, x] - 
         (38*I)*Pi*G[1, 1, 1, 1, x] - 90*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         22*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
         34*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
         20*G[0, 1, 1, 1, 0, x] - 14*G[0, 1, 1, 1, 1, x] - 
         48*G[1, 0, 0, 0, 0, x] + 38*G[1, 0, 0, 0, 1, x] + 
         38*G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] + 
         40*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 30*G[1, 0, 1, 1, 1, x] + 
         16*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] - 42*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] - 54*G[1, 1, 1, 0, 1, x] - 
         54*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + (793*Zeta[3])/36 + 
         (106*I)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/3 + (100*G[0, x]*Zeta[3])/3 + 
         (32*I)*Pi*G[0, x]*Zeta[3] - 50*G[1, x]*Zeta[3] + 
         (16*I)*Pi*G[1, x]*Zeta[3] - 14*G[0, 1, x]*Zeta[3] + 
         14*G[1, 0, x]*Zeta[3] - 18*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) - 
       6*Zeta[5] + RATIO[(1 - x)^(-1)]*(792047/1944 + ((2428*I)/81)*Pi + 
         (2183*Pi^2)/162 - ((3701*I)/216)*Pi^3 + (2411*Pi^4)/2160 + 
         ((121*I)/60)*Pi^5 + (2428*G[0, x])/81 + ((83*I)/4)*Pi*G[0, x] - 
         (4955*Pi^2*G[0, x])/216 + (8*I)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/9 - 
         (43331*G[1, x])/162 - ((968*I)/27)*Pi*G[1, x] - 
         (1387*Pi^2*G[1, x])/108 + ((193*I)/18)*Pi^3*G[1, x] - 
         (211*Pi^4*G[1, x])/180 + (83*G[0, 0, x])/4 - ((119*I)/4)*Pi*
          G[0, 0, x] + (59*Pi^2*G[0, 0, x])/6 - (2*I)*Pi^3*G[0, 0, x] - 
         (1832*G[0, 1, x])/27 - ((269*I)/12)*Pi*G[0, 1, x] + 
         (307*Pi^2*G[0, 1, x])/12 + ((56*I)/3)*Pi^3*G[0, 1, x] - 
         (1832*G[1, 0, x])/27 + ((31*I)/2)*Pi*G[1, 0, x] + 
         (29*Pi^2*G[1, 0, x])/2 + ((29*I)/3)*Pi^3*G[1, 0, x] + 
         (5225*G[1, 1, x])/27 + ((346*I)/9)*Pi*G[1, 1, x] + 
         (115*Pi^2*G[1, 1, x])/18 - ((2*I)/3)*Pi^3*G[1, 1, x] - 
         (194*G[0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, x] + 
         (74*Pi^2*G[0, 0, 0, x])/3 + (371*G[0, 0, 1, x])/12 - 
         ((76*I)/3)*Pi*G[0, 0, 1, x] + (110*Pi^2*G[0, 0, 1, x])/3 + 
         (371*G[0, 1, 0, x])/12 - (36*I)*Pi*G[0, 1, 0, x] + 
         (40*Pi^2*G[0, 1, 0, x])/3 + (298*G[0, 1, 1, x])/9 + 
         ((124*I)/3)*Pi*G[0, 1, 1, x] - 29*Pi^2*G[0, 1, 1, x] + 
         (31*G[1, 0, 0, x])/2 + (12*I)*Pi*G[1, 0, 0, x] + 
         (86*Pi^2*G[1, 0, 0, x])/3 + (778*G[1, 0, 1, x])/9 + 
         ((34*I)/3)*Pi*G[1, 0, 1, x] - (76*Pi^2*G[1, 0, 1, x])/3 + 
         (778*G[1, 1, 0, x])/9 - (40*Pi^2*G[1, 1, 0, x])/3 - 
         (499*G[1, 1, 1, x])/3 - (30*I)*Pi*G[1, 1, 1, x] - 
         (16*Pi^2*G[1, 1, 1, x])/3 + (247*G[0, 0, 0, 0, x])/6 - 
         (32*I)*Pi*G[0, 0, 0, 0, x] + (73*G[0, 0, 0, 1, x])/6 + 
         (20*I)*Pi*G[0, 0, 0, 1, x] + (73*G[0, 0, 1, 0, x])/6 + 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (329*G[0, 0, 1, 1, x])/6 + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] + 
         (64*I)*Pi*G[0, 1, 0, 0, x] - (178*G[0, 1, 0, 1, x])/3 - 
         (28*I)*Pi*G[0, 1, 0, 1, x] - (178*G[0, 1, 1, 0, x])/3 - 
         (24*I)*Pi*G[0, 1, 1, 0, x] + (190*G[0, 1, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (88*G[1, 0, 0, 0, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, 0, x] - (52*G[1, 0, 0, 1, x])/3 + 
         (24*I)*Pi*G[1, 0, 0, 1, x] - (52*G[1, 0, 1, 0, x])/3 + 
         (20*I)*Pi*G[1, 0, 1, 0, x] - (112*G[1, 0, 1, 1, x])/3 - 
         (56*I)*Pi*G[1, 0, 1, 1, x] - 66*G[1, 1, 0, 1, x] - 
         (64*I)*Pi*G[1, 1, 0, 1, x] - 66*G[1, 1, 1, 0, x] - 
         (36*I)*Pi*G[1, 1, 1, 0, x] + (358*G[1, 1, 1, 1, x])/3 + 
         (104*I)*Pi*G[1, 1, 1, 1, x] + 144*G[0, 0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 0, 1, x] - 80*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] + 100*G[0, 0, 1, 1, 1, x] + 
         12*G[0, 1, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 1, x] - 
         20*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         52*G[0, 1, 1, 0, 0, x] + 48*G[0, 1, 1, 0, 1, x] + 
         48*G[0, 1, 1, 1, 0, x] - 36*G[0, 1, 1, 1, 1, x] + 
         76*G[1, 0, 0, 0, 0, x] - 96*G[1, 0, 0, 0, 1, x] - 
         96*G[1, 0, 0, 1, 0, x] + 64*G[1, 0, 0, 1, 1, x] - 
         72*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 1, x] - 
         40*G[1, 1, 0, 1, 0, x] + 84*G[1, 1, 0, 1, 1, x] - 
         72*G[1, 1, 1, 0, 0, x] + 144*G[1, 1, 1, 0, 1, x] + 
         144*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] - 
         (571*Zeta[3])/4 - (74*I)*Pi*Zeta[3] + (565*Pi^2*Zeta[3])/18 - 
         (359*G[0, x]*Zeta[3])/6 - (100*I)*Pi*G[0, x]*Zeta[3] + 
         (310*G[1, x]*Zeta[3])/9 - ((4*I)/3)*Pi*G[1, x]*Zeta[3] - 
         128*G[0, 0, x]*Zeta[3] + 72*G[0, 1, x]*Zeta[3] + 
         32*G[1, 0, x]*Zeta[3] + 28*G[1, 1, x]*Zeta[3] + 149*Zeta[5])) + 
     e^2*(((962*I)/27)*Pi + (985*Pi^2)/24 + ((989*I)/24)*Pi^3 - 
       (76501*Pi^4)/12960 + ((161*I)/90)*Pi^5 + (823*Pi^6)/2520 + 
       (35108*G[0, x])/81 - (201*I)*Pi*G[0, x] - (15175*Pi^2*G[0, x])/324 - 
       ((797*I)/24)*Pi^3*G[0, x] + (1537*Pi^4*G[0, x])/270 + 
       ((197*I)/180)*Pi^5*G[0, x] - (32222*G[1, x])/81 + 
       ((2035*I)/9)*Pi*G[1, x] - (29497*Pi^2*G[1, x])/648 - 
       ((41*I)/8)*Pi^3*G[1, x] - (10*Pi^4*G[1, x])/27 + 
       ((259*I)/180)*Pi^5*G[1, x] - (20873*G[0, 0, x])/324 + 
       ((711*I)/4)*Pi*G[0, 0, x] - (5563*Pi^2*G[0, 0, x])/216 + 
       ((79*I)/4)*Pi^3*G[0, 0, x] - (21*Pi^4*G[0, 0, x])/5 - 
       (127939*G[0, 1, x])/324 + ((283*I)/2)*Pi*G[0, 1, x] + 
       (725*Pi^2*G[0, 1, x])/24 - ((25*I)/12)*Pi^3*G[0, 1, x] + 
       (49*Pi^4*G[0, 1, x])/45 - (127939*G[1, 0, x])/324 - 
       (230*I)*Pi*G[1, 0, x] + (19189*Pi^2*G[1, 0, x])/216 + 
       ((55*I)/4)*Pi^3*G[1, 0, x] + (121*Pi^4*G[1, 0, x])/60 + 
       (278875*G[1, 1, x])/324 - ((1055*I)/12)*Pi*G[1, 1, x] + 
       (707*Pi^2*G[1, 1, x])/72 + ((43*I)/12)*Pi^3*G[1, 1, x] - 
       (37*Pi^4*G[1, 1, x])/45 - (137*G[0, 0, 0, x])/2 - 
       ((283*I)/2)*Pi*G[0, 0, 0, x] + (2623*Pi^2*G[0, 0, 0, x])/36 - 
       ((26*I)/3)*Pi^3*G[0, 0, 0, x] + (22529*G[0, 0, 1, x])/108 + 
       ((575*I)/4)*Pi*G[0, 0, 1, x] + (581*Pi^2*G[0, 0, 1, x])/9 + 
       ((13*I)/2)*Pi^3*G[0, 0, 1, x] + (22529*G[0, 1, 0, x])/108 + 
       ((487*I)/4)*Pi*G[0, 1, 0, x] + (211*Pi^2*G[0, 1, 0, x])/9 + 
       ((43*I)/6)*Pi^3*G[0, 1, 0, x] + (16409*G[0, 1, 1, x])/108 - 
       (118*I)*Pi*G[0, 1, 1, x] + (1711*Pi^2*G[0, 1, 1, x])/36 + 
       (6*I)*Pi^3*G[0, 1, 1, x] - (563*G[1, 0, 0, x])/4 + 
       ((115*I)/2)*Pi*G[1, 0, 0, x] + (52*Pi^2*G[1, 0, 0, x])/9 + 
       ((17*I)/3)*Pi^3*G[1, 0, 0, x] + (14017*G[1, 0, 1, x])/108 - 
       ((163*I)/4)*Pi*G[1, 0, 1, x] + (245*Pi^2*G[1, 0, 1, x])/36 + 
       (I/2)*Pi^3*G[1, 0, 1, x] + (14017*G[1, 1, 0, x])/108 - 
       ((87*I)/4)*Pi*G[1, 1, 0, x] + (319*Pi^2*G[1, 1, 0, x])/12 + 
       ((95*I)/6)*Pi^3*G[1, 1, 0, x] - (33739*G[1, 1, 1, x])/54 - 
       (3*I)*Pi*G[1, 1, 1, x] + (407*Pi^2*G[1, 1, 1, x])/18 + 
       (5*I)*Pi^3*G[1, 1, 1, x] + (100*G[0, 0, 0, 0, x])/9 + 
       (125*I)*Pi*G[0, 0, 0, 0, x] - 40*Pi^2*G[0, 0, 0, 0, x] - 
       (1403*G[0, 0, 0, 1, x])/18 + (20*I)*Pi*G[0, 0, 0, 1, x] - 
       (145*Pi^2*G[0, 0, 0, 1, x])/6 - (1403*G[0, 0, 1, 0, x])/18 - 
       (143*I)*Pi*G[0, 0, 1, 0, x] - (35*Pi^2*G[0, 0, 1, 0, x])/6 + 
       (4355*G[0, 0, 1, 1, x])/36 - (8*I)*Pi*G[0, 0, 1, 1, x] - 
       (47*Pi^2*G[0, 0, 1, 1, x])/3 + (261*G[0, 1, 0, 0, x])/4 - 
       (88*I)*Pi*G[0, 1, 0, 0, x] + (89*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (398*G[0, 1, 0, 1, x])/9 - (45*I)*Pi*G[0, 1, 0, 1, x] - 
       (101*Pi^2*G[0, 1, 0, 1, x])/6 - (398*G[0, 1, 1, 0, x])/9 + 
       (106*I)*Pi*G[0, 1, 1, 0, x] - (169*Pi^2*G[0, 1, 1, 0, x])/6 - 
       (229*G[0, 1, 1, 1, x])/3 + (29*I)*Pi*G[0, 1, 1, 1, x] - 
       20*Pi^2*G[0, 1, 1, 1, x] + (1757*G[1, 0, 0, 0, x])/9 - 
       (19*I)*Pi*G[1, 0, 0, 0, x] + (130*Pi^2*G[1, 0, 0, 0, x])/3 - 
       (1705*G[1, 0, 0, 1, x])/18 - (38*I)*Pi*G[1, 0, 0, 1, x] + 
       (142*Pi^2*G[1, 0, 0, 1, x])/3 - (1705*G[1, 0, 1, 0, x])/18 + 
       (11*I)*Pi*G[1, 0, 1, 0, x] + 15*Pi^2*G[1, 0, 1, 0, x] + 
       (205*G[1, 0, 1, 1, x])/36 + (36*I)*Pi*G[1, 0, 1, 1, x] - 
       13*Pi^2*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x]/4 + 
       (44*I)*Pi*G[1, 1, 0, 0, x] + (92*Pi^2*G[1, 1, 0, 0, x])/3 - 
       (628*G[1, 1, 0, 1, x])/9 - (15*I)*Pi*G[1, 1, 0, 1, x] - 
       6*Pi^2*G[1, 1, 0, 1, x] - (628*G[1, 1, 1, 0, x])/9 - 
       (40*I)*Pi*G[1, 1, 1, 0, x] + (58*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (761*G[1, 1, 1, 1, x])/3 + (25*I)*Pi*G[1, 1, 1, 1, x] + 
       (52*Pi^2*G[1, 1, 1, 1, x])/3 + (701*G[0, 0, 0, 0, 0, x])/3 - 
       (80*I)*Pi*G[0, 0, 0, 0, 0, x] - 28*G[0, 0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
       (90*I)*Pi*G[0, 0, 0, 1, 0, x] + (131*G[0, 0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 0, 1, 1, x] + (64*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (442*G[0, 0, 1, 0, 1, x])/3 - (14*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       (442*G[0, 0, 1, 1, 0, x])/3 - (66*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (416*G[0, 0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (136*G[0, 1, 0, 0, 0, x])/3 + (54*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (388*G[0, 1, 0, 0, 1, x])/3 + (30*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (388*G[0, 1, 0, 1, 0, x])/3 - (58*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (22*G[0, 1, 0, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       117*G[0, 1, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       88*G[0, 1, 1, 0, 1, x] - (26*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       88*G[0, 1, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (497*G[0, 1, 1, 1, 1, x])/3 + (20*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (82*G[1, 0, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (67*G[1, 0, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (67*G[1, 0, 0, 1, 0, x])/3 - (74*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (167*G[1, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       34*G[1, 0, 1, 0, 0, x] - (36*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       63*G[1, 0, 1, 0, 1, x] - (10*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       63*G[1, 0, 1, 1, 0, x] + (66*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (209*G[1, 0, 1, 1, 1, x])/3 - (18*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       94*G[1, 1, 0, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       42*G[1, 1, 0, 0, 1, x] + (42*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       42*G[1, 1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (5*G[1, 1, 0, 1, 1, x])/3 - (56*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       91*G[1, 1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (77*G[1, 1, 1, 0, 1, x])/3 - (102*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (77*G[1, 1, 1, 1, 0, x])/3 - (40*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (472*G[1, 1, 1, 1, 1, x])/3 + (124*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       180*G[0, 0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 0, 1, x] + 
       10*G[0, 0, 0, 0, 1, 0, x] - 82*G[0, 0, 0, 0, 1, 1, x] - 
       36*G[0, 0, 0, 1, 0, 0, x] + 58*G[0, 0, 0, 1, 0, 1, x] + 
       58*G[0, 0, 0, 1, 1, 0, x] - 86*G[0, 0, 0, 1, 1, 1, x] - 
       44*G[0, 0, 1, 0, 0, 0, x] + 36*G[0, 0, 1, 0, 0, 1, x] + 
       36*G[0, 0, 1, 0, 1, 0, x] - 62*G[0, 0, 1, 0, 1, 1, x] - 
       108*G[0, 0, 1, 1, 0, 0, x] + 30*G[0, 0, 1, 1, 0, 1, x] + 
       30*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
       86*G[0, 1, 0, 0, 0, 0, x] - 54*G[0, 1, 0, 0, 0, 1, x] - 
       54*G[0, 1, 0, 0, 1, 0, x] + 46*G[0, 1, 0, 0, 1, 1, x] - 
       116*G[0, 1, 0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, 0, 1, x] + 
       20*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] - 
       110*G[0, 1, 1, 0, 0, 0, x] + 22*G[0, 1, 1, 0, 0, 1, x] + 
       22*G[0, 1, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 1, 1, x] - 
       14*G[0, 1, 1, 1, 0, 0, x] + 74*G[0, 1, 1, 1, 0, 1, x] + 
       74*G[0, 1, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, 1, x] + 
       236*G[1, 0, 0, 0, 0, 0, x] - 84*G[1, 0, 0, 0, 0, 1, x] - 
       84*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] - 
       100*G[1, 0, 0, 1, 0, 0, x] - 68*G[1, 0, 0, 1, 0, 1, x] - 
       68*G[1, 0, 0, 1, 1, 0, x] + 152*G[1, 0, 0, 1, 1, 1, x] - 
       36*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
       96*G[1, 0, 1, 0, 1, 0, x] + 88*G[1, 0, 1, 0, 1, 1, x] + 
       32*G[1, 0, 1, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 0, 1, x] + 
       36*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] + 
       50*G[1, 1, 0, 0, 0, 0, x] - 84*G[1, 1, 0, 0, 0, 1, x] - 
       84*G[1, 1, 0, 0, 1, 0, x] + 90*G[1, 1, 0, 0, 1, 1, x] - 
       8*G[1, 1, 0, 1, 0, 0, x] - 30*G[1, 1, 0, 1, 0, 1, x] - 
       30*G[1, 1, 0, 1, 1, 0, x] + 84*G[1, 1, 0, 1, 1, 1, x] + 
       84*G[1, 1, 1, 0, 0, 0, x] - 68*G[1, 1, 1, 0, 0, 1, x] - 
       68*G[1, 1, 1, 0, 1, 0, x] + 108*G[1, 1, 1, 0, 1, 1, x] - 
       30*G[1, 1, 1, 1, 0, 0, x] + 132*G[1, 1, 1, 1, 0, 1, x] + 
       132*G[1, 1, 1, 1, 1, 0, x] - 244*G[1, 1, 1, 1, 1, 1, x] + 
       (61/72 + ((35*I)/12)*Pi + (10*Pi^2)/9 + (77*G[0, x])/12 + 
         ((7*I)/2)*Pi*G[0, x] - (7*G[1, x])/9 + ((2*I)/3)*Pi*G[1, x] + 
         7*G[0, 0, x] - (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (-49/90 - ((5*I)/6)*Pi + (5*G[1, x])/6)*
        Log[mu2/s]^5*RATIO[(1 - x)^(-1)] - 
       (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/18 - (9253*Zeta[3])/27 - 
       ((5*I)/12)*Pi*Zeta[3] - (139*Pi^2*Zeta[3])/9 - 
       ((21*I)/2)*Pi^3*Zeta[3] - (2789*G[0, x]*Zeta[3])/12 - 
       ((362*I)/3)*Pi*G[0, x]*Zeta[3] + (475*Pi^2*G[0, x]*Zeta[3])/6 + 
       (31*G[1, x]*Zeta[3])/4 - ((172*I)/3)*Pi*G[1, x]*Zeta[3] - 
       24*Pi^2*G[1, x]*Zeta[3] - (1628*G[0, 0, x]*Zeta[3])/9 - 
       ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (497*G[0, 1, x]*Zeta[3])/9 + 
       ((22*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (521*G[1, 0, x]*Zeta[3])/9 - 
       ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (1061*G[1, 1, x]*Zeta[3])/9 - 
       ((238*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 252*G[0, 0, 0, x]*Zeta[3] - 
       (406*G[0, 0, 1, x]*Zeta[3])/3 - (382*G[0, 1, 0, x]*Zeta[3])/3 + 
       (608*G[0, 1, 1, x]*Zeta[3])/3 - (814*G[1, 0, 0, x]*Zeta[3])/3 + 
       (590*G[1, 0, 1, x]*Zeta[3])/3 + (224*G[1, 1, 0, x]*Zeta[3])/3 - 
       130*G[1, 1, 1, x]*Zeta[3] + 35*Zeta[3]^2 + RATIO[x^(-1)]*
        (((11275*I)/108)*Pi*G[1, x] - (6007*Pi^2*G[1, x])/216 - 
         ((14*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/90 + 
         ((1291*I)/18)*Pi*G[0, 1, x] - (253*Pi^2*G[0, 1, x])/9 - 
         ((17*I)/2)*Pi^3*G[0, 1, x] + ((109*I)/4)*Pi*G[1, 0, x] + 
         (2*Pi^2*G[1, 0, x])/3 + (I/3)*Pi^3*G[1, 0, x] + 
         (11275*G[1, 1, x])/108 - ((3787*I)/36)*Pi*G[1, 1, x] + 
         (355*Pi^2*G[1, 1, x])/9 + ((35*I)/6)*Pi^3*G[1, 1, x] + 
         (18*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] + 
         (20*I)*Pi*G[0, 1, 0, x] + 6*Pi^2*G[0, 1, 0, x] + 
         (1291*G[0, 1, 1, x])/18 - ((118*I)/3)*Pi*G[0, 1, 1, x] + 
         (79*Pi^2*G[0, 1, 1, x])/6 - (8*I)*Pi*G[1, 0, 0, x] - 
         2*Pi^2*G[1, 0, 0, x] + (109*G[1, 0, 1, x])/4 - 
         ((103*I)/3)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] + 
         (109*G[1, 1, 0, x])/4 - (22*I)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/3 - (3391*G[1, 1, 1, x])/18 + 
         (61*I)*Pi*G[1, 1, 1, x] - (41*Pi^2*G[1, 1, 1, x])/6 - 
         (8*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, x] + 
         18*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (305*G[0, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, x] - 
         8*G[1, 0, 0, 1, x] + (18*I)*Pi*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, x] - 
         (133*G[1, 0, 1, 1, x])/3 - (6*I)*Pi*G[1, 0, 1, 1, x] + 
         20*G[1, 1, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, x] - 
         60*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, x] - 
         60*G[1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         222*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
         18*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         20*G[0, 1, 1, 0, 1, x] - 20*G[0, 1, 1, 1, 0, x] + 
         48*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 1, x] + 
         12*G[1, 0, 0, 1, 0, x] + 14*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
         12*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
         12*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 1, 0, x] - 56*G[1, 1, 1, 1, 1, x] - 
         (92*G[1, x]*Zeta[3])/3 - ((58*I)/3)*Pi*G[1, x]*Zeta[3] - 
         6*G[0, 1, x]*Zeta[3] + (8*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^3*(((-2*I)/3)*Pi - (77*Pi^2)/18 - ((7*I)/6)*Pi^3 + 
         (77*G[0, x])/9 + ((7*I)/3)*Pi*G[0, x] - (7*Pi^2*G[0, x])/2 - 
         (83*G[1, x])/9 - ((7*I)/3)*Pi*G[1, x] + (7*Pi^2*G[1, x])/3 + 
         (49*G[0, 0, x])/9 - ((7*I)/3)*Pi*G[0, 0, x] - (28*G[0, 1, x])/9 + 
         ((7*I)/3)*Pi*G[0, 1, x] - (28*G[1, 0, x])/9 + 
         ((7*I)/3)*Pi*G[1, 0, x] + (7*G[1, 1, x])/9 - 
         ((7*I)/3)*Pi*G[1, 1, x] - 21*G[0, 0, 0, x] + (56*G[0, 0, 1, x])/3 + 
         (56*G[0, 1, 0, x])/3 - (49*G[0, 1, 1, x])/3 + (56*G[1, 0, 0, x])/3 - 
         (49*G[1, 0, 1, x])/3 - (49*G[1, 1, 0, x])/3 + 14*G[1, 1, 1, x] + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         ((-77*Pi^2)/18 - ((7*I)/6)*Pi^3 - (7*Pi^2*G[0, x])/2 + 
           (7*Pi^2*G[1, x])/3 - (77*G[0, 0, x])/9 - ((7*I)/3)*Pi*G[0, 0, x] + 
           (77*G[0, 1, x])/9 + ((7*I)/3)*Pi*G[0, 1, x] + (77*G[1, 0, x])/9 + 
           ((7*I)/3)*Pi*G[1, 0, x] - (77*G[1, 1, x])/9 - 
           ((7*I)/3)*Pi*G[1, 1, x] - 21*G[0, 0, 0, x] + (56*G[0, 0, 1, x])/
            3 + (56*G[0, 1, 0, x])/3 - (49*G[0, 1, 1, x])/3 + 
           (56*G[1, 0, 0, x])/3 - (49*G[1, 0, 1, x])/3 - (49*G[1, 1, 0, x])/
            3 + 14*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
          (2213/54 + ((359*I)/27)*Pi + (61*Pi^2)/18 + ((53*I)/18)*Pi^3 + 
           (863*G[0, x])/27 + (17*Pi^2*G[0, x])/9 - (397*G[1, x])/18 - 
           ((35*I)/3)*Pi*G[1, x] - (23*Pi^2*G[1, x])/6 - (77*G[0, 1, x])/3 - 
           ((34*I)/3)*Pi*G[0, 1, x] - (77*G[1, 0, x])/3 - 
           (14*I)*Pi*G[1, 0, x] + (154*G[1, 1, x])/9 + ((34*I)/3)*Pi*
            G[1, 1, x] - 28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] + 
           (92*G[0, 1, 1, x])/3 - 28*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + 
           28*G[1, 1, 0, x] - (50*G[1, 1, 1, x])/3 + (100*Zeta[3])/9)) + 
       Log[mu2/s]^2*(((9*I)/4)*Pi - (35*Pi^2)/6 + ((29*I)/4)*Pi^3 - Pi^4/5 + 
         (1241*G[0, x])/18 + ((7*I)/2)*Pi*G[0, x] + (205*Pi^2*G[0, x])/36 + 
         ((3*I)/2)*Pi^3*G[0, x] - (2401*G[1, x])/36 - ((5*I)/2)*Pi*G[1, x] + 
         (125*Pi^2*G[1, x])/9 + ((11*I)/2)*Pi^3*G[1, x] + 
         (445*G[0, 0, x])/18 + ((39*I)/2)*Pi*G[0, 0, x] + 
         15*Pi^2*G[0, 0, x] - (422*G[0, 1, x])/9 - ((45*I)/2)*Pi*G[0, 1, x] + 
         (3*Pi^2*G[0, 1, x])/2 - (422*G[1, 0, x])/9 - ((45*I)/2)*Pi*
          G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 + (1297*G[1, 1, x])/18 + 
         ((51*I)/2)*Pi*G[1, 1, x] - 10*Pi^2*G[1, 1, x] - 
         (23*G[0, 0, 0, x])/6 - (2*I)*Pi*G[0, 0, 0, x] + 7*G[0, 0, 1, x] + 
         (5*I)*Pi*G[0, 0, 1, x] + 7*G[0, 1, 0, x] + (5*I)*Pi*G[0, 1, 0, x] - 
         (121*G[0, 1, 1, x])/6 - (8*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] - (115*G[1, 0, 1, x])/6 - 
         (19*I)*Pi*G[1, 0, 1, x] - (115*G[1, 1, 0, x])/6 - 
         (19*I)*Pi*G[1, 1, 0, x] + (127*G[1, 1, 1, x])/3 + 
         (22*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] - 
         59*G[0, 0, 0, 1, x] - 59*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
         50*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         42*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] + 54*G[1, 0, 1, 1, x] - 38*G[1, 1, 0, 0, x] + 
         68*G[1, 1, 0, 1, x] + 68*G[1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, x] + 
         ((13*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + (5*I)*Pi*G[0, 1, x] + 
           (6*I)*Pi*G[1, 0, x] + 13*G[1, 1, x] - (5*I)*Pi*G[1, 1, x] + 
           5*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
           7*G[1, 1, 1, x])*RATIO[x^(-1)] + Zeta[3] - (11*I)*Pi*Zeta[3] - 
         9*G[0, x]*Zeta[3] + 14*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (45451/162 + ((1048*I)/27)*Pi + (1015*Pi^2)/72 - 
           ((427*I)/36)*Pi^3 + (101*Pi^4)/120 + (2344*G[0, x])/27 + 
           (4*I)*Pi*G[0, x] - (229*Pi^2*G[0, x])/12 - ((71*I)/6)*Pi^3*
            G[0, x] - (3077*G[1, x])/18 - ((359*I)/9)*Pi*G[1, x] - 
           (26*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] + 4*G[0, 0, x] - 
           (12*I)*Pi*G[0, 0, x] - (119*Pi^2*G[0, 0, x])/3 - 
           (863*G[0, 1, x])/9 - ((47*I)/3)*Pi*G[0, 1, x] + 
           (77*Pi^2*G[0, 1, x])/6 - (863*G[1, 0, x])/9 + (35*Pi^2*G[1, 0, x])/
            6 + (733*G[1, 1, x])/6 + (35*I)*Pi*G[1, 1, x] + 
           (29*Pi^2*G[1, 1, x])/3 - (110*G[0, 0, 0, x])/3 + 
           (2*I)*Pi*G[0, 0, 0, x] + (74*G[0, 0, 1, x])/3 - 
           (24*I)*Pi*G[0, 0, 1, x] + (74*G[0, 1, 0, x])/3 - 
           (22*I)*Pi*G[0, 1, 0, x] + (110*G[0, 1, 1, x])/3 + 
           (46*I)*Pi*G[0, 1, 1, x] + 77*G[1, 0, 1, x] + 
           (54*I)*Pi*G[1, 0, 1, x] + 77*G[1, 1, 0, x] + 
           (42*I)*Pi*G[1, 1, 0, x] - (280*G[1, 1, 1, x])/3 - 
           (76*I)*Pi*G[1, 1, 1, x] - 120*G[0, 0, 0, 0, x] + 
           122*G[0, 0, 0, 1, x] + 122*G[0, 0, 1, 0, x] - 
           62*G[0, 0, 1, 1, x] + 88*G[0, 1, 0, 0, x] - 26*G[0, 1, 0, 1, x] - 
           26*G[0, 1, 1, 0, x] - 20*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 
           64*G[1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, x] - 94*G[1, 0, 1, 1, x] + 
           84*G[1, 1, 0, 0, x] - 126*G[1, 1, 0, 1, x] - 
           126*G[1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, x] - (223*Zeta[3])/9 + 
           ((110*I)/3)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] - 
           (104*G[1, x]*Zeta[3])/3) + RATIO[x]*((-1115*Pi^2)/36 + 
           ((21*I)/4)*Pi^3 - Pi^4/5 - (107*Pi^2*G[0, x])/36 + 
           ((3*I)/2)*Pi^3*G[0, x] + (149*Pi^2*G[1, x])/9 + 
           ((11*I)/2)*Pi^3*G[1, x] - (1115*G[0, 0, x])/18 + 
           ((21*I)/2)*Pi*G[0, 0, x] + 15*Pi^2*G[0, 0, x] + 
           (1115*G[0, 1, x])/18 - ((21*I)/2)*Pi*G[0, 1, x] + 
           (3*Pi^2*G[0, 1, x])/2 + (1115*G[1, 0, x])/18 - 
           ((21*I)/2)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 - 
           (1115*G[1, 1, x])/18 + ((21*I)/2)*Pi*G[1, 1, x] - 
           10*Pi^2*G[1, 1, x] - (53*G[0, 0, 0, x])/6 - 
           (2*I)*Pi*G[0, 0, 0, x] + 45*G[0, 0, 1, x] + 
           (5*I)*Pi*G[0, 0, 1, x] + 45*G[0, 1, 0, x] + 
           (5*I)*Pi*G[0, 1, 0, x] - (487*G[0, 1, 1, x])/6 - 
           (8*I)*Pi*G[0, 1, 1, x] + 36*G[1, 0, 0, x] + 
           (16*I)*Pi*G[1, 0, 0, x] - (433*G[1, 0, 1, x])/6 - 
           (19*I)*Pi*G[1, 0, 1, x] - (433*G[1, 1, 0, x])/6 - 
           (19*I)*Pi*G[1, 1, 0, x] + (325*G[1, 1, 1, x])/3 + 
           (22*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] - 
           59*G[0, 0, 0, 1, x] - 59*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
           50*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
           42*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
           24*G[1, 0, 1, 0, x] + 54*G[1, 0, 1, 1, x] - 38*G[1, 1, 0, 0, x] + 
           68*G[1, 1, 0, 1, x] + 68*G[1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, x] + 
           9*Zeta[3] - (11*I)*Pi*Zeta[3] - 9*G[0, x]*Zeta[3] + 
           14*G[1, x]*Zeta[3])) + (262*Zeta[5])/3 - (322*I)*Pi*Zeta[5] - 
       105*G[0, x]*Zeta[5] + 138*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (16939079/11664 + ((14576*I)/243)*Pi + (37183*Pi^2)/1944 - 
         ((16913*I)/324)*Pi^3 + (871*Pi^4)/720 - ((4661*I)/2160)*Pi^5 - 
         (2287*Pi^6)/6480 + (14576*G[0, x])/243 + ((701*I)/4)*Pi*G[0, x] - 
         (7513*Pi^2*G[0, x])/162 + ((719*I)/24)*Pi^3*G[0, x] - 
         (2293*Pi^4*G[0, x])/720 - ((77*I)/40)*Pi^5*G[0, x] - 
         (944255*G[1, x])/972 - ((5824*I)/81)*Pi*G[1, x] - 
         (6815*Pi^2*G[1, x])/324 + ((5375*I)/216)*Pi^3*G[1, x] - 
         (4643*Pi^4*G[1, x])/2160 - ((683*I)/180)*Pi^5*G[1, x] + 
         (701*G[0, 0, x])/4 - ((555*I)/4)*Pi*G[0, 0, x] + 
         (3143*Pi^2*G[0, 0, x])/72 - (15*I)*Pi^3*G[0, 0, x] + 
         (263*Pi^4*G[0, 0, x])/180 - (11008*G[0, 1, x])/81 - 
         ((2359*I)/36)*Pi*G[0, 1, x] + (8125*Pi^2*G[0, 1, x])/108 + 
         ((101*I)/6)*Pi^3*G[0, 1, x] - (11*Pi^4*G[0, 1, x])/8 - 
         (11008*G[1, 0, x])/81 + ((471*I)/4)*Pi*G[1, 0, x] + 
         (7577*Pi^2*G[1, 0, x])/216 - (16*I)*Pi^3*G[1, 0, x] - 
         (1067*Pi^4*G[1, 0, x])/360 + (55819*G[1, 1, x])/81 + 
         ((2096*I)/27)*Pi*G[1, 1, x] + (727*Pi^2*G[1, 1, x])/36 - 
         ((427*I)/18)*Pi^3*G[1, 1, x] + (19*Pi^4*G[1, 1, x])/5 - 
         (4001*G[0, 0, 0, x])/18 + ((227*I)/2)*Pi*G[0, 0, 0, x] - 
         (499*Pi^2*G[0, 0, 0, x])/18 + ((41*I)/3)*Pi^3*G[0, 0, 0, x] + 
         (1513*G[0, 0, 1, x])/36 - ((1247*I)/12)*Pi*G[0, 0, 1, x] - 
         (403*Pi^2*G[0, 0, 1, x])/36 + ((52*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (1513*G[0, 1, 0, x])/36 - ((267*I)/2)*Pi*G[0, 1, 0, x] - 
         (136*Pi^2*G[0, 1, 0, x])/9 - ((101*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (1784*G[0, 1, 1, x])/27 + ((1687*I)/12)*Pi*G[0, 1, 1, x] - 
         (3241*Pi^2*G[0, 1, 1, x])/36 - (41*I)*Pi^3*G[0, 1, 1, x] + 
         (471*G[1, 0, 0, x])/4 - ((23*I)/4)*Pi*G[1, 0, 0, x] - 
         (45*Pi^2*G[1, 0, 0, x])/2 + (2*I)*Pi^3*G[1, 0, 0, x] + 
         (4688*G[1, 0, 1, x])/27 + ((511*I)/12)*Pi*G[1, 0, 1, x] - 
         (749*Pi^2*G[1, 0, 1, x])/12 - ((137*I)/3)*Pi^3*G[1, 0, 1, x] + 
         (4688*G[1, 1, 0, x])/27 + ((49*I)/2)*Pi*G[1, 1, 0, x] - 
         (229*Pi^2*G[1, 1, 0, x])/6 - ((71*I)/3)*Pi^3*G[1, 1, 0, x] - 
         (4805*G[1, 1, 1, x])/9 - ((718*I)/9)*Pi*G[1, 1, 1, x] - 
         (34*Pi^2*G[1, 1, 1, x])/3 + ((34*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (485*G[0, 0, 0, 0, x])/2 - (72*I)*Pi*G[0, 0, 0, 0, x] - 
         (52*Pi^2*G[0, 0, 0, 0, x])/3 + G[0, 0, 0, 1, x]/3 - 
         ((148*I)/3)*Pi*G[0, 0, 0, 1, x] - (83*Pi^2*G[0, 0, 0, 1, x])/3 + 
         G[0, 0, 1, 0, x]/3 + (72*I)*Pi*G[0, 0, 1, 0, x] - 
         (199*Pi^2*G[0, 0, 1, 0, x])/3 - (1993*G[0, 0, 1, 1, x])/12 + 
         ((160*I)/3)*Pi*G[0, 0, 1, 1, x] - (175*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (197*G[0, 1, 0, 0, x])/4 + (72*I)*Pi*G[0, 1, 0, 0, x] - 
         72*Pi^2*G[0, 1, 0, 0, x] - (1753*G[0, 1, 0, 1, x])/12 + 
         ((268*I)/3)*Pi*G[0, 1, 0, 1, x] - 5*Pi^2*G[0, 1, 0, 1, x] - 
         (1753*G[0, 1, 1, 0, x])/12 - (72*I)*Pi*G[0, 1, 1, 0, x] + 
         25*Pi^2*G[0, 1, 1, 0, x] + (1814*G[0, 1, 1, 1, x])/9 - 
         ((292*I)/3)*Pi*G[0, 1, 1, 1, x] + 44*Pi^2*G[0, 1, 1, 1, x] + 
         (82*G[1, 0, 0, 0, x])/3 - (48*I)*Pi*G[1, 0, 0, 0, x] - 
         (182*Pi^2*G[1, 0, 0, 0, x])/3 - (769*G[1, 0, 0, 1, x])/12 + 
         ((178*I)/3)*Pi*G[1, 0, 0, 1, x] - 90*Pi^2*G[1, 0, 0, 1, x] - 
         (769*G[1, 0, 1, 0, x])/12 + (72*I)*Pi*G[1, 0, 1, 0, x] - 
         (94*Pi^2*G[1, 0, 1, 0, x])/3 - (766*G[1, 0, 1, 1, x])/9 - 
         ((274*I)/3)*Pi*G[1, 0, 1, 1, x] + (307*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (49*G[1, 1, 0, 0, x])/2 - (24*I)*Pi*G[1, 1, 0, 0, x] - 
         (166*Pi^2*G[1, 1, 0, 0, x])/3 - (1726*G[1, 1, 0, 1, x])/9 - 
         ((94*I)/3)*Pi*G[1, 1, 0, 1, x] + (287*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (1726*G[1, 1, 1, 0, x])/9 + (173*Pi^2*G[1, 1, 1, 0, x])/3 + 
         (1405*G[1, 1, 1, 1, x])/3 + (70*I)*Pi*G[1, 1, 1, 1, x] + 
         12*Pi^2*G[1, 1, 1, 1, x] - (283*G[0, 0, 0, 0, 0, x])/2 + 
         (132*I)*Pi*G[0, 0, 0, 0, 0, x] - (253*G[0, 0, 0, 0, 1, x])/6 + 
         (4*I)*Pi*G[0, 0, 0, 0, 1, x] - (253*G[0, 0, 0, 1, 0, x])/6 - 
         (132*I)*Pi*G[0, 0, 0, 1, 0, x] - (101*G[0, 0, 0, 1, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, 0, x] + (259*G[0, 0, 1, 0, 1, x])/3 + 
         (28*I)*Pi*G[0, 0, 1, 0, 1, x] + (259*G[0, 0, 1, 1, 0, x])/3 + 
         (28*I)*Pi*G[0, 0, 1, 1, 0, x] + (256*G[0, 0, 1, 1, 1, x])/3 - 
         (20*I)*Pi*G[0, 0, 1, 1, 1, x] - (257*G[0, 1, 0, 0, 0, x])/6 - 
         (180*I)*Pi*G[0, 1, 0, 0, 0, x] + (617*G[0, 1, 0, 0, 1, x])/6 - 
         (108*I)*Pi*G[0, 1, 0, 0, 1, x] + (617*G[0, 1, 0, 1, 0, x])/6 + 
         (196*I)*Pi*G[0, 1, 0, 1, 0, x] + (719*G[0, 1, 0, 1, 1, x])/6 + 
         (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 66*G[0, 1, 1, 0, 0, x] - 
         (32*I)*Pi*G[0, 1, 1, 0, 0, x] + (382*G[0, 1, 1, 0, 1, x])/3 + 
         (144*I)*Pi*G[0, 1, 1, 0, 1, x] + (382*G[0, 1, 1, 1, 0, x])/3 - 
         376*G[0, 1, 1, 1, 1, x] - (92*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (589*G[1, 0, 0, 0, 0, x])/6 + (56*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (139*G[1, 0, 0, 0, 1, x])/6 - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (139*G[1, 0, 0, 1, 0, x])/6 + (4*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (791*G[1, 0, 0, 1, 1, x])/6 - (48*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         12*G[1, 0, 1, 0, 0, x] - (128*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (400*G[1, 0, 1, 0, 1, x])/3 + (24*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (400*G[1, 0, 1, 1, 0, x])/3 + (44*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (454*G[1, 0, 1, 1, 1, x])/3 + (64*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (220*G[1, 1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (148*G[1, 1, 0, 0, 1, x])/3 - (80*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (148*G[1, 1, 0, 1, 0, x])/3 - (44*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (220*G[1, 1, 0, 1, 1, x])/3 + (172*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         154*G[1, 1, 1, 0, 1, x] + (188*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         154*G[1, 1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (1064*G[1, 1, 1, 1, 1, x])/3 - (320*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         432*G[0, 0, 0, 0, 0, 0, x] + 156*G[0, 0, 0, 0, 0, 1, x] + 
         156*G[0, 0, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 0, 1, 1, x] + 
         72*G[0, 0, 0, 1, 0, 0, x] + 20*G[0, 0, 0, 1, 0, 1, x] + 
         20*G[0, 0, 0, 1, 1, 0, x] - 16*G[0, 0, 0, 1, 1, 1, x] - 
         56*G[0, 0, 1, 0, 0, 0, x] + 168*G[0, 0, 1, 0, 0, 1, x] + 
         168*G[0, 0, 1, 0, 1, 0, x] - 28*G[0, 0, 1, 0, 1, 1, x] + 
         80*G[0, 0, 1, 1, 0, 0, x] + 60*G[0, 0, 1, 1, 0, 1, x] + 
         60*G[0, 0, 1, 1, 1, 0, x] - 348*G[0, 0, 1, 1, 1, 1, x] - 
         264*G[0, 1, 0, 0, 0, 0, x] + 64*G[0, 1, 0, 0, 0, 1, x] + 
         64*G[0, 1, 0, 0, 1, 0, x] - 104*G[0, 1, 0, 0, 1, 1, x] + 
         224*G[0, 1, 0, 1, 0, 0, x] + 40*G[0, 1, 0, 1, 0, 1, x] + 
         40*G[0, 1, 0, 1, 1, 0, x] - 64*G[0, 1, 0, 1, 1, 1, x] + 
         100*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
         4*G[0, 1, 1, 0, 1, 0, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 1, 0, 0, x] - 148*G[0, 1, 1, 1, 0, 1, x] - 
         148*G[0, 1, 1, 1, 1, 0, x] + 176*G[0, 1, 1, 1, 1, 1, x] - 
         348*G[1, 0, 0, 0, 0, 0, x] + 220*G[1, 0, 0, 0, 0, 1, x] + 
         220*G[1, 0, 0, 0, 1, 0, x] + 136*G[1, 0, 0, 1, 0, 0, x] + 
         96*G[1, 0, 0, 1, 0, 1, x] + 96*G[1, 0, 0, 1, 1, 0, x] - 
         308*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
         52*G[1, 0, 1, 0, 0, 1, x] + 52*G[1, 0, 1, 0, 1, 0, x] - 
         120*G[1, 0, 1, 0, 1, 1, x] + 128*G[1, 0, 1, 1, 0, 0, x] - 
         176*G[1, 0, 1, 1, 0, 1, x] - 176*G[1, 0, 1, 1, 1, 0, x] + 
         276*G[1, 0, 1, 1, 1, 1, x] - 128*G[1, 1, 0, 0, 0, 0, x] + 
         212*G[1, 1, 0, 0, 0, 1, x] + 212*G[1, 1, 0, 0, 1, 0, x] - 
         204*G[1, 1, 0, 0, 1, 1, x] + 176*G[1, 1, 0, 1, 0, 0, x] - 
         132*G[1, 1, 0, 1, 0, 1, x] - 132*G[1, 1, 0, 1, 1, 0, x] + 
         112*G[1, 1, 0, 1, 1, 1, x] + 120*G[1, 1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 1, 0, 0, 1, x] + 48*G[1, 1, 1, 0, 1, 0, x] - 
         196*G[1, 1, 1, 0, 1, 1, x] + 168*G[1, 1, 1, 1, 0, 0, x] - 
         420*G[1, 1, 1, 1, 0, 1, x] - 420*G[1, 1, 1, 1, 1, 0, x] + 
         400*G[1, 1, 1, 1, 1, 1, x] - (5021*Zeta[3])/6 - 
         ((22687*I)/108)*Pi*Zeta[3] + (61*Pi^2*Zeta[3])/6 + 
         ((310*I)/9)*Pi^3*Zeta[3] - (22165*G[0, x]*Zeta[3])/108 + 
         (120*I)*Pi*G[0, x]*Zeta[3] - (388*Pi^2*G[0, x]*Zeta[3])/9 + 
         (4987*G[1, x]*Zeta[3])/12 + ((514*I)/3)*Pi*G[1, x]*Zeta[3] - 
         55*Pi^2*G[1, x]*Zeta[3] + (473*G[0, 0, x]*Zeta[3])/6 + 
         (132*I)*Pi*G[0, 0, x]*Zeta[3] + (751*G[0, 1, x]*Zeta[3])/6 + 
         ((752*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (1033*G[1, 0, x]*Zeta[3])/6 + 
         (232*I)*Pi*G[1, 0, x]*Zeta[3] - (950*G[1, 1, x]*Zeta[3])/9 - 
         ((236*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 100*G[0, 0, 0, x]*Zeta[3] + 
         268*G[0, 0, 1, x]*Zeta[3] + 252*G[0, 1, 0, x]*Zeta[3] - 
         (1084*G[0, 1, 1, x]*Zeta[3])/3 + 320*G[1, 0, 0, x]*Zeta[3] - 
         260*G[1, 0, 1, x]*Zeta[3] - 204*G[1, 1, 0, x]*Zeta[3] - 
         (224*G[1, 1, 1, x]*Zeta[3])/3 + (1835*Zeta[3]^2)/9 + 
         (1111*Zeta[5])/15 + (974*I)*Pi*Zeta[5] + 138*G[0, x]*Zeta[5] - 
         326*G[1, x]*Zeta[5]) + RATIO[x]*((-41009*Pi^2)/162 + 
         ((563*I)/8)*Pi^3 + (114059*Pi^4)/12960 + (6*I)*Pi^5 + 
         (823*Pi^6)/2520 + (20083*Pi^2*G[0, x])/648 - ((1261*I)/24)*Pi^3*
          G[0, x] + (281*Pi^4*G[0, x])/135 + ((197*I)/180)*Pi^5*G[0, x] + 
         (80771*Pi^2*G[1, x])/648 + ((361*I)/24)*Pi^3*G[1, x] - 
         (977*Pi^4*G[1, x])/135 + ((259*I)/180)*Pi^5*G[1, x] - 
         (41009*G[0, 0, x])/81 + ((563*I)/4)*Pi*G[0, 0, x] + 
         (5903*Pi^2*G[0, 0, x])/216 + ((295*I)/12)*Pi^3*G[0, 0, x] - 
         (21*Pi^4*G[0, 0, x])/5 + (41009*G[0, 1, x])/81 - 
         ((563*I)/4)*Pi*G[0, 1, x] + (63*Pi^2*G[0, 1, x])/8 - 
         ((157*I)/12)*Pi^3*G[0, 1, x] + (49*Pi^4*G[0, 1, x])/45 + 
         (41009*G[1, 0, x])/81 - ((563*I)/4)*Pi*G[1, 0, x] - 
         (6467*Pi^2*G[1, 0, x])/216 - ((31*I)/12)*Pi^3*G[1, 0, x] + 
         (121*Pi^4*G[1, 0, x])/60 - (41009*G[1, 1, x])/81 + 
         ((563*I)/4)*Pi*G[1, 1, x] - (7141*Pi^2*G[1, 1, x])/72 + 
         ((37*I)/12)*Pi^3*G[1, 1, x] - (37*Pi^4*G[1, 1, x])/45 + 
         (2410*G[0, 0, 0, x])/9 - ((339*I)/2)*Pi*G[0, 0, 0, x] - 
         (311*Pi^2*G[0, 0, 0, x])/36 - ((26*I)/3)*Pi^3*G[0, 0, 0, x] + 
         (13535*G[0, 0, 1, x])/108 - ((319*I)/4)*Pi*G[0, 0, 1, x] + 
         (38*Pi^2*G[0, 0, 1, x])/9 + ((13*I)/2)*Pi^3*G[0, 0, 1, x] + 
         (13535*G[0, 1, 0, x])/108 + ((961*I)/4)*Pi*G[0, 1, 0, x] - 
         (395*Pi^2*G[0, 1, 0, x])/9 + ((43*I)/6)*Pi^3*G[0, 1, 0, x] - 
         (27995*G[0, 1, 1, x])/54 + (9*I)*Pi*G[0, 1, 1, x] + 
         (577*Pi^2*G[0, 1, 1, x])/36 + (6*I)*Pi^3*G[0, 1, 1, x] + 
         (87*G[1, 0, 0, x])/2 + ((189*I)/2)*Pi*G[1, 0, 0, x] - 
         (254*Pi^2*G[1, 0, 0, x])/9 + ((17*I)/3)*Pi^3*G[1, 0, 0, x] - 
         (47153*G[1, 0, 1, x])/108 + ((619*I)/4)*Pi*G[1, 0, 1, x] - 
         (97*Pi^2*G[1, 0, 1, x])/36 + (I/2)*Pi^3*G[1, 0, 1, x] - 
         (47153*G[1, 1, 0, x])/108 - ((661*I)/4)*Pi*G[1, 1, 0, x] + 
         (637*Pi^2*G[1, 1, 0, x])/12 + ((95*I)/6)*Pi^3*G[1, 1, 0, x] + 
         (22402*G[1, 1, 1, x])/27 - (84*I)*Pi*G[1, 1, 1, x] + 
         (689*Pi^2*G[1, 1, 1, x])/18 + (5*I)*Pi^3*G[1, 1, 1, x] + 
         (88*G[0, 0, 0, 0, x])/9 + (123*I)*Pi*G[0, 0, 0, 0, x] - 
         40*Pi^2*G[0, 0, 0, 0, x] - (4595*G[0, 0, 0, 1, x])/18 - 
         (118*I)*Pi*G[0, 0, 0, 1, x] - (145*Pi^2*G[0, 0, 0, 1, x])/6 - 
         (4595*G[0, 0, 1, 0, x])/18 - (139*I)*Pi*G[0, 0, 1, 0, x] - 
         (35*Pi^2*G[0, 0, 1, 0, x])/6 + (2309*G[0, 0, 1, 1, x])/36 + 
         (120*I)*Pi*G[0, 0, 1, 1, x] - (47*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (155*G[0, 1, 0, 0, x])/4 - (116*I)*Pi*G[0, 1, 0, 0, x] + 
         (89*Pi^2*G[0, 1, 0, 0, x])/3 + (811*G[0, 1, 0, 1, x])/9 + 
         (47*I)*Pi*G[0, 1, 0, 1, x] - (101*Pi^2*G[0, 1, 0, 1, x])/6 + 
         (811*G[0, 1, 1, 0, x])/9 + (118*I)*Pi*G[0, 1, 1, 0, x] - 
         (169*Pi^2*G[0, 1, 1, 0, x])/6 + (653*G[0, 1, 1, 1, x])/3 - 
         (35*I)*Pi*G[0, 1, 1, 1, x] - 20*Pi^2*G[0, 1, 1, 1, x] - 
         (1073*G[1, 0, 0, 0, x])/18 - (43*I)*Pi*G[1, 0, 0, 0, x] + 
         (130*Pi^2*G[1, 0, 0, 0, x])/3 + (748*G[1, 0, 0, 1, x])/9 + 
         (190*I)*Pi*G[1, 0, 0, 1, x] + (142*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (748*G[1, 0, 1, 0, x])/9 + (31*I)*Pi*G[1, 0, 1, 0, x] + 
         15*Pi^2*G[1, 0, 1, 0, x] + (11881*G[1, 0, 1, 1, x])/36 - 
         (164*I)*Pi*G[1, 0, 1, 1, x] - 13*Pi^2*G[1, 0, 1, 1, x] - 
         (707*G[1, 1, 0, 0, x])/4 + (60*I)*Pi*G[1, 1, 0, 0, x] + 
         (92*Pi^2*G[1, 1, 0, 0, x])/3 + (2429*G[1, 1, 0, 1, x])/9 - 
         (143*I)*Pi*G[1, 1, 0, 1, x] - 6*Pi^2*G[1, 1, 0, 1, x] + 
         (2429*G[1, 1, 1, 0, x])/9 - (34*I)*Pi*G[1, 1, 1, 0, x] + 
         (58*Pi^2*G[1, 1, 1, 0, x])/3 - (2399*G[1, 1, 1, 1, x])/3 + 
         (103*I)*Pi*G[1, 1, 1, 1, x] + (52*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (457*G[0, 0, 0, 0, 0, x])/3 - (80*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         172*G[0, 0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         172*G[0, 0, 0, 1, 0, x] + (90*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (415*G[0, 0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         20*G[0, 0, 1, 0, 0, x] + (64*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (98*G[0, 0, 1, 0, 1, x])/3 - (14*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (98*G[0, 0, 1, 1, 0, x])/3 - (66*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (272*G[0, 0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (290*G[0, 1, 0, 0, 0, x])/3 + (54*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (38*G[0, 1, 0, 0, 1, x])/3 + (30*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (38*G[0, 1, 0, 1, 0, x])/3 - (58*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         (8*G[0, 1, 0, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         173*G[0, 1, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         92*G[0, 1, 1, 0, 1, x] - (26*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         92*G[0, 1, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (313*G[0, 1, 1, 1, 1, x])/3 + (20*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (176*G[1, 0, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (155*G[1, 0, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (155*G[1, 0, 0, 1, 0, x])/3 - (74*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (391*G[1, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         98*G[1, 0, 1, 0, 0, x] - (36*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         75*G[1, 0, 1, 0, 1, x] - (10*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         75*G[1, 0, 1, 1, 0, x] + (66*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (937*G[1, 0, 1, 1, 1, x])/3 - (18*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         166*G[1, 1, 0, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         14*G[1, 1, 0, 0, 1, x] + (42*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         14*G[1, 1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (877*G[1, 1, 0, 1, 1, x])/3 - (56*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         53*G[1, 1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (433*G[1, 1, 1, 0, 1, x])/3 - (102*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (433*G[1, 1, 1, 1, 0, x])/3 - (40*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (2056*G[1, 1, 1, 1, 1, x])/3 + (124*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         180*G[0, 0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 0, 1, x] + 
         10*G[0, 0, 0, 0, 1, 0, x] - 82*G[0, 0, 0, 0, 1, 1, x] - 
         36*G[0, 0, 0, 1, 0, 0, x] + 58*G[0, 0, 0, 1, 0, 1, x] + 
         58*G[0, 0, 0, 1, 1, 0, x] - 86*G[0, 0, 0, 1, 1, 1, x] - 
         44*G[0, 0, 1, 0, 0, 0, x] + 36*G[0, 0, 1, 0, 0, 1, x] + 
         36*G[0, 0, 1, 0, 1, 0, x] - 62*G[0, 0, 1, 0, 1, 1, x] - 
         108*G[0, 0, 1, 1, 0, 0, x] + 30*G[0, 0, 1, 1, 0, 1, x] + 
         30*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
         86*G[0, 1, 0, 0, 0, 0, x] - 54*G[0, 1, 0, 0, 0, 1, x] - 
         54*G[0, 1, 0, 0, 1, 0, x] + 46*G[0, 1, 0, 0, 1, 1, x] - 
         116*G[0, 1, 0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, 0, 1, x] + 
         20*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] - 
         110*G[0, 1, 1, 0, 0, 0, x] + 22*G[0, 1, 1, 0, 0, 1, x] + 
         22*G[0, 1, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 1, 1, x] - 
         14*G[0, 1, 1, 1, 0, 0, x] + 74*G[0, 1, 1, 1, 0, 1, x] + 
         74*G[0, 1, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, 1, x] + 
         236*G[1, 0, 0, 0, 0, 0, x] - 84*G[1, 0, 0, 0, 0, 1, x] - 
         84*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] - 
         100*G[1, 0, 0, 1, 0, 0, x] - 68*G[1, 0, 0, 1, 0, 1, x] - 
         68*G[1, 0, 0, 1, 1, 0, x] + 152*G[1, 0, 0, 1, 1, 1, x] - 
         36*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
         96*G[1, 0, 1, 0, 1, 0, x] + 88*G[1, 0, 1, 0, 1, 1, x] + 
         32*G[1, 0, 1, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] + 
         50*G[1, 1, 0, 0, 0, 0, x] - 84*G[1, 1, 0, 0, 0, 1, x] - 
         84*G[1, 1, 0, 0, 1, 0, x] + 90*G[1, 1, 0, 0, 1, 1, x] - 
         8*G[1, 1, 0, 1, 0, 0, x] - 30*G[1, 1, 0, 1, 0, 1, x] - 
         30*G[1, 1, 0, 1, 1, 0, x] + 84*G[1, 1, 0, 1, 1, 1, x] + 
         84*G[1, 1, 1, 0, 0, 0, x] - 68*G[1, 1, 1, 0, 0, 1, x] - 
         68*G[1, 1, 1, 0, 1, 0, x] + 108*G[1, 1, 1, 0, 1, 1, x] - 
         30*G[1, 1, 1, 1, 0, 0, x] + 132*G[1, 1, 1, 1, 0, 1, x] + 
         132*G[1, 1, 1, 1, 1, 0, x] - 244*G[1, 1, 1, 1, 1, 1, x] + 
         (8837*Zeta[3])/108 + ((1863*I)/4)*Pi*Zeta[3] - (166*Pi^2*Zeta[3])/
          9 - ((21*I)/2)*Pi^3*Zeta[3] + (9103*G[0, x]*Zeta[3])/36 - 
         (116*I)*Pi*G[0, x]*Zeta[3] + (475*Pi^2*G[0, x]*Zeta[3])/6 - 
         (10333*G[1, x]*Zeta[3])/36 - (116*I)*Pi*G[1, x]*Zeta[3] - 
         24*Pi^2*G[1, x]*Zeta[3] - (278*G[0, 0, x]*Zeta[3])/9 - 
         ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (989*G[0, 1, x]*Zeta[3])/9 + 
         ((22*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (445*G[1, 0, x]*Zeta[3])/9 - 
         ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (47*G[1, 1, x]*Zeta[3])/9 - 
         ((238*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 252*G[0, 0, 0, x]*Zeta[3] - 
         (406*G[0, 0, 1, x]*Zeta[3])/3 - (382*G[0, 1, 0, x]*Zeta[3])/3 + 
         (608*G[0, 1, 1, x]*Zeta[3])/3 - (814*G[1, 0, 0, x]*Zeta[3])/3 + 
         (590*G[1, 0, 1, x]*Zeta[3])/3 + (224*G[1, 1, 0, x]*Zeta[3])/3 - 
         130*G[1, 1, 1, x]*Zeta[3] + 35*Zeta[3]^2 - (200*Zeta[5])/3 - 
         (322*I)*Pi*Zeta[5] - 105*G[0, x]*Zeta[5] + 138*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(((167*I)/9)*Pi + (137*Pi^2)/12 + ((253*I)/12)*Pi^3 - 
         (385*Pi^4)/108 - ((25*I)/36)*Pi^5 + (6974*G[0, x])/27 - 
         ((87*I)/2)*Pi*G[0, x] - (2527*Pi^2*G[0, x])/108 - 
         (24*I)*Pi^3*G[0, x] + (23*Pi^4*G[0, x])/12 - (6473*G[1, x])/27 + 
         ((164*I)/3)*Pi*G[1, x] - (5*Pi^2*G[1, x])/108 - 
         ((7*I)/3)*Pi^3*G[1, x] - (9*Pi^4*G[1, x])/10 + 
         (2033*G[0, 0, x])/54 + ((151*I)/2)*Pi*G[0, 0, x] - 
         (265*Pi^2*G[0, 0, x])/6 + ((11*I)/2)*Pi^3*G[0, 0, x] - 
         (5914*G[0, 1, x])/27 + ((19*I)/2)*Pi*G[0, 1, x] - 
         (193*Pi^2*G[0, 1, x])/18 - ((49*I)/6)*Pi^3*G[0, 1, x] - 
         (5914*G[1, 0, x])/27 - ((177*I)/2)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/6 - ((31*I)/2)*Pi^3*G[1, 0, x] + 
         (21983*G[1, 1, x])/54 + ((11*I)/2)*Pi*G[1, 1, x] - 
         (749*Pi^2*G[1, 1, x])/18 - ((35*I)/6)*Pi^3*G[1, 1, x] - 
         (224*G[0, 0, 0, x])/3 - (84*I)*Pi*G[0, 0, 0, x] - 
         (5*Pi^2*G[0, 0, 0, x])/2 + (1813*G[0, 0, 1, x])/18 + 
         (19*I)*Pi*G[0, 0, 1, x] - (38*Pi^2*G[0, 0, 1, x])/3 + 
         (1813*G[0, 1, 0, x])/18 + (87*I)*Pi*G[0, 1, 0, x] - 
         14*Pi^2*G[0, 1, 0, x] + (23*G[0, 1, 1, x])/9 - 
         (12*I)*Pi*G[0, 1, 1, x] + (115*Pi^2*G[0, 1, 1, x])/6 - 
         43*G[1, 0, 0, x] + (28*I)*Pi*G[1, 0, 0, x] - 
         (128*Pi^2*G[1, 0, 0, x])/3 + (869*G[1, 0, 1, x])/18 + 
         (31*I)*Pi*G[1, 0, 1, x] + (59*Pi^2*G[1, 0, 1, x])/6 + 
         (869*G[1, 1, 0, x])/18 - (21*I)*Pi*G[1, 1, 0, x] + 
         (67*Pi^2*G[1, 1, 0, x])/6 - (1682*G[1, 1, 1, x])/9 - 
         (48*I)*Pi*G[1, 1, 1, x] + (17*Pi^2*G[1, 1, 1, x])/3 - 
         (242*G[0, 0, 0, 0, x])/3 + (38*I)*Pi*G[0, 0, 0, 0, x] + 
         (13*G[0, 0, 0, 1, x])/3 - (14*I)*Pi*G[0, 0, 0, 1, x] + 
         (13*G[0, 0, 1, 0, x])/3 - (34*I)*Pi*G[0, 0, 1, 0, x] + 
         (2*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 1, 0, 0, x] + 77*G[0, 1, 0, 1, x] + 
         (22*I)*Pi*G[0, 1, 0, 1, x] + 77*G[0, 1, 1, 0, x] + 
         (26*I)*Pi*G[0, 1, 1, 0, x] - (146*G[0, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] - 
         (46*I)*Pi*G[1, 0, 0, 0, x] + 40*G[1, 0, 0, 1, x] - 
         (22*I)*Pi*G[1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, x] + 
         (46*I)*Pi*G[1, 0, 1, 0, x] + (88*G[1, 0, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
         (76*G[1, 1, 0, 1, x])/3 + (62*I)*Pi*G[1, 1, 0, 1, x] + 
         (76*G[1, 1, 1, 0, x])/3 + (10*I)*Pi*G[1, 1, 1, 0, x] - 
         158*G[1, 1, 1, 1, x] - (82*I)*Pi*G[1, 1, 1, 1, x] - 
         270*G[0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 0, 1, x] + 
         68*G[0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 1, 1, x] + 
         72*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] + 
         22*G[0, 1, 0, 0, 0, x] + 38*G[0, 1, 0, 0, 1, x] + 
         38*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] + 
         80*G[0, 1, 1, 0, 0, x] - 52*G[0, 1, 1, 0, 1, x] - 
         52*G[0, 1, 1, 1, 0, x] - 30*G[0, 1, 1, 1, 1, x] - 
         108*G[1, 0, 0, 0, 0, x] + 94*G[1, 0, 0, 0, 1, x] + 
         94*G[1, 0, 0, 1, 0, x] - 68*G[1, 0, 0, 1, 1, x] + 
         96*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] - 74*G[1, 0, 1, 1, 1, x] + 
         40*G[1, 1, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 0, 1, 0, x] - 110*G[1, 1, 0, 1, 1, x] + 
         16*G[1, 1, 1, 0, 0, x] - 142*G[1, 1, 1, 0, 1, x] - 
         142*G[1, 1, 1, 1, 0, x] + 236*G[1, 1, 1, 1, 1, x] - 
         (521*Zeta[3])/18 + (47*I)*Pi*Zeta[3] - (122*Pi^2*Zeta[3])/3 - 
         17*G[0, x]*Zeta[3] + (66*I)*Pi*G[0, x]*Zeta[3] + 
         (124*G[1, x]*Zeta[3])/3 + (34*I)*Pi*G[1, x]*Zeta[3] + 
         12*G[0, 0, x]*Zeta[3] - 26*G[0, 1, x]*Zeta[3] + 
         30*G[1, 0, x]*Zeta[3] - 44*G[1, 1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(((1007*I)/18)*Pi*G[1, x] - (259*Pi^2*G[1, x])/18 - 
           (I/3)*Pi^3*G[1, x] + ((127*I)/3)*Pi*G[0, 1, x] - 
           10*Pi^2*G[0, 1, x] + (18*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
           (1007*G[1, 1, x])/18 - (57*I)*Pi*G[1, 1, x] + (23*Pi^2*G[1, 1, x])/
            3 + (12*I)*Pi*G[0, 1, 0, x] + (127*G[0, 1, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, x] + 
           18*G[1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] - 101*G[1, 1, 1, x] + 
           (10*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
           12*G[0, 1, 1, 0, x] - 30*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
           16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[x]*((-13627*Pi^2)/108 + 
           ((127*I)/4)*Pi^3 + (2059*Pi^4)/540 - ((25*I)/36)*Pi^5 + 
           (641*Pi^2*G[0, x])/108 - ((39*I)/2)*Pi^3*G[0, x] + 
           (23*Pi^4*G[0, x])/12 + (7297*Pi^2*G[1, x])/108 + 
           ((17*I)/2)*Pi^3*G[1, x] - (9*Pi^4*G[1, x])/10 - 
           (13627*G[0, 0, x])/54 + ((127*I)/2)*Pi*G[0, 0, x] + 
           (43*Pi^2*G[0, 0, x])/2 + ((11*I)/2)*Pi^3*G[0, 0, x] + 
           (13627*G[0, 1, x])/54 - ((127*I)/2)*Pi*G[0, 1, x] - 
           (17*Pi^2*G[0, 1, x])/9 - ((49*I)/6)*Pi^3*G[0, 1, x] + 
           (13627*G[1, 0, x])/54 - ((127*I)/2)*Pi*G[1, 0, x] - 
           7*Pi^2*G[1, 0, x] - ((31*I)/2)*Pi^3*G[1, 0, x] - 
           (13627*G[1, 1, x])/54 + ((127*I)/2)*Pi*G[1, 1, x] - 
           (737*Pi^2*G[1, 1, x])/18 - ((35*I)/6)*Pi^3*G[1, 1, x] + 
           76*G[0, 0, 0, x] - (66*I)*Pi*G[0, 0, 0, x] - 
           (5*Pi^2*G[0, 0, 0, x])/2 + (2005*G[0, 0, 1, x])/18 - 
           (65*I)*Pi*G[0, 0, 1, x] - (38*Pi^2*G[0, 0, 1, x])/3 + 
           (2005*G[0, 1, 0, x])/18 + (95*I)*Pi*G[0, 1, 0, x] - 
           14*Pi^2*G[0, 1, 0, x] - (2689*G[0, 1, 1, x])/9 + 
           (36*I)*Pi*G[0, 1, 1, x] + (115*Pi^2*G[0, 1, 1, x])/6 + 
           71*G[1, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, x] - 
           (128*Pi^2*G[1, 0, 0, x])/3 - (4651*G[1, 0, 1, x])/18 + 
           (87*I)*Pi*G[1, 0, 1, x] + (59*Pi^2*G[1, 0, 1, x])/6 - 
           (4651*G[1, 1, 0, x])/18 - (73*I)*Pi*G[1, 1, 0, x] + 
           (67*Pi^2*G[1, 1, 0, x])/6 + (4012*G[1, 1, 1, x])/9 - 
           (58*I)*Pi*G[1, 1, 1, x] + (17*Pi^2*G[1, 1, 1, x])/3 + 
           (310*G[0, 0, 0, 0, x])/3 + (38*I)*Pi*G[0, 0, 0, 0, x] - 
           (455*G[0, 0, 0, 1, x])/3 - (14*I)*Pi*G[0, 0, 0, 1, x] - 
           (455*G[0, 0, 1, 0, x])/3 - (34*I)*Pi*G[0, 0, 1, 0, x] - 
           (10*G[0, 0, 1, 1, x])/3 - 32*G[0, 1, 0, 0, x] - 
           (40*I)*Pi*G[0, 1, 0, 0, x] + 37*G[0, 1, 0, 1, x] + 
           (22*I)*Pi*G[0, 1, 0, 1, x] + 37*G[0, 1, 1, 0, x] + 
           (26*I)*Pi*G[0, 1, 1, 0, x] + (484*G[0, 1, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 1, 1, 1, x] - 36*G[1, 0, 0, 0, x] - 
           (46*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] - 
           (22*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
           (46*I)*Pi*G[1, 0, 1, 0, x] + (670*G[1, 0, 1, 1, x])/3 + 
           (32*I)*Pi*G[1, 0, 1, 1, x] - 92*G[1, 1, 0, 0, x] + 
           (490*G[1, 1, 0, 1, x])/3 + (62*I)*Pi*G[1, 1, 0, 1, x] + 
           (490*G[1, 1, 1, 0, x])/3 + (10*I)*Pi*G[1, 1, 1, 0, x] - 
           438*G[1, 1, 1, 1, x] - (82*I)*Pi*G[1, 1, 1, 1, x] - 
           270*G[0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 0, 1, x] + 
           68*G[0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 1, 1, x] + 
           72*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
           12*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] + 
           22*G[0, 1, 0, 0, 0, x] + 38*G[0, 1, 0, 0, 1, x] + 
           38*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] + 
           80*G[0, 1, 1, 0, 0, x] - 52*G[0, 1, 1, 0, 1, x] - 
           52*G[0, 1, 1, 1, 0, x] - 30*G[0, 1, 1, 1, 1, x] - 
           108*G[1, 0, 0, 0, 0, x] + 94*G[1, 0, 0, 0, 1, x] + 
           94*G[1, 0, 0, 1, 0, x] - 68*G[1, 0, 0, 1, 1, x] + 
           96*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
           2*G[1, 0, 1, 1, 0, x] - 74*G[1, 0, 1, 1, 1, x] + 
           40*G[1, 1, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 1, x] + 
           36*G[1, 1, 0, 1, 0, x] - 110*G[1, 1, 0, 1, 1, x] + 
           16*G[1, 1, 1, 0, 0, x] - 142*G[1, 1, 1, 0, 1, x] - 
           142*G[1, 1, 1, 1, 0, x] + 236*G[1, 1, 1, 1, 1, x] + 
           (727*Zeta[3])/18 + (211*I)*Pi*Zeta[3] - (122*Pi^2*Zeta[3])/3 + 
           71*G[0, x]*Zeta[3] + (66*I)*Pi*G[0, x]*Zeta[3] - 
           (272*G[1, x]*Zeta[3])/3 + (34*I)*Pi*G[1, x]*Zeta[3] + 
           12*G[0, 0, x]*Zeta[3] - 26*G[0, 1, x]*Zeta[3] + 
           30*G[1, 0, x]*Zeta[3] - 44*G[1, 1, x]*Zeta[3] - 12*Zeta[5]) - 
         12*Zeta[5] + RATIO[(1 - x)^(-1)]*(944255/972 + ((5824*I)/81)*Pi + 
           (7679*Pi^2)/324 - ((3727*I)/108)*Pi^3 + (593*Pi^4)/216 + 
           ((1487*I)/360)*Pi^5 + (11008*G[0, x])/81 + ((83*I)/2)*Pi*G[0, x] - 
           (5125*Pi^2*G[0, x])/108 + (16*I)*Pi^3*G[0, x] + 
           (311*Pi^4*G[0, x])/90 - (50635*G[1, x])/81 - ((2096*I)/27)*Pi*
            G[1, x] - (871*Pi^2*G[1, x])/36 + ((427*I)/18)*Pi^3*G[1, x] - 
           (329*Pi^4*G[1, x])/120 + (83*G[0, 0, x])/2 - ((119*I)/2)*Pi*
            G[0, 0, x] + 27*Pi^2*G[0, 0, x] - (2*I)*Pi^3*G[0, 0, x] - 
           (4688*G[0, 1, x])/27 - ((269*I)/6)*Pi*G[0, 1, x] + 
           (194*Pi^2*G[0, 1, x])/3 + ((125*I)/3)*Pi^3*G[0, 1, x] - 
           (4688*G[1, 0, x])/27 + (31*I)*Pi*G[1, 0, x] + 
           (229*Pi^2*G[1, 0, x])/6 + ((71*I)/3)*Pi^3*G[1, 0, x] + 
           (3941*G[1, 1, x])/9 + ((718*I)/9)*Pi*G[1, 1, x] + 
           (43*Pi^2*G[1, 1, x])/3 - ((5*I)/3)*Pi^3*G[1, 1, x] - 
           (388*G[0, 0, 0, x])/3 + (48*I)*Pi*G[0, 0, 0, x] + 
           (202*Pi^2*G[0, 0, 0, x])/3 + (371*G[0, 0, 1, x])/6 - 
           ((178*I)/3)*Pi*G[0, 0, 1, x] + (274*Pi^2*G[0, 0, 1, x])/3 + 
           (371*G[0, 1, 0, x])/6 - (72*I)*Pi*G[0, 1, 0, x] + 
           (122*Pi^2*G[0, 1, 0, x])/3 + (766*G[0, 1, 1, x])/9 + 
           ((274*I)/3)*Pi*G[0, 1, 1, x] - 70*Pi^2*G[0, 1, 1, x] + 
           31*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] + 
           (202*Pi^2*G[1, 0, 0, x])/3 + (1726*G[1, 0, 1, x])/9 + 
           ((94*I)/3)*Pi*G[1, 0, 1, x] - (182*Pi^2*G[1, 0, 1, x])/3 + 
           (1726*G[1, 1, 0, x])/9 - (104*Pi^2*G[1, 1, 0, x])/3 - 
           (1069*G[1, 1, 1, x])/3 - (70*I)*Pi*G[1, 1, 1, x] - 
           (47*Pi^2*G[1, 1, 1, x])/3 + (335*G[0, 0, 0, 0, x])/3 - 
           (56*I)*Pi*G[0, 0, 0, 0, x] + (29*G[0, 0, 0, 1, x])/3 + 
           (12*I)*Pi*G[0, 0, 0, 1, x] + (29*G[0, 0, 1, 0, x])/3 - 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (355*G[0, 0, 1, 1, x])/3 + 
           (32*I)*Pi*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
           (128*I)*Pi*G[0, 1, 0, 0, x] - (400*G[0, 1, 0, 1, x])/3 - 
           (40*I)*Pi*G[0, 1, 0, 1, x] - (400*G[0, 1, 1, 0, x])/3 - 
           (44*I)*Pi*G[0, 1, 1, 0, x] + (454*G[0, 1, 1, 1, x])/3 - 
           (24*I)*Pi*G[0, 1, 1, 1, x] + (220*G[1, 0, 0, 0, x])/3 - 
           (4*I)*Pi*G[1, 0, 0, 0, x] - (148*G[1, 0, 0, 1, x])/3 + 
           (64*I)*Pi*G[1, 0, 0, 1, x] - (148*G[1, 0, 1, 0, x])/3 + 
           (44*I)*Pi*G[1, 0, 1, 0, x] - (220*G[1, 0, 1, 1, x])/3 - 
           (132*I)*Pi*G[1, 0, 1, 1, x] - 154*G[1, 1, 0, 1, x] - 
           (148*I)*Pi*G[1, 1, 0, 1, x] - 154*G[1, 1, 1, 0, x] - 
           (84*I)*Pi*G[1, 1, 1, 0, x] + (812*G[1, 1, 1, 1, x])/3 + 
           (236*I)*Pi*G[1, 1, 1, 1, x] + 408*G[0, 0, 0, 0, 0, x] - 
           224*G[0, 0, 0, 0, 1, x] - 224*G[0, 0, 0, 1, 0, x] - 
           8*G[0, 0, 0, 1, 1, x] - 136*G[0, 0, 1, 0, 0, x] - 
           112*G[0, 0, 1, 0, 1, x] - 112*G[0, 0, 1, 1, 0, x] + 
           268*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, x] - 
           68*G[0, 1, 0, 0, 1, x] - 68*G[0, 1, 0, 1, 0, x] + 
           80*G[0, 1, 0, 1, 1, x] - 128*G[0, 1, 1, 0, 0, x] + 
           136*G[0, 1, 1, 0, 1, x] + 136*G[0, 1, 1, 1, 0, x] - 
           120*G[0, 1, 1, 1, 1, x] + 184*G[1, 0, 0, 0, 0, x] - 
           228*G[1, 0, 0, 0, 1, x] - 228*G[1, 0, 0, 1, 0, x] + 
           164*G[1, 0, 0, 1, 1, x] - 176*G[1, 0, 1, 0, 0, x] + 
           92*G[1, 0, 1, 0, 1, x] + 92*G[1, 0, 1, 1, 0, x] - 
           36*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] - 
           88*G[1, 1, 0, 0, 1, x] - 88*G[1, 1, 0, 1, 0, x] + 
           192*G[1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 0, 0, x] + 
           336*G[1, 1, 1, 0, 1, x] + 336*G[1, 1, 1, 1, 0, x] - 
           300*G[1, 1, 1, 1, 1, x] - (641*Zeta[3])/2 - ((514*I)/3)*Pi*
            Zeta[3] + (565*Pi^2*Zeta[3])/9 - (557*G[0, x]*Zeta[3])/3 - 
           (232*I)*Pi*G[0, x]*Zeta[3] + (698*G[1, x]*Zeta[3])/9 + 
           ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 336*G[0, 0, x]*Zeta[3] + 
           168*G[0, 1, x]*Zeta[3] + 88*G[1, 0, x]*Zeta[3] + 
           72*G[1, 1, x]*Zeta[3] + 298*Zeta[5]))))/Nc)


==> anc/H_process3_qQb_Qbq_++--_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*((21001*Pi^2)/864 + ((2767*I)/54)*Pi^3 - 
   (7609*Pi^4)/1080 + ((59*I)/1080)*Pi^5 - (2753*Pi^6)/1260 + 
   (261247*G[0, x])/432 + ((1709*I)/27)*Pi*G[0, x] - (5363*Pi^2*G[0, x])/54 - 
   ((461*I)/6)*Pi^3*G[0, x] + (481*Pi^4*G[0, x])/108 + 
   ((7*I)/20)*Pi^5*G[0, x] - (261247*G[1, x])/432 - 
   ((1709*I)/27)*Pi*G[1, x] + (1219*Pi^2*G[1, x])/18 - 
   ((496*I)/9)*Pi^3*G[1, x] - (10013*Pi^4*G[1, x])/1080 + 
   ((73*I)/180)*Pi^5*G[1, x] + (193097*G[0, 0, x])/432 + 
   ((6490*I)/27)*Pi*G[0, 0, x] - (194*Pi^2*G[0, 0, x])/9 + 
   ((350*I)/9)*Pi^3*G[0, 0, x] - (23*Pi^4*G[0, 0, x])/9 - 
   (94975*G[0, 1, x])/144 - ((9730*I)/27)*Pi*G[0, 1, x] + 
   (11*Pi^2*G[0, 1, x])/72 - ((2315*I)/18)*Pi^3*G[0, 1, x] + 
   (4973*Pi^4*G[0, 1, x])/360 - (94975*G[1, 0, x])/144 - 
   ((14248*I)/27)*Pi*G[1, 0, x] + (287*Pi^2*G[1, 0, x])/6 - 
   ((518*I)/9)*Pi^3*G[1, 0, x] + (49*Pi^4*G[1, 0, x])/9 + 
   (376753*G[1, 1, x])/432 + ((17488*I)/27)*Pi*G[1, 1, x] - 
   (7931*Pi^2*G[1, 1, x])/72 + ((503*I)/18)*Pi^3*G[1, 1, x] - 
   (6061*Pi^4*G[1, 1, x])/360 - 415*G[0, 0, 0, x] - 
   ((1145*I)/3)*Pi*G[0, 0, 0, x] + (287*Pi^2*G[0, 0, 0, x])/6 - 
   ((16*I)/3)*Pi^3*G[0, 0, 0, x] + (43261*G[0, 0, 1, x])/108 + 
   (30*I)*Pi*G[0, 0, 1, x] + (1444*Pi^2*G[0, 0, 1, x])/9 + 
   (I/3)*Pi^3*G[0, 0, 1, x] + (43261*G[0, 1, 0, x])/108 + 
   (67*I)*Pi*G[0, 1, 0, x] + (211*Pi^2*G[0, 1, 0, x])/3 + 
   ((13*I)/3)*Pi^3*G[0, 1, 0, x] - (27205*G[0, 1, 1, x])/54 + 
   (312*I)*Pi*G[0, 1, 1, x] - (2701*Pi^2*G[0, 1, 1, x])/18 + 
   ((124*I)/3)*Pi^3*G[0, 1, 1, x] + (2566*G[1, 0, 0, x])/27 + 
   (113*I)*Pi*G[1, 0, 0, x] - (2353*Pi^2*G[1, 0, 0, x])/18 + 
   ((40*I)/3)*Pi^3*G[1, 0, 0, x] - (39485*G[1, 0, 1, x])/108 + 
   ((763*I)/3)*Pi*G[1, 0, 1, x] - (1385*Pi^2*G[1, 0, 1, x])/9 - 
   ((19*I)/3)*Pi^3*G[1, 0, 1, x] - (39485*G[1, 1, 0, x])/108 + 
   ((521*I)/3)*Pi*G[1, 1, 0, x] - (182*Pi^2*G[1, 1, 0, x])/9 - 
   ((29*I)/3)*Pi^3*G[1, 1, 0, x] + (4523*G[1, 1, 1, x])/6 - 
   ((1705*I)/3)*Pi*G[1, 1, 1, x] + (1907*Pi^2*G[1, 1, 1, x])/18 - 
   (50*I)*Pi^3*G[1, 1, 1, x] + (979*G[0, 0, 0, 0, x])/9 + 
   ((758*I)/3)*Pi*G[0, 0, 0, 0, x] + (33*Pi^2*G[0, 0, 0, 0, x])/2 - 
   (2008*G[0, 0, 0, 1, x])/9 - ((938*I)/3)*Pi*G[0, 0, 0, 1, x] + 
   (107*Pi^2*G[0, 0, 0, 1, x])/3 - (2008*G[0, 0, 1, 0, x])/9 - 
   ((1808*I)/3)*Pi*G[0, 0, 1, 0, x] + (65*Pi^2*G[0, 0, 1, 0, x])/2 - 
   (101*G[0, 0, 1, 1, x])/9 + ((1654*I)/3)*Pi*G[0, 0, 1, 1, x] - 
   (167*Pi^2*G[0, 0, 1, 1, x])/3 - (777*G[0, 1, 0, 0, x])/4 - 
   ((1270*I)/3)*Pi*G[0, 1, 0, 0, x] + (112*Pi^2*G[0, 1, 0, 0, x])/3 - 
   (37*G[0, 1, 0, 1, x])/12 + ((1067*I)/3)*Pi*G[0, 1, 0, 1, x] - 
   (305*Pi^2*G[0, 1, 0, 1, x])/6 - (37*G[0, 1, 1, 0, x])/12 + 
   ((1984*I)/3)*Pi*G[0, 1, 1, 0, x] - 79*Pi^2*G[0, 1, 1, 0, x] + 
   (2687*G[0, 1, 1, 1, x])/4 - ((1783*I)/3)*Pi*G[0, 1, 1, 1, x] + 
   (409*Pi^2*G[0, 1, 1, 1, x])/6 + (485*G[1, 0, 0, 0, x])/9 - 
   (158*I)*Pi*G[1, 0, 0, 0, x] + (37*Pi^2*G[1, 0, 0, 0, x])/2 - 
   (1739*G[1, 0, 0, 1, x])/9 + (214*I)*Pi*G[1, 0, 0, 1, x] - 
   40*Pi^2*G[1, 0, 0, 1, x] - (1739*G[1, 0, 1, 0, x])/9 + 
   ((1288*I)/3)*Pi*G[1, 0, 1, 0, x] - (119*Pi^2*G[1, 0, 1, 0, x])/2 + 
   (6806*G[1, 0, 1, 1, x])/9 - (314*I)*Pi*G[1, 0, 1, 1, x] + 
   (148*Pi^2*G[1, 0, 1, 1, x])/3 - (865*G[1, 1, 0, 0, x])/12 + 
   ((214*I)/3)*Pi*G[1, 1, 0, 0, x] - (251*Pi^2*G[1, 1, 0, 0, x])/3 + 
   (6653*G[1, 1, 0, 1, x])/12 - ((59*I)/3)*Pi*G[1, 1, 0, 1, x] + 
   (105*Pi^2*G[1, 1, 0, 1, x])/2 + (6653*G[1, 1, 1, 0, x])/12 - 
   ((788*I)/3)*Pi*G[1, 1, 1, 0, x] + (304*Pi^2*G[1, 1, 1, 0, x])/3 - 
   (18997*G[1, 1, 1, 1, x])/12 + ((455*I)/3)*Pi*G[1, 1, 1, 1, x] - 
   (295*Pi^2*G[1, 1, 1, 1, x])/6 - 199*G[0, 0, 0, 0, 0, x] - 
   (124*I)*Pi*G[0, 0, 0, 0, 0, x] + (413*G[0, 0, 0, 0, 1, x])/3 + 
   (88*I)*Pi*G[0, 0, 0, 0, 1, x] + (413*G[0, 0, 0, 1, 0, x])/3 + 
   (134*I)*Pi*G[0, 0, 0, 1, 0, x] - 257*G[0, 0, 0, 1, 1, x] - 
   (74*I)*Pi*G[0, 0, 0, 1, 1, x] + 213*G[0, 0, 1, 0, 0, x] + 
   (88*I)*Pi*G[0, 0, 1, 0, 0, x] - (1867*G[0, 0, 1, 0, 1, x])/3 - 
   (134*I)*Pi*G[0, 0, 1, 0, 1, x] - (1867*G[0, 0, 1, 1, 0, x])/3 - 
   (54*I)*Pi*G[0, 0, 1, 1, 0, x] + (3629*G[0, 0, 1, 1, 1, x])/3 + 
   (92*I)*Pi*G[0, 0, 1, 1, 1, x] + (427*G[0, 1, 0, 0, 0, x])/3 + 
   (96*I)*Pi*G[0, 1, 0, 0, 0, x] - (1159*G[0, 1, 0, 0, 1, x])/3 - 
   (146*I)*Pi*G[0, 1, 0, 0, 1, x] - (1159*G[0, 1, 0, 1, 0, x])/3 - 
   (20*I)*Pi*G[0, 1, 0, 1, 0, x] + 720*G[0, 1, 0, 1, 1, x] + 
   (34*I)*Pi*G[0, 1, 0, 1, 1, x] - 39*G[0, 1, 1, 0, 0, x] + 
   (32*I)*Pi*G[0, 1, 1, 0, 0, x] + (2035*G[0, 1, 1, 0, 1, x])/3 + 
   (96*I)*Pi*G[0, 1, 1, 0, 1, x] + (2035*G[0, 1, 1, 1, 0, x])/3 - 
   (120*I)*Pi*G[0, 1, 1, 1, 0, x] - (4514*G[0, 1, 1, 1, 1, x])/3 + 
   (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 130*G[1, 0, 0, 0, 0, x] + 
   (128*I)*Pi*G[1, 0, 0, 0, 0, x] + (52*G[1, 0, 0, 0, 1, x])/3 - 
   (40*I)*Pi*G[1, 0, 0, 0, 1, x] + (52*G[1, 0, 0, 1, 0, x])/3 - 
   (146*I)*Pi*G[1, 0, 0, 1, 0, x] + (650*G[1, 0, 0, 1, 1, x])/3 - 
   (2*I)*Pi*G[1, 0, 0, 1, 1, x] - (266*G[1, 0, 1, 0, 0, x])/3 - 
   (92*I)*Pi*G[1, 0, 1, 0, 0, x] + 538*G[1, 0, 1, 0, 1, x] + 
   (66*I)*Pi*G[1, 0, 1, 0, 1, x] + 538*G[1, 0, 1, 1, 0, x] + 
   (62*I)*Pi*G[1, 0, 1, 1, 0, x] - 1034*G[1, 0, 1, 1, 1, x] + 
   (8*I)*Pi*G[1, 0, 1, 1, 1, x] - (646*G[1, 1, 0, 0, 0, x])/3 - 
   (68*I)*Pi*G[1, 1, 0, 0, 0, x] + (1094*G[1, 1, 0, 0, 1, x])/3 + 
   (42*I)*Pi*G[1, 1, 0, 0, 1, x] + (1094*G[1, 1, 0, 1, 0, x])/3 - 
   (8*I)*Pi*G[1, 1, 0, 1, 0, x] - (1657*G[1, 1, 0, 1, 1, x])/3 + 
   (106*I)*Pi*G[1, 1, 0, 1, 1, x] + (604*G[1, 1, 1, 0, 0, x])/3 - 
   (84*I)*Pi*G[1, 1, 1, 0, 0, x] - 632*G[1, 1, 1, 0, 1, x] + 
   (52*I)*Pi*G[1, 1, 1, 0, 1, x] - 632*G[1, 1, 1, 1, 0, x] + 
   (176*I)*Pi*G[1, 1, 1, 1, 0, x] + (3379*G[1, 1, 1, 1, 1, x])/3 - 
   (200*I)*Pi*G[1, 1, 1, 1, 1, x] + 37*G[0, 0, 0, 0, 0, 0, x] - 
   181*G[0, 0, 0, 0, 0, 1, x] - 181*G[0, 0, 0, 0, 1, 0, x] + 
   161*G[0, 0, 0, 0, 1, 1, x] - 66*G[0, 0, 0, 1, 0, 0, x] + 
   92*G[0, 0, 0, 1, 0, 1, x] + 92*G[0, 0, 0, 1, 1, 0, x] - 
   10*G[0, 0, 0, 1, 1, 1, x] + 31*G[0, 0, 1, 0, 0, 0, x] - 
   11*G[0, 0, 1, 0, 0, 1, x] - 11*G[0, 0, 1, 0, 1, 0, x] - 
   7*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
   86*G[0, 0, 1, 1, 0, 1, x] + 86*G[0, 0, 1, 1, 1, 0, x] - 
   90*G[0, 0, 1, 1, 1, 1, x] + 76*G[0, 1, 0, 0, 0, 0, x] - 
   12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] - 
   46*G[0, 1, 0, 0, 1, 1, x] + 3*G[0, 1, 0, 1, 0, 0, x] + 
   65*G[0, 1, 0, 1, 0, 1, x] + 65*G[0, 1, 0, 1, 1, 0, x] - 
   107*G[0, 1, 0, 1, 1, 1, x] - 80*G[0, 1, 1, 0, 0, 0, x] + 
   152*G[0, 1, 1, 0, 0, 1, x] + 152*G[0, 1, 1, 0, 1, 0, x] - 
   84*G[0, 1, 1, 0, 1, 1, x] + 7*G[0, 1, 1, 1, 0, 0, x] - 
   155*G[0, 1, 1, 1, 0, 1, x] - 155*G[0, 1, 1, 1, 1, 0, x] + 
   127*G[0, 1, 1, 1, 1, 1, x] + 71*G[1, 0, 0, 0, 0, 0, x] + 
   13*G[1, 0, 0, 0, 0, 1, x] + 13*G[1, 0, 0, 0, 1, 0, x] + 
   47*G[1, 0, 0, 0, 1, 1, x] - 74*G[1, 0, 0, 1, 0, 0, x] + 
   28*G[1, 0, 0, 1, 0, 1, x] + 28*G[1, 0, 0, 1, 1, 0, x] - 
   134*G[1, 0, 0, 1, 1, 1, x] - 155*G[1, 0, 1, 0, 0, 0, x] + 
   115*G[1, 0, 1, 0, 0, 1, x] + 115*G[1, 0, 1, 0, 1, 0, x] - 
   105*G[1, 0, 1, 0, 1, 1, x] + 128*G[1, 0, 1, 1, 0, 0, x] - 
   122*G[1, 0, 1, 1, 0, 1, x] - 122*G[1, 0, 1, 1, 1, 0, x] + 
   150*G[1, 0, 1, 1, 1, 1, x] - 248*G[1, 1, 0, 0, 0, 0, x] + 
   164*G[1, 1, 0, 0, 0, 1, x] + 164*G[1, 1, 0, 0, 1, 0, x] - 
   118*G[1, 1, 0, 0, 1, 1, x] + 125*G[1, 1, 0, 1, 0, 0, x] - 
   129*G[1, 1, 0, 1, 0, 1, x] - 129*G[1, 1, 0, 1, 1, 0, x] + 
   203*G[1, 1, 0, 1, 1, 1, x] + 148*G[1, 1, 1, 0, 0, 0, x] - 
   156*G[1, 1, 1, 0, 0, 1, x] - 156*G[1, 1, 1, 0, 1, 0, x] + 
   104*G[1, 1, 1, 0, 1, 1, x] + 9*G[1, 1, 1, 1, 0, 0, x] + 
   63*G[1, 1, 1, 1, 0, 1, x] + 63*G[1, 1, 1, 1, 1, 0, x] - 
   103*G[1, 1, 1, 1, 1, 1, x] + (152592883*RATIO[(1 - x)^(-1)])/104976 + 
   ((340691*I)/1458)*Pi*RATIO[(1 - x)^(-1)] + 
   (10296247*Pi^2*RATIO[(1 - x)^(-1)])/69984 - ((16051*I)/486)*Pi^3*
    RATIO[(1 - x)^(-1)] + (53357*Pi^4*RATIO[(1 - x)^(-1)])/3240 + 
   ((111*I)/20)*Pi^5*RATIO[(1 - x)^(-1)] + (205519*Pi^6*RATIO[(1 - x)^(-1)])/
    81648 + (515219*G[0, x]*RATIO[(1 - x)^(-1)])/1458 + 
   ((109*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
   (16970*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 + 
   ((59*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
   (272*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/27 + ((4*I)/45)*Pi^5*G[0, x]*
    RATIO[(1 - x)^(-1)] - (12686893*G[1, x]*RATIO[(1 - x)^(-1)])/11664 - 
   ((57031*I)/216)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] - 
   (180047*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/1944 + 
   (5*I)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
   (5303*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/1080 + 
   ((31*I)/20)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
   (125*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((236*I)/3)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)] - (611*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/6 - 
   ((290*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (37*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   (400001*G[0, 1, x]*RATIO[(1 - x)^(-1)])/648 - ((2024*I)/9)*Pi*G[0, 1, x]*
    RATIO[(1 - x)^(-1)] + (376*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((932*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (211*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
   (400001*G[1, 0, x]*RATIO[(1 - x)^(-1)])/648 - ((526*I)/9)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)] + (655*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/18 + 
   ((338*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (869*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 + 
   (664765*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((2773*I)/9)*Pi*G[1, 1, x]*
    RATIO[(1 - x)^(-1)] + (551*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((53*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (113*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/36 - 
   (2173*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((535*I)/3)*Pi*G[0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] + (763*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((32*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (241*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - ((685*I)/3)*Pi*G[0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + (674*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((602*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (241*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - ((797*I)/3)*Pi*G[0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   (52*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1294*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + ((1382*I)/3)*Pi*G[0, 1, 1, x]*
    RATIO[(1 - x)^(-1)] - (277*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((382*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (1334*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + (26*I)*Pi*G[1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] + (364*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (20*I)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (6473*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (194*I)*Pi*G[1, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - (700*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((440*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (6473*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (148*I)*Pi*G[1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - (256*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (36*I)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (17749*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 - 
   ((3436*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (314*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((154*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (811*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((748*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (242*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (1624*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (214*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (94*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (1624*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((682*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (16*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1309*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (156*I)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (944*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   (1397*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((1282*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (10*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   398*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((664*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + 90*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   398*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (368*I)*Pi*G[0, 1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + (280*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (3026*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((398*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (1312*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   134*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((52*I)/3)*Pi*G[1, 0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (28*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   276*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((68*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + (824*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   276*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + ((92*I)/3)*Pi*G[1, 0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + (596*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   (6154*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((212*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (382*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   376*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[1, 1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] + (176*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (7468*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   (228*I)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (1162*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   (7468*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   (120*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (886*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   952*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((904*I)/3)*Pi*G[1, 1, 1, 1, x]*
    RATIO[(1 - x)^(-1)] + 138*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   528*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (224*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1264*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (144*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (1264*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((596*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   238*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (116*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (962*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((764*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (452*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (180*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (452*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((608*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (292*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((584*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   70*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (272*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   196*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (216*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   196*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   ((556*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (976*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (124*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (118*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((412*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (710*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (120*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (710*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((256*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1012*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((268*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (848*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (16*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1048*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (1048*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((80*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (400*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   224*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   ((112*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   16*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   ((80*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   16*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (640*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (72*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (296*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (8*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (568*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (64*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (568*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((280*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1180*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((200*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   312*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   ((232*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   624*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   ((440*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   624*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (128*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   700*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (40*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   168*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   352*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   352*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   376*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   164*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (728*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (728*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (284*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (500*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (500*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (248*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   76*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (412*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (412*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (668*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   80*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   128*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   128*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   128*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   36*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (200*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (200*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (620*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   168*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (572*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (572*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (908*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   276*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1268*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (1268*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1696*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   120*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   48*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   48*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   88*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   40*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (440*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (440*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   280*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (248*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (248*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   184*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   112*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   240*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   240*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   296*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   88*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   160*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   160*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   264*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   120*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (760*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (760*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   360*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   96*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (520*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (520*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   296*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   96*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   200*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   200*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (-29/18 + I*Pi - G[0, x] - G[1, x])*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
   (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/2 + 
   (Nf^3*((-1000/729 + (200*G[1, x])/81 - (80*G[1, 1, x])/27 + 
        (16*G[1, 1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
      (-200/81 + (80*G[1, x])/27 - (16*G[1, 1, x])/9)*Log[mu2/s]*
       RATIO[(1 - x)^(-1)] + (-40/27 + (8*G[1, x])/9)*Log[mu2/s]^2*
       RATIO[(1 - x)^(-1)] - (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/27))/Nc - 
   (2*Pi^2*G[1, 0, 1, x]*RATIO[x^(-2)])/3 + 
   (Pi^2*G[1, 1, 1, x]*RATIO[x^(-2)])/3 + (2*I)*Pi*G[1, 0, 1, 1, x]*
    RATIO[x^(-2)] - (2*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-2)] + 
   2*G[1, 0, 1, 1, 1, x]*RATIO[x^(-2)] - 2*G[1, 1, 0, 1, 1, x]*
    RATIO[x^(-2)] + (185*I)*Pi*G[1, x]*RATIO[x^(-1)] - 
   (106*Pi^2*G[1, x]*RATIO[x^(-1)])/3 + (32*I)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
   ((476*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
   (218*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 + ((524*I)/3)*Pi*G[1, 0, x]*
    RATIO[x^(-1)] - (164*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 + 
   185*G[1, 1, x]*RATIO[x^(-1)] - ((970*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
   83*Pi^2*G[1, 1, x]*RATIO[x^(-1)] + (128*I)*Pi*G[0, 1, 0, x]*
    RATIO[x^(-1)] + (476*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   (102*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + (48*I)*Pi*G[1, 0, 0, x]*
    RATIO[x^(-1)] + (524*G[1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (50*I)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 2*Pi^2*G[1, 0, 1, x]*
    RATIO[x^(-1)] + (524*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (144*I)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] - 542*G[1, 1, 1, x]*RATIO[x^(-1)] + 
   (176*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + Pi^2*G[1, 1, 1, x]*
    RATIO[x^(-1)] + 128*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
   128*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 294*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 
   48*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 48*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   162*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + (6*I)*Pi*G[1, 0, 1, 1, x]*
    RATIO[x^(-1)] - 40*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   168*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - (6*I)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x^(-1)] - 168*G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   512*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 6*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
   6*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + ((4*I)*Pi*G[0, x])/
    (-1 + RATIO[x])^2 + (4*G[0, 0, x])/(-1 + RATIO[x])^2 - 
   (248143*Pi^2*RATIO[x])/864 - ((6713*I)/54)*Pi^3*RATIO[x] + 
   (7763*Pi^4*RATIO[x])/1080 + ((3311*I)/1080)*Pi^5*RATIO[x] - 
   (5419*Pi^6*RATIO[x])/3780 - (1457*Pi^2*G[0, x]*RATIO[x])/54 - 
   ((1643*I)/18)*Pi^3*G[0, x]*RATIO[x] - (3619*Pi^4*G[0, x]*RATIO[x])/540 - 
   ((3*I)/20)*Pi^5*G[0, x]*RATIO[x] + (6751*Pi^2*G[1, x]*RATIO[x])/72 + 
   ((1907*I)/18)*Pi^3*G[1, x]*RATIO[x] - (917*Pi^4*G[1, x]*RATIO[x])/108 + 
   ((367*I)/180)*Pi^5*G[1, x]*RATIO[x] - (248143*G[0, 0, x]*RATIO[x])/432 - 
   ((6713*I)/27)*Pi*G[0, 0, x]*RATIO[x] + (340*Pi^2*G[0, 0, x]*RATIO[x])/3 + 
   ((347*I)/9)*Pi^3*G[0, 0, x]*RATIO[x] - (23*Pi^4*G[0, 0, x]*RATIO[x])/9 + 
   (248143*G[0, 1, x]*RATIO[x])/432 + ((6713*I)/27)*Pi*G[0, 1, x]*RATIO[x] - 
   (805*Pi^2*G[0, 1, x]*RATIO[x])/72 - ((161*I)/18)*Pi^3*G[0, 1, x]*
    RATIO[x] + (6173*Pi^4*G[0, 1, x]*RATIO[x])/360 + 
   (248143*G[1, 0, x]*RATIO[x])/432 + ((6713*I)/27)*Pi*G[1, 0, x]*RATIO[x] - 
   (197*Pi^2*G[1, 0, x]*RATIO[x])/9 - ((410*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + 
   (344*Pi^4*G[1, 0, x]*RATIO[x])/45 - (248143*G[1, 1, x]*RATIO[x])/432 - 
   ((6713*I)/27)*Pi*G[1, 1, x]*RATIO[x] - (4303*Pi^2*G[1, 1, x]*RATIO[x])/
    72 - ((265*I)/18)*Pi^3*G[1, 1, x]*RATIO[x] - 
   (8053*Pi^4*G[1, 1, x]*RATIO[x])/360 - (2432*G[0, 0, 0, x]*RATIO[x])/9 - 
   ((871*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - (83*Pi^2*G[0, 0, 0, x]*RATIO[x])/
    3 - ((16*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] + 
   (31909*G[0, 0, 1, x]*RATIO[x])/108 + ((1280*I)/3)*Pi*G[0, 0, 1, x]*
    RATIO[x] + (37*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 + 
   ((259*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] + (31909*G[0, 1, 0, x]*RATIO[x])/
    108 + (577*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 
   (73*Pi^2*G[0, 1, 0, x]*RATIO[x])/6 + ((61*I)/3)*Pi^3*G[0, 1, 0, x]*
    RATIO[x] - (17317*G[0, 1, 1, x]*RATIO[x])/54 - 
   ((2140*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - (79*Pi^2*G[0, 1, 1, x]*RATIO[x])/
    18 - ((32*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] + 
   (43609*G[1, 0, 0, x]*RATIO[x])/108 + ((959*I)/3)*Pi*G[1, 0, 0, x]*
    RATIO[x] - (949*Pi^2*G[1, 0, 0, x]*RATIO[x])/18 + 
   ((40*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] - (23167*G[1, 0, 1, x]*RATIO[x])/
    54 - (456*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
   (635*Pi^2*G[1, 0, 1, x]*RATIO[x])/18 - ((289*I)/3)*Pi^3*G[1, 0, 1, x]*
    RATIO[x] - (23167*G[1, 1, 0, x]*RATIO[x])/54 - 
   ((1819*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] + (301*Pi^2*G[1, 1, 0, x]*RATIO[x])/
    9 - ((77*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] + 
   (1817*G[1, 1, 1, x]*RATIO[x])/4 + ((2228*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
   (125*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + (6*I)*Pi^3*G[1, 1, 1, x]*RATIO[x] + 
   (6697*G[0, 0, 0, 0, x]*RATIO[x])/9 + ((902*I)/3)*Pi*G[0, 0, 0, 0, x]*
    RATIO[x] + (33*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/2 - 
   (5482*G[0, 0, 0, 1, x]*RATIO[x])/9 + ((22*I)/3)*Pi*G[0, 0, 0, 1, x]*
    RATIO[x] - (457*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - 
   (5482*G[0, 0, 1, 0, x]*RATIO[x])/9 - ((362*I)/3)*Pi*G[0, 0, 1, 0, x]*
    RATIO[x] - (51*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/2 + 
   (5221*G[0, 0, 1, 1, x]*RATIO[x])/9 - ((860*I)/3)*Pi*G[0, 0, 1, 1, x]*
    RATIO[x] + (487*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 
   (4015*G[0, 1, 0, 0, x]*RATIO[x])/12 - ((754*I)/3)*Pi*G[0, 1, 0, 0, x]*
    RATIO[x] + (136*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
   (5471*G[0, 1, 0, 1, x]*RATIO[x])/12 - ((409*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x] + (847*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/6 + 
   (5471*G[0, 1, 1, 0, x]*RATIO[x])/12 + ((190*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x] - 51*Pi^2*G[0, 1, 1, 0, x]*RATIO[x] - 
   (2733*G[0, 1, 1, 1, x]*RATIO[x])/4 + ((1271*I)/3)*Pi*G[0, 1, 1, 1, x]*
    RATIO[x] - (683*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/6 - 
   (1579*G[1, 0, 0, 0, x]*RATIO[x])/9 - (258*I)*Pi*G[1, 0, 0, 0, x]*
    RATIO[x] + (37*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/2 + 
   (913*G[1, 0, 0, 1, x]*RATIO[x])/9 - (32*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
   156*Pi^2*G[1, 0, 0, 1, x]*RATIO[x] + (913*G[1, 0, 1, 0, x]*RATIO[x])/9 + 
   ((304*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
   (27*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/2 - (1201*G[1, 0, 1, 1, x]*RATIO[x])/
    9 + (288*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 
   (518*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 - (2317*G[1, 1, 0, 0, x]*RATIO[x])/
    12 + ((442*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] - 
   (275*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 + (43*G[1, 1, 0, 1, x]*RATIO[x])/
    4 + ((667*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
   (295*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/2 + (43*G[1, 1, 1, 0, x]*RATIO[x])/
    4 + ((52*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
   (256*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 + (3331*G[1, 1, 1, 1, x]*RATIO[x])/
    12 - ((1459*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
   (821*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/6 - 278*G[0, 0, 0, 0, 0, x]*
    RATIO[x] - (124*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
   (746*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + (40*I)*Pi*G[0, 0, 0, 0, 1, x]*
    RATIO[x] + (746*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 + 
   (398*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 60*G[0, 0, 0, 1, 1, x]*
    RATIO[x] - (314*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] + 
   143*G[0, 0, 1, 0, 0, x]*RATIO[x] + (244*I)*Pi*G[0, 0, 1, 0, 0, x]*
    RATIO[x] - (247*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
   (206*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
   (247*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - (450*I)*Pi*G[0, 0, 1, 1, 0, x]*
    RATIO[x] - (1045*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 + 
   (524*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
   (40*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 + (120*I)*Pi*G[0, 1, 0, 0, 0, x]*
    RATIO[x] - (256*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
   (194*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
   (256*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - (260*I)*Pi*G[0, 1, 0, 1, 0, x]*
    RATIO[x] - 157*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
   (274*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 21*G[0, 1, 1, 0, 0, x]*
    RATIO[x] - (40*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] - 
   (191*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + (180*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x] - (191*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
   (144*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
   (1894*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 - (336*I)*Pi*G[0, 1, 1, 1, 1, x]*
    RATIO[x] - 182*G[1, 0, 0, 0, 0, x]*RATIO[x] + 
   (128*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
   (20*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - (208*I)*Pi*G[1, 0, 0, 0, 1, x]*
    RATIO[x] - (20*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - 
   (482*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
   (100*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + (430*I)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x] + (307*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - 
   (248*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 9*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
   (330*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] - 9*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
   (530*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] + 355*G[1, 0, 1, 1, 1, x]*
    RATIO[x] - (592*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
   (506*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - (92*I)*Pi*G[1, 1, 0, 0, 0, x]*
    RATIO[x] + (74*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
   (306*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] + 
   (74*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + (304*I)*Pi*G[1, 1, 0, 1, 0, x]*
    RATIO[x] + (497*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 - 
   (326*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
   (47*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 - (12*I)*Pi*G[1, 1, 1, 0, 0, x]*
    RATIO[x] + G[1, 1, 1, 0, 1, x]*RATIO[x] - (224*I)*Pi*G[1, 1, 1, 0, 1, x]*
    RATIO[x] + G[1, 1, 1, 1, 0, x]*RATIO[x] - (160*I)*Pi*G[1, 1, 1, 1, 0, x]*
    RATIO[x] - (1742*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 + 
   (316*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 37*G[0, 0, 0, 0, 0, 0, x]*
    RATIO[x] - 181*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 
   181*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 113*G[0, 0, 0, 0, 1, 1, x]*
    RATIO[x] - 66*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 
   356*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] + 356*G[0, 0, 0, 1, 1, 0, x]*
    RATIO[x] - 730*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 
   31*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 145*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] + 
   145*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] - 307*G[0, 0, 1, 0, 1, 1, x]*
    RATIO[x] + 12*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 
   418*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] - 418*G[0, 0, 1, 1, 1, 0, x]*
    RATIO[x] + 1206*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] + 
   76*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 12*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 
   12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 118*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
   51*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 223*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] - 
   223*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 637*G[0, 1, 0, 1, 1, 1, x]*
    RATIO[x] - 80*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] + 
   80*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] + 80*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 
   144*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 41*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 
   229*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + 229*G[0, 1, 1, 1, 1, 0, x]*
    RATIO[x] - 965*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 
   71*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] + 13*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
   13*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 121*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 
   74*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 308*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] - 
   308*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] + 850*G[1, 0, 0, 1, 1, 1, x]*
    RATIO[x] - 155*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 
   41*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] - 41*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 
   387*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 92*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
   454*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 454*G[1, 0, 1, 1, 1, 0, x]*
    RATIO[x] - 1386*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 
   248*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 140*G[1, 1, 0, 0, 0, 1, x]*
    RATIO[x] + 140*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 
   170*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 77*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] + 
   231*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 231*G[1, 1, 0, 1, 1, 0, x]*
    RATIO[x] - 805*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] + 
   148*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 84*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 
   84*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] - 316*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 
   57*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 393*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 
   393*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 1229*G[1, 1, 1, 1, 1, 1, x]*
    RATIO[x] + Log[mu2/s]^4*(Pi^2/4 - G[0, x]/2 + G[1, x]/2 + G[0, 0, x]/2 - 
     G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 
     (-19 - ((67*I)/9)*Pi - (7*Pi^2)/12 - 6*G[0, x] - (8*I)*Pi*G[0, x] + 
       (119*G[1, x])/18 + (3*I)*Pi*G[1, x] - 12*G[0, 0, x] + 9*G[0, 1, x] + 
       9*G[1, 0, x] - G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     (Pi^2/4 + G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2)*
      RATIO[x]) - (49*Zeta[3])/18 - ((19*I)/3)*Pi*Zeta[3] - 
   (47*Pi^2*Zeta[3])/2 - ((85*I)/3)*Pi^3*Zeta[3] - 
   (3485*G[0, x]*Zeta[3])/18 + (212*I)*Pi*G[0, x]*Zeta[3] + 
   57*Pi^2*G[0, x]*Zeta[3] - (637*G[1, x]*Zeta[3])/18 - 
   (172*I)*Pi*G[1, x]*Zeta[3] - (182*Pi^2*G[1, x]*Zeta[3])/3 + 
   195*G[0, 0, x]*Zeta[3] - (116*I)*Pi*G[0, 0, x]*Zeta[3] + 
   (460*G[0, 1, x]*Zeta[3])/3 + (238*I)*Pi*G[0, 1, x]*Zeta[3] - 
   (691*G[1, 0, x]*Zeta[3])/3 + (104*I)*Pi*G[1, 0, x]*Zeta[3] - 
   (838*G[1, 1, x]*Zeta[3])/3 - (194*I)*Pi*G[1, 1, x]*Zeta[3] + 
   124*G[0, 0, 0, x]*Zeta[3] + 56*G[0, 0, 1, x]*Zeta[3] - 
   8*G[0, 1, 0, x]*Zeta[3] - 124*G[0, 1, 1, x]*Zeta[3] - 
   22*G[1, 0, 0, x]*Zeta[3] - 114*G[1, 0, 1, x]*Zeta[3] - 
   70*G[1, 1, 0, x]*Zeta[3] + 134*G[1, 1, 1, x]*Zeta[3] - 
   (324913*RATIO[(1 - x)^(-1)]*Zeta[3])/486 - 
   ((5356*I)/27)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (835*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/18 + 
   ((437*I)/9)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (127*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
   ((1012*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (556*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
   (677*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
   ((244*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (283*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
   570*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (236*I)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] + (790*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
     Zeta[3])/3 - (200*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   276*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - ((292*I)/3)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] + 150*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
    Zeta[3] - ((52*I)/3)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   152*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   20*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   120*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   64*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   136*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (368*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
   96*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (124*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
   (12*I)*Pi*G[1, x]*RATIO[x^(-2)]*Zeta[3] - 4*G[1, 1, x]*RATIO[x^(-2)]*
    Zeta[3] - (12*I)*Pi*RATIO[x^(-1)]*Zeta[3] - 36*G[1, x]*RATIO[x^(-1)]*
    Zeta[3] - (36*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
   12*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - (325*RATIO[x]*Zeta[3])/3 + 
   ((1223*I)/3)*Pi*RATIO[x]*Zeta[3] - (27*Pi^2*RATIO[x]*Zeta[3])/2 - 
   ((97*I)/3)*Pi^3*RATIO[x]*Zeta[3] - (1079*G[0, x]*RATIO[x]*Zeta[3])/18 - 
   (8*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 93*Pi^2*G[0, x]*RATIO[x]*Zeta[3] + 
   (1439*G[1, x]*RATIO[x]*Zeta[3])/18 + (98*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
   (362*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 - 95*G[0, 0, x]*RATIO[x]*Zeta[3] - 
   (116*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + (640*G[0, 1, x]*RATIO[x]*Zeta[3])/
    3 + (406*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + 
   (179*G[1, 0, x]*RATIO[x]*Zeta[3])/3 + (176*I)*Pi*G[1, 0, x]*RATIO[x]*
    Zeta[3] - (742*G[1, 1, x]*RATIO[x]*Zeta[3])/3 - 
   (434*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 124*G[0, 0, 0, x]*RATIO[x]*
    Zeta[3] - 472*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 
   136*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 320*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 
   22*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 390*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
   214*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 286*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
   4*Zeta[3]^2 + (932*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 
   458*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^3*((3*Pi^2)/2 + I*Pi^3 - 3*G[0, x] - 
     (2*I)*Pi*G[0, x] + 3*Pi^2*G[0, x] + 3*G[1, x] + (2*I)*Pi*G[1, x] - 
     3*Pi^2*G[1, x] - 9*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 9*G[0, 1, x] - 
     (2*I)*Pi*G[0, 1, x] + 9*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 
     9*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
     18*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
     18*G[1, 0, 0, x] + 18*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - 
     18*G[1, 1, 1, x] + ((3*Pi^2)/2 + I*Pi^3 + 3*Pi^2*G[0, x] - 
       3*Pi^2*G[1, x] + 3*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - 
       (2*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 
       3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
       18*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
       18*G[1, 0, 0, x] + 18*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - 
       18*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
      (-4451/108 - ((496*I)/27)*Pi + (173*Pi^2)/54 - I*Pi^3 + 
       (656*G[0, x])/27 + (20*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/3 + 
       (100*G[1, x])/3 + ((88*I)/9)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 + 
       52*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 8*G[0, 1, x] + 
       ((88*I)/3)*Pi*G[0, 1, x] - 8*G[1, 0, x] + ((88*I)/3)*Pi*G[1, 0, x] - 
       (26*G[1, 1, x])/3 - ((92*I)/3)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] + 
       32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - (116*G[0, 1, 1, x])/3 + 
       32*G[1, 0, 0, x] - (116*G[1, 0, 1, x])/3 - (116*G[1, 1, 0, x])/3 + 
       12*G[1, 1, 1, x] + 16*Zeta[3])) + 
   Log[mu2/s]^2*((-263*Pi^2)/12 - ((83*I)/6)*Pi^3 - (16*Pi^4)/45 + 
     (143*G[0, x])/6 + ((61*I)/3)*Pi*G[0, x] - (49*Pi^2*G[0, x])/3 + 
     ((5*I)/3)*Pi^3*G[0, x] - (143*G[1, x])/6 - ((61*I)/3)*Pi*G[1, x] + 
     5*Pi^2*G[1, x] - ((17*I)/3)*Pi^3*G[1, x] + (109*G[0, 0, x])/6 - 
     ((115*I)/3)*Pi*G[0, 0, x] - (41*Pi^2*G[0, 0, x])/6 + (67*G[0, 1, x])/6 + 
     ((91*I)/3)*Pi*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/2 + (67*G[1, 0, x])/6 + 
     ((127*I)/3)*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 - (81*G[1, 1, x])/2 - 
     ((103*I)/3)*Pi*G[1, 1, x] + (19*Pi^2*G[1, 1, x])/2 - 101*G[0, 0, 0, x] + 
     (14*I)*Pi*G[0, 0, 0, x] + (269*G[0, 0, 1, x])/3 - 
     (18*I)*Pi*G[0, 0, 1, x] + (269*G[0, 1, 0, x])/3 - 
     (18*I)*Pi*G[0, 1, 0, x] - (259*G[0, 1, 1, x])/3 + 
     (22*I)*Pi*G[0, 1, 1, x] + (323*G[1, 0, 0, x])/3 - 
     (22*I)*Pi*G[1, 0, 0, x] - (277*G[1, 0, 1, x])/3 + 
     (26*I)*Pi*G[1, 0, 1, x] - (277*G[1, 1, 0, x])/3 + 
     (26*I)*Pi*G[1, 1, 0, x] + 85*G[1, 1, 1, x] - (30*I)*Pi*G[1, 1, 1, x] - 
     50*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 
     26*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] + 
     32*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
     34*G[1, 0, 0, 1, x] + 34*G[1, 0, 1, 0, x] - 62*G[1, 0, 1, 1, x] + 
     44*G[1, 1, 0, 0, x] - 72*G[1, 1, 0, 1, x] - 72*G[1, 1, 1, 0, x] + 
     96*G[1, 1, 1, 1, x] - 4*Zeta[3] + (4*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
     4*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(68983/432 + ((1157*I)/18)*Pi + 
       23*Pi^2 + ((307*I)/18)*Pi^3 + (13*Pi^4)/120 + (1619*G[0, x])/6 + 
       (78*I)*Pi*G[0, x] + (94*Pi^2*G[0, x])/9 + (6*I)*Pi^3*G[0, x] - 
       (983*G[1, x])/12 - ((242*I)/9)*Pi*G[1, x] - (110*Pi^2*G[1, x])/9 - 
       ((5*I)/3)*Pi^3*G[1, x] + 192*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
       (56*Pi^2*G[0, 0, x])/3 - (1682*G[0, 1, x])/9 - 
       ((194*I)/3)*Pi*G[0, 1, x] - 27*Pi^2*G[0, 1, x] - (1682*G[1, 0, x])/9 - 
       (60*I)*Pi*G[1, 0, x] - (71*Pi^2*G[1, 0, x])/3 + 60*G[1, 1, x] + 
       ((92*I)/3)*Pi*G[1, 1, x] + (97*Pi^2*G[1, 1, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, x] - 144*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] - 
       144*G[0, 1, 0, x] + (40*I)*Pi*G[0, 1, 0, x] + (310*G[0, 1, 1, x])/3 - 
       (84*I)*Pi*G[0, 1, 1, x] - 156*G[1, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, x] + 120*G[1, 0, 1, x] - 
       (88*I)*Pi*G[1, 0, 1, x] + 120*G[1, 1, 0, x] - 
       (80*I)*Pi*G[1, 1, 0, x] - (190*G[1, 1, 1, x])/3 + 
       (108*I)*Pi*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 60*G[0, 0, 0, 1, x] - 
       60*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 44*G[0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 44*G[0, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, x] - 40*G[1, 0, 0, 1, x] - 40*G[1, 0, 1, 0, x] + 
       68*G[1, 0, 1, 1, x] - 48*G[1, 1, 0, 0, x] + 84*G[1, 1, 0, 1, x] + 
       84*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + (695*Zeta[3])/9 + 
       (18*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 34*G[1, x]*Zeta[3]) + 
     RATIO[x]*((-95*Pi^2)/12 - ((73*I)/6)*Pi^3 - (13*Pi^4)/18 - 
       (79*Pi^2*G[0, x])/6 + ((5*I)/3)*Pi^3*G[0, x] + (9*Pi^2*G[1, x])/2 - 
       ((17*I)/3)*Pi^3*G[1, x] - (95*G[0, 0, x])/6 - 
       ((73*I)/3)*Pi*G[0, 0, x] - (41*Pi^2*G[0, 0, x])/6 + 
       (95*G[0, 1, x])/6 + ((73*I)/3)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/2 + 
       (95*G[1, 0, x])/6 + ((73*I)/3)*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 - 
       (95*G[1, 1, x])/6 - ((73*I)/3)*Pi*G[1, 1, x] + 
       (15*Pi^2*G[1, 1, x])/2 - 95*G[0, 0, 0, x] + (14*I)*Pi*G[0, 0, 0, x] + 
       (185*G[0, 0, 1, x])/3 - (6*I)*Pi*G[0, 0, 1, x] + 
       (185*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 0, x] - 
       (85*G[0, 1, 1, x])/3 + (10*I)*Pi*G[0, 1, 1, x] + 
       (233*G[1, 0, 0, x])/3 - (22*I)*Pi*G[1, 0, 0, x] - 
       (133*G[1, 0, 1, x])/3 + (14*I)*Pi*G[1, 0, 1, x] - 
       (133*G[1, 1, 0, x])/3 + (26*I)*Pi*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - 
       (18*I)*Pi*G[1, 1, 1, x] - 50*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 
       10*G[0, 0, 1, 0, x] + 38*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
       32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 76*G[0, 1, 1, 1, x] - 
       2*G[1, 0, 0, 0, x] + 34*G[1, 0, 0, 1, x] + 34*G[1, 0, 1, 0, x] - 
       74*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 72*G[1, 1, 0, 1, x] - 
       72*G[1, 1, 1, 0, x] + 108*G[1, 1, 1, 1, x] - 16*Zeta[3] - 
       (8*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3])) + 
   Nf^2*((14*Pi^2)/27 - Pi^4/30 + (292*G[0, x])/27 + (14*Pi^2*G[0, x])/27 - 
     (292*G[1, x])/27 + (16*Pi^2*G[1, x])/27 - (100*G[0, 0, x])/27 - 
     (2*Pi^2*G[0, 0, x])/9 - (92*G[0, 1, x])/27 - (92*G[1, 0, x])/27 - 
     (2*Pi^2*G[1, 0, x])/9 + (284*G[1, 1, x])/27 - (8*Pi^2*G[1, 1, x])/9 + 
     4*G[0, 0, 0, x] + (4*G[0, 0, 1, x])/9 + (4*G[0, 1, 0, x])/9 - 
     (20*G[0, 1, 1, x])/9 - (16*G[1, 0, 1, x])/9 - (16*G[1, 1, 0, x])/9 + 
     (8*G[1, 1, 1, x])/9 - (20*G[0, 0, 0, 0, x])/9 - (4*G[0, 0, 0, 1, x])/9 - 
     (4*G[0, 0, 1, 0, x])/9 + (4*G[0, 0, 1, 1, x])/9 + 
     (8*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/9 + 
     (4*G[1, 0, 0, 1, x])/9 + (4*G[1, 0, 1, 0, x])/9 + 
     (20*G[1, 0, 1, 1, x])/9 + (8*G[1, 1, 0, 1, x])/3 + 
     (8*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + 
     (-14/27 + (44*G[0, x])/27 + (28*G[1, x])/27)*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] - (2*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/3 + 
     Log[mu2/s]^2*((-2*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 - 
       (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - 
       (4*G[1, 1, x])/3 + (1163/81 + (10*Pi^2)/9 + (20*G[0, x])/3 - 
         (46*G[1, x])/9 - (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9 + 
         (16*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
       ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
         (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x]) - (8*Zeta[3])/9 + 
     (8*G[0, x]*Zeta[3])/9 - (8*G[1, x]*Zeta[3])/9 + 
     RATIO[(1 - x)^(-1)]*(469964/6561 + (17*Pi^2)/9 - (14*Pi^4)/1215 + 
       (2608*G[0, x])/729 - (20*Pi^2*G[0, x])/9 - (14459*G[1, x])/243 - 
       (29*Pi^2*G[1, x])/9 + (4*Pi^2*G[0, 0, x])/9 - (712*G[0, 1, x])/81 + 
       (8*Pi^2*G[0, 1, x])/9 - (712*G[1, 0, x])/81 + (4*Pi^2*G[1, 0, x])/3 + 
       (1250*G[1, 1, x])/27 + (20*Pi^2*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/9 + 
       (40*G[0, 0, 1, x])/9 + (40*G[0, 1, 0, x])/9 + (80*G[0, 1, 1, x])/9 + 
       (40*G[1, 0, 1, x])/3 + (40*G[1, 1, 0, x])/3 - (332*G[1, 1, 1, x])/9 + 
       (8*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 1, x])/3 - 
       (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
       (40*G[0, 1, 1, 1, x])/9 + (8*G[1, 0, 0, 0, x])/3 - 
       (8*G[1, 0, 0, 1, x])/3 - (8*G[1, 0, 1, 0, x])/3 - 
       (64*G[1, 0, 1, 1, x])/9 - (88*G[1, 1, 0, 1, x])/9 - 
       (88*G[1, 1, 1, 0, x])/9 + (208*G[1, 1, 1, 1, x])/9 + 
       (3412*Zeta[3])/243 - (128*G[0, x]*Zeta[3])/27 - 
       (140*G[1, x]*Zeta[3])/27) + RATIO[x]*((-146*Pi^2)/27 - Pi^4/30 + 
       (32*Pi^2*G[0, x])/27 + (64*Pi^2*G[1, x])/27 - (292*G[0, 0, x])/27 - 
       (2*Pi^2*G[0, 0, x])/9 + (292*G[0, 1, x])/27 + (292*G[1, 0, x])/27 - 
       (2*Pi^2*G[1, 0, x])/9 - (292*G[1, 1, x])/27 - (8*Pi^2*G[1, 1, x])/9 + 
       (64*G[0, 0, 0, x])/9 - (64*G[0, 1, 1, x])/9 - (64*G[1, 0, 1, x])/9 - 
       (64*G[1, 1, 0, x])/9 + (128*G[1, 1, 1, x])/9 - (20*G[0, 0, 0, 0, x])/
        9 - (4*G[0, 0, 0, 1, x])/9 - (4*G[0, 0, 1, 0, x])/9 + 
       (4*G[0, 0, 1, 1, x])/9 + (8*G[0, 1, 1, 1, x])/3 - 
       (4*G[1, 0, 0, 0, x])/9 + (4*G[1, 0, 0, 1, x])/9 + 
       (4*G[1, 0, 1, 0, x])/9 + (20*G[1, 0, 1, 1, x])/9 + 
       (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + 
       (8*G[0, x]*Zeta[3])/9 - (8*G[1, x]*Zeta[3])/9) + 
     Log[mu2/s]*((-4*Pi^2)/3 + (64*G[0, x])/9 + (4*Pi^2*G[0, x])/9 - 
       (64*G[1, x])/9 + (8*Pi^2*G[1, x])/9 - (40*G[0, 0, x])/9 + 
       (16*G[0, 1, x])/9 + (16*G[1, 0, x])/9 + (8*G[1, 1, x])/9 + 
       (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 1, x])/3 - 
       (8*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3 + 
       ((-32*Pi^2)/9 + (4*Pi^2*G[0, x])/9 + (8*Pi^2*G[1, x])/9 - 
         (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
         (64*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
         (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3)*
        RATIO[x] + RATIO[(1 - x)^(-1)]*(40769/729 + (29*Pi^2)/9 + 
         (712*G[0, x])/81 - (4*Pi^2*G[0, x])/3 - (3038*G[1, x])/81 - 
         (20*Pi^2*G[1, x])/9 - (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 + 
         (212*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
         (8*G[0, 1, 0, x])/3 + (64*G[0, 1, 1, x])/9 + (88*G[1, 0, 1, x])/9 + 
         (88*G[1, 1, 0, x])/9 - (40*G[1, 1, 1, x])/3 + (268*Zeta[3])/27)) + 
     ((14*Pi^2)/27 - Pi^4/30 + (292*G[0, x])/27 + (14*Pi^2*G[0, x])/27 - 
       (292*G[1, x])/27 + (16*Pi^2*G[1, x])/27 - (100*G[0, 0, x])/27 - 
       (2*Pi^2*G[0, 0, x])/9 - (92*G[0, 1, x])/27 - (92*G[1, 0, x])/27 - 
       (2*Pi^2*G[1, 0, x])/9 + (284*G[1, 1, x])/27 - (8*Pi^2*G[1, 1, x])/9 + 
       4*G[0, 0, 0, x] + (4*G[0, 0, 1, x])/9 + (4*G[0, 1, 0, x])/9 - 
       (20*G[0, 1, 1, x])/9 - (16*G[1, 0, 1, x])/9 - (16*G[1, 1, 0, x])/9 + 
       (8*G[1, 1, 1, x])/9 - (20*G[0, 0, 0, 0, x])/9 - 
       (4*G[0, 0, 0, 1, x])/9 - (4*G[0, 0, 1, 0, x])/9 + 
       (4*G[0, 0, 1, 1, x])/9 + (8*G[0, 1, 1, 1, x])/3 - 
       (4*G[1, 0, 0, 0, x])/9 + (4*G[1, 0, 0, 1, x])/9 + 
       (4*G[1, 0, 1, 0, x])/9 + (20*G[1, 0, 1, 1, x])/9 + 
       (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + 
       (146/27 + ((44*I)/27)*Pi + (44*G[0, x])/27 - (8*G[1, x])/3)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
       (2*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/3 + Log[mu2/s]^2*
        ((-2*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 - (4*G[0, 0, x])/3 + 
         (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3 + 
         (1627/81 + ((20*I)/3)*Pi + (2*Pi^2)/9 + (20*G[0, x])/3 - 
           (146*G[1, x])/9 - ((44*I)/9)*Pi*G[1, x] - (44*G[0, 1, x])/9 - 
           (44*G[1, 0, x])/9 + 8*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x]) - (8*Zeta[3])/9 + 
       (8*G[0, x]*Zeta[3])/9 - (8*G[1, x]*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(441631/26244 + ((2608*I)/729)*Pi + (53*Pi^2)/27 - 
         ((20*I)/27)*Pi^3 + (38*Pi^4)/1215 + (2608*G[0, x])/729 - 
         (20*Pi^2*G[0, x])/9 - (49655*G[1, x])/1458 - ((712*I)/81)*Pi*
          G[1, x] - (11*Pi^2*G[1, x])/9 + ((4*I)/9)*Pi^3*G[1, x] + 
         (4*Pi^2*G[0, 0, x])/9 - (712*G[0, 1, x])/81 - 
         ((40*I)/9)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 - 
         (712*G[1, 0, x])/81 + (4*Pi^2*G[1, 0, x])/3 + (3254*G[1, 1, x])/81 + 
         ((40*I)/3)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/9 - 
         (40*G[0, 0, 0, x])/9 + (40*G[0, 0, 1, x])/9 + (40*G[0, 1, 0, x])/9 + 
         (40*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
         (40*G[1, 0, 1, x])/3 + ((8*I)/3)*Pi*G[1, 0, 1, x] + 
         (40*G[1, 1, 0, x])/3 - (292*G[1, 1, 1, x])/9 - 
         ((88*I)/9)*Pi*G[1, 1, 1, x] + (8*G[0, 0, 0, 0, x])/3 - 
         (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/9 + 
         (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (40*G[1, 0, 1, 1, x])/9 - 
         (88*G[1, 1, 0, 1, x])/9 - (88*G[1, 1, 1, 0, x])/9 + 
         16*G[1, 1, 1, 1, x] + (5768*Zeta[3])/243 - ((56*I)/27)*Pi*Zeta[3] - 
         (128*G[0, x]*Zeta[3])/27 - (308*G[1, x]*Zeta[3])/27) + 
       RATIO[x]*((-146*Pi^2)/27 - Pi^4/30 + (32*Pi^2*G[0, x])/27 + 
         (64*Pi^2*G[1, x])/27 - (292*G[0, 0, x])/27 - (2*Pi^2*G[0, 0, x])/9 + 
         (292*G[0, 1, x])/27 + (292*G[1, 0, x])/27 - (2*Pi^2*G[1, 0, x])/9 - 
         (292*G[1, 1, x])/27 - (8*Pi^2*G[1, 1, x])/9 + (64*G[0, 0, 0, x])/9 - 
         (64*G[0, 1, 1, x])/9 - (64*G[1, 0, 1, x])/9 - (64*G[1, 1, 0, x])/9 + 
         (128*G[1, 1, 1, x])/9 - (20*G[0, 0, 0, 0, x])/9 - 
         (4*G[0, 0, 0, 1, x])/9 - (4*G[0, 0, 1, 0, x])/9 + 
         (4*G[0, 0, 1, 1, x])/9 + (8*G[0, 1, 1, 1, x])/3 - 
         (4*G[1, 0, 0, 0, x])/9 + (4*G[1, 0, 0, 1, x])/9 + 
         (4*G[1, 0, 1, 0, x])/9 + (20*G[1, 0, 1, 1, x])/9 + 
         (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
         8*G[1, 1, 1, 1, x] + (8*G[0, x]*Zeta[3])/9 - (8*G[1, x]*Zeta[3])/
          9) + Log[mu2/s]*((-4*Pi^2)/3 + (64*G[0, x])/9 + 
         (4*Pi^2*G[0, x])/9 - (64*G[1, x])/9 + (8*Pi^2*G[1, x])/9 - 
         (40*G[0, 0, x])/9 + (16*G[0, 1, x])/9 + (16*G[1, 0, x])/9 + 
         (8*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
         (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3 + 
         ((-32*Pi^2)/9 + (4*Pi^2*G[0, x])/9 + (8*Pi^2*G[1, x])/9 - 
           (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
           (64*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
           (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3)*
          RATIO[x] + RATIO[(1 - x)^(-1)]*(49655/1458 + ((712*I)/81)*Pi + 
           (11*Pi^2)/9 - ((4*I)/9)*Pi^3 + (712*G[0, x])/81 - 
           (4*Pi^2*G[0, x])/3 - (3254*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] - 
           (4*Pi^2*G[1, x])/9 - (40*G[0, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, x] - 
           (40*G[1, 0, x])/3 + (292*G[1, 1, x])/9 + ((88*I)/9)*Pi*
            G[1, 1, x] - (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
           (8*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 + (88*G[1, 0, 1, x])/
            9 + (88*G[1, 1, 0, x])/9 - 16*G[1, 1, 1, x] + (308*Zeta[3])/27)))/
      Nc^2) - (1763*Zeta[5])/6 + (136*I)*Pi*Zeta[5] - 78*G[0, x]*Zeta[5] + 
   14*G[1, x]*Zeta[5] + (9154*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 
   (18*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] - 38*G[0, x]*RATIO[(1 - x)^(-1)]*
    Zeta[5] + 96*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
   (881*RATIO[x]*Zeta[5])/6 + (52*I)*Pi*RATIO[x]*Zeta[5] + 
   12*G[0, x]*RATIO[x]*Zeta[5] - 16*G[1, x]*RATIO[x]*Zeta[5] + 
   Nc^2*((-170833*Pi^2)/2592 - ((431*I)/6)*Pi^3 + (953*Pi^4)/108 - 
     ((491*I)/135)*Pi^5 + (13051*Pi^6)/9072 + (376345*G[0, x])/1296 + 
     (132*I)*Pi*G[0, x] + (1091*Pi^2*G[0, x])/108 + 
     ((643*I)/9)*Pi^3*G[0, x] - (563*Pi^4*G[0, x])/216 + 
     ((13*I)/90)*Pi^5*G[0, x] - (376345*G[1, x])/1296 - (132*I)*Pi*G[1, x] - 
     (895*Pi^2*G[1, x])/9 + ((1199*I)/18)*Pi^3*G[1, x] + 
     (19531*Pi^4*G[1, x])/1080 - ((13*I)/90)*Pi^5*G[1, x] - 
     (300817*G[0, 0, x])/1296 - ((793*I)/3)*Pi*G[0, 0, x] + 
     (497*Pi^2*G[0, 0, x])/36 - ((191*I)/9)*Pi^3*G[0, 0, x] + 
     (923*Pi^4*G[0, 0, x])/360 + (319093*G[0, 1, x])/1296 + 
     (22*I)*Pi*G[0, 1, x] - (155*Pi^2*G[0, 1, x])/24 + 
     (60*I)*Pi^3*G[0, 1, x] - (1067*Pi^4*G[0, 1, x])/360 + 
     (319093*G[1, 0, x])/1296 + ((1324*I)/3)*Pi*G[1, 0, x] - 
     (2821*Pi^2*G[1, 0, x])/36 + ((215*I)/9)*Pi^3*G[1, 0, x] - 
     (787*Pi^4*G[1, 0, x])/360 - (337369*G[1, 1, x])/1296 - 
     (199*I)*Pi*G[1, 1, x] + (1705*Pi^2*G[1, 1, x])/72 - 
     (2*I)*Pi^3*G[1, 1, x] + (1139*Pi^4*G[1, 1, x])/360 + 140*G[0, 0, 0, x] + 
     ((710*I)/3)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/9 + 
     ((2*I)/3)*Pi^3*G[0, 0, 0, x] - (32087*G[0, 0, 1, x])/108 - 
     ((715*I)/3)*Pi*G[0, 0, 1, x] - (58*Pi^2*G[0, 0, 1, x])/9 - 
     ((2*I)/3)*Pi^3*G[0, 0, 1, x] - (32087*G[0, 1, 0, x])/108 - 
     ((109*I)/3)*Pi*G[0, 1, 0, x] + (757*Pi^2*G[0, 1, 0, x])/18 - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x] + (8381*G[0, 1, 1, x])/54 + 
     (38*I)*Pi*G[0, 1, 1, x] + (881*Pi^2*G[0, 1, 1, x])/6 - 
     (12*I)*Pi^3*G[0, 1, 1, x] - (15505*G[1, 0, 0, x])/54 + 
     ((109*I)/3)*Pi*G[1, 0, 0, x] + (911*Pi^2*G[1, 0, 0, x])/18 - 
     ((2*I)/3)*Pi^3*G[1, 0, 0, x] + (60973*G[1, 0, 1, x])/108 - 
     ((506*I)/3)*Pi*G[1, 0, 1, x] + (125*Pi^2*G[1, 0, 1, x])/3 - 
     ((2*I)/3)*Pi^3*G[1, 0, 1, x] + (60973*G[1, 1, 0, x])/108 - 
     ((662*I)/3)*Pi*G[1, 1, 0, x] - 113*Pi^2*G[1, 1, 0, x] - 
     ((2*I)/3)*Pi^3*G[1, 1, 0, x] - 543*G[1, 1, 1, x] + 
     (353*I)*Pi*G[1, 1, 1, x] - (2903*Pi^2*G[1, 1, 1, x])/18 + 
     ((44*I)/3)*Pi^3*G[1, 1, 1, x] - (485*G[0, 0, 0, 0, x])/9 - 
     ((328*I)/3)*Pi*G[0, 0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (2231*G[0, 0, 0, 1, x])/9 + (170*I)*Pi*G[0, 0, 0, 1, x] + 
     (14*Pi^2*G[0, 0, 0, 1, x])/3 + (2231*G[0, 0, 1, 0, x])/9 + 
     (304*I)*Pi*G[0, 0, 1, 0, x] + (25*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (3218*G[0, 0, 1, 1, x])/9 - ((998*I)/3)*Pi*G[0, 0, 1, 1, x] + 
     (185*Pi^2*G[0, 0, 1, 1, x])/3 + (1531*G[0, 1, 0, 0, x])/12 + 
     ((592*I)/3)*Pi*G[0, 1, 0, 0, x] - (23*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (141*G[0, 1, 0, 1, x])/4 - (206*I)*Pi*G[0, 1, 0, 1, x] + 
     (71*Pi^2*G[0, 1, 0, 1, x])/6 - (141*G[0, 1, 1, 0, x])/4 - 
     (320*I)*Pi*G[0, 1, 1, 0, x] + (26*Pi^2*G[0, 1, 1, 0, x])/3 - 
     (433*G[0, 1, 1, 1, x])/12 + ((1034*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (137*Pi^2*G[0, 1, 1, 1, x])/2 - (319*G[1, 0, 0, 0, x])/9 + 
     ((250*I)/3)*Pi*G[1, 0, 0, 0, x] - Pi^2*G[1, 0, 0, 0, x] + 
     (940*G[1, 0, 0, 1, x])/9 - (210*I)*Pi*G[1, 0, 0, 1, x] - 
     (Pi^2*G[1, 0, 0, 1, x])/3 + (940*G[1, 0, 1, 0, x])/9 - 
     (180*I)*Pi*G[1, 0, 1, 0, x] - (20*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (3442*G[1, 0, 1, 1, x])/9 + ((776*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     59*Pi^2*G[1, 0, 1, 1, x] - (1123*G[1, 1, 0, 0, x])/12 - 
     ((118*I)/3)*Pi*G[1, 1, 0, 0, x] + 10*Pi^2*G[1, 1, 0, 0, x] - 
     (2837*G[1, 1, 0, 1, x])/12 + (130*I)*Pi*G[1, 1, 0, 1, x] - 
     (29*Pi^2*G[1, 1, 0, 1, x])/2 - (2837*G[1, 1, 1, 0, x])/12 + 
     (80*I)*Pi*G[1, 1, 1, 0, x] - (40*Pi^2*G[1, 1, 1, 0, x])/3 + 
     (8041*G[1, 1, 1, 1, x])/12 - ((512*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (349*Pi^2*G[1, 1, 1, 1, x])/6 + 36*G[0, 0, 0, 0, 0, x] + 
     (24*I)*Pi*G[0, 0, 0, 0, 0, x] - (388*G[0, 0, 0, 0, 1, x])/3 - 
     (32*I)*Pi*G[0, 0, 0, 0, 1, x] - (388*G[0, 0, 0, 1, 0, x])/3 - 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x] + (722*G[0, 0, 0, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 0, 0, 1, 1, x] - (31*G[0, 0, 1, 0, 0, x])/3 - 
     (24*I)*Pi*G[0, 0, 1, 0, 0, x] + (767*G[0, 0, 1, 0, 1, x])/3 + 
     (28*I)*Pi*G[0, 0, 1, 0, 1, x] + (767*G[0, 0, 1, 1, 0, x])/3 + 
     (48*I)*Pi*G[0, 0, 1, 1, 0, x] - (1585*G[0, 0, 1, 1, 1, x])/3 - 
     (20*I)*Pi*G[0, 0, 1, 1, 1, x] + (146*G[0, 1, 0, 0, 0, x])/3 - 
     (24*I)*Pi*G[0, 1, 0, 0, 0, x] + 138*G[0, 1, 0, 0, 1, x] + 
     (44*I)*Pi*G[0, 1, 0, 0, 1, x] + 138*G[0, 1, 0, 1, 0, x] + 
     (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 308*G[0, 1, 0, 1, 1, x] + 
     (12*I)*Pi*G[0, 1, 0, 1, 1, x] + (841*G[0, 1, 1, 0, 0, x])/3 - 
     (12*I)*Pi*G[0, 1, 1, 0, 0, x] - (1693*G[0, 1, 1, 0, 1, x])/3 - 
     (20*I)*Pi*G[0, 1, 1, 0, 1, x] - (1693*G[0, 1, 1, 1, 0, x])/3 + 
     (4*I)*Pi*G[0, 1, 1, 1, 0, x] + 973*G[0, 1, 1, 1, 1, x] - 
     (20*I)*Pi*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, x] - 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x] + (218*G[1, 0, 0, 0, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x] + (218*G[1, 0, 0, 1, 0, x])/3 + 
     (40*I)*Pi*G[1, 0, 0, 1, 0, x] - (692*G[1, 0, 0, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 0, 1, 1, x] + (458*G[1, 0, 1, 0, 0, x])/3 + 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] - (842*G[1, 0, 1, 0, 1, x])/3 - 
     (12*I)*Pi*G[1, 0, 1, 0, 1, x] - (842*G[1, 0, 1, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x] + (1618*G[1, 0, 1, 1, 1, x])/3 - 
     (4*I)*Pi*G[1, 0, 1, 1, 1, x] - (166*G[1, 1, 0, 0, 0, x])/3 + 
     (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
     (28*I)*Pi*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
     158*G[1, 1, 0, 1, 1, x] - (36*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (1288*G[1, 1, 1, 0, 0, x])/3 + (28*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     (1600*G[1, 1, 1, 0, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     (1600*G[1, 1, 1, 1, 0, x])/3 - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     (2680*G[1, 1, 1, 1, 1, x])/3 + (52*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     8*G[0, 0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 0, 1, x] + 
     32*G[0, 0, 0, 0, 1, 0, x] - 60*G[0, 0, 0, 0, 1, 1, x] + 
     22*G[0, 0, 0, 1, 0, 0, x] - 66*G[0, 0, 0, 1, 0, 1, x] - 
     66*G[0, 0, 0, 1, 1, 0, x] + 66*G[0, 0, 0, 1, 1, 1, x] - 
     20*G[0, 0, 1, 0, 0, 0, x] + 4*G[0, 0, 1, 0, 1, 1, x] + 
     158*G[0, 0, 1, 1, 0, 0, x] - 134*G[0, 0, 1, 1, 0, 1, x] - 
     134*G[0, 0, 1, 1, 1, 0, x] + 162*G[0, 0, 1, 1, 1, 1, x] - 
     32*G[0, 1, 0, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 0, 1, x] + 
     12*G[0, 1, 0, 0, 1, 0, x] + 20*G[0, 1, 0, 0, 1, 1, x] + 
     33*G[0, 1, 0, 1, 0, 0, x] - 29*G[0, 1, 0, 1, 0, 1, x] - 
     29*G[0, 1, 0, 1, 1, 0, x] + 65*G[0, 1, 0, 1, 1, 1, x] + 
     40*G[0, 1, 1, 0, 0, 0, x] - 52*G[0, 1, 1, 0, 0, 1, x] - 
     52*G[0, 1, 1, 0, 1, 0, x] + 44*G[0, 1, 1, 0, 1, 1, x] - 
     173*G[0, 1, 1, 1, 0, 0, x] + 189*G[0, 1, 1, 1, 0, 1, x] + 
     189*G[0, 1, 1, 1, 1, 0, x] - 225*G[0, 1, 1, 1, 1, 1, x] + 
     8*G[1, 0, 0, 0, 0, 0, x] - 28*G[1, 0, 0, 0, 0, 1, x] - 
     28*G[1, 0, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 0, 1, 1, x] - 
     14*G[1, 0, 0, 1, 0, 0, x] + 38*G[1, 0, 0, 1, 0, 1, x] + 
     38*G[1, 0, 0, 1, 1, 0, x] - 14*G[1, 0, 0, 1, 1, 1, x] + 
     20*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
     8*G[1, 0, 1, 0, 1, 0, x] + 16*G[1, 0, 1, 0, 1, 1, x] - 
     158*G[1, 0, 1, 1, 0, 0, x] + 146*G[1, 0, 1, 1, 0, 1, x] + 
     146*G[1, 0, 1, 1, 1, 0, x] - 178*G[1, 0, 1, 1, 1, 1, x] + 
     36*G[1, 1, 0, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 0, 1, x] - 
     28*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
     41*G[1, 1, 0, 1, 0, 0, x] + 53*G[1, 1, 0, 1, 0, 1, x] + 
     53*G[1, 1, 0, 1, 1, 0, x] - 97*G[1, 1, 0, 1, 1, 1, x] - 
     44*G[1, 1, 1, 0, 0, 0, x] + 60*G[1, 1, 1, 0, 0, 1, x] + 
     60*G[1, 1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 1, 1, x] + 
     161*G[1, 1, 1, 1, 0, 0, x] - 173*G[1, 1, 1, 1, 0, 1, x] - 
     173*G[1, 1, 1, 1, 1, 0, x] + 185*G[1, 1, 1, 1, 1, 1, x] + 
     (59208167*RATIO[(1 - x)^(-1)])/104976 - ((22*I)/3)*Pi*
      RATIO[(1 - x)^(-1)] + (5905499*Pi^2*RATIO[(1 - x)^(-1)])/69984 + 
     ((709*I)/18)*Pi^3*RATIO[(1 - x)^(-1)] - (22967*Pi^4*RATIO[(1 - x)^(-1)])/
      9720 + ((16*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] - 
     (93799*Pi^6*RATIO[(1 - x)^(-1)])/81648 + 
     (317849*G[0, x]*RATIO[(1 - x)^(-1)])/1458 - ((182*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (32215*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/486 - 
     ((142*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (751*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/108 - ((43*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] - (173599*G[1, x]*RATIO[(1 - x)^(-1)])/486 + 
     ((16*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (601*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 - ((308*I)/9)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] - (5371*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/540 + 
     ((7*I)/9)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] - 
     66*G[0, 0, x]*RATIO[(1 - x)^(-1)] + (91*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (392*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((257*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (38*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/15 - 
     (54727*G[0, 1, x]*RATIO[(1 - x)^(-1)])/216 - ((1325*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (287*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((529*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (401*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/60 - 
     (54727*G[1, 0, x]*RATIO[(1 - x)^(-1)])/216 + ((664*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (64*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((94*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (553*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 + 
     (242041*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 - 
     ((1616*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (503*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + ((86*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (367*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
     (1018*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((550*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (331*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((14*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1981*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((835*I)/3)*Pi*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (611*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((134*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1981*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((974*I)/3)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (67*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((44*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2989*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((1283*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (851*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((32*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (44*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (166*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((20*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (5087*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((224*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     59*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((116*I)/9)*Pi^3*
      G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (5087*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((184*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     61*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((14*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2531*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/6 + (196*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (94*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((46*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     159*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((416*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (14*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (851*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((374*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (26*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (851*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((536*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1378*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((422*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (188*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     144*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((640*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (40*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     366*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((122*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (46*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     366*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (248*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (160*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - (5935*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((154*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (364*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (20*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (8*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (38*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - (100*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (4*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (218*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (100*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((128*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (170*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (556*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((124*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (112*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     4*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (12*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (4*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (772*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((472*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (364*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (772*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (52*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (400*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (3880*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (208*I)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     26*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (584*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (48*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (584*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((224*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (722*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((224*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (284*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (48*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (284*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((272*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (170*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((152*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (176*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (72*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     140*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     140*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((160*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (146*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     138*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((64*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     22*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     22*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((88*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     204*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((80*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (212*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((64*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (116*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((152*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (328*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((88*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((104*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (56*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     128*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (236*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (272*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (272*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (676*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((88*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (88*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((64*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1000*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     104*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (308*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (308*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (332*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     24*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (128*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (128*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (128*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     36*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (20*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (44*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     48*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     28*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (20*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (212*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     88*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (200*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (200*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (296*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     76*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (308*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (308*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (604*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     32*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     56*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     56*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     56*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     16*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (40*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     8*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (112*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (112*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     24*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (160*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (160*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     8*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     40*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     40*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (14/9 + G[0, x])*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] - 
     (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/6 + ((274*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)] - (58*Pi^2*G[1, x]*RATIO[x^(-1)])/9 - 
     (12*I)*Pi^3*G[1, x]*RATIO[x^(-1)] - ((76*I)/3)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + 20*Pi^2*G[0, 1, x]*RATIO[x^(-1)] - 
     (128*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] - 44*Pi^2*G[1, 0, x]*RATIO[x^(-1)] + 
     (274*G[1, 1, x]*RATIO[x^(-1)])/3 + (160*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (494*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (48*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (76*G[0, 1, 1, x]*RATIO[x^(-1)])/3 + (64*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     128*G[1, 0, 1, x]*RATIO[x^(-1)] + (64*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] - 128*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (44*I)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 256*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (116*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     8*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 48*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     48*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 136*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     16*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 16*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     104*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 384*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 452*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     452*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 664*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((2*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - 
     (2*G[0, 0, x])/(-1 + RATIO[x])^2 - (271801*Pi^2*RATIO[x])/2592 + 
     (48*I)*Pi^3*RATIO[x] + (455*Pi^4*RATIO[x])/108 - 
     ((4331*I)/540)*Pi^5*RATIO[x] + (2999*Pi^6*RATIO[x])/45360 - 
     (184*Pi^2*G[0, x]*RATIO[x])/27 + ((650*I)/9)*Pi^3*G[0, x]*RATIO[x] + 
     (991*Pi^4*G[0, x]*RATIO[x])/540 + ((14*I)/45)*Pi^5*G[0, x]*RATIO[x] + 
     (1051*Pi^2*G[1, x]*RATIO[x])/72 - ((859*I)/18)*Pi^3*G[1, x]*RATIO[x] + 
     (2429*Pi^4*G[1, x]*RATIO[x])/540 - ((14*I)/45)*Pi^5*G[1, x]*RATIO[x] - 
     (271801*G[0, 0, x]*RATIO[x])/1296 + (96*I)*Pi*G[0, 0, x]*RATIO[x] - 
     (127*Pi^2*G[0, 0, x]*RATIO[x])/36 - ((185*I)/9)*Pi^3*G[0, 0, x]*
      RATIO[x] + (923*Pi^4*G[0, 0, x]*RATIO[x])/360 + 
     (271801*G[0, 1, x]*RATIO[x])/1296 - (96*I)*Pi*G[0, 1, x]*RATIO[x] + 
     (375*Pi^2*G[0, 1, x]*RATIO[x])/8 - ((83*I)/3)*Pi^3*G[0, 1, x]*RATIO[x] - 
     (5411*Pi^4*G[0, 1, x]*RATIO[x])/360 + (271801*G[1, 0, x]*RATIO[x])/
      1296 - (96*I)*Pi*G[1, 0, x]*RATIO[x] - (161*Pi^2*G[1, 0, x]*RATIO[x])/
      12 + ((125*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] - 
     (1051*Pi^4*G[1, 0, x]*RATIO[x])/360 - (271801*G[1, 1, x]*RATIO[x])/
      1296 + (96*I)*Pi*G[1, 1, x]*RATIO[x] - (2275*Pi^2*G[1, 1, x]*RATIO[x])/
      72 + ((121*I)/3)*Pi^3*G[1, 1, x]*RATIO[x] + 
     (6011*Pi^4*G[1, 1, x]*RATIO[x])/360 + (985*G[0, 0, 0, x]*RATIO[x])/9 + 
     ((712*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (119*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + ((2*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] + (6097*G[0, 0, 1, x]*RATIO[x])/108 - 
     (219*I)*Pi*G[0, 0, 1, x]*RATIO[x] + (344*Pi^2*G[0, 0, 1, x]*RATIO[x])/
      9 - ((116*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] + 
     (6097*G[0, 1, 0, x]*RATIO[x])/108 - ((1153*I)/3)*Pi*G[0, 1, 0, x]*
      RATIO[x] + (499*Pi^2*G[0, 1, 0, x]*RATIO[x])/18 - 
     ((38*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] - (12007*G[0, 1, 1, x]*RATIO[x])/
      54 + (366*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (11*Pi^2*G[0, 1, 1, x]*RATIO[x])/2 - (4*I)*Pi^3*G[0, 1, 1, x]*RATIO[x] - 
     (10139*G[1, 0, 0, x]*RATIO[x])/108 - ((565*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x] + (5*Pi^2*G[1, 0, 0, x]*RATIO[x])/18 - 
     ((2*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] - (3889*G[1, 0, 1, x]*RATIO[x])/
      54 + (170*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     (319*Pi^2*G[1, 0, 1, x]*RATIO[x])/6 + ((112*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] - (3889*G[1, 1, 0, x]*RATIO[x])/54 + 
     ((1006*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - 
     (137*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 + ((34*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] + (2855*G[1, 1, 1, x]*RATIO[x])/12 - 
     (317*I)*Pi*G[1, 1, 1, x]*RATIO[x] + (74*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + 
     ((20*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] - (905*G[0, 0, 0, 0, x]*RATIO[x])/
      9 - ((328*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
     (5*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + (2513*G[0, 0, 0, 1, x]*RATIO[x])/
      9 + (94*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
     (182*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 + 
     (2513*G[0, 0, 1, 0, x]*RATIO[x])/9 - (52*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] - (65*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 - 
     (3554*G[0, 0, 1, 1, x]*RATIO[x])/9 + ((10*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] - (577*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 + 
     (2423*G[0, 1, 0, 0, x]*RATIO[x])/12 + ((64*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x] - (119*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 
     (5795*G[0, 1, 0, 1, x]*RATIO[x])/12 + (120*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] - (529*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/6 - 
     (5795*G[0, 1, 1, 0, x]*RATIO[x])/12 + (140*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x] + (230*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + 
     (8411*G[0, 1, 1, 1, x]*RATIO[x])/12 - ((652*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x] + (371*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/2 + 
     (431*G[1, 0, 0, 0, x]*RATIO[x])/9 + ((214*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] - Pi^2*G[1, 0, 0, 0, x]*RATIO[x] - 
     (1628*G[1, 0, 0, 1, x]*RATIO[x])/9 - (146*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] - (145*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 - 
     (1628*G[1, 0, 1, 0, x]*RATIO[x])/9 + (104*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] + (82*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 + 
     (2258*G[1, 0, 1, 1, x]*RATIO[x])/9 + ((104*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] + 175*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] - 
     (1831*G[1, 1, 0, 0, x]*RATIO[x])/12 + ((86*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] + 42*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] + 
     (4655*G[1, 1, 0, 1, x]*RATIO[x])/12 - (80*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] + (147*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/2 + 
     (4655*G[1, 1, 1, 0, x]*RATIO[x])/12 - (204*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] - (256*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - 
     (2241*G[1, 1, 1, 1, x]*RATIO[x])/4 + ((574*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] - (1031*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/6 + 
     44*G[0, 0, 0, 0, 0, x]*RATIO[x] + (24*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (412*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (32*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     (412*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - (144*I)*Pi*G[0, 0, 0, 1, 0, x]*
      RATIO[x] + (506*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 + 
     (144*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] + 
     (23*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 - (108*I)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - (367*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (124*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     (367*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 + (156*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + (389*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - 
     (212*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
     (122*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 - (48*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - 34*G[0, 1, 0, 0, 1, x]*RATIO[x] + 
     (140*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 34*G[0, 1, 0, 1, 0, x]*
      RATIO[x] + (88*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     206*G[0, 1, 0, 1, 1, x]*RATIO[x] - (156*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] + (79*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (12*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
     (497*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - (128*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (497*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (4*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] - 367*G[0, 1, 1, 1, 1, x]*
      RATIO[x] + (136*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     40*G[1, 0, 0, 0, 0, x]*RATIO[x] - (24*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (242*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (96*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (242*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + (160*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x] - (512*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - 
     (272*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] - 
     (31*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 + (100*I)*Pi*G[1, 0, 1, 0, 0, x]*
      RATIO[x] + (511*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (204*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     (511*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - (164*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - (335*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + 
     (356*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (178*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 + (40*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x] + 84*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     (220*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] + 84*G[1, 1, 0, 1, 0, x]*
      RATIO[x] - (96*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     176*G[1, 1, 0, 1, 1, x]*RATIO[x] + (300*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - (127*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (4*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] - 
     (521*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 + (224*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x] - (521*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (4*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
     (863*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 - (296*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 8*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 
     32*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 32*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] - 60*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] + 
     22*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 162*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] - 162*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 
     354*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] - 20*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 84*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     84*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 208*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] - 334*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     490*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 490*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 846*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 
     32*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] - 12*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     140*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] - 135*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x] + 211*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] + 
     211*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 439*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 40*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     28*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 28*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 112*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     427*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 435*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 435*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     771*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 8*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] - 28*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 
     28*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] + 108*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] - 14*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     158*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 158*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x] - 494*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     20*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 76*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x] + 76*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] - 
     284*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 334*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 502*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     502*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 1046*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 36*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 
     4*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] - 4*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 
     204*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 127*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x] - 211*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] - 
     211*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 623*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] - 44*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     36*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 36*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] + 228*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     439*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 475*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 475*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
     1051*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (-Pi^2/4 + G[0, x]/2 - G[1, x]/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + 
       G[1, 0, x]/2 - G[1, 1, x]/2 + (11/3 + Pi^2/4 - (67*G[0, x])/9 + 
         (2*I)*Pi*G[0, x] - G[1, x]/3 - (2*I)*Pi*G[1, x] - 3*G[0, 1, x] - 
         3*G[1, 0, x] + G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*
        RATIO[x]) + Log[mu2/s]^3*((25*Pi^2)/9 - (50*G[0, x])/9 + 
       (50*G[1, x])/9 + Pi^2*G[1, x] + (50*G[0, 0, x])/9 - 
       (68*G[0, 1, x])/9 - (68*G[1, 0, x])/9 + (86*G[1, 1, x])/9 + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       2*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
       6*G[1, 1, 1, x] + ((25*Pi^2)/9 + Pi^2*G[1, x] + (50*G[0, 0, x])/9 - 
         (50*G[0, 1, x])/9 - (50*G[1, 0, x])/9 + (50*G[1, 1, x])/9 + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (-2581/108 - (83*Pi^2)/18 - (496*G[0, x])/27 - 
         ((26*I)/3)*Pi*G[0, x] - (7*Pi^2*G[0, x])/3 + (100*G[1, x])/27 + 
         ((26*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + (190*G[0, 1, x])/9 - 
         ((16*I)/3)*Pi*G[0, 1, x] + (190*G[1, 0, x])/9 - 
         ((16*I)/3)*Pi*G[1, 0, x] - (100*G[1, 1, x])/9 + 
         ((32*I)/3)*Pi*G[1, 1, x] + (20*G[0, 1, 1, x])/3 + 
         (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - 14*Zeta[3])) + 
     (989*Zeta[3])/18 - ((448*I)/3)*Pi*Zeta[3] - (92*Pi^2*Zeta[3])/9 + 
     ((28*I)/3)*Pi^3*Zeta[3] + (1565*G[0, x]*Zeta[3])/6 - 
     ((50*I)/3)*Pi*G[0, x]*Zeta[3] - (80*Pi^2*G[0, x]*Zeta[3])/3 + 
     (1181*G[1, x]*Zeta[3])/6 + ((380*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (91*Pi^2*G[1, x]*Zeta[3])/3 + (332*G[0, 0, x]*Zeta[3])/9 + 
     (24*I)*Pi*G[0, 0, x]*Zeta[3] - (4154*G[0, 1, x]*Zeta[3])/9 - 
     (104*I)*Pi*G[0, 1, x]*Zeta[3] + (3160*G[1, 0, x]*Zeta[3])/9 - 
     (24*I)*Pi*G[1, 0, x]*Zeta[3] + (914*G[1, 1, x]*Zeta[3])/9 + 
     (104*I)*Pi*G[1, 1, x]*Zeta[3] - 8*G[0, 0, 0, x]*Zeta[3] - 
     82*G[0, 0, 1, x]*Zeta[3] + 56*G[0, 1, 0, x]*Zeta[3] + 
     6*G[0, 1, 1, x]*Zeta[3] + 10*G[1, 0, 0, x]*Zeta[3] + 
     96*G[1, 0, 1, x]*Zeta[3] - 42*G[1, 1, 0, x]*Zeta[3] - 
     36*G[1, 1, 1, x]*Zeta[3] + (264073*RATIO[(1 - x)^(-1)]*Zeta[3])/486 + 
     ((308*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (379*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - ((38*I)/3)*Pi^3*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (13789*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/27 - ((20*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (239*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (1733*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
     ((184*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (56*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     70*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (32*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (2314*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 + (108*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (2564*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     ((116*I)/3)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (152*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     ((8*I)/3)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     16*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     32*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     32*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     148*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     32*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (172*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     36*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (200*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     288*G[1, x]*RATIO[x^(-1)]*Zeta[3] + (451*RATIO[x]*Zeta[3])/3 - 
     ((1084*I)/3)*Pi*RATIO[x]*Zeta[3] - (260*Pi^2*RATIO[x]*Zeta[3])/9 + 
     ((16*I)/3)*Pi^3*RATIO[x]*Zeta[3] + (4927*G[0, x]*RATIO[x]*Zeta[3])/18 + 
     ((118*I)/3)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (116*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 - (4045*G[1, x]*RATIO[x]*Zeta[3])/
      18 + ((200*I)/3)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 
     (127*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 
     (584*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + (24*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] - (3938*G[0, 1, x]*RATIO[x]*Zeta[3])/9 - 
     (128*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + 
     (28*G[1, 0, x]*RATIO[x]*Zeta[3])/9 - (48*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] + (3434*G[1, 1, x]*RATIO[x]*Zeta[3])/9 + 
     (176*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 8*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] + 326*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 
     304*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 30*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     10*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 312*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 
     318*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 112*Zeta[3]^2 - 
     (116*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 - 518*RATIO[x]*Zeta[3]^2 + 
     Log[mu2/s]^2*((13*Pi^2)/18 + ((11*I)/3)*Pi^3 + (13*Pi^4)/45 - 
       (13*G[0, x])/3 - (6*I)*Pi*G[0, x] - (55*Pi^2*G[0, x])/18 - 
       ((2*I)/3)*Pi^3*G[0, x] + (13*G[1, x])/3 + (6*I)*Pi*G[1, x] - 
       (101*Pi^2*G[1, x])/18 + ((2*I)/3)*Pi^3*G[1, x] + 3*G[0, 0, x] + 
       (10*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 + (23*G[0, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/6 + (23*G[1, 0, x])/3 - 
       (10*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - (55*G[1, 1, x])/3 - 
       (2*I)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/6 - (16*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] - (4*G[0, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, x] + 26*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
       (40*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] + 26*G[1, 0, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, x] + 26*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
       (170*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 
       6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] - 
       2*G[1, 0, 0, 0, x] + 8*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
       14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 
       ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] - 2*Zeta[3] + 
       8*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3] + 
       RATIO[x]*((-5*Pi^2)/6 + (3*I)*Pi^3 + (59*Pi^4)/90 - 
         (20*Pi^2*G[0, x])/9 - ((2*I)/3)*Pi^3*G[0, x] - (55*Pi^2*G[1, x])/9 + 
         ((2*I)/3)*Pi^3*G[1, x] - (5*G[0, 0, x])/3 + (6*I)*Pi*G[0, 0, x] + 
         (3*Pi^2*G[0, 0, x])/2 + (5*G[0, 1, x])/3 - (6*I)*Pi*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/6 + (5*G[1, 0, x])/3 - (6*I)*Pi*G[1, 0, x] - 
         (3*Pi^2*G[1, 0, x])/2 - (5*G[1, 1, x])/3 + (6*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/6 - (22*G[0, 0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, x] - (10*G[0, 0, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 1, x] - (10*G[0, 1, 0, x])/3 + 
         (4*I)*Pi*G[0, 1, 0, x] + 14*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] - 
         (28*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] + 20*G[1, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, x] + 20*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         (92*G[1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 22*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 20*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
         14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
         6*Zeta[3] + (12*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - 
         8*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-93233/1296 + 
         (95*Pi^2)/18 - (3*I)*Pi^3 - (217*Pi^4)/360 + (1157*G[0, x])/18 - 
         ((92*I)/3)*Pi*G[0, x] + (29*Pi^2*G[0, x])/2 - I*Pi^3*G[0, x] + 
         (89*G[1, x])/12 + ((98*I)/3)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 
         ((5*I)/3)*Pi^3*G[1, x] + 2*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
         (10*Pi^2*G[0, 0, x])/3 + (202*G[0, 1, x])/9 + (32*I)*Pi*G[0, 1, x] + 
         (22*Pi^2*G[0, 1, x])/3 + (202*G[1, 0, x])/9 + (26*I)*Pi*G[1, 0, x] + 
         8*Pi^2*G[1, 0, x] - (8*G[1, 1, x])/9 - (52*I)*Pi*G[1, 1, x] - 
         9*Pi^2*G[1, 1, x] + (22*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
         (40*G[0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] - 
         (40*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] - 18*G[0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, x] - (112*G[1, 0, 1, x])/3 + 
         (12*I)*Pi*G[1, 0, 1, x] - (112*G[1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, x] + (56*G[1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
         8*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 
         8*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + (344*Zeta[3])/9 + 
         (4*I)*Pi*Zeta[3] + 30*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3])) + 
     Log[mu2/s]*((-10237*Pi^2)/216 - ((88*I)/3)*Pi^3 - (581*Pi^4)/180 + 
       (12733*G[0, x])/108 + (48*I)*Pi*G[0, x] + (545*Pi^2*G[0, x])/18 + 
       ((16*I)/3)*Pi^3*G[0, x] - (12733*G[1, x])/108 - (48*I)*Pi*G[1, x] - 
       (523*Pi^2*G[1, x])/18 - ((38*I)/3)*Pi^3*G[1, x] - 
       (26*Pi^4*G[1, x])/45 - (11581*G[0, 0, x])/108 - (80*I)*Pi*G[0, 0, x] - 
       (83*Pi^2*G[0, 0, x])/6 + (17701*G[0, 1, x])/108 - 
       (4*I)*Pi*G[0, 1, x] + (95*Pi^2*G[0, 1, x])/18 + 
       ((4*I)/3)*Pi^3*G[0, 1, x] + (17701*G[1, 0, x])/108 + 
       (92*I)*Pi*G[1, 0, x] + (431*Pi^2*G[1, 0, x])/18 + 
       ((4*I)/3)*Pi^3*G[1, 0, x] - (23821*G[1, 1, x])/108 - 
       (8*I)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/18 - 
       ((8*I)/3)*Pi^3*G[1, 1, x] + (128*G[0, 0, 0, x])/3 + 
       (32*I)*Pi*G[0, 0, 0, x] - (386*G[0, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, x] - 3*Pi^2*G[0, 0, 1, x] - 
       (386*G[0, 1, 0, x])/3 - (28*I)*Pi*G[0, 1, 0, x] - 
       3*Pi^2*G[0, 1, 0, x] + (328*G[0, 1, 1, x])/3 - 
       (48*I)*Pi*G[0, 1, 1, x] - (10*Pi^2*G[0, 1, 1, x])/3 - 
       (98*G[1, 0, 0, x])/3 - (52*I)*Pi*G[1, 0, 0, x] - 
       3*Pi^2*G[1, 0, 0, x] + (328*G[1, 0, 1, x])/3 + (4*Pi^2*G[1, 0, 1, x])/
        3 + (328*G[1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 0, x] + 
       6*Pi^2*G[1, 1, 0, x] - (242*G[1, 1, 1, x])/3 + 
       (52*I)*Pi*G[1, 1, 1, x] + 11*Pi^2*G[1, 1, 1, x] - 
       16*G[0, 0, 0, 0, x] + (176*G[0, 0, 0, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + (176*G[0, 0, 1, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, 0, x] - 60*G[0, 0, 1, 1, x] - 
       (16*I)*Pi*G[0, 0, 1, 1, x] + (32*G[0, 1, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 
       (16*I)*Pi*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] + 
       (24*I)*Pi*G[0, 1, 1, 1, x] + (80*G[1, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 0, x] - 52*G[1, 0, 0, 1, x] - 
       (16*I)*Pi*G[1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, x] - 
       (16*I)*Pi*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, x] + 
       20*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, x] + 
       (568*G[1, 1, 1, 1, x])/3 - (32*I)*Pi*G[1, 1, 1, 1, x] - 
       4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
       24*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
       48*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 1, x] - 
       12*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
       16*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
       4*G[1, 0, 1, 0, 0, x] - 20*G[1, 0, 1, 0, 1, x] - 
       20*G[1, 0, 1, 1, 0, x] + 28*G[1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
       12*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
       12*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
       16*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + 
       ((32*I)*Pi*G[1, x] - (24*I)*Pi*G[0, 1, x] - (24*I)*Pi*G[1, 0, x] + 
         32*G[1, 1, x] + (64*I)*Pi*G[1, 1, x] - 24*G[0, 1, 1, x] - 
         24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 96*G[1, 1, 1, x])*
        RATIO[x^(-1)] + 16*Zeta[3] - 7*Pi^2*Zeta[3] - 50*G[0, x]*Zeta[3] + 
       54*G[1, x]*Zeta[3] - 14*G[0, 0, x]*Zeta[3] - 2*G[0, 1, x]*Zeta[3] - 
       2*G[1, 0, x]*Zeta[3] + 18*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-7549*Pi^2)/216 - (24*I)*Pi^3 - (1109*Pi^4)/180 + 
         (160*Pi^2*G[0, x])/9 + ((16*I)/3)*Pi^3*G[0, x] + 
         (11*Pi^4*G[0, x])/15 - (145*Pi^2*G[1, x])/9 - ((34*I)/3)*Pi^3*
          G[1, x] - (92*Pi^4*G[1, x])/45 - (7549*G[0, 0, x])/108 - 
         (48*I)*Pi*G[0, 0, x] - (83*Pi^2*G[0, 0, x])/6 + 
         (7549*G[0, 1, x])/108 + (48*I)*Pi*G[0, 1, x] + (281*Pi^2*G[0, 1, x])/
          18 + ((4*I)/3)*Pi^3*G[0, 1, x] + (7549*G[1, 0, x])/108 + 
         (48*I)*Pi*G[1, 0, x] + (329*Pi^2*G[1, 0, x])/18 + 
         ((4*I)/3)*Pi^3*G[1, 0, x] - (7549*G[1, 1, x])/108 - 
         (48*I)*Pi*G[1, 1, x] - (61*Pi^2*G[1, 1, x])/18 - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + (176*G[0, 0, 0, x])/3 + 
         (32*I)*Pi*G[0, 0, 0, x] - (310*G[0, 0, 1, x])/3 + 
         (52*I)*Pi*G[0, 0, 1, x] - 11*Pi^2*G[0, 0, 1, x] - 
         (310*G[0, 1, 0, x])/3 - (44*I)*Pi*G[0, 1, 0, x] - 
         7*Pi^2*G[0, 1, 0, x] + 148*G[0, 1, 1, x] - (40*I)*Pi*G[0, 1, 1, x] + 
         (50*Pi^2*G[0, 1, 1, x])/3 - (166*G[1, 0, 0, x])/3 - 
         (44*I)*Pi*G[1, 0, 0, x] - 3*Pi^2*G[1, 0, 0, x] + 100*G[1, 0, 1, x] - 
         (40*I)*Pi*G[1, 0, 1, x] + (40*Pi^2*G[1, 0, 1, x])/3 + 
         100*G[1, 1, 0, x] + (56*I)*Pi*G[1, 1, 0, x] + 
         10*Pi^2*G[1, 1, 0, x] - (434*G[1, 1, 1, x])/3 + 
         (28*I)*Pi*G[1, 1, 1, x] - 13*Pi^2*G[1, 1, 1, x] - 
         16*G[0, 0, 0, 0, x] + (188*G[0, 0, 0, 1, x])/3 - 
         (64*I)*Pi*G[0, 0, 0, 1, x] + (188*G[0, 0, 1, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 
         (128*I)*Pi*G[0, 0, 1, 1, x] + (44*G[0, 1, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 52*G[0, 1, 0, 1, x] + 
         (80*I)*Pi*G[0, 1, 0, 1, x] - 52*G[0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
         (144*I)*Pi*G[0, 1, 1, 1, x] + (92*G[1, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 0, x] - 56*G[1, 0, 0, 1, x] + 
         (80*I)*Pi*G[1, 0, 0, 1, x] - 56*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 
         (144*I)*Pi*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] - 
         (96*I)*Pi*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + 
         (232*G[1, 1, 1, 1, x])/3 + (160*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
         144*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
         72*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 0, x] - 200*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
         16*G[1, 0, 0, 1, 0, x] + 64*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 188*G[1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 0, 1, 0, x] - 112*G[1, 1, 0, 1, 1, x] + 
         12*G[1, 1, 1, 0, 0, x] - 40*G[1, 1, 1, 0, 1, x] - 
         40*G[1, 1, 1, 1, 0, x] + 280*G[1, 1, 1, 1, 1, x] - 48*Zeta[3] - 
         (96*I)*Pi*Zeta[3] - 7*Pi^2*Zeta[3] - 64*G[0, x]*Zeta[3] + 
         (24*I)*Pi*G[0, x]*Zeta[3] + 52*G[1, x]*Zeta[3] - 
         (48*I)*Pi*G[1, x]*Zeta[3] - 14*G[0, 0, x]*Zeta[3] - 
         2*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 
         18*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (96128/729 + (124891*Pi^2)/1944 + (24*I)*Pi^3 + (2483*Pi^4)/540 + 
         (55879*G[0, x])/216 - ((1240*I)/27)*Pi*G[0, x] - 
         (44*Pi^2*G[0, x])/3 + ((22*I)/9)*Pi^3*G[0, x] + 
         (13*Pi^4*G[0, x])/20 - (18601*G[1, x])/162 + ((808*I)/27)*Pi*
          G[1, x] - (299*Pi^2*G[1, x])/9 - ((16*I)/9)*Pi^3*G[1, x] + 
         (5*Pi^4*G[1, x])/9 - 16*G[0, 0, x] + (48*I)*Pi*G[0, 0, x] + 
         (80*Pi^2*G[0, 0, x])/3 - (4279*G[0, 1, x])/27 + 
         ((40*I)/3)*Pi*G[0, 1, x] - (119*Pi^2*G[0, 1, x])/3 - 
         ((10*I)/3)*Pi^3*G[0, 1, x] - (4279*G[1, 0, x])/27 + 
         ((184*I)/3)*Pi*G[1, 0, x] - 45*Pi^2*G[1, 0, x] + 
         (2*I)*Pi^3*G[1, 0, x] + (9373*G[1, 1, x])/54 - 
         ((392*I)/3)*Pi*G[1, 1, x] + (35*Pi^2*G[1, 1, x])/3 - 
         ((16*I)/3)*Pi^3*G[1, 1, x] - (176*G[0, 0, 0, x])/3 - 
         (32*I)*Pi*G[0, 0, 0, x] + (308*G[0, 0, 1, x])/3 + 
         ((220*I)/3)*Pi*G[0, 0, 1, x] + 20*Pi^2*G[0, 0, 1, x] + 
         (308*G[0, 1, 0, x])/3 + ((272*I)/3)*Pi*G[0, 1, 0, x] + 
         (52*Pi^2*G[0, 1, 0, x])/3 - (1208*G[0, 1, 1, x])/9 - 
         ((412*I)/3)*Pi*G[0, 1, 1, x] - (70*Pi^2*G[0, 1, 1, x])/3 - 
         4*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] + (20*Pi^2*G[1, 0, 0, x])/
          3 + (184*G[1, 0, 1, x])/9 - ((332*I)/3)*Pi*G[1, 0, 1, x] - 
         26*Pi^2*G[1, 0, 1, x] + (184*G[1, 1, 0, x])/9 - 
         (52*I)*Pi*G[1, 1, 0, x] - (74*Pi^2*G[1, 1, 0, x])/3 - 
         (448*G[1, 1, 1, x])/3 + (156*I)*Pi*G[1, 1, 1, x] + 
         24*Pi^2*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - (236*G[0, 0, 0, 1, x])/
          3 - (8*I)*Pi*G[0, 0, 0, 1, x] - (236*G[0, 0, 1, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, 0, x] + (536*G[0, 0, 1, 1, x])/3 - 
         (44*G[0, 1, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, x] + 
         132*G[0, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, x] + 
         132*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] - 
         (700*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] - 
         (140*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         (176*G[1, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         (176*G[1, 0, 1, 0, x])/3 + (24*I)*Pi*G[1, 0, 1, 0, x] - 
         (284*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 1, 0, 0, x] + (68*G[1, 1, 0, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, 1, x] + (68*G[1, 1, 1, 0, x])/3 + 
         96*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 0, 1, x] + 
         8*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 1, 1, x] + 
         8*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, x] - 
         32*G[0, 1, 0, 1, 0, x] + 64*G[0, 1, 0, 1, 1, x] + 
         56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
         72*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         40*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] + 
         40*G[1, 0, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 0, x] - 
         40*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 1, 0, x] + (3377*Zeta[3])/9 - (32*I)*Pi*Zeta[3] + 
         (67*Pi^2*Zeta[3])/9 + (20*G[0, x]*Zeta[3])/9 + 
         (12*I)*Pi*G[0, x]*Zeta[3] - (140*G[1, x]*Zeta[3])/3 - 
         (28*I)*Pi*G[1, x]*Zeta[3] - 56*G[0, 1, x]*Zeta[3] - 
         56*G[1, 0, x]*Zeta[3] + 36*G[1, 1, x]*Zeta[3] - 124*Zeta[5])) + 
     157*Zeta[5] + (42*I)*Pi*Zeta[5] + 106*G[0, x]*Zeta[5] - 
     146*G[1, x]*Zeta[5] - (1609*RATIO[(1 - x)^(-1)]*Zeta[5])/3 - 
     (84*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] - 12*G[0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] + 40*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     284*RATIO[x]*Zeta[5] - (6*I)*Pi*RATIO[x]*Zeta[5] + 
     76*G[0, x]*RATIO[x]*Zeta[5] - 116*G[1, x]*RATIO[x]*Zeta[5]) + 
   ((3583*Pi^2)/96 + ((38*I)/9)*Pi^3 - (154*Pi^4)/45 + ((1307*I)/1080)*Pi^5 + 
     (5303*Pi^6)/22680 + (1315*G[0, x])/16 + ((83*I)/3)*Pi*G[0, x] + 
     (569*Pi^2*G[0, x])/18 - ((2*I)/3)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/6 - 
     ((13*I)/60)*Pi^5*G[0, x] - (1315*G[1, x])/16 - ((83*I)/3)*Pi*G[1, x] + 
     (215*Pi^2*G[1, x])/9 + (11*I)*Pi^3*G[1, x] - (283*Pi^4*G[1, x])/120 + 
     ((47*I)/36)*Pi^5*G[1, x] + (3093*G[0, 0, x])/16 + 
     ((248*I)/3)*Pi*G[0, 0, x] - (29*Pi^2*G[0, 0, x])/2 - 
     ((37*I)/3)*Pi^3*G[0, 0, x] - (47*Pi^4*G[0, 0, x])/180 - 
     (9643*G[0, 1, x])/48 - ((266*I)/3)*Pi*G[0, 1, x] - 
     (1247*Pi^2*G[0, 1, x])/72 - ((77*I)/6)*Pi^3*G[0, 1, x] - 
     (251*Pi^4*G[0, 1, x])/360 - (9643*G[1, 0, x])/48 - 
     ((238*I)/3)*Pi*G[1, 0, x] + (103*Pi^2*G[1, 0, x])/18 - 
     ((112*I)/9)*Pi^3*G[1, 0, x] + (739*Pi^4*G[1, 0, x])/180 + 
     (10007*G[1, 1, x])/48 + ((256*I)/3)*Pi*G[1, 1, x] - 
     (749*Pi^2*G[1, 1, x])/72 + ((5*I)/18)*Pi^3*G[1, 1, x] + 
     (227*Pi^4*G[1, 1, x])/72 + 230*G[0, 0, 0, x] + (25*I)*Pi*G[0, 0, 0, x] - 
     (167*Pi^2*G[0, 0, 0, x])/6 + (4*I)*Pi^3*G[0, 0, 0, x] - 
     (2641*G[0, 0, 1, x])/12 - (66*I)*Pi*G[0, 0, 1, x] - 
     (125*Pi^2*G[0, 0, 1, x])/9 - ((10*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (2641*G[0, 1, 0, x])/12 + ((19*I)/3)*Pi*G[0, 1, 0, x] - 
     (281*Pi^2*G[0, 1, 0, x])/9 - ((4*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (1207*G[0, 1, 1, x])/6 + ((226*I)/3)*Pi*G[0, 1, 1, x] + 
     (77*Pi^2*G[0, 1, 1, x])/18 + (14*I)*Pi^3*G[0, 1, 1, x] - 
     (353*G[1, 0, 0, x])/3 - ((104*I)/3)*Pi*G[1, 0, 0, x] - 
     (145*Pi^2*G[1, 0, 0, x])/18 - ((44*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (1297*G[1, 0, 1, x])/12 + (8*I)*Pi*G[1, 0, 1, x] + 
     (100*Pi^2*G[1, 0, 1, x])/9 + ((32*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (1297*G[1, 1, 0, x])/12 + ((2*I)/3)*Pi*G[1, 1, 0, x] + 
     (295*Pi^2*G[1, 1, 0, x])/9 + ((4*I)/3)*Pi^3*G[1, 1, 0, x] - 
     (179*G[1, 1, 1, x])/2 - ((44*I)/3)*Pi*G[1, 1, 1, x] + 
     (55*Pi^2*G[1, 1, 1, x])/6 - ((32*I)/3)*Pi^3*G[1, 1, 1, x] - 
     6*G[0, 0, 0, 0, x] - (32*I)*Pi*G[0, 0, 0, 0, x] + 
     (21*Pi^2*G[0, 0, 0, 0, x])/2 - 23*G[0, 0, 0, 1, x] - 
     (2*I)*Pi*G[0, 0, 0, 1, x] + (8*Pi^2*G[0, 0, 0, 1, x])/3 - 
     23*G[0, 0, 1, 0, x] + ((140*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (37*Pi^2*G[0, 0, 1, 0, x])/6 + 4*G[0, 0, 1, 1, x] - 
     ((40*I)/3)*Pi*G[0, 0, 1, 1, x] + 7*Pi^2*G[0, 0, 1, 1, x] - 
     (127*G[0, 1, 0, 0, x])/4 + ((20*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     2*Pi^2*G[0, 1, 0, 0, x] + (1021*G[0, 1, 0, 1, x])/12 + 
     (19*I)*Pi*G[0, 1, 0, 1, x] - (91*Pi^2*G[0, 1, 0, 1, x])/6 + 
     (1021*G[0, 1, 1, 0, x])/12 + ((220*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (5*Pi^2*G[0, 1, 1, 0, x])/3 - (199*G[0, 1, 1, 1, x])/4 - 
     ((55*I)/3)*Pi*G[0, 1, 1, 1, x] - (19*Pi^2*G[0, 1, 1, 1, x])/6 - 
     62*G[1, 0, 0, 0, x] - ((136*I)/3)*Pi*G[1, 0, 0, 0, x] - 
     (77*Pi^2*G[1, 0, 0, 0, x])/6 + (205*G[1, 0, 0, 1, x])/3 + 
     ((124*I)/3)*Pi*G[1, 0, 0, 1, x] + (25*Pi^2*G[1, 0, 0, 1, x])/3 + 
     (205*G[1, 0, 1, 0, x])/3 + (34*I)*Pi*G[1, 0, 1, 0, x] - 
     (13*Pi^2*G[1, 0, 1, 0, x])/2 - (283*G[1, 0, 1, 1, x])/3 - 
     ((28*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*Pi^2*G[1, 0, 1, 1, x] + 
     (265*G[1, 1, 0, 0, x])/12 - ((10*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     9*Pi^2*G[1, 1, 0, 0, x] - (665*G[1, 1, 0, 1, x])/12 - 
     ((43*I)/3)*Pi*G[1, 1, 0, 1, x] - (17*Pi^2*G[1, 1, 0, 1, x])/2 - 
     (665*G[1, 1, 1, 0, x])/12 - (72*I)*Pi*G[1, 1, 1, 0, x] - 
     10*Pi^2*G[1, 1, 1, 0, x] + (271*G[1, 1, 1, 1, x])/4 - 
     (11*I)*Pi*G[1, 1, 1, 1, x] + (125*Pi^2*G[1, 1, 1, 1, x])/6 - 
     125*G[0, 0, 0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     47*G[0, 0, 0, 0, 1, x] - (36*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     47*G[0, 0, 0, 1, 0, x] - (20*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     27*G[0, 0, 0, 1, 1, x] + (44*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     15*G[0, 0, 1, 0, 0, x] - (6*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (161*G[0, 0, 1, 0, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (161*G[0, 0, 1, 1, 0, x])/3 + (22*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     65*G[0, 0, 1, 1, 1, x] - (20*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     65*G[0, 1, 0, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (287*G[0, 1, 0, 0, 1, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (287*G[0, 1, 0, 1, 0, x])/3 + (40*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (230*G[0, 1, 0, 1, 1, x])/3 + (431*G[0, 1, 1, 0, 0, x])/3 + 
     (32*I)*Pi*G[0, 1, 1, 0, 0, x] - (211*G[0, 1, 1, 0, 1, x])/3 - 
     (8*I)*Pi*G[0, 1, 1, 0, 1, x] - (211*G[0, 1, 1, 1, 0, x])/3 - 
     (68*I)*Pi*G[0, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, x] - 
     (4*I)*Pi*G[0, 1, 1, 1, 1, x] - 110*G[1, 0, 0, 0, 0, x] - 
     (64*I)*Pi*G[1, 0, 0, 0, 0, x] + (188*G[1, 0, 0, 0, 1, x])/3 + 
     (12*I)*Pi*G[1, 0, 0, 0, 1, x] + (188*G[1, 0, 0, 1, 0, x])/3 + 
     (48*I)*Pi*G[1, 0, 0, 1, 0, x] - (22*G[1, 0, 0, 1, 1, x])/3 - 
     (16*I)*Pi*G[1, 0, 0, 1, 1, x] + (334*G[1, 0, 1, 0, 0, x])/3 + 
     (58*I)*Pi*G[1, 0, 1, 0, 0, x] - (190*G[1, 0, 1, 0, 1, x])/3 - 
     (4*I)*Pi*G[1, 0, 1, 0, 1, x] - (190*G[1, 0, 1, 1, 0, x])/3 - 
     (46*I)*Pi*G[1, 0, 1, 1, 0, x] + 28*G[1, 0, 1, 1, 1, x] - 
     (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, 0, 0, x] - (178*G[1, 1, 0, 0, 1, x])/3 + 
     (48*I)*Pi*G[1, 1, 0, 0, 1, x] - (178*G[1, 1, 0, 1, 0, x])/3 - 
     (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 9*G[1, 1, 0, 1, 1, x] - 
     (44*I)*Pi*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 0, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
     (44*I)*Pi*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] + 
     (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 61*G[1, 1, 1, 1, 1, x] + 
     (44*I)*Pi*G[1, 1, 1, 1, 1, x] - 91*G[0, 0, 0, 0, 0, 0, x] - 
     G[0, 0, 0, 0, 0, 1, x] - G[0, 0, 0, 0, 1, 0, x] + 
     17*G[0, 0, 0, 0, 1, 1, x] + 38*G[0, 0, 0, 1, 0, 0, x] - 
     6*G[0, 0, 0, 1, 0, 1, x] - 6*G[0, 0, 0, 1, 1, 0, x] + 
     46*G[0, 0, 0, 1, 1, 1, x] + 87*G[0, 0, 1, 0, 0, 0, x] - 
     33*G[0, 0, 1, 0, 0, 1, x] - 33*G[0, 0, 1, 0, 1, 0, x] + 
     45*G[0, 0, 1, 0, 1, 1, x] + 10*G[0, 0, 1, 1, 0, 1, x] + 
     10*G[0, 0, 1, 1, 1, 0, x] - 66*G[0, 0, 1, 1, 1, 1, x] + 
     52*G[0, 1, 0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 0, 1, x] - 
     12*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] - 
     15*G[0, 1, 0, 1, 0, 0, x] + 39*G[0, 1, 0, 1, 0, 1, x] + 
     39*G[0, 1, 0, 1, 1, 0, x] - 63*G[0, 1, 0, 1, 1, 1, x] + 
     32*G[0, 1, 1, 0, 0, 0, x] - 16*G[0, 1, 1, 0, 0, 1, x] - 
     16*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
     93*G[0, 1, 1, 1, 0, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
     G[0, 1, 1, 1, 1, 0, x] + 59*G[0, 1, 1, 1, 1, 1, x] - 
     85*G[1, 0, 0, 0, 0, 0, x] + 41*G[1, 0, 0, 0, 0, 1, x] + 
     41*G[1, 0, 0, 0, 1, 0, x] - 25*G[1, 0, 0, 0, 1, 1, x] + 
     50*G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
     2*G[1, 0, 0, 1, 1, 0, x] - 46*G[1, 0, 0, 1, 1, 1, x] + 
     41*G[1, 0, 1, 0, 0, 0, x] + 21*G[1, 0, 1, 0, 0, 1, x] + 
     21*G[1, 0, 1, 0, 1, 0, x] - 53*G[1, 0, 1, 0, 1, 1, x] - 
     44*G[1, 0, 1, 1, 0, 0, x] - 30*G[1, 0, 1, 1, 0, 1, x] - 
     30*G[1, 0, 1, 1, 1, 0, x] + 78*G[1, 0, 1, 1, 1, 1, x] - 
     16*G[1, 1, 0, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 0, 1, x] + 
     32*G[1, 1, 0, 0, 1, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] + 
     11*G[1, 1, 0, 1, 0, 0, x] - 55*G[1, 1, 0, 1, 0, 1, x] - 
     55*G[1, 1, 0, 1, 1, 0, x] + 67*G[1, 1, 0, 1, 1, 1, x] - 
     20*G[1, 1, 1, 0, 0, 0, x] - 32*G[1, 1, 1, 0, 0, 1, x] - 
     32*G[1, 1, 1, 0, 1, 0, x] + 52*G[1, 1, 1, 0, 1, 1, x] + 
     53*G[1, 1, 1, 1, 0, 0, x] + 39*G[1, 1, 1, 1, 0, 1, x] + 
     39*G[1, 1, 1, 1, 1, 0, x] - 75*G[1, 1, 1, 1, 1, 1, x] + 
     (5599*RATIO[(1 - x)^(-1)])/48 - (6*I)*Pi*RATIO[(1 - x)^(-1)] + 
     (4859*Pi^2*RATIO[(1 - x)^(-1)])/288 + ((145*I)/18)*Pi^3*
      RATIO[(1 - x)^(-1)] + (547*Pi^4*RATIO[(1 - x)^(-1)])/72 - 
     (I/5)*Pi^5*RATIO[(1 - x)^(-1)] - (27917*Pi^6*RATIO[(1 - x)^(-1)])/
      27216 - 6*G[0, x]*RATIO[(1 - x)^(-1)] + (43*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (55*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/18 - 
     ((58*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (17*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/30 + ((28*I)/15)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] - (1495*G[1, x]*RATIO[(1 - x)^(-1)])/16 - 
     ((511*I)/8)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (97*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 - ((13*I)/6)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] - (257*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/120 - 
     ((229*I)/180)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
     43*G[0, 0, x]*RATIO[(1 - x)^(-1)] + ((124*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (57*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/2 + 
     (49*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 - 
     (511*G[0, 1, x]*RATIO[(1 - x)^(-1)])/8 - ((125*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (97*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (14*I)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (161*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/20 - 
     (511*G[1, 0, x]*RATIO[(1 - x)^(-1)])/8 + (12*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (29*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/6 + 
     (8*I)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1189*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 + 
     (1051*G[1, 1, x]*RATIO[(1 - x)^(-1)])/8 + (93*I)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (76*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (2*I)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (349*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     45*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (5*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((16*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (11*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (51*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 6*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (18*I)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (11*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - (6*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 12*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     55*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (35*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 14*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((40*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     12*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 14*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*I)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     93*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + (64*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 8*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((40*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     93*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (64*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 2*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((20*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (333*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/2 - (150*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 33*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (10*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     81*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (82*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     76*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - (12*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (70*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 76*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (12*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     63*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (6*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 24*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     81*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (22*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - 23*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (6*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (20*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     23*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (50*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - 92*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (28*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     8*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 28*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 64*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (52*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     150*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (60*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (94*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 64*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     150*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - (72*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (98*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 150*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (72*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     26*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     204*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + (144*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 50*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     84*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (52*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     30*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (4*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     54*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (68*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     54*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 24*G[0, 0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (40*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 42*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (72*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     66*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     66*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (56*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     84*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (44*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (20*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (8*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (56*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     144*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     144*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (96*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     144*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (96*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     180*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (120*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     216*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     112*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     112*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     132*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     28*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     128*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     12*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     12*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     68*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     68*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     60*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     28*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     12*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     12*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     12*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     56*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     104*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (3/2 + I*Pi + G[0, x] - G[1, x])*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
     (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/6 - 
     (2*Pi^2*G[1, 0, 1, x]*RATIO[x^(-2)])/3 + 
     (Pi^2*G[1, 1, 1, x]*RATIO[x^(-2)])/3 + (2*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-2)] - (2*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-2)] + 
     2*G[1, 0, 1, 1, 1, x]*RATIO[x^(-2)] - 2*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-2)] - (43*I)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (205*Pi^2*G[1, x]*RATIO[x^(-1)])/9 + ((22*I)/3)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (34*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - ((58*I)/3)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (68*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     43*G[1, 1, x]*RATIO[x^(-1)] - ((10*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (47*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     24*G[0, 1, 1, x]*RATIO[x^(-1)] + (10*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (58*G[1, 0, 1, x]*RATIO[x^(-1)])/3 - (10*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + 2*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (58*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - (24*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + 28*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (8*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - Pi^2*G[1, 1, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     16*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 16*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     34*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (6*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 40*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 56*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (6*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 56*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 24*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 6*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - ((12*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - 
     (12*G[0, 0, x])/(-1 + RATIO[x])^2 - (4793*Pi^2*RATIO[x])/96 + 
     (9*I)*Pi^3*RATIO[x] - (701*Pi^4*RATIO[x])/90 + 
     ((377*I)/1080)*Pi^5*RATIO[x] + (4271*Pi^6*RATIO[x])/22680 - 
     (169*Pi^2*G[0, x]*RATIO[x])/6 + ((20*I)/9)*Pi^3*G[0, x]*RATIO[x] + 
     (61*Pi^4*G[0, x]*RATIO[x])/180 - ((13*I)/60)*Pi^5*G[0, x]*RATIO[x] - 
     (41*Pi^2*G[1, x]*RATIO[x])/24 + ((203*I)/18)*Pi^3*G[1, x]*RATIO[x] - 
     (437*Pi^4*G[1, x]*RATIO[x])/90 + ((47*I)/36)*Pi^5*G[1, x]*RATIO[x] - 
     (4793*G[0, 0, x]*RATIO[x])/48 + (18*I)*Pi*G[0, 0, x]*RATIO[x] - 
     (373*Pi^2*G[0, 0, x]*RATIO[x])/18 + ((4*I)/3)*Pi^3*G[0, 0, x]*RATIO[x] - 
     (47*Pi^4*G[0, 0, x]*RATIO[x])/180 + (4793*G[0, 1, x]*RATIO[x])/48 - 
     (18*I)*Pi*G[0, 1, x]*RATIO[x] + (1297*Pi^2*G[0, 1, x]*RATIO[x])/72 + 
     (I/6)*Pi^3*G[0, 1, x]*RATIO[x] + (233*Pi^4*G[0, 1, x]*RATIO[x])/72 + 
     (4793*G[1, 0, x]*RATIO[x])/48 - (18*I)*Pi*G[1, 0, x]*RATIO[x] + 
     (197*Pi^2*G[1, 0, x]*RATIO[x])/9 + ((83*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + 
     (739*Pi^4*G[1, 0, x]*RATIO[x])/180 - (4793*G[1, 1, x]*RATIO[x])/48 + 
     (18*I)*Pi*G[1, 1, x]*RATIO[x] - (1417*Pi^2*G[1, 1, x]*RATIO[x])/72 - 
     ((121*I)/18)*Pi^3*G[1, 1, x]*RATIO[x] - (281*Pi^4*G[1, 1, x]*RATIO[x])/
      360 - 68*G[0, 0, 0, x]*RATIO[x] - ((37*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] + (68*Pi^2*G[0, 0, 0, x]*RATIO[x])/3 + 
     (4*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] + (437*G[0, 0, 1, x]*RATIO[x])/4 - 
     ((2*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] + (187*Pi^2*G[0, 0, 1, x]*RATIO[x])/
      9 + ((38*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] + 
     (437*G[0, 1, 0, x]*RATIO[x])/4 + ((41*I)/3)*Pi*G[0, 1, 0, x]*RATIO[x] - 
     (295*Pi^2*G[0, 1, 0, x]*RATIO[x])/18 + ((8*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x] - (301*G[0, 1, 1, x]*RATIO[x])/2 - ((2*I)/3)*Pi*G[0, 1, 1, x]*
      RATIO[x] - (313*Pi^2*G[0, 1, 1, x]*RATIO[x])/18 - 
     (10*I)*Pi^3*G[0, 1, 1, x]*RATIO[x] + (33*G[1, 0, 0, x]*RATIO[x])/4 + 
     ((118*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     (337*Pi^2*G[1, 0, 0, x]*RATIO[x])/18 - ((44*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (99*G[1, 0, 1, x]*RATIO[x])/2 - ((79*I)/3)*Pi*G[1, 0, 1, x]*
      RATIO[x] - (349*Pi^2*G[1, 0, 1, x]*RATIO[x])/18 - 
     ((16*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (99*G[1, 1, 0, x]*RATIO[x])/2 - 
     ((122*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] + 
     (130*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 - ((8*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] + (363*G[1, 1, 1, x]*RATIO[x])/4 + ((83*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x] + 14*Pi^2*G[1, 1, 1, x]*RATIO[x] + 
     ((40*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] - 52*G[0, 0, 0, 0, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
     (21*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/2 + (335*G[0, 0, 0, 1, x]*RATIO[x])/
      3 + (46*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
     (8*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 + (335*G[0, 0, 1, 0, x]*RATIO[x])/
      3 - ((28*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     (133*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/6 - (580*G[0, 0, 1, 1, x]*RATIO[x])/
      3 - ((208*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 
     7*Pi^2*G[0, 0, 1, 1, x]*RATIO[x] + (943*G[0, 1, 0, 0, x]*RATIO[x])/12 + 
     ((146*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 10*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] - (1751*G[0, 1, 0, 1, x]*RATIO[x])/12 - 
     (53*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (19*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/6 - (1751*G[0, 1, 1, 0, x]*RATIO[x])/
      12 - ((50*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] - 
     (67*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + (941*G[0, 1, 1, 1, x]*RATIO[x])/
      4 + ((197*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] - 
     (19*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/6 + 90*G[1, 0, 0, 0, x]*RATIO[x] + 
     ((176*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - 
     (77*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/6 - (359*G[1, 0, 0, 1, x]*RATIO[x])/
      3 - ((260*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (25*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 - (359*G[1, 0, 1, 0, x]*RATIO[x])/
      3 - (46*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     (45*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/2 + (514*G[1, 0, 1, 1, x]*RATIO[x])/
      3 + ((356*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 
     12*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] - (1411*G[1, 1, 0, 0, x]*RATIO[x])/
      12 - ((262*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     Pi^2*G[1, 1, 0, 0, x]*RATIO[x] + (1859*G[1, 1, 0, 1, x]*RATIO[x])/12 + 
     ((257*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
     (41*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/2 + (1859*G[1, 1, 1, 0, x]*RATIO[x])/
      12 + (64*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 14*Pi^2*G[1, 1, 1, 0, x]*
      RATIO[x] - (857*G[1, 1, 1, 1, x]*RATIO[x])/4 - 
     (107*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
     (125*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/6 + 140*G[0, 0, 0, 0, 0, x]*
      RATIO[x] + (8*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
     118*G[0, 0, 0, 0, 1, x]*RATIO[x] - (36*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] - 118*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     (20*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 94*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + (44*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     91*G[0, 0, 1, 0, 0, x]*RATIO[x] - (6*I)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] + (35*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (24*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     (35*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - (74*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + 25*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     (20*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 34*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - (16*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (80*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + (32*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (80*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     (37*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - (24*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] + (35*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (32*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
     (191*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - (8*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (191*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (76*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] - 126*G[0, 1, 1, 1, 1, x]*
      RATIO[x] - (4*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     10*G[1, 0, 0, 0, 0, x]*RATIO[x] - (64*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (32*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (12*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (32*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + (48*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x] - (46*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - 
     (16*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] - 
     (83*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 + (58*I)*Pi*G[1, 0, 1, 0, 0, x]*
      RATIO[x] + (191*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (4*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     (191*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 + (50*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - 51*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (4*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 76*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (8*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     (206*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + (24*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + (206*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (44*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 87*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - (20*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     87*G[1, 1, 1, 0, 0, x]*RATIO[x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - 127*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (44*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 127*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (116*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
     148*G[1, 1, 1, 1, 1, x]*RATIO[x] + (44*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 91*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 
     17*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] + 38*G[0, 0, 0, 1, 0, 0, x]*
      RATIO[x] - 6*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 
     6*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 46*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     87*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] - 33*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x] - 33*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 
     45*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] - 96*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + 10*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 
     10*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 66*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 52*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] - 
     12*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 12*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x] + 28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] - 
     39*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 15*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 15*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 
     63*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 32*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 16*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     16*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] - 16*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 51*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 
     G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     59*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 85*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 41*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     41*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 25*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 50*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     2*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 2*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] - 
     46*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 41*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x] + 21*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] + 
     21*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] - 53*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 52*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 
     30*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 30*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] + 78*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 
     16*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 32*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x] + 32*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 
     48*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 35*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x] - 31*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] - 
     31*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 67*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] - 20*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     32*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 32*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] + 52*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     91*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 39*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 39*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
     75*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (-Pi^2/4 + G[0, x]/2 - G[1, x]/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + 
       G[1, 0, x]/2 - G[1, 1, x]/2 + (17/2 + (6*I)*Pi - (25*Pi^2)/12 + 
         6*G[0, x] + (4*I)*Pi*G[0, x] - (15*G[1, x])/2 - (5*I)*Pi*G[1, x] + 
         4*G[0, 0, x] - 5*G[0, 1, x] - 5*G[1, 0, x] + 5*G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + 
         G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x]) + 
     Log[mu2/s]^3*((-3*Pi^2)/2 - I*Pi^3 + 3*G[0, x] + (2*I)*Pi*G[0, x] - 
       Pi^2*G[0, x] - 3*G[1, x] - (2*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
       G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - G[0, 1, x] + (2*I)*Pi*G[0, 1, x] - 
       G[1, 0, x] + (2*I)*Pi*G[1, 0, x] + G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 
       6*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
       6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + ((-3*Pi^2)/2 - I*Pi^3 - 
         Pi^2*G[0, x] + Pi^2*G[1, x] - 3*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 
         3*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] + 3*G[1, 0, x] + 
         (2*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 
         6*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
         6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
         6*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(111/4 + (25*I)*Pi - (11*Pi^2)/2 - 
         ((5*I)/3)*Pi^3 + 25*G[0, x] + (12*I)*Pi*G[0, x] - 
         (13*Pi^2*G[0, x])/3 - 34*G[1, x] - (24*I)*Pi*G[1, x] + 
         (25*Pi^2*G[1, x])/3 + 12*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - 
         24*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] - 24*G[1, 0, x] - 
         (16*I)*Pi*G[1, 0, x] + 30*G[1, 1, x] + (20*I)*Pi*G[1, 1, x] + 
         8*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 
         20*G[0, 1, 1, x] - 16*G[1, 0, 0, x] + 20*G[1, 0, 1, x] + 
         20*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - 12*Zeta[3])) - 
     (371*Zeta[3])/6 - (122*I)*Pi*Zeta[3] + (53*Pi^2*Zeta[3])/6 - 
     (4*I)*Pi^3*Zeta[3] - (107*G[0, x]*Zeta[3])/2 - 
     (48*I)*Pi*G[0, x]*Zeta[3] - (89*Pi^2*G[0, x]*Zeta[3])/3 + 
     (211*G[1, x]*Zeta[3])/2 + ((50*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (13*Pi^2*G[1, x]*Zeta[3])/3 - 43*G[0, 0, x]*Zeta[3] + 
     (72*I)*Pi*G[0, 0, x]*Zeta[3] + 118*G[0, 1, x]*Zeta[3] - 
     (48*I)*Pi*G[0, 1, x]*Zeta[3] + (83*G[1, 0, x]*Zeta[3])/3 - 
     (4*I)*Pi*G[1, 0, x]*Zeta[3] - (500*G[1, 1, x]*Zeta[3])/3 - 
     (4*I)*Pi*G[1, 1, x]*Zeta[3] - 2*G[0, 0, 0, x]*Zeta[3] + 
     30*G[0, 0, 1, x]*Zeta[3] + 2*G[0, 1, 0, x]*Zeta[3] - 
     46*G[0, 1, 1, x]*Zeta[3] + 26*G[1, 0, 0, x]*Zeta[3] - 
     30*G[1, 0, 1, x]*Zeta[3] - 42*G[1, 1, 0, x]*Zeta[3] + 
     62*G[1, 1, 1, x]*Zeta[3] + (667*RATIO[(1 - x)^(-1)]*Zeta[3])/6 - 
     (12*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (103*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/6 + ((10*I)/3)*Pi^3*
      RATIO[(1 - x)^(-1)]*Zeta[3] - G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (12*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (182*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     124*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (18*I)*Pi*G[1, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (22*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 - 6*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (188*I)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     72*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (96*I)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 30*G[1, 0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (8*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     102*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (40*I)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 168*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] + 108*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     144*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     92*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     48*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     48*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     72*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (12*I)*Pi*G[1, x]*RATIO[x^(-2)]*Zeta[3] - 4*G[1, 1, x]*RATIO[x^(-2)]*
      Zeta[3] - (12*I)*Pi*RATIO[x^(-1)]*Zeta[3] - 68*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + (36*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     12*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 101*RATIO[x]*Zeta[3] - 
     ((34*I)/3)*Pi*RATIO[x]*Zeta[3] - (17*Pi^2*RATIO[x]*Zeta[3])/6 - 
     (8*I)*Pi^3*RATIO[x]*Zeta[3] + (145*G[0, x]*RATIO[x]*Zeta[3])/6 + 
     (12*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] - (89*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/
      3 + (41*G[1, x]*RATIO[x]*Zeta[3])/6 - ((130*I)/3)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] - (13*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 
     75*G[0, 0, x]*RATIO[x]*Zeta[3] + (72*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     68*G[0, 1, x]*RATIO[x]*Zeta[3] - (175*G[1, 0, x]*RATIO[x]*Zeta[3])/3 - 
     (4*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + (178*G[1, 1, x]*RATIO[x]*Zeta[3])/
      3 - (52*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 2*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - 66*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 
     22*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 98*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     26*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 66*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
     18*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 82*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
     2*Zeta[3]^2 - 100*RATIO[(1 - x)^(-1)]*Zeta[3]^2 + 
     10*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^2*((-35*Pi^2)/12 - ((8*I)/3)*Pi^3 + 
       (44*Pi^4)/45 + (33*G[0, x])/2 + (10*I)*Pi*G[0, x] - 
       (9*Pi^2*G[0, x])/2 - ((4*I)/3)*Pi^3*G[0, x] - (33*G[1, x])/2 - 
       (10*I)*Pi*G[1, x] + (22*Pi^2*G[1, x])/3 + ((10*I)/3)*Pi^3*G[1, x] + 
       (31*G[0, 0, x])/2 + (4*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 - 
       (29*G[0, 1, x])/2 - (4*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/6 - 
       (29*G[1, 0, x])/2 - (4*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 + 
       (27*G[1, 1, x])/2 + (4*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 - 
       4*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, x] + 5*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, x] - 
       6*G[0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, x] + 7*G[1, 0, 0, x] + 
       (16*I)*Pi*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, x] - 
       8*G[1, 1, 0, x] - (16*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] + 
       (16*I)*Pi*G[1, 1, 1, x] - 14*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
       20*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] - 
       24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, x] - 26*G[1, 0, 0, 1, x] - 26*G[1, 0, 1, 0, x] + 
       28*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 30*G[1, 1, 0, 1, x] + 
       30*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
       ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] - (4*I)*Pi*Zeta[3] + 
       4*G[1, x]*Zeta[3] + RATIO[x]*((-25*Pi^2)/4 - (3*I)*Pi^3 + 
         (44*Pi^4)/45 - 5*Pi^2*G[0, x] - ((4*I)/3)*Pi^3*G[0, x] + 
         (9*Pi^2*G[1, x])/2 + ((10*I)/3)*Pi^3*G[1, x] - (25*G[0, 0, x])/2 - 
         (6*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 + (25*G[0, 1, x])/2 + 
         (6*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/6 + (25*G[1, 0, x])/2 + 
         (6*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - (25*G[1, 1, x])/2 - 
         (6*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 - 26*G[0, 0, 0, x] - 
         (12*I)*Pi*G[0, 0, 0, x] + 29*G[0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, x] + 29*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] - 32*G[0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 1, x] + 25*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] - 28*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] - 28*G[1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, x] + 31*G[1, 1, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, x] - 14*G[0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 
         18*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
         30*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 26*G[1, 0, 0, 1, x] - 
         26*G[1, 0, 1, 0, x] + 28*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
         30*G[1, 1, 0, 1, x] + 30*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
         4*Zeta[3] - (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(1051/16 + ((93*I)/2)*Pi - (38*Pi^2)/3 + I*Pi^3 + 
         (349*Pi^4)/360 + (93*G[0, x])/2 + (32*I)*Pi*G[0, x] + Pi^2*G[0, x] - 
         ((10*I)/3)*Pi^3*G[0, x] - (333*G[1, x])/4 - (75*I)*Pi*G[1, x] + 
         (33*Pi^2*G[1, x])/2 + (5*I)*Pi^3*G[1, x] + 32*G[0, 0, x] - 
         (16*Pi^2*G[0, 0, x])/3 - 75*G[0, 1, x] - (36*I)*Pi*G[0, 1, x] + 
         (49*Pi^2*G[0, 1, x])/3 - 75*G[1, 0, x] - (36*I)*Pi*G[1, 0, x] + 
         13*Pi^2*G[1, 0, x] + 102*G[1, 1, x] + (72*I)*Pi*G[1, 1, x] - 
         25*Pi^2*G[1, 1, x] - 36*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] - 
         36*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] + 72*G[0, 1, 1, x] + 
         (44*I)*Pi*G[0, 1, 1, x] - 36*G[1, 0, 0, x] - 
         (24*I)*Pi*G[1, 0, 0, x] + 72*G[1, 0, 1, x] + 
         (48*I)*Pi*G[1, 0, 1, x] + 72*G[1, 1, 0, x] + 
         (48*I)*Pi*G[1, 1, 0, x] - 90*G[1, 1, 1, x] - 
         (60*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 
         12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 36*G[0, 0, 1, 1, x] - 
         12*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 36*G[0, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, x] - 60*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] - 
         60*G[1, 1, 0, 1, x] - 60*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] - 
         51*Zeta[3] - (20*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
         36*G[1, x]*Zeta[3])) + Log[mu2/s]*((-13*Pi^2)/8 - (I/3)*Pi^3 - 
       (37*Pi^4)/30 - ((2*I)/45)*Pi^5 + (141*G[0, x])/4 + (36*I)*Pi*G[0, x] - 
       (41*Pi^2*G[0, x])/6 + ((11*I)/3)*Pi^3*G[0, x] - (62*Pi^4*G[0, x])/45 - 
       (141*G[1, x])/4 - (36*I)*Pi*G[1, x] + (46*Pi^2*G[1, x])/3 + 
       (8*I)*Pi^3*G[1, x] - (118*Pi^4*G[1, x])/45 + (291*G[0, 0, x])/4 + 
       (38*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 + 
       ((17*I)/3)*Pi^3*G[0, 0, x] - (279*G[0, 1, x])/4 - 
       (36*I)*Pi*G[0, 1, x] + (37*Pi^2*G[0, 1, x])/6 - 
       (I/3)*Pi^3*G[0, 1, x] - (279*G[1, 0, x])/4 - (36*I)*Pi*G[1, 0, x] + 
       (43*Pi^2*G[1, 0, x])/6 + (I/3)*Pi^3*G[1, 0, x] + (267*G[1, 1, x])/4 + 
       (34*I)*Pi*G[1, 1, x] - (89*Pi^2*G[1, 1, x])/6 - 
       ((17*I)/3)*Pi^3*G[1, 1, x] + 54*G[0, 0, 0, x] + 
       (16*I)*Pi*G[0, 0, 0, x] + 9*Pi^2*G[0, 0, 0, x] - 47*G[0, 0, 1, x] - 
       (14*I)*Pi*G[0, 0, 1, x] - (19*Pi^2*G[0, 0, 1, x])/3 - 
       47*G[0, 1, 0, x] - (14*I)*Pi*G[0, 1, 0, x] - (17*Pi^2*G[0, 1, 0, x])/
        3 + 40*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] + 
       3*Pi^2*G[0, 1, 1, x] - 41*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       13*Pi^2*G[1, 0, 0, x] + 34*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
       (31*Pi^2*G[1, 0, 1, x])/3 + 34*G[1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, x] + (29*Pi^2*G[1, 1, 0, x])/3 - 
       27*G[1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, x] - 7*Pi^2*G[1, 1, 1, x] + 
       46*G[0, 0, 0, 0, x] + (20*I)*Pi*G[0, 0, 0, 0, x] - 
       22*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] - 
       22*G[0, 0, 1, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
       (20*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 
       (28*I)*Pi*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 
       (28*I)*Pi*G[1, 0, 1, 0, x] + 26*G[1, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] - 
       (40*I)*Pi*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 
       (44*I)*Pi*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] + 
       (44*I)*Pi*G[1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, x] - 
       (48*I)*Pi*G[1, 1, 1, 1, x] + 100*G[0, 0, 0, 0, 0, x] - 
       52*G[0, 0, 0, 0, 1, x] - 52*G[0, 0, 0, 1, 0, x] + 
       4*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 0, 0, x] + 
       12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] + 
       36*G[0, 0, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, x] + 
       16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
       24*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       64*G[0, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, x] - 
       4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
       28*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
       28*G[1, 0, 1, 0, 1, x] + 28*G[1, 0, 1, 1, 0, x] - 
       52*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
       40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
       56*G[1, 1, 0, 1, 1, x] + 48*G[1, 1, 1, 0, 0, x] - 
       64*G[1, 1, 1, 0, 1, x] - 64*G[1, 1, 1, 1, 0, x] + 
       80*G[1, 1, 1, 1, 1, x] + ((-12*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] - 
         (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] + 
         (8*I)*Pi*G[1, 1, x] - 8*G[0, 1, 1, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + 24*G[1, 1, 1, x])*RATIO[x^(-1)] - 
       (12*I)*Pi*Zeta[3] + 14*Pi^2*Zeta[3] - 12*G[0, x]*Zeta[3] - 
       (8*I)*Pi*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
       (16*I)*Pi*G[1, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] - 
       4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-93*Pi^2)/8 - (8*I)*Pi^3 - (17*Pi^4)/30 - ((2*I)/45)*Pi^5 - 
         14*Pi^2*G[0, x] - (2*I)*Pi^3*G[0, x] - (62*Pi^4*G[0, x])/45 + 
         (25*Pi^2*G[1, x])/2 + (7*I)*Pi^3*G[1, x] - (118*Pi^4*G[1, x])/45 - 
         (93*G[0, 0, x])/4 - (16*I)*Pi*G[0, 0, x] - (9*Pi^2*G[0, 0, x])/2 + 
         ((17*I)/3)*Pi^3*G[0, 0, x] + (93*G[0, 1, x])/4 + 
         (16*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/2 - 
         (I/3)*Pi^3*G[0, 1, x] + (93*G[1, 0, x])/4 + (16*I)*Pi*G[1, 0, x] + 
         (13*Pi^2*G[1, 0, x])/2 + (I/3)*Pi^3*G[1, 0, x] - (93*G[1, 1, x])/4 - 
         (16*I)*Pi*G[1, 1, x] - (15*Pi^2*G[1, 1, x])/2 - 
         ((17*I)/3)*Pi^3*G[1, 1, x] - 72*G[0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, x] + 9*Pi^2*G[0, 0, 0, x] + 81*G[0, 0, 1, x] + 
         (22*I)*Pi*G[0, 0, 1, x] - (19*Pi^2*G[0, 0, 1, x])/3 + 
         81*G[0, 1, 0, x] + (22*I)*Pi*G[0, 1, 0, x] - (17*Pi^2*G[0, 1, 0, x])/
          3 - 90*G[0, 1, 1, x] - (28*I)*Pi*G[0, 1, 1, x] + 
         3*Pi^2*G[0, 1, 1, x] + 69*G[1, 0, 0, x] + (26*I)*Pi*G[1, 0, 0, x] - 
         13*Pi^2*G[1, 0, 0, x] - 78*G[1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, x] + 
         (31*Pi^2*G[1, 0, 1, x])/3 - 78*G[1, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, x] + (29*Pi^2*G[1, 1, 0, x])/3 + 
         87*G[1, 1, 1, x] + (38*I)*Pi*G[1, 1, 1, x] - 7*Pi^2*G[1, 1, 1, x] - 
         34*G[0, 0, 0, 0, x] + (20*I)*Pi*G[0, 0, 0, 0, x] + 
         70*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] + 
         70*G[0, 0, 1, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, x] - 
         106*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         56*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         92*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] - 
         92*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
         128*G[0, 1, 1, 1, x] + (20*I)*Pi*G[0, 1, 1, 1, x] + 
         58*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 0, x] - 
         82*G[1, 0, 0, 1, x] - (28*I)*Pi*G[1, 0, 0, 1, x] - 
         82*G[1, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 0, x] + 
         106*G[1, 0, 1, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, x] - 
         80*G[1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 0, 0, x] + 
         104*G[1, 1, 0, 1, x] + (44*I)*Pi*G[1, 1, 0, 1, x] + 
         104*G[1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 0, x] - 
         128*G[1, 1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, x] + 
         100*G[0, 0, 0, 0, 0, x] - 52*G[0, 0, 0, 0, 1, x] - 
         52*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
         60*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, x] - 
         56*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
         16*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         16*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 0, x] - 64*G[0, 1, 1, 1, 1, x] - 
         20*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] + 28*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, x] + 28*G[1, 0, 1, 0, 1, x] + 
         28*G[1, 0, 1, 1, 0, x] - 52*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
         40*G[1, 1, 0, 1, 0, x] - 56*G[1, 1, 0, 1, 1, x] + 
         48*G[1, 1, 1, 0, 0, x] - 64*G[1, 1, 1, 0, 1, x] - 
         64*G[1, 1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, 1, x] + 12*Zeta[3] - 
         (4*I)*Pi*Zeta[3] + 14*Pi^2*Zeta[3] + 8*G[0, x]*Zeta[3] - 
         (8*I)*Pi*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
         (16*I)*Pi*G[1, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] - 
         4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 
         4*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (1495/16 + ((511*I)/8)*Pi + (97*Pi^2)/8 + ((13*I)/6)*Pi^3 + 
         (257*Pi^4)/120 + ((229*I)/180)*Pi^5 + (511*G[0, x])/8 + 
         (13*Pi^2*G[0, x])/6 - (8*I)*Pi^3*G[0, x] + (1189*Pi^4*G[0, x])/180 - 
         (1051*G[1, x])/8 - (93*I)*Pi*G[1, x] + (76*Pi^2*G[1, x])/3 - 
         (2*I)*Pi^3*G[1, x] - (349*Pi^4*G[1, x])/180 - 14*Pi^2*G[0, 0, x] - 
         (20*I)*Pi^3*G[0, 0, x] - 93*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 
         8*Pi^2*G[0, 1, x] + ((40*I)/3)*Pi^3*G[0, 1, x] - 93*G[1, 0, x] - 
         (64*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + ((20*I)/3)*Pi^3*
          G[1, 0, x] + (333*G[1, 1, x])/2 + (150*I)*Pi*G[1, 1, x] - 
         33*Pi^2*G[1, 1, x] - (10*I)*Pi^3*G[1, 1, x] - 
         28*Pi^2*G[0, 0, 0, x] - 64*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] - 
         64*G[0, 1, 0, x] + (52*Pi^2*G[0, 1, 0, x])/3 + 150*G[0, 1, 1, x] + 
         (60*I)*Pi*G[0, 1, 1, x] - (94*Pi^2*G[0, 1, 1, x])/3 - 
         64*G[1, 0, 0, x] + (32*Pi^2*G[1, 0, 0, x])/3 + 150*G[1, 0, 1, x] + 
         (72*I)*Pi*G[1, 0, 1, x] - (98*Pi^2*G[1, 0, 1, x])/3 + 
         150*G[1, 1, 0, x] + (72*I)*Pi*G[1, 1, 0, x] - 
         26*Pi^2*G[1, 1, 0, x] - 204*G[1, 1, 1, x] - 
         (144*I)*Pi*G[1, 1, 1, x] + 50*Pi^2*G[1, 1, 1, x] - 
         36*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 0, x] + 
         36*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] + 
         36*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 1, 1, x] + 
         36*G[0, 1, 0, 0, x] + (24*I)*Pi*G[0, 1, 0, 0, x] + 
         36*G[0, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, x] + 
         36*G[0, 1, 1, 0, x] + (16*I)*Pi*G[0, 1, 1, 0, x] - 
         120*G[0, 1, 1, 1, x] - (56*I)*Pi*G[0, 1, 1, 1, x] + 
         72*G[1, 0, 0, 1, x] + (48*I)*Pi*G[1, 0, 0, 1, x] + 
         72*G[1, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 0, x] - 
         144*G[1, 0, 1, 1, x] - (88*I)*Pi*G[1, 0, 1, 1, x] + 
         72*G[1, 1, 0, 0, x] + (48*I)*Pi*G[1, 1, 0, 0, x] - 
         144*G[1, 1, 0, 1, x] - (96*I)*Pi*G[1, 1, 0, 1, x] - 
         144*G[1, 1, 1, 0, x] - (96*I)*Pi*G[1, 1, 1, 0, x] + 
         180*G[1, 1, 1, 1, x] + (120*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 0, 1, x] + 
         120*G[0, 0, 0, 1, 0, x] - 72*G[0, 0, 0, 1, 1, x] + 
         120*G[0, 0, 1, 0, 0, x] - 72*G[0, 0, 1, 0, 1, x] - 
         72*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 
         96*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] - 
         48*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 
         48*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, x] + 
         24*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 1, 1, x] + 
         24*G[1, 0, 1, 0, 0, x] - 72*G[1, 0, 1, 0, 1, x] - 
         72*G[1, 0, 1, 1, 0, x] + 104*G[1, 0, 1, 1, 1, x] + 
         48*G[1, 1, 0, 0, 0, x] - 96*G[1, 1, 0, 0, 1, x] - 
         96*G[1, 1, 0, 1, 0, x] + 120*G[1, 1, 0, 1, 1, x] - 
         96*G[1, 1, 1, 0, 0, x] + 120*G[1, 1, 1, 0, 1, x] + 
         120*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] - 
         (18*I)*Pi*Zeta[3] - (22*Pi^2*Zeta[3])/3 - 30*G[0, x]*Zeta[3] + 
         (8*I)*Pi*G[0, x]*Zeta[3] + 102*G[1, x]*Zeta[3] + 
         (40*I)*Pi*G[1, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] + 
         48*G[1, 0, x]*Zeta[3] - 72*G[1, 1, x]*Zeta[3] - 60*Zeta[5])) + 
     (103*Zeta[5])/6 + (81*I)*Pi*Zeta[5] - 87*G[0, x]*Zeta[5] + 
     75*G[1, x]*Zeta[5] - 139*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (16*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] + 98*G[0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] + 60*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (289*RATIO[x]*Zeta[5])/6 - (159*I)*Pi*RATIO[x]*Zeta[5] - 
     87*G[0, x]*RATIO[x]*Zeta[5] + 75*G[1, x]*RATIO[x]*Zeta[5])/Nc^4 + 
   Log[mu2/s]*((-1009*Pi^2)/24 + ((20*I)/9)*Pi^3 + (17*Pi^4)/3 - 
     ((26*I)/45)*Pi^5 + (9931*G[0, x])/36 + ((136*I)/3)*Pi*G[0, x] - 
     (817*Pi^2*G[0, x])/18 + (I/9)*Pi^3*G[0, x] - (37*Pi^4*G[0, x])/15 - 
     (9931*G[1, x])/36 - ((136*I)/3)*Pi*G[1, x] + (715*Pi^2*G[1, x])/9 + 
     ((260*I)/9)*Pi^3*G[1, x] + (13*Pi^4*G[1, x])/5 + (9173*G[0, 0, x])/36 + 
     ((100*I)/3)*Pi*G[0, 0, x] + (401*Pi^2*G[0, 0, x])/6 - 
     (3*I)*Pi^3*G[0, 0, x] - (9257*G[0, 1, x])/36 - (70*I)*Pi*G[0, 1, x] - 
     (271*Pi^2*G[0, 1, x])/18 - ((17*I)/3)*Pi^3*G[0, 1, x] - 
     (9257*G[1, 0, x])/36 - (34*I)*Pi*G[1, 0, x] - (577*Pi^2*G[1, 0, x])/18 - 
     I*Pi^3*G[1, 0, x] + (9341*G[1, 1, x])/36 + ((212*I)/3)*Pi*G[1, 1, x] + 
     (179*Pi^2*G[1, 1, x])/18 + ((59*I)/3)*Pi^3*G[1, 1, x] - 
     (802*G[0, 0, 0, x])/3 - ((244*I)/3)*Pi*G[0, 0, 0, x] - 
     25*Pi^2*G[0, 0, 0, x] + (793*G[0, 0, 1, x])/3 - 
     (50*I)*Pi*G[0, 0, 1, x] + (47*Pi^2*G[0, 0, 1, x])/3 + 
     (793*G[0, 1, 0, x])/3 + (22*I)*Pi*G[0, 1, 0, x] + 
     (77*Pi^2*G[0, 1, 0, x])/3 - (1070*G[0, 1, 1, x])/3 + 
     ((244*I)/3)*Pi*G[0, 1, 1, x] - (Pi^2*G[0, 1, 1, x])/3 + 
     (757*G[1, 0, 0, x])/3 + (150*I)*Pi*G[1, 0, 0, x] + 
     (107*Pi^2*G[1, 0, 0, x])/3 - (926*G[1, 0, 1, x])/3 - 
     ((68*I)/3)*Pi*G[1, 0, 1, x] - (31*Pi^2*G[1, 0, 1, x])/3 - 
     (926*G[1, 1, 0, x])/3 - ((284*I)/3)*Pi*G[1, 1, 0, x] - 
     (61*Pi^2*G[1, 1, 0, x])/3 + (1381*G[1, 1, 1, x])/3 - 
     ((14*I)/3)*Pi*G[1, 1, 1, x] - 15*Pi^2*G[1, 1, 1, x] + 
     314*G[0, 0, 0, 0, x] + (28*I)*Pi*G[0, 0, 0, 0, x] - 
     (580*G[0, 0, 0, 1, x])/3 - (28*I)*Pi*G[0, 0, 0, 1, x] - 
     (580*G[0, 0, 1, 0, x])/3 - (28*I)*Pi*G[0, 0, 1, 0, x] - 
     36*G[0, 0, 1, 1, x] + (32*I)*Pi*G[0, 0, 1, 1, x] - 
     (538*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, x] + 
     22*G[0, 1, 0, 1, x] + (52*I)*Pi*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] + 
     (52*I)*Pi*G[0, 1, 1, 0, x] + 232*G[0, 1, 1, 1, x] - 
     (60*I)*Pi*G[0, 1, 1, 1, x] - (136*G[1, 0, 0, 0, x])/3 - 
     (60*I)*Pi*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] + 
     (72*I)*Pi*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] + 
     (72*I)*Pi*G[1, 0, 1, 0, x] + 182*G[1, 0, 1, 1, x] - 
     (88*I)*Pi*G[1, 0, 1, 1, x] - 78*G[1, 1, 0, 0, x] + 
     (100*I)*Pi*G[1, 1, 0, 0, x] + 168*G[1, 1, 0, 1, x] - 
     (116*I)*Pi*G[1, 1, 0, 1, x] + 168*G[1, 1, 1, 0, x] - 
     (116*I)*Pi*G[1, 1, 1, 0, x] - (1028*G[1, 1, 1, 1, x])/3 + 
     (136*I)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 0, 0, 0, x] + 
     108*G[0, 0, 0, 0, 1, x] + 108*G[0, 0, 0, 1, 0, x] - 
     156*G[0, 0, 0, 1, 1, x] + 68*G[0, 0, 1, 0, 0, x] - 
     116*G[0, 0, 1, 0, 1, x] - 116*G[0, 0, 1, 1, 0, x] + 
     96*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
     88*G[0, 1, 0, 0, 1, x] - 88*G[0, 1, 0, 1, 0, x] + 
     76*G[0, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 0, 0, x] + 
     28*G[0, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 0, x] + 
     40*G[0, 1, 1, 1, 1, x] + 44*G[1, 0, 0, 0, 0, x] - 
     100*G[1, 0, 0, 0, 1, x] - 100*G[1, 0, 0, 1, 0, x] + 
     104*G[1, 0, 0, 1, 1, x] - 52*G[1, 0, 1, 0, 0, x] + 
     56*G[1, 0, 1, 0, 1, x] + 56*G[1, 0, 1, 1, 0, x] - 
     20*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
     4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 32*G[1, 1, 0, 1, 1, x] - 
     76*G[1, 1, 1, 0, 0, x] + 104*G[1, 1, 1, 0, 1, x] + 
     104*G[1, 1, 1, 1, 0, x] - 160*G[1, 1, 1, 1, 1, x] + 
     ((44*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] + (64*I)*Pi*G[0, 1, x] + 
       (64*I)*Pi*G[1, 0, x] + 44*G[1, 1, x] - (104*I)*Pi*G[1, 1, x] + 
       64*G[0, 1, 1, x] + 64*G[1, 0, 1, x] + 64*G[1, 1, 0, x] - 
       168*G[1, 1, 1, x])*RATIO[x^(-1)] + 54*Zeta[3] - (28*I)*Pi*Zeta[3] - 
     6*Pi^2*Zeta[3] + 16*G[0, x]*Zeta[3] - (8*I)*Pi*G[0, x]*Zeta[3] + 
     28*G[1, x]*Zeta[3] - 92*G[0, 0, x]*Zeta[3] + 84*G[0, 1, x]*Zeta[3] + 
     84*G[1, 0, x]*Zeta[3] - 60*G[1, 1, x]*Zeta[3] + 
     RATIO[x]*((-9859*Pi^2)/72 - ((2*I)/3)*Pi^3 + (97*Pi^4)/30 - 
       ((59*I)/45)*Pi^5 - (731*Pi^2*G[0, x])/9 + ((4*I)/9)*Pi^3*G[0, x] - 
       (14*Pi^4*G[0, x])/3 + (1177*Pi^2*G[1, x])/18 + 
       ((233*I)/9)*Pi^3*G[1, x] + (24*Pi^4*G[1, x])/5 - 
       (9859*G[0, 0, x])/36 - ((4*I)/3)*Pi*G[0, 0, x] + 
       (301*Pi^2*G[0, 0, x])/6 - (3*I)*Pi^3*G[0, 0, x] + 
       (9859*G[0, 1, x])/36 + ((4*I)/3)*Pi*G[0, 1, x] - 
       (295*Pi^2*G[0, 1, x])/18 - ((5*I)/3)*Pi^3*G[0, 1, x] + 
       (9859*G[1, 0, x])/36 + ((4*I)/3)*Pi*G[1, 0, x] - 
       (277*Pi^2*G[1, 0, x])/18 - I*Pi^3*G[1, 0, x] - (9859*G[1, 1, x])/36 - 
       ((4*I)/3)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/18 + 
       ((47*I)/3)*Pi^3*G[1, 1, x] - (1276*G[0, 0, 0, x])/3 - 
       ((124*I)/3)*Pi*G[0, 0, 0, x] - 25*Pi^2*G[0, 0, 0, x] + 
       (1367*G[0, 0, 1, x])/3 + (86*I)*Pi*G[0, 0, 1, x] + 
       (47*Pi^2*G[0, 0, 1, x])/3 + (1367*G[0, 1, 0, x])/3 + 
       (50*I)*Pi*G[0, 1, 0, x] + (113*Pi^2*G[0, 1, 0, x])/3 - 
       486*G[0, 1, 1, x] - ((284*I)/3)*Pi*G[0, 1, 1, x] - 
       (37*Pi^2*G[0, 1, 1, x])/3 + (1181*G[1, 0, 0, x])/3 + 
       (94*I)*Pi*G[1, 0, 0, x] + (107*Pi^2*G[1, 0, 0, x])/3 - 
       424*G[1, 0, 1, x] - ((416*I)/3)*Pi*G[1, 0, 1, x] - 
       (31*Pi^2*G[1, 0, 1, x])/3 - 424*G[1, 1, 0, x] - 
       ((308*I)/3)*Pi*G[1, 1, 0, x] - (97*Pi^2*G[1, 1, 0, x])/3 + 
       (1363*G[1, 1, 1, x])/3 + ((442*I)/3)*Pi*G[1, 1, 1, x] - 
       3*Pi^2*G[1, 1, 1, x] + 330*G[0, 0, 0, 0, x] + 
       (28*I)*Pi*G[0, 0, 0, 0, x] - (544*G[0, 0, 0, 1, x])/3 + 
       (188*I)*Pi*G[0, 0, 0, 1, x] - (544*G[0, 0, 1, 0, x])/3 + 
       (44*I)*Pi*G[0, 0, 1, 0, x] + 144*G[0, 0, 1, 1, x] - 
       (232*I)*Pi*G[0, 0, 1, 1, x] - (538*G[0, 1, 0, 0, x])/3 - 
       (48*I)*Pi*G[0, 1, 0, 0, x] + 106*G[0, 1, 0, 1, x] - 
       (164*I)*Pi*G[0, 1, 0, 1, x] + 106*G[0, 1, 1, 0, x] - 
       (20*I)*Pi*G[0, 1, 1, 0, x] - 144*G[0, 1, 1, 1, x] + 
       (204*I)*Pi*G[0, 1, 1, 1, x] - (208*G[1, 0, 0, 0, x])/3 - 
       (60*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] - 
       (144*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       58*G[1, 0, 1, 1, x] + (176*I)*Pi*G[1, 0, 1, 1, x] - 
       46*G[1, 1, 0, 0, x] + (100*I)*Pi*G[1, 1, 0, 0, x] + 
       32*G[1, 1, 0, 1, x] + (100*I)*Pi*G[1, 1, 0, 1, x] + 
       32*G[1, 1, 1, 0, x] - (44*I)*Pi*G[1, 1, 1, 0, x] + 
       (280*G[1, 1, 1, 1, x])/3 - (128*I)*Pi*G[1, 1, 1, 1, x] + 
       20*G[0, 0, 0, 0, 0, x] + 108*G[0, 0, 0, 0, 1, x] + 
       108*G[0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 1, 1, x] + 
       68*G[0, 0, 1, 0, 0, x] - 44*G[0, 0, 1, 0, 1, x] - 
       44*G[0, 0, 1, 1, 0, x] - 264*G[0, 0, 1, 1, 1, x] + 
       32*G[0, 1, 0, 0, 0, x] - 88*G[0, 1, 0, 0, 1, x] - 
       88*G[0, 1, 0, 1, 0, x] - 140*G[0, 1, 0, 1, 1, x] - 
       40*G[0, 1, 1, 0, 0, x] - 44*G[0, 1, 1, 0, 1, x] - 
       44*G[0, 1, 1, 1, 0, x] + 400*G[0, 1, 1, 1, 1, x] + 
       44*G[1, 0, 0, 0, 0, x] - 100*G[1, 0, 0, 0, 1, x] - 
       100*G[1, 0, 0, 1, 0, x] - 112*G[1, 0, 0, 1, 1, x] - 
       52*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] + 340*G[1, 0, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 248*G[1, 1, 0, 1, 1, x] - 
       76*G[1, 1, 1, 0, 0, x] + 176*G[1, 1, 1, 0, 1, x] + 
       176*G[1, 1, 1, 1, 0, x] - 520*G[1, 1, 1, 1, 1, x] + 62*Zeta[3] - 
       (80*I)*Pi*Zeta[3] + 18*Pi^2*Zeta[3] - 44*G[0, x]*Zeta[3] - 
       (80*I)*Pi*G[0, x]*Zeta[3] + 96*G[1, x]*Zeta[3] + 
       (72*I)*Pi*G[1, x]*Zeta[3] - 92*G[0, 0, x]*Zeta[3] + 
       84*G[0, 1, x]*Zeta[3] + 84*G[1, 0, x]*Zeta[3] - 
       60*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (11290669/11664 + ((55879*I)/216)*Pi + (184895*Pi^2)/1944 - 
       ((19*I)/9)*Pi^3 - (11*Pi^4)/1080 + ((217*I)/180)*Pi^5 + 
       (396545*G[0, x])/648 + ((898*I)/9)*Pi*G[0, x] - (19*Pi^2*G[0, x])/18 - 
       ((266*I)/9)*Pi^3*G[0, x] - (37*Pi^4*G[0, x])/180 - 
       (435857*G[1, x])/648 - ((655*I)/3)*Pi*G[1, x] - 
       (965*Pi^2*G[1, x])/18 - ((233*I)/9)*Pi^3*G[1, x] + 
       (91*Pi^4*G[1, x])/36 + (1706*G[0, 0, x])/9 - (42*I)*Pi*G[0, 0, x] - 
       (374*Pi^2*G[0, 0, x])/3 + ((52*I)/3)*Pi^3*G[0, 0, x] - 
       (5665*G[0, 1, x])/9 - ((554*I)/3)*Pi*G[0, 1, x] + 
       (448*Pi^2*G[0, 1, x])/9 - (16*I)*Pi^3*G[0, 1, x] - 
       (5665*G[1, 0, x])/9 - (156*I)*Pi*G[1, 0, x] + (34*Pi^2*G[1, 0, x])/9 - 
       ((68*I)/3)*Pi^3*G[1, 0, x] + (10349*G[1, 1, x])/18 + 
       ((1960*I)/9)*Pi*G[1, 1, x] + (89*Pi^2*G[1, 1, x])/3 + 
       ((34*I)/3)*Pi^3*G[1, 1, x] - (278*G[0, 0, 0, x])/3 + 
       ((124*I)/3)*Pi*G[0, 0, 0, x] + 44*Pi^2*G[0, 0, 0, x] - 
       (1000*G[0, 0, 1, x])/3 - (100*I)*Pi*G[0, 0, 1, x] - 
       80*Pi^2*G[0, 0, 1, x] - (1000*G[0, 1, 0, x])/3 - 
       ((236*I)/3)*Pi*G[0, 1, 0, x] - (244*Pi^2*G[0, 1, 0, x])/3 + 
       (4702*G[0, 1, 1, x])/9 + ((440*I)/3)*Pi*G[0, 1, 1, x] + 
       (302*Pi^2*G[0, 1, 1, x])/3 - 384*G[1, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, x] - (152*Pi^2*G[1, 0, 0, x])/3 + 
       (5416*G[1, 0, 1, x])/9 + ((536*I)/3)*Pi*G[1, 0, 1, x] + 
       90*Pi^2*G[1, 0, 1, x] + (5416*G[1, 1, 0, x])/9 + 
       (120*I)*Pi*G[1, 1, 0, x] + (202*Pi^2*G[1, 1, 0, x])/3 - 
       504*G[1, 1, 1, x] - ((544*I)/3)*Pi*G[1, 1, 1, x] - 
       102*Pi^2*G[1, 1, 1, x] - 356*G[0, 0, 0, 0, x] - 
       (24*I)*Pi*G[0, 0, 0, 0, x] + (1192*G[0, 0, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 0, 1, x] + (1192*G[0, 0, 1, 0, x])/3 + 
       (56*I)*Pi*G[0, 0, 1, 0, x] - (628*G[0, 0, 1, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 1, x] + (904*G[0, 1, 0, 0, x])/3 + 
       (64*I)*Pi*G[0, 1, 0, 0, x] - 92*G[0, 1, 0, 1, x] - 
       (72*I)*Pi*G[0, 1, 0, 1, x] - 92*G[0, 1, 1, 0, x] - 
       (96*I)*Pi*G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 
       (88*I)*Pi*G[0, 1, 1, 1, x] + (148*G[1, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 0, x] + (716*G[1, 0, 0, 1, x])/3 - 
       (72*I)*Pi*G[1, 0, 0, 1, x] + (716*G[1, 0, 1, 0, x])/3 - 
       (88*I)*Pi*G[1, 0, 1, 0, x] - 300*G[1, 0, 1, 1, x] + 
       (136*I)*Pi*G[1, 0, 1, 1, x] + 312*G[1, 1, 0, 0, x] - 
       (56*I)*Pi*G[1, 1, 0, 0, x] - 432*G[1, 1, 0, 1, x] + 
       (168*I)*Pi*G[1, 1, 0, 1, x] - 432*G[1, 1, 1, 0, x] + 
       (144*I)*Pi*G[1, 1, 1, 0, x] + (1132*G[1, 1, 1, 1, x])/3 - 
       (168*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] - 
       120*G[0, 0, 0, 0, 1, x] - 120*G[0, 0, 0, 1, 0, x] + 
       264*G[0, 0, 0, 1, 1, x] - 88*G[0, 0, 1, 0, 0, x] + 
       264*G[0, 0, 1, 0, 1, x] + 264*G[0, 0, 1, 1, 0, x] - 
       280*G[0, 0, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, x] + 
       216*G[0, 1, 0, 0, 1, x] + 216*G[0, 1, 0, 1, 0, x] - 
       264*G[0, 1, 0, 1, 1, x] + 160*G[0, 1, 1, 0, 0, x] - 
       232*G[0, 1, 1, 0, 1, x] - 232*G[0, 1, 1, 1, 0, x] + 
       232*G[0, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, x] + 
       160*G[1, 0, 0, 0, 1, x] + 160*G[1, 0, 0, 1, 0, x] - 
       152*G[1, 0, 0, 1, 1, x] + 120*G[1, 0, 1, 0, 0, x] - 
       128*G[1, 0, 1, 0, 1, x] - 128*G[1, 0, 1, 1, 0, x] + 
       128*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] - 
       40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] + 
       40*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] - (689*Zeta[3])/9 + 
       ((728*I)/9)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/9 + 
       (20*G[0, x]*Zeta[3])/3 - (44*I)*Pi*G[0, x]*Zeta[3] - 
       (1370*G[1, x]*Zeta[3])/9 + (16*I)*Pi*G[1, x]*Zeta[3] - 
       24*G[0, 0, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] - 
       28*G[1, 0, x]*Zeta[3] + 48*G[1, 1, x]*Zeta[3] + 40*Zeta[5])) + 
   Nf*(Nc*((15493*Pi^2)/648 + ((49*I)/3)*Pi^3 - (103*Pi^4)/135 + 
       ((7*I)/27)*Pi^5 - (124*Pi^6)/945 - (42829*G[0, x])/324 - 
       (50*I)*Pi*G[0, x] + (Pi^2*G[0, x])/54 - ((70*I)/9)*Pi^3*G[0, x] - 
       (37*Pi^4*G[0, x])/135 + (42829*G[1, x])/324 + (50*I)*Pi*G[1, x] + 
       (512*Pi^2*G[1, x])/27 - ((4*I)/9)*Pi^3*G[1, x] - 
       (703*Pi^4*G[1, x])/270 + (23965*G[0, 0, x])/324 + 
       ((166*I)/3)*Pi*G[0, 0, x] + (23*Pi^2*G[0, 0, x])/6 + 
       ((20*I)/9)*Pi^3*G[0, 0, x] - (19705*G[0, 1, x])/324 + 
       ((170*I)/3)*Pi*G[0, 1, x] - (11*Pi^2*G[0, 1, x])/6 - 
       (16*Pi^4*G[0, 1, x])/15 - (19705*G[1, 0, x])/324 - 
       ((166*I)/3)*Pi*G[1, 0, x] + (15*Pi^2*G[1, 0, x])/2 - 
       ((8*I)/9)*Pi^3*G[1, 0, x] + (15445*G[1, 1, x])/324 - 
       ((170*I)/3)*Pi*G[1, 1, x] + (37*Pi^2*G[1, 1, x])/6 - 
       ((4*I)/3)*Pi^3*G[1, 1, x] + (16*Pi^4*G[1, 1, x])/15 - 
       44*G[0, 0, 0, x] - ((104*I)/3)*Pi*G[0, 0, 0, x] - 
       (26*Pi^2*G[0, 0, 0, x])/9 + (1337*G[0, 0, 1, x])/27 + 
       ((136*I)/3)*Pi*G[0, 0, 1, x] - (62*Pi^2*G[0, 0, 1, x])/9 + 
       (1337*G[0, 1, 0, x])/27 + ((88*I)/3)*Pi*G[0, 1, 0, x] - 
       (128*Pi^2*G[0, 1, 0, x])/9 + (1592*G[0, 1, 1, x])/27 - 
       (56*I)*Pi*G[0, 1, 1, x] - (56*Pi^2*G[0, 1, 1, x])/3 + 
       (1541*G[1, 0, 0, x])/27 + ((44*I)/3)*Pi*G[1, 0, 0, x] - 
       (52*Pi^2*G[1, 0, 0, x])/9 - (1636*G[1, 0, 1, x])/27 - 
       ((52*I)/3)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 - 
       (1636*G[1, 1, 0, x])/27 - ((28*I)/3)*Pi*G[1, 1, 0, x] + 
       (70*Pi^2*G[1, 1, 0, x])/3 - (449*G[1, 1, 1, x])/9 + 
       (28*I)*Pi*G[1, 1, 1, x] + (238*Pi^2*G[1, 1, 1, x])/9 + 
       (226*G[0, 0, 0, 0, x])/9 + ((40*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       (346*G[0, 0, 0, 1, x])/9 - (346*G[0, 0, 1, 0, x])/9 - 
       (8*I)*Pi*G[0, 0, 1, 0, x] - (16*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (496*G[0, 0, 1, 1, x])/9 - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
       (32*Pi^2*G[0, 0, 1, 1, x])/3 - (58*G[0, 1, 0, 0, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 0, 0, x] - (8*Pi^2*G[0, 1, 0, 0, x])/3 + 
       20*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] - 
       (4*Pi^2*G[0, 1, 0, 1, x])/3 + 20*G[0, 1, 1, 0, x] + 
       8*Pi^2*G[0, 1, 1, 0, x] - (220*G[0, 1, 1, 1, x])/3 + 
       ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + 12*Pi^2*G[0, 1, 1, 1, x] + 
       (62*G[1, 0, 0, 0, x])/9 - ((16*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (28*G[1, 0, 0, 1, x])/9 - (8*I)*Pi*G[1, 0, 0, 1, x] + 
       (28*G[1, 0, 1, 0, x])/9 + (16*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (160*G[1, 0, 1, 1, x])/9 + ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (32*Pi^2*G[1, 0, 1, 1, x])/3 + (40*G[1, 1, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + (8*Pi^2*G[1, 1, 0, 0, x])/3 - 
       20*G[1, 1, 0, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, x] + 
       (4*Pi^2*G[1, 1, 0, 1, x])/3 - 20*G[1, 1, 1, 0, x] + 
       (8*I)*Pi*G[1, 1, 1, 0, x] - 8*Pi^2*G[1, 1, 1, 0, x] + 
       (242*G[1, 1, 1, 1, x])/3 - ((64*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       12*Pi^2*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 
       (52*G[0, 0, 0, 0, 1, x])/3 + (52*G[0, 0, 0, 1, 0, x])/3 - 
       (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 + 
       (28*G[0, 0, 1, 0, 1, x])/3 + (28*G[0, 0, 1, 1, 0, x])/3 - 
       (92*G[0, 0, 1, 1, 1, x])/3 - (20*G[0, 1, 0, 0, 0, x])/3 + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, x] - (172*G[0, 1, 1, 0, 0, x])/3 + 
       (160*G[0, 1, 1, 0, 1, x])/3 + (160*G[0, 1, 1, 1, 0, x])/3 - 
       44*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
       (8*G[1, 0, 0, 0, 1, x])/3 - (8*G[1, 0, 0, 1, 0, x])/3 - 
       (40*G[1, 0, 0, 1, 1, x])/3 - (32*G[1, 0, 1, 0, 0, x])/3 + 
       (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 + 
       (32*G[1, 0, 1, 1, 1, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 - 
       12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] + 
       16*G[1, 1, 0, 1, 1, x] + (232*G[1, 1, 1, 0, 0, x])/3 - 
       (244*G[1, 1, 1, 0, 1, x])/3 - (244*G[1, 1, 1, 1, 0, x])/3 + 
       (268*G[1, 1, 1, 1, 1, x])/3 - 32*G[0, 0, 1, 1, 0, 0, x] + 
       32*G[0, 0, 1, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 1, 0, x] - 
       32*G[0, 0, 1, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, 0, 1, x] + 8*G[0, 1, 0, 1, 1, 0, x] - 
       8*G[0, 1, 0, 1, 1, 1, x] + 40*G[0, 1, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 1, 0, x] + 
       40*G[0, 1, 1, 1, 1, 1, x] + 32*G[1, 0, 1, 1, 0, 0, x] - 
       32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] + 
       32*G[1, 0, 1, 1, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] - 
       8*G[1, 1, 0, 1, 0, 1, x] - 8*G[1, 1, 0, 1, 1, 0, x] + 
       8*G[1, 1, 0, 1, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] + 
       40*G[1, 1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 1, 0, x] - 
       40*G[1, 1, 1, 1, 1, 1, x] - (22674005*RATIO[(1 - x)^(-1)])/52488 + 
       (4*I)*Pi*RATIO[(1 - x)^(-1)] - (670421*Pi^2*RATIO[(1 - x)^(-1)])/
        17496 - ((109*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - 
       (367*Pi^4*RATIO[(1 - x)^(-1)])/810 - ((29*I)/135)*Pi^5*
        RATIO[(1 - x)^(-1)] - (217001*G[0, x]*RATIO[(1 - x)^(-1)])/2916 + 
       ((38*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
       (6908*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 + ((14*I)/3)*Pi^3*G[0, x]*
        RATIO[(1 - x)^(-1)] + (188*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 + 
       (542099*G[1, x]*RATIO[(1 - x)^(-1)])/1944 + 
       (314*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/9 + ((74*I)/9)*Pi^3*G[1, x]*
        RATIO[(1 - x)^(-1)] + (77*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/60 + 
       (38*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (26*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] - (46*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((32*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (20189*G[0, 1, x]*RATIO[(1 - x)^(-1)])/162 + ((482*I)/27)*Pi*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] + 3*Pi^2*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] + ((52*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] + (20189*G[1, 0, x]*RATIO[(1 - x)^(-1)])/162 - 
       ((76*I)/27)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (11*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + ((4*I)/9)*Pi^3*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] - (39769*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 + 
       ((224*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (196*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((32*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (446*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((88*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (70*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (716*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((64*I)/3)*Pi*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (134*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (716*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - ((140*I)/3)*Pi*
        G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (404*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
       ((116*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (56*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (4*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (12*I)*Pi*G[1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (32*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (3146*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
       ((44*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (134*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (3146*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
       ((40*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       14*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (2200*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - (40*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + (22*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (140*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((56*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (152*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((32*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (152*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((32*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (104*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       20*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((64*I)/3)*Pi*
        G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (88*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (88*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (584*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((64*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       12*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + 24*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       24*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + ((56*I)/3)*Pi*
        G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (332*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((104*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (536*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((112*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (536*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (16*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (1712*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (64*I)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       16*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (80*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (80*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (40*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (40*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (136*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (32*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       8*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 8*G[0, 1, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + 24*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (56*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (256*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (32*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       8*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 8*G[1, 0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + 32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       8*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (64*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (64*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (200*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (136*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (280*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (2 + (22*G[0, x])/9 + G[1, x]/3)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
       (5*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/9 - ((136*I)/3)*Pi*G[1, x]*
        RATIO[x^(-1)] + (22*Pi^2*G[1, x]*RATIO[x^(-1)])/9 - 
       ((20*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 16*Pi^2*G[1, 0, x]*
        RATIO[x^(-1)] - (136*G[1, 1, x]*RATIO[x^(-1)])/3 + 
       (12*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 32*Pi^2*G[1, 1, x]*
        RATIO[x^(-1)] - (20*G[0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       20*G[1, 1, 1, x]*RATIO[x^(-1)] + 96*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
       96*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 96*G[1, 1, 1, 0, x]*
        RATIO[x^(-1)] + 96*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
       ((8*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (8*G[0, 0, x])/
        (-1 + RATIO[x])^2 + (33541*Pi^2*RATIO[x])/648 + 
       (19*I)*Pi^3*RATIO[x] + (82*Pi^4*RATIO[x])/135 + 
       ((107*I)/135)*Pi^5*RATIO[x] + (248*Pi^6*RATIO[x])/945 - 
       (388*Pi^2*G[0, x]*RATIO[x])/27 - ((74*I)/9)*Pi^3*G[0, x]*RATIO[x] - 
       (37*Pi^4*G[0, x]*RATIO[x])/135 - (29*Pi^2*G[1, x]*RATIO[x])/54 + 
       ((20*I)/9)*Pi^3*G[1, x]*RATIO[x] - (65*Pi^4*G[1, x]*RATIO[x])/54 + 
       (33541*G[0, 0, x]*RATIO[x])/324 + (38*I)*Pi*G[0, 0, x]*RATIO[x] + 
       (53*Pi^2*G[0, 0, x]*RATIO[x])/18 + ((20*I)/9)*Pi^3*G[0, 0, x]*
        RATIO[x] - (33541*G[0, 1, x]*RATIO[x])/324 - (38*I)*Pi*G[0, 1, x]*
        RATIO[x] - (187*Pi^2*G[0, 1, x]*RATIO[x])/18 + 
       (32*Pi^4*G[0, 1, x]*RATIO[x])/15 - (33541*G[1, 0, x]*RATIO[x])/324 - 
       (38*I)*Pi*G[1, 0, x]*RATIO[x] + (59*Pi^2*G[1, 0, x]*RATIO[x])/18 - 
       ((8*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + (33541*G[1, 1, x]*RATIO[x])/324 + 
       (38*I)*Pi*G[1, 1, x]*RATIO[x] + (55*Pi^2*G[1, 1, x]*RATIO[x])/6 - 
       ((4*I)/3)*Pi^3*G[1, 1, x]*RATIO[x] - (32*Pi^4*G[1, 1, x]*RATIO[x])/
        15 - (626*G[0, 0, 0, x]*RATIO[x])/9 - ((112*I)/3)*Pi*G[0, 0, 0, x]*
        RATIO[x] - (26*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + 
       (1523*G[0, 0, 1, x]*RATIO[x])/27 - ((128*I)/3)*Pi*G[0, 0, 1, x]*
        RATIO[x] + (10*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 + 
       (1523*G[0, 1, 0, x]*RATIO[x])/27 + ((112*I)/3)*Pi*G[0, 1, 0, x]*
        RATIO[x] - (32*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 - 
       (1168*G[0, 1, 1, x]*RATIO[x])/27 + ((128*I)/3)*Pi*G[0, 1, 1, x]*
        RATIO[x] - (8*Pi^2*G[0, 1, 1, x]*RATIO[x])/3 + 
       (1073*G[1, 0, 0, x]*RATIO[x])/27 + ((76*I)/3)*Pi*G[1, 0, 0, x]*
        RATIO[x] - (4*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - 
       (718*G[1, 0, 1, x]*RATIO[x])/27 + ((164*I)/3)*Pi*G[1, 0, 1, x]*
        RATIO[x] + 2*Pi^2*G[1, 0, 1, x]*RATIO[x] - 
       (718*G[1, 1, 0, x]*RATIO[x])/27 - ((76*I)/3)*Pi*G[1, 1, 0, x]*
        RATIO[x] + (22*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 + 
       (121*G[1, 1, 1, x]*RATIO[x])/9 - ((164*I)/3)*Pi*G[1, 1, 1, x]*
        RATIO[x] + (34*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + 
       (322*G[0, 0, 0, 0, x]*RATIO[x])/9 + ((40*I)/3)*Pi*G[0, 0, 0, 0, x]*
        RATIO[x] - (430*G[0, 0, 0, 1, x]*RATIO[x])/9 - 
       (16*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - (430*G[0, 0, 1, 0, x]*RATIO[x])/
        9 - (8*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
       (32*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 - 
       (200*G[0, 0, 1, 1, x]*RATIO[x])/9 + ((80*I)/3)*Pi*G[0, 0, 1, 1, x]*
        RATIO[x] + (64*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 
       32*G[0, 1, 0, 0, x]*RATIO[x] - ((16*I)/3)*Pi*G[0, 1, 0, 0, x]*
        RATIO[x] + (16*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
       42*G[0, 1, 0, 1, x]*RATIO[x] + (8*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
       42*G[0, 1, 1, 0, x]*RATIO[x] - 16*Pi^2*G[0, 1, 1, 0, x]*RATIO[x] + 
       30*G[0, 1, 1, 1, x]*RATIO[x] - ((32*I)/3)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x] - 24*Pi^2*G[0, 1, 1, 1, x]*RATIO[x] - 
       (94*G[1, 0, 0, 0, x]*RATIO[x])/9 - ((16*I)/3)*Pi*G[1, 0, 0, 0, x]*
        RATIO[x] + (184*G[1, 0, 0, 1, x]*RATIO[x])/9 + 
       (32*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + (184*G[1, 0, 1, 0, x]*RATIO[x])/
        9 - (32*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 + 
       (464*G[1, 0, 1, 1, x]*RATIO[x])/9 - ((128*I)/3)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x] - (64*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 
       (50*G[1, 1, 0, 0, x]*RATIO[x])/3 - ((8*I)/3)*Pi*G[1, 1, 0, 0, x]*
        RATIO[x] - (16*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 - 
       (74*G[1, 1, 0, 1, x]*RATIO[x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x]*
        RATIO[x] - (8*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
       (74*G[1, 1, 1, 0, x]*RATIO[x])/3 + (8*I)*Pi*G[1, 1, 1, 0, x]*
        RATIO[x] + 16*Pi^2*G[1, 1, 1, 0, x]*RATIO[x] - 
       (148*G[1, 1, 1, 1, x]*RATIO[x])/3 + ((80*I)/3)*Pi*G[1, 1, 1, 1, x]*
        RATIO[x] + 24*Pi^2*G[1, 1, 1, 1, x]*RATIO[x] - 
       8*G[0, 0, 0, 0, 0, x]*RATIO[x] + (52*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + 
       (52*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - 
       (56*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 - (8*G[0, 0, 1, 0, 0, x]*RATIO[x])/
        3 + (28*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
       (28*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
       (76*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - 
       (20*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 + 4*G[0, 1, 0, 0, 1, x]*RATIO[x] + 
       4*G[0, 1, 0, 1, 0, x]*RATIO[x] - 8*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
       (20*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - 
       (32*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
       (32*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - 28*G[0, 1, 1, 1, 1, x]*
        RATIO[x] + 4*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
       (8*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - (8*G[1, 0, 0, 1, 0, x]*RATIO[x])/
        3 + (80*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + 
       (16*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - 
       (40*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
       (40*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
       (160*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + 
       (40*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 12*G[1, 1, 0, 0, 1, x]*
        RATIO[x] - 12*G[1, 1, 0, 1, 0, x]*RATIO[x] - 16*G[1, 1, 0, 1, 1, x]*
        RATIO[x] - (8*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 - 
       (4*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - (4*G[1, 1, 1, 1, 0, x]*RATIO[x])/
        3 + (244*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 + 64*G[0, 0, 1, 1, 0, 0, x]*
        RATIO[x] - 64*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] - 
       64*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] + 64*G[0, 0, 1, 1, 1, 1, x]*
        RATIO[x] + 16*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 
       16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] - 16*G[0, 1, 0, 1, 1, 0, x]*
        RATIO[x] + 16*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] - 
       80*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 80*G[0, 1, 1, 1, 0, 1, x]*
        RATIO[x] + 80*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] - 
       80*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 64*G[1, 0, 1, 1, 0, 0, x]*
        RATIO[x] + 64*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 
       64*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 64*G[1, 0, 1, 1, 1, 1, x]*
        RATIO[x] - 16*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] + 
       16*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 16*G[1, 1, 0, 1, 1, 0, x]*
        RATIO[x] - 16*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] + 
       80*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 80*G[1, 1, 1, 1, 0, 1, x]*
        RATIO[x] - 80*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
       80*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^3*
        ((-7*Pi^2)/9 + (14*G[0, x])/9 - (14*G[1, x])/9 - (14*G[0, 0, x])/9 + 
         (14*G[0, 1, x])/9 + (14*G[1, 0, x])/9 - (14*G[1, 1, x])/9 + 
         (473/27 + (10*Pi^2)/9 - (88*G[0, x])/27 + ((8*I)/3)*Pi*G[0, x] - 
           (128*G[1, x])/27 - ((8*I)/3)*Pi*G[1, x] - (64*G[0, 1, x])/9 - 
           (64*G[1, 0, x])/9 + (28*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         ((-7*Pi^2)/9 - (14*G[0, 0, x])/9 + (14*G[0, 1, x])/9 + 
           (14*G[1, 0, x])/9 - (14*G[1, 1, x])/9)*RATIO[x]) + 
       Log[mu2/s]^2*((65*Pi^2)/18 - 5*G[0, x] + (2*Pi^2*G[0, x])/9 + 
         5*G[1, x] + (19*Pi^2*G[1, x])/9 + (19*G[0, 0, x])/3 - 
         11*G[0, 1, x] - 11*G[1, 0, x] + (47*G[1, 1, x])/3 + 
         (4*G[0, 0, 0, x])/3 + (10*G[0, 0, 1, x])/3 + (10*G[0, 1, 0, x])/3 - 
         8*G[0, 1, 1, x] + (10*G[1, 0, 0, x])/3 - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + (38*G[1, 1, 1, x])/3 + 
         ((5*Pi^2)/2 + (2*Pi^2*G[0, x])/9 + (19*Pi^2*G[1, x])/9 + 
           5*G[0, 0, x] - 5*G[0, 1, x] - 5*G[1, 0, x] + 5*G[1, 1, x] + 
           (4*G[0, 0, 0, x])/3 + (10*G[0, 0, 1, x])/3 + (10*G[0, 1, 0, x])/
            3 - 8*G[0, 1, 1, x] + (10*G[1, 0, 0, x])/3 - 8*G[1, 0, 1, x] - 
           8*G[1, 1, 0, x] + (38*G[1, 1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(203/108 - (59*Pi^2)/9 - (487*G[0, x])/9 + 
           ((20*I)/3)*Pi*G[0, x] - 3*Pi^2*G[0, x] + (14*G[1, x])/9 - 
           ((20*I)/3)*Pi*G[1, x] - Pi^2*G[1, x] + (148*G[0, 1, x])/9 - 
           (8*I)*Pi*G[0, 1, x] + (148*G[1, 0, x])/9 - (8*I)*Pi*G[1, 0, x] - 
           (80*G[1, 1, x])/9 + (16*I)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 12*G[0, 1, 1, x] + 
           (40*G[1, 0, 1, x])/3 + (40*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/
            3 - (74*Zeta[3])/9)) - (602*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3] + 
       (47*Pi^2*Zeta[3])/9 - (290*G[0, x]*Zeta[3])/9 + 
       ((8*I)/3)*Pi*G[0, x]*Zeta[3] - (274*G[1, x]*Zeta[3])/9 - 
       ((8*I)/3)*Pi*G[1, x]*Zeta[3] - (26*G[0, 0, x]*Zeta[3])/9 + 
       (626*G[0, 1, x]*Zeta[3])/9 - (406*G[1, 0, x]*Zeta[3])/9 - 
       (194*G[1, 1, x]*Zeta[3])/9 + 32*G[0, 0, 1, x]*Zeta[3] - 
       16*G[0, 1, 0, x]*Zeta[3] - 16*G[0, 1, 1, x]*Zeta[3] - 
       32*G[1, 0, 1, x]*Zeta[3] + 16*G[1, 1, 0, x]*Zeta[3] + 
       16*G[1, 1, 1, x]*Zeta[3] - (14245*RATIO[(1 - x)^(-1)]*Zeta[3])/81 + 
       ((16*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (115*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (832*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - ((16*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (604*G[1, x]*RATIO[(1 - x)^(-1)]*
         Zeta[3])/27 + (8*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       16*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (112*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (416*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (260*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       96*G[1, x]*RATIO[x^(-1)]*Zeta[3] + (50*RATIO[x]*Zeta[3])/3 + 
       (92*I)*Pi*RATIO[x]*Zeta[3] + (23*Pi^2*RATIO[x]*Zeta[3])/9 - 
       (160*G[0, x]*RATIO[x]*Zeta[3])/9 + ((8*I)/3)*Pi*G[0, x]*RATIO[x]*
        Zeta[3] + (52*G[1, x]*RATIO[x]*Zeta[3])/9 - ((80*I)/3)*Pi*G[1, x]*
        RATIO[x]*Zeta[3] - (26*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + 
       (482*G[0, 1, x]*RATIO[x]*Zeta[3])/9 - 
       (118*G[1, 0, x]*RATIO[x]*Zeta[3])/9 - 
       (338*G[1, 1, x]*RATIO[x]*Zeta[3])/9 - 64*G[0, 0, 1, x]*RATIO[x]*
        Zeta[3] + 32*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
       32*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 64*G[1, 0, 1, x]*RATIO[x]*
        Zeta[3] - 32*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 
       32*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 32*Zeta[3]^2 + 
       64*RATIO[x]*Zeta[3]^2 + Log[mu2/s]*((1069*Pi^2)/54 + ((22*I)/3)*Pi^3 + 
         (67*Pi^4)/90 - (1705*G[0, x])/27 - (12*I)*Pi*G[0, x] - 
         (74*Pi^2*G[0, x])/9 - ((4*I)/3)*Pi^3*G[0, x] + (1705*G[1, x])/27 + 
         (12*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 + ((4*I)/3)*Pi^3*G[1, x] + 
         (1345*G[0, 0, x])/27 + (20*I)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/
          3 - (1399*G[0, 1, x])/27 + (4*I)*Pi*G[0, 1, x] + 
         (8*Pi^2*G[0, 1, x])/9 - (1399*G[1, 0, x])/27 - 
         (20*I)*Pi*G[1, 0, x] - (34*Pi^2*G[1, 0, x])/9 + 
         (1453*G[1, 1, x])/27 - (4*I)*Pi*G[1, 1, x] - (46*Pi^2*G[1, 1, x])/
          9 - (64*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         (86*G[0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] + 
         (86*G[0, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, x] - 
         (8*G[0, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, x] + (14*G[1, 0, 0, x])/
          3 + (8*I)*Pi*G[1, 0, 0, x] - (8*G[1, 0, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, x] - (8*G[1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, x] - (98*G[1, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - (44*G[0, 0, 0, 1, x])/
          3 - (44*G[0, 0, 1, 0, x])/3 + 16*G[0, 0, 1, 1, x] - 
         (8*G[0, 1, 0, 0, x])/3 + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
         4*G[0, 1, 1, 1, x] - (20*G[1, 0, 0, 0, x])/3 + 8*G[1, 0, 0, 1, x] + 
         8*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - (88*G[1, 1, 1, 1, x])/3 + 
         ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*RATIO[x^(-1)] - 4*Zeta[3] + 
         16*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3] + 
         RATIO[x]*((1381*Pi^2)/54 + (6*I)*Pi^3 + (133*Pi^4)/90 - 
           (56*Pi^2*G[0, x])/9 - ((4*I)/3)*Pi^3*G[0, x] + (11*Pi^2*G[1, x])/
            9 + ((4*I)/3)*Pi^3*G[1, x] + (1381*G[0, 0, x])/27 + 
           (12*I)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 
           (1381*G[0, 1, x])/27 - (12*I)*Pi*G[0, 1, x] - (28*Pi^2*G[0, 1, x])/
            9 - (1381*G[1, 0, x])/27 - (12*I)*Pi*G[1, 0, x] - 
           (34*Pi^2*G[1, 0, x])/9 + (1381*G[1, 1, x])/27 + 
           (12*I)*Pi*G[1, 1, x] - (10*Pi^2*G[1, 1, x])/9 - 
           (76*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
           (82*G[0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] + 
           (82*G[0, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, x] - 
           (88*G[0, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, x] + 
           (46*G[1, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, x] - 
           (52*G[1, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, x] - 
           (52*G[1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, x] + 
           (58*G[1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, x] + 
           4*G[0, 0, 0, 0, x] - (44*G[0, 0, 0, 1, x])/3 - 
           (44*G[0, 0, 1, 0, x])/3 - 8*G[0, 0, 1, 1, x] - 
           (8*G[0, 1, 0, 0, x])/3 + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
           28*G[0, 1, 1, 1, x] - (20*G[1, 0, 0, 0, x])/3 + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
           4*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
           (160*G[1, 1, 1, 1, x])/3 + 12*Zeta[3] + (24*I)*Pi*Zeta[3] + 
           16*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-1168967/5832 - (8096*Pi^2)/243 - (6*I)*Pi^3 - (121*Pi^4)/108 - 
           (20189*G[0, x])/162 + ((220*I)/27)*Pi*G[0, x] + 
           (31*Pi^2*G[0, x])/3 - ((4*I)/9)*Pi^3*G[0, x] + (9790*G[1, x])/81 - 
           ((112*I)/27)*Pi*G[1, x] + (157*Pi^2*G[1, x])/9 + 
           ((16*I)/9)*Pi^3*G[1, x] + 4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
           (20*Pi^2*G[0, 0, x])/3 + (3034*G[0, 1, x])/27 - 
           ((4*I)/3)*Pi*G[0, 1, x] + (26*Pi^2*G[0, 1, x])/3 + 
           (3034*G[1, 0, x])/27 - ((40*I)/3)*Pi*G[1, 0, x] + 
           10*Pi^2*G[1, 0, x] - (3230*G[1, 1, x])/27 + ((80*I)/3)*Pi*
            G[1, 1, x] - (8*Pi^2*G[1, 1, x])/3 + (76*G[0, 0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, 0, x] - (112*G[0, 0, 1, x])/3 - 
           ((40*I)/3)*Pi*G[0, 0, 1, x] - (112*G[0, 1, 0, x])/3 - 
           ((56*I)/3)*Pi*G[0, 1, 0, x] + (28*G[0, 1, 1, x])/9 + 
           ((88*I)/3)*Pi*G[0, 1, 1, x] - (416*G[1, 0, 1, x])/9 + 
           ((80*I)/3)*Pi*G[1, 0, 1, x] - (416*G[1, 1, 0, x])/9 + 
           (16*I)*Pi*G[1, 1, 0, x] + (272*G[1, 1, 1, x])/3 - 
           (48*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
           (56*G[0, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, x])/3 - 
           (104*G[0, 0, 1, 1, x])/3 + (8*G[0, 1, 0, 0, x])/3 - 
           24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + (88*G[0, 1, 1, 1, x])/
            3 + (32*G[1, 0, 0, 0, x])/3 - (32*G[1, 0, 0, 1, x])/3 - 
           (32*G[1, 0, 1, 0, x])/3 + (32*G[1, 0, 1, 1, x])/3 - 
           (32*G[1, 1, 0, 1, x])/3 - (32*G[1, 1, 1, 0, x])/3 - 
           24*G[1, 1, 1, 1, x] - (2920*Zeta[3])/27 + (8*I)*Pi*Zeta[3] - 
           (128*G[0, x]*Zeta[3])/9 + (68*G[1, x]*Zeta[3])/3)) + 8*Zeta[5] + 
       (764*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - 72*RATIO[x]*Zeta[5]) + 
     ((-673*Pi^2)/27 - ((467*I)/27)*Pi^3 + (61*Pi^4)/27 - (I/90)*Pi^5 - 
       (4934*G[0, x])/27 + ((358*I)/27)*Pi*G[0, x] - (85*Pi^2*G[0, x])/27 + 
       ((22*I)/3)*Pi^3*G[0, x] - (163*Pi^4*G[0, x])/270 + (4934*G[1, x])/27 - 
       ((358*I)/27)*Pi*G[1, x] - (187*Pi^2*G[1, x])/27 - 
       ((14*I)/9)*Pi^3*G[1, x] + (67*Pi^4*G[1, x])/135 - 
       (2536*G[0, 0, x])/27 - ((1690*I)/27)*Pi*G[0, 0, x] + 
       (76*Pi^2*G[0, 0, x])/9 - ((20*I)/9)*Pi^3*G[0, 0, x] + 
       (5546*G[0, 1, x])/27 + ((1186*I)/27)*Pi*G[0, 1, x] + 
       (52*Pi^2*G[0, 1, x])/9 + ((10*I)/9)*Pi^3*G[0, 1, x] + 
       (5546*G[1, 0, x])/27 + ((1762*I)/27)*Pi*G[1, 0, x] - 
       (2*Pi^2*G[1, 0, x])/9 + ((40*I)/9)*Pi^3*G[1, 0, x] - 
       (2852*G[1, 1, x])/9 - ((1258*I)/27)*Pi*G[1, 1, x] + 
       (152*Pi^2*G[1, 1, x])/9 + ((10*I)/3)*Pi^3*G[1, 1, x] - 
       12*G[0, 0, 0, x] + ((116*I)/3)*Pi*G[0, 0, 0, x] - 
       (10*Pi^2*G[0, 0, 0, x])/3 - (310*G[0, 0, 1, x])/27 - 
       (8*I)*Pi*G[0, 0, 1, x] - (4*Pi^2*G[0, 0, 1, x])/3 - 
       (310*G[0, 1, 0, x])/27 - ((92*I)/3)*Pi*G[0, 1, 0, x] + 
       (16*Pi^2*G[0, 1, 0, x])/9 - (208*G[0, 1, 1, x])/27 - 
       ((8*I)/3)*Pi*G[0, 1, 1, x] - 2*Pi^2*G[0, 1, 1, x] + 
       (1028*G[1, 0, 0, x])/27 - ((68*I)/3)*Pi*G[1, 0, 0, x] + 
       (38*Pi^2*G[1, 0, 0, x])/3 - (970*G[1, 0, 1, x])/27 - 
       ((16*I)/3)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] - 
       (970*G[1, 1, 0, x])/27 + (12*I)*Pi*G[1, 1, 0, x] - 
       (2*Pi^2*G[1, 1, 0, x])/3 + (688*G[1, 1, 1, x])/9 + 
       ((56*I)/3)*Pi*G[1, 1, 1, x] - (40*Pi^2*G[1, 1, 1, x])/9 - 
       (140*G[0, 0, 0, 0, x])/9 - ((44*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (212*G[0, 0, 0, 1, x])/9 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (212*G[0, 0, 1, 0, x])/9 + ((28*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (52*G[0, 0, 1, 1, x])/9 + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       32*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] - 
       (76*G[0, 1, 0, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       (76*G[0, 1, 1, 0, x])/3 - (92*G[0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (104*G[1, 0, 0, 0, x])/9 + 
       ((44*I)/3)*Pi*G[1, 0, 0, 0, x] - (80*G[1, 0, 0, 1, x])/9 + 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x] - (80*G[1, 0, 1, 0, x])/9 - 
       ((28*I)/3)*Pi*G[1, 0, 1, 0, x] - (340*G[1, 0, 1, 1, x])/9 - 
       ((64*I)/3)*Pi*G[1, 0, 1, 1, x] + (8*G[1, 1, 0, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 32*G[1, 1, 0, 1, x] - 
       ((92*I)/3)*Pi*G[1, 1, 0, 1, x] - 32*G[1, 1, 1, 0, x] - 
       ((40*I)/3)*Pi*G[1, 1, 1, 0, x] + (352*G[1, 1, 1, 1, x])/3 + 
       ((124*I)/3)*Pi*G[1, 1, 1, 1, x] + 60*G[0, 0, 0, 0, 0, x] + 
       (16*G[0, 0, 0, 0, 1, x])/3 + (16*G[0, 0, 0, 1, 0, x])/3 - 
       28*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
       (32*G[0, 0, 1, 1, 1, x])/3 - (28*G[0, 1, 0, 0, 0, x])/3 - 
       8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] - 
       (32*G[0, 1, 0, 1, 1, x])/3 - (52*G[0, 1, 1, 0, 0, x])/3 - 
       (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 + 
       (140*G[0, 1, 1, 1, 1, x])/3 + 32*G[1, 0, 0, 0, 0, x] - 
       (80*G[1, 0, 0, 0, 1, x])/3 - (80*G[1, 0, 0, 1, 0, x])/3 + 
       12*G[1, 0, 0, 1, 1, x] - 20*G[1, 0, 1, 0, 0, x] - 
       (52*G[1, 0, 1, 0, 1, x])/3 - (52*G[1, 0, 1, 1, 0, x])/3 + 
       52*G[1, 0, 1, 1, 1, x] - (20*G[1, 1, 0, 0, 0, x])/3 - 
       24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
       (172*G[1, 1, 0, 1, 1, x])/3 - (52*G[1, 1, 1, 0, 0, x])/3 + 
       68*G[1, 1, 1, 0, 1, x] + 68*G[1, 1, 1, 1, 0, x] - 
       (328*G[1, 1, 1, 1, 1, x])/3 - (28767799*RATIO[(1 - x)^(-1)])/52488 - 
       ((240329*I)/2916)*Pi*RATIO[(1 - x)^(-1)] - 
       (144553*Pi^2*RATIO[(1 - x)^(-1)])/4374 + ((4784*I)/243)*Pi^3*
        RATIO[(1 - x)^(-1)] - (7771*Pi^4*RATIO[(1 - x)^(-1)])/2430 - 
       ((26*I)/27)*Pi^5*RATIO[(1 - x)^(-1)] - 
       (60629*G[0, x]*RATIO[(1 - x)^(-1)])/729 - ((22*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)] + (6803*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 + 
       ((38*I)/9)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
       (139*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 + 
       (353990*G[1, x]*RATIO[(1 - x)^(-1)])/729 + ((20189*I)/162)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] + (5809*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/243 - 
       ((73*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
       (19*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/18 - 
       (22*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (26*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] + (224*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((20*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (14036*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((136*I)/3)*Pi*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] - (340*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((122*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (14036*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 + ((100*I)/9)*Pi*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] - (134*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((68*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (34891*G[1, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((1198*I)/9)*Pi*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] - (40*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((2*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (620*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((88*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (124*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       14*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((64*I)/3)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - (224*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        9 - 14*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + ((140*I)/3)*Pi*
        G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (124*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1342*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((208*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (170*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (212*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - (12*I)*Pi*G[1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (220*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
        9 - (1988*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((200*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (56*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (1988*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - (40*I)*Pi*G[1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + (76*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (1118*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + ((1256*I)/9)*Pi*
        G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (62*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (152*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((64*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (328*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (328*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       68*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (236*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((112*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (188*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((32*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (188*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (224*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (128*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((16*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (148*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (148*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((56*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (1532*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (64*I)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (2048*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (72*I)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (2048*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (48*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       272*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - ((400*I)/3)*Pi*
        G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 96*G[0, 0, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (112*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        3 + (112*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       32*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (80*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (160*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (160*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (176*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       8*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 32*G[0, 1, 0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 32*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       40*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 16*G[0, 1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 16*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       24*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (200*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (256*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (256*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (184*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (176*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (80*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (208*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (208*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (424*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       96*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 192*G[1, 1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 192*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       160*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (-164/9 - ((88*I)/27)*Pi - (28*Pi^2)/27 - (484*G[0, x])/27 - 
         (8*I)*Pi*G[0, x] + (4*G[1, x])/3 - ((16*I)/9)*Pi*G[1, x] - 
         16*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] + (8*G[1, 1, x])/3)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (10/3 + ((22*I)/9)*Pi - 
         (28*G[1, x])/9)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
       (10*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/9 - (16*I)*Pi*G[1, x]*
        RATIO[x^(-1)] + (22*Pi^2*G[1, x]*RATIO[x^(-1)])/9 - 
       ((20*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 16*G[1, 1, x]*RATIO[x^(-1)] + 
       (12*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] - (20*G[0, 1, 1, x]*RATIO[x^(-1)])/
        3 + 20*G[1, 1, 1, x]*RATIO[x^(-1)] - ((8*I)*Pi*G[0, x])/
        (-1 + RATIO[x])^2 - (8*G[0, 0, x])/(-1 + RATIO[x])^2 + 
       (2818*Pi^2*RATIO[x])/27 - ((449*I)/27)*Pi^3*RATIO[x] + 
       (5*Pi^4*RATIO[x])/9 - (I/90)*Pi^5*RATIO[x] + 
       (467*Pi^2*G[0, x]*RATIO[x])/27 + (6*I)*Pi^3*G[0, x]*RATIO[x] - 
       (163*Pi^4*G[0, x]*RATIO[x])/270 - (1315*Pi^2*G[1, x]*RATIO[x])/27 - 
       ((32*I)/3)*Pi^3*G[1, x]*RATIO[x] + (67*Pi^4*G[1, x]*RATIO[x])/135 + 
       (5636*G[0, 0, x]*RATIO[x])/27 - ((898*I)/27)*Pi*G[0, 0, x]*RATIO[x] - 
       (160*Pi^2*G[0, 0, x]*RATIO[x])/9 - ((20*I)/9)*Pi^3*G[0, 0, x]*
        RATIO[x] - (5636*G[0, 1, x]*RATIO[x])/27 + ((898*I)/27)*Pi*G[0, 1, x]*
        RATIO[x] - 6*Pi^2*G[0, 1, x]*RATIO[x] + ((10*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[x] - (5636*G[1, 0, x]*RATIO[x])/27 + ((898*I)/27)*Pi*G[1, 0, x]*
        RATIO[x] - (8*Pi^2*G[1, 0, x]*RATIO[x])/9 + ((40*I)/9)*Pi^3*
        G[1, 0, x]*RATIO[x] + (5636*G[1, 1, x]*RATIO[x])/27 - 
       ((898*I)/27)*Pi*G[1, 1, x]*RATIO[x] + 28*Pi^2*G[1, 1, x]*RATIO[x] + 
       ((10*I)/3)*Pi^3*G[1, 1, x]*RATIO[x] + (280*G[0, 0, 0, x]*RATIO[x])/9 + 
       (40*I)*Pi*G[0, 0, 0, x]*RATIO[x] - (10*Pi^2*G[0, 0, 0, x]*RATIO[x])/
        3 - (4498*G[0, 0, 1, x]*RATIO[x])/27 - ((8*I)/3)*Pi*G[0, 0, 1, x]*
        RATIO[x] - (4*Pi^2*G[0, 0, 1, x]*RATIO[x])/3 - 
       (4498*G[0, 1, 0, x]*RATIO[x])/27 - ((136*I)/3)*Pi*G[0, 1, 0, x]*
        RATIO[x] + (16*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + 
       (8156*G[0, 1, 1, x]*RATIO[x])/27 + (8*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
       2*Pi^2*G[0, 1, 1, x]*RATIO[x] - (2536*G[1, 0, 0, x]*RATIO[x])/27 - 
       ((148*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] + 
       (38*Pi^2*G[1, 0, 0, x]*RATIO[x])/3 + (6194*G[1, 0, 1, x]*RATIO[x])/
        27 + (12*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 2*Pi^2*G[1, 0, 1, x]*
        RATIO[x] + (6194*G[1, 1, 0, x]*RATIO[x])/27 + 
       ((164*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - 
       (2*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 - (3284*G[1, 1, 1, x]*RATIO[x])/9 - 
       ((52*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
       (40*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 - (1196*G[0, 0, 0, 0, x]*RATIO[x])/
        9 - ((44*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
       (776*G[0, 0, 0, 1, x]*RATIO[x])/9 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x]*
        RATIO[x] + (776*G[0, 0, 1, 0, x]*RATIO[x])/9 + 
       ((28*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
       (268*G[0, 0, 1, 1, x]*RATIO[x])/9 + ((16*I)/3)*Pi*G[0, 0, 1, 1, x]*
        RATIO[x] + 48*G[0, 1, 0, 0, x]*RATIO[x] + (8*I)*Pi*G[0, 1, 0, 0, x]*
        RATIO[x] + (76*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
       ((4*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 
       (76*G[0, 1, 1, 0, x]*RATIO[x])/3 - 168*G[0, 1, 1, 1, x]*RATIO[x] - 
       (12*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + (152*G[1, 0, 0, 0, x]*RATIO[x])/
        9 + ((44*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 
       (292*G[1, 0, 0, 1, x]*RATIO[x])/9 + ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*
        RATIO[x] + (292*G[1, 0, 1, 0, x]*RATIO[x])/9 - 
       ((28*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
       (1360*G[1, 0, 1, 1, x]*RATIO[x])/9 - ((64*I)/3)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x] + (224*G[1, 1, 0, 0, x]*RATIO[x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] - 
       (452*G[1, 1, 0, 1, x]*RATIO[x])/3 - ((92*I)/3)*Pi*G[1, 1, 0, 1, x]*
        RATIO[x] - (452*G[1, 1, 1, 0, x]*RATIO[x])/3 - 
       ((40*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 296*G[1, 1, 1, 1, x]*
        RATIO[x] + ((124*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
       60*G[0, 0, 0, 0, 0, x]*RATIO[x] + (16*G[0, 0, 0, 0, 1, x]*RATIO[x])/
        3 + (16*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - 28*G[0, 0, 0, 1, 1, x]*
        RATIO[x] - 12*G[0, 0, 1, 0, 0, x]*RATIO[x] - 4*G[0, 0, 1, 0, 1, x]*
        RATIO[x] - 4*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
       (32*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - 
       (28*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 - 8*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
       8*G[0, 1, 0, 1, 0, x]*RATIO[x] - (32*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - 
       (52*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - (8*G[0, 1, 1, 0, 1, x]*RATIO[x])/
        3 - (8*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
       (140*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 + 32*G[1, 0, 0, 0, 0, x]*
        RATIO[x] - (80*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - 
       (80*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 12*G[1, 0, 0, 1, 1, x]*
        RATIO[x] - 20*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
       (52*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
       (52*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 + 52*G[1, 0, 1, 1, 1, x]*
        RATIO[x] - (20*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
       24*G[1, 1, 0, 0, 1, x]*RATIO[x] - 24*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
       (172*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 - 
       (52*G[1, 1, 1, 0, 0, x]*RATIO[x])/3 + 68*G[1, 1, 1, 0, 1, x]*
        RATIO[x] + 68*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
       (328*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 + (190*Zeta[3])/9 + 
       ((4*I)/3)*Pi*Zeta[3] + (62*Pi^2*Zeta[3])/3 - (16*G[0, x]*Zeta[3])/9 - 
       (24*I)*Pi*G[0, x]*Zeta[3] - (20*G[1, x]*Zeta[3])/9 - 
       ((16*I)/3)*Pi*G[1, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] - 
       (4*G[0, 1, x]*Zeta[3])/3 - 20*G[1, 0, x]*Zeta[3] + 
       (68*G[1, 1, x]*Zeta[3])/3 - (500*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
       ((184*I)/9)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (230*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       44*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + ((184*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (788*G[1, x]*RATIO[(1 - x)^(-1)]*
         Zeta[3])/27 + ((128*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       96*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       20*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       (20*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
       56*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (218*RATIO[x]*Zeta[3])/3 - 
       ((116*I)/3)*Pi*RATIO[x]*Zeta[3] + (62*Pi^2*RATIO[x]*Zeta[3])/3 - 
       (316*G[0, x]*RATIO[x]*Zeta[3])/9 - (24*I)*Pi*G[0, x]*RATIO[x]*
        Zeta[3] + (280*G[1, x]*RATIO[x]*Zeta[3])/9 - ((16*I)/3)*Pi*G[1, x]*
        RATIO[x]*Zeta[3] + 12*G[0, 0, x]*RATIO[x]*Zeta[3] - 
       (4*G[0, 1, x]*RATIO[x]*Zeta[3])/3 - 20*G[1, 0, x]*RATIO[x]*Zeta[3] + 
       (68*G[1, 1, x]*RATIO[x]*Zeta[3])/3 + Log[mu2/s]^2*
        ((22*Pi^2)/3 + ((5*I)/3)*Pi^3 - (44*G[0, x])/3 - 
         ((10*I)/3)*Pi*G[0, x] + 5*Pi^2*G[0, x] + (44*G[1, x])/3 + 
         ((10*I)/3)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - (16*G[0, 0, x])/3 + 
         ((10*I)/3)*Pi*G[0, 0, x] + 2*G[0, 1, x] - ((10*I)/3)*Pi*G[0, 1, x] + 
         2*G[1, 0, x] - ((10*I)/3)*Pi*G[1, 0, x] + (4*G[1, 1, x])/3 + 
         ((10*I)/3)*Pi*G[1, 1, x] + 30*G[0, 0, 0, x] - (80*G[0, 0, 1, x])/3 - 
         (80*G[0, 1, 0, x])/3 + (70*G[0, 1, 1, x])/3 - (80*G[1, 0, 0, x])/3 + 
         (70*G[1, 0, 1, x])/3 + (70*G[1, 1, 0, x])/3 - 20*G[1, 1, 1, x] + 
         ((22*Pi^2)/3 + ((5*I)/3)*Pi^3 + 5*Pi^2*G[0, x] - (10*Pi^2*G[1, x])/
            3 + (44*G[0, 0, x])/3 + ((10*I)/3)*Pi*G[0, 0, x] - 
           (44*G[0, 1, x])/3 - ((10*I)/3)*Pi*G[0, 1, x] - (44*G[1, 0, x])/3 - 
           ((10*I)/3)*Pi*G[1, 0, x] + (44*G[1, 1, x])/3 + 
           ((10*I)/3)*Pi*G[1, 1, x] + 30*G[0, 0, 0, x] - (80*G[0, 0, 1, x])/
            3 - (80*G[0, 1, 0, x])/3 + (70*G[0, 1, 1, x])/3 - 
           (80*G[1, 0, 0, x])/3 + (70*G[1, 0, 1, x])/3 + (70*G[1, 1, 0, x])/
            3 - 20*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
          (-13504/81 - ((487*I)/9)*Pi - (59*Pi^2)/9 - ((23*I)/9)*Pi^3 - 
           98*G[0, x] - (20*I)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 + 
           (887*G[1, x])/9 + ((268*I)/9)*Pi*G[1, x] + (29*Pi^2*G[1, x])/9 - 
           40*G[0, 0, x] + (664*G[0, 1, x])/9 + ((68*I)/3)*Pi*G[0, 1, x] + 
           (664*G[1, 0, x])/9 + (24*I)*Pi*G[1, 0, x] - 48*G[1, 1, x] - 
           ((56*I)/3)*Pi*G[1, 1, x] + 48*G[0, 0, 1, x] + 48*G[0, 1, 0, x] - 
           (148*G[0, 1, 1, x])/3 + 48*G[1, 0, 0, x] - 48*G[1, 0, 1, x] - 
           48*G[1, 1, 0, x] + (64*G[1, 1, 1, x])/3 + (16*Zeta[3])/9)) + 
       Log[mu2/s]*(14*Pi^2 - ((50*I)/9)*Pi^3 + Pi^4/5 - (884*G[0, x])/9 - 
         ((16*I)/3)*Pi*G[0, x] + (22*Pi^2*G[0, x])/9 - 
         ((4*I)/9)*Pi^3*G[0, x] + (884*G[1, x])/9 + ((16*I)/3)*Pi*G[1, x] - 
         (50*Pi^2*G[1, x])/3 - ((44*I)/9)*Pi^3*G[1, x] - (352*G[0, 0, x])/9 - 
         ((52*I)/3)*Pi*G[0, 0, x] - (26*Pi^2*G[0, 0, x])/3 + 
         (568*G[0, 1, x])/9 + (20*I)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/9 + 
         (568*G[1, 0, x])/9 + (20*I)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 - 
         (784*G[1, 1, x])/9 - ((68*I)/3)*Pi*G[1, 1, x] + 
         (68*Pi^2*G[1, 1, x])/9 + (92*G[0, 0, 0, x])/3 + 
         ((16*I)/3)*Pi*G[0, 0, 0, x] - (112*G[0, 0, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 1, x] - (112*G[0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, x] + (160*G[0, 1, 1, x])/3 + 
         ((32*I)/3)*Pi*G[0, 1, 1, x] - (76*G[1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, x] + (124*G[1, 0, 1, x])/3 + 
         ((56*I)/3)*Pi*G[1, 0, 1, x] + (124*G[1, 1, 0, x])/3 + 
         ((56*I)/3)*Pi*G[1, 1, 0, x] - (200*G[1, 1, 1, x])/3 - 
         ((64*I)/3)*Pi*G[1, 1, 1, x] - 80*G[0, 0, 0, 0, x] + 
         (76*G[0, 0, 0, 1, x])/3 + (76*G[0, 0, 1, 0, x])/3 + 
         20*G[0, 0, 1, 1, x] + (76*G[0, 1, 0, 0, x])/3 + 
         20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] - 56*G[0, 1, 1, 1, x] + 
         (28*G[1, 0, 0, 0, x])/3 + 28*G[1, 0, 0, 1, x] + 
         28*G[1, 0, 1, 0, x] - 56*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] - 
         64*G[1, 1, 0, 1, x] - 64*G[1, 1, 1, 0, x] + (248*G[1, 1, 1, 1, x])/
          3 + ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*RATIO[x^(-1)] - 12*Zeta[3] + 
         (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3] + 
         RATIO[x]*((460*Pi^2)/9 - ((4*I)/3)*Pi^3 + Pi^4/5 + 
           (160*Pi^2*G[0, x])/9 - ((4*I)/9)*Pi^3*G[0, x] - 
           (214*Pi^2*G[1, x])/9 - ((44*I)/9)*Pi^3*G[1, x] + 
           (920*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] - 
           (26*Pi^2*G[0, 0, x])/3 - (920*G[0, 1, x])/9 + 
           ((8*I)/3)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/9 - 
           (920*G[1, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, x] - 
           (16*Pi^2*G[1, 0, x])/9 + (920*G[1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[1, 1, x] + (68*Pi^2*G[1, 1, x])/9 + 
           (260*G[0, 0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, 0, x] - 
           (356*G[0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, x] - 
           (356*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] + 
           (452*G[0, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, x] - 
           (296*G[1, 0, 0, x])/3 - (16*I)*Pi*G[1, 0, 0, x] + 
           (392*G[1, 0, 1, x])/3 + ((56*I)/3)*Pi*G[1, 0, 1, x] + 
           (392*G[1, 1, 0, x])/3 + ((56*I)/3)*Pi*G[1, 1, 0, x] - 
           (488*G[1, 1, 1, x])/3 - ((64*I)/3)*Pi*G[1, 1, 1, x] - 
           80*G[0, 0, 0, 0, x] + (76*G[0, 0, 0, 1, x])/3 + 
           (76*G[0, 0, 1, 0, x])/3 + 20*G[0, 0, 1, 1, x] + 
           (76*G[0, 1, 0, 0, x])/3 + 20*G[0, 1, 0, 1, x] + 
           20*G[0, 1, 1, 0, x] - 56*G[0, 1, 1, 1, x] + (28*G[1, 0, 0, 0, x])/
            3 + 28*G[1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, x] - 
           56*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] - 64*G[1, 1, 0, 1, x] - 
           64*G[1, 1, 1, 0, x] + (248*G[1, 1, 1, 1, x])/3 - 20*Zeta[3] + 
           (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-1413773/2916 - ((20189*I)/162)*Pi - (5893*Pi^2)/243 + 
           ((53*I)/9)*Pi^3 - (283*Pi^4)/270 - (14036*G[0, x])/81 - 
           ((148*I)/9)*Pi*G[0, x] + (74*Pi^2*G[0, x])/9 + 
           ((68*I)/9)*Pi^3*G[0, x] + (20633*G[1, x])/54 + 
           ((362*I)/3)*Pi*G[1, x] + (119*Pi^2*G[1, x])/9 + 
           ((26*I)/9)*Pi^3*G[1, x] - (260*G[0, 0, x])/9 + 
           (12*I)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 + 
           (1876*G[0, 1, x])/9 + ((160*I)/3)*Pi*G[0, 1, x] - 
           (88*Pi^2*G[0, 1, x])/9 + (1876*G[1, 0, x])/9 + 
           (40*I)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 - 
           (2564*G[1, 1, x])/9 - ((896*I)/9)*Pi*G[1, 1, x] - 
           (20*Pi^2*G[1, 1, x])/3 + (88*G[0, 0, 0, x])/3 - 
           ((16*I)/3)*Pi*G[0, 0, 0, x] + (188*G[0, 0, 1, x])/3 + 
           (16*I)*Pi*G[0, 0, 1, x] + (188*G[0, 1, 0, x])/3 + 
           ((56*I)/3)*Pi*G[0, 1, 0, x] - (1412*G[0, 1, 1, x])/9 - 
           ((152*I)/3)*Pi*G[0, 1, 1, x] + 80*G[1, 0, 0, x] - 
           (1688*G[1, 0, 1, x])/9 - ((176*I)/3)*Pi*G[1, 0, 1, x] - 
           (1688*G[1, 1, 0, x])/9 - (48*I)*Pi*G[1, 1, 0, x] + 
           184*G[1, 1, 1, x] + ((256*I)/3)*Pi*G[1, 1, 1, x] + 
           80*G[0, 0, 0, 0, x] - (256*G[0, 0, 0, 1, x])/3 - 
           (256*G[0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 - 
           (184*G[0, 1, 0, 0, x])/3 - 16*G[0, 1, 0, 1, x] - 
           16*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] - (40*G[1, 0, 0, 0, x])/
            3 - (248*G[1, 0, 0, 1, x])/3 - (248*G[1, 0, 1, 0, x])/3 + 
           120*G[1, 0, 1, 1, x] - 96*G[1, 1, 0, 0, x] + 
           144*G[1, 1, 0, 1, x] + 144*G[1, 1, 1, 0, x] - 
           (304*G[1, 1, 1, 1, x])/3 - (200*Zeta[3])/27 - ((296*I)/9)*Pi*
            Zeta[3] - (116*G[0, x]*Zeta[3])/3 + (236*G[1, x]*Zeta[3])/9)) + 
       16*Zeta[5] + (272*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 
       16*RATIO[x]*Zeta[5])/Nc + ((899*Pi^2)/648 + ((244*I)/27)*Pi^3 + 
       (173*Pi^4)/54 + ((67*I)/270)*Pi^5 + (124*Pi^6)/315 - 
       (11843*G[0, x])/324 - ((1964*I)/27)*Pi*G[0, x] - 
       (2503*Pi^2*G[0, x])/54 + ((14*I)/9)*Pi^3*G[0, x] - 
       (47*Pi^4*G[0, x])/270 + (11843*G[1, x])/324 + 
       ((1964*I)/27)*Pi*G[1, x] - (1765*Pi^2*G[1, x])/27 + 
       (12*I)*Pi^3*G[1, x] + (581*Pi^4*G[1, x])/90 - (28381*G[0, 0, x])/324 + 
       ((128*I)/27)*Pi*G[0, 0, x] + (131*Pi^2*G[0, 0, x])/18 + 
       (16177*G[0, 1, x])/324 - ((416*I)/27)*Pi*G[0, 1, x] - 
       (175*Pi^2*G[0, 1, x])/18 + ((10*I)/9)*Pi^3*G[0, 1, x] + 
       (16*Pi^4*G[0, 1, x])/5 + (16177*G[1, 0, x])/324 - 
       ((56*I)/27)*Pi*G[1, 0, x] - (115*Pi^2*G[1, 0, x])/18 + 
       ((32*I)/9)*Pi^3*G[1, 0, x] - (3973*G[1, 1, x])/324 + 
       ((344*I)/27)*Pi*G[1, 1, x] + (89*Pi^2*G[1, 1, x])/18 + 
       (2*I)*Pi^3*G[1, 1, x] - (16*Pi^4*G[1, 1, x])/5 + 
       (104*G[0, 0, 0, x])/9 + (4*I)*Pi*G[0, 0, 0, x] - 
       (8*Pi^2*G[0, 0, 0, x])/9 + (187*G[0, 0, 1, x])/9 - 
       ((284*I)/3)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] + 
       (187*G[0, 1, 0, x])/9 + ((104*I)/3)*Pi*G[0, 1, 0, x] + 
       (284*Pi^2*G[0, 1, 0, x])/9 - (592*G[0, 1, 1, x])/9 + 
       ((160*I)/3)*Pi*G[0, 1, 1, x] + (566*Pi^2*G[0, 1, 1, x])/9 - 
       (1883*G[1, 0, 0, x])/9 + (16*I)*Pi*G[1, 0, 0, x] + 
       (190*Pi^2*G[1, 0, 0, x])/9 + (1598*G[1, 0, 1, x])/9 + 
       ((16*I)/3)*Pi*G[1, 0, 1, x] + 8*Pi^2*G[1, 0, 1, x] + 
       (1598*G[1, 1, 0, x])/9 - ((172*I)/3)*Pi*G[1, 1, 0, x] - 
       (436*Pi^2*G[1, 1, 0, x])/9 - (1199*G[1, 1, 1, x])/9 + 
       ((116*I)/3)*Pi*G[1, 1, 1, x] - (650*Pi^2*G[1, 1, 1, x])/9 - 
       14*G[0, 0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       6*G[0, 0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       6*G[0, 0, 1, 0, x] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       16*Pi^2*G[0, 0, 1, 0, x] - 88*G[0, 0, 1, 1, x] + 
       32*Pi^2*G[0, 0, 1, 1, x] + (118*G[0, 1, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + 8*Pi^2*G[0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, x] - ((20*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       4*Pi^2*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
       24*Pi^2*G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 
       ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - 36*Pi^2*G[0, 1, 1, 1, x] + 
       10*G[1, 0, 0, 0, x] + ((28*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (68*G[1, 0, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
       (68*G[1, 0, 1, 0, x])/3 - ((28*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       16*Pi^2*G[1, 0, 1, 0, x] - (104*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] - 32*Pi^2*G[1, 0, 1, 1, x] - 
       (116*G[1, 1, 0, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       8*Pi^2*G[1, 1, 0, 0, x] - 36*G[1, 1, 0, 1, x] - 
       ((44*I)/3)*Pi*G[1, 1, 0, 1, x] - 4*Pi^2*G[1, 1, 0, 1, x] - 
       36*G[1, 1, 1, 0, x] - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       24*Pi^2*G[1, 1, 1, 0, x] + (278*G[1, 1, 1, 1, x])/3 + 
       (20*I)*Pi*G[1, 1, 1, 1, x] + 36*Pi^2*G[1, 1, 1, 1, x] + 
       28*G[0, 0, 0, 0, 0, x] + (4*G[0, 0, 0, 0, 1, x])/3 + 
       (4*G[0, 0, 0, 1, 0, x])/3 - (28*G[0, 0, 0, 1, 1, x])/3 - 
       (28*G[0, 0, 1, 0, 0, x])/3 - (28*G[0, 0, 1, 1, 1, x])/3 - 
       8*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
       4*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] + 
       184*G[0, 1, 1, 0, 0, x] - (568*G[0, 1, 1, 0, 1, x])/3 - 
       (568*G[0, 1, 1, 1, 0, x])/3 + 216*G[0, 1, 1, 1, 1, x] + 
       (44*G[1, 0, 0, 0, 0, x])/3 - 8*G[1, 0, 0, 0, 1, x] - 
       8*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
       36*G[1, 0, 1, 0, 0, x] - (164*G[1, 0, 1, 0, 1, x])/3 - 
       (164*G[1, 0, 1, 1, 0, x])/3 + 68*G[1, 0, 1, 1, 1, x] - 
       (4*G[1, 1, 0, 0, 0, x])/3 - (28*G[1, 1, 0, 0, 1, x])/3 - 
       (28*G[1, 1, 0, 1, 0, x])/3 + 20*G[1, 1, 0, 1, 1, x] - 
       244*G[1, 1, 1, 0, 0, x] + 264*G[1, 1, 1, 0, 1, x] + 
       264*G[1, 1, 1, 1, 0, x] - (844*G[1, 1, 1, 1, 1, x])/3 + 
       96*G[0, 0, 1, 1, 0, 0, x] - 96*G[0, 0, 1, 1, 0, 1, x] - 
       96*G[0, 0, 1, 1, 1, 0, x] + 96*G[0, 0, 1, 1, 1, 1, x] + 
       24*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
       24*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] - 
       120*G[0, 1, 1, 1, 0, 0, x] + 120*G[0, 1, 1, 1, 0, 1, x] + 
       120*G[0, 1, 1, 1, 1, 0, x] - 120*G[0, 1, 1, 1, 1, 1, x] - 
       96*G[1, 0, 1, 1, 0, 0, x] + 96*G[1, 0, 1, 1, 0, 1, x] + 
       96*G[1, 0, 1, 1, 1, 0, x] - 96*G[1, 0, 1, 1, 1, 1, x] - 
       24*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
       24*G[1, 1, 0, 1, 1, 0, x] - 24*G[1, 1, 0, 1, 1, 1, x] + 
       120*G[1, 1, 1, 1, 0, 0, x] - 120*G[1, 1, 1, 1, 0, 1, x] - 
       120*G[1, 1, 1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, 1, 1, x] - 
       (145*RATIO[(1 - x)^(-1)])/972 - ((91*I)/4)*Pi*RATIO[(1 - x)^(-1)] - 
       (17071*Pi^2*RATIO[(1 - x)^(-1)])/1944 - ((395*I)/81)*Pi^3*
        RATIO[(1 - x)^(-1)] - (7793*Pi^4*RATIO[(1 - x)^(-1)])/2430 - 
       ((122*I)/135)*Pi^5*RATIO[(1 - x)^(-1)] - 
       (91*G[0, x]*RATIO[(1 - x)^(-1)])/4 + ((70*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)] + (487*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 + 
       ((62*I)/9)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
       (29*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 + 
       (19321*G[1, x]*RATIO[(1 - x)^(-1)])/216 + ((10475*I)/162)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] + (257*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/81 - 
       ((5*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
       (341*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/540 + 
       (22*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (12*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] + (110*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((4*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (10475*G[0, 1, x]*RATIO[(1 - x)^(-1)])/162 + ((782*I)/27)*Pi*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (31*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((26*I)/3)*Pi^3*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (10475*G[1, 0, x]*RATIO[(1 - x)^(-1)])/162 + ((224*I)/27)*Pi*
        G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (17*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 - ((64*I)/9)*Pi^3*
        G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (22013*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 - ((790*I)/9)*Pi*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] + (92*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((2*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (26*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (22*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (334*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + (36*I)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - (26*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (334*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
       (2*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (418*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - ((184*I)/3)*Pi*
        G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (46*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
       (44*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (790*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((92*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (70*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (790*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((80*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (10*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (1414*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + (88*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - (140*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
        9 + 44*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       ((8*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       48*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*
        G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 48*G[0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + (184*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       60*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (16*I)*Pi*G[0, 1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (112*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (112*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((40*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       4*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (68*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (68*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 80*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 88*G[1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + ((104*I)/3)*Pi*G[1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 88*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (32*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       128*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - ((176*I)/3)*Pi*
        G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 48*G[0, 0, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + 16*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       16*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (40*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (64*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (88*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (40*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       32*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (104*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (64*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       8*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 16*G[1, 0, 1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (40*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        3 + (40*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (176*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (88*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (88*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (160*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       32*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (176*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (176*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (200*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (-16/3 - ((22*I)/9)*Pi - (22*G[0, x])/9 + (25*G[1, x])/9)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] - (5*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/9 + 
       ((206*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] + (62*Pi^2*G[1, x]*RATIO[x^(-1)])/
        9 + ((116*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
       (24*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] - 44*Pi^2*G[1, 0, x]*
        RATIO[x^(-1)] + (206*G[1, 1, x]*RATIO[x^(-1)])/3 - 
       (20*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 88*Pi^2*G[1, 1, x]*
        RATIO[x^(-1)] + (116*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       24*G[1, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 0, x]*RATIO[x^(-1)] - 
       4*G[1, 1, 1, x]*RATIO[x^(-1)] - 264*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
       264*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 264*G[1, 1, 1, 0, x]*
        RATIO[x^(-1)] - 264*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
       ((6*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - (6*G[0, 0, x])/
        (-1 + RATIO[x])^2 - (22285*Pi^2*RATIO[x])/648 + 
       ((550*I)/27)*Pi^3*RATIO[x] + (1744*Pi^4*RATIO[x])/135 - 
       ((55*I)/54)*Pi^5*RATIO[x] - (248*Pi^6*RATIO[x])/315 + 
       (55*Pi^2*G[0, x]*RATIO[x])/27 - ((20*I)/9)*Pi^3*G[0, x]*RATIO[x] - 
       (47*Pi^4*G[0, x]*RATIO[x])/270 - (1001*Pi^2*G[1, x]*RATIO[x])/54 - 
       ((76*I)/9)*Pi^3*G[1, x]*RATIO[x] + (Pi^4*G[1, x]*RATIO[x])/18 - 
       (22285*G[0, 0, x]*RATIO[x])/324 + ((1100*I)/27)*Pi*G[0, 0, x]*
        RATIO[x] + (323*Pi^2*G[0, 0, x]*RATIO[x])/18 + 
       (22285*G[0, 1, x]*RATIO[x])/324 - ((1100*I)/27)*Pi*G[0, 1, x]*
        RATIO[x] + (155*Pi^2*G[0, 1, x]*RATIO[x])/18 - 
       ((134*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] - (32*Pi^4*G[0, 1, x]*RATIO[x])/
        5 + (22285*G[1, 0, x]*RATIO[x])/324 - ((1100*I)/27)*Pi*G[1, 0, x]*
        RATIO[x] - (161*Pi^2*G[1, 0, x]*RATIO[x])/6 + 
       ((32*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] - (22285*G[1, 1, x]*RATIO[x])/
        324 + ((1100*I)/27)*Pi*G[1, 1, x]*RATIO[x] - 
       (25*Pi^2*G[1, 1, x]*RATIO[x])/18 + (18*I)*Pi^3*G[1, 1, x]*RATIO[x] + 
       (32*Pi^4*G[1, 1, x]*RATIO[x])/5 + (530*G[0, 0, 0, x]*RATIO[x])/9 + 
       ((8*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - (8*Pi^2*G[0, 0, 0, x]*RATIO[x])/
        9 - (407*G[0, 0, 1, x]*RATIO[x])/9 - ((136*I)/3)*Pi*G[0, 0, 1, x]*
        RATIO[x] + 14*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
       (407*G[0, 1, 0, x]*RATIO[x])/9 - (8*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 
       (32*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + (284*G[0, 1, 1, x]*RATIO[x])/9 + 
       ((152*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - 
       (10*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - (827*G[1, 0, 0, x]*RATIO[x])/9 - 
       (24*I)*Pi*G[1, 0, 0, x]*RATIO[x] + (46*Pi^2*G[1, 0, 0, x]*RATIO[x])/
        9 + (704*G[1, 0, 1, x]*RATIO[x])/9 + ((200*I)/3)*Pi*G[1, 0, 1, x]*
        RATIO[x] - 16*Pi^2*G[1, 0, 1, x]*RATIO[x] + 
       (704*G[1, 1, 0, x]*RATIO[x])/9 + ((88*I)/3)*Pi*G[1, 1, 0, x]*
        RATIO[x] - (40*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 - 
       (581*G[1, 1, 1, x]*RATIO[x])/9 - (72*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
       (2*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 - (218*G[0, 0, 0, 0, x]*RATIO[x])/
        3 - ((4*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
       (106*G[0, 0, 0, 1, x]*RATIO[x])/3 + ((152*I)/3)*Pi*G[0, 0, 0, 1, x]*
        RATIO[x] + (106*G[0, 0, 1, 0, x]*RATIO[x])/3 - 
       ((140*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 32*Pi^2*G[0, 0, 1, 0, x]*
        RATIO[x] - (92*G[0, 0, 1, 1, x]*RATIO[x])/3 - 
       64*Pi^2*G[0, 0, 1, 1, x]*RATIO[x] + (364*G[0, 1, 0, 0, x]*RATIO[x])/
        3 - ((64*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 
       16*Pi^2*G[0, 1, 0, 0, x]*RATIO[x] - (238*G[0, 1, 0, 1, x]*RATIO[x])/
        3 + ((124*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
       8*Pi^2*G[0, 1, 0, 1, x]*RATIO[x] - (238*G[0, 1, 1, 0, x]*RATIO[x])/3 + 
       (72*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 48*Pi^2*G[0, 1, 1, 0, x]*
        RATIO[x] + 70*G[0, 1, 1, 1, x]*RATIO[x] - ((284*I)/3)*Pi*
        G[0, 1, 1, 1, x]*RATIO[x] + 72*Pi^2*G[0, 1, 1, 1, x]*RATIO[x] + 
       (10*G[1, 0, 0, 0, x]*RATIO[x])/3 + ((28*I)/3)*Pi*G[1, 0, 0, 0, x]*
        RATIO[x] + (44*G[1, 0, 0, 1, x]*RATIO[x])/3 - 
       ((128*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
       (44*G[1, 0, 1, 0, x]*RATIO[x])/3 + ((116*I)/3)*Pi*G[1, 0, 1, 0, x]*
        RATIO[x] + 32*Pi^2*G[1, 0, 1, 0, x]*RATIO[x] - 
       (8*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 64*Pi^2*G[1, 0, 1, 1, x]*
        RATIO[x] - (166*G[1, 1, 0, 0, x]*RATIO[x])/3 + 
       ((80*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 16*Pi^2*G[1, 1, 0, 0, x]*
        RATIO[x] + (98*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
       ((188*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 8*Pi^2*G[1, 1, 0, 1, x]*
        RATIO[x] + (98*G[1, 1, 1, 0, x]*RATIO[x])/3 - 
       ((232*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 48*Pi^2*G[1, 1, 1, 0, x]*
        RATIO[x] - (128*G[1, 1, 1, 1, x]*RATIO[x])/3 + 
       (116*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 72*Pi^2*G[1, 1, 1, 1, x]*
        RATIO[x] + 28*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
       (4*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + (4*G[0, 0, 0, 1, 0, x]*RATIO[x])/
        3 + (116*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 - 
       (28*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 - 48*G[0, 0, 1, 0, 1, x]*
        RATIO[x] - 48*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
       (116*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - 8*G[0, 1, 0, 0, 0, x]*
        RATIO[x] - 28*G[0, 1, 0, 0, 1, x]*RATIO[x] - 28*G[0, 1, 0, 1, 0, x]*
        RATIO[x] + 64*G[0, 1, 0, 1, 1, x]*RATIO[x] + 16*G[0, 1, 1, 0, 0, x]*
        RATIO[x] + (152*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
       (152*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - 120*G[0, 1, 1, 1, 1, x]*
        RATIO[x] + (44*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 - 
       8*G[1, 0, 0, 0, 1, x]*RATIO[x] - 8*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
       44*G[1, 0, 0, 1, 1, x]*RATIO[x] - 12*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
       (124*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 + 
       (124*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 28*G[1, 0, 1, 1, 1, x]*
        RATIO[x] - (4*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 + 
       (44*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
       (44*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - 52*G[1, 1, 0, 1, 1, x]*
        RATIO[x] - 28*G[1, 1, 1, 0, 0, x]*RATIO[x] - 24*G[1, 1, 1, 0, 1, x]*
        RATIO[x] - 24*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
       (308*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 - 192*G[0, 0, 1, 1, 0, 0, x]*
        RATIO[x] + 192*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 
       192*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 192*G[0, 0, 1, 1, 1, 1, x]*
        RATIO[x] - 48*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 
       48*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] + 48*G[0, 1, 0, 1, 1, 0, x]*
        RATIO[x] - 48*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 
       240*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 240*G[0, 1, 1, 1, 0, 1, x]*
        RATIO[x] - 240*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
       240*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 192*G[1, 0, 1, 1, 0, 0, x]*
        RATIO[x] - 192*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
       192*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 192*G[1, 0, 1, 1, 1, 1, x]*
        RATIO[x] + 48*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 
       48*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] - 48*G[1, 1, 0, 1, 1, 0, x]*
        RATIO[x] + 48*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 
       240*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 240*G[1, 1, 1, 1, 0, 1, x]*
        RATIO[x] + 240*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
       240*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^3*
        ((7*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 + (14*G[0, 0, x])/9 - 
         (14*G[0, 1, x])/9 - (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9 + 
         (-707/27 - ((44*I)/3)*Pi + (70*Pi^2)/27 - (44*G[0, x])/3 - 
           ((16*I)/3)*Pi*G[0, x] + (64*G[1, x])/3 + ((88*I)/9)*Pi*G[1, x] - 
           (16*G[0, 0, x])/3 + (88*G[0, 1, x])/9 + (88*G[1, 0, x])/9 - 
           (100*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - (14*G[0, 1, x])/9 - 
           (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*RATIO[x]) + 60*Zeta[3] + 
       ((140*I)/3)*Pi*Zeta[3] + (37*Pi^2*Zeta[3])/3 + (406*G[0, x]*Zeta[3])/
        9 - ((64*I)/3)*Pi*G[0, x]*Zeta[3] + (770*G[1, x]*Zeta[3])/9 - 
       (8*I)*Pi*G[1, x]*Zeta[3] + (62*G[0, 0, x]*Zeta[3])/9 - 
       (1718*G[0, 1, x]*Zeta[3])/9 + (730*G[1, 0, x]*Zeta[3])/9 + 
       (1046*G[1, 1, x]*Zeta[3])/9 - 96*G[0, 0, 1, x]*Zeta[3] + 
       48*G[0, 1, 0, x]*Zeta[3] + 48*G[0, 1, 1, x]*Zeta[3] + 
       96*G[1, 0, 1, x]*Zeta[3] - 48*G[1, 1, 0, x]*Zeta[3] - 
       48*G[1, 1, 1, x]*Zeta[3] + (6871*RATIO[(1 - x)^(-1)]*Zeta[3])/81 + 
       ((56*I)/9)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (107*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (400*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + (56*I)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] - (368*G[1, x]*RATIO[(1 - x)^(-1)]*
         Zeta[3])/9 + ((100*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       48*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (20*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (116*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (116*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       264*G[1, x]*RATIO[x^(-1)]*Zeta[3] + (140*RATIO[x]*Zeta[3])/3 + 
       ((160*I)/3)*Pi*RATIO[x]*Zeta[3] - (11*Pi^2*RATIO[x]*Zeta[3])/3 + 
       164*G[0, x]*RATIO[x]*Zeta[3] - ((64*I)/3)*Pi*G[0, x]*RATIO[x]*
        Zeta[3] - 180*G[1, x]*RATIO[x]*Zeta[3] - (8*I)*Pi*G[1, x]*RATIO[x]*
        Zeta[3] + (62*G[0, 0, x]*RATIO[x]*Zeta[3])/9 - 
       (1286*G[0, 1, x]*RATIO[x]*Zeta[3])/9 - 
       (134*G[1, 0, x]*RATIO[x]*Zeta[3])/9 + 
       (1478*G[1, 1, x]*RATIO[x]*Zeta[3])/9 + 192*G[0, 0, 1, x]*RATIO[x]*
        Zeta[3] - 96*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 
       96*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 192*G[1, 0, 1, x]*RATIO[x]*
        Zeta[3] + 96*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 
       96*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 96*Zeta[3]^2 - 
       192*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^2*((67*Pi^2)/18 + ((5*I)/3)*Pi^3 - 
         (29*G[0, x])/3 - ((10*I)/3)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + 
         (29*G[1, x])/3 + ((10*I)/3)*Pi*G[1, x] - (19*Pi^2*G[1, x])/9 + 
         (5*G[0, 0, x])/3 + ((10*I)/3)*Pi*G[0, 0, x] - G[0, 1, x]/3 - 
         ((10*I)/3)*Pi*G[0, 1, x] - G[1, 0, x]/3 - ((10*I)/3)*Pi*G[1, 0, x] - 
         G[1, 1, x] + ((10*I)/3)*Pi*G[1, 1, x] + (26*G[0, 0, 0, x])/3 - 
         10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + (34*G[0, 1, 1, x])/3 - 
         10*G[1, 0, 0, x] + (34*G[1, 0, 1, x])/3 + (34*G[1, 1, 0, x])/3 - 
         (38*G[1, 1, 1, x])/3 + ((29*Pi^2)/6 + ((5*I)/3)*Pi^3 + 
           (13*Pi^2*G[0, x])/9 - (19*Pi^2*G[1, x])/9 + (29*G[0, 0, x])/3 + 
           ((10*I)/3)*Pi*G[0, 0, x] - (29*G[0, 1, x])/3 - 
           ((10*I)/3)*Pi*G[0, 1, x] - (29*G[1, 0, x])/3 - 
           ((10*I)/3)*Pi*G[1, 0, x] + (29*G[1, 1, x])/3 + 
           ((10*I)/3)*Pi*G[1, 1, x] + (26*G[0, 0, 0, x])/3 - 
           10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + (34*G[0, 1, 1, x])/3 - 
           10*G[1, 0, 0, x] + (34*G[1, 0, 1, x])/3 + (34*G[1, 1, 0, x])/3 - 
           (38*G[1, 1, 1, x])/3)*RATIO[x] + RATIO[(1 - x)^(-1)]*
          (-22013/324 - ((395*I)/9)*Pi + (46*Pi^2)/9 + (I/9)*Pi^3 - 
           (395*G[0, x])/9 - ((40*I)/3)*Pi*G[0, x] + (5*Pi^2*G[0, x])/9 + 
           (707*G[1, x])/9 + (44*I)*Pi*G[1, x] - (70*Pi^2*G[1, x])/9 - 
           (40*G[0, 0, x])/3 + 44*G[0, 1, x] + ((52*I)/3)*Pi*G[0, 1, x] + 
           44*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] - 64*G[1, 1, x] - 
           ((88*I)/3)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 + 
           (44*G[0, 0, 1, x])/3 + (44*G[0, 1, 0, x])/3 - (80*G[0, 1, 1, x])/
            3 + 16*G[1, 0, 0, x] - (88*G[1, 0, 1, x])/3 - (88*G[1, 1, 0, x])/
            3 + (100*G[1, 1, 1, x])/3 + (58*Zeta[3])/9)) + 
       Log[mu2/s]*((191*Pi^2)/54 + ((16*I)/9)*Pi^3 + (19*Pi^4)/90 - 
         (947*G[0, x])/27 - ((52*I)/3)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 - 
         ((16*I)/9)*Pi^3*G[0, x] + (947*G[1, x])/27 + ((52*I)/3)*Pi*G[1, x] - 
         (73*Pi^2*G[1, x])/9 - ((32*I)/9)*Pi^3*G[1, x] - 
         (745*G[0, 0, x])/27 + ((8*I)/3)*Pi*G[0, 0, x] - 
         (32*Pi^2*G[0, 0, x])/9 + (799*G[0, 1, x])/27 + (8*Pi^2*G[0, 1, x])/
          9 + (799*G[1, 0, x])/27 + (2*Pi^2*G[1, 0, x])/9 - 
         (853*G[1, 1, x])/27 - ((8*I)/3)*Pi*G[1, 1, x] + 
         (22*Pi^2*G[1, 1, x])/9 + 12*G[0, 0, 0, x] - ((8*I)/3)*Pi*
          G[0, 0, 0, x] - (38*G[0, 0, 1, x])/3 - (38*G[0, 1, 0, x])/3 + 
         (40*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] - 
         (50*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] + 
         (52*G[1, 0, 1, x])/3 + ((32*I)/3)*Pi*G[1, 0, 1, x] + 
         (52*G[1, 1, 0, x])/3 + ((32*I)/3)*Pi*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x] - ((40*I)/3)*Pi*G[1, 1, 1, x] - 
         (92*G[0, 0, 0, 0, x])/3 + (32*G[0, 0, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 0, x])/3 + (28*G[0, 0, 1, 1, x])/3 + 
         (44*G[0, 1, 0, 0, x])/3 + (16*G[0, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 0, x])/3 - (76*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/3 + (28*G[1, 0, 0, 1, x])/3 + 
         (28*G[1, 0, 1, 0, x])/3 - (64*G[1, 0, 1, 1, x])/3 + 
         (40*G[1, 1, 0, 0, x])/3 - (76*G[1, 1, 0, 1, x])/3 - 
         (76*G[1, 1, 1, 0, x])/3 + (112*G[1, 1, 1, 1, x])/3 + 
         ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-1)] + (8*I)*Pi*Zeta[3] - 
         8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(-19321/216 - 
           ((7883*I)/162)*Pi - (257*Pi^2)/81 + ((5*I)/9)*Pi^3 - 
           (1037*Pi^4)/540 - (7883*G[0, x])/162 - ((224*I)/27)*Pi*G[0, x] + 
           (17*Pi^2*G[0, x])/9 + ((64*I)/9)*Pi^3*G[0, x] + 
           (22013*G[1, x])/162 + ((790*I)/9)*Pi*G[1, x] - (92*Pi^2*G[1, x])/
            9 - ((2*I)/9)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 + 
           12*Pi^2*G[0, 0, x] + (790*G[0, 1, x])/9 + ((92*I)/3)*Pi*
            G[0, 1, x] - (94*Pi^2*G[0, 1, x])/9 + (790*G[1, 0, x])/9 + 
           ((80*I)/3)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/9 - 
           (1414*G[1, 1, x])/9 - (88*I)*Pi*G[1, 1, x] + (140*Pi^2*G[1, 1, x])/
            9 + 4*G[0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 0, 0, x] + 
           (68*G[0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 1, x] + 
           (68*G[0, 1, 0, x])/3 - 80*G[0, 1, 1, x] - (24*I)*Pi*
            G[0, 1, 1, x] + (80*G[1, 0, 0, x])/3 - 88*G[1, 0, 1, x] - 
           ((104*I)/3)*Pi*G[1, 0, 1, x] - 88*G[1, 1, 0, x] - 
           (32*I)*Pi*G[1, 1, 0, x] + 128*G[1, 1, 1, x] + ((176*I)/3)*Pi*
            G[1, 1, 1, x] + (104*G[0, 0, 0, 0, x])/3 - (104*G[0, 0, 0, 1, x])/
            3 - (104*G[0, 0, 1, 0, x])/3 + 8*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] + (8*G[0, 1, 0, 1, x])/3 + 
           (8*G[0, 1, 1, 0, x])/3 + (80*G[0, 1, 1, 1, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 - (88*G[1, 0, 0, 1, x])/3 - 
           (88*G[1, 0, 1, 0, x])/3 + (160*G[1, 0, 1, 1, x])/3 - 
           32*G[1, 1, 0, 0, x] + (176*G[1, 1, 0, 1, x])/3 + 
           (176*G[1, 1, 1, 0, x])/3 - (200*G[1, 1, 1, 1, x])/3 + 
           (368*Zeta[3])/9 - ((244*I)/9)*Pi*Zeta[3] - (172*G[0, x]*Zeta[3])/
            9 - (116*G[1, x]*Zeta[3])/9) + RATIO[x]*((731*Pi^2)/54 + 
           ((14*I)/3)*Pi^3 + (19*Pi^4)/90 + 8*Pi^2*G[0, x] - 
           ((16*I)/9)*Pi^3*G[0, x] - 9*Pi^2*G[1, x] - ((32*I)/9)*Pi^3*
            G[1, x] + (731*G[0, 0, x])/27 + ((28*I)/3)*Pi*G[0, 0, x] - 
           (32*Pi^2*G[0, 0, x])/9 - (731*G[0, 1, x])/27 - 
           ((28*I)/3)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/9 - 
           (731*G[1, 0, x])/27 - ((28*I)/3)*Pi*G[1, 0, x] + 
           (2*Pi^2*G[1, 0, x])/9 + (731*G[1, 1, x])/27 + ((28*I)/3)*Pi*
            G[1, 1, x] + (22*Pi^2*G[1, 1, x])/9 + 40*G[0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[0, 0, 0, x] - 50*G[0, 0, 1, x] - 50*G[0, 1, 0, x] + 
           60*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, x] - 42*G[1, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 0, x] + 52*G[1, 0, 1, x] + ((32*I)/3)*Pi*
            G[1, 0, 1, x] + 52*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 0, x] - 
           62*G[1, 1, 1, x] - ((40*I)/3)*Pi*G[1, 1, 1, x] - 
           (92*G[0, 0, 0, 0, x])/3 + (32*G[0, 0, 0, 1, x])/3 + 
           (32*G[0, 0, 1, 0, x])/3 + (28*G[0, 0, 1, 1, x])/3 + 
           (44*G[0, 1, 0, 0, x])/3 + (16*G[0, 1, 0, 1, x])/3 + 
           (16*G[0, 1, 1, 0, x])/3 - (76*G[0, 1, 1, 1, x])/3 + 
           (8*G[1, 0, 0, 0, x])/3 + (28*G[1, 0, 0, 1, x])/3 + 
           (28*G[1, 0, 1, 0, x])/3 - (64*G[1, 0, 1, 1, x])/3 + 
           (40*G[1, 1, 0, 0, x])/3 - (76*G[1, 1, 0, 1, x])/3 - 
           (76*G[1, 1, 1, 0, x])/3 + (112*G[1, 1, 1, 1, x])/3 - 8*Zeta[3] + 
           (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3])) - 8*Zeta[5] - 
       (2716*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 172*RATIO[x]*Zeta[5])/Nc^3) + 
   ((320209*Pi^2)/2592 + ((341*I)/27)*Pi^3 - (8899*Pi^4)/1080 + 
     ((29*I)/20)*Pi^5 + (2305*Pi^6)/3024 + (543287*G[0, x])/1296 + 
     ((5372*I)/27)*Pi*G[0, x] + (10085*Pi^2*G[0, x])/108 + 
     ((35*I)/18)*Pi^3*G[0, x] + (10061*Pi^4*G[0, x])/1080 - 
     (I/18)*Pi^5*G[0, x] - (543287*G[1, x])/1296 - ((5372*I)/27)*Pi*G[1, x] + 
     (1733*Pi^2*G[1, x])/54 + ((193*I)/6)*Pi^3*G[1, x] + 
     (739*Pi^4*G[1, x])/360 + ((193*I)/90)*Pi^5*G[1, x] + 
     (1082449*G[0, 0, x])/1296 + ((6067*I)/27)*Pi*G[0, 0, x] - 
     (2011*Pi^2*G[0, 0, x])/36 - (52*I)*Pi^3*G[0, 0, x] - 
     (397*Pi^4*G[0, 0, x])/360 - (1074997*G[0, 1, x])/1296 - 
     ((10342*I)/27)*Pi*G[0, 1, x] - (2161*Pi^2*G[0, 1, x])/24 + 
     ((203*I)/9)*Pi^3*G[0, 1, x] - (1001*Pi^4*G[0, 1, x])/120 - 
     (1074997*G[1, 0, x])/1296 - ((2962*I)/27)*Pi*G[1, 0, x] - 
     (241*Pi^2*G[1, 0, x])/12 - ((205*I)/9)*Pi^3*G[1, 0, x] + 
     (1229*Pi^4*G[1, 0, x])/360 + (1067545*G[1, 1, x])/1296 + 
     ((7237*I)/27)*Pi*G[1, 1, x] + (389*Pi^2*G[1, 1, x])/24 - 
     ((280*I)/9)*Pi^3*G[1, 1, x] + (1349*Pi^4*G[1, 1, x])/120 + 
     (5551*G[0, 0, 0, x])/9 + (64*I)*Pi*G[0, 0, 0, x] - 
     (1084*Pi^2*G[0, 0, 0, x])/9 + ((74*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (24823*G[0, 0, 1, x])/36 - ((805*I)/3)*Pi*G[0, 0, 1, x] - 
     (247*Pi^2*G[0, 0, 1, x])/9 - ((29*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (24823*G[0, 1, 0, x])/36 - (29*I)*Pi*G[0, 1, 0, x] - 
     (109*Pi^2*G[0, 1, 0, x])/2 - ((37*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (10799*G[0, 1, 1, x])/18 + ((904*I)/3)*Pi*G[0, 1, 1, x] + 
     (247*Pi^2*G[0, 1, 1, x])/6 + (10*I)*Pi^3*G[0, 1, 1, x] - 
     (7415*G[1, 0, 0, x])/18 - ((226*I)/3)*Pi*G[1, 0, 0, x] + 
     (287*Pi^2*G[1, 0, 0, x])/18 - ((154*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (21445*G[1, 0, 1, x])/36 + ((317*I)/3)*Pi*G[1, 0, 1, x] + 
     (149*Pi^2*G[1, 0, 1, x])/9 + ((49*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (21445*G[1, 1, 0, x])/36 + ((221*I)/3)*Pi*G[1, 1, 0, x] + 
     (100*Pi^2*G[1, 1, 0, x])/3 + ((17*I)/3)*Pi^3*G[1, 1, 0, x] - 
     (5554*G[1, 1, 1, x])/9 - (172*I)*Pi*G[1, 1, 1, x] + 
     (781*Pi^2*G[1, 1, 1, x])/18 + ((14*I)/3)*Pi^3*G[1, 1, 1, x] - 
     102*G[0, 0, 0, 0, x] - ((506*I)/3)*Pi*G[0, 0, 0, 0, x] + 
     (158*Pi^2*G[0, 0, 0, 0, x])/3 - 14*G[0, 0, 0, 1, x] + 
     ((94*I)/3)*Pi*G[0, 0, 0, 1, x] - (29*Pi^2*G[0, 0, 0, 1, x])/3 - 
     14*G[0, 0, 1, 0, x] + (244*I)*Pi*G[0, 0, 1, 0, x] + 
     (11*Pi^2*G[0, 0, 1, 0, x])/3 - 107*G[0, 0, 1, 1, x] - 
     ((164*I)/3)*Pi*G[0, 0, 1, 1, x] + 19*Pi^2*G[0, 0, 1, 1, x] - 
     (2179*G[0, 1, 0, 0, x])/12 + ((458*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     35*Pi^2*G[0, 1, 0, 0, x] + (3599*G[0, 1, 0, 1, x])/12 - 
     ((34*I)/3)*Pi*G[0, 1, 0, 1, x] - (17*Pi^2*G[0, 1, 0, 1, x])/6 + 
     (3599*G[0, 1, 1, 0, x])/12 - ((220*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     32*Pi^2*G[0, 1, 1, 0, x] - (445*G[0, 1, 1, 1, x])/4 - 
     (8*I)*Pi*G[0, 1, 1, 1, x] - (257*Pi^2*G[0, 1, 1, 1, x])/6 - 
     222*G[1, 0, 0, 0, x] - (160*I)*Pi*G[1, 0, 0, 0, x] - 
     102*Pi^2*G[1, 0, 0, 0, x] + 296*G[1, 0, 0, 1, x] + 
     ((244*I)/3)*Pi*G[1, 0, 0, 1, x] + 52*Pi^2*G[1, 0, 0, 1, x] + 
     296*G[1, 0, 1, 0, x] + ((154*I)/3)*Pi*G[1, 0, 1, 0, x] + 
     22*Pi^2*G[1, 0, 1, 0, x] - 305*G[1, 0, 1, 1, x] - 
     ((98*I)/3)*Pi*G[1, 0, 1, 1, x] - 41*Pi^2*G[1, 0, 1, 1, x] + 
     (2827*G[1, 1, 0, 0, x])/12 + ((62*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     (196*Pi^2*G[1, 1, 0, 0, x])/3 - (3319*G[1, 1, 0, 1, x])/12 - 
     (20*I)*Pi*G[1, 1, 0, 1, x] - (227*Pi^2*G[1, 1, 0, 1, x])/6 - 
     (3319*G[1, 1, 1, 0, x])/12 - ((80*I)/3)*Pi*G[1, 1, 1, 0, x] - 
     (140*Pi^2*G[1, 1, 1, 0, x])/3 + (2191*G[1, 1, 1, 1, x])/12 - 
     (26*I)*Pi*G[1, 1, 1, 1, x] + (427*Pi^2*G[1, 1, 1, 1, x])/6 - 
     608*G[0, 0, 0, 0, 0, x] + (108*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (590*G[0, 0, 0, 0, 1, x])/3 - (148*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (590*G[0, 0, 0, 1, 0, x])/3 - (138*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (182*G[0, 0, 0, 1, 1, x])/3 + (166*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (499*G[0, 0, 1, 0, 0, x])/3 - (82*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (547*G[0, 0, 1, 0, 1, x])/3 + (138*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (547*G[0, 0, 1, 1, 0, x])/3 + (48*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (593*G[0, 0, 1, 1, 1, x])/3 - (108*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     70*G[0, 1, 0, 0, 0, x] - (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (1042*G[0, 1, 0, 0, 1, x])/3 + (90*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (1042*G[0, 1, 0, 1, 0, x])/3 + (92*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (1018*G[0, 1, 0, 1, 1, x])/3 - (50*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (937*G[0, 1, 1, 0, 0, x])/3 + (44*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (1099*G[0, 1, 1, 0, 1, x])/3 - (36*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (1099*G[0, 1, 1, 1, 0, x])/3 - (48*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     189*G[0, 1, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (1052*G[1, 0, 0, 0, 0, x])/3 - (232*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (754*G[1, 0, 0, 0, 1, x])/3 + (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (754*G[1, 0, 0, 1, 0, x])/3 + (186*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (404*G[1, 0, 0, 1, 1, x])/3 - (38*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (1004*G[1, 0, 1, 0, 0, x])/3 + (170*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     248*G[1, 0, 1, 0, 1, x] - (18*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     248*G[1, 0, 1, 1, 0, x] - (64*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     78*G[1, 0, 1, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (952*G[1, 1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (724*G[1, 1, 0, 0, 1, x])/3 + (150*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (724*G[1, 1, 0, 1, 0, x])/3 + (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     64*G[1, 1, 0, 1, 1, x] - (182*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     130*G[1, 1, 1, 0, 0, x] + (44*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     54*G[1, 1, 1, 0, 1, x] - (188*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     54*G[1, 1, 1, 1, 0, x] - (88*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     (880*G[1, 1, 1, 1, 1, x])/3 + (224*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     378*G[0, 0, 0, 0, 0, 0, x] - 34*G[0, 0, 0, 0, 0, 1, x] - 
     34*G[0, 0, 0, 0, 1, 0, x] + 130*G[0, 0, 0, 0, 1, 1, x] + 
     86*G[0, 0, 0, 1, 0, 0, x] + 20*G[0, 0, 0, 1, 0, 1, x] + 
     20*G[0, 0, 0, 1, 1, 0, x] + 130*G[0, 0, 0, 1, 1, 1, x] + 
     246*G[0, 0, 1, 0, 0, 0, x] - 68*G[0, 0, 1, 0, 0, 1, x] - 
     68*G[0, 0, 1, 0, 1, 0, x] + 174*G[0, 0, 1, 0, 1, 1, x] - 
     70*G[0, 0, 1, 1, 0, 0, x] + 86*G[0, 0, 1, 1, 0, 1, x] + 
     86*G[0, 0, 1, 1, 1, 0, x] - 342*G[0, 0, 1, 1, 1, 1, x] + 
     160*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
     4*G[0, 1, 0, 0, 1, 0, x] + 58*G[0, 1, 0, 0, 1, 1, x] - 
     35*G[0, 1, 0, 1, 0, 0, x] + 99*G[0, 1, 0, 1, 0, 1, x] + 
     99*G[0, 1, 0, 1, 1, 0, x] - 273*G[0, 1, 0, 1, 1, 1, x] + 
     104*G[0, 1, 1, 0, 0, 0, x] - 68*G[0, 1, 1, 0, 0, 1, x] - 
     68*G[0, 1, 1, 0, 1, 0, x] - 112*G[0, 1, 1, 0, 1, 1, x] - 
     155*G[0, 1, 1, 1, 0, 0, x] - 37*G[0, 1, 1, 1, 0, 1, x] - 
     37*G[0, 1, 1, 1, 1, 0, x] + 273*G[0, 1, 1, 1, 1, 1, x] - 
     434*G[1, 0, 0, 0, 0, 0, x] + 286*G[1, 0, 0, 0, 0, 1, x] + 
     286*G[1, 0, 0, 0, 1, 0, x] - 210*G[1, 0, 0, 0, 1, 1, x] + 
     278*G[1, 0, 0, 1, 0, 0, x] - 52*G[1, 0, 0, 1, 0, 1, x] - 
     52*G[1, 0, 0, 1, 1, 0, x] - 118*G[1, 0, 0, 1, 1, 1, x] + 
     214*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] - 186*G[1, 0, 1, 0, 1, 1, x] - 
     38*G[1, 0, 1, 1, 0, 0, x] - 178*G[1, 0, 1, 1, 0, 1, x] - 
     178*G[1, 0, 1, 1, 1, 0, x] + 366*G[1, 0, 1, 1, 1, 1, x] + 
     84*G[1, 1, 0, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 0, 1, x] + 
     48*G[1, 1, 0, 0, 1, 0, x] - 106*G[1, 1, 0, 0, 1, 1, x] + 
     39*G[1, 1, 0, 1, 0, 0, x] - 211*G[1, 1, 0, 1, 0, 1, x] - 
     211*G[1, 1, 0, 1, 1, 0, x] + 269*G[1, 1, 0, 1, 1, 1, x] - 
     68*G[1, 1, 1, 0, 0, 0, x] - 136*G[1, 1, 1, 0, 0, 1, x] - 
     136*G[1, 1, 1, 0, 1, 0, x] + 228*G[1, 1, 1, 0, 1, 1, x] - 
     33*G[1, 1, 1, 1, 0, 0, x] + 225*G[1, 1, 1, 1, 0, 1, x] + 
     225*G[1, 1, 1, 1, 1, 0, x] - 281*G[1, 1, 1, 1, 1, 1, x] + 
     (832741*RATIO[(1 - x)^(-1)])/1296 + ((2881*I)/27)*Pi*
      RATIO[(1 - x)^(-1)] + (579973*Pi^2*RATIO[(1 - x)^(-1)])/7776 - 
     ((1295*I)/162)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (161591*Pi^4*RATIO[(1 - x)^(-1)])/9720 + ((2699*I)/540)*Pi^5*
      RATIO[(1 - x)^(-1)] - (278983*Pi^6*RATIO[(1 - x)^(-1)])/136080 + 
     (2881*G[0, x]*RATIO[(1 - x)^(-1)])/27 + ((32*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (2002*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 - 
     ((1153*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (29*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/12 + ((209*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] - (7955*G[1, x]*RATIO[(1 - x)^(-1)])/12 - 
     ((57227*I)/162)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (4561*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/648 + ((223*I)/18)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] - (851*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/54 - 
     ((407*I)/90)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (32*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + ((119*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (1463*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((79*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (526*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 - 
     (270299*G[0, 1, x]*RATIO[(1 - x)^(-1)])/648 - 
     ((3506*I)/27)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] + ((161*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (2767*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
     (270299*G[1, 0, x]*RATIO[(1 - x)^(-1)])/648 - 
     ((2858*I)/27)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (50*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((388*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (51*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/4 + 
     (512255*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((3700*I)/9)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (392*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((65*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1591*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (34*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (70*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (157*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (6*I)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1013*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (51*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (257*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((278*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1013*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - (55*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 59*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (3706*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((472*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (326*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (58*I)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2858*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + (42*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 40*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((172*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (4537*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((812*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (463*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((164*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (4537*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((668*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (91*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((122*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (14381*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 - 
     (544*I)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (365*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (2*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     349*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((172*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (338*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     429*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((236*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (322*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     429*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((394*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (92*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (472*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((260*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     116*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     364*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (10*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (52*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - (289*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((56*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (232*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (289*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (72*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (250*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1009*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     74*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((332*I)/3)*Pi*
      G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 122*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (884*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (418*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (884*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (12*I)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     94*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     622*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (204*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (416*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + (956*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (12*I)*Pi*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (236*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     694*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((716*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     694*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (212*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 60*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     764*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((1400*I)/3)*Pi*
      G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 142*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 264*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     20*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     20*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (904*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (216*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (28*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (974*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (272*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (974*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (96*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (898*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (184*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (424*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (288*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (922*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (360*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (922*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (156*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (478*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (220*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     316*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (92*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (776*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (156*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (776*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (896*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (644*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (644*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     188*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (316*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (88*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (316*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (136*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1124*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (200*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (116*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (880*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (216*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (880*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (208*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1672*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (376*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     320*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1832*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (456*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1832*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (432*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1640*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (480*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     832*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     464*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     464*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     444*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     76*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     76*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     148*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     376*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     108*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     284*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     284*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     108*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     152*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     284*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     44*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     44*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     216*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     44*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     100*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     100*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     260*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     432*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     528*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     528*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     328*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     488*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     336*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     336*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     408*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     176*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     176*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     168*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     184*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     312*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     352*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     352*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     400*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     264*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     552*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     552*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     552*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     576*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     600*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     600*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (-13/9 - (2*I)*Pi - G[0, x] + 2*G[1, x])*Log[mu2/s]^5*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/2 - 
     (4*Pi^2*G[1, 0, 1, x]*RATIO[x^(-2)])/3 + 
     (2*Pi^2*G[1, 1, 1, x]*RATIO[x^(-2)])/3 + (4*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-2)] - (4*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-2)] + 
     4*G[1, 0, 1, 1, 1, x]*RATIO[x^(-2)] - 4*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-2)] - ((80*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (109*Pi^2*G[1, x]*RATIO[x^(-1)])/3 - ((16*I)/3)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - ((92*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (44*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - ((110*I)/3)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + 48*Pi^2*G[1, 0, x]*RATIO[x^(-1)] - 
     (80*G[1, 1, x]*RATIO[x^(-1)])/3 + ((4*I)/3)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + 38*Pi^2*G[1, 1, x]*RATIO[x^(-1)] + 
     (16*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - (32*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (92*G[0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (28*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (110*G[1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (4*I)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] + 4*Pi^2*G[1, 0, 1, x]*
      RATIO[x^(-1)] - (110*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (8*I)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 58*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (64*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 2*Pi^2*G[1, 1, 1, x]*
      RATIO[x^(-1)] + 16*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     32*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 32*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     76*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 16*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     16*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 36*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 112*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 104*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 104*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 16*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 12*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - ((26*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - 
     (26*G[0, 0, x])/(-1 + RATIO[x])^2 - (548471*Pi^2*RATIO[x])/2592 + 
     ((3169*I)/54)*Pi^3*RATIO[x] - (21647*Pi^4*RATIO[x])/1080 - 
     ((337*I)/180)*Pi^5*RATIO[x] + (10837*Pi^6*RATIO[x])/15120 - 
     (4279*Pi^2*G[0, x]*RATIO[x])/27 + ((187*I)/6)*Pi^3*G[0, x]*RATIO[x] + 
     (2203*Pi^4*G[0, x]*RATIO[x])/540 - (I/18)*Pi^5*G[0, x]*RATIO[x] + 
     (9851*Pi^2*G[1, x]*RATIO[x])/216 + ((101*I)/2)*Pi^3*G[1, x]*RATIO[x] - 
     (14*Pi^4*G[1, x]*RATIO[x])/15 + ((193*I)/90)*Pi^5*G[1, x]*RATIO[x] - 
     (548471*G[0, 0, x]*RATIO[x])/1296 + ((3169*I)/27)*Pi*G[0, 0, x]*
      RATIO[x] - (131*Pi^2*G[0, 0, x]*RATIO[x])/36 - 
     (20*I)*Pi^3*G[0, 0, x]*RATIO[x] - (397*Pi^4*G[0, 0, x]*RATIO[x])/360 + 
     (548471*G[0, 1, x]*RATIO[x])/1296 - ((3169*I)/27)*Pi*G[0, 1, x]*
      RATIO[x] + (421*Pi^2*G[0, 1, x]*RATIO[x])/8 - 
     ((76*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] - (529*Pi^4*G[0, 1, x]*RATIO[x])/
      120 + (548471*G[1, 0, x]*RATIO[x])/1296 - ((3169*I)/27)*Pi*G[1, 0, x]*
      RATIO[x] + (1675*Pi^2*G[1, 0, x]*RATIO[x])/36 + 
     ((176*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + (1229*Pi^4*G[1, 0, x]*RATIO[x])/
      360 - (548471*G[1, 1, x]*RATIO[x])/1296 + ((3169*I)/27)*Pi*G[1, 1, x]*
      RATIO[x] - (6181*Pi^2*G[1, 1, x]*RATIO[x])/72 - 
     ((106*I)/9)*Pi^3*G[1, 1, x]*RATIO[x] + (877*Pi^4*G[1, 1, x]*RATIO[x])/
      120 - (3965*G[0, 0, 0, x]*RATIO[x])/9 - ((184*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] + (662*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + 
     ((74*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] + (26105*G[0, 0, 1, x]*RATIO[x])/
      36 - (19*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 
     (824*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 + ((19*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] + (26105*G[0, 1, 0, x]*RATIO[x])/36 - 
     ((71*I)/3)*Pi*G[0, 1, 0, x]*RATIO[x] - (53*Pi^2*G[0, 1, 0, x]*RATIO[x])/
      6 - ((25*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] - 
     (18175*G[0, 1, 1, x]*RATIO[x])/18 + (104*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (157*Pi^2*G[0, 1, 1, x]*RATIO[x])/2 - (14*I)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] + (7733*G[1, 0, 0, x]*RATIO[x])/36 + 
     ((674*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     (691*Pi^2*G[1, 0, 0, x]*RATIO[x])/18 - ((154*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (8989*G[1, 0, 1, x]*RATIO[x])/18 - 
     ((433*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     (2009*Pi^2*G[1, 0, 1, x]*RATIO[x])/18 + (I/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] - (8989*G[1, 1, 0, x]*RATIO[x])/18 - 
     ((419*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - (74*Pi^2*G[1, 1, 0, x]*RATIO[x])/
      3 + ((5*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] + 
     (28223*G[1, 1, 1, x]*RATIO[x])/36 + ((178*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x] + (899*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + 
     ((86*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] + (218*G[0, 0, 0, 0, x]*RATIO[x])/
      3 - ((518*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
     (158*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + 242*G[0, 0, 0, 1, x]*RATIO[x] + 
     ((610*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (29*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 + 242*G[0, 0, 1, 0, x]*RATIO[x] + 
     (90*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     (59*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 - 685*G[0, 0, 1, 1, x]*RATIO[x] - 
     ((770*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 19*Pi^2*G[0, 0, 1, 1, x]*
      RATIO[x] + (1561*G[0, 1, 0, 0, x]*RATIO[x])/12 + 
     ((632*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 27*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] - (2311*G[0, 1, 0, 1, x]*RATIO[x])/4 - 
     ((508*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 
     (55*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/6 - (2311*G[0, 1, 1, 0, x]*RATIO[x])/
      4 - ((376*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     8*Pi^2*G[0, 1, 1, 0, x]*RATIO[x] + (4615*G[0, 1, 1, 1, x]*RATIO[x])/4 + 
     (220*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] - 
     (257*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/6 + 
     (1028*G[1, 0, 0, 0, x]*RATIO[x])/3 + (188*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] - 102*Pi^2*G[1, 0, 0, 0, x]*RATIO[x] - 
     480*G[1, 0, 0, 1, x]*RATIO[x] - ((998*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] + 52*Pi^2*G[1, 0, 0, 1, x]*RATIO[x] - 
     480*G[1, 0, 1, 0, x]*RATIO[x] - ((386*I)/3)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] + 6*Pi^2*G[1, 0, 1, 0, x]*RATIO[x] + 
     (2237*G[1, 0, 1, 1, x]*RATIO[x])/3 + ((1228*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] - 41*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] - 
     (6313*G[1, 1, 0, 0, x]*RATIO[x])/12 - ((802*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] + (172*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 + 
     (9557*G[1, 1, 0, 1, x]*RATIO[x])/12 + (340*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] - (299*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/6 + 
     (9557*G[1, 1, 1, 0, x]*RATIO[x])/12 + ((616*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] - (68*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - 
     (14341*G[1, 1, 1, 1, x]*RATIO[x])/12 - (414*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] + (427*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/6 + 
     310*G[0, 0, 0, 0, 0, x]*RATIO[x] + (108*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (1216*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (148*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     (1216*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - (138*I)*Pi*G[0, 0, 0, 1, 0, x]*
      RATIO[x] + (1024*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 + 
     (166*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     (587*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 - (82*I)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] + (55*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (138*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     (55*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - (48*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + (493*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - 
     (108*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 12*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - (64*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (46*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + (114*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (46*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (44*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     (584*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - (74*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] + (31*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (44*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
     (731*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - (36*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (731*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (96*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] - 557*G[0, 1, 1, 1, 1, x]*
      RATIO[x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     (44*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 - (232*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (34*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (34*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + (186*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x] - (50*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - 
     (38*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] - 
     (349*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 + (170*I)*Pi*G[1, 0, 1, 0, 0, x]*
      RATIO[x] + 315*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     (18*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 315*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + (32*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     351*G[1, 0, 1, 1, 1, x]*RATIO[x] - (24*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x] - (968*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (12*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     (1124*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + (126*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + (1124*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (84*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 472*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - (158*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     347*G[1, 1, 1, 0, 0, x]*RATIO[x] + (44*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - 579*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (188*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 579*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (232*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
     (2107*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 + (224*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 378*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     34*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 34*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 130*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] + 
     86*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 20*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] + 20*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 
     130*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 246*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 68*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     68*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 174*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] - 166*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     86*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 86*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 342*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     160*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 4*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] + 4*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     82*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] - 59*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x] + 75*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] + 
     75*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 273*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 104*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     68*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 68*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 112*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     11*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 37*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 37*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     273*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 434*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 286*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     286*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 210*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 278*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 
     52*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] - 52*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x] - 118*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     214*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 16*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x] + 16*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] - 
     186*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 58*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 178*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     178*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 366*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 84*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 
     48*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 48*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x] - 130*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     63*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 187*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 187*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     269*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 68*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 136*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     136*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] + 228*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] - 177*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
     225*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 225*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 281*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     Log[mu2/s]^4*(Pi^2/4 - G[0, x]/2 + G[1, x]/2 + G[0, 0, x]/2 - 
       G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 
       (41/6 + ((13*I)/9)*Pi + (29*Pi^2)/12 + (67*G[0, x])/9 + 
         (2*I)*Pi*G[0, x] + (11*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
         8*G[0, 0, x] - G[0, 1, x] - G[1, 0, x] - 5*G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + (Pi^2/4 + G[0, 0, x]/2 - G[0, 1, x]/2 - 
         G[1, 0, x]/2 + G[1, 1, x]/2)*RATIO[x]) + (59*Zeta[3])/6 - 
     ((881*I)/3)*Pi*Zeta[3] - 42*Pi^2*Zeta[3] - (5*I)*Pi^3*Zeta[3] - 
     (4079*G[0, x]*Zeta[3])/18 - ((50*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (214*Pi^2*G[0, x]*Zeta[3])/3 + (9287*G[1, x]*Zeta[3])/18 + 
     ((142*I)/3)*Pi*G[1, x]*Zeta[3] + (86*Pi^2*G[1, x]*Zeta[3])/3 - 
     (1916*G[0, 0, x]*Zeta[3])/9 + (264*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (3032*G[0, 1, x]*Zeta[3])/9 - (154*I)*Pi*G[0, 1, x]*Zeta[3] + 
     (1352*G[1, 0, x]*Zeta[3])/9 - (80*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (3488*G[1, 1, x]*Zeta[3])/9 + (18*I)*Pi*G[1, 1, x]*Zeta[3] + 
     70*G[0, 0, 0, x]*Zeta[3] - 80*G[0, 0, 1, x]*Zeta[3] - 
     78*G[0, 1, 0, x]*Zeta[3] + 32*G[0, 1, 1, x]*Zeta[3] + 
     14*G[1, 0, 0, x]*Zeta[3] + 24*G[1, 0, 1, x]*Zeta[3] - 
     78*G[1, 1, 0, x]*Zeta[3] + 72*G[1, 1, 1, x]*Zeta[3] - 
     (42383*RATIO[(1 - x)^(-1)]*Zeta[3])/54 + ((316*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (530*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      9 - (7*I)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     15*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (188*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (389*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 + (1096*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     ((64*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (113*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     126*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (544*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (2756*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 + (276*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (710*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (128*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (1484*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (76*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     608*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     440*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     520*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     320*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     136*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     164*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     44*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     60*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (24*I)*Pi*G[1, x]*RATIO[x^(-2)]*Zeta[3] - 8*G[1, 1, x]*RATIO[x^(-2)]*
      Zeta[3] - (24*I)*Pi*RATIO[x^(-1)]*Zeta[3] - 200*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + (72*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     24*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + (1531*RATIO[x]*Zeta[3])/3 - 
     (253*I)*Pi*RATIO[x]*Zeta[3] - (217*Pi^2*RATIO[x]*Zeta[3])/3 - 
     (9*I)*Pi^3*RATIO[x]*Zeta[3] + (863*G[0, x]*RATIO[x]*Zeta[3])/6 + 
     ((406*I)/3)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (214*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + (85*G[1, x]*RATIO[x]*Zeta[3])/
      6 - ((80*I)/3)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 
     (86*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 
     (1576*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + (264*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] - (3070*G[0, 1, x]*RATIO[x]*Zeta[3])/9 - 
     (106*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     (772*G[1, 0, x]*RATIO[x]*Zeta[3])/9 - (80*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] + (1822*G[1, 1, x]*RATIO[x]*Zeta[3])/9 - 
     (30*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 70*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - 176*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 
     102*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 176*G[0, 1, 1, x]*RATIO[x]*
      Zeta[3] + 14*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 
     120*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 54*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 
     72*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 16*Zeta[3]^2 - 
     (404*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/3 + 28*RATIO[x]*Zeta[3]^2 + 
     Log[mu2/s]^3*((-25*Pi^2)/9 + (50*G[0, x])/9 - 2*Pi^2*G[0, x] - 
       (50*G[1, x])/9 + Pi^2*G[1, x] + (22*G[0, 0, x])/9 - (4*G[0, 1, x])/9 - 
       (4*G[1, 0, x])/9 - (14*G[1, 1, x])/9 - 12*G[0, 0, 0, x] + 
       10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       10*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
       6*G[1, 1, 1, x] + ((-25*Pi^2)/9 - 2*Pi^2*G[0, x] + Pi^2*G[1, x] - 
         (50*G[0, 0, x])/9 + (50*G[0, 1, x])/9 + (50*G[1, 0, x])/9 - 
         (50*G[1, 1, x])/9 - 12*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
         10*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
         8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(9359/108 + ((128*I)/3)*Pi - (419*Pi^2)/54 + 
         ((4*I)/3)*Pi^3 + (203*G[0, x])/3 + ((106*I)/3)*Pi*G[0, x] - 
         7*Pi^2*G[0, x] - (157*G[1, x])/3 - ((214*I)/9)*Pi*G[1, x] - 
         (4*Pi^2*G[1, x])/3 + (160*G[0, 0, x])/3 + (32*I)*Pi*G[0, 0, x] - 
         (430*G[0, 1, x])/9 - (24*I)*Pi*G[0, 1, x] - (430*G[1, 0, x])/9 - 
         (24*I)*Pi*G[1, 0, x] + (172*G[1, 1, x])/9 + (8*I)*Pi*G[1, 1, x] + 
         48*G[0, 0, 0, x] - 48*G[0, 0, 1, x] - 48*G[0, 1, 0, x] + 
         28*G[0, 1, 1, x] - 48*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + 
         28*G[1, 1, 0, x] + 10*Zeta[3])) + Log[mu2/s]^2*
      ((-146*Pi^2)/9 - ((11*I)/2)*Pi^3 + (49*Pi^4)/45 + (134*G[0, x])/3 + 
       ((37*I)/3)*Pi*G[0, x] - (151*Pi^2*G[0, x])/9 - 
       ((23*I)/3)*Pi^3*G[0, x] - (134*G[1, x])/3 - ((37*I)/3)*Pi*G[1, x] + 
       (281*Pi^2*G[1, x])/18 + ((17*I)/3)*Pi^3*G[1, x] + (88*G[0, 0, x])/3 + 
       ((59*I)/3)*Pi*G[0, 0, x] - (49*Pi^2*G[0, 0, x])/6 - 
       (101*G[0, 1, x])/3 - ((47*I)/3)*Pi*G[0, 1, x] + 
       (15*Pi^2*G[0, 1, x])/2 - (101*G[1, 0, x])/3 - 
       ((47*I)/3)*Pi*G[1, 0, x] + (43*Pi^2*G[1, 0, x])/6 + 38*G[1, 1, x] + 
       ((35*I)/3)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/2 - 
       (41*G[0, 0, 0, x])/3 - (46*I)*Pi*G[0, 0, 0, x] + 26*G[0, 0, 1, x] + 
       (42*I)*Pi*G[0, 0, 1, x] + 26*G[0, 1, 0, x] + (42*I)*Pi*G[0, 1, 0, x] - 
       (121*G[0, 1, 1, x])/3 - (38*I)*Pi*G[0, 1, 1, x] + 18*G[1, 0, 0, x] + 
       (42*I)*Pi*G[1, 0, 0, x] - (97*G[1, 0, 1, x])/3 - 
       (38*I)*Pi*G[1, 0, 1, x] - (97*G[1, 1, 0, x])/3 - 
       (38*I)*Pi*G[1, 1, 0, x] + (146*G[1, 1, 1, x])/3 + 
       (34*I)*Pi*G[1, 1, 1, x] - 130*G[0, 0, 0, 0, x] + 
       120*G[0, 0, 0, 1, x] + 120*G[0, 0, 1, 0, x] - 108*G[0, 0, 1, 1, x] + 
       122*G[0, 1, 0, 0, x] - 110*G[0, 1, 0, 1, x] - 110*G[0, 1, 1, 0, x] + 
       96*G[0, 1, 1, 1, x] + 124*G[1, 0, 0, 0, x] - 112*G[1, 0, 0, 1, x] - 
       112*G[1, 0, 1, 0, x] + 98*G[1, 0, 1, 1, x] - 114*G[1, 1, 0, 0, x] + 
       100*G[1, 1, 0, 1, x] + 100*G[1, 1, 1, 0, x] - 84*G[1, 1, 1, 1, x] + 
       ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-1)] + 6*Zeta[3] + 
       RATIO[x]*((-76*Pi^2)/3 - ((37*I)/6)*Pi^3 + (49*Pi^4)/45 - 
         (293*Pi^2*G[0, x])/18 - ((23*I)/3)*Pi^3*G[0, x] + 
         (139*Pi^2*G[1, x])/9 + ((17*I)/3)*Pi^3*G[1, x] - 
         (152*G[0, 0, x])/3 - ((37*I)/3)*Pi*G[0, 0, x] - 
         (49*Pi^2*G[0, 0, x])/6 + (152*G[0, 1, x])/3 + 
         ((37*I)/3)*Pi*G[0, 1, x] + (15*Pi^2*G[0, 1, x])/2 + 
         (152*G[1, 0, x])/3 + ((37*I)/3)*Pi*G[1, 0, x] + 
         (43*Pi^2*G[1, 0, x])/6 - (152*G[1, 1, x])/3 - 
         ((37*I)/3)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/2 - 
         (275*G[0, 0, 0, x])/3 - (46*I)*Pi*G[0, 0, 0, x] + 96*G[0, 0, 1, x] + 
         (42*I)*Pi*G[0, 0, 1, x] + 96*G[0, 1, 0, x] + 
         (42*I)*Pi*G[0, 1, 0, x] - (301*G[0, 1, 1, x])/3 - 
         (38*I)*Pi*G[0, 1, 1, x] + 90*G[1, 0, 0, x] + 
         (42*I)*Pi*G[1, 0, 0, x] - (283*G[1, 0, 1, x])/3 - 
         (38*I)*Pi*G[1, 0, 1, x] - (283*G[1, 1, 0, x])/3 - 
         (38*I)*Pi*G[1, 1, 0, x] + (296*G[1, 1, 1, x])/3 + 
         (34*I)*Pi*G[1, 1, 1, x] - 130*G[0, 0, 0, 0, x] + 
         120*G[0, 0, 0, 1, x] + 120*G[0, 0, 1, 0, x] - 108*G[0, 0, 1, 1, x] + 
         122*G[0, 1, 0, 0, x] - 110*G[0, 1, 0, 1, x] - 110*G[0, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, x] + 124*G[1, 0, 0, 0, x] - 112*G[1, 0, 0, 1, x] - 
         112*G[1, 0, 1, 0, x] + 98*G[1, 0, 1, 1, x] - 114*G[1, 1, 0, 0, x] + 
         100*G[1, 1, 0, 1, x] + 100*G[1, 1, 1, 0, x] - 84*G[1, 1, 1, 1, x] + 
         6*Zeta[3]) + RATIO[(1 - x)^(-1)]*(429473/1296 + ((1850*I)/9)*Pi - 
         (431*Pi^2)/18 - ((29*I)/18)*Pi^3 - (137*Pi^4)/120 + 
         (4537*G[0, x])/18 + ((346*I)/3)*Pi*G[0, x] + (17*Pi^2*G[0, x])/18 + 
         I*Pi^3*G[0, x] - (11033*G[1, x])/36 - (176*I)*Pi*G[1, x] + 
         (401*Pi^2*G[1, x])/18 - ((7*I)/3)*Pi^3*G[1, x] + 
         (490*G[0, 0, x])/3 - (6*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 
         251*G[0, 1, x] - ((322*I)/3)*Pi*G[0, 1, x] + (74*Pi^2*G[0, 1, x])/
          3 - 251*G[1, 0, x] - (106*I)*Pi*G[1, 0, x] + 24*Pi^2*G[1, 0, x] + 
         232*G[1, 1, x] + ((376*I)/3)*Pi*G[1, 1, x] - 21*Pi^2*G[1, 1, x] - 
         (22*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
         (476*G[0, 0, 1, x])/3 - (100*I)*Pi*G[0, 0, 1, x] - 
         (476*G[0, 1, 0, x])/3 - (104*I)*Pi*G[0, 1, 0, x] + 
         (584*G[0, 1, 1, x])/3 + (124*I)*Pi*G[0, 1, 1, x] - 
         160*G[1, 0, 0, x] - (96*I)*Pi*G[1, 0, 0, x] + (592*G[1, 0, 1, x])/
          3 + (124*I)*Pi*G[1, 0, 1, x] + (592*G[1, 1, 0, x])/3 + 
         (120*I)*Pi*G[1, 1, 0, x] - (388*G[1, 1, 1, x])/3 - 
         (96*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 
         128*G[0, 0, 0, 1, x] - 128*G[0, 0, 1, 0, x] + 172*G[0, 0, 1, 1, x] - 
         136*G[0, 1, 0, 0, x] + 176*G[0, 1, 0, 1, x] + 176*G[0, 1, 1, 0, x] - 
         136*G[0, 1, 1, 1, x] - 140*G[1, 0, 0, 0, x] + 188*G[1, 0, 0, 1, x] + 
         188*G[1, 0, 1, 0, x] - 148*G[1, 0, 1, 1, x] + 192*G[1, 1, 0, 0, x] - 
         156*G[1, 1, 0, 1, x] - 156*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] - 
         (580*Zeta[3])/9 - (2*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] - 
         10*G[1, x]*Zeta[3])) + (133*Zeta[5])/3 - (31*I)*Pi*Zeta[5] - 
     245*G[0, x]*Zeta[5] + 213*G[1, x]*Zeta[5] + 
     (842*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + (310*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[5] + 408*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     188*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + (514*RATIO[x]*Zeta[5])/3 - 
     (271*I)*Pi*RATIO[x]*Zeta[5] - 245*G[0, x]*RATIO[x]*Zeta[5] + 
     213*G[1, x]*RATIO[x]*Zeta[5] + Log[mu2/s]*((-4235*Pi^2)/216 + 
       ((35*I)/9)*Pi^3 - (1601*Pi^4)/180 + ((2*I)/15)*Pi^5 + 
       (20867*G[0, x])/108 + ((280*I)/3)*Pi*G[0, x] + (7*Pi^2*G[0, x])/18 + 
       ((154*I)/9)*Pi^3*G[0, x] + (Pi^4*G[0, x])/5 - (20867*G[1, x])/108 - 
       ((280*I)/3)*Pi*G[1, x] + (629*Pi^2*G[1, x])/18 + 
       ((134*I)/9)*Pi^3*G[1, x] - (191*Pi^4*G[1, x])/45 + 
       (32125*G[0, 0, x])/108 + ((274*I)/3)*Pi*G[0, 0, x] + 
       (43*Pi^2*G[0, 0, x])/18 + ((44*I)/3)*Pi^3*G[0, 0, x] - 
       (31693*G[0, 1, x])/108 - (102*I)*Pi*G[0, 1, x] + 
       (617*Pi^2*G[0, 1, x])/18 + ((26*I)/3)*Pi^3*G[0, 1, x] - 
       (31693*G[1, 0, x])/108 - (102*I)*Pi*G[1, 0, x] + 
       (665*Pi^2*G[1, 0, x])/18 + ((26*I)/3)*Pi^3*G[1, 0, x] + 
       (31261*G[1, 1, x])/108 + ((338*I)/3)*Pi*G[1, 1, x] - 
       (1067*Pi^2*G[1, 1, x])/18 - (22*I)*Pi^3*G[1, 1, x] + 
       180*G[0, 0, 0, x] + ((332*I)/3)*Pi*G[0, 0, 0, x] + 
       56*Pi^2*G[0, 0, 0, x] - (442*G[0, 0, 1, x])/3 - 
       (92*I)*Pi*G[0, 0, 1, x] - 29*Pi^2*G[0, 0, 1, x] - 
       (442*G[0, 1, 0, x])/3 - (92*I)*Pi*G[0, 1, 0, x] - 
       29*Pi^2*G[0, 1, 0, x] + (338*G[0, 1, 1, x])/3 + 
       ((208*I)/3)*Pi*G[0, 1, 1, x] + (26*Pi^2*G[0, 1, 1, x])/3 - 
       (448*G[1, 0, 0, x])/3 - (60*I)*Pi*G[1, 0, 0, x] - 
       37*Pi^2*G[1, 0, 0, x] + (344*G[1, 0, 1, x])/3 + 
       ((112*I)/3)*Pi*G[1, 0, 1, x] + (52*Pi^2*G[1, 0, 1, x])/3 + 
       (344*G[1, 1, 0, x])/3 + ((112*I)/3)*Pi*G[1, 1, 0, x] + 
       18*Pi^2*G[1, 1, 0, x] - 78*G[1, 1, 1, x] - ((32*I)/3)*Pi*
        G[1, 1, 1, x] - 5*Pi^2*G[1, 1, 1, x] + (728*G[0, 0, 0, 0, x])/3 + 
       (16*I)*Pi*G[0, 0, 0, 0, x] - (314*G[0, 0, 0, 1, x])/3 + 
       (12*I)*Pi*G[0, 0, 0, 1, x] - (314*G[0, 0, 1, 0, x])/3 + 
       (12*I)*Pi*G[0, 0, 1, 0, x] - (118*G[0, 0, 1, 1, x])/3 - 
       (36*I)*Pi*G[0, 0, 1, 1, x] - (374*G[0, 1, 0, 0, x])/3 + 
       (44*I)*Pi*G[0, 1, 0, 0, x] - (58*G[0, 1, 0, 1, x])/3 - 
       (68*I)*Pi*G[0, 1, 0, 1, x] - (58*G[0, 1, 1, 0, x])/3 - 
       (68*I)*Pi*G[0, 1, 1, 0, x] + (508*G[0, 1, 1, 1, x])/3 + 
       (88*I)*Pi*G[0, 1, 1, 1, x] - (182*G[1, 0, 0, 0, x])/3 + 
       (124*I)*Pi*G[1, 0, 0, 0, x] - (106*G[1, 0, 0, 1, x])/3 - 
       (132*I)*Pi*G[1, 0, 0, 1, x] - (106*G[1, 0, 1, 0, x])/3 - 
       (132*I)*Pi*G[1, 0, 1, 0, x] + (412*G[1, 0, 1, 1, x])/3 + 
       (136*I)*Pi*G[1, 0, 1, 1, x] - (166*G[1, 1, 0, 0, x])/3 - 
       (164*I)*Pi*G[1, 1, 0, 0, x] + (472*G[1, 1, 0, 1, x])/3 + 
       (168*I)*Pi*G[1, 1, 0, 1, x] + (472*G[1, 1, 1, 0, x])/3 + 
       (168*I)*Pi*G[1, 1, 1, 0, x] - (796*G[1, 1, 1, 1, x])/3 - 
       (168*I)*Pi*G[1, 1, 1, 1, x] + 520*G[0, 0, 0, 0, 0, x] - 
       244*G[0, 0, 0, 0, 1, x] - 244*G[0, 0, 0, 1, 0, x] + 
       16*G[0, 0, 0, 1, 1, x] - 260*G[0, 0, 1, 0, 0, x] + 
       32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] + 
       148*G[0, 0, 1, 1, 1, x] - 228*G[0, 1, 0, 0, 0, x] + 
       28*G[0, 1, 0, 0, 1, x] + 28*G[0, 1, 0, 1, 0, x] + 
       124*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
       144*G[0, 1, 1, 0, 1, x] + 144*G[0, 1, 1, 1, 0, x] - 
       248*G[0, 1, 1, 1, 1, x] - 84*G[1, 0, 0, 0, 0, x] - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
       132*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 0, 0, x] + 
       152*G[1, 0, 1, 0, 1, x] + 152*G[1, 0, 1, 1, 0, x] - 
       212*G[1, 0, 1, 1, 1, x] - 144*G[1, 1, 0, 0, 0, x] + 
       208*G[1, 1, 0, 0, 1, x] + 208*G[1, 1, 0, 1, 0, x] - 
       240*G[1, 1, 0, 1, 1, x] + 248*G[1, 1, 1, 0, 0, x] - 
       280*G[1, 1, 1, 0, 1, x] - 280*G[1, 1, 1, 1, 0, x] + 
       280*G[1, 1, 1, 1, 1, x] + ((-20*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] - 
         (16*I)*Pi*G[0, 1, x] - (16*I)*Pi*G[1, 0, x] - 20*G[1, 1, x] + 
         (24*I)*Pi*G[1, 1, x] - 16*G[0, 1, 1, x] - 16*G[1, 0, 1, x] - 
         16*G[1, 1, 0, x] + 24*G[1, 1, 1, x])*RATIO[x^(-1)] + 18*Zeta[3] - 
       (32*I)*Pi*Zeta[3] + 15*Pi^2*Zeta[3] - 10*G[0, x]*Zeta[3] - 
       (32*I)*Pi*G[0, x]*Zeta[3] + 54*G[1, x]*Zeta[3] + 
       (32*I)*Pi*G[1, x]*Zeta[3] + 30*G[0, 0, x]*Zeta[3] + 
       2*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 18*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-18059*Pi^2)/216 - ((80*I)/3)*Pi^3 - (1241*Pi^4)/180 + 
         ((2*I)/15)*Pi^5 - 73*Pi^2*G[0, x] + ((46*I)/9)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/5 + 66*Pi^2*G[1, x] + ((182*I)/9)*Pi^3*G[1, x] - 
         (191*Pi^4*G[1, x])/45 - (18059*G[0, 0, x])/108 - 
         ((160*I)/3)*Pi*G[0, 0, x] - (461*Pi^2*G[0, 0, x])/18 + 
         ((44*I)/3)*Pi^3*G[0, 0, x] + (18059*G[0, 1, x])/108 + 
         ((160*I)/3)*Pi*G[0, 1, x] + (599*Pi^2*G[0, 1, x])/18 + 
         ((26*I)/3)*Pi^3*G[0, 1, x] + (18059*G[1, 0, x])/108 + 
         ((160*I)/3)*Pi*G[1, 0, x] + (647*Pi^2*G[1, 0, x])/18 + 
         ((26*I)/3)*Pi^3*G[1, 0, x] - (18059*G[1, 1, x])/108 - 
         ((160*I)/3)*Pi*G[1, 1, x] - (767*Pi^2*G[1, 1, x])/18 - 
         (22*I)*Pi^3*G[1, 1, x] - 376*G[0, 0, 0, x] + ((20*I)/3)*Pi*
          G[0, 0, 0, x] + 56*Pi^2*G[0, 0, 0, x] + 424*G[0, 0, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, x] - 29*Pi^2*G[0, 0, 1, x] + 
         424*G[0, 1, 0, x] + (20*I)*Pi*G[0, 1, 0, x] - 
         29*Pi^2*G[0, 1, 0, x] - 472*G[0, 1, 1, x] - ((140*I)/3)*Pi*
          G[0, 1, 1, x] + (26*Pi^2*G[0, 1, 1, x])/3 + 362*G[1, 0, 0, x] + 
         (44*I)*Pi*G[1, 0, 0, x] - 37*Pi^2*G[1, 0, 0, x] - 
         410*G[1, 0, 1, x] - ((212*I)/3)*Pi*G[1, 0, 1, x] + 
         (52*Pi^2*G[1, 0, 1, x])/3 - 410*G[1, 1, 0, x] - 
         ((212*I)/3)*Pi*G[1, 1, 0, x] + 18*Pi^2*G[1, 1, 0, x] + 
         458*G[1, 1, 1, x] + ((292*I)/3)*Pi*G[1, 1, 1, x] - 
         5*Pi^2*G[1, 1, 1, x] - (232*G[0, 0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 0, x] + (802*G[0, 0, 0, 1, x])/3 + 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (802*G[0, 0, 1, 0, x])/3 + 
         (12*I)*Pi*G[0, 0, 1, 0, x] - (1318*G[0, 0, 1, 1, x])/3 - 
         (36*I)*Pi*G[0, 0, 1, 1, x] + (622*G[0, 1, 0, 0, x])/3 + 
         (44*I)*Pi*G[0, 1, 0, 0, x] - (1138*G[0, 1, 0, 1, x])/3 - 
         (68*I)*Pi*G[0, 1, 0, 1, x] - (1138*G[0, 1, 1, 0, x])/3 - 
         (68*I)*Pi*G[0, 1, 1, 0, x] + (1600*G[0, 1, 1, 1, x])/3 + 
         (88*I)*Pi*G[0, 1, 1, 1, x] + (574*G[1, 0, 0, 0, x])/3 + 
         (124*I)*Pi*G[1, 0, 0, 0, x] - (982*G[1, 0, 0, 1, x])/3 - 
         (132*I)*Pi*G[1, 0, 0, 1, x] - (982*G[1, 0, 1, 0, x])/3 - 
         (132*I)*Pi*G[1, 0, 1, 0, x] + (1336*G[1, 0, 1, 1, x])/3 + 
         (136*I)*Pi*G[1, 0, 1, 1, x] - (958*G[1, 1, 0, 0, x])/3 - 
         (164*I)*Pi*G[1, 1, 0, 0, x] + (1312*G[1, 1, 0, 1, x])/3 + 
         (168*I)*Pi*G[1, 1, 0, 1, x] + (1312*G[1, 1, 1, 0, x])/3 + 
         (168*I)*Pi*G[1, 1, 1, 0, x] - (1612*G[1, 1, 1, 1, x])/3 - 
         (168*I)*Pi*G[1, 1, 1, 1, x] + 520*G[0, 0, 0, 0, 0, x] - 
         244*G[0, 0, 0, 0, 1, x] - 244*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 0, 1, 1, x] - 260*G[0, 0, 1, 0, 0, x] + 
         32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] + 
         148*G[0, 0, 1, 1, 1, x] - 228*G[0, 1, 0, 0, 0, x] + 
         28*G[0, 1, 0, 0, 1, x] + 28*G[0, 1, 0, 1, 0, x] + 
         124*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
         144*G[0, 1, 1, 0, 1, x] + 144*G[0, 1, 1, 1, 0, x] - 
         248*G[0, 1, 1, 1, 1, x] - 84*G[1, 0, 0, 0, 0, x] - 
         40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
         132*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 0, 0, x] + 
         152*G[1, 0, 1, 0, 1, x] + 152*G[1, 0, 1, 1, 0, x] - 
         212*G[1, 0, 1, 1, 1, x] - 144*G[1, 1, 0, 0, 0, x] + 
         208*G[1, 1, 0, 0, 1, x] + 208*G[1, 1, 0, 1, 0, x] - 
         240*G[1, 1, 0, 1, 1, x] + 248*G[1, 1, 1, 0, 0, x] - 
         280*G[1, 1, 1, 0, 1, x] - 280*G[1, 1, 1, 1, 0, x] + 
         280*G[1, 1, 1, 1, 1, x] + 62*Zeta[3] - (24*I)*Pi*Zeta[3] + 
         15*Pi^2*Zeta[3] + 44*G[0, x]*Zeta[3] - (32*I)*Pi*G[0, x]*Zeta[3] + 
         8*G[1, x]*Zeta[3] + (32*I)*Pi*G[1, x]*Zeta[3] + 
         30*G[0, 0, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] + 
         2*G[1, 0, x]*Zeta[3] - 18*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(7955/12 + ((57227*I)/162)*Pi + (4561*Pi^2)/648 - 
         ((91*I)/18)*Pi^3 + (851*Pi^4)/54 + ((89*I)/90)*Pi^5 + 
         (270299*G[0, x])/648 + ((1778*I)/27)*Pi*G[0, x] - 
         (20*Pi^2*G[0, x])/9 - ((388*I)/9)*Pi^3*G[0, x] + 
         (211*Pi^4*G[0, x])/20 - (58858*G[1, x])/81 - ((3700*I)/9)*Pi*
          G[1, x] + (823*Pi^2*G[1, x])/18 + ((47*I)/9)*Pi^3*G[1, x] - 
         (59*Pi^4*G[1, x])/18 + (1778*G[0, 0, x])/27 - (6*I)*Pi*G[0, 0, x] - 
         64*Pi^2*G[0, 0, x] - ((184*I)/3)*Pi^3*G[0, 0, x] - 
         (4537*G[0, 1, x])/9 - ((704*I)/3)*Pi*G[0, 1, x] + 
         (409*Pi^2*G[0, 1, x])/9 + ((82*I)/3)*Pi^3*G[0, 1, x] - 
         (4537*G[1, 0, x])/9 - ((692*I)/3)*Pi*G[1, 0, x] + 
         (37*Pi^2*G[1, 0, x])/9 + ((58*I)/3)*Pi^3*G[1, 0, x] + 
         (12707*G[1, 1, x])/18 + (448*I)*Pi*G[1, 1, x] - 
         (383*Pi^2*G[1, 1, x])/9 + ((4*I)/3)*Pi^3*G[1, 1, x] - 
         10*G[0, 0, 0, x] - ((116*I)/3)*Pi*G[0, 0, 0, x] - 
         144*Pi^2*G[0, 0, 0, x] - (968*G[0, 0, 1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 0, 1, x] + (332*Pi^2*G[0, 0, 1, x])/3 - 
         (968*G[0, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 0, x] + 
         (268*Pi^2*G[0, 1, 0, x])/3 + 590*G[0, 1, 1, x] + 
         (180*I)*Pi*G[0, 1, 1, x] - (298*Pi^2*G[0, 1, 1, x])/3 - 
         (980*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, x] + 
         44*Pi^2*G[1, 0, 0, x] + 598*G[1, 0, 1, x] + ((680*I)/3)*Pi*
          G[1, 0, 1, x] - (254*Pi^2*G[1, 0, 1, x])/3 + 598*G[1, 1, 0, x] + 
         (212*I)*Pi*G[1, 1, 0, x] - 54*Pi^2*G[1, 1, 0, x] - 
         614*G[1, 1, 1, x] - ((1076*I)/3)*Pi*G[1, 1, 1, x] + 
         92*Pi^2*G[1, 1, 1, x] - (680*G[0, 0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 0, 0, x] + (608*G[0, 0, 0, 1, x])/3 + 
         (24*I)*Pi*G[0, 0, 0, 1, x] + (608*G[0, 0, 1, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + 112*G[0, 0, 1, 1, x] + 
         (80*I)*Pi*G[0, 0, 1, 1, x] + 176*G[0, 1, 0, 0, x] + 
         (388*G[0, 1, 0, 1, x])/3 + (136*I)*Pi*G[0, 1, 0, 1, x] + 
         (388*G[0, 1, 1, 0, x])/3 + (136*I)*Pi*G[0, 1, 1, 0, x] - 
         (1016*G[0, 1, 1, 1, x])/3 - (208*I)*Pi*G[0, 1, 1, 1, x] + 
         (80*G[1, 0, 0, 0, x])/3 + (916*G[1, 0, 0, 1, x])/3 + 
         (208*I)*Pi*G[1, 0, 0, 1, x] + (916*G[1, 0, 1, 0, x])/3 + 
         (208*I)*Pi*G[1, 0, 1, 0, x] - (1420*G[1, 0, 1, 1, x])/3 - 
         (312*I)*Pi*G[1, 0, 1, 1, x] + 320*G[1, 1, 0, 0, x] + 
         (192*I)*Pi*G[1, 1, 0, 0, x] - (1508*G[1, 1, 0, 1, x])/3 - 
         (352*I)*Pi*G[1, 1, 0, 1, x] - (1508*G[1, 1, 1, 0, x])/3 - 
         (336*I)*Pi*G[1, 1, 1, 0, x] + (1208*G[1, 1, 1, 1, x])/3 + 
         (336*I)*Pi*G[1, 1, 1, 1, x] - 560*G[0, 0, 0, 0, 0, x] + 
         568*G[0, 0, 0, 0, 1, x] + 568*G[0, 0, 0, 1, 0, x] - 
         288*G[0, 0, 0, 1, 1, x] + 536*G[0, 0, 1, 0, 0, x] - 
         272*G[0, 0, 1, 0, 1, x] - 272*G[0, 0, 1, 1, 0, x] + 
         8*G[0, 0, 1, 1, 1, x] + 408*G[0, 1, 0, 0, 0, x] - 
         136*G[0, 1, 0, 0, 1, x] - 136*G[0, 1, 0, 1, 0, x] - 
         80*G[0, 1, 0, 1, 1, x] - 112*G[0, 1, 1, 0, 0, x] - 
         104*G[0, 1, 1, 0, 1, x] - 104*G[0, 1, 1, 1, 0, x] + 
         168*G[0, 1, 1, 1, 1, x] + 120*G[1, 0, 0, 0, 0, x] + 
         160*G[1, 0, 0, 0, 1, x] + 160*G[1, 0, 0, 1, 0, x] - 
         328*G[1, 0, 0, 1, 1, x] + 184*G[1, 0, 1, 0, 0, x] - 
         352*G[1, 0, 1, 0, 1, x] - 352*G[1, 0, 1, 1, 0, x] + 
         336*G[1, 0, 1, 1, 1, x] + 272*G[1, 1, 0, 0, 0, x] - 
         464*G[1, 1, 0, 0, 1, x] - 464*G[1, 1, 0, 1, 0, x] + 
         424*G[1, 1, 0, 1, 1, x] - 480*G[1, 1, 1, 0, 0, x] + 
         456*G[1, 1, 1, 0, 1, x] + 456*G[1, 1, 1, 1, 0, x] - 
         240*G[1, 1, 1, 1, 1, x] - (1228*Zeta[3])/3 + ((64*I)/9)*Pi*Zeta[3] - 
         23*Pi^2*Zeta[3] - (710*G[0, x]*Zeta[3])/9 + (40*I)*Pi*G[0, x]*
          Zeta[3] + (1322*G[1, x]*Zeta[3])/9 - (36*I)*Pi*G[1, x]*Zeta[3] - 
         8*G[0, 0, x]*Zeta[3] + 52*G[0, 1, x]*Zeta[3] + 
         52*G[1, 0, x]*Zeta[3] - 20*G[1, 1, x]*Zeta[3] + 120*Zeta[5])))/
    Nc^2) + DD[i1, i2]*DD[i3, i4]*
  (Nf^3*((1000/729 - (200*G[1, x])/81 + (80*G[1, 1, x])/27 - 
       (16*G[1, 1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
     (200/81 - (80*G[1, x])/27 + (16*G[1, 1, x])/9)*Log[mu2/s]*
      RATIO[(1 - x)^(-1)] + (40/27 - (8*G[1, x])/9)*Log[mu2/s]^2*
      RATIO[(1 - x)^(-1)] + (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/27) + 
   Nf^2*(Nc*((-1163/81 + ((20*I)/3)*Pi - (10*Pi^2)/9 + (46*G[1, x])/9 - 
         ((44*I)/9)*Pi*G[1, x] - (16*G[1, 1, x])/9)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] + (14/27 + ((44*I)/27)*Pi - (28*G[1, x])/27)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
       (2*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]*RATIO[(1 - x)^(-1)]*(-40769/729 + ((712*I)/81)*Pi - 
         (29*Pi^2)/9 - ((4*I)/9)*Pi^3 + (3038*G[1, x])/81 - 
         ((40*I)/3)*Pi*G[1, x] + (20*Pi^2*G[1, x])/9 - 
         ((8*I)/3)*Pi*G[0, 1, x] - (212*G[1, 1, x])/9 + 
         ((88*I)/9)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
         (40*G[1, 1, 1, x])/3 - (196*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        (-469964/6561 + ((2608*I)/729)*Pi - (17*Pi^2)/9 - ((20*I)/27)*Pi^3 + 
         Pi^4/243 + (14459*G[1, x])/243 - ((712*I)/81)*Pi*G[1, x] + 
         (29*Pi^2*G[1, x])/9 + ((4*I)/9)*Pi^3*G[1, x] - 
         ((40*I)/9)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/9 - 
         (1250*G[1, 1, x])/27 + ((40*I)/3)*Pi*G[1, 1, x] - 
         (20*Pi^2*G[1, 1, x])/9 - (40*G[0, 1, 1, x])/9 + 
         ((8*I)/3)*Pi*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] + 
         (332*G[1, 1, 1, x])/9 - ((88*I)/9)*Pi*G[1, 1, 1, x] + 
         (16*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 1, 1, x])/3 - 
         (208*G[1, 1, 1, 1, x])/9 - (2332*Zeta[3])/243 - 
         ((56*I)/27)*Pi*Zeta[3] + (68*G[1, x]*Zeta[3])/27)) + 
     ((-28*Pi^2)/27 + Pi^4/15 - (584*G[0, x])/27 - (28*Pi^2*G[0, x])/27 + 
       (584*G[1, x])/27 - (32*Pi^2*G[1, x])/27 + (200*G[0, 0, x])/27 + 
       (4*Pi^2*G[0, 0, x])/9 + (184*G[0, 1, x])/27 + (184*G[1, 0, x])/27 + 
       (4*Pi^2*G[1, 0, x])/9 - (568*G[1, 1, x])/27 + (16*Pi^2*G[1, 1, x])/9 - 
       8*G[0, 0, 0, x] - (8*G[0, 0, 1, x])/9 - (8*G[0, 1, 0, x])/9 + 
       (40*G[0, 1, 1, x])/9 + (32*G[1, 0, 1, x])/9 + (32*G[1, 1, 0, x])/9 - 
       (16*G[1, 1, 1, x])/9 + (40*G[0, 0, 0, 0, x])/9 + 
       (8*G[0, 0, 0, 1, x])/9 + (8*G[0, 0, 1, 0, x])/9 - 
       (8*G[0, 0, 1, 1, x])/9 - (16*G[0, 1, 1, 1, x])/3 + 
       (8*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/9 - 
       (8*G[1, 0, 1, 0, x])/9 - (40*G[1, 0, 1, 1, x])/9 - 
       (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
       16*G[1, 1, 1, 1, x] + (-146/27 - ((88*I)/27)*Pi - (88*G[0, x])/27 + 
         (8*G[1, x])/3)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
       (2*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/3 + Log[mu2/s]^2*
        ((4*Pi^2)/3 - (8*G[0, x])/3 + (8*G[1, x])/3 + (8*G[0, 0, x])/3 - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3 + 
         (-1627/81 - ((40*I)/3)*Pi - (2*Pi^2)/9 - (40*G[0, x])/3 + 
           (146*G[1, x])/9 + ((88*I)/9)*Pi*G[1, x] + (88*G[0, 1, x])/9 + 
           (88*G[1, 0, x])/9 - 8*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - 
           (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x]) + 
       Log[mu2/s]*((8*Pi^2)/3 - (128*G[0, x])/9 - (8*Pi^2*G[0, x])/9 + 
         (128*G[1, x])/9 - (16*Pi^2*G[1, x])/9 + (80*G[0, 0, x])/9 - 
         (32*G[0, 1, x])/9 - (32*G[1, 0, x])/9 - (16*G[1, 1, x])/9 - 
         (16*G[0, 0, 0, x])/3 + (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 1, x])/3 + 
         (16*G[1, 1, 0, x])/3 - (32*G[1, 1, 1, x])/3 + 
         ((64*Pi^2)/9 - (8*Pi^2*G[0, x])/9 - (16*Pi^2*G[1, x])/9 + 
           (128*G[0, 0, x])/9 - (128*G[0, 1, x])/9 - (128*G[1, 0, x])/9 + 
           (128*G[1, 1, x])/9 - (16*G[0, 0, 0, x])/3 + (16*G[0, 1, 1, x])/3 + 
           (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - (32*G[1, 1, 1, x])/
            3)*RATIO[x] + RATIO[(1 - x)^(-1)]*(-49655/1458 - 
           ((1424*I)/81)*Pi - (11*Pi^2)/9 + ((8*I)/9)*Pi^3 - 
           (1424*G[0, x])/81 + (8*Pi^2*G[0, x])/3 + (3254*G[1, x])/81 + 
           ((80*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 + (80*G[0, 1, x])/3 + 
           ((16*I)/3)*Pi*G[0, 1, x] + (80*G[1, 0, x])/3 - (292*G[1, 1, x])/
            9 - ((176*I)/9)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 - 
           (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - (80*G[0, 1, 1, x])/
            9 - (176*G[1, 0, 1, x])/9 - (176*G[1, 1, 0, x])/9 + 
           16*G[1, 1, 1, x] - (380*Zeta[3])/27)) + (16*Zeta[3])/9 - 
       (16*G[0, x]*Zeta[3])/9 + (16*G[1, x]*Zeta[3])/9 + 
       RATIO[x]*((292*Pi^2)/27 + Pi^4/15 - (64*Pi^2*G[0, x])/27 - 
         (128*Pi^2*G[1, x])/27 + (584*G[0, 0, x])/27 + (4*Pi^2*G[0, 0, x])/
          9 - (584*G[0, 1, x])/27 - (584*G[1, 0, x])/27 + 
         (4*Pi^2*G[1, 0, x])/9 + (584*G[1, 1, x])/27 + (16*Pi^2*G[1, 1, x])/
          9 - (128*G[0, 0, 0, x])/9 + (128*G[0, 1, 1, x])/9 + 
         (128*G[1, 0, 1, x])/9 + (128*G[1, 1, 0, x])/9 - 
         (256*G[1, 1, 1, x])/9 + (40*G[0, 0, 0, 0, x])/9 + 
         (8*G[0, 0, 0, 1, x])/9 + (8*G[0, 0, 1, 0, x])/9 - 
         (8*G[0, 0, 1, 1, x])/9 - (16*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/9 - 
         (8*G[1, 0, 1, 0, x])/9 - (40*G[1, 0, 1, 1, x])/9 - 
         (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
         16*G[1, 1, 1, 1, x] - (16*G[0, x]*Zeta[3])/9 + (16*G[1, x]*Zeta[3])/
          9) + RATIO[(1 - x)^(-1)]*(-441631/26244 - ((5216*I)/729)*Pi - 
         (53*Pi^2)/27 + ((40*I)/27)*Pi^3 - (29*Pi^4)/1215 - 
         (5216*G[0, x])/729 + (40*Pi^2*G[0, x])/9 + (49655*G[1, x])/1458 + 
         ((1424*I)/81)*Pi*G[1, x] + (11*Pi^2*G[1, x])/9 - 
         ((8*I)/9)*Pi^3*G[1, x] - (8*Pi^2*G[0, 0, x])/9 + 
         (1424*G[0, 1, x])/81 + ((80*I)/9)*Pi*G[0, 1, x] - 
         (32*Pi^2*G[0, 1, x])/9 + (1424*G[1, 0, x])/81 - 
         (8*Pi^2*G[1, 0, x])/3 - (3254*G[1, 1, x])/81 - 
         ((80*I)/3)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/9 + 
         (80*G[0, 0, 0, x])/9 - (80*G[0, 0, 1, x])/9 - (80*G[0, 1, 0, x])/9 - 
         (80*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
         (80*G[1, 0, 1, x])/3 - ((16*I)/3)*Pi*G[1, 0, 1, x] - 
         (80*G[1, 1, 0, x])/3 + (292*G[1, 1, 1, x])/9 + 
         ((176*I)/9)*Pi*G[1, 1, 1, x] - (16*G[0, 0, 0, 0, x])/3 + 
         (16*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, x])/9 - 
         (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 0, x])/3 + (80*G[1, 0, 1, 1, x])/9 + 
         (176*G[1, 1, 0, 1, x])/9 + (176*G[1, 1, 1, 0, x])/9 - 
         16*G[1, 1, 1, 1, x] - (6848*Zeta[3])/243 + ((112*I)/27)*Pi*Zeta[3] + 
         (256*G[0, x]*Zeta[3])/27 + (380*G[1, x]*Zeta[3])/27))/Nc) + 
   ((-4585*Pi^2)/324 + ((118*I)/9)*Pi^3 + (1421*Pi^4)/216 + 
     ((523*I)/360)*Pi^5 + (8219*Pi^6)/5670 - (108383*G[0, x])/162 - 
     ((5246*I)/9)*Pi*G[0, x] + (43*Pi^2*G[0, x])/3 + 
     ((13*I)/2)*Pi^3*G[0, x] - (1361*Pi^4*G[0, x])/135 + 
     ((7*I)/45)*Pi^5*G[0, x] + (108383*G[1, x])/162 + 
     ((5246*I)/9)*Pi*G[1, x] - (875*Pi^2*G[1, x])/27 - 
     ((115*I)/6)*Pi^3*G[1, x] - (3262*Pi^4*G[1, x])/135 - 
     ((82*I)/45)*Pi^5*G[1, x] - (172651*G[0, 0, x])/162 + 
     ((1142*I)/9)*Pi*G[0, 0, x] + (745*Pi^2*G[0, 0, x])/18 + 
     ((55*I)/3)*Pi^3*G[0, 0, x] + (163*Pi^4*G[0, 0, x])/30 + 
     (129403*G[0, 1, x])/162 + ((3004*I)/9)*Pi*G[0, 1, x] + 
     (421*Pi^2*G[0, 1, x])/9 + ((67*I)/2)*Pi^3*G[0, 1, x] - 
     (953*Pi^4*G[0, 1, x])/180 + (129403*G[1, 0, x])/162 + 
     ((892*I)/9)*Pi*G[1, 0, x] + (196*Pi^2*G[1, 0, x])/9 + 
     ((184*I)/3)*Pi^3*G[1, 0, x] + (541*Pi^4*G[1, 0, x])/90 - 
     (86155*G[1, 1, x])/162 - ((5038*I)/9)*Pi*G[1, 1, x] + 
     (1019*Pi^2*G[1, 1, x])/18 - ((9*I)/2)*Pi^3*G[1, 1, x] + 
     (303*Pi^4*G[1, 1, x])/20 + (1262*G[0, 0, 0, x])/3 - 
     (20*I)*Pi*G[0, 0, 0, x] + (157*Pi^2*G[0, 0, 0, x])/9 - 
     ((76*I)/3)*Pi^3*G[0, 0, 0, x] + (2762*G[0, 0, 1, x])/27 + 
     (265*I)*Pi*G[0, 0, 1, x] - (1315*Pi^2*G[0, 0, 1, x])/9 + 
     (3*I)*Pi^3*G[0, 0, 1, x] + (2762*G[0, 1, 0, x])/27 + 
     (32*I)*Pi*G[0, 1, 0, x] - (943*Pi^2*G[0, 1, 0, x])/9 + 
     ((5*I)/3)*Pi^3*G[0, 1, 0, x] - (2356*G[0, 1, 1, x])/27 - 
     (349*I)*Pi*G[0, 1, 1, x] + (557*Pi^2*G[0, 1, 1, x])/9 - 
     (30*I)*Pi^3*G[0, 1, 1, x] + (1808*G[1, 0, 0, x])/27 + 
     (3*I)*Pi*G[1, 0, 0, x] + (269*Pi^2*G[1, 0, 0, x])/9 + 
     (4*I)*Pi^3*G[1, 0, 0, x] - (7738*G[1, 0, 1, x])/27 - 
     (157*I)*Pi*G[1, 0, 1, x] + (1670*Pi^2*G[1, 0, 1, x])/9 + 
     ((59*I)/3)*Pi^3*G[1, 0, 1, x] - (7738*G[1, 1, 0, x])/27 - 
     (47*I)*Pi*G[1, 1, 0, x] + (1331*Pi^2*G[1, 1, 0, x])/9 + 
     (17*I)*Pi^3*G[1, 1, 0, x] - (286*G[1, 1, 1, x])/9 + 
     (273*I)*Pi*G[1, 1, 1, x] - (1312*Pi^2*G[1, 1, 1, x])/9 + 
     (22*I)*Pi^3*G[1, 1, 1, x] - (454*G[0, 0, 0, 0, x])/3 + 
     (54*I)*Pi*G[0, 0, 0, 0, x] - (110*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (80*G[0, 0, 0, 1, x])/3 + (228*I)*Pi*G[0, 0, 0, 1, x] + 
     17*Pi^2*G[0, 0, 0, 1, x] - (80*G[0, 0, 1, 0, x])/3 + 
     (184*I)*Pi*G[0, 0, 1, 0, x] - (95*Pi^2*G[0, 0, 1, 0, x])/3 + 
     369*G[0, 0, 1, 1, x] - (250*I)*Pi*G[0, 0, 1, 1, x] - 
     (28*Pi^2*G[0, 0, 1, 1, x])/3 + 147*G[0, 1, 0, 0, x] + 
     (138*I)*Pi*G[0, 1, 0, 0, x] - (20*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (113*G[0, 1, 0, 1, x])/3 - (133*I)*Pi*G[0, 1, 0, 1, x] - 
     (79*Pi^2*G[0, 1, 0, 1, x])/3 - (113*G[0, 1, 1, 0, x])/3 - 
     (140*I)*Pi*G[0, 1, 1, 0, x] + 42*Pi^2*G[0, 1, 1, 0, x] - 
     (1318*G[0, 1, 1, 1, x])/3 + (255*I)*Pi*G[0, 1, 1, 1, x] + 
     (88*Pi^2*G[0, 1, 1, 1, x])/3 + (460*G[1, 0, 0, 0, x])/3 + 
     (198*I)*Pi*G[1, 0, 0, 0, x] + (176*Pi^2*G[1, 0, 0, 0, x])/3 - 
     29*G[1, 0, 0, 1, x] - (90*I)*Pi*G[1, 0, 0, 1, x] - 
     (107*Pi^2*G[1, 0, 0, 1, x])/3 - 29*G[1, 0, 1, 0, x] - 
     (366*I)*Pi*G[1, 0, 1, 0, x] + (13*Pi^2*G[1, 0, 1, 0, x])/3 - 
     228*G[1, 0, 1, 1, x] - (14*I)*Pi*G[1, 0, 1, 1, x] + 
     (98*Pi^2*G[1, 0, 1, 1, x])/3 + (85*G[1, 1, 0, 0, x])/3 - 
     (164*I)*Pi*G[1, 1, 0, 0, x] + 54*Pi^2*G[1, 1, 0, 0, x] - 
     (526*G[1, 1, 0, 1, x])/3 - (209*I)*Pi*G[1, 1, 0, 1, x] - 
     (19*Pi^2*G[1, 1, 0, 1, x])/3 - (526*G[1, 1, 1, 0, x])/3 + 
     (120*I)*Pi*G[1, 1, 1, 0, x] - 68*Pi^2*G[1, 1, 1, 0, x] + 
     (1975*G[1, 1, 1, 1, x])/3 + (189*I)*Pi*G[1, 1, 1, 1, x] - 
     (34*Pi^2*G[1, 1, 1, 1, x])/3 + 494*G[0, 0, 0, 0, 0, x] - 
     (60*I)*Pi*G[0, 0, 0, 0, 0, x] - 60*G[0, 0, 0, 0, 1, x] + 
     (44*I)*Pi*G[0, 0, 0, 0, 1, x] - 60*G[0, 0, 0, 1, 0, x] - 
     (18*I)*Pi*G[0, 0, 0, 1, 0, x] + (434*G[0, 0, 0, 1, 1, x])/3 - 
     (50*I)*Pi*G[0, 0, 0, 1, 1, x] - (580*G[0, 0, 1, 0, 0, x])/3 + 
     (38*I)*Pi*G[0, 0, 1, 0, 0, x] + 234*G[0, 0, 1, 0, 1, x] + 
     (46*I)*Pi*G[0, 0, 1, 0, 1, x] + 234*G[0, 0, 1, 1, 0, x] + 
     (8*I)*Pi*G[0, 0, 1, 1, 0, x] - 638*G[0, 0, 1, 1, 1, x] - 
     (56*I)*Pi*G[0, 0, 1, 1, 1, x] - 106*G[0, 1, 0, 0, 0, x] - 
     (64*I)*Pi*G[0, 1, 0, 0, 0, x] + (158*G[0, 1, 0, 0, 1, x])/3 + 
     (102*I)*Pi*G[0, 1, 0, 0, 1, x] + (158*G[0, 1, 0, 1, 0, x])/3 + 
     (36*I)*Pi*G[0, 1, 0, 1, 0, x] - (731*G[0, 1, 0, 1, 1, x])/3 + 
     (18*I)*Pi*G[0, 1, 0, 1, 1, x] - 122*G[0, 1, 1, 0, 0, x] - 
     (16*I)*Pi*G[0, 1, 1, 0, 0, x] - 76*G[0, 1, 1, 0, 1, x] - 
     (88*I)*Pi*G[0, 1, 1, 0, 1, x] - 76*G[0, 1, 1, 1, 0, x] + 
     (52*I)*Pi*G[0, 1, 1, 1, 0, x] + 687*G[0, 1, 1, 1, 1, x] + 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 272*G[1, 0, 0, 0, 0, x] - 
     (48*I)*Pi*G[1, 0, 0, 0, 0, x] - (436*G[1, 0, 0, 0, 1, x])/3 - 
     (36*I)*Pi*G[1, 0, 0, 0, 1, x] - (436*G[1, 0, 0, 1, 0, x])/3 + 
     (98*I)*Pi*G[1, 0, 0, 1, 0, x] - (8*G[1, 0, 0, 1, 1, x])/3 + 
     (66*I)*Pi*G[1, 0, 0, 1, 1, x] - 226*G[1, 0, 1, 0, 0, x] + 
     (74*I)*Pi*G[1, 0, 1, 0, 0, x] - 198*G[1, 0, 1, 0, 1, x] - 
     (30*I)*Pi*G[1, 0, 1, 0, 1, x] - 198*G[1, 0, 1, 1, 0, x] - 
     (88*I)*Pi*G[1, 0, 1, 1, 0, x] + 420*G[1, 0, 1, 1, 1, x] + 
     (12*I)*Pi*G[1, 0, 1, 1, 1, x] + (14*G[1, 1, 0, 0, 0, x])/3 + 
     (92*I)*Pi*G[1, 1, 0, 0, 0, x] - (824*G[1, 1, 0, 0, 1, x])/3 - 
     (150*I)*Pi*G[1, 1, 0, 0, 1, x] - (824*G[1, 1, 0, 1, 0, x])/3 - 
     (76*I)*Pi*G[1, 1, 0, 1, 0, x] + (905*G[1, 1, 0, 1, 1, x])/3 + 
     (46*I)*Pi*G[1, 1, 0, 1, 1, x] - 70*G[1, 1, 1, 0, 0, x] + 
     (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 426*G[1, 1, 1, 0, 1, x] + 
     (88*I)*Pi*G[1, 1, 1, 0, 1, x] + 426*G[1, 1, 1, 1, 0, x] - 
     (36*I)*Pi*G[1, 1, 1, 1, 0, x] - (1919*G[1, 1, 1, 1, 1, x])/3 - 
     (20*I)*Pi*G[1, 1, 1, 1, 1, x] + 132*G[0, 0, 0, 0, 0, 0, x] + 
     88*G[0, 0, 0, 0, 0, 1, x] + 88*G[0, 0, 0, 0, 1, 0, x] - 
     116*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 0, 0, x] - 
     86*G[0, 0, 0, 1, 0, 1, x] - 86*G[0, 0, 0, 1, 1, 0, x] - 
     20*G[0, 0, 0, 1, 1, 1, x] - 108*G[0, 0, 1, 0, 0, 0, x] + 
     58*G[0, 0, 1, 0, 0, 1, x] + 58*G[0, 0, 1, 0, 1, 0, x] - 
     52*G[0, 0, 1, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
     60*G[0, 0, 1, 1, 1, 1, x] - 208*G[0, 1, 0, 0, 0, 0, x] + 
     56*G[0, 1, 0, 0, 0, 1, x] + 56*G[0, 1, 0, 0, 1, 0, x] + 
     6*G[0, 1, 0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, 0, 0, x] - 
     22*G[0, 1, 0, 1, 0, 1, x] - 22*G[0, 1, 0, 1, 1, 0, x] + 
     140*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 0, 0, x] - 
     72*G[0, 1, 1, 0, 0, 1, x] - 72*G[0, 1, 1, 0, 1, 0, x] + 
     68*G[0, 1, 1, 0, 1, 1, x] + 148*G[0, 1, 1, 1, 0, 0, x] - 
     12*G[0, 1, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 1, 0, x] - 
     68*G[0, 1, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, 0, x] - 
     120*G[1, 0, 0, 0, 0, 1, x] - 120*G[1, 0, 0, 0, 1, 0, x] + 
     12*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] + 
     34*G[1, 0, 0, 1, 0, 1, x] + 34*G[1, 0, 0, 1, 1, 0, x] + 
     164*G[1, 0, 0, 1, 1, 1, x] + 104*G[1, 0, 1, 0, 0, 0, x] - 
     86*G[1, 0, 1, 0, 0, 1, x] - 86*G[1, 0, 1, 0, 1, 0, x] + 
     172*G[1, 0, 1, 0, 1, 1, x] - 76*G[1, 0, 1, 1, 0, 0, x] + 
     104*G[1, 0, 1, 1, 0, 1, x] + 104*G[1, 0, 1, 1, 1, 0, x] - 
     228*G[1, 0, 1, 1, 1, 1, x] + 248*G[1, 1, 0, 0, 0, 0, x] - 
     196*G[1, 1, 0, 0, 0, 1, x] - 196*G[1, 1, 0, 0, 1, 0, x] + 
     146*G[1, 1, 0, 0, 1, 1, x] - 142*G[1, 1, 0, 1, 0, 0, x] + 
     166*G[1, 1, 0, 1, 0, 1, x] + 166*G[1, 1, 0, 1, 1, 0, x] - 
     240*G[1, 1, 0, 1, 1, 1, x] - 112*G[1, 1, 1, 0, 0, 0, x] + 
     188*G[1, 1, 1, 0, 0, 1, x] + 188*G[1, 1, 1, 0, 1, 0, x] - 
     188*G[1, 1, 1, 0, 1, 1, x] - 28*G[1, 1, 1, 1, 0, 0, x] - 
     96*G[1, 1, 1, 1, 0, 1, x] - 96*G[1, 1, 1, 1, 1, 0, x] + 
     156*G[1, 1, 1, 1, 1, 1, x] - (832741*RATIO[(1 - x)^(-1)])/1296 - 
     ((6221*I)/27)*Pi*RATIO[(1 - x)^(-1)] - (579973*Pi^2*RATIO[(1 - x)^(-1)])/
      7776 + ((881*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (46063*Pi^4*RATIO[(1 - x)^(-1)])/1944 - ((1985*I)/108)*Pi^5*
      RATIO[(1 - x)^(-1)] - (460133*Pi^6*RATIO[(1 - x)^(-1)])/136080 - 
     (6221*G[0, x]*RATIO[(1 - x)^(-1)])/27 + (90*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (8719*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/162 + 
     ((685*I)/6)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (241*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 + ((8*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (7955*G[1, x]*RATIO[(1 - x)^(-1)])/12 + 
     ((416425*I)/648)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (34223*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/648 + 
     ((223*I)/18)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (1559*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/54 - ((623*I)/540)*Pi^5*G[1, x]*
      RATIO[(1 - x)^(-1)] + 90*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (92*I)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (2011*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (40*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (104*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (57227*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((3419*I)/9)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - 82*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((1171*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (178*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/15 + 
     (57227*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 + ((1724*I)/9)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (205*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((268*I)/3)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (827*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/45 - 
     (512255*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 - ((6563*I)/9)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (704*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((32*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (169*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/60 - 
     (2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (42*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (1168*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((112*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (794*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - (214*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (1286*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((124*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (794*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - (55*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (188*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((64*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (4775*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((896*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     140*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((86*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1724*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - (28*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (308*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((76*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (7400*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - (324*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (986*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((56*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (7400*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - (320*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (38*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((56*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (14381*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 + 
     (746*I)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (329*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((346*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1880*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*I)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1850*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (22*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (284*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (1850*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (142*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (164*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (28*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - (62*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 16*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1730*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (234*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (148*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (329*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (246*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (226*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (329*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (36*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (338*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (815*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (142*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     14*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (152*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (608*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      9 - 364*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     364*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     808*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((428*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     448*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (304*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     896*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((808*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (208*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     896*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (240*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (392*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - 764*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((1504*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     30*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     704*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     256*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     256*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((40*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (310*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((248*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     276*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((40*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (742*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((136*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (742*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     368*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (104*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (454*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (112*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (454*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((340*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     100*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (862*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((4*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     246*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((392*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     246*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (96*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (172*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (132*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     504*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((56*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1144*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((80*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1144*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (176*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((344*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1048*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((392*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (916*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (232*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1064*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((496*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1064*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1760*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((904*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     384*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1936*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((1120*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1936*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (256*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1640*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (360*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     208*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     128*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (440*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (440*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     64*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     80*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (296*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (296*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     112*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     144*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     112*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (164*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (164*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     192*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (524*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (524*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     252*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     152*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     264*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     264*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     324*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (944*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (904*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (904*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     128*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (736*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (184*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (184*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     80*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (544*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     176*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     224*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     224*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     256*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (160*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (304*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (304*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     256*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (448*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1312*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1312*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     424*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (928*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1696*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1696*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     480*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     448*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     480*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     480*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (13/9 + (5*I)*Pi + 4*G[0, x] - 2*G[1, x])*Log[mu2/s]^5*
      RATIO[(1 - x)^(-1)] + (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/2 + 
     (4*Pi^2*G[1, 0, 1, x]*RATIO[x^(-2)])/3 - 
     (2*Pi^2*G[1, 1, 1, x]*RATIO[x^(-2)])/3 - (4*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-2)] + (4*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-2)] - 
     4*G[1, 0, 1, 1, 1, x]*RATIO[x^(-2)] + 4*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-2)] - ((383*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (331*Pi^2*G[1, x]*RATIO[x^(-1)])/3 + (6*I)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (144*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (340*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - (154*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (184*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     (383*G[1, 1, x]*RATIO[x^(-1)])/3 - (52*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (326*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 - (80*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (128*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     144*G[0, 1, 1, x]*RATIO[x^(-1)] + (20*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (48*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     154*G[1, 0, 1, x]*RATIO[x^(-1)] - (12*I)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + 4*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     154*G[1, 1, 0, x]*RATIO[x^(-1)] + (116*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + 90*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (44*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 2*Pi^2*G[1, 1, 1, x]*
      RATIO[x^(-1)] - 80*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     128*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 128*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 212*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 48*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     100*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - (12*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 24*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     156*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + (12*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 156*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     280*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 12*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     ((18*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (18*G[0, 0, x])/
      (-1 + RATIO[x])^2 + (40343*Pi^2*RATIO[x])/324 + 
     ((2771*I)/18)*Pi^3*RATIO[x] - (18527*Pi^4*RATIO[x])/1080 + 
     ((623*I)/72)*Pi^5*RATIO[x] + (9491*Pi^6*RATIO[x])/5670 + 
     (2060*Pi^2*G[0, x]*RATIO[x])/9 - ((209*I)/6)*Pi^3*G[0, x]*RATIO[x] - 
     (163*Pi^4*G[0, x]*RATIO[x])/270 + ((22*I)/45)*Pi^5*G[0, x]*RATIO[x] - 
     (2965*Pi^2*G[1, x]*RATIO[x])/54 - ((473*I)/3)*Pi^3*G[1, x]*RATIO[x] - 
     (6199*Pi^4*G[1, x]*RATIO[x])/540 - ((199*I)/45)*Pi^5*G[1, x]*RATIO[x] + 
     (40343*G[0, 0, x]*RATIO[x])/162 + ((2771*I)/9)*Pi*G[0, 0, x]*RATIO[x] - 
     (3455*Pi^2*G[0, 0, x]*RATIO[x])/18 + ((77*I)/3)*Pi^3*G[0, 0, x]*
      RATIO[x] + (163*Pi^4*G[0, 0, x]*RATIO[x])/30 - 
     (40343*G[0, 1, x]*RATIO[x])/162 - ((2771*I)/9)*Pi*G[0, 1, x]*RATIO[x] + 
     (29*Pi^2*G[0, 1, x]*RATIO[x])/3 + ((129*I)/2)*Pi^3*G[0, 1, x]*RATIO[x] + 
     (3043*Pi^4*G[0, 1, x]*RATIO[x])/180 - (40343*G[1, 0, x]*RATIO[x])/162 - 
     ((2771*I)/9)*Pi*G[1, 0, x]*RATIO[x] + (526*Pi^2*G[1, 0, x]*RATIO[x])/9 + 
     ((145*I)/3)*Pi^3*G[1, 0, x]*RATIO[x] + (409*Pi^4*G[1, 0, x]*RATIO[x])/
      90 + (40343*G[1, 1, x]*RATIO[x])/162 + ((2771*I)/9)*Pi*G[1, 1, x]*
      RATIO[x] + (259*Pi^2*G[1, 1, x]*RATIO[x])/6 - 
     ((45*I)/2)*Pi^3*G[1, 1, x]*RATIO[x] - (67*Pi^4*G[1, 1, x]*RATIO[x])/12 + 
     (3304*G[0, 0, 0, x]*RATIO[x])/3 - (30*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (7*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - ((76*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] - (27685*G[0, 0, 1, x]*RATIO[x])/27 + 
     ((313*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     (688*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 - (41*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] - (27685*G[0, 1, 0, x]*RATIO[x])/27 - 
     (176*I)*Pi*G[0, 1, 0, x]*RATIO[x] - (472*Pi^2*G[0, 1, 0, x]*RATIO[x])/
      9 - ((55*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] + 
     (25634*G[0, 1, 1, x]*RATIO[x])/27 + ((305*I)/3)*Pi*G[0, 1, 1, x]*
      RATIO[x] + (659*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 + 
     (26*I)*Pi^3*G[0, 1, 1, x]*RATIO[x] - (20341*G[1, 0, 0, x]*RATIO[x])/27 - 
     (355*I)*Pi*G[1, 0, 0, x]*RATIO[x] + (251*Pi^2*G[1, 0, 0, x]*RATIO[x])/
      9 + (4*I)*Pi^3*G[1, 0, 0, x]*RATIO[x] + (18290*G[1, 0, 1, x]*RATIO[x])/
      27 + ((842*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     (725*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 + ((215*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (18290*G[1, 1, 0, x]*RATIO[x])/27 + 
     (561*I)*Pi*G[1, 1, 0, x]*RATIO[x] + (509*Pi^2*G[1, 1, 0, x]*RATIO[x])/
      9 + (37*I)*Pi^3*G[1, 1, 0, x]*RATIO[x] - (5413*G[1, 1, 1, x]*RATIO[x])/
      9 - ((1460*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (868*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 - (42*I)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] - (3238*G[0, 0, 0, 0, x]*RATIO[x])/3 + 
     (74*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     (110*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + 
     (1270*G[0, 0, 0, 1, x]*RATIO[x])/3 - (336*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] + 121*Pi^2*G[0, 0, 0, 1, x]*RATIO[x] + 
     (1270*G[0, 0, 1, 0, x]*RATIO[x])/3 - (10*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] + (277*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 
     (929*G[0, 0, 1, 1, x]*RATIO[x])/3 + (476*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] - (184*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 + 
     (815*G[0, 1, 0, 0, x]*RATIO[x])/3 + (92*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x] + (100*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
     181*G[0, 1, 0, 1, x]*RATIO[x] + (177*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (451*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 181*G[0, 1, 1, 0, x]*RATIO[x] - 
     (96*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] - 110*Pi^2*G[0, 1, 1, 0, x]*
      RATIO[x] - (2132*G[0, 1, 1, 1, x]*RATIO[x])/3 - 
     (377*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (340*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 - (80*G[1, 0, 0, 0, x]*RATIO[x])/
      3 + (146*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 
     (176*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 + (649*G[1, 0, 0, 1, x]*RATIO[x])/
      3 + (364*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] - 
     (563*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + (649*G[1, 0, 1, 0, x]*RATIO[x])/
      3 - (202*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     (335*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 - 483*G[1, 0, 1, 1, x]*RATIO[x] - 
     (512*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
     (422*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 673*G[1, 1, 0, 0, x]*RATIO[x] - 
     (80*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 14*Pi^2*G[1, 1, 0, 0, x]*
      RATIO[x] - (1978*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
     (437*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 
     (497*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
     (1978*G[1, 1, 1, 0, x]*RATIO[x])/3 + (76*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] + 76*Pi^2*G[1, 1, 1, 0, x]*RATIO[x] + 
     (2168*G[1, 1, 1, 1, x]*RATIO[x])/3 + (645*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] - (454*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + 
     258*G[0, 0, 0, 0, 0, x]*RATIO[x] - (60*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] + 68*G[0, 0, 0, 0, 1, x]*RATIO[x] + 
     (44*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] + 68*G[0, 0, 0, 1, 0, x]*
      RATIO[x] - (162*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     (1138*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 + (142*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x] - (112*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     (130*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 52*G[0, 0, 1, 0, 1, x]*
      RATIO[x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     52*G[0, 0, 1, 1, 0, x]*RATIO[x] + (176*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + 270*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     (344*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 30*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - (112*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (272*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + (78*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (272*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (228*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
     (251*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - (102*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - 158*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
     (176*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] - 108*G[0, 1, 1, 0, 1, x]*
      RATIO[x] - (16*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - 
     108*G[0, 1, 1, 1, 0, x]*RATIO[x] - (140*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - 45*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (224*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 240*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - (48*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
     (64*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + (108*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] - (64*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (290*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
     (526*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - (126*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - 152*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (242*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 260*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (78*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     260*G[1, 0, 1, 1, 0, x]*RATIO[x] - (304*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - 52*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     (252*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (94*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 + (140*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (920*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (270*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     (920*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - (316*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x] + (569*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 + 
     (166*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 62*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (184*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + 
     458*G[1, 1, 1, 0, 1, x]*RATIO[x] + (112*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x] + 458*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
     (204*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
     (143*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 - (188*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] + 132*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 
     88*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 88*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] - 116*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     4*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 230*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] - 230*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 
     460*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] - 108*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 110*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     110*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 116*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 56*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     128*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 128*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 612*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 
     208*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 8*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] + 8*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     30*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 90*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x] + 98*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] + 
     98*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 244*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 32*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     120*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] + 120*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 100*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     52*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 156*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 156*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     532*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 32*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] - 120*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 
     120*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] + 156*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] - 8*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     226*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 226*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x] - 364*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     104*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 82*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x] + 82*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] - 
     92*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] - 148*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 88*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     88*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 444*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 248*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 
     148*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] - 148*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x] - 22*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] - 
     214*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 2*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 2*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     192*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 112*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 4*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     4*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] + 76*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     68*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 96*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 96*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
     444*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (-Pi^2 + 2*G[0, x] - 2*G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x] + (-41/6 + ((28*I)/9)*Pi - (149*Pi^2)/12 - 
         (26*G[0, x])/9 + (16*I)*Pi*G[0, x] - (11*G[1, x])/9 - 
         (17*I)*Pi*G[1, x] + 8*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 
         5*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]^3*((23*Pi^2)/9 - (4*I)*Pi^3 - (46*G[0, x])/9 + 
       (8*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + (46*G[1, x])/9 - 
       (8*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + (118*G[0, 0, x])/9 - 
       (8*I)*Pi*G[0, 0, x] - (118*G[0, 1, x])/9 + (8*I)*Pi*G[0, 1, x] - 
       (118*G[1, 0, x])/9 + (8*I)*Pi*G[1, 0, x] + (118*G[1, 1, x])/9 - 
       (8*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
       12*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 
       12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 
       ((23*Pi^2)/9 - (4*I)*Pi^3 - 2*Pi^2*G[0, x] + 2*Pi^2*G[1, x] + 
         (46*G[0, 0, x])/9 - (8*I)*Pi*G[0, 0, x] - (46*G[0, 1, x])/9 + 
         (8*I)*Pi*G[0, 1, x] - (46*G[1, 0, x])/9 + (8*I)*Pi*G[1, 0, x] + 
         (46*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
         12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 
         12*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (-9359/108 - ((181*I)/3)*Pi + (383*Pi^2)/54 - (11*I)*Pi^3 - 
         (256*G[0, x])/3 - (40*I)*Pi*G[0, x] - (40*Pi^2*G[0, x])/3 + 
         (157*G[1, x])/3 + ((104*I)/9)*Pi*G[1, x] + 36*Pi^2*G[1, x] - 
         64*G[0, 0, x] - ((16*I)/3)*Pi*G[0, 0, x] + (320*G[0, 1, x])/9 - 
         ((112*I)/3)*Pi*G[0, 1, x] + (320*G[1, 0, x])/9 - 
         ((112*I)/3)*Pi*G[1, 0, x] - (172*G[1, 1, x])/9 + 
         (36*I)*Pi*G[1, 1, x] - 32*G[0, 0, 0, x] - (16*G[0, 0, 1, x])/3 - 
         (16*G[0, 1, 0, x])/3 + 16*G[0, 1, 1, x] - (16*G[1, 0, 0, x])/3 + 
         16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] - 10*Zeta[3])) + 
     (712*Zeta[3])/3 + (254*I)*Pi*Zeta[3] + (1700*Pi^2*Zeta[3])/9 + 
     ((61*I)/3)*Pi^3*Zeta[3] + (944*G[0, x]*Zeta[3])/9 - 
     (332*I)*Pi*G[0, x]*Zeta[3] - (284*Pi^2*G[0, x]*Zeta[3])/3 - 
     (2798*G[1, x]*Zeta[3])/9 - (106*I)*Pi*G[1, x]*Zeta[3] + 
     23*Pi^2*G[1, x]*Zeta[3] - (74*G[0, 0, x]*Zeta[3])/9 + 
     (8*I)*Pi*G[0, 0, x]*Zeta[3] - (2329*G[0, 1, x]*Zeta[3])/9 - 
     (130*I)*Pi*G[0, 1, x]*Zeta[3] - (1834*G[1, 0, x]*Zeta[3])/9 + 
     (5569*G[1, 1, x]*Zeta[3])/9 + (138*I)*Pi*G[1, 1, x]*Zeta[3] - 
     158*G[0, 0, 0, x]*Zeta[3] + 38*G[0, 0, 1, x]*Zeta[3] + 
     6*G[0, 1, 0, x]*Zeta[3] + 62*G[0, 1, 1, x]*Zeta[3] + 
     64*G[1, 0, 0, x]*Zeta[3] - 12*G[1, 0, 1, x]*Zeta[3] + 
     144*G[1, 1, 0, x]*Zeta[3] - 120*G[1, 1, 1, x]*Zeta[3] + 
     (33509*RATIO[(1 - x)^(-1)]*Zeta[3])/54 - ((343*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2534*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      9 - (42*I)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     74*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (768*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (506*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 - (1228*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     ((458*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (625*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     572*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - ((536*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (5932*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 + ((124*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (640*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (152*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (1460*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (80*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     112*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (176*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     8*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (328*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (424*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (128*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (328*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (100*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (24*I)*Pi*G[1, x]*RATIO[x^(-2)]*Zeta[3] + 8*G[1, 1, x]*RATIO[x^(-2)]*
      Zeta[3] + (24*I)*Pi*RATIO[x^(-1)]*Zeta[3] + 192*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + (72*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     24*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 272*RATIO[x]*Zeta[3] - 
     ((304*I)/3)*Pi*RATIO[x]*Zeta[3] + (1139*Pi^2*RATIO[x]*Zeta[3])/9 + 
     (I/3)*Pi^3*RATIO[x]*Zeta[3] - (1264*G[0, x]*RATIO[x]*Zeta[3])/3 - 
     (228*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (356*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + (349*G[1, x]*RATIO[x]*Zeta[3])/
      3 - (236*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 95*Pi^2*G[1, x]*RATIO[x]*
      Zeta[3] + (682*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + 
     (8*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 
     (1379*G[0, 1, x]*RATIO[x]*Zeta[3])/9 - (82*I)*Pi*G[0, 1, x]*RATIO[x]*
      Zeta[3] - (718*G[1, 0, x]*RATIO[x]*Zeta[3])/9 - 
     (48*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     (817*G[1, 1, x]*RATIO[x]*Zeta[3])/9 + (138*I)*Pi*G[1, 1, x]*RATIO[x]*
      Zeta[3] - 158*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 
     422*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 126*G[0, 1, 0, x]*RATIO[x]*
      Zeta[3] - 442*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     64*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 348*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 
     24*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 336*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
     136*Zeta[3]^2 - (166*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/3 - 
     208*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^2*((623*Pi^2)/18 + 
       ((101*I)/6)*Pi^3 + (149*Pi^4)/45 - (169*G[0, x])/3 - 
       (15*I)*Pi*G[0, x] + (223*Pi^2*G[0, x])/18 + ((11*I)/3)*Pi^3*G[0, x] + 
       (169*G[1, x])/3 + (15*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/9 + 
       ((19*I)/3)*Pi^3*G[1, x] + (35*G[0, 0, x])/3 + (35*I)*Pi*G[0, 0, x] + 
       20*Pi^2*G[0, 0, x] - (34*G[0, 1, x])/3 - (15*I)*Pi*G[0, 1, x] - 
       (31*Pi^2*G[0, 1, x])/3 - (34*G[1, 0, x])/3 - (39*I)*Pi*G[1, 0, x] - 
       13*Pi^2*G[1, 0, x] + 11*G[1, 1, x] + (19*I)*Pi*G[1, 1, x] + 
       (16*Pi^2*G[1, 1, x])/3 + (223*G[0, 0, 0, x])/3 + 
       (6*I)*Pi*G[0, 0, 0, x] - (236*G[0, 0, 1, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, x] - (236*G[0, 1, 0, x])/3 - 
       (2*I)*Pi*G[0, 1, 0, x] + 103*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
       (236*G[1, 0, 0, x])/3 + (14*I)*Pi*G[1, 0, 0, x] + 79*G[1, 0, 1, x] - 
       (18*I)*Pi*G[1, 0, 1, x] + 79*G[1, 1, 0, x] - (18*I)*Pi*G[1, 1, 0, x] - 
       (298*G[1, 1, 1, x])/3 + (22*I)*Pi*G[1, 1, 1, x] + 
       120*G[0, 0, 0, 0, x] - 78*G[0, 0, 0, 1, x] - 78*G[0, 0, 1, 0, x] + 
       40*G[0, 0, 1, 1, x] - 78*G[0, 1, 0, 0, x] + 40*G[0, 1, 0, 1, x] + 
       40*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 62*G[1, 0, 0, 0, x] + 
       40*G[1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, x] - 22*G[1, 0, 1, 1, x] + 
       24*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, x] + ((-40*I)*Pi*G[1, x] - 40*G[1, 1, x])*
        RATIO[x^(-1)] - 16*Zeta[3] - (16*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] + 
       RATIO[x]*((217*Pi^2)/6 + ((31*I)/2)*Pi^3 + (182*Pi^4)/45 + 
         (247*Pi^2*G[0, x])/18 + ((11*I)/3)*Pi^3*G[0, x] - 
         (125*Pi^2*G[1, x])/9 + ((19*I)/3)*Pi^3*G[1, x] + 
         (217*G[0, 0, x])/3 + (31*I)*Pi*G[0, 0, x] + 20*Pi^2*G[0, 0, x] - 
         (217*G[0, 1, x])/3 - (31*I)*Pi*G[0, 1, x] - (43*Pi^2*G[0, 1, x])/3 - 
         (217*G[1, 0, x])/3 - (31*I)*Pi*G[1, 0, x] - 13*Pi^2*G[1, 0, x] + 
         (217*G[1, 1, x])/3 + (31*I)*Pi*G[1, 1, x] + (28*Pi^2*G[1, 1, x])/3 + 
         (295*G[0, 0, 0, x])/3 + (6*I)*Pi*G[0, 0, 0, x] - 
         (248*G[0, 0, 1, x])/3 - (26*I)*Pi*G[0, 0, 1, x] - 
         (248*G[0, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 0, x] + 67*G[0, 1, 1, x] + 
         (22*I)*Pi*G[0, 1, 1, x] - (296*G[1, 0, 0, x])/3 + 
         (14*I)*Pi*G[1, 0, 0, x] + 83*G[1, 0, 1, x] + 
         (6*I)*Pi*G[1, 0, 1, x] + 83*G[1, 1, 0, x] - 
         (18*I)*Pi*G[1, 1, 0, x] - (202*G[1, 1, 1, x])/3 - 
         (2*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] - 
         78*G[0, 0, 0, 1, x] - 78*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 
         78*G[0, 1, 0, 0, x] + 40*G[0, 1, 0, 1, x] + 40*G[0, 1, 1, 0, x] + 
         18*G[0, 1, 1, 1, x] - 62*G[1, 0, 0, 0, x] + 40*G[1, 0, 0, 1, x] + 
         40*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
         6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
         16*Zeta[3] + (8*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-429473/1296 - ((6563*I)/18)*Pi + (743*Pi^2)/18 - 
         ((16*I)/9)*Pi^3 + (491*Pi^4)/72 - (3700*G[0, x])/9 - 
         (164*I)*Pi*G[0, x] + (19*Pi^2*G[0, x])/9 - ((52*I)/3)*Pi^3*G[0, x] + 
         (11033*G[1, x])/36 + (245*I)*Pi*G[1, x] - (365*Pi^2*G[1, x])/18 + 
         ((95*I)/3)*Pi^3*G[1, x] - 228*G[0, 0, x] - (64*Pi^2*G[0, 0, x])/3 + 
         320*G[0, 1, x] + ((404*I)/3)*Pi*G[0, 1, x] + (160*Pi^2*G[0, 1, x])/
          3 + 320*G[1, 0, x] + (120*I)*Pi*G[1, 0, x] + (116*Pi^2*G[1, 0, x])/
          3 - 232*G[1, 1, x] - ((320*I)/3)*Pi*G[1, 1, x] - 
         67*Pi^2*G[1, 1, x] + (44*G[0, 0, 0, x])/3 + (532*G[0, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 1, x] + (532*G[0, 1, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, x] - (448*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] + 192*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] - (536*G[1, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, x] - (536*G[1, 1, 0, x])/3 + 
         (32*I)*Pi*G[1, 1, 0, x] + (388*G[1, 1, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 
         128*G[0, 0, 0, 1, x] + 128*G[0, 0, 1, 0, x] - 96*G[0, 0, 1, 1, x] + 
         128*G[0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, x] - 96*G[0, 1, 1, 0, x] + 
         52*G[0, 1, 1, 1, x] + 96*G[1, 0, 0, 0, x] - 64*G[1, 0, 0, 1, x] - 
         64*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] - 64*G[1, 1, 0, 0, x] + 
         48*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
         (460*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] + 
         6*G[1, x]*Zeta[3])) + Log[mu2/s]*((1421*Pi^2)/27 + (36*I)*Pi^3 + 
       (101*Pi^4)/15 + ((22*I)/45)*Pi^5 - (8530*G[0, x])/27 - 
       (190*I)*Pi*G[0, x] - 10*Pi^2*G[0, x] - ((88*I)/3)*Pi^3*G[0, x] - 
       (221*Pi^4*G[0, x])/45 + (8530*G[1, x])/27 + (190*I)*Pi*G[1, x] - 
       (299*Pi^2*G[1, x])/9 - (22*I)*Pi^3*G[1, x] - (65*Pi^4*G[1, x])/9 - 
       (10694*G[0, 0, x])/27 + (104*I)*Pi*G[0, 0, x] - 
       (127*Pi^2*G[0, 0, x])/3 + (8*I)*Pi^3*G[0, 0, x] + 
       (8606*G[0, 1, x])/27 + (28*I)*Pi*G[0, 1, x] - (358*Pi^2*G[0, 1, x])/
        9 - ((14*I)/3)*Pi^3*G[0, 1, x] + (8606*G[1, 0, x])/27 - 
       (44*I)*Pi*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/9 - 
       (10*I)*Pi^3*G[1, 0, x] - (6518*G[1, 1, x])/27 - (88*I)*Pi*G[1, 1, x] + 
       (470*Pi^2*G[1, 1, x])/9 - ((10*I)/3)*Pi^3*G[1, 1, x] + 
       158*G[0, 0, 0, x] - (88*I)*Pi*G[0, 0, 0, x] - 20*Pi^2*G[0, 0, 0, x] - 
       (232*G[0, 0, 1, x])/3 + (140*I)*Pi*G[0, 0, 1, x] + 
       8*Pi^2*G[0, 0, 1, x] - (232*G[0, 1, 0, x])/3 + 
       (92*I)*Pi*G[0, 1, 0, x] + (8*Pi^2*G[0, 1, 0, x])/3 + 
       128*G[0, 1, 1, x] - (92*I)*Pi*G[0, 1, 1, x] - (20*Pi^2*G[0, 1, 1, x])/
        3 - (364*G[1, 0, 0, x])/3 - (28*I)*Pi*G[1, 0, 0, x] - 
       (80*Pi^2*G[1, 0, 0, x])/3 + 100*G[1, 0, 1, x] - 
       (20*I)*Pi*G[1, 0, 1, x] + (68*Pi^2*G[1, 0, 1, x])/3 + 
       100*G[1, 1, 0, x] + (28*I)*Pi*G[1, 1, 0, x] + 28*Pi^2*G[1, 1, 0, x] - 
       210*G[1, 1, 1, x] - (32*I)*Pi*G[1, 1, 1, x] - 14*Pi^2*G[1, 1, 1, x] - 
       380*G[0, 0, 0, 0, x] + (32*I)*Pi*G[0, 0, 0, 0, x] + 
       (430*G[0, 0, 0, 1, x])/3 - (28*I)*Pi*G[0, 0, 0, 1, x] + 
       (430*G[0, 0, 1, 0, x])/3 - (28*I)*Pi*G[0, 0, 1, 0, x] + 
       154*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
       (574*G[0, 1, 0, 0, x])/3 - (28*I)*Pi*G[0, 1, 0, 0, x] + 
       58*G[0, 1, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 1, x] + 
       58*G[0, 1, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, x] - 
       356*G[0, 1, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, 1, x] + 
       (214*G[1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 0, 0, 0, x] + 
       58*G[1, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] + 
       58*G[1, 0, 1, 0, x] + (20*I)*Pi*G[1, 0, 1, 0, x] - 
       236*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
       106*G[1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 0, x] - 
       236*G[1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] - 
       236*G[1, 1, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, x] + 
       (1208*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
       280*G[0, 0, 0, 0, 0, x] + 72*G[0, 0, 0, 0, 1, x] + 
       72*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] + 
       88*G[0, 0, 1, 0, 0, x] + 40*G[0, 0, 1, 0, 1, x] + 
       40*G[0, 0, 1, 1, 0, x] - 100*G[0, 0, 1, 1, 1, x] + 
       88*G[0, 1, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 1, x] + 
       40*G[0, 1, 0, 1, 0, x] - 100*G[0, 1, 0, 1, 1, x] + 
       24*G[0, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 0, 1, x] - 
       84*G[0, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, x] + 
       40*G[1, 0, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 1, x] + 
       72*G[1, 0, 0, 1, 0, x] - 132*G[1, 0, 0, 1, 1, x] + 
       56*G[1, 0, 1, 0, 0, x] - 116*G[1, 0, 1, 0, 1, x] - 
       116*G[1, 0, 1, 1, 0, x] + 136*G[1, 0, 1, 1, 1, x] + 
       40*G[1, 1, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 1, x] - 
       100*G[1, 1, 0, 1, 0, x] + 120*G[1, 1, 0, 1, 1, x] - 
       68*G[1, 1, 1, 0, 0, x] + 88*G[1, 1, 1, 0, 1, x] + 
       88*G[1, 1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, 1, x] + 
       ((12*I)*Pi*G[1, x] + 88*Pi^2*G[1, x] - (64*I)*Pi*G[0, 1, x] - 
         (64*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - 
         64*G[0, 1, 1, x] - 64*G[1, 0, 1, x] - 64*G[1, 1, 0, x] + 
         168*G[1, 1, 1, x])*RATIO[x^(-1)] - 4*Zeta[3] + (40*I)*Pi*Zeta[3] + 
       22*Pi^2*Zeta[3] - 28*G[0, x]*Zeta[3] + (32*I)*Pi*G[0, x]*Zeta[3] - 
       68*G[1, x]*Zeta[3] + 44*G[0, 0, x]*Zeta[3] - 44*G[0, 1, x]*Zeta[3] - 
       44*G[1, 0, x]*Zeta[3] + 28*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((3131*Pi^2)/27 + (71*I)*Pi^3 + (48*Pi^4)/5 + 
         ((88*I)/45)*Pi^5 + (355*Pi^2*G[0, x])/3 - ((88*I)/3)*Pi^3*G[0, x] - 
         (31*Pi^4*G[0, x])/9 - (233*Pi^2*G[1, x])/3 - ((122*I)/3)*Pi^3*
          G[1, x] - (391*Pi^4*G[1, x])/45 + (6262*G[0, 0, x])/27 + 
         (142*I)*Pi*G[0, 0, x] - 17*Pi^2*G[0, 0, x] + (8*I)*Pi^3*G[0, 0, x] - 
         (6262*G[0, 1, x])/27 - (142*I)*Pi*G[0, 1, x] - (214*Pi^2*G[0, 1, x])/
          9 - ((38*I)/3)*Pi^3*G[0, 1, x] - (6262*G[1, 0, x])/27 - 
         (142*I)*Pi*G[1, 0, x] - (178*Pi^2*G[1, 0, x])/9 - 
         (10*I)*Pi^3*G[1, 0, x] + (6262*G[1, 1, x])/27 + 
         (142*I)*Pi*G[1, 1, x] + (386*Pi^2*G[1, 1, x])/9 + 
         ((14*I)/3)*Pi^3*G[1, 1, x] + 626*G[0, 0, 0, x] - 
         (80*I)*Pi*G[0, 0, 0, x] - 20*Pi^2*G[0, 0, 0, x] - 
         (1886*G[0, 0, 1, x])/3 - (36*I)*Pi*G[0, 0, 1, x] + 
         40*Pi^2*G[0, 0, 1, x] - (1886*G[0, 1, 0, x])/3 + 
         (36*I)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/3 + 
         (1894*G[0, 1, 1, x])/3 + (80*I)*Pi*G[0, 1, 1, x] - 
         (92*Pi^2*G[0, 1, 1, x])/3 - (1634*G[1, 0, 0, x])/3 - 
         (60*I)*Pi*G[1, 0, 0, x] - (80*Pi^2*G[1, 0, 0, x])/3 + 
         (1642*G[1, 0, 1, x])/3 + (176*I)*Pi*G[1, 0, 1, x] - 
         (28*Pi^2*G[1, 0, 1, x])/3 + (1642*G[1, 1, 0, x])/3 + 
         (104*I)*Pi*G[1, 1, 0, x] + 36*Pi^2*G[1, 1, 0, x] - 
         550*G[1, 1, 1, x] - (220*I)*Pi*G[1, 1, 1, x] + 
         10*Pi^2*G[1, 1, 1, x] - 252*G[0, 0, 0, 0, x] + 
         (32*I)*Pi*G[0, 0, 0, 0, x] - (74*G[0, 0, 0, 1, x])/3 - 
         (172*I)*Pi*G[0, 0, 0, 1, x] - (74*G[0, 0, 1, 0, x])/3 - 
         (76*I)*Pi*G[0, 0, 1, 0, x] + 154*G[0, 0, 1, 1, x] + 
         (164*I)*Pi*G[0, 0, 1, 1, x] + (94*G[0, 1, 0, 0, x])/3 - 
         (28*I)*Pi*G[0, 1, 0, 0, x] + 170*G[0, 1, 0, 1, x] + 
         (164*I)*Pi*G[0, 1, 0, 1, x] + 170*G[0, 1, 1, 0, x] + 
         (68*I)*Pi*G[0, 1, 1, 0, x] - 224*G[0, 1, 1, 1, x] - 
         (152*I)*Pi*G[0, 1, 1, 1, x] - (218*G[1, 0, 0, 0, x])/3 - 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 210*G[1, 0, 0, 1, x] + 
         (164*I)*Pi*G[1, 0, 0, 1, x] + 210*G[1, 0, 1, 0, x] + 
         (68*I)*Pi*G[1, 0, 1, 0, x] - 200*G[1, 0, 1, 1, x] - 
         (168*I)*Pi*G[1, 0, 1, 1, x] + 258*G[1, 1, 0, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, 0, x] - 320*G[1, 1, 0, 1, x] - 
         (136*I)*Pi*G[1, 1, 0, 1, x] - 320*G[1, 1, 1, 0, x] - 
         (40*I)*Pi*G[1, 1, 1, 0, x] + (704*G[1, 1, 1, 1, x])/3 + 
         (136*I)*Pi*G[1, 1, 1, 1, x] - 280*G[0, 0, 0, 0, 0, x] + 
         72*G[0, 0, 0, 0, 1, x] + 72*G[0, 0, 0, 1, 0, x] - 
         88*G[0, 0, 0, 1, 1, x] + 88*G[0, 0, 1, 0, 0, x] - 
         8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
         140*G[0, 0, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, x] + 
         40*G[0, 1, 0, 0, 1, x] + 40*G[0, 1, 0, 1, 0, x] + 
         44*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         36*G[0, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 0, x] - 
         152*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] + 
         72*G[1, 0, 0, 0, 1, x] + 72*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 56*G[1, 0, 1, 0, 0, x] - 
         68*G[1, 0, 1, 0, 1, x] - 68*G[1, 0, 1, 1, 0, x] - 
         104*G[1, 0, 1, 1, 1, x] + 40*G[1, 1, 0, 0, 0, x] - 
         100*G[1, 1, 0, 0, 1, x] - 100*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - 68*G[1, 1, 1, 0, 0, x] + 
         40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] + 
         160*G[1, 1, 1, 1, 1, x] - 84*Zeta[3] + (168*I)*Pi*Zeta[3] - 
         26*Pi^2*Zeta[3] - 8*G[0, x]*Zeta[3] + (80*I)*Pi*G[0, x]*Zeta[3] - 
         96*G[1, x]*Zeta[3] - (48*I)*Pi*G[1, x]*Zeta[3] + 
         44*G[0, 0, x]*Zeta[3] - 44*G[0, 1, x]*Zeta[3] - 
         44*G[1, 0, x]*Zeta[3] + 28*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-7955/12 - ((416425*I)/648)*Pi + 
         (34223*Pi^2)/648 - ((103*I)/18)*Pi^3 - (1559*Pi^4)/54 + 
         ((97*I)/36)*Pi^5 - (57227*G[0, x])/81 - ((1616*I)/9)*Pi*G[0, x] + 
         (97*Pi^2*G[0, x])/9 + ((268*I)/3)*Pi^3*G[0, x] + 
         (739*Pi^4*G[0, x])/45 + (58858*G[1, x])/81 + ((6563*I)/9)*Pi*
          G[1, x] - (1447*Pi^2*G[1, x])/18 + ((32*I)/9)*Pi^3*G[1, x] - 
         (727*Pi^4*G[1, x])/90 - (1616*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] + 
         (380*Pi^2*G[0, 0, x])/3 - ((40*I)/3)*Pi^3*G[0, 0, x] + 
         (7400*G[0, 1, x])/9 + (372*I)*Pi*G[0, 1, x] - (986*Pi^2*G[0, 1, x])/
          9 + (32*I)*Pi^3*G[0, 1, x] + (7400*G[1, 0, x])/9 + 
         (328*I)*Pi*G[1, 0, x] - (38*Pi^2*G[1, 0, x])/9 + 
         ((56*I)/3)*Pi^3*G[1, 0, x] - (12707*G[1, 1, x])/18 - 
         (618*I)*Pi*G[1, 1, x] + (347*Pi^2*G[1, 1, x])/9 - 
         ((166*I)/3)*Pi^3*G[1, 1, x] + 32*G[0, 0, 0, x] + 
         (80*I)*Pi*G[0, 0, 0, x] + 48*Pi^2*G[0, 0, 0, x] + 
         412*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] + 
         (40*Pi^2*G[0, 0, 1, x])/3 + 412*G[0, 1, 0, x] + 
         (16*Pi^2*G[0, 1, 0, x])/3 - 680*G[0, 1, 1, x] - 
         ((428*I)/3)*Pi*G[0, 1, 1, x] - (104*Pi^2*G[0, 1, 1, x])/3 + 
         456*G[1, 0, 0, x] + (40*Pi^2*G[1, 0, 0, x])/3 - 768*G[1, 0, 1, x] - 
         ((808*I)/3)*Pi*G[1, 0, 1, x] - (272*Pi^2*G[1, 0, 1, x])/3 - 
         768*G[1, 1, 0, x] - (240*I)*Pi*G[1, 1, 0, x] - 
         (272*Pi^2*G[1, 1, 0, x])/3 + 614*G[1, 1, 1, x] + 
         ((1072*I)/3)*Pi*G[1, 1, 1, x] + 52*Pi^2*G[1, 1, 1, x] + 
         432*G[0, 0, 0, 0, x] - (48*I)*Pi*G[0, 0, 0, 0, x] - 
         (1144*G[0, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 0, 1, x] - 
         (1144*G[0, 0, 1, 0, x])/3 + (32*I)*Pi*G[0, 0, 1, 0, x] + 
         (176*G[0, 0, 1, 1, x])/3 - (96*I)*Pi*G[0, 0, 1, 1, x] - 
         (1048*G[0, 1, 0, 0, x])/3 + (40*I)*Pi*G[0, 1, 0, 0, x] - 
         (16*G[0, 1, 0, 1, x])/3 - (88*I)*Pi*G[0, 1, 0, 1, x] - 
         (16*G[0, 1, 1, 0, x])/3 - (64*I)*Pi*G[0, 1, 1, 0, x] + 
         (484*G[0, 1, 1, 1, x])/3 + (120*I)*Pi*G[0, 1, 1, 1, x] - 
         (88*G[1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, 0, x] - 
         (1064*G[1, 0, 0, 1, x])/3 - (72*I)*Pi*G[1, 0, 0, 1, x] - 
         (1064*G[1, 0, 1, 0, x])/3 - (32*I)*Pi*G[1, 0, 1, 0, x] + 
         (1328*G[1, 0, 1, 1, x])/3 + (136*I)*Pi*G[1, 0, 1, 1, x] - 
         384*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] + 
         (1504*G[1, 1, 0, 1, x])/3 + (128*I)*Pi*G[1, 1, 0, 1, x] + 
         (1504*G[1, 1, 1, 0, x])/3 + (96*I)*Pi*G[1, 1, 1, 0, x] - 
         (1208*G[1, 1, 1, 1, x])/3 - (168*I)*Pi*G[1, 1, 1, 1, x] + 
         240*G[0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 1, x] - 
         224*G[0, 0, 0, 1, 0, x] - 192*G[0, 0, 1, 0, 0, x] - 
         32*G[0, 0, 1, 0, 1, x] - 32*G[0, 0, 1, 1, 0, x] + 
         128*G[0, 0, 1, 1, 1, x] - 128*G[0, 1, 0, 0, 0, x] - 
         88*G[0, 1, 0, 0, 1, x] - 88*G[0, 1, 0, 1, 0, x] + 
         192*G[0, 1, 0, 1, 1, x] - 80*G[0, 1, 1, 0, 0, x] + 
         208*G[0, 1, 1, 0, 1, x] + 208*G[0, 1, 1, 1, 0, x] - 
         192*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         200*G[1, 0, 0, 0, 1, x] - 200*G[1, 0, 0, 1, 0, x] + 
         256*G[1, 0, 0, 1, 1, x] - 208*G[1, 0, 1, 0, 0, x] + 
         304*G[1, 0, 1, 0, 1, x] + 304*G[1, 0, 1, 1, 0, x] - 
         264*G[1, 0, 1, 1, 1, x] - 224*G[1, 1, 0, 0, 0, x] + 
         320*G[1, 1, 0, 0, 1, x] + 320*G[1, 1, 0, 1, 0, x] - 
         288*G[1, 1, 0, 1, 1, x] + 288*G[1, 1, 1, 0, 0, x] - 
         288*G[1, 1, 1, 0, 1, x] - 288*G[1, 1, 1, 1, 0, x] + 
         240*G[1, 1, 1, 1, 1, x] + (1108*Zeta[3])/3 - ((458*I)/9)*Pi*
          Zeta[3] - 49*Pi^2*Zeta[3] + (640*G[0, x]*Zeta[3])/9 + 
         (48*I)*Pi*G[0, x]*Zeta[3] - (1190*G[1, x]*Zeta[3])/9 + 
         (8*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] + 
         16*G[1, 0, x]*Zeta[3] + 4*G[1, 1, x]*Zeta[3] - 96*Zeta[5])) - 
     (223*Zeta[5])/2 - (301*I)*Pi*Zeta[5] + 201*G[0, x]*Zeta[5] + 
     35*G[1, x]*Zeta[5] - (2933*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 
     ((436*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     140*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (548*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5])/3 - (149*RATIO[x]*Zeta[5])/2 + 
     (59*I)*Pi*RATIO[x]*Zeta[5] + 141*G[0, x]*RATIO[x]*Zeta[5] - 
     25*G[1, x]*RATIO[x]*Zeta[5])/Nc + 
   Nc*((78961*Pi^2)/1296 + ((523*I)/54)*Pi^3 - (527*Pi^4)/54 + 
     ((412*I)/135)*Pi^5 - (1559*Pi^6)/2520 - (364897*G[0, x])/648 + 
     ((6362*I)/27)*Pi*G[0, x] - (17*Pi^2*G[0, x])/3 - 
     ((181*I)/18)*Pi^3*G[0, x] + (679*Pi^4*G[0, x])/135 - 
     ((52*I)/45)*Pi^5*G[0, x] + (364897*G[1, x])/648 - 
     ((6362*I)/27)*Pi*G[1, x] + (7799*Pi^2*G[1, x])/54 - 
     ((58*I)/3)*Pi^3*G[1, x] + (185*Pi^4*G[1, x])/18 + 
     ((209*I)/90)*Pi^5*G[1, x] + (224833*G[0, 0, x])/648 - 
     ((1502*I)/27)*Pi*G[0, 0, x] - (395*Pi^2*G[0, 0, x])/18 - 
     ((50*I)/3)*Pi^3*G[0, 0, x] - (803*Pi^4*G[0, 0, x])/180 + 
     (80651*G[0, 1, x])/648 + ((14822*I)/27)*Pi*G[0, 1, x] + 
     (1459*Pi^2*G[0, 1, x])/36 + ((5*I)/9)*Pi^3*G[0, 1, x] + 
     (487*Pi^4*G[0, 1, x])/90 + (80651*G[1, 0, x])/648 - 
     ((3214*I)/27)*Pi*G[1, 0, x] + (194*Pi^2*G[1, 0, x])/3 - 
     ((248*I)/9)*Pi^3*G[1, 0, x] - (91*Pi^4*G[1, 0, x])/180 - 
     (386135*G[1, 1, x])/648 - ((10106*I)/27)*Pi*G[1, 1, x] - 
     (1157*Pi^2*G[1, 1, x])/36 - (9*I)*Pi^3*G[1, 1, x] - 
     (761*Pi^4*G[1, 1, x])/90 - (2128*G[0, 0, 0, x])/9 + 
     (142*I)*Pi*G[0, 0, 0, x] - (92*Pi^2*G[0, 0, 0, x])/9 + 
     (16*I)*Pi^3*G[0, 0, 0, x] + (4591*G[0, 0, 1, x])/54 + 
     ((860*I)/3)*Pi*G[0, 0, 1, x] + (77*Pi^2*G[0, 0, 1, x])/9 + 
     ((13*I)/3)*Pi^3*G[0, 0, 1, x] + (4591*G[0, 1, 0, x])/54 - 
     ((122*I)/3)*Pi*G[0, 1, 0, x] - (52*Pi^2*G[0, 1, 0, x])/9 + 
     (I/3)*Pi^3*G[0, 1, 0, x] + (13547*G[0, 1, 1, x])/27 - 
     ((1354*I)/3)*Pi*G[0, 1, 1, x] - (352*Pi^2*G[0, 1, 1, x])/3 + 
     ((34*I)/3)*Pi^3*G[0, 1, 1, x] + (7184*G[1, 0, 0, x])/27 - 
     (185*I)*Pi*G[1, 0, 0, x] + (223*Pi^2*G[1, 0, 0, x])/9 - 
     (8*I)*Pi^3*G[1, 0, 0, x] - (18755*G[1, 0, 1, x])/54 - 
     ((469*I)/3)*Pi*G[1, 0, 1, x] - (683*Pi^2*G[1, 0, 1, x])/9 - 
     ((25*I)/3)*Pi^3*G[1, 0, 1, x] - (18755*G[1, 1, 0, x])/54 + 
     ((241*I)/3)*Pi*G[1, 1, 0, x] + (26*Pi^2*G[1, 1, 0, x])/3 - 
     ((25*I)/3)*Pi^3*G[1, 1, 0, x] - (61*G[1, 1, 1, x])/9 + 
     ((973*I)/3)*Pi*G[1, 1, 1, x] + (1700*Pi^2*G[1, 1, 1, x])/9 - 
     ((22*I)/3)*Pi^3*G[1, 1, 1, x] + (1030*G[0, 0, 0, 0, x])/9 - 
     ((362*I)/3)*Pi*G[0, 0, 0, 0, x] - (38*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (82*G[0, 0, 0, 1, x])/9 - ((338*I)/3)*Pi*G[0, 0, 0, 1, x] - 
     (134*Pi^2*G[0, 0, 0, 1, x])/3 - (82*G[0, 0, 1, 0, x])/9 - 
     ((82*I)/3)*Pi*G[0, 0, 1, 0, x] + (10*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (2878*G[0, 0, 1, 1, x])/9 + (32*I)*Pi*G[0, 0, 1, 1, x] - 
     (5*Pi^2*G[0, 0, 1, 1, x])/3 + (127*G[0, 1, 0, 0, x])/2 - 
     ((98*I)/3)*Pi*G[0, 1, 0, 0, x] + 17*Pi^2*G[0, 1, 0, 0, x] - 
     (481*G[0, 1, 0, 1, x])/6 + ((176*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     34*Pi^2*G[0, 1, 0, 1, x] - (481*G[0, 1, 1, 0, x])/6 - 
     (8*I)*Pi*G[0, 1, 1, 0, x] - (47*Pi^2*G[0, 1, 1, 0, x])/3 - 
     (3287*G[0, 1, 1, 1, x])/6 + ((56*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (64*Pi^2*G[0, 1, 1, 1, x])/3 - (538*G[1, 0, 0, 0, x])/9 - 
     ((196*I)/3)*Pi*G[1, 0, 0, 0, x] - 3*Pi^2*G[1, 0, 0, 0, x] - 
     (623*G[1, 0, 0, 1, x])/9 + ((230*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (142*Pi^2*G[1, 0, 0, 1, x])/3 - (623*G[1, 0, 1, 0, x])/9 + 
     ((346*I)/3)*Pi*G[1, 0, 1, 0, x] + 12*Pi^2*G[1, 0, 1, 0, x] - 
     (1258*G[1, 0, 1, 1, x])/9 + (106*I)*Pi*G[1, 0, 1, 1, x] - 
     (14*Pi^2*G[1, 0, 1, 1, x])/3 - (35*G[1, 1, 0, 0, x])/2 + 
     ((286*I)/3)*Pi*G[1, 1, 0, 0, x] - 21*Pi^2*G[1, 1, 0, 0, x] + 
     (271*G[1, 1, 0, 1, x])/6 + ((188*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (71*Pi^2*G[1, 1, 0, 1, x])/3 + (271*G[1, 1, 1, 0, x])/6 + 
     ((58*I)/3)*Pi*G[1, 1, 1, 0, x] + 22*Pi^2*G[1, 1, 1, 0, x] + 
     (2963*G[1, 1, 1, 1, x])/6 - (218*I)*Pi*G[1, 1, 1, 1, x] - 
     24*Pi^2*G[1, 1, 1, 1, x] - 22*G[0, 0, 0, 0, 0, x] + 
     (76*I)*Pi*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, x] - 
     (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] + 
     (18*I)*Pi*G[0, 0, 0, 1, 0, x] - (416*G[0, 0, 0, 1, 1, x])/3 + 
     (10*I)*Pi*G[0, 0, 0, 1, 1, x] - (332*G[0, 0, 1, 0, 0, x])/3 - 
     (50*I)*Pi*G[0, 0, 1, 0, 0, x] + (100*G[0, 0, 1, 0, 1, x])/3 - 
     (26*I)*Pi*G[0, 0, 1, 0, 1, x] + (100*G[0, 0, 1, 1, 0, x])/3 - 
     (56*I)*Pi*G[0, 0, 1, 1, 0, x] + (28*G[0, 0, 1, 1, 1, x])/3 + 
     (56*I)*Pi*G[0, 0, 1, 1, 1, x] - 94*G[0, 1, 0, 0, 0, x] + 
     (4*I)*Pi*G[0, 1, 0, 0, 0, x] + (10*G[0, 1, 0, 0, 1, x])/3 - 
     (74*I)*Pi*G[0, 1, 0, 0, 1, x] + (10*G[0, 1, 0, 1, 0, x])/3 - 
     (40*I)*Pi*G[0, 1, 0, 1, 0, x] + 74*G[0, 1, 0, 1, 1, x] + 
     (6*I)*Pi*G[0, 1, 0, 1, 1, x] - (614*G[0, 1, 1, 0, 0, x])/3 + 
     (40*I)*Pi*G[0, 1, 1, 0, 0, x] + (646*G[0, 1, 1, 0, 1, x])/3 + 
     (60*I)*Pi*G[0, 1, 1, 0, 1, x] + (646*G[0, 1, 1, 1, 0, x])/3 + 
     (32*I)*Pi*G[0, 1, 1, 1, 0, x] - (736*G[0, 1, 1, 1, 1, x])/3 - 
     (28*I)*Pi*G[0, 1, 1, 1, 1, x] + (8*G[1, 0, 0, 0, 0, x])/3 - 
     (8*I)*Pi*G[1, 0, 0, 0, 0, x] - 78*G[1, 0, 0, 0, 1, x] + 
     (12*I)*Pi*G[1, 0, 0, 0, 1, x] - 78*G[1, 0, 0, 1, 0, x] - 
     (50*I)*Pi*G[1, 0, 0, 1, 0, x] + (352*G[1, 0, 0, 1, 1, x])/3 - 
     (22*I)*Pi*G[1, 0, 0, 1, 1, x] + (64*G[1, 0, 1, 0, 0, x])/3 - 
     (2*I)*Pi*G[1, 0, 1, 0, 0, x] + (170*G[1, 0, 1, 0, 1, x])/3 + 
     (18*I)*Pi*G[1, 0, 1, 0, 1, x] + (170*G[1, 0, 1, 1, 0, x])/3 + 
     (72*I)*Pi*G[1, 0, 1, 1, 0, x] + (338*G[1, 0, 1, 1, 1, x])/3 - 
     (20*I)*Pi*G[1, 0, 1, 1, 1, x] + (266*G[1, 1, 0, 0, 0, x])/3 - 
     (56*I)*Pi*G[1, 1, 0, 0, 0, x] + (100*G[1, 1, 0, 0, 1, x])/3 + 
     (122*I)*Pi*G[1, 1, 0, 0, 1, x] + (100*G[1, 1, 0, 1, 0, x])/3 + 
     (72*I)*Pi*G[1, 1, 0, 1, 0, x] + (158*G[1, 1, 0, 1, 1, x])/3 - 
     (42*I)*Pi*G[1, 1, 0, 1, 1, x] + 346*G[1, 1, 1, 0, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, 0, 0, x] - (910*G[1, 1, 1, 0, 1, x])/3 - 
     (84*I)*Pi*G[1, 1, 1, 0, 1, x] - (910*G[1, 1, 1, 1, 0, x])/3 - 
     (48*I)*Pi*G[1, 1, 1, 1, 0, x] + (352*G[1, 1, 1, 1, 1, x])/3 + 
     (40*I)*Pi*G[1, 1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, 0, x] + 
     68*G[0, 0, 0, 0, 0, 1, x] + 68*G[0, 0, 0, 0, 1, 0, x] - 
     48*G[0, 0, 0, 0, 1, 1, x] + 8*G[0, 0, 0, 1, 0, 0, x] + 
     58*G[0, 0, 0, 1, 0, 1, x] + 58*G[0, 0, 0, 1, 1, 0, x] - 
     96*G[0, 0, 0, 1, 1, 1, x] - 16*G[0, 0, 1, 0, 0, 0, x] - 
     10*G[0, 0, 1, 0, 0, 1, x] - 10*G[0, 0, 1, 0, 1, 0, x] - 
     40*G[0, 0, 1, 0, 1, 1, x] - 72*G[0, 0, 1, 1, 0, 0, x] - 
     8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] + 
     72*G[0, 0, 1, 1, 1, 1, x] + 68*G[0, 1, 0, 0, 0, 0, x] - 
     60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] - 
     30*G[0, 1, 0, 0, 1, 1, x] - 22*G[0, 1, 0, 1, 0, 0, x] - 
     34*G[0, 1, 0, 1, 0, 1, x] - 34*G[0, 1, 0, 1, 1, 0, x] + 
     52*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 0, 0, x] + 
     24*G[0, 1, 1, 0, 0, 1, x] + 24*G[0, 1, 1, 0, 1, 0, x] + 
     36*G[0, 1, 1, 0, 1, 1, x] + 68*G[0, 1, 1, 1, 0, 0, x] - 
     36*G[0, 1, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 1, 0, x] + 
     16*G[0, 1, 1, 1, 1, 1, x] + 60*G[1, 0, 0, 0, 0, 0, x] - 
     52*G[1, 0, 0, 0, 0, 1, x] - 52*G[1, 0, 0, 0, 1, 0, x] + 
     40*G[1, 0, 0, 0, 1, 1, x] - 28*G[1, 0, 0, 1, 0, 0, x] - 
     46*G[1, 0, 0, 1, 0, 1, x] - 46*G[1, 0, 0, 1, 1, 0, x] + 
     40*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 0, 1, 0, 0, 0, x] + 
     10*G[1, 0, 1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, 1, 0, x] + 
     12*G[1, 0, 1, 0, 1, 1, x] + 100*G[1, 0, 1, 1, 0, 0, x] - 
     24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
     12*G[1, 0, 1, 1, 1, 1, x] - 132*G[1, 1, 0, 0, 0, 0, x] + 
     88*G[1, 1, 0, 0, 0, 1, x] + 88*G[1, 1, 0, 0, 1, 0, x] + 
     26*G[1, 1, 0, 0, 1, 1, x] + 58*G[1, 1, 0, 1, 0, 0, x] + 
     6*G[1, 1, 0, 1, 0, 1, x] + 6*G[1, 1, 0, 1, 1, 0, x] - 
     40*G[1, 1, 0, 1, 1, 1, x] + 56*G[1, 1, 1, 0, 0, 0, x] - 
     68*G[1, 1, 1, 0, 0, 1, x] - 68*G[1, 1, 1, 0, 1, 0, x] - 
     8*G[1, 1, 1, 0, 1, 1, x] - 112*G[1, 1, 1, 1, 0, 0, x] + 
     72*G[1, 1, 1, 1, 0, 1, x] + 72*G[1, 1, 1, 1, 1, 0, x] - 
     32*G[1, 1, 1, 1, 1, 1, x] - (152592883*RATIO[(1 - x)^(-1)])/104976 - 
     ((243464*I)/729)*Pi*RATIO[(1 - x)^(-1)] - 
     (10109623*Pi^2*RATIO[(1 - x)^(-1)])/69984 + ((1972*I)/243)*Pi^3*
      RATIO[(1 - x)^(-1)] + (10951*Pi^4*RATIO[(1 - x)^(-1)])/810 + 
     ((439*I)/108)*Pi^5*RATIO[(1 - x)^(-1)] + 
     (44911*Pi^6*RATIO[(1 - x)^(-1)])/58320 - 
     (330728*G[0, x]*RATIO[(1 - x)^(-1)])/729 - ((16*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (62783*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/486 - 
     ((745*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (1103*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/270 + ((74*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (12686893*G[1, x]*RATIO[(1 - x)^(-1)])/11664 + 
     ((53183*I)/324)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (354575*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/1944 + 
     ((91*I)/6)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (19111*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/1080 - 
     ((31*I)/135)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (64*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (448*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((52*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (422*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (55879*G[0, 1, x]*RATIO[(1 - x)^(-1)])/108 + ((2683*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (515*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((194*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (241*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/90 + 
     (55879*G[1, 0, x]*RATIO[(1 - x)^(-1)])/108 - ((1184*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (8*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((316*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (823*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/90 - 
     (664765*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 - 
     ((2306*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2027*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((95*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (377*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (3572*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - (104*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (256*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((56*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (7372*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + (120*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (614*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((68*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (7372*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + (13*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (50*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((4*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (119*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((175*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1181*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((118*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (2048*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + (12*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (128*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (13406*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((10*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (806*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((64*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (13406*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((416*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (74*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((20*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (17749*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 + 
     ((1040*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1394*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((40*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (814*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((208*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (100*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     38*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((2*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (380*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      9 + 38*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((142*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (8*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (206*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((10*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (22*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (32*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - (13*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((26*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (310*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (13*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - (12*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (266*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      9 + (1370*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((430*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (164*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (220*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((152*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (428*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (136*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (44*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (136*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (3158*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((220*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (92*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (368*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (292*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (5072*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((268*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (28*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (5072*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (104*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (188*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     952*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (152*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 138*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (96*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (32*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((64*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (206*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((128*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (340*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((208*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (242*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (242*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (400*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (268*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     14*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (80*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     14*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((76*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (256*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     202*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((212*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     270*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((260*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     270*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1060*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     88*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((16*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (416*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (416*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((224*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 8*G[1, 0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - ((296*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     200*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (104*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (224*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((496*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (224*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1292*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((592*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     104*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1424*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((832*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1424*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     700*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 56*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 112*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     112*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (80*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     56*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     56*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (56*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (56*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     56*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (52*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (52*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     120*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (4*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (4*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     120*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     128*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     128*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     240*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (344*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (232*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (232*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (64*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     112*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (8*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (56*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (56*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     64*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     176*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (32*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     160*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (64*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (64*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (64*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     224*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (352*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (256*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (256*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     240*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     240*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     240*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (29/18 - (4*I)*Pi - 2*G[0, x] + G[1, x])*Log[mu2/s]^5*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/2 - 
     (2*Pi^2*G[1, 0, 1, x]*RATIO[x^(-2)])/3 + 
     (Pi^2*G[1, 1, 1, x]*RATIO[x^(-2)])/3 + (2*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-2)] - (2*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-2)] + 
     2*G[1, 0, 1, 1, 1, x]*RATIO[x^(-2)] - 2*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-2)] - ((1828*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (134*Pi^2*G[1, x]*RATIO[x^(-1)])/9 - (16*I)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     ((296*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (146*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 + (60*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + 32*Pi^2*G[1, 0, x]*RATIO[x^(-1)] - 
     (1828*G[1, 1, x]*RATIO[x^(-1)])/3 + (380*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + 183*Pi^2*G[1, 1, x]*RATIO[x^(-1)] + 
     (80*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + (32*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (296*G[0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (26*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + (32*I)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + 60*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (58*I)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 2*Pi^2*G[1, 0, 1, x]*
      RATIO[x^(-1)] + 60*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (32*I)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 508*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (112*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)] + 80*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     32*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 32*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     22*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 32*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 106*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (6*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 352*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 400*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (6*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 400*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 360*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 6*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - ((6*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - 
     (6*G[0, 0, x])/(-1 + RATIO[x])^2 + (547633*Pi^2*RATIO[x])/1296 - 
     ((5525*I)/54)*Pi^3*RATIO[x] + (2393*Pi^4*RATIO[x])/108 + 
     ((1777*I)/540)*Pi^5*RATIO[x] + (43*Pi^6*RATIO[x])/1080 - 
     (613*Pi^2*G[0, x]*RATIO[x])/9 + ((409*I)/18)*Pi^3*G[0, x]*RATIO[x] + 
     (461*Pi^4*G[0, x]*RATIO[x])/108 - ((52*I)/45)*Pi^5*G[0, x]*RATIO[x] - 
     (13979*Pi^2*G[1, x]*RATIO[x])/108 + ((589*I)/9)*Pi^3*G[1, x]*RATIO[x] - 
     (233*Pi^4*G[1, x]*RATIO[x])/45 + ((413*I)/90)*Pi^5*G[1, x]*RATIO[x] + 
     (547633*G[0, 0, x]*RATIO[x])/648 - ((5525*I)/27)*Pi*G[0, 0, x]*
      RATIO[x] + (827*Pi^2*G[0, 0, x]*RATIO[x])/18 - 
     ((59*I)/3)*Pi^3*G[0, 0, x]*RATIO[x] - (803*Pi^4*G[0, 0, x]*RATIO[x])/
      180 - (547633*G[0, 1, x]*RATIO[x])/648 + ((5525*I)/27)*Pi*G[0, 1, x]*
      RATIO[x] - (437*Pi^2*G[0, 1, x]*RATIO[x])/4 - 
     ((10*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] - (743*Pi^4*G[0, 1, x]*RATIO[x])/
      90 - (547633*G[1, 0, x]*RATIO[x])/648 + ((5525*I)/27)*Pi*G[1, 0, x]*
      RATIO[x] - 42*Pi^2*G[1, 0, x]*RATIO[x] - ((98*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x] - (91*Pi^4*G[1, 0, x]*RATIO[x])/180 + 
     (547633*G[1, 1, x]*RATIO[x])/648 - ((5525*I)/27)*Pi*G[1, 1, x]*
      RATIO[x] + (5651*Pi^2*G[1, 1, x]*RATIO[x])/36 - 
     (15*I)*Pi^3*G[1, 1, x]*RATIO[x] + (403*Pi^4*G[1, 1, x]*RATIO[x])/90 - 
     486*G[0, 0, 0, x]*RATIO[x] + ((250*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (10*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + (16*I)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] + (733*G[0, 0, 1, x]*RATIO[x])/54 - 
     ((1468*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] + 
     (437*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 - ((29*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] + (733*G[0, 1, 0, x]*RATIO[x])/54 + (40*I)*Pi*G[0, 1, 0, x]*
      RATIO[x] - (274*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + 
     ((49*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] + (12389*G[0, 1, 1, x]*RATIO[x])/
      27 + (366*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (203*Pi^2*G[0, 1, 1, x]*RATIO[x])/3 + ((10*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] + (4909*G[1, 0, 0, x]*RATIO[x])/54 + 
     (93*I)*Pi*G[1, 0, 0, x]*RATIO[x] + (112*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - 
     (8*I)*Pi^3*G[1, 0, 0, x]*RATIO[x] + (10301*G[1, 0, 1, x]*RATIO[x])/27 + 
     (313*I)*Pi*G[1, 0, 1, x]*RATIO[x] - (197*Pi^2*G[1, 0, 1, x]*RATIO[x])/
      9 - ((7*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] + 
     (10301*G[1, 1, 0, x]*RATIO[x])/27 - ((649*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x] + (113*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 - 
     ((73*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] - (15371*G[1, 1, 1, x]*RATIO[x])/
      18 - ((569*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] + 
     (332*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + ((26*I)/3)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] + (1306*G[0, 0, 0, 0, x]*RATIO[x])/9 - 
     ((386*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     (38*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - (634*G[0, 0, 0, 1, x]*RATIO[x])/
      9 - ((170*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (86*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - (634*G[0, 0, 1, 0, x]*RATIO[x])/
      9 + ((212*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (98*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 - (3350*G[0, 0, 1, 1, x]*RATIO[x])/
      9 + (46*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 
     (313*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - (443*G[0, 1, 0, 0, x]*RATIO[x])/
      6 + ((232*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 
     Pi^2*G[0, 1, 0, 0, x]*RATIO[x] + (321*G[0, 1, 0, 1, x]*RATIO[x])/2 - 
     ((148*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 74*Pi^2*G[0, 1, 0, 1, x]*
      RATIO[x] + (321*G[0, 1, 1, 0, x]*RATIO[x])/2 - 
     (40*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (121*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + (725*G[0, 1, 1, 1, x]*RATIO[x])/
      6 + ((242*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] - 
     (446*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + (194*G[1, 0, 0, 0, x]*RATIO[x])/
      9 + ((20*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - 
     3*Pi^2*G[1, 0, 0, 0, x]*RATIO[x] + (1351*G[1, 0, 0, 1, x]*RATIO[x])/9 + 
     ((848*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (286*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + 
     (1351*G[1, 0, 1, 0, x]*RATIO[x])/9 + ((58*I)/3)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] + 48*Pi^2*G[1, 0, 1, 0, x]*RATIO[x] + 
     (416*G[1, 0, 1, 1, x]*RATIO[x])/9 - (240*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] - (548*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 
     (21*G[1, 1, 0, 0, x]*RATIO[x])/2 - ((146*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] - 5*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] - 
     (687*G[1, 1, 0, 1, x]*RATIO[x])/2 - ((250*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] - (371*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
     (687*G[1, 1, 1, 0, x]*RATIO[x])/2 + ((130*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] - 34*Pi^2*G[1, 1, 1, 0, x]*RATIO[x] + 
     (617*G[1, 1, 1, 1, x]*RATIO[x])/2 + (20*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] + 214*Pi^2*G[1, 1, 1, 1, x]*RATIO[x] - 
     18*G[0, 0, 0, 0, 0, x]*RATIO[x] + (76*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - 20*G[0, 0, 0, 0, 1, x]*RATIO[x] + 
     (44*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 20*G[0, 0, 0, 1, 0, x]*
      RATIO[x] - (6*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     (224*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 - (38*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x] - (236*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (46*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (334*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - (26*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (334*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (64*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     (256*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 + (32*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] - 38*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (52*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (172*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - (98*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (172*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (64*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] - 92*G[0, 1, 0, 1, 1, x]*
      RATIO[x] + (30*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (190*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - (104*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - (266*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (48*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - 
     (266*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - (40*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] + (98*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 - 
     (16*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (92*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 - (8*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - 58*G[1, 0, 0, 0, 1, x]*RATIO[x] - 
     (60*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] - 58*G[1, 0, 0, 1, 0, x]*
      RATIO[x] - (26*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
     (934*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - (118*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] + (190*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     (98*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     (220*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - (6*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (220*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (48*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     (718*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + (172*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x] + (170*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (104*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     (212*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + (170*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] - (212*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (96*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
     (20*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 + (54*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - 46*G[1, 1, 1, 0, 0, x]*RATIO[x] + 
     (140*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + 
     (326*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - (72*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x] + (326*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (24*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
     (10*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 - (116*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 12*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 
     68*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 68*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 24*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] + 
     8*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 34*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] + 
     34*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] - 120*G[0, 0, 0, 1, 1, 1, x]*
      RATIO[x] - 16*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 
     86*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] + 86*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x] - 136*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     312*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 272*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x] - 272*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] + 
     384*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] + 68*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] - 12*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 
     12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 102*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x] + 26*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     106*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] - 106*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x] + 172*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 
     12*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] - 120*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x] - 120*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 
     168*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 388*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x] + 348*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + 
     348*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] - 452*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x] + 60*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     52*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 52*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x] - 32*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     28*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 22*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x] - 22*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] - 
     56*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] - 24*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 86*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     86*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 84*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] - 284*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     240*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 240*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 156*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 
     132*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 40*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x] + 40*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     122*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 10*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x] + 78*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 
     78*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] - 64*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 56*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     76*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 76*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 140*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     344*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 312*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 312*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     316*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
       G[1, 1, x] + (19 + ((49*I)/3)*Pi + (103*Pi^2)/12 + (134*G[0, x])/9 - 
         (4*I)*Pi*G[0, x] - (119*G[1, x])/18 + (8*I)*Pi*G[1, x] + 
         4*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - 
         G[1, 0, x] + G[1, 1, x])*RATIO[x]) + 
     Log[mu2/s]^3*((-50*Pi^2)/9 + I*Pi^3 + (100*G[0, x])/9 - 
       (2*I)*Pi*G[0, x] - Pi^2*G[0, x] - (100*G[1, x])/9 + (2*I)*Pi*G[1, x] - 
       (64*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] + (82*G[0, 1, x])/9 - 
       (2*I)*Pi*G[0, 1, x] + (82*G[1, 0, x])/9 - (2*I)*Pi*G[1, 0, x] - 
       (100*G[1, 1, x])/9 + (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       ((-50*Pi^2)/9 + I*Pi^3 - Pi^2*G[0, x] - (100*G[0, 0, x])/9 + 
         (2*I)*Pi*G[0, 0, x] + (100*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] + 
         (100*G[1, 0, x])/9 - (2*I)*Pi*G[1, 0, x] - (100*G[1, 1, x])/9 + 
         (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(4451/108 + ((2144*I)/27)*Pi - (1253*Pi^2)/54 + 
         ((26*I)/3)*Pi^3 + (992*G[0, x])/27 + ((52*I)/3)*Pi*G[0, x] + 
         (14*Pi^2*G[0, x])/3 - (100*G[1, x])/3 - ((128*I)/3)*Pi*G[1, x] - 
         (59*Pi^2*G[1, x])/3 - (52*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] - 
         (224*G[0, 1, x])/9 + ((16*I)/3)*Pi*G[0, 1, x] - (224*G[1, 0, x])/9 + 
         ((16*I)/3)*Pi*G[1, 0, x] + (26*G[1, 1, x])/3 - (32*G[0, 0, 1, x])/
          3 - (32*G[0, 1, 0, x])/3 + 8*G[0, 1, 1, x] - (32*G[1, 0, 0, x])/3 + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 
         16*Zeta[3])) - (5246*Zeta[3])/9 - ((383*I)/3)*Pi*Zeta[3] - 
     (289*Pi^2*Zeta[3])/3 - ((59*I)/3)*Pi^3*Zeta[3] - 69*G[0, x]*Zeta[3] + 
     ((130*I)/3)*Pi*G[0, x]*Zeta[3] + (142*Pi^2*G[0, x]*Zeta[3])/3 - 
     360*G[1, x]*Zeta[3] + (160*I)*Pi*G[1, x]*Zeta[3] - 
     (101*Pi^2*G[1, x]*Zeta[3])/3 - (988*G[0, 0, x]*Zeta[3])/9 + 
     (12*I)*Pi*G[0, 0, x]*Zeta[3] + (2710*G[0, 1, x]*Zeta[3])/9 + 
     (98*I)*Pi*G[0, 1, x]*Zeta[3] - (830*G[1, 0, x]*Zeta[3])/9 - 
     (796*G[1, 1, x]*Zeta[3])/9 - (126*I)*Pi*G[1, 1, x]*Zeta[3] - 
     22*G[0, 0, 0, x]*Zeta[3] + 94*G[0, 0, 1, x]*Zeta[3] + 
     50*G[0, 1, 0, x]*Zeta[3] - 54*G[0, 1, 1, x]*Zeta[3] - 
     16*G[1, 0, 0, x]*Zeta[3] - 36*G[1, 0, 1, x]*Zeta[3] - 
     68*G[1, 1, 0, x]*Zeta[3] + 52*G[1, 1, 1, x]*Zeta[3] + 
     (336199*RATIO[(1 - x)^(-1)]*Zeta[3])/486 + ((10640*I)/27)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (2021*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      18 + ((365*I)/9)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (13160*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
     (224*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (658*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (127*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (60*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (659*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     48*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + ((56*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2048*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 - ((28*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (280*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (128*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (170*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (36*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     40*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (256*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     104*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (92*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (328*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (64*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (136*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (172*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (12*I)*Pi*G[1, x]*RATIO[x^(-2)]*Zeta[3] - 4*G[1, 1, x]*RATIO[x^(-2)]*
      Zeta[3] - (12*I)*Pi*RATIO[x^(-1)]*Zeta[3] - 244*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - (36*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     12*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - (232*RATIO[x]*Zeta[3])/3 + 
     ((1429*I)/3)*Pi*RATIO[x]*Zeta[3] - 54*Pi^2*RATIO[x]*Zeta[3] + 
     ((49*I)/3)*Pi^3*RATIO[x]*Zeta[3] + (1163*G[0, x]*RATIO[x]*Zeta[3])/9 + 
     ((382*I)/3)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 
     (142*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + (124*G[1, x]*RATIO[x]*Zeta[3])/
      9 - (202*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
     (245*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 - 
     (664*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + (12*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] + (4708*G[0, 1, x]*RATIO[x]*Zeta[3])/9 - 
     (94*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - (74*G[1, 0, x]*RATIO[x]*Zeta[3])/
      9 - (4810*G[1, 1, x]*RATIO[x]*Zeta[3])/9 + (42*I)*Pi*G[1, 1, x]*
      RATIO[x]*Zeta[3] - 22*G[0, 0, 0, x]*RATIO[x]*Zeta[3] - 
     98*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 146*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 
     90*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 16*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 
     108*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 164*G[1, 1, 0, x]*RATIO[x]*
      Zeta[3] + 136*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 18*Zeta[3]^2 - 
     (1256*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 228*RATIO[x]*Zeta[3]^2 + 
     Log[mu2/s]^2*((-13*Pi^2)/9 - ((13*I)/2)*Pi^3 - (23*Pi^4)/18 + 
       (26*G[0, x])/3 + ((25*I)/3)*Pi*G[0, x] + (215*Pi^2*G[0, x])/18 - 
       ((5*I)/3)*Pi^3*G[0, x] - (26*G[1, x])/3 - ((25*I)/3)*Pi*G[1, x] - 
       (52*Pi^2*G[1, x])/9 - (I/3)*Pi^3*G[1, x] - (80*G[0, 0, x])/3 - 
       ((31*I)/3)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + (5*G[0, 1, x])/3 - 
       ((77*I)/3)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/3 + (5*G[1, 0, x])/3 + 
       ((31*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 + 
       (70*G[1, 1, x])/3 + ((77*I)/3)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 + 
       (143*G[0, 0, 0, x])/3 - (6*I)*Pi*G[0, 0, 0, x] - 
       (110*G[0, 0, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] - 
       (110*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] - 
       (49*G[0, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, x] - (98*G[1, 0, 0, x])/3 + 
       (2*I)*Pi*G[1, 0, 0, x] + (47*G[1, 0, 1, x])/3 - 
       (2*I)*Pi*G[1, 0, 1, x] + (47*G[1, 1, 0, x])/3 - 
       (2*I)*Pi*G[1, 1, 0, x] + (130*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
       10*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] + 
       18*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
       10*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       ((40*I)*Pi*G[1, x] + 40*G[1, 1, x])*RATIO[x^(-1)] + 12*Zeta[3] + 
       (4*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3] + 
       RATIO[x]*((-19*Pi^2)/3 - ((37*I)/6)*Pi^3 - (107*Pi^4)/45 + 
         (155*Pi^2*G[0, x])/18 - ((5*I)/3)*Pi^3*G[0, x] + 
         (35*Pi^2*G[1, x])/9 - (I/3)*Pi^3*G[1, x] - (38*G[0, 0, x])/3 - 
         ((37*I)/3)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + 
         (38*G[0, 1, x])/3 + ((37*I)/3)*Pi*G[0, 1, x] + (26*Pi^2*G[0, 1, x])/
          3 + (38*G[1, 0, x])/3 + ((37*I)/3)*Pi*G[1, 0, x] + 
         (16*Pi^2*G[1, 0, x])/3 - (38*G[1, 1, x])/3 - ((37*I)/3)*Pi*
          G[1, 1, x] - (23*Pi^2*G[1, 1, x])/3 + (143*G[0, 0, 0, x])/3 - 
         (6*I)*Pi*G[0, 0, 0, x] - (80*G[0, 0, 1, x])/3 + 
         (42*I)*Pi*G[0, 0, 1, x] - (80*G[0, 1, 0, x])/3 + 
         (6*I)*Pi*G[0, 1, 0, x] + (17*G[0, 1, 1, x])/3 - 
         (42*I)*Pi*G[0, 1, 1, x] - (68*G[1, 0, 0, x])/3 + 
         (2*I)*Pi*G[1, 0, 0, x] + (5*G[1, 0, 1, x])/3 - 
         (38*I)*Pi*G[1, 0, 1, x] + (5*G[1, 1, 0, x])/3 - 
         (2*I)*Pi*G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3 + 
         (38*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
         8*G[0, 0, 1, 0, x] + 22*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
         10*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] - 26*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 
         18*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
         10*G[1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, x] - 4*Zeta[3] - 
         (32*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-68983/432 + (77*I)*Pi - 105*Pi^2 - 
         ((373*I)/18)*Pi^3 - (1571*Pi^4)/360 - (1157*G[0, x])/9 + 
         ((196*I)/3)*Pi*G[0, x] - 27*Pi^2*G[0, x] + ((14*I)/3)*Pi^3*G[0, x] + 
         (983*G[1, x])/12 - ((1256*I)/9)*Pi*G[1, x] + (650*Pi^2*G[1, x])/9 - 
         ((64*I)/3)*Pi^3*G[1, x] - (196*G[0, 0, x])/3 + (2*Pi^2*G[0, 0, x])/
          3 + (184*G[0, 1, x])/9 - (74*I)*Pi*G[0, 1, x] - 
         (46*Pi^2*G[0, 1, x])/3 + (184*G[1, 0, x])/9 - (52*I)*Pi*G[1, 0, x] - 
         10*Pi^2*G[1, 0, x] - 60*G[1, 1, x] + (60*I)*Pi*G[1, 1, x] + 
         (47*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 + 
         (200*G[0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] + 
         (200*G[0, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 0, x] - 66*G[0, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 1, x] + 52*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, x] - (88*G[1, 0, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, x] - (88*G[1, 1, 0, x])/3 + 
         (16*I)*Pi*G[1, 1, 0, x] + (190*G[1, 1, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 1, 1, x] + 
         16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
         16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] - (455*Zeta[3])/9 - (82*I)*Pi*Zeta[3] - 
         60*G[0, x]*Zeta[3] + 42*G[1, x]*Zeta[3])) + 
     Log[mu2/s]*((7861*Pi^2)/108 - ((145*I)/9)*Pi^3 - (47*Pi^4)/18 + 
       (I/45)*Pi^5 - (12733*G[0, x])/54 + ((226*I)/3)*Pi*G[0, x] + 
       (8*Pi^2*G[0, x])/9 + ((127*I)/9)*Pi^3*G[0, x] + 
       (146*Pi^4*G[0, x])/45 + (12733*G[1, x])/54 - ((226*I)/3)*Pi*G[1, x] - 
       (37*Pi^2*G[1, x])/9 + ((38*I)/9)*Pi^3*G[1, x] + (4*Pi^4*G[1, x])/3 + 
       (5173*G[0, 0, x])/54 - ((122*I)/3)*Pi*G[0, 0, x] - 
       (125*Pi^2*G[0, 0, x])/9 - ((7*I)/3)*Pi^3*G[0, 0, x] - 
       (2041*G[0, 1, x])/54 + (156*I)*Pi*G[0, 1, x] + (541*Pi^2*G[0, 1, x])/
        9 + ((7*I)/3)*Pi^3*G[0, 1, x] - (2041*G[1, 0, x])/54 - 
       (83*Pi^2*G[1, 0, x])/9 + (3*I)*Pi^3*G[1, 0, x] - 
       (1091*G[1, 1, x])/54 - ((346*I)/3)*Pi*G[1, 1, x] - 
       55*Pi^2*G[1, 1, x] - (3*I)*Pi^3*G[1, 1, x] + (110*G[0, 0, 0, x])/3 + 
       ((212*I)/3)*Pi*G[0, 0, 0, x] + 17*Pi^2*G[0, 0, 0, x] - 
       24*G[0, 0, 1, x] - (34*I)*Pi*G[0, 0, 1, x] - (14*Pi^2*G[0, 0, 1, x])/
        3 - 24*G[0, 1, 0, x] - (34*I)*Pi*G[0, 1, 0, x] - 
       (28*Pi^2*G[0, 1, 0, x])/3 + (530*G[0, 1, 1, x])/3 - 
       ((8*I)/3)*Pi*G[0, 1, 1, x] + (13*Pi^2*G[0, 1, 1, x])/3 - 
       56*G[1, 0, 0, x] - (18*I)*Pi*G[1, 0, 0, x] - 6*Pi^2*G[1, 0, 0, x] + 
       (158*G[1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 1, x] - 
       (11*Pi^2*G[1, 0, 1, x])/3 + (158*G[1, 1, 0, x])/3 - 
       ((56*I)/3)*Pi*G[1, 1, 0, x] - (11*Pi^2*G[1, 1, 0, x])/3 - 
       (644*G[1, 1, 1, x])/3 + ((94*I)/3)*Pi*G[1, 1, 1, x] - 
       (224*G[0, 0, 0, 0, x])/3 - (20*I)*Pi*G[0, 0, 0, 0, x] + 
       50*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, x] + 
       50*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, x] - 
       (32*G[0, 0, 1, 1, x])/3 - (12*I)*Pi*G[0, 0, 1, 1, x] + 
       58*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, 0, x] - 
       (56*G[0, 1, 0, 1, x])/3 - (16*I)*Pi*G[0, 1, 0, 1, x] - 
       (56*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
       (146*G[0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, x] + 
       10*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 0, x] + 
       (112*G[1, 0, 0, 1, x])/3 - (20*I)*Pi*G[1, 0, 0, 1, x] + 
       (112*G[1, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, x] - 
       (190*G[1, 0, 1, 1, x])/3 + (24*I)*Pi*G[1, 0, 1, 1, x] - 
       (80*G[1, 1, 0, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 0, x] - 
       (70*G[1, 1, 0, 1, x])/3 + (20*I)*Pi*G[1, 1, 0, 1, x] - 
       (70*G[1, 1, 1, 0, x])/3 + (20*I)*Pi*G[1, 1, 1, 0, x] - 
       32*G[1, 1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, 1, x] + 
       20*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 1, x] - 
       48*G[0, 0, 0, 1, 0, x] + 48*G[0, 0, 0, 1, 1, x] - 
       24*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
       16*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
       4*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 1, x] - 
       16*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] + 
       8*G[1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 1, 0, x] + ((-188*I)*Pi*G[1, x] - 72*Pi^2*G[1, x] + 
         (16*I)*Pi*G[0, 1, x] + (16*I)*Pi*G[1, 0, x] - 188*G[1, 1, x] + 
         (24*I)*Pi*G[1, 1, x] + 16*G[0, 1, 1, x] + 16*G[1, 0, 1, x] + 
         16*G[1, 1, 0, x] - 72*G[1, 1, 1, x])*RATIO[x^(-1)] - 96*Zeta[3] - 
       (12*I)*Pi*Zeta[3] + 6*Pi^2*Zeta[3] + 64*G[0, x]*Zeta[3] - 
       (8*I)*Pi*G[0, x]*Zeta[3] - 36*G[1, x]*Zeta[3] + 
       60*G[0, 0, x]*Zeta[3] - 44*G[0, 1, x]*Zeta[3] - 
       44*G[1, 0, x]*Zeta[3] + 28*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((14461*Pi^2)/108 - ((95*I)/3)*Pi^3 + (127*Pi^4)/45 - 
         ((13*I)/9)*Pi^5 - (35*Pi^2*G[0, x])/9 + ((106*I)/9)*Pi^3*G[0, x] + 
         (146*Pi^4*G[0, x])/45 - (280*Pi^2*G[1, x])/9 + 
         ((167*I)/9)*Pi^3*G[1, x] + (31*Pi^4*G[1, x])/15 + 
         (14461*G[0, 0, x])/54 - ((190*I)/3)*Pi*G[0, 0, x] - 
         (59*Pi^2*G[0, 0, x])/9 - ((7*I)/3)*Pi^3*G[0, 0, x] - 
         (14461*G[0, 1, x])/54 + ((190*I)/3)*Pi*G[0, 1, x] - 
         (134*Pi^2*G[0, 1, x])/9 + ((31*I)/3)*Pi^3*G[0, 1, x] - 
         (14461*G[1, 0, x])/54 + ((190*I)/3)*Pi*G[1, 0, x] - 
         (92*Pi^2*G[1, 0, x])/9 + (3*I)*Pi^3*G[1, 0, x] + 
         (14461*G[1, 1, x])/54 - ((190*I)/3)*Pi*G[1, 1, x] + 
         15*Pi^2*G[1, 1, x] - (11*I)*Pi^3*G[1, 1, x] + (26*G[0, 0, 0, x])/3 + 
         ((128*I)/3)*Pi*G[0, 0, 0, x] + 17*Pi^2*G[0, 0, 0, x] - 
         (140*G[0, 0, 1, x])/3 - (166*I)*Pi*G[0, 0, 1, x] - 
         (158*Pi^2*G[0, 0, 1, x])/3 - (140*G[0, 1, 0, x])/3 - 
         (10*I)*Pi*G[0, 1, 0, x] - (28*Pi^2*G[0, 1, 0, x])/3 + 
         (254*G[0, 1, 1, x])/3 + ((400*I)/3)*Pi*G[0, 1, 1, x] + 
         (133*Pi^2*G[0, 1, 1, x])/3 - (236*G[1, 0, 0, x])/3 + 
         (18*I)*Pi*G[1, 0, 0, x] - 6*Pi^2*G[1, 0, 0, x] + 
         (350*G[1, 0, 1, x])/3 + ((316*I)/3)*Pi*G[1, 0, 1, x] + 
         (121*Pi^2*G[1, 0, 1, x])/3 + (350*G[1, 1, 0, x])/3 - 
         ((152*I)/3)*Pi*G[1, 1, 0, x] - (11*Pi^2*G[1, 1, 0, x])/3 - 
         (464*G[1, 1, 1, x])/3 - ((218*I)/3)*Pi*G[1, 1, 1, x] - 
         36*Pi^2*G[1, 1, 1, x] - (272*G[0, 0, 0, 0, x])/3 - 
         (20*I)*Pi*G[0, 0, 0, 0, x] + 38*G[0, 0, 0, 1, x] + 
         (16*I)*Pi*G[0, 0, 0, 1, x] + 38*G[0, 0, 1, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 0, x] - (452*G[0, 0, 1, 1, x])/3 - 
         (12*I)*Pi*G[0, 0, 1, 1, x] + 58*G[0, 1, 0, 0, x] + 
         (20*I)*Pi*G[0, 1, 0, 0, x] - (44*G[0, 1, 0, 1, x])/3 - 
         (40*I)*Pi*G[0, 1, 0, 1, x] - (44*G[0, 1, 1, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (410*G[0, 1, 1, 1, x])/3 + 
         (36*I)*Pi*G[0, 1, 1, 1, x] + 34*G[1, 0, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, 0, x] + (88*G[1, 0, 0, 1, x])/3 - 
         (44*I)*Pi*G[1, 0, 0, 1, x] + (88*G[1, 0, 1, 0, x])/3 - 
         (20*I)*Pi*G[1, 0, 1, 0, x] + (218*G[1, 0, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 0, 1, 1, x] - (104*G[1, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 0, x] - (58*G[1, 1, 0, 1, x])/3 + 
         (68*I)*Pi*G[1, 1, 0, 1, x] - (58*G[1, 1, 1, 0, x])/3 + 
         (20*I)*Pi*G[1, 1, 1, 0, x] - 92*G[1, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] + 
         48*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         80*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
         36*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] + 
         88*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] - 
         40*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         88*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
         40*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
         120*G[1, 1, 1, 1, 1, x] + 32*Zeta[3] + (128*I)*Pi*Zeta[3] + 
         54*Pi^2*Zeta[3] + 108*G[0, x]*Zeta[3] - (8*I)*Pi*G[0, x]*Zeta[3] - 
         64*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
         60*G[0, 0, x]*Zeta[3] - 44*G[0, 1, x]*Zeta[3] - 
         44*G[1, 0, x]*Zeta[3] + 28*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-11290669/11664 - ((53183*I)/324)*Pi - 
         (359423*Pi^2)/1944 - ((131*I)/6)*Pi^3 + (19199*Pi^4)/1080 - 
         ((59*I)/45)*Pi^5 - (55879*G[0, x])/108 + ((1616*I)/27)*Pi*G[0, x] + 
         (28*Pi^2*G[0, x])/3 - ((316*I)/9)*Pi^3*G[0, x] - 
         (647*Pi^4*G[0, x])/90 + (435857*G[1, x])/648 - 
         ((926*I)/27)*Pi*G[1, x] + (3917*Pi^2*G[1, x])/18 + 
         ((329*I)/9)*Pi^3*G[1, x] + (359*Pi^4*G[1, x])/60 - 
         (1616*G[0, 0, x])/27 + (12*I)*Pi*G[0, 0, x] + (28*Pi^2*G[0, 0, x])/
          3 - ((4*I)/3)*Pi^3*G[0, 0, x] + (10174*G[0, 1, x])/27 - 
         ((106*I)/3)*Pi*G[0, 1, x] + (298*Pi^2*G[0, 1, x])/3 - 
         (8*I)*Pi^3*G[0, 1, x] + (10174*G[1, 0, x])/27 - 
         ((392*I)/3)*Pi*G[1, 0, x] + (118*Pi^2*G[1, 0, x])/3 - 
         (4*I)*Pi^3*G[1, 0, x] - (10349*G[1, 1, x])/18 + 
         ((736*I)/9)*Pi*G[1, 1, x] - (449*Pi^2*G[1, 1, x])/3 + 
         (28*I)*Pi^3*G[1, 1, x] + (388*G[0, 0, 0, x])/3 - 
         ((152*I)/3)*Pi*G[0, 0, 0, x] - 28*Pi^2*G[0, 0, 0, x] + 
         (40*G[0, 0, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
         (4*Pi^2*G[0, 0, 1, x])/3 + (40*G[0, 1, 0, x])/3 + 
         (32*Pi^2*G[0, 1, 0, x])/3 - (806*G[0, 1, 1, x])/9 + 
         ((44*I)/3)*Pi*G[0, 1, 1, x] - (68*Pi^2*G[0, 1, 1, x])/3 + 
         (392*G[1, 0, 0, x])/3 + (20*Pi^2*G[1, 0, 0, x])/3 - 
         (2720*G[1, 0, 1, x])/9 + ((356*I)/3)*Pi*G[1, 0, 1, x] + 
         (68*Pi^2*G[1, 0, 1, x])/3 - (2720*G[1, 1, 0, x])/9 + 
         (104*I)*Pi*G[1, 1, 0, x] + 28*Pi^2*G[1, 1, 0, x] + 
         504*G[1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, x] + 
         54*Pi^2*G[1, 1, 1, x] + (176*G[0, 0, 0, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 0, 0, x] - 80*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 80*G[0, 0, 1, 0, x] - 
         (8*I)*Pi*G[0, 0, 1, 0, x] - 56*G[0, 0, 1, 1, x] + 
         (56*I)*Pi*G[0, 0, 1, 1, x] - (160*G[0, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, x] + 
         (56*I)*Pi*G[0, 1, 0, 1, x] - 80*G[0, 1, 1, 0, x] + 
         (32*I)*Pi*G[0, 1, 1, 0, x] + (680*G[0, 1, 1, 1, x])/3 - 
         (64*I)*Pi*G[0, 1, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, x] - 
         104*G[1, 0, 0, 1, x] + (72*I)*Pi*G[1, 0, 0, 1, x] - 
         104*G[1, 0, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 0, x] + 
         (844*G[1, 0, 1, 1, x])/3 - (120*I)*Pi*G[1, 0, 1, 1, x] - 
         104*G[1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 0, 0, x] + 
         (800*G[1, 1, 0, 1, x])/3 - (128*I)*Pi*G[1, 1, 0, 1, x] + 
         (800*G[1, 1, 1, 0, x])/3 - (96*I)*Pi*G[1, 1, 1, 0, x] - 
         (1132*G[1, 1, 1, 1, x])/3 + (96*I)*Pi*G[1, 1, 1, 1, x] - 
         40*G[0, 0, 0, 0, 0, x] + 64*G[0, 0, 0, 0, 1, x] + 
         64*G[0, 0, 0, 1, 0, x] - 72*G[0, 0, 0, 1, 1, x] + 
         32*G[0, 0, 1, 0, 0, x] - 40*G[0, 0, 1, 0, 1, x] - 
         40*G[0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 48*G[0, 1, 0, 1, 1, x] - 
         32*G[0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 1, x] + 
         32*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
         32*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] + 
         16*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
         16*G[1, 0, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 0, 1, 1, x] - 
         48*G[1, 1, 1, 0, 1, x] - 48*G[1, 1, 1, 1, 0, x] + 
         120*G[1, 1, 1, 1, 1, x] + (89*Zeta[3])/9 + ((92*I)/3)*Pi*Zeta[3] + 
         (478*Pi^2*Zeta[3])/9 - (280*G[0, x]*Zeta[3])/9 - 
         (24*I)*Pi*G[0, x]*Zeta[3] + (710*G[1, x]*Zeta[3])/9 + 
         (116*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] + 
         80*G[0, 1, x]*Zeta[3] + 64*G[1, 0, x]*Zeta[3] - 
         40*G[1, 1, x]*Zeta[3] - 76*Zeta[5])) + 228*Zeta[5] + 
     (221*I)*Pi*Zeta[5] - 135*G[0, x]*Zeta[5] + 45*G[1, x]*Zeta[5] - 
     (1021*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - ((886*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[5] + 36*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     (32*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5])/3 - 524*RATIO[x]*Zeta[5] - 
     (169*I)*Pi*RATIO[x]*Zeta[5] - 135*G[0, x]*RATIO[x]*Zeta[5] + 
     165*G[1, x]*RATIO[x]*Zeta[5]) + 
   Nf*((-8293*Pi^2)/324 + ((64*I)/27)*Pi^3 + (343*Pi^4)/270 + 
     ((67*I)/270)*Pi^5 + (248*Pi^6)/945 + (42721*G[0, x])/162 - 
     ((1316*I)/27)*Pi*G[0, x] - (233*Pi^2*G[0, x])/27 + 
     ((2*I)/9)*Pi^3*G[0, x] + (169*Pi^4*G[0, x])/270 - (42721*G[1, x])/162 + 
     ((1316*I)/27)*Pi*G[1, x] - (1454*Pi^2*G[1, x])/27 + 
     ((8*I)/3)*Pi^3*G[1, x] + (208*Pi^4*G[1, x])/45 - 
     (21781*G[0, 0, x])/162 - ((88*I)/27)*Pi*G[0, 0, x] - 
     (25*Pi^2*G[0, 0, x])/3 - (6575*G[0, 1, x])/162 - 
     ((4520*I)/27)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/9 + 
     ((10*I)/9)*Pi^3*G[0, 1, x] + (32*Pi^4*G[0, 1, x])/15 - 
     (6575*G[1, 0, x])/162 + ((160*I)/27)*Pi*G[1, 0, x] - 
     (73*Pi^2*G[1, 0, x])/9 + ((32*I)/9)*Pi^3*G[1, 0, x] + 
     (34931*G[1, 1, x])/162 + ((4448*I)/27)*Pi*G[1, 1, x] - 
     (167*Pi^2*G[1, 1, x])/9 + (2*I)*Pi^3*G[1, 1, x] - 
     (32*Pi^4*G[1, 1, x])/15 + (748*G[0, 0, 0, x])/9 + 
     (4*I)*Pi*G[0, 0, 0, x] + (50*Pi^2*G[0, 0, 0, x])/9 - 
     (362*G[0, 0, 1, x])/27 - ((356*I)/3)*Pi*G[0, 0, 1, x] + 
     (64*Pi^2*G[0, 0, 1, x])/9 - (362*G[0, 1, 0, x])/27 + 
     ((32*I)/3)*Pi*G[0, 1, 0, x] + (220*Pi^2*G[0, 1, 0, x])/9 - 
     (5120*G[0, 1, 1, x])/27 + ((400*I)/3)*Pi*G[0, 1, 1, x] + 
     42*Pi^2*G[0, 1, 1, x] - (4226*G[1, 0, 0, x])/27 + 
     (74*Pi^2*G[1, 0, 0, x])/9 + (3424*G[1, 0, 1, x])/27 + 
     ((232*I)/3)*Pi*G[1, 0, 1, x] - (34*Pi^2*G[1, 0, 1, x])/9 + 
     (3424*G[1, 1, 0, x])/27 - ((52*I)/3)*Pi*G[1, 1, 0, x] - 
     42*Pi^2*G[1, 1, 0, x] + (326*G[1, 1, 1, x])/9 - 
     ((268*I)/3)*Pi*G[1, 1, 1, x] - (416*Pi^2*G[1, 1, 1, x])/9 - 
     (332*G[0, 0, 0, 0, x])/9 - ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + 
     (164*G[0, 0, 0, 1, x])/9 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (164*G[0, 0, 1, 0, x])/9 + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (32*Pi^2*G[0, 0, 1, 0, x])/3 - (1160*G[0, 0, 1, 1, x])/9 + 
     (64*Pi^2*G[0, 0, 1, 1, x])/3 + 20*G[0, 1, 0, 0, x] + 
     ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + (16*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (4*G[0, 1, 0, 1, x])/3 - ((20*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     (8*Pi^2*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 - 
     16*Pi^2*G[0, 1, 1, 0, x] + (596*G[0, 1, 1, 1, x])/3 + 
     ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - 24*Pi^2*G[0, 1, 1, 1, x] - 
     (136*G[1, 0, 0, 0, x])/9 + ((28*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (136*G[1, 0, 0, 1, x])/9 + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (136*G[1, 0, 1, 0, x])/9 - ((28*I)/3)*Pi*G[1, 0, 1, 0, x] - 
     (32*Pi^2*G[1, 0, 1, 0, x])/3 + (776*G[1, 0, 1, 1, x])/9 - 
     (8*I)*Pi*G[1, 0, 1, 1, x] - (64*Pi^2*G[1, 0, 1, 1, x])/3 - 
     24*G[1, 1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (16*Pi^2*G[1, 1, 0, 0, x])/3 + (92*G[1, 1, 0, 1, x])/3 - 
     ((44*I)/3)*Pi*G[1, 1, 0, 1, x] - (8*Pi^2*G[1, 1, 0, 1, x])/3 + 
     (92*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
     16*Pi^2*G[1, 1, 1, 0, x] - (676*G[1, 1, 1, 1, x])/3 + 
     (20*I)*Pi*G[1, 1, 1, 1, x] + 24*Pi^2*G[1, 1, 1, 1, x] - 
     4*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 
     16*G[0, 0, 0, 1, 0, x] + (44*G[0, 0, 0, 1, 1, x])/3 + 
     (20*G[0, 0, 1, 0, 0, x])/3 - (28*G[0, 0, 1, 0, 1, x])/3 - 
     (28*G[0, 0, 1, 1, 0, x])/3 + (80*G[0, 0, 1, 1, 1, x])/3 + 
     12*G[0, 1, 0, 0, 0, x] - (16*G[0, 1, 0, 0, 1, x])/3 - 
     (16*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 0, 1, 1, x] + 
     (380*G[0, 1, 1, 0, 0, x])/3 - (352*G[0, 1, 1, 0, 1, x])/3 - 
     (352*G[0, 1, 1, 1, 0, x])/3 + (316*G[0, 1, 1, 1, 1, x])/3 - 
     (8*G[1, 0, 0, 0, 0, x])/3 + 16*G[1, 0, 0, 0, 1, x] + 
     16*G[1, 0, 0, 1, 0, x] + (20*G[1, 0, 0, 1, 1, x])/3 + 
     (68*G[1, 0, 1, 0, 0, x])/3 - (44*G[1, 0, 1, 0, 1, x])/3 - 
     (44*G[1, 0, 1, 1, 0, x])/3 - (68*G[1, 0, 1, 1, 1, x])/3 - 
     (44*G[1, 1, 0, 0, 0, x])/3 + (56*G[1, 1, 0, 0, 1, x])/3 + 
     (56*G[1, 1, 0, 1, 0, x])/3 - (140*G[1, 1, 0, 1, 1, x])/3 - 
     156*G[1, 1, 1, 0, 0, x] + (412*G[1, 1, 1, 0, 1, x])/3 + 
     (412*G[1, 1, 1, 1, 0, x])/3 - (304*G[1, 1, 1, 1, 1, x])/3 + 
     64*G[0, 0, 1, 1, 0, 0, x] - 64*G[0, 0, 1, 1, 0, 1, x] - 
     64*G[0, 0, 1, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, 1, x] + 
     16*G[0, 1, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 1, x] - 
     16*G[0, 1, 0, 1, 1, 0, x] + 16*G[0, 1, 0, 1, 1, 1, x] - 
     80*G[0, 1, 1, 1, 0, 0, x] + 80*G[0, 1, 1, 1, 0, 1, x] + 
     80*G[0, 1, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, 1, x] - 
     64*G[1, 0, 1, 1, 0, 0, x] + 64*G[1, 0, 1, 1, 0, 1, x] + 
     64*G[1, 0, 1, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, 1, x] - 
     16*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
     16*G[1, 1, 0, 1, 1, 0, x] - 16*G[1, 1, 0, 1, 1, 1, x] + 
     80*G[1, 1, 1, 1, 0, 0, x] - 80*G[1, 1, 1, 1, 0, 1, x] - 
     80*G[1, 1, 1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, 1, 1, x] + 
     (28767799*RATIO[(1 - x)^(-1)])/52488 + ((433759*I)/2916)*Pi*
      RATIO[(1 - x)^(-1)] + (132889*Pi^2*RATIO[(1 - x)^(-1)])/4374 - 
     ((3787*I)/243)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (5981*Pi^4*RATIO[(1 - x)^(-1)])/2430 - ((124*I)/135)*Pi^5*
      RATIO[(1 - x)^(-1)] + (217973*G[0, x]*RATIO[(1 - x)^(-1)])/1458 + 
     ((34*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (12466*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 + 
     ((74*I)/9)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (256*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 - 
     (353990*G[1, x]*RATIO[(1 - x)^(-1)])/729 - ((31631*I)/162)*Pi*G[1, x]*
      RATIO[(1 - x)^(-1)] - (8833*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/243 - 
     ((7*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (593*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/270 + 
     6*G[0, 0, x]*RATIO[(1 - x)^(-1)] - (4*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (56*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((4*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (19757*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((2398*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (148*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((38*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (19757*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 + ((224*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (50*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((64*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (34891*G[1, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((4370*I)/27)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (160*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((26*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (988*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (76*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (2632*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + (12*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (92*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (2632*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     (76*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (1262*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 + (24*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (226*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
     (8*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (6740*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + (20*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (68*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (6740*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((80*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1118*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((1000*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (494*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (200*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 16*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 20*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 4*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (184*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (152*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 24*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (916*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((56*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1792*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((88*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1792*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (32*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     272*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + (80*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (40*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (112*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     16*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 16*G[0, 1, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (56*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (64*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (160*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (160*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     88*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 16*G[1, 0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (56*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (56*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (208*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (392*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     32*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (416*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (416*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     160*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (-10/3 - ((22*I)/3)*Pi - (44*G[0, x])/9 + (28*G[1, x])/9)*Log[mu2/s]^4*
      RATIO[(1 - x)^(-1)] - (10*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/9 + 
     ((634*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - (142*Pi^2*G[1, x]*RATIO[x^(-1)])/
      9 + ((140*I)/3)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (8*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] - (92*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/
      3 + (634*G[1, 1, x]*RATIO[x^(-1)])/3 - (76*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (184*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 + 
     (140*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - 8*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 1, 0, x]*RATIO[x^(-1)] - 124*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     184*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 184*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 184*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     184*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - ((2*I)*Pi*G[0, x])/
      (-1 + RATIO[x])^2 - (2*G[0, 0, x])/(-1 + RATIO[x])^2 - 
     (56977*Pi^2*RATIO[x])/324 + ((226*I)/27)*Pi^3*RATIO[x] + 
     (35*Pi^4*RATIO[x])/27 - ((67*I)/54)*Pi^5*RATIO[x] - 
     (496*Pi^6*RATIO[x])/945 + (520*Pi^2*G[0, x]*RATIO[x])/27 - 
     ((20*I)/9)*Pi^3*G[0, x]*RATIO[x] + (169*Pi^4*G[0, x]*RATIO[x])/270 + 
     (1123*Pi^2*G[1, x]*RATIO[x])/27 - ((76*I)/9)*Pi^3*G[1, x]*RATIO[x] + 
     (82*Pi^4*G[1, x]*RATIO[x])/45 - (56977*G[0, 0, x]*RATIO[x])/162 + 
     ((452*I)/27)*Pi*G[0, 0, x]*RATIO[x] + (41*Pi^2*G[0, 0, x]*RATIO[x])/9 + 
     (56977*G[0, 1, x]*RATIO[x])/162 - ((452*I)/27)*Pi*G[0, 1, x]*RATIO[x] + 
     (247*Pi^2*G[0, 1, x]*RATIO[x])/9 - ((38*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] - 
     (64*Pi^4*G[0, 1, x]*RATIO[x])/15 + (56977*G[1, 0, x]*RATIO[x])/162 - 
     ((452*I)/27)*Pi*G[1, 0, x]*RATIO[x] - (83*Pi^2*G[1, 0, x]*RATIO[x])/9 + 
     ((32*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] - (56977*G[1, 1, x]*RATIO[x])/162 + 
     ((452*I)/27)*Pi*G[1, 1, x]*RATIO[x] - (397*Pi^2*G[1, 1, x]*RATIO[x])/9 + 
     ((22*I)/3)*Pi^3*G[1, 1, x]*RATIO[x] + (64*Pi^4*G[1, 1, x]*RATIO[x])/15 + 
     (1304*G[0, 0, 0, x]*RATIO[x])/9 + ((8*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (50*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + (166*G[0, 0, 1, x]*RATIO[x])/27 + 
     ((296*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] - (32*Pi^2*G[0, 0, 1, x]*RATIO[x])/
      9 + (166*G[0, 1, 0, x]*RATIO[x])/27 - (8*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 
     (40*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 - (4244*G[0, 1, 1, x]*RATIO[x])/27 - 
     ((280*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] + 10*Pi^2*G[0, 1, 1, x]*RATIO[x] - 
     (626*G[1, 0, 0, x]*RATIO[x])/27 - (24*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     (22*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - (3452*G[1, 0, 1, x]*RATIO[x])/27 - 
     ((232*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] - (58*Pi^2*G[1, 0, 1, x]*RATIO[x])/
      9 - (3452*G[1, 1, 0, x]*RATIO[x])/27 + ((88*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x] - (34*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 + 
     (2510*G[1, 1, 1, x]*RATIO[x])/9 + (72*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (8*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 - (212*G[0, 0, 0, 0, x]*RATIO[x])/9 - 
     ((4*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + (104*G[0, 0, 0, 1, x]*RATIO[x])/
      9 + ((152*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
     (104*G[0, 0, 1, 0, x]*RATIO[x])/9 - ((44*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] - (64*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 
     (652*G[0, 0, 1, 1, x]*RATIO[x])/9 - (64*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] - (128*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 + 
     52*G[0, 1, 0, 0, x]*RATIO[x] - ((16*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 
     (32*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - (224*G[0, 1, 0, 1, x]*RATIO[x])/
      3 - ((20*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (16*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 - (224*G[0, 1, 1, 0, x]*RATIO[x])/
      3 + (24*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 32*Pi^2*G[0, 1, 1, 0, x]*
      RATIO[x] + (76*G[0, 1, 1, 1, x]*RATIO[x])/3 + 
     ((52*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 48*Pi^2*G[0, 1, 1, 1, x]*
      RATIO[x] - (184*G[1, 0, 0, 0, x]*RATIO[x])/9 + 
     ((28*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - 
     (236*G[1, 0, 0, 1, x]*RATIO[x])/9 - ((272*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] - (236*G[1, 0, 1, 0, x]*RATIO[x])/9 + 
     ((20*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[x] + 
     (64*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 + (8*G[1, 0, 1, 1, x]*RATIO[x])/
      9 + (104*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
     (128*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 - (152*G[1, 1, 0, 0, x]*RATIO[x])/
      3 + ((32*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (32*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 + 132*G[1, 1, 0, 1, x]*RATIO[x] + 
     ((100*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 
     (16*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 + 132*G[1, 1, 1, 0, x]*RATIO[x] - 
     ((88*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 32*Pi^2*G[1, 1, 1, 0, x]*
      RATIO[x] - (424*G[1, 1, 1, 1, x]*RATIO[x])/3 - 
     (44*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 48*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[x] - 4*G[0, 0, 0, 0, 0, x]*RATIO[x] - 16*G[0, 0, 0, 0, 1, x]*
      RATIO[x] - 16*G[0, 0, 0, 1, 0, x]*RATIO[x] + 
     (188*G[0, 0, 0, 1, 1, x]*RATIO[x])/3 + (20*G[0, 0, 1, 0, 0, x]*RATIO[x])/
      3 - (76*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (76*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - (208*G[0, 0, 1, 1, 1, x]*RATIO[x])/
      3 + 12*G[0, 1, 0, 0, 0, x]*RATIO[x] - (40*G[0, 1, 0, 0, 1, x]*RATIO[x])/
      3 - (40*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 16*G[0, 1, 0, 1, 1, x]*
      RATIO[x] + (20*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
     (80*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + (80*G[0, 1, 1, 1, 0, x]*RATIO[x])/
      3 + (76*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 - 
     (8*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 + 16*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     16*G[1, 0, 0, 1, 0, x]*RATIO[x] - (268*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - 
     (28*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 + (100*G[1, 0, 1, 0, 1, x]*RATIO[x])/
      3 + (100*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (268*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 - (44*G[1, 1, 0, 0, 0, x]*RATIO[x])/
      3 + (80*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (80*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - (20*G[1, 1, 0, 1, 1, x]*RATIO[x])/
      3 - 4*G[1, 1, 1, 0, 0, x]*RATIO[x] - (116*G[1, 1, 1, 0, 1, x]*RATIO[x])/
      3 - (116*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (112*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 - 128*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + 128*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 
     128*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 128*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x] - 32*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 
     32*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] + 32*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x] - 32*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 
     160*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 160*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 160*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     160*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 128*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 128*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     128*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 128*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x] + 32*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     32*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] - 32*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x] + 32*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 
     160*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 160*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 160*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
     160*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^3*
      ((14*Pi^2)/9 - (28*G[0, x])/9 + (28*G[1, x])/9 + (28*G[0, 0, x])/9 - 
       (28*G[0, 1, x])/9 - (28*G[1, 0, x])/9 + (28*G[1, 1, x])/9 + 
       (164/9 - ((220*I)/27)*Pi + (244*Pi^2)/27 + (176*G[0, x])/27 - 
         ((16*I)/3)*Pi*G[0, x] - (4*G[1, x])/3 + ((56*I)/3)*Pi*G[1, x] + 
         (16*G[0, 0, x])/3 + (80*G[0, 1, x])/9 + (80*G[1, 0, x])/9 - 
         (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
       ((14*Pi^2)/9 + (28*G[0, 0, x])/9 - (28*G[0, 1, x])/9 - 
         (28*G[1, 0, x])/9 + (28*G[1, 1, x])/9)*RATIO[x]) + 
     Log[mu2/s]^2*((-65*Pi^2)/9 + ((5*I)/3)*Pi^3 + 10*G[0, x] - 
       ((10*I)/3)*Pi*G[0, x] - (19*Pi^2*G[0, x])/9 - 10*G[1, x] + 
       ((10*I)/3)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 - 6*G[0, 0, x] + 
       ((10*I)/3)*Pi*G[0, 0, x] + 12*G[0, 1, x] - ((10*I)/3)*Pi*G[0, 1, x] + 
       12*G[1, 0, x] - ((10*I)/3)*Pi*G[1, 0, x] - 18*G[1, 1, x] + 
       ((10*I)/3)*Pi*G[1, 1, x] - (38*G[0, 0, 0, x])/3 + 
       (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 - (2*G[0, 1, 1, x])/3 + 
       (20*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 - 
       (16*G[1, 1, 1, x])/3 + (-5*Pi^2 + ((5*I)/3)*Pi^3 - 
         (19*Pi^2*G[0, x])/9 - (8*Pi^2*G[1, x])/9 - 10*G[0, 0, x] + 
         ((10*I)/3)*Pi*G[0, 0, x] + 10*G[0, 1, x] - ((10*I)/3)*Pi*
          G[0, 1, x] + 10*G[1, 0, x] - ((10*I)/3)*Pi*G[1, 0, x] - 
         10*G[1, 1, x] + ((10*I)/3)*Pi*G[1, 1, x] - (38*G[0, 0, 0, x])/3 + 
         (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 - (2*G[0, 1, 1, x])/3 + 
         (20*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 - 
         (16*G[1, 1, 1, x])/3)*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (13504/81 + ((193*I)/3)*Pi + (239*Pi^2)/9 + ((47*I)/9)*Pi^3 + 
         (974*G[0, x])/9 - ((40*I)/3)*Pi*G[0, x] + 6*Pi^2*G[0, x] - 
         (887*G[1, x])/9 - ((20*I)/9)*Pi*G[1, x] - (245*Pi^2*G[1, x])/9 + 
         (40*G[0, 0, x])/3 - (416*G[0, 1, x])/9 + (20*I)*Pi*G[0, 1, x] - 
         (416*G[1, 0, x])/9 + (16*I)*Pi*G[1, 0, x] + 48*G[1, 1, x] - 
         (24*I)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - (56*G[0, 0, 1, x])/3 - 
         (56*G[0, 1, 0, x])/3 + 12*G[0, 1, 1, x] - 16*G[1, 0, 0, x] + 
         (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - (64*G[1, 1, 1, x])/3 - 
         (40*Zeta[3])/9)) + (1276*Zeta[3])/9 + ((260*I)/3)*Pi*Zeta[3] - 
     (16*Pi^2*Zeta[3])/3 + (412*G[0, x]*Zeta[3])/9 - 
     ((64*I)/3)*Pi*G[0, x]*Zeta[3] + (812*G[1, x]*Zeta[3])/9 - 
     (8*I)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/9 - 
     (1144*G[0, 1, x]*Zeta[3])/9 + (704*G[1, 0, x]*Zeta[3])/9 + 
     (544*G[1, 1, x]*Zeta[3])/9 - 64*G[0, 0, 1, x]*Zeta[3] + 
     32*G[0, 1, 0, x]*Zeta[3] + 32*G[0, 1, 1, x]*Zeta[3] + 
     64*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] - 
     32*G[1, 1, 1, x]*Zeta[3] + (2198*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
     ((344*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (46*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (1412*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (56*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (1328*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
     ((44*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (200*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (376*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (104*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     184*G[1, x]*RATIO[x^(-1)]*Zeta[3] + (88*RATIO[x]*Zeta[3])/3 - 
     ((272*I)/3)*Pi*RATIO[x]*Zeta[3] - (16*Pi^2*RATIO[x]*Zeta[3])/3 + 
     (656*G[0, x]*RATIO[x]*Zeta[3])/9 - ((64*I)/3)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - (800*G[1, x]*RATIO[x]*Zeta[3])/9 + (40*I)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] + (16*G[0, 0, x]*RATIO[x]*Zeta[3])/9 - 
     (1288*G[0, 1, x]*RATIO[x]*Zeta[3])/9 + (128*G[1, 0, x]*RATIO[x]*Zeta[3])/
      9 + (1264*G[1, 1, x]*RATIO[x]*Zeta[3])/9 + 128*G[0, 0, 1, x]*RATIO[x]*
      Zeta[3] - 64*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 
     64*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 128*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 
     64*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 64*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 
     64*Zeta[3]^2 - 128*RATIO[x]*Zeta[3]^2 + 
     Log[mu2/s]*((-961*Pi^2)/27 + ((16*I)/9)*Pi^3 - (8*Pi^4)/9 + 
       (3410*G[0, x])/27 - ((52*I)/3)*Pi*G[0, x] + (28*Pi^2*G[0, x])/3 - 
       ((16*I)/9)*Pi^3*G[0, x] - (3410*G[1, x])/27 + ((52*I)/3)*Pi*G[1, x] + 
       (26*Pi^2*G[1, x])/9 - ((32*I)/9)*Pi^3*G[1, x] - (1970*G[0, 0, x])/27 + 
       ((8*I)/3)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/9 + 
       (962*G[0, 1, x])/27 - (48*I)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/9 + 
       (962*G[1, 0, x])/27 + (56*Pi^2*G[1, 0, x])/9 + (46*G[1, 1, x])/27 + 
       ((136*I)/3)*Pi*G[1, 1, x] + (68*G[0, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
       64*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, x] - 
       (8*I)*Pi*G[1, 0, 0, x] - 24*G[1, 0, 1, x] + 
       ((32*I)/3)*Pi*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
       ((32*I)/3)*Pi*G[1, 1, 0, x] + (316*G[1, 1, 1, x])/3 - 
       ((40*I)/3)*Pi*G[1, 1, 1, x] + (56*G[0, 0, 0, 0, x])/3 + 
       4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - (52*G[0, 0, 1, 1, x])/3 - 
       4*G[0, 1, 0, 0, x] - (28*G[0, 1, 0, 1, x])/3 - (28*G[0, 1, 1, 0, x])/
        3 + (40*G[0, 1, 1, 1, x])/3 - 4*G[1, 0, 0, 0, x] - 
       (52*G[1, 0, 0, 1, x])/3 - (52*G[1, 0, 1, 0, x])/3 + 
       (88*G[1, 0, 1, 1, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
       (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 - 
       16*G[1, 1, 1, 1, x] + ((56*I)*Pi*G[1, x] + 56*G[1, 1, x])*
        RATIO[x^(-1)] + 24*Zeta[3] + (8*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
       16*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(1413773/2916 + 
         ((32495*I)/162)*Pi + (8917*Pi^2)/243 + ((7*I)/9)*Pi^3 - 
         (145*Pi^4)/54 + (20189*G[0, x])/81 - ((224*I)/27)*Pi*G[0, x] - 
         (50*Pi^2*G[0, x])/3 + ((64*I)/9)*Pi^3*G[0, x] - (20633*G[1, x])/54 - 
         ((3922*I)/27)*Pi*G[1, x] - (479*Pi^2*G[1, x])/9 - 
         ((86*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 + 
         (8*Pi^2*G[0, 0, x])/3 - (6292*G[0, 1, x])/27 - 
         (20*I)*Pi*G[0, 1, x] - (76*Pi^2*G[0, 1, x])/3 - 
         (6292*G[1, 0, x])/27 + ((80*I)/3)*Pi*G[1, 0, x] - 
         (28*Pi^2*G[1, 0, x])/3 + (2564*G[1, 1, x])/9 + 
         ((520*I)/9)*Pi*G[1, 1, x] + (164*Pi^2*G[1, 1, x])/3 - 
         (152*G[0, 0, 0, x])/3 + ((8*I)/3)*Pi*G[0, 0, 0, x] + 
         24*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         (436*G[0, 1, 1, x])/9 - ((8*I)/3)*Pi*G[0, 1, 1, x] - 
         (80*G[1, 0, 0, x])/3 + (1312*G[1, 0, 1, x])/9 - 
         ((104*I)/3)*Pi*G[1, 0, 1, x] + (1312*G[1, 1, 0, x])/9 - 
         (32*I)*Pi*G[1, 1, 0, x] - 184*G[1, 1, 1, x] - 
         (16*I)*Pi*G[1, 1, 1, x] - (32*G[0, 0, 0, 0, x])/3 + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 32*G[0, 0, 1, 1, x] + 
         (16*G[0, 1, 0, 0, x])/3 + 32*G[0, 1, 0, 1, x] + 
         32*G[0, 1, 1, 0, x] - (176*G[0, 1, 1, 1, x])/3 + 
         32*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] - (232*G[1, 0, 1, 1, x])/
          3 + 32*G[1, 1, 0, 0, x] - (224*G[1, 1, 0, 1, x])/3 - 
         (224*G[1, 1, 1, 0, x])/3 + (304*G[1, 1, 1, 1, x])/3 + 
         (1100*Zeta[3])/27 - ((44*I)/3)*Pi*Zeta[3] + (280*G[0, x]*Zeta[3])/
          9 - (116*G[1, x]*Zeta[3])/9) + RATIO[x]*((-1813*Pi^2)/27 + 
         ((14*I)/3)*Pi^3 - (106*Pi^4)/45 + (34*Pi^2*G[0, x])/9 - 
         ((16*I)/9)*Pi^3*G[0, x] + (134*Pi^2*G[1, x])/9 - 
         ((32*I)/9)*Pi^3*G[1, x] - (3626*G[0, 0, x])/27 + 
         ((28*I)/3)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/9 + 
         (3626*G[0, 1, x])/27 - ((28*I)/3)*Pi*G[0, 1, x] + 
         (80*Pi^2*G[0, 1, x])/9 + (3626*G[1, 0, x])/27 - 
         ((28*I)/3)*Pi*G[1, 0, x] + (56*Pi^2*G[1, 0, x])/9 - 
         (3626*G[1, 1, x])/27 + ((28*I)/3)*Pi*G[1, 1, x] - 
         8*Pi^2*G[1, 1, x] + (44*G[0, 0, 0, x])/3 - ((8*I)/3)*Pi*
          G[0, 0, 0, x] + (44*G[0, 0, 1, x])/3 + (48*I)*Pi*G[0, 0, 1, x] + 
         (44*G[0, 1, 0, x])/3 - 44*G[0, 1, 1, x] - ((136*I)/3)*Pi*
          G[0, 1, 1, x] + (68*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] - 
         52*G[1, 0, 1, x] - ((112*I)/3)*Pi*G[1, 0, 1, x] - 52*G[1, 1, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] + (244*G[1, 1, 1, x])/3 + 
         ((104*I)/3)*Pi*G[1, 1, 1, x] + (56*G[0, 0, 0, 0, x])/3 + 
         4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + (92*G[0, 0, 1, 1, x])/3 - 
         4*G[0, 1, 0, 0, x] - (28*G[0, 1, 0, 1, x])/3 - (28*G[0, 1, 1, 0, x])/
          3 - (104*G[0, 1, 1, 1, x])/3 - 4*G[1, 0, 0, 0, x] - 
         (52*G[1, 0, 0, 1, x])/3 - (52*G[1, 0, 1, 0, x])/3 - 
         (56*G[1, 0, 1, 1, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
         (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 + 
         32*G[1, 1, 1, 1, x] - 8*Zeta[3] - (40*I)*Pi*Zeta[3] - 
         24*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3])) + 
     Nc^2*((128*Pi^2)/9 - (11*Pi^4)/15 + (92*Pi^2*G[1, x])/9 + 
       ((256*I)/3)*Pi*G[0, 1, x] - 4*Pi^2*G[0, 1, x] - 
       ((256*I)/3)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/3 + 
       (40*I)*Pi*G[0, 0, 1, x] + (256*G[0, 1, 1, x])/3 - 
       (56*I)*Pi*G[0, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, x] - 
       (256*G[1, 1, 1, x])/3 + (48*I)*Pi*G[1, 1, 1, x] + 
       40*G[0, 0, 1, 1, x] - 80*G[0, 1, 1, 1, x] - 32*G[1, 0, 1, 1, x] + 
       72*G[1, 1, 1, 1, x] + (-473/27 - ((88*I)/27)*Pi - (34*Pi^2)/9 + 
         (128*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] - (28*G[1, 1, x])/9)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (-2 + ((22*I)/9)*Pi - G[1, x]/3)*
        Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
       (5*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/9 + 
       (((-256*I)/3)*Pi*G[1, x] + 8*Pi^2*G[1, x] - (16*I)*Pi*G[0, 1, x] - 
         (256*G[1, 1, x])/3 + (32*I)*Pi*G[1, 1, x] - 16*G[0, 1, 1, x] + 
         56*G[1, 1, 1, x])*RATIO[x^(-1)] - 48*Zeta[3] - (24*I)*Pi*Zeta[3] - 
       48*G[1, x]*Zeta[3] + Log[mu2/s]^2*RATIO[(1 - x)^(-1)]*
        (-203/108 - ((487*I)/9)*Pi - Pi^2/9 - ((23*I)/9)*Pi^3 - 
         (14*G[1, x])/9 + ((208*I)/9)*Pi*G[1, x] + 9*Pi^2*G[1, x] - 
         ((4*I)/3)*Pi*G[0, 1, x] + (80*G[1, 1, x])/9 - 
         ((8*I)/3)*Pi*G[1, 1, x] - (4*G[0, 1, 1, x])/3 + 
         (20*G[1, 1, 1, x])/3 + (86*Zeta[3])/9) + 
       Log[mu2/s]*(4*Pi^2 + 4*Pi^2*G[1, x] + (24*I)*Pi*G[0, 1, x] - 
         (24*I)*Pi*G[1, 1, x] + 24*G[0, 1, 1, x] - 24*G[1, 1, 1, x] + 
         ((-24*I)*Pi*G[1, x] - 24*G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*((11*Pi^4)/15 - 4*Pi^2*G[0, 1, x] + 4*Pi^2*G[1, 1, x] - 
           (24*I)*Pi*G[0, 0, 1, x] + (24*I)*Pi*G[0, 1, 1, x] + 
           (24*I)*Pi*G[1, 0, 1, x] - (24*I)*Pi*G[1, 1, 1, x] - 
           24*G[0, 0, 1, 1, x] + 24*G[0, 1, 1, 1, x] + 24*G[1, 0, 1, 1, x] - 
           24*G[1, 1, 1, 1, x] + (24*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (1168967/5832 - ((20189*I)/162)*Pi + (7088*Pi^2)/243 - (I/9)*Pi^3 + 
           (109*Pi^4)/108 - (9790*G[1, x])/81 + ((3146*I)/27)*Pi*G[1, x] - 
           (37*Pi^2*G[1, x])/9 + ((14*I)/3)*Pi^3*G[1, x] + 
           ((76*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 + 
           (3230*G[1, 1, x])/27 - ((656*I)/9)*Pi*G[1, 1, x] - 
           (40*Pi^2*G[1, 1, x])/3 + (76*G[0, 1, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 1, 1, x] - (272*G[1, 1, 1, x])/3 + 
           ((112*I)/3)*Pi*G[1, 1, 1, x] - 8*G[0, 1, 1, 1, x] + 
           24*G[1, 1, 1, 1, x] + (1912*Zeta[3])/27 - ((56*I)/9)*Pi*Zeta[3] - 
           (100*G[1, x]*Zeta[3])/3)) + RATIO[x]*((44*Pi^4)/27 + 
         ((8*I)/15)*Pi^5 - (11*Pi^4*G[1, x])/15 - (80*Pi^2*G[0, 1, x])/9 + 
         (80*Pi^2*G[1, 1, x])/9 - ((160*I)/3)*Pi*G[0, 0, 1, x] + 
         8*Pi^2*G[0, 0, 1, x] + ((160*I)/3)*Pi*G[0, 1, 1, x] - 
         (16*Pi^2*G[0, 1, 1, x])/3 + ((160*I)/3)*Pi*G[1, 0, 1, x] - 
         4*Pi^2*G[1, 0, 1, x] - ((160*I)/3)*Pi*G[1, 1, 1, x] + 
         (4*Pi^2*G[1, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] - 
         (160*G[0, 0, 1, 1, x])/3 + (32*I)*Pi*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] + (160*G[0, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[0, 1, 1, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, x] + 
         (160*G[1, 0, 1, 1, x])/3 - (56*I)*Pi*G[1, 0, 1, 1, x] - 
         (32*I)*Pi*G[1, 1, 0, 1, x] - (160*G[1, 1, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, 1, x] - 16*G[0, 0, 0, 1, 1, x] + 
         56*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] - 
         48*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 1, 1, x] - 
         80*G[1, 0, 1, 1, 1, x] - 32*G[1, 1, 0, 1, 1, x] + 
         72*G[1, 1, 1, 1, 1, x] + ((160*I)/3)*Pi*Zeta[3] - 
         (8*Pi^2*Zeta[3])/3 - (24*I)*Pi*G[1, x]*Zeta[3] + 
         48*G[0, 1, x]*Zeta[3] - 48*G[1, 1, x]*Zeta[3] - 80*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(22674005/52488 - ((228665*I)/2916)*Pi + 
         (670421*Pi^2)/17496 + ((1841*I)/243)*Pi^3 + (781*Pi^4)/810 - 
         (I/9)*Pi^5 - (542099*G[1, x])/1944 + ((20189*I)/162)*Pi*G[1, x] - 
         (830*Pi^2*G[1, x])/27 + (I/9)*Pi^3*G[1, x] - (121*Pi^4*G[1, x])/
          108 + ((494*I)/9)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/3 + 
         (2*I)*Pi^3*G[0, 1, x] + (39769*G[1, 1, x])/162 - 
         ((3370*I)/27)*Pi*G[1, 1, x] + (76*Pi^2*G[1, 1, x])/9 - 
         ((38*I)/9)*Pi^3*G[1, 1, x] + (494*G[0, 1, 1, x])/9 - 
         ((92*I)/3)*Pi*G[0, 1, 1, x] - (10*Pi^2*G[0, 1, 1, x])/9 - 
         ((76*I)/3)*Pi*G[1, 0, 1, x] - (56*Pi^2*G[1, 0, 1, x])/9 - 
         (2200*G[1, 1, 1, x])/9 + ((896*I)/9)*Pi*G[1, 1, 1, x] + 
         (26*Pi^2*G[1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 0, 1, x] - 
         56*G[0, 1, 1, 1, x] + ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (76*G[1, 0, 1, 1, x])/3 + ((56*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + (1712*G[1, 1, 1, 1, x])/9 - 
         ((208*I)/3)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] + 
         (64*G[0, 1, 1, 1, 1, x])/3 + (56*G[1, 0, 1, 1, 1, x])/3 + 
         (8*G[1, 1, 0, 1, 1, x])/3 - (280*G[1, 1, 1, 1, 1, x])/3 + 
         (8125*Zeta[3])/81 + ((472*I)/9)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/9 + 
         (44*G[1, x]*Zeta[3])/27 + ((32*I)/9)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 1, x]*Zeta[3] + (428*G[1, 1, x]*Zeta[3])/9 - 
         (200*Zeta[5])/9)) - 44*Zeta[5] - (1520*RATIO[(1 - x)^(-1)]*Zeta[5])/
      9 + 176*RATIO[x]*Zeta[5] + ((3565*Pi^2)/324 - ((94*I)/9)*Pi^3 - 
       (707*Pi^4)/135 - ((67*I)/90)*Pi^5 - (496*Pi^6)/945 + 
       (14219*G[0, x])/162 + ((1424*I)/9)*Pi*G[0, x] + (523*Pi^2*G[0, x])/9 - 
       ((4*I)/3)*Pi^3*G[0, x] + (23*Pi^4*G[0, x])/54 - (14219*G[1, x])/162 - 
       ((1424*I)/9)*Pi*G[1, x] + (2618*Pi^2*G[1, x])/27 - 
       ((38*I)/3)*Pi^3*G[1, x] - (1211*Pi^4*G[1, x])/135 + 
       (39205*G[0, 0, x])/162 + ((52*I)/9)*Pi*G[0, 0, x] - 
       (101*Pi^2*G[0, 0, x])/9 - (24937*G[0, 1, x])/162 - 
       ((28*I)/9)*Pi*G[0, 1, x] + (77*Pi^2*G[0, 1, x])/9 - 
       ((10*I)/3)*Pi^3*G[0, 1, x] - (64*Pi^4*G[0, 1, x])/15 - 
       (24937*G[1, 0, x])/162 - ((124*I)/9)*Pi*G[1, 0, x] + 
       (65*Pi^2*G[1, 0, x])/9 - ((32*I)/3)*Pi^3*G[1, 0, x] + 
       (10669*G[1, 1, x])/162 + ((100*I)/9)*Pi*G[1, 1, x] - 
       (97*Pi^2*G[1, 1, x])/9 - (6*I)*Pi^3*G[1, 1, x] + 
       (64*Pi^4*G[1, 1, x])/15 - (116*G[0, 0, 0, x])/3 - 
       (12*I)*Pi*G[0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, x])/9 - 
       (1226*G[0, 0, 1, x])/27 + (136*I)*Pi*G[0, 0, 1, x] + 
       (28*Pi^2*G[0, 0, 1, x])/9 - (1226*G[0, 1, 0, x])/27 - 
       (44*I)*Pi*G[0, 1, 0, x] - (392*Pi^2*G[0, 1, 0, x])/9 + 
       (3208*G[0, 1, 1, x])/27 - (72*I)*Pi*G[0, 1, 1, x] - 
       (758*Pi^2*G[0, 1, 1, x])/9 + (7306*G[1, 0, 0, x])/27 - 
       (8*I)*Pi*G[1, 0, 0, x] - (326*Pi^2*G[1, 0, 0, x])/9 - 
       (5612*G[1, 0, 1, x])/27 - (28*I)*Pi*G[1, 0, 1, x] - 
       (86*Pi^2*G[1, 0, 1, x])/9 - (5612*G[1, 1, 0, x])/27 + 
       (72*I)*Pi*G[1, 1, 0, x] + (610*Pi^2*G[1, 1, 0, x])/9 + 
       (1402*G[1, 1, 1, x])/9 - (44*I)*Pi*G[1, 1, 1, x] + 
       (868*Pi^2*G[1, 1, 1, x])/9 + (124*G[0, 0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, 0, x] - (28*G[0, 0, 0, 1, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 1, x] - (28*G[0, 0, 1, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, 0, x] - (64*Pi^2*G[0, 0, 1, 0, x])/3 + 
       116*G[0, 0, 1, 1, x] - (128*Pi^2*G[0, 0, 1, 1, x])/3 - 
       72*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] - 
       (32*Pi^2*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/3 + 
       (20*I)*Pi*G[0, 1, 0, 1, x] - (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (4*G[0, 1, 1, 0, x])/3 + 32*Pi^2*G[0, 1, 1, 0, x] - 
       (140*G[0, 1, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, 1, x] + 
       48*Pi^2*G[0, 1, 1, 1, x] - (40*G[1, 0, 0, 0, x])/3 - 
       (28*I)*Pi*G[1, 0, 0, 0, x] - 32*G[1, 0, 0, 1, x] - 
       (16*I)*Pi*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + 
       (28*I)*Pi*G[1, 0, 1, 0, x] + (64*Pi^2*G[1, 0, 1, 0, x])/3 + 
       36*G[1, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, x] + 
       (128*Pi^2*G[1, 0, 1, 1, x])/3 + (140*G[1, 1, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 1, 0, 0, x] + (32*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (172*G[1, 1, 0, 1, x])/3 + (44*I)*Pi*G[1, 1, 0, 1, x] + 
       (16*Pi^2*G[1, 1, 0, 1, x])/3 + (172*G[1, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[1, 1, 1, 0, x] - 32*Pi^2*G[1, 1, 1, 0, x] - 
       (412*G[1, 1, 1, 1, x])/3 - (60*I)*Pi*G[1, 1, 1, 1, x] - 
       48*Pi^2*G[1, 1, 1, 1, x] - 76*G[0, 0, 0, 0, 0, x] - 
       8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] + 
       (76*G[0, 0, 0, 1, 1, x])/3 + (52*G[0, 0, 1, 0, 0, x])/3 + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] + 
       24*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] + 
       (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 + 
       (80*G[0, 1, 0, 1, 1, x])/3 - 236*G[0, 1, 1, 0, 0, x] + 
       256*G[0, 1, 1, 0, 1, x] + 256*G[0, 1, 1, 1, 0, x] - 
       324*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, x] + 
       (64*G[1, 0, 0, 0, 1, x])/3 + (64*G[1, 0, 0, 1, 0, x])/3 - 
       (28*G[1, 0, 0, 1, 1, x])/3 - 28*G[1, 0, 1, 0, 0, x] + 
       84*G[1, 0, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 0, x] - 
       108*G[1, 0, 1, 1, 1, x] + (28*G[1, 1, 0, 0, 0, x])/3 + 
       (80*G[1, 1, 0, 0, 1, x])/3 + (80*G[1, 1, 0, 1, 0, x])/3 - 
       (140*G[1, 1, 0, 1, 1, x])/3 + 340*G[1, 1, 1, 0, 0, x] - 
       388*G[1, 1, 1, 0, 1, x] - 388*G[1, 1, 1, 1, 0, x] + 
       (1208*G[1, 1, 1, 1, 1, x])/3 - 128*G[0, 0, 1, 1, 0, 0, x] + 
       128*G[0, 0, 1, 1, 0, 1, x] + 128*G[0, 0, 1, 1, 1, 0, x] - 
       128*G[0, 0, 1, 1, 1, 1, x] - 32*G[0, 1, 0, 1, 0, 0, x] + 
       32*G[0, 1, 0, 1, 0, 1, x] + 32*G[0, 1, 0, 1, 1, 0, x] - 
       32*G[0, 1, 0, 1, 1, 1, x] + 160*G[0, 1, 1, 1, 0, 0, x] - 
       160*G[0, 1, 1, 1, 0, 1, x] - 160*G[0, 1, 1, 1, 1, 0, x] + 
       160*G[0, 1, 1, 1, 1, 1, x] + 128*G[1, 0, 1, 1, 0, 0, x] - 
       128*G[1, 0, 1, 1, 0, 1, x] - 128*G[1, 0, 1, 1, 1, 0, x] + 
       128*G[1, 0, 1, 1, 1, 1, x] + 32*G[1, 1, 0, 1, 0, 0, x] - 
       32*G[1, 1, 0, 1, 0, 1, x] - 32*G[1, 1, 0, 1, 1, 0, x] + 
       32*G[1, 1, 0, 1, 1, 1, x] - 160*G[1, 1, 1, 1, 0, 0, x] + 
       160*G[1, 1, 1, 1, 0, 1, x] + 160*G[1, 1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, 1, x] + (145*RATIO[(1 - x)^(-1)])/972 + 
       ((185*I)/6)*Pi*RATIO[(1 - x)^(-1)] + (22255*Pi^2*RATIO[(1 - x)^(-1)])/
        1944 + ((430*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] + 
       (20303*Pi^4*RATIO[(1 - x)^(-1)])/2430 + ((28*I)/9)*Pi^5*
        RATIO[(1 - x)^(-1)] + (185*G[0, x]*RATIO[(1 - x)^(-1)])/6 - 
       (40*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
       (902*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 - (24*I)*Pi^3*G[0, x]*
        RATIO[(1 - x)^(-1)] + (98*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - 
       (19321*G[1, x]*RATIO[(1 - x)^(-1)])/216 - ((9611*I)/81)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] + (415*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/81 + 
       ((10*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
       (437*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/108 - 
       (56*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (16*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] - (364*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (4*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (9611*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((524*I)/9)*Pi*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] + (106*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((244*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (9611*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 - ((224*I)/9)*Pi*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] + (34*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((64*I)/3)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (22013*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 + ((1580*I)/9)*Pi*
        G[1, 1, x]*RATIO[(1 - x)^(-1)] - (332*Pi^2*G[1, 1, x]*
         RATIO[(1 - x)^(-1)])/9 - ((4*I)/9)*Pi^3*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] - (52*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (196*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (76*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - (48*I)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + (260*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        9 + (76*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (4*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (980*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + ((296*I)/3)*Pi*
        G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (356*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (344*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (1580*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (88*I)*Pi*G[1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 28*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (1580*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (80*I)*Pi*G[1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - (20*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1414*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - (176*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + (428*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
        9 - (344*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (368*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (368*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (296*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*I)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (416*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (48*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (200*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((80*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (200*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       8*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + 72*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       72*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 160*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - ((112*I)/3)*Pi*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + 80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       176*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((304*I)/3)*Pi*
        G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 176*G[1, 1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - (96*I)*Pi*G[1, 1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + 128*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       ((352*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       128*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 40*G[0, 0, 0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 40*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (112*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       48*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (184*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (184*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       80*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (112*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (112*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (224*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (208*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (208*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (64*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       96*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (280*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (280*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       64*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (80*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (80*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       96*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (16*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (272*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (272*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (320*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       96*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (352*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (352*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (200*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16/3 + ((44*I)/9)*Pi + (44*G[0, x])/9 - (25*G[1, x])/9)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (5*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/9 - 
       ((400*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - 4*Pi^2*G[1, x]*RATIO[x^(-1)] - 
       (56*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] + (32*I)*Pi*G[1, 0, x]*
        RATIO[x^(-1)] + (176*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
       (400*G[1, 1, x]*RATIO[x^(-1)])/3 + (40*I)*Pi*G[1, 1, x]*
        RATIO[x^(-1)] + (352*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 - 
       56*G[0, 1, 1, x]*RATIO[x^(-1)] + 32*G[1, 0, 1, x]*RATIO[x^(-1)] + 
       32*G[1, 1, 0, x]*RATIO[x^(-1)] + 32*G[1, 1, 1, x]*RATIO[x^(-1)] + 
       352*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 352*G[1, 1, 0, 1, x]*
        RATIO[x^(-1)] - 352*G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 
       352*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + ((8*I)*Pi*G[0, x])/
        (-1 + RATIO[x])^2 + (8*G[0, 0, x])/(-1 + RATIO[x])^2 + 
       (17533*Pi^2*RATIO[x])/324 - ((280*I)/9)*Pi^3*RATIO[x] - 
       (2296*Pi^4*RATIO[x])/135 + ((17*I)/18)*Pi^5*RATIO[x] + 
       (992*Pi^6*RATIO[x])/945 - (218*Pi^2*G[0, x]*RATIO[x])/9 + 
       ((20*I)/3)*Pi^3*G[0, x]*RATIO[x] + (23*Pi^4*G[0, x]*RATIO[x])/54 + 
       (707*Pi^2*G[1, x]*RATIO[x])/27 + ((76*I)/3)*Pi^3*G[1, x]*RATIO[x] - 
       (59*Pi^4*G[1, x]*RATIO[x])/135 + (17533*G[0, 0, x]*RATIO[x])/162 - 
       ((560*I)/9)*Pi*G[0, 0, x]*RATIO[x] - (23*Pi^2*G[0, 0, x]*RATIO[x])/3 - 
       (17533*G[0, 1, x]*RATIO[x])/162 + ((560*I)/9)*Pi*G[0, 1, x]*RATIO[x] - 
       (97*Pi^2*G[0, 1, x]*RATIO[x])/9 + (18*I)*Pi^3*G[0, 1, x]*RATIO[x] + 
       (128*Pi^4*G[0, 1, x]*RATIO[x])/15 - (17533*G[1, 0, x]*RATIO[x])/162 + 
       ((560*I)/9)*Pi*G[1, 0, x]*RATIO[x] + (101*Pi^2*G[1, 0, x]*RATIO[x])/
        3 - ((32*I)/3)*Pi^3*G[1, 0, x]*RATIO[x] + (17533*G[1, 1, x]*RATIO[x])/
        162 - ((560*I)/9)*Pi*G[1, 1, x]*RATIO[x] - 
       (5*Pi^2*G[1, 1, x]*RATIO[x])/9 - ((82*I)/3)*Pi^3*G[1, 1, x]*RATIO[x] - 
       (128*Pi^4*G[1, 1, x]*RATIO[x])/15 - (496*G[0, 0, 0, x]*RATIO[x])/3 - 
       (8*I)*Pi*G[0, 0, 0, x]*RATIO[x] + (14*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + 
       (4030*G[0, 0, 1, x]*RATIO[x])/27 + ((136*I)/3)*Pi*G[0, 0, 1, x]*
        RATIO[x] - (164*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 + 
       (4030*G[0, 1, 0, x]*RATIO[x])/27 + (24*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 
       (56*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 - (3596*G[0, 1, 1, x]*RATIO[x])/
        27 - ((184*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] + 
       (10*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 + (4570*G[1, 0, 0, x]*RATIO[x])/
        27 + (72*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 
       (134*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - (4136*G[1, 0, 1, x]*RATIO[x])/
        27 - ((328*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x] + 
       (202*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 - (4136*G[1, 1, 0, x]*RATIO[x])/
        27 - (88*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 
       (82*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 + (1234*G[1, 1, 1, x]*RATIO[x])/9 + 
       ((376*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] + 
       (4*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + (580*G[0, 0, 0, 0, x]*RATIO[x])/
        3 + (4*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
       (256*G[0, 0, 0, 1, x]*RATIO[x])/3 - (72*I)*Pi*G[0, 0, 0, 1, x]*
        RATIO[x] - (256*G[0, 0, 1, 0, x]*RATIO[x])/3 + 
       (60*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
       (128*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 4*G[0, 0, 1, 1, x]*RATIO[x] + 
       (256*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 
       (568*G[0, 1, 0, 0, x]*RATIO[x])/3 + (24*I)*Pi*G[0, 1, 0, 0, x]*
        RATIO[x] + (64*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 + 
       (260*G[0, 1, 0, 1, x]*RATIO[x])/3 - (44*I)*Pi*G[0, 1, 0, 1, x]*
        RATIO[x] + (32*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
       (260*G[0, 1, 1, 0, x]*RATIO[x])/3 - (96*I)*Pi*G[0, 1, 1, 0, x]*
        RATIO[x] - 64*Pi^2*G[0, 1, 1, 0, x]*RATIO[x] - 
       (32*G[0, 1, 1, 1, x]*RATIO[x])/3 + (124*I)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x] - 96*Pi^2*G[0, 1, 1, 1, x]*RATIO[x] + 
       (32*G[1, 0, 0, 0, x]*RATIO[x])/3 - (28*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[x] - (124*G[1, 0, 0, 1, x]*RATIO[x])/3 + 
       (48*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] - (124*G[1, 0, 1, 0, x]*RATIO[x])/
        3 - (36*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
       (128*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 + 
       (136*G[1, 0, 1, 1, x]*RATIO[x])/3 + (24*I)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x] - (256*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 
       (44*G[1, 1, 0, 0, x]*RATIO[x])/3 - (40*I)*Pi*G[1, 1, 0, 0, x]*
        RATIO[x] - (64*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 + 
       (32*G[1, 1, 0, 1, x]*RATIO[x])/3 + (108*I)*Pi*G[1, 1, 0, 1, x]*
        RATIO[x] - (32*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 + 
       (32*G[1, 1, 1, 0, x]*RATIO[x])/3 + (112*I)*Pi*G[1, 1, 1, 0, x]*
        RATIO[x] + 64*Pi^2*G[1, 1, 1, 0, x]*RATIO[x] - 
       (28*G[1, 1, 1, 1, x]*RATIO[x])/3 - (188*I)*Pi*G[1, 1, 1, 1, x]*
        RATIO[x] + 96*Pi^2*G[1, 1, 1, 1, x]*RATIO[x] - 
       76*G[0, 0, 0, 0, 0, x]*RATIO[x] - 8*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
       8*G[0, 0, 0, 1, 0, x]*RATIO[x] - (116*G[0, 0, 0, 1, 1, x]*RATIO[x])/
        3 + (52*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 + 68*G[0, 0, 1, 0, 1, x]*
        RATIO[x] + 68*G[0, 0, 1, 1, 0, x]*RATIO[x] - 40*G[0, 0, 1, 1, 1, x]*
        RATIO[x] + 12*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
       (136*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
       (136*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
       (208*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - 12*G[0, 1, 1, 0, 0, x]*
        RATIO[x] - 64*G[0, 1, 1, 0, 1, x]*RATIO[x] - 64*G[0, 1, 1, 1, 0, x]*
        RATIO[x] + 124*G[0, 1, 1, 1, 1, x]*RATIO[x] - 48*G[1, 0, 0, 0, 0, x]*
        RATIO[x] + (64*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
       (64*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
       (164*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + 36*G[1, 0, 1, 0, 0, x]*
        RATIO[x] - 44*G[1, 0, 1, 0, 1, x]*RATIO[x] - 44*G[1, 0, 1, 1, 0, x]*
        RATIO[x] + 20*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
       (28*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
       (16*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
       (16*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
       (148*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 + 52*G[1, 1, 1, 0, 0, x]*
        RATIO[x] - 4*G[1, 1, 1, 0, 1, x]*RATIO[x] - 4*G[1, 1, 1, 1, 0, x]*
        RATIO[x] - (328*G[1, 1, 1, 1, 1, x]*RATIO[x])/3 + 
       256*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 256*G[0, 0, 1, 1, 0, 1, x]*
        RATIO[x] - 256*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] + 
       256*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] + 64*G[0, 1, 0, 1, 0, 0, x]*
        RATIO[x] - 64*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] - 
       64*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 64*G[0, 1, 0, 1, 1, 1, x]*
        RATIO[x] - 320*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 
       320*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + 320*G[0, 1, 1, 1, 1, 0, x]*
        RATIO[x] - 320*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 
       256*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 256*G[1, 0, 1, 1, 0, 1, x]*
        RATIO[x] + 256*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 
       256*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 64*G[1, 1, 0, 1, 0, 0, x]*
        RATIO[x] + 64*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 
       64*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] - 64*G[1, 1, 0, 1, 1, 1, x]*
        RATIO[x] + 320*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 
       320*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 320*G[1, 1, 1, 1, 1, 0, x]*
        RATIO[x] + 320*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
       Log[mu2/s]^3*((-14*Pi^2)/9 + (28*G[0, x])/9 - (28*G[1, x])/9 - 
         (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - 
         (28*G[1, 1, x])/9 + (707/27 + ((88*I)/3)*Pi - (214*Pi^2)/27 + 
           (88*G[0, x])/3 + (16*I)*Pi*G[0, x] - (64*G[1, x])/3 - 
           ((176*I)/9)*Pi*G[1, x] + 16*G[0, 0, x] - (176*G[0, 1, x])/9 - 
           (176*G[1, 0, x])/9 + (100*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         ((-14*Pi^2)/9 - (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + 
           (28*G[1, 0, x])/9 - (28*G[1, 1, x])/9)*RATIO[x]) + 
       Log[mu2/s]^2*((-67*Pi^2)/9 - (5*I)*Pi^3 + (58*G[0, x])/3 + 
         (10*I)*Pi*G[0, x] - (41*Pi^2*G[0, x])/9 - (58*G[1, x])/3 - 
         (10*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/9 + (10*G[0, 0, x])/3 - 
         (10*I)*Pi*G[0, 0, x] - (8*G[0, 1, x])/3 + (10*I)*Pi*G[0, 1, x] - 
         (8*G[1, 0, x])/3 + (10*I)*Pi*G[1, 0, x] + 2*G[1, 1, x] - 
         (10*I)*Pi*G[1, 1, x] - (82*G[0, 0, 0, x])/3 + (80*G[0, 0, 1, x])/3 + 
         (80*G[0, 1, 0, x])/3 - 26*G[0, 1, 1, x] + (80*G[1, 0, 0, x])/3 - 
         26*G[1, 0, 1, x] - 26*G[1, 1, 0, x] + (76*G[1, 1, 1, x])/3 + 
         ((-29*Pi^2)/3 - (5*I)*Pi^3 - (41*Pi^2*G[0, x])/9 + 
           (38*Pi^2*G[1, x])/9 - (58*G[0, 0, x])/3 - (10*I)*Pi*G[0, 0, x] + 
           (58*G[0, 1, x])/3 + (10*I)*Pi*G[0, 1, x] + (58*G[1, 0, x])/3 + 
           (10*I)*Pi*G[1, 0, x] - (58*G[1, 1, x])/3 - (10*I)*Pi*G[1, 1, x] - 
           (82*G[0, 0, 0, x])/3 + (80*G[0, 0, 1, x])/3 + (80*G[0, 1, 0, x])/
            3 - 26*G[0, 1, 1, x] + (80*G[1, 0, 0, x])/3 - 26*G[1, 0, 1, x] - 
           26*G[1, 1, 0, x] + (76*G[1, 1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(22013/324 + ((790*I)/9)*Pi - (166*Pi^2)/9 - 
           ((2*I)/9)*Pi^3 + (790*G[0, x])/9 + (40*I)*Pi*G[0, x] - 
           (10*Pi^2*G[0, x])/9 - (707*G[1, x])/9 - (88*I)*Pi*G[1, x] + 
           (214*Pi^2*G[1, x])/9 + 40*G[0, 0, x] - 88*G[0, 1, x] - 
           ((152*I)/3)*Pi*G[0, 1, x] - 88*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 
           64*G[1, 1, x] + ((176*I)/3)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 - 
           (136*G[0, 0, 1, x])/3 - (136*G[0, 1, 0, x])/3 + 
           (160*G[0, 1, 1, x])/3 - 48*G[1, 0, 0, x] + (176*G[1, 0, 1, x])/3 + 
           (176*G[1, 1, 0, x])/3 - (100*G[1, 1, 1, x])/3 - (46*Zeta[3])/9)) - 
       108*Zeta[3] - (112*I)*Pi*Zeta[3] - (296*Pi^2*Zeta[3])/9 - 
       (512*G[0, x]*Zeta[3])/9 + (64*I)*Pi*G[0, x]*Zeta[3] - 
       (856*G[1, x]*Zeta[3])/9 + (24*I)*Pi*G[1, x]*Zeta[3] - 
       (160*G[0, 0, x]*Zeta[3])/9 + (2248*G[0, 1, x]*Zeta[3])/9 - 
       (848*G[1, 0, x]*Zeta[3])/9 - (1600*G[1, 1, x]*Zeta[3])/9 + 
       128*G[0, 0, 1, x]*Zeta[3] - 64*G[0, 1, 0, x]*Zeta[3] - 
       64*G[0, 1, 1, x]*Zeta[3] - 128*G[1, 0, 1, x]*Zeta[3] + 
       64*G[1, 1, 0, x]*Zeta[3] + 64*G[1, 1, 1, x]*Zeta[3] - 
       (5845*RATIO[(1 - x)^(-1)]*Zeta[3])/81 + ((272*I)/9)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (449*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 + (584*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (168*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       (332*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - ((464*I)/9)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] - 128*G[0, 0, x]*RATIO[(1 - x)^(-1)]*
        Zeta[3] + (328*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (16*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (92*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       352*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 20*RATIO[x]*Zeta[3] - 
       ((208*I)/3)*Pi*RATIO[x]*Zeta[3] - (104*Pi^2*RATIO[x]*Zeta[3])/9 - 
       184*G[0, x]*RATIO[x]*Zeta[3] + (64*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 
       232*G[1, x]*RATIO[x]*Zeta[3] + (24*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
       (160*G[0, 0, x]*RATIO[x]*Zeta[3])/9 + 
       (1672*G[0, 1, x]*RATIO[x]*Zeta[3])/9 + 
       (304*G[1, 0, x]*RATIO[x]*Zeta[3])/9 - 
       (2176*G[1, 1, x]*RATIO[x]*Zeta[3])/9 - 256*G[0, 0, 1, x]*RATIO[x]*
        Zeta[3] + 128*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
       128*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 256*G[1, 0, 1, x]*RATIO[x]*
        Zeta[3] - 128*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 
       128*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 128*Zeta[3]^2 + 
       256*RATIO[x]*Zeta[3]^2 + Log[mu2/s]*((-155*Pi^2)/27 - 
         ((16*I)/3)*Pi^3 - (4*Pi^4)/15 + (1894*G[0, x])/27 + 
         (52*I)*Pi*G[0, x] - 4*Pi^2*G[0, x] + ((16*I)/3)*Pi^3*G[0, x] - 
         (1894*G[1, x])/27 - (52*I)*Pi*G[1, x] + (158*Pi^2*G[1, x])/9 + 
         ((32*I)/3)*Pi^3*G[1, x] + (2426*G[0, 0, x])/27 - 
         (8*I)*Pi*G[0, 0, x] + (34*Pi^2*G[0, 0, x])/3 - 
         (2066*G[0, 1, x])/27 - (8*Pi^2*G[0, 1, x])/9 - 
         (2066*G[1, 0, x])/27 - (8*Pi^2*G[1, 0, x])/9 + 
         (1706*G[1, 1, x])/27 + (8*I)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/
          9 - 44*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, x] + 
         (88*G[0, 0, 1, x])/3 + (88*G[0, 1, 0, x])/3 - 24*G[0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, x] + (112*G[1, 0, 0, x])/3 + 
         (24*I)*Pi*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, x] - 32*G[1, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, x] + 36*G[1, 1, 1, x] + 
         (40*I)*Pi*G[1, 1, 1, x] + 88*G[0, 0, 0, 0, x] - 
         (76*G[0, 0, 0, 1, x])/3 - (76*G[0, 0, 1, 0, x])/3 - 
         28*G[0, 0, 1, 1, x] - (100*G[0, 1, 0, 0, x])/3 - 
         20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] - 
         (4*G[1, 0, 0, 0, x])/3 - 28*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] + 
         48*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 64*G[1, 1, 0, 1, x] + 
         64*G[1, 1, 1, 0, x] - (224*G[1, 1, 1, 1, x])/3 + 
         ((-24*I)*Pi*G[1, x] - 24*G[1, 1, x])*RATIO[x^(-1)] - 8*Zeta[3] - 
         (24*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(19321/216 + ((7883*I)/81)*Pi - (415*Pi^2)/81 - 
           ((10*I)/9)*Pi^3 + (3113*Pi^4)/540 + (7883*G[0, x])/81 + 
           ((224*I)/9)*Pi*G[0, x] - (34*Pi^2*G[0, x])/9 - 
           ((64*I)/3)*Pi^3*G[0, x] - (22013*G[1, x])/162 - 
           ((1580*I)/9)*Pi*G[1, x] + (332*Pi^2*G[1, x])/9 + 
           ((4*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/9 - 
           (104*Pi^2*G[0, 0, x])/3 - (1580*G[0, 1, x])/9 - 
           (88*I)*Pi*G[0, 1, x] + (284*Pi^2*G[0, 1, x])/9 - 
           (1580*G[1, 0, x])/9 - (80*I)*Pi*G[1, 0, x] + (20*Pi^2*G[1, 0, x])/
            9 + (1414*G[1, 1, x])/9 + (176*I)*Pi*G[1, 1, x] - 
           (428*Pi^2*G[1, 1, x])/9 - 8*G[0, 0, 0, x] - 
           (8*I)*Pi*G[0, 0, 0, x] - 72*G[0, 0, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, x] - 72*G[0, 1, 0, x] + 160*G[0, 1, 1, x] + 
           ((176*I)/3)*Pi*G[0, 1, 1, x] - 80*G[1, 0, 0, x] + 
           176*G[1, 0, 1, x] + ((304*I)/3)*Pi*G[1, 0, 1, x] + 
           176*G[1, 1, 0, x] + (96*I)*Pi*G[1, 1, 0, x] - 128*G[1, 1, 1, x] - 
           ((352*I)/3)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
           (280*G[0, 0, 0, 1, x])/3 + (280*G[0, 0, 1, 0, x])/3 - 
           (32*G[0, 0, 1, 1, x])/3 + (256*G[0, 1, 0, 0, x])/3 + 
           (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
           (160*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/3 + 
           (272*G[1, 0, 0, 1, x])/3 + (272*G[1, 0, 1, 0, x])/3 - 
           (320*G[1, 0, 1, 1, x])/3 + 96*G[1, 1, 0, 0, x] - 
           (352*G[1, 1, 0, 1, x])/3 - (352*G[1, 1, 1, 0, x])/3 + 
           (200*G[1, 1, 1, 1, x])/3 - (332*Zeta[3])/9 + ((656*I)/9)*Pi*
            Zeta[3] + (368*G[0, x]*Zeta[3])/9 + (92*G[1, x]*Zeta[3])/9) + 
         RATIO[x]*((-623*Pi^2)/27 - (14*I)*Pi^3 - (4*Pi^4)/15 - 
           (70*Pi^2*G[0, x])/3 + ((16*I)/3)*Pi^3*G[0, x] + 
           (50*Pi^2*G[1, x])/3 + ((32*I)/3)*Pi^3*G[1, x] - 
           (1246*G[0, 0, x])/27 - (28*I)*Pi*G[0, 0, x] + (34*Pi^2*G[0, 0, x])/
            3 + (1246*G[0, 1, x])/27 + (28*I)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/9 + (1246*G[1, 0, x])/27 + 
           (28*I)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/9 - (1246*G[1, 1, x])/
            27 - (28*I)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/9 - 
           116*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, x] + (380*G[0, 0, 1, x])/
            3 + (380*G[0, 1, 0, x])/3 - (412*G[0, 1, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, 1, x] + (308*G[1, 0, 0, x])/3 + 
           (24*I)*Pi*G[1, 0, 0, x] - (340*G[1, 0, 1, x])/3 - 
           (32*I)*Pi*G[1, 0, 1, x] - (340*G[1, 1, 0, x])/3 - 
           (32*I)*Pi*G[1, 1, 0, x] + 124*G[1, 1, 1, x] + 
           (40*I)*Pi*G[1, 1, 1, x] + 88*G[0, 0, 0, 0, x] - 
           (76*G[0, 0, 0, 1, x])/3 - (76*G[0, 0, 1, 0, x])/3 - 
           28*G[0, 0, 1, 1, x] - (100*G[0, 1, 0, 0, x])/3 - 
           20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] - 
           (4*G[1, 0, 0, 0, x])/3 - 28*G[1, 0, 0, 1, x] - 
           28*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 
           64*G[1, 1, 0, 1, x] + 64*G[1, 1, 1, 0, x] - (224*G[1, 1, 1, 1, x])/
            3 + 24*Zeta[3] - (24*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] + 
           16*G[1, x]*Zeta[3])) + 28*Zeta[5] + 
       (3400*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - 212*RATIO[x]*Zeta[5])/Nc^2) + 
   ((-1701*Pi^2)/16 - ((197*I)/9)*Pi^3 + (458*Pi^4)/45 - 
     ((1921*I)/540)*Pi^5 - (24509*Pi^6)/22680 - (1315*G[0, x])/8 - 
     ((224*I)/3)*Pi*G[0, x] - (400*Pi^2*G[0, x])/9 + 
     ((23*I)/3)*Pi^3*G[0, x] - (161*Pi^4*G[0, x])/18 + 
     ((7*I)/9)*Pi^5*G[0, x] + (1315*G[1, x])/8 + ((224*I)/3)*Pi*G[1, x] - 
     (833*Pi^2*G[1, x])/9 - (15*I)*Pi^3*G[1, x] + (284*Pi^4*G[1, x])/45 - 
     ((379*I)/90)*Pi^5*G[1, x] - (4197*G[0, 0, x])/8 - 
     ((1064*I)/3)*Pi*G[0, 0, x] + (176*Pi^2*G[0, 0, x])/3 + 
     (45*I)*Pi^3*G[0, 0, x] + (23*Pi^4*G[0, 0, x])/60 + 
     (12491*G[0, 1, x])/24 + ((908*I)/3)*Pi*G[0, 1, x] + 
     (931*Pi^2*G[0, 1, x])/36 + ((100*I)/3)*Pi^3*G[0, 1, x] - 
     (347*Pi^4*G[0, 1, x])/180 + (12491*G[1, 0, x])/24 + 
     ((886*I)/3)*Pi*G[1, 0, x] - (374*Pi^2*G[1, 0, x])/9 + 
     ((316*I)/9)*Pi^3*G[1, 0, x] - (977*Pi^4*G[1, 0, x])/60 - 
     (12391*G[1, 1, x])/24 - ((730*I)/3)*Pi*G[1, 1, x] + 
     (1597*Pi^2*G[1, 1, x])/36 + ((143*I)/9)*Pi^3*G[1, 1, x] - 
     (89*Pi^4*G[1, 1, x])/12 - 756*G[0, 0, 0, x] - (66*I)*Pi*G[0, 0, 0, x] + 
     93*Pi^2*G[0, 0, 0, x] - ((44*I)/3)*Pi^3*G[0, 0, 0, x] + 
     (3713*G[0, 0, 1, x])/6 + (156*I)*Pi*G[0, 0, 1, x] + 
     (368*Pi^2*G[0, 0, 1, x])/9 + (6*I)*Pi^3*G[0, 0, 1, x] + 
     (3713*G[0, 1, 0, x])/6 + ((2*I)/3)*Pi*G[0, 1, 0, x] + 
     (755*Pi^2*G[0, 1, 0, x])/9 + (8*I)*Pi^3*G[0, 1, 0, x] - 
     (1475*G[0, 1, 1, x])/3 - ((598*I)/3)*Pi*G[0, 1, 1, x] - 
     (106*Pi^2*G[0, 1, 1, x])/9 - ((104*I)/3)*Pi^3*G[0, 1, 1, x] + 
     (1166*G[1, 0, 0, x])/3 + ((428*I)/3)*Pi*G[1, 0, 0, x] + 
     (158*Pi^2*G[1, 0, 0, x])/9 + ((172*I)/3)*Pi^3*G[1, 0, 0, x] - 
     (1613*G[1, 0, 1, x])/6 - (36*I)*Pi*G[1, 0, 1, x] - 
     (370*Pi^2*G[1, 0, 1, x])/9 - ((94*I)/3)*Pi^3*G[1, 0, 1, x] - 
     (1613*G[1, 1, 0, x])/6 - ((182*I)/3)*Pi*G[1, 1, 0, x] - 
     (805*Pi^2*G[1, 1, 0, x])/9 - ((16*I)/3)*Pi^3*G[1, 1, 0, x] + 
     159*G[1, 1, 1, x] + ((188*I)/3)*Pi*G[1, 1, 1, x] - 
     (46*Pi^2*G[1, 1, 1, x])/3 + ((80*I)/3)*Pi^3*G[1, 1, 1, x] + 
     90*G[0, 0, 0, 0, x] + (124*I)*Pi*G[0, 0, 0, 0, x] - 
     32*Pi^2*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] - 
     (26*I)*Pi*G[0, 0, 0, 1, x] - (17*Pi^2*G[0, 0, 0, 1, x])/3 + 
     48*G[0, 0, 1, 0, x] - ((446*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     (67*Pi^2*G[0, 0, 1, 0, x])/3 - 52*G[0, 0, 1, 1, x] + 
     ((94*I)/3)*Pi*G[0, 0, 1, 1, x] - 21*Pi^2*G[0, 0, 1, 1, x] + 
     (139*G[0, 1, 0, 0, x])/2 - ((116*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     7*Pi^2*G[0, 1, 0, 0, x] - (1373*G[0, 1, 0, 1, x])/6 - 
     (68*I)*Pi*G[0, 1, 0, 1, x] + (148*Pi^2*G[0, 1, 0, 1, x])/3 - 
     (1373*G[0, 1, 1, 0, x])/6 - ((580*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (31*Pi^2*G[0, 1, 1, 0, x])/3 + (287*G[0, 1, 1, 1, x])/2 + 
     ((286*I)/3)*Pi*G[0, 1, 1, 1, x] - (13*Pi^2*G[0, 1, 1, 1, x])/3 + 
     172*G[1, 0, 0, 0, x] + ((442*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (125*Pi^2*G[1, 0, 0, 0, x])/3 - (532*G[1, 0, 0, 1, x])/3 - 
     ((412*I)/3)*Pi*G[1, 0, 0, 1, x] - (95*Pi^2*G[1, 0, 0, 1, x])/3 - 
     (532*G[1, 0, 1, 0, x])/3 - (84*I)*Pi*G[1, 0, 1, 0, x] + 
     (103*Pi^2*G[1, 0, 1, 0, x])/3 + (730*G[1, 0, 1, 1, x])/3 + 
     ((196*I)/3)*Pi*G[1, 0, 1, 1, x] + (104*Pi^2*G[1, 0, 1, 1, x])/3 - 
     (617*G[1, 1, 0, 0, x])/6 + ((58*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (101*Pi^2*G[1, 1, 0, 0, x])/3 + (865*G[1, 1, 0, 1, x])/6 + 
     ((202*I)/3)*Pi*G[1, 1, 0, 1, x] + (115*Pi^2*G[1, 1, 0, 1, x])/3 + 
     (865*G[1, 1, 1, 0, x])/6 + (142*I)*Pi*G[1, 1, 1, 0, x] + 
     (44*Pi^2*G[1, 1, 1, 0, x])/3 - (271*G[1, 1, 1, 1, x])/2 + 
     (4*I)*Pi*G[1, 1, 1, 1, x] - (197*Pi^2*G[1, 1, 1, 1, x])/3 + 
     424*G[0, 0, 0, 0, 0, x] - (32*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     168*G[0, 0, 0, 0, 1, x] + (112*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     168*G[0, 0, 0, 1, 0, x] + (72*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     74*G[0, 0, 0, 1, 1, x] - (120*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     80*G[0, 0, 1, 0, 0, x] + (36*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (410*G[0, 0, 1, 0, 1, x])/3 - (76*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (410*G[0, 0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     174*G[0, 0, 1, 1, 1, x] + (56*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     144*G[0, 1, 0, 0, 0, x] + (68*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (752*G[0, 1, 0, 0, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (752*G[0, 1, 0, 1, 0, x])/3 - (124*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (566*G[0, 1, 0, 1, 1, x])/3 - (20*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (1112*G[0, 1, 1, 0, 0, x])/3 - (120*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (550*G[0, 1, 1, 0, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (550*G[0, 1, 1, 1, 0, x])/3 + (148*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     34*G[0, 1, 1, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     332*G[1, 0, 0, 0, 0, x] + (248*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (542*G[1, 0, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (542*G[1, 0, 0, 1, 0, x])/3 - (176*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (52*G[1, 0, 0, 1, 1, x])/3 + (20*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (916*G[1, 0, 1, 0, 0, x])/3 - (224*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (586*G[1, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (586*G[1, 0, 1, 1, 0, x])/3 + (96*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     84*G[1, 0, 1, 1, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     220*G[1, 1, 0, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (544*G[1, 1, 0, 0, 1, x])/3 - (184*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (544*G[1, 1, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     36*G[1, 1, 0, 1, 1, x] + (152*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     166*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     54*G[1, 1, 1, 0, 1, x] + (180*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     54*G[1, 1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     146*G[1, 1, 1, 1, 1, x] - (140*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     320*G[0, 0, 0, 0, 0, 0, x] + 28*G[0, 0, 0, 0, 0, 1, x] + 
     28*G[0, 0, 0, 0, 1, 0, x] - 84*G[0, 0, 0, 0, 1, 1, x] - 
     84*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
     12*G[0, 0, 0, 1, 1, 0, x] - 116*G[0, 0, 0, 1, 1, 1, x] - 
     220*G[0, 0, 1, 0, 0, 0, x] + 64*G[0, 0, 1, 0, 0, 1, x] + 
     64*G[0, 0, 1, 0, 1, 0, x] - 124*G[0, 0, 1, 0, 1, 1, x] + 
     24*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
     24*G[0, 0, 1, 1, 1, 0, x] + 204*G[0, 0, 1, 1, 1, 1, x] - 
     116*G[0, 1, 0, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 0, 1, x] + 
     12*G[0, 1, 0, 0, 1, 0, x] - 12*G[0, 1, 0, 0, 1, 1, x] + 
     18*G[0, 1, 0, 1, 0, 0, x] - 118*G[0, 1, 0, 1, 0, 1, x] - 
     118*G[0, 1, 0, 1, 1, 0, x] + 186*G[0, 1, 0, 1, 1, 1, x] - 
     140*G[0, 1, 1, 0, 0, 0, x] + 32*G[0, 1, 1, 0, 0, 1, x] + 
     32*G[0, 1, 1, 0, 1, 0, x] + 64*G[0, 1, 1, 0, 1, 1, x] + 
     198*G[0, 1, 1, 1, 0, 0, x] + 50*G[0, 1, 1, 1, 0, 1, x] + 
     50*G[0, 1, 1, 1, 1, 0, x] - 182*G[0, 1, 1, 1, 1, 1, x] + 
     348*G[1, 0, 0, 0, 0, 0, x] - 140*G[1, 0, 0, 0, 0, 1, x] - 
     140*G[1, 0, 0, 0, 1, 0, x] + 100*G[1, 0, 0, 0, 1, 1, x] - 
     204*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
     4*G[1, 0, 0, 1, 1, 0, x] + 108*G[1, 0, 0, 1, 1, 1, x] - 
     200*G[1, 0, 1, 0, 0, 0, x] - 68*G[1, 0, 1, 0, 0, 1, x] - 
     68*G[1, 0, 1, 0, 1, 0, x] + 144*G[1, 0, 1, 0, 1, 1, x] + 
     88*G[1, 0, 1, 1, 0, 0, x] + 104*G[1, 0, 1, 1, 0, 1, x] + 
     104*G[1, 0, 1, 1, 1, 0, x] - 200*G[1, 0, 1, 1, 1, 1, x] + 
     28*G[1, 1, 0, 0, 0, 0, x] - 108*G[1, 1, 0, 0, 0, 1, x] - 
     108*G[1, 1, 0, 0, 1, 0, x] + 64*G[1, 1, 0, 0, 1, 1, x] - 
     50*G[1, 1, 0, 1, 0, 0, x] + 170*G[1, 1, 0, 1, 0, 1, x] + 
     170*G[1, 1, 0, 1, 1, 0, x] - 162*G[1, 1, 0, 1, 1, 1, x] + 
     40*G[1, 1, 1, 0, 0, 0, x] + 144*G[1, 1, 1, 0, 0, 1, x] + 
     144*G[1, 1, 1, 0, 1, 0, x] - 140*G[1, 1, 1, 0, 1, 1, x] - 
     50*G[1, 1, 1, 1, 0, 0, x] - 130*G[1, 1, 1, 1, 0, 1, x] - 
     130*G[1, 1, 1, 1, 1, 0, x] + 150*G[1, 1, 1, 1, 1, 1, x] - 
     (5599*RATIO[(1 - x)^(-1)])/48 + (12*I)*Pi*RATIO[(1 - x)^(-1)] - 
     (4859*Pi^2*RATIO[(1 - x)^(-1)])/288 - ((113*I)/9)*Pi^3*
      RATIO[(1 - x)^(-1)] - (1439*Pi^4*RATIO[(1 - x)^(-1)])/60 + 
     ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + (586309*Pi^6*RATIO[(1 - x)^(-1)])/
      136080 + 12*G[0, x]*RATIO[(1 - x)^(-1)] - (114*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (227*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((164*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (17*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 - ((112*I)/15)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (1495*G[1, x]*RATIO[(1 - x)^(-1)])/16 + 
     ((511*I)/4)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (97*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 + ((13*I)/3)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (263*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/40 + 
     ((11*I)/2)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] - 
     114*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((196*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (227*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (178*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (511*G[0, 1, x]*RATIO[(1 - x)^(-1)])/4 + ((326*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (346*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (36*I)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (991*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/30 + 
     (511*G[1, 0, x]*RATIO[(1 - x)^(-1)])/4 - (20*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (29*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (24*I)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (161*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/6 - 
     (1051*G[1, 1, x]*RATIO[(1 - x)^(-1)])/8 - (186*I)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (268*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (4*I)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1121*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
     98*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (2*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 2*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (98*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (182*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 24*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (80*I)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (98*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + (44*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 36*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((188*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     110*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (70*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 52*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     20*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (16*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 40*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((236*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     186*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - (192*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 28*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     186*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (192*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 4*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*I)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (333*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/2 + (300*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 105*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (36*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     186*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (340*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     184*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (304*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 184*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (92*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     174*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (12*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 88*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     194*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (100*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + 46*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (12*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     46*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (48*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 68*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     184*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + (48*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (32*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 16*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     108*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     192*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (260*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     192*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (176*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     300*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (168*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (308*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 192*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (92*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     300*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + (216*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (364*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 300*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (216*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     100*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     204*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (288*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 146*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (104*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     216*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (152*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     84*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (40*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     156*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (256*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     156*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     108*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (280*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     180*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (320*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     180*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (160*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (168*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     216*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (160*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     144*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (144*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     216*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     216*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     288*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (256*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     216*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     288*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (288*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     288*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (288*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     180*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (240*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     744*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     368*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     368*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     56*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     400*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     104*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     104*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     152*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     344*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     80*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     264*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     264*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     104*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     144*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     184*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     96*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     440*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     416*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     416*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     200*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     416*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     200*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     200*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     328*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     112*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     112*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     112*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     128*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     128*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     224*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     128*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     224*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     224*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     208*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     192*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     288*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     288*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     240*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     288*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     240*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     240*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (-3/2 - (2*I)*Pi - 2*G[0, x] + G[1, x])*Log[mu2/s]^5*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/6 + 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x^(-2)] - Pi^2*G[1, 1, 1, x]*RATIO[x^(-2)] - 
     (6*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-2)] + (6*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-2)] - 6*G[1, 0, 1, 1, 1, x]*RATIO[x^(-2)] + 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x^(-2)] + (172*I)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (931*Pi^2*G[1, x]*RATIO[x^(-1)])/9 - (22*I)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
     (100*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 50*Pi^2*G[0, 1, x]*RATIO[x^(-1)] + 
     ((310*I)/3)*Pi*G[1, 0, x]*RATIO[x^(-1)] - 
     (196*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 + 172*G[1, 1, x]*RATIO[x^(-1)] + 
     ((100*I)/3)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (85*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/3 + (24*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (64*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     100*G[0, 1, 1, x]*RATIO[x^(-1)] - (22*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (310*G[1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (38*I)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 6*Pi^2*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (310*G[1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (48*I)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] - 106*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (8*I)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     3*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)] + 24*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     64*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 64*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     118*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 6*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (18*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 104*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 120*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (18*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 120*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 40*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     18*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 18*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + ((24*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + 
     (24*G[0, 0, x])/(-1 + RATIO[x])^2 + (5113*Pi^2*RATIO[x])/48 - 
     (43*I)*Pi^3*RATIO[x] + (3379*Pi^4*RATIO[x])/180 - 
     ((1063*I)/540)*Pi^5*RATIO[x] - (4489*Pi^6*RATIO[x])/4536 + 
     (179*Pi^2*G[0, x]*RATIO[x])/3 - ((20*I)/9)*Pi^3*G[0, x]*RATIO[x] - 
     (193*Pi^4*G[0, x]*RATIO[x])/60 + ((7*I)/9)*Pi^5*G[0, x]*RATIO[x] + 
     (385*Pi^2*G[1, x]*RATIO[x])/12 - ((250*I)/9)*Pi^3*G[1, x]*RATIO[x] + 
     (3967*Pi^4*G[1, x]*RATIO[x])/180 - ((379*I)/90)*Pi^5*G[1, x]*RATIO[x] + 
     (5113*G[0, 0, x]*RATIO[x])/24 - (86*I)*Pi*G[0, 0, x]*RATIO[x] + 
     (545*Pi^2*G[0, 0, x]*RATIO[x])/9 - ((16*I)/3)*Pi^3*G[0, 0, x]*RATIO[x] + 
     (23*Pi^4*G[0, 0, x]*RATIO[x])/60 - (5113*G[0, 1, x]*RATIO[x])/24 + 
     (86*I)*Pi*G[0, 1, x]*RATIO[x] - (1685*Pi^2*G[0, 1, x]*RATIO[x])/36 - 
     ((53*I)/3)*Pi^3*G[0, 1, x]*RATIO[x] - (1763*Pi^4*G[0, 1, x]*RATIO[x])/
      180 - (5113*G[1, 0, x]*RATIO[x])/24 + (86*I)*Pi*G[1, 0, x]*RATIO[x] - 
     (446*Pi^2*G[1, 0, x]*RATIO[x])/9 - ((311*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x] - (977*Pi^4*G[1, 0, x]*RATIO[x])/60 + 
     (5113*G[1, 1, x]*RATIO[x])/24 - (86*I)*Pi*G[1, 1, x]*RATIO[x] + 
     (1325*Pi^2*G[1, 1, x]*RATIO[x])/36 + ((266*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x] + (9*Pi^4*G[1, 1, x]*RATIO[x])/20 + 
     54*G[0, 0, 0, x]*RATIO[x] + ((220*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - 
     (251*Pi^2*G[0, 0, 0, x]*RATIO[x])/3 - ((44*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] - (349*G[0, 0, 1, x]*RATIO[x])/2 - 
     ((130*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     (661*Pi^2*G[0, 0, 1, x]*RATIO[x])/9 - (26*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x] - (349*G[0, 1, 0, x]*RATIO[x])/2 - 
     ((140*I)/3)*Pi*G[0, 1, 0, x]*RATIO[x] + 
     (614*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + 295*G[0, 1, 1, x]*RATIO[x] + 
     ((50*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] + (461*Pi^2*G[0, 1, 1, x]*RATIO[x])/
      9 + ((40*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] + 
     (259*G[1, 0, 0, x]*RATIO[x])/2 - ((400*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] + 
     (623*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 + ((172*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - 9*G[1, 0, 1, x]*RATIO[x] + ((310*I)/3)*Pi*G[1, 0, 1, x]*
      RATIO[x] + (548*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 + 
     ((2*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] - 9*G[1, 1, 0, x]*RATIO[x] + 
     ((320*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - 
     (646*Pi^2*G[1, 1, 0, x]*RATIO[x])/9 + ((8*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] - (223*G[1, 1, 1, x]*RATIO[x])/2 - 
     ((230*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - (71*Pi^2*G[1, 1, 1, x]*RATIO[x])/
      3 - ((64*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] + 270*G[0, 0, 0, 0, x]*
      RATIO[x] + (48*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     32*Pi^2*G[0, 0, 0, 0, x]*RATIO[x] - (1130*G[0, 0, 0, 1, x]*RATIO[x])/3 - 
     (46*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (17*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - (1130*G[0, 0, 1, 0, x]*RATIO[x])/
      3 + ((94*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (163*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 
     (1546*G[0, 0, 1, 1, x]*RATIO[x])/3 + ((490*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x] - 21*Pi^2*G[0, 0, 1, 1, x]*RATIO[x] - 
     (1643*G[0, 1, 0, 0, x]*RATIO[x])/6 - ((596*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x] - 23*Pi^2*G[0, 1, 0, 0, x]*RATIO[x] + 
     (2455*G[0, 1, 0, 1, x]*RATIO[x])/6 + (124*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] + (76*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     (2455*G[0, 1, 1, 0, x]*RATIO[x])/6 + ((224*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x] + (175*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 - 
     (1153*G[0, 1, 1, 1, x]*RATIO[x])/2 - ((590*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x] - (13*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 - 
     300*G[1, 0, 0, 0, x]*RATIO[x] - ((638*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] + (125*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 + 
     (938*G[1, 0, 0, 1, x]*RATIO[x])/3 + ((548*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] - (95*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + 
     (938*G[1, 0, 1, 0, x]*RATIO[x])/3 + (152*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] + (199*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 - 
     (1072*G[1, 0, 1, 1, x]*RATIO[x])/3 - ((956*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] + (104*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 
     (1835*G[1, 1, 0, 0, x]*RATIO[x])/6 + ((922*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x] - (53*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 - 
     (2083*G[1, 1, 0, 1, x]*RATIO[x])/6 - ((614*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] + (187*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
     (2083*G[1, 1, 1, 0, x]*RATIO[x])/6 - (202*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x] - (100*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 + 
     (841*G[1, 1, 1, 1, x]*RATIO[x])/2 + (296*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x] - (197*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 - 
     456*G[0, 0, 0, 0, 0, x]*RATIO[x] - (32*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] + 364*G[0, 0, 0, 0, 1, x]*RATIO[x] + 
     (112*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] + 364*G[0, 0, 0, 1, 0, x]*
      RATIO[x] + (72*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     178*G[0, 0, 0, 1, 1, x]*RATIO[x] - (120*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + 252*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (36*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (34*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - (76*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (34*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (176*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] - 154*G[0, 0, 1, 1, 1, x]*
      RATIO[x] + (56*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
     60*G[0, 1, 0, 0, 0, x]*RATIO[x] + (68*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - (212*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (72*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     (212*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - (28*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] - (202*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + 
     (28*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (76*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - (120*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - (638*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (4*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - 
     (638*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - (140*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] + 334*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (44*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 24*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (248*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
     (50*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - (8*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] - (50*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - 
     (176*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
     (56*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + (20*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] + (422*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     (224*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     (620*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - (20*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (620*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (96*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] + 134*G[1, 0, 1, 1, 1, x]*
      RATIO[x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     264*G[1, 1, 0, 0, 0, x]*RATIO[x] + (36*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (524*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (136*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     (524*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - (116*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x] + 216*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     (104*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 268*G[1, 1, 1, 0, 0, x]*
      RATIO[x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + 
     312*G[1, 1, 1, 0, 1, x]*RATIO[x] + (180*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x] + 312*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
     (284*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 272*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - (140*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     320*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 28*G[0, 0, 0, 0, 0, 1, x]*
      RATIO[x] + 28*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 
     84*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 84*G[0, 0, 0, 1, 0, 0, x]*
      RATIO[x] - 12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 
     12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] - 116*G[0, 0, 0, 1, 1, 1, x]*
      RATIO[x] - 220*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 
     64*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] + 64*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x] - 124*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     216*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 24*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x] - 24*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] + 
     204*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 116*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 12*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 60*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x] + 66*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     70*G[0, 1, 0, 1, 0, 1, x]*RATIO[x] - 70*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x] + 186*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] - 
     140*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] + 32*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x] + 32*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 
     64*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 90*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x] + 50*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + 
     50*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] - 182*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x] + 348*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     140*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 140*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 100*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     204*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 4*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x] - 4*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] + 
     108*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] - 200*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 68*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     68*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] + 144*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] - 104*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     104*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 104*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 200*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     28*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 108*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 108*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     112*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] - 98*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x] + 122*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 
     122*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] - 162*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 40*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     144*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 144*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 140*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     238*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 130*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 130*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     150*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + Log[mu2/s]^4*
      (Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
       G[1, 1, x] + (-17/2 - (12*I)*Pi + (73*Pi^2)/12 - 12*G[0, x] - 
         (12*I)*Pi*G[0, x] + (15*G[1, x])/2 + (10*I)*Pi*G[1, x] - 
         12*G[0, 0, x] + 10*G[0, 1, x] + 10*G[1, 0, x] - 5*G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - 
         G[1, 0, x] + G[1, 1, x])*RATIO[x]) + (409*Zeta[3])/3 + 
     (344*I)*Pi*Zeta[3] - (104*Pi^2*Zeta[3])/3 + ((82*I)/3)*Pi^3*Zeta[3] + 
     177*G[0, x]*Zeta[3] + (158*I)*Pi*G[0, x]*Zeta[3] + 
     118*Pi^2*G[0, x]*Zeta[3] - 297*G[1, x]*Zeta[3] - 
     ((146*I)/3)*Pi*G[1, x]*Zeta[3] + (50*Pi^2*G[1, x]*Zeta[3])/3 + 
     142*G[0, 0, x]*Zeta[3] - (264*I)*Pi*G[0, 0, x]*Zeta[3] - 
     246*G[0, 1, x]*Zeta[3] + (100*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (8*G[1, 0, x]*Zeta[3])/3 + (4*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (956*G[1, 1, x]*Zeta[3])/3 + (64*I)*Pi*G[1, 1, x]*Zeta[3] - 
     4*G[0, 0, 0, x]*Zeta[3] - 56*G[0, 0, 1, x]*Zeta[3] - 
     28*G[0, 1, 0, x]*Zeta[3] + 124*G[0, 1, 1, x]*Zeta[3] - 
     76*G[1, 0, 0, x]*Zeta[3] + 72*G[1, 0, 1, x]*Zeta[3] + 
     156*G[1, 1, 0, x]*Zeta[3] - 164*G[1, 1, 1, x]*Zeta[3] - 
     (1117*RATIO[(1 - x)^(-1)]*Zeta[3])/6 - (24*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (151*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/6 - 
     ((80*I)/3)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     30*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (24*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (752*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 - 124*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (12*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (118*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     12*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (688*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 144*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (296*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     60*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (40*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 102*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (64*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     568*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     352*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     464*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     224*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     96*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     96*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     72*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (36*I)*Pi*G[1, x]*RATIO[x^(-2)]*Zeta[3] + 12*G[1, 1, x]*RATIO[x^(-2)]*
      Zeta[3] + (36*I)*Pi*RATIO[x^(-1)]*Zeta[3] + 140*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - (108*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     36*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 304*RATIO[x]*Zeta[3] + 
     ((250*I)/3)*Pi*RATIO[x]*Zeta[3] + (106*Pi^2*RATIO[x]*Zeta[3])/3 + 
     ((106*I)/3)*Pi^3*RATIO[x]*Zeta[3] - (269*G[0, x]*RATIO[x]*Zeta[3])/3 - 
     (78*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 118*Pi^2*G[0, x]*RATIO[x]*Zeta[3] - 
     (19*G[1, x]*RATIO[x]*Zeta[3])/3 + ((598*I)/3)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] + (50*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 - 
     222*G[0, 0, x]*RATIO[x]*Zeta[3] - (264*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] + 178*G[0, 1, x]*RATIO[x]*Zeta[3] + (4*I)*Pi*G[0, 1, x]*
      RATIO[x]*Zeta[3] + (508*G[1, 0, x]*RATIO[x]*Zeta[3])/3 + 
     (4*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] - (520*G[1, 1, x]*RATIO[x]*Zeta[3])/
      3 + (160*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 4*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] + 136*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 
     20*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 164*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 
     76*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 120*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 
     108*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 124*G[1, 1, 1, x]*RATIO[x]*
      Zeta[3] - 4*Zeta[3]^2 + 292*RATIO[(1 - x)^(-1)]*Zeta[3]^2 - 
     28*RATIO[x]*Zeta[3]^2 + Log[mu2/s]^3*(3*Pi^2 + (3*I)*Pi^3 - 6*G[0, x] - 
       (6*I)*Pi*G[0, x] + 3*Pi^2*G[0, x] + 6*G[1, x] + (6*I)*Pi*G[1, x] - 
       2*Pi^2*G[1, x] - 6*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 4*G[0, 1, x] - 
       (6*I)*Pi*G[0, 1, x] + 4*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
       2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
       16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 
       16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
       12*G[1, 1, 1, x] + (3*Pi^2 + (3*I)*Pi^3 + 3*Pi^2*G[0, x] - 
         2*Pi^2*G[1, x] + 6*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
         6*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 
         16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
         12*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (-111/4 - (50*I)*Pi + (35*Pi^2)/2 + (6*I)*Pi^3 - 50*G[0, x] - 
         (36*I)*Pi*G[0, x] + (50*Pi^2*G[0, x])/3 + 34*G[1, x] + 
         (48*I)*Pi*G[1, x] - (73*Pi^2*G[1, x])/3 - 36*G[0, 0, x] - 
         (32*I)*Pi*G[0, 0, x] + 48*G[0, 1, x] + (48*I)*Pi*G[0, 1, x] + 
         48*G[1, 0, x] + (48*I)*Pi*G[1, 0, x] - 30*G[1, 1, x] - 
         (40*I)*Pi*G[1, 1, x] - 32*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
         48*G[0, 1, 0, x] - 40*G[0, 1, 1, x] + 48*G[1, 0, 0, x] - 
         40*G[1, 0, 1, x] - 40*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
         12*Zeta[3])) + Log[mu2/s]^2*((31*Pi^2)/6 + (8*I)*Pi^3 - 
       (121*Pi^4)/30 - 33*G[0, x] - (30*I)*Pi*G[0, x] + (49*Pi^2*G[0, x])/3 + 
       (6*I)*Pi^3*G[0, x] + 33*G[1, x] + (30*I)*Pi*G[1, x] - 
       (58*Pi^2*G[1, x])/3 - (10*I)*Pi^3*G[1, x] - 51*G[0, 0, x] - 
       (20*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 + 39*G[0, 1, x] + 
       (16*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/3 + 39*G[1, 0, x] + 
       (16*I)*Pi*G[1, 0, x] + (11*Pi^2*G[1, 0, x])/3 - 27*G[1, 1, x] - 
       (12*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/3 + 2*G[0, 0, 0, x] + 
       (48*I)*Pi*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
       (40*I)*Pi*G[0, 1, 1, x] - 8*G[1, 0, 0, x] - (56*I)*Pi*G[1, 0, 0, x] + 
       12*G[1, 0, 1, x] + (52*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
       (52*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] + 
       68*G[0, 0, 0, 0, x] - 74*G[0, 0, 0, 1, x] - 74*G[0, 0, 1, 0, x] + 
       78*G[0, 0, 1, 1, x] - 70*G[0, 1, 0, 0, x] + 74*G[0, 1, 0, 1, x] + 
       74*G[0, 1, 1, 0, x] - 76*G[0, 1, 1, 1, x] - 86*G[1, 0, 0, 0, x] + 
       78*G[1, 0, 0, 1, x] + 78*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] + 
       86*G[1, 1, 0, 0, x] - 76*G[1, 1, 0, 1, x] - 76*G[1, 1, 1, 0, x] + 
       64*G[1, 1, 1, 1, x] + ((12*I)*Pi*G[1, x] + 12*G[1, 1, x])*
        RATIO[x^(-1)] + 4*Zeta[3] + (12*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - 
       8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(-1051/16 - (93*I)*Pi + 
         (134*Pi^2)/3 - (2*I)*Pi^3 - (1121*Pi^4)/360 - 93*G[0, x] - 
         (96*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + (10*I)*Pi^3*G[0, x] + 
         (333*G[1, x])/4 + (150*I)*Pi*G[1, x] - (105*Pi^2*G[1, x])/2 - 
         (18*I)*Pi^3*G[1, x] - 96*G[0, 0, x] + (46*Pi^2*G[0, 0, x])/3 + 
         150*G[0, 1, x] + (108*I)*Pi*G[0, 1, x] - (182*Pi^2*G[0, 1, x])/3 + 
         150*G[1, 0, x] + (108*I)*Pi*G[1, 0, x] - 50*Pi^2*G[1, 0, x] - 
         102*G[1, 1, x] - (144*I)*Pi*G[1, 1, x] + 73*Pi^2*G[1, 1, x] + 
         108*G[0, 0, 1, x] + (96*I)*Pi*G[0, 0, 1, x] + 108*G[0, 1, 0, x] + 
         (96*I)*Pi*G[0, 1, 0, x] - 144*G[0, 1, 1, x] - 
         (128*I)*Pi*G[0, 1, 1, x] + 108*G[1, 0, 0, x] + 
         (96*I)*Pi*G[1, 0, 0, x] - 144*G[1, 0, 1, x] - 
         (144*I)*Pi*G[1, 0, 1, x] - 144*G[1, 1, 0, x] - 
         (144*I)*Pi*G[1, 1, 0, x] + 90*G[1, 1, 1, x] + 
         (120*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] + 
         64*G[0, 0, 0, 1, x] + 64*G[0, 0, 1, 0, x] - 112*G[0, 0, 1, 1, x] + 
         64*G[0, 1, 0, 0, x] - 112*G[0, 1, 0, 1, x] - 112*G[0, 1, 1, 0, x] + 
         104*G[0, 1, 1, 1, x] + 96*G[1, 0, 0, 0, x] - 144*G[1, 0, 0, 1, x] - 
         144*G[1, 0, 1, 0, x] + 120*G[1, 0, 1, 1, x] - 144*G[1, 1, 0, 0, x] + 
         120*G[1, 1, 0, 1, x] + 120*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
         51*Zeta[3] + (32*I)*Pi*Zeta[3] + 48*G[0, x]*Zeta[3] - 
         36*G[1, x]*Zeta[3]) + RATIO[x]*((21*Pi^2)/2 + (9*I)*Pi^3 - 
         (121*Pi^4)/30 + (43*Pi^2*G[0, x])/3 + (6*I)*Pi^3*G[0, x] - 
         (25*Pi^2*G[1, x])/3 - (10*I)*Pi^3*G[1, x] + 21*G[0, 0, x] + 
         (18*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 21*G[0, 1, x] - 
         (18*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/3 - 21*G[1, 0, x] - 
         (18*I)*Pi*G[1, 0, x] + (11*Pi^2*G[1, 0, x])/3 + 21*G[1, 1, x] + 
         (18*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/3 + 74*G[0, 0, 0, x] + 
         (48*I)*Pi*G[0, 0, 0, x] - 74*G[0, 0, 1, x] - 
         (44*I)*Pi*G[0, 0, 1, x] - 74*G[0, 1, 0, x] - 
         (44*I)*Pi*G[0, 1, 0, x] + 74*G[0, 1, 1, x] + 
         (40*I)*Pi*G[0, 1, 1, x] - 62*G[1, 0, 0, x] - 
         (56*I)*Pi*G[1, 0, 0, x] + 62*G[1, 0, 1, x] + 
         (52*I)*Pi*G[1, 0, 1, x] + 62*G[1, 1, 0, x] + 
         (52*I)*Pi*G[1, 1, 0, x] - 62*G[1, 1, 1, x] - 
         (48*I)*Pi*G[1, 1, 1, x] + 68*G[0, 0, 0, 0, x] - 
         74*G[0, 0, 0, 1, x] - 74*G[0, 0, 1, 0, x] + 78*G[0, 0, 1, 1, x] - 
         70*G[0, 1, 0, 0, x] + 74*G[0, 1, 0, 1, x] + 74*G[0, 1, 1, 0, x] - 
         76*G[0, 1, 1, 1, x] - 86*G[1, 0, 0, 0, x] + 78*G[1, 0, 0, 1, x] + 
         78*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] + 86*G[1, 1, 0, 0, x] - 
         76*G[1, 1, 0, 1, x] - 76*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] - 
         12*Zeta[3] + (12*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - 
         8*G[1, x]*Zeta[3])) - (236*Zeta[5])/3 - (148*I)*Pi*Zeta[5] + 
     238*G[0, x]*Zeta[5] - 236*G[1, x]*Zeta[5] + 112*RATIO[(1 - x)^(-1)]*
      Zeta[5] - (160*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     352*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 60*G[1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] - (272*RATIO[x]*Zeta[5])/3 + (332*I)*Pi*RATIO[x]*Zeta[5] + 
     238*G[0, x]*RATIO[x]*Zeta[5] - 236*G[1, x]*RATIO[x]*Zeta[5] + 
     Log[mu2/s]*((5*Pi^2)/4 - (I/3)*Pi^3 + (107*Pi^4)/30 - (I/45)*Pi^5 - 
       (141*G[0, x])/2 - (108*I)*Pi*G[0, x] + (92*Pi^2*G[0, x])/3 - 
       (11*I)*Pi^3*G[0, x] + (239*Pi^4*G[0, x])/45 + (141*G[1, x])/2 + 
       (108*I)*Pi*G[1, x] - (142*Pi^2*G[1, x])/3 - ((76*I)/3)*Pi^3*G[1, x] + 
       (161*Pi^4*G[1, x])/15 - (435*G[0, 0, x])/2 - (146*I)*Pi*G[0, 0, x] - 
       (2*Pi^2*G[0, 0, x])/3 - (23*I)*Pi^3*G[0, 0, x] + (351*G[0, 1, x])/2 + 
       (124*I)*Pi*G[0, 1, x] - 27*Pi^2*G[0, 1, x] - 
       ((5*I)/3)*Pi^3*G[0, 1, x] + (351*G[1, 0, x])/2 + 
       (124*I)*Pi*G[1, 0, x] - 27*Pi^2*G[1, 0, x] - 
       ((7*I)/3)*Pi^3*G[1, 0, x] - (267*G[1, 1, x])/2 - 
       (102*I)*Pi*G[1, 1, x] + (121*Pi^2*G[1, 1, x])/3 + 
       (17*I)*Pi^3*G[1, 1, x] - 204*G[0, 0, 0, x] - (60*I)*Pi*G[0, 0, 0, x] - 
       37*Pi^2*G[0, 0, 0, x] + 160*G[0, 0, 1, x] + (54*I)*Pi*G[0, 0, 1, x] + 
       (58*Pi^2*G[0, 0, 1, x])/3 + 160*G[0, 1, 0, x] + 
       (54*I)*Pi*G[0, 1, 0, x] + (56*Pi^2*G[0, 1, 0, x])/3 - 
       114*G[0, 1, 1, x] - (44*I)*Pi*G[0, 1, 1, x] - (17*Pi^2*G[0, 1, 1, x])/
        3 + 148*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 0, x] + 
       50*Pi^2*G[1, 0, 0, x] - 102*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
       (113*Pi^2*G[1, 0, 1, x])/3 - 102*G[1, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, x] - (113*Pi^2*G[1, 1, 0, x])/3 + 
       54*G[1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, x] + 30*Pi^2*G[1, 1, 1, x] - 
       132*G[0, 0, 0, 0, x] - (76*I)*Pi*G[0, 0, 0, 0, x] + 
       68*G[0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 1, x] + 
       68*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] - 
       6*G[0, 0, 1, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, x] + 
       68*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] + 
       (36*I)*Pi*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 0, x] - 54*G[0, 1, 1, 1, x] - 
       (76*I)*Pi*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
       (100*I)*Pi*G[1, 0, 0, 0, x] + 26*G[1, 0, 0, 1, x] + 
       (104*I)*Pi*G[1, 0, 0, 1, x] + 26*G[1, 0, 1, 0, x] + 
       (104*I)*Pi*G[1, 0, 1, 0, x] - 46*G[1, 0, 1, 1, x] - 
       (104*I)*Pi*G[1, 0, 1, 1, x] + 58*G[1, 1, 0, 0, x] + 
       (148*I)*Pi*G[1, 1, 0, 0, x] - 78*G[1, 1, 0, 1, x] - 
       (148*I)*Pi*G[1, 1, 0, 1, x] - 78*G[1, 1, 1, 0, x] - 
       (148*I)*Pi*G[1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, x] + 
       (144*I)*Pi*G[1, 1, 1, 1, x] - 380*G[0, 0, 0, 0, 0, x] + 
       168*G[0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 1, 0, x] + 
       8*G[0, 0, 0, 1, 1, x] + 192*G[0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] - 
       124*G[0, 0, 1, 1, 1, x] + 172*G[0, 1, 0, 0, 0, x] - 
       24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] - 
       88*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] - 
       100*G[0, 1, 1, 0, 1, x] - 100*G[0, 1, 1, 1, 0, x] + 
       176*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] + 
       32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] - 
       84*G[1, 0, 0, 1, 1, x] + 44*G[1, 0, 1, 0, 0, x] - 
       96*G[1, 0, 1, 0, 1, x] - 96*G[1, 0, 1, 1, 0, x] + 
       128*G[1, 0, 1, 1, 1, x] + 116*G[1, 1, 0, 0, 0, x] - 
       140*G[1, 1, 0, 0, 1, x] - 140*G[1, 1, 0, 1, 0, x] + 
       144*G[1, 1, 0, 1, 1, x] - 172*G[1, 1, 1, 0, 0, x] + 
       176*G[1, 1, 1, 0, 1, x] + 176*G[1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, x] + ((36*I)*Pi*G[1, x] - 32*Pi^2*G[1, x] + 
         (32*I)*Pi*G[0, 1, x] + (32*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] - 
         (16*I)*Pi*G[1, 1, x] + 32*G[0, 1, 1, x] + 32*G[1, 0, 1, x] + 
         32*G[1, 1, 0, x] - 72*G[1, 1, 1, x])*RATIO[x^(-1)] + 12*Zeta[3] + 
       (44*I)*Pi*Zeta[3] - 44*Pi^2*Zeta[3] + 20*G[0, x]*Zeta[3] + 
       (24*I)*Pi*G[0, x]*Zeta[3] - 56*G[1, x]*Zeta[3] - 
       (48*I)*Pi*G[1, x]*Zeta[3] - 40*G[0, 0, x]*Zeta[3] + 
       8*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((69*Pi^2)/4 + (20*I)*Pi^3 + (9*Pi^4)/10 - (I/45)*Pi^5 + 
         36*Pi^2*G[0, x] + ((26*I)/3)*Pi^3*G[0, x] + (239*Pi^4*G[0, x])/45 - 
         19*Pi^2*G[1, x] - ((59*I)/3)*Pi^3*G[1, x] + (161*Pi^4*G[1, x])/15 + 
         (69*G[0, 0, x])/2 + (40*I)*Pi*G[0, 0, x] + (52*Pi^2*G[0, 0, x])/3 - 
         (23*I)*Pi^3*G[0, 0, x] - (69*G[0, 1, x])/2 - (40*I)*Pi*G[0, 1, x] - 
         (46*Pi^2*G[0, 1, x])/3 - ((5*I)/3)*Pi^3*G[0, 1, x] - 
         (69*G[1, 0, x])/2 - (40*I)*Pi*G[1, 0, x] - (46*Pi^2*G[1, 0, x])/3 - 
         ((7*I)/3)*Pi^3*G[1, 0, x] + (69*G[1, 1, x])/2 + 
         (40*I)*Pi*G[1, 1, x] + (37*Pi^2*G[1, 1, x])/3 + 
         (17*I)*Pi^3*G[1, 1, x] + 180*G[0, 0, 0, x] + 
         (56*I)*Pi*G[0, 0, 0, x] - 37*Pi^2*G[0, 0, 0, x] - 
         182*G[0, 0, 1, x] - (74*I)*Pi*G[0, 0, 1, x] + 
         (58*Pi^2*G[0, 0, 1, x])/3 - 182*G[0, 1, 0, x] - 
         (74*I)*Pi*G[0, 1, 0, x] + (56*Pi^2*G[0, 1, 0, x])/3 + 
         184*G[0, 1, 1, x] + (92*I)*Pi*G[0, 1, 1, x] - 
         (17*Pi^2*G[0, 1, 1, x])/3 - 146*G[1, 0, 0, x] - 
         (78*I)*Pi*G[1, 0, 0, x] + 50*Pi^2*G[1, 0, 0, x] + 
         148*G[1, 0, 1, x] + (96*I)*Pi*G[1, 0, 1, x] - 
         (113*Pi^2*G[1, 0, 1, x])/3 + 148*G[1, 1, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, x] - (113*Pi^2*G[1, 1, 0, x])/3 - 
         150*G[1, 1, 1, x] - (114*I)*Pi*G[1, 1, 1, x] + 
         30*Pi^2*G[1, 1, 1, x] + 140*G[0, 0, 0, 0, x] - 
         (76*I)*Pi*G[0, 0, 0, 0, x] - 232*G[0, 0, 0, 1, x] + 
         (28*I)*Pi*G[0, 0, 0, 1, x] - 232*G[0, 0, 1, 0, x] + 
         (28*I)*Pi*G[0, 0, 1, 0, x] + 306*G[0, 0, 1, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, x] - 188*G[0, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 262*G[0, 1, 0, 1, x] + 
         (36*I)*Pi*G[0, 1, 0, 1, x] + 262*G[0, 1, 1, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 0, x] - 318*G[0, 1, 1, 1, x] - 
         (76*I)*Pi*G[0, 1, 1, 1, x] - 172*G[1, 0, 0, 0, x] - 
         (100*I)*Pi*G[1, 0, 0, 0, x] + 218*G[1, 0, 0, 1, x] + 
         (104*I)*Pi*G[1, 0, 0, 1, x] + 218*G[1, 0, 1, 0, x] + 
         (104*I)*Pi*G[1, 0, 1, 0, x] - 246*G[1, 0, 1, 1, x] - 
         (104*I)*Pi*G[1, 0, 1, 1, x] + 218*G[1, 1, 0, 0, x] + 
         (148*I)*Pi*G[1, 1, 0, 0, x] - 246*G[1, 1, 0, 1, x] - 
         (148*I)*Pi*G[1, 1, 0, 1, x] - 246*G[1, 1, 1, 0, x] - 
         (148*I)*Pi*G[1, 1, 1, 0, x] + 256*G[1, 1, 1, 1, x] + 
         (144*I)*Pi*G[1, 1, 1, 1, x] - 380*G[0, 0, 0, 0, 0, x] + 
         168*G[0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 1, 0, x] + 
         8*G[0, 0, 0, 1, 1, x] + 192*G[0, 0, 1, 0, 0, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] - 
         124*G[0, 0, 1, 1, 1, x] + 172*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] - 
         88*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] - 
         100*G[0, 1, 1, 0, 1, x] - 100*G[0, 1, 1, 1, 0, x] + 
         176*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] + 
         32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] - 
         84*G[1, 0, 0, 1, 1, x] + 44*G[1, 0, 1, 0, 0, x] - 
         96*G[1, 0, 1, 0, 1, x] - 96*G[1, 0, 1, 1, 0, x] + 
         128*G[1, 0, 1, 1, 1, x] + 116*G[1, 1, 0, 0, 0, x] - 
         140*G[1, 1, 0, 0, 1, x] - 140*G[1, 1, 0, 1, 0, x] + 
         144*G[1, 1, 0, 1, 1, x] - 172*G[1, 1, 1, 0, 0, x] + 
         176*G[1, 1, 1, 0, 1, x] + 176*G[1, 1, 1, 1, 0, x] - 
         160*G[1, 1, 1, 1, 1, x] - 36*Zeta[3] + (4*I)*Pi*Zeta[3] - 
         44*Pi^2*Zeta[3] - 44*G[0, x]*Zeta[3] + (24*I)*Pi*G[0, x]*Zeta[3] - 
         (48*I)*Pi*G[1, x]*Zeta[3] - 40*G[0, 0, x]*Zeta[3] + 
         8*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         8*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (-1495/16 - ((511*I)/4)*Pi - (97*Pi^2)/8 - ((13*I)/3)*Pi^3 - 
         (263*Pi^4)/40 - ((11*I)/2)*Pi^5 - (511*G[0, x])/4 - 
         (13*Pi^2*G[0, x])/3 + (24*I)*Pi^3*G[0, x] - (161*Pi^4*G[0, x])/6 + 
         (1051*G[1, x])/8 + (186*I)*Pi*G[1, x] - (268*Pi^2*G[1, x])/3 + 
         (4*I)*Pi^3*G[1, x] + (1121*Pi^4*G[1, x])/180 + 40*Pi^2*G[0, 0, x] + 
         ((236*I)/3)*Pi^3*G[0, 0, x] + 186*G[0, 1, x] + 
         (192*I)*Pi*G[0, 1, x] - 28*Pi^2*G[0, 1, x] - 
         (48*I)*Pi^3*G[0, 1, x] + 186*G[1, 0, x] + (192*I)*Pi*G[1, 0, x] + 
         4*Pi^2*G[1, 0, x] - (20*I)*Pi^3*G[1, 0, x] - (333*G[1, 1, x])/2 - 
         (300*I)*Pi*G[1, 1, x] + 105*Pi^2*G[1, 1, x] + 
         (36*I)*Pi^3*G[1, 1, x] + 108*Pi^2*G[0, 0, 0, x] + 
         192*G[0, 0, 1, x] - (260*Pi^2*G[0, 0, 1, x])/3 + 192*G[0, 1, 0, x] - 
         (176*Pi^2*G[0, 1, 0, x])/3 - 300*G[0, 1, 1, x] - 
         (168*I)*Pi*G[0, 1, 1, x] + (308*Pi^2*G[0, 1, 1, x])/3 + 
         192*G[1, 0, 0, x] - (92*Pi^2*G[1, 0, 0, x])/3 - 300*G[1, 0, 1, x] - 
         (216*I)*Pi*G[1, 0, 1, x] + (364*Pi^2*G[1, 0, 1, x])/3 - 
         300*G[1, 1, 0, x] - (216*I)*Pi*G[1, 1, 0, x] + 
         100*Pi^2*G[1, 1, 0, x] + 204*G[1, 1, 1, x] + 
         (288*I)*Pi*G[1, 1, 1, x] - 146*Pi^2*G[1, 1, 1, x] + 
         96*G[0, 0, 0, 0, x] + (88*I)*Pi*G[0, 0, 0, 0, x] - 
         96*G[0, 0, 0, 1, x] - (88*I)*Pi*G[0, 0, 0, 1, x] - 
         96*G[0, 0, 1, 0, x] - (88*I)*Pi*G[0, 0, 1, 0, x] - 
         120*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] - 
         96*G[0, 1, 0, 0, x] - (88*I)*Pi*G[0, 1, 0, 0, x] - 
         120*G[0, 1, 0, 1, x] - (64*I)*Pi*G[0, 1, 0, 1, x] - 
         120*G[0, 1, 1, 0, x] - (64*I)*Pi*G[0, 1, 1, 0, x] + 
         240*G[0, 1, 1, 1, x] + (144*I)*Pi*G[0, 1, 1, 1, x] - 
         216*G[1, 0, 0, 1, x] - (192*I)*Pi*G[1, 0, 0, 1, x] - 
         216*G[1, 0, 1, 0, x] - (192*I)*Pi*G[1, 0, 1, 0, x] + 
         288*G[1, 0, 1, 1, x] + (256*I)*Pi*G[1, 0, 1, 1, x] - 
         216*G[1, 1, 0, 0, x] - (192*I)*Pi*G[1, 1, 0, 0, x] + 
         288*G[1, 1, 0, 1, x] + (288*I)*Pi*G[1, 1, 0, 1, x] + 
         288*G[1, 1, 1, 0, x] + (288*I)*Pi*G[1, 1, 1, 0, x] - 
         180*G[1, 1, 1, 1, x] - (240*I)*Pi*G[1, 1, 1, 1, x] + 
         440*G[0, 0, 0, 0, 0, x] - 416*G[0, 0, 0, 0, 1, x] - 
         416*G[0, 0, 0, 1, 0, x] + 200*G[0, 0, 0, 1, 1, x] - 
         416*G[0, 0, 1, 0, 0, x] + 200*G[0, 0, 1, 0, 1, x] + 
         200*G[0, 0, 1, 1, 0, x] - 328*G[0, 1, 0, 0, 0, x] + 
         112*G[0, 1, 0, 0, 1, x] + 112*G[0, 1, 0, 1, 0, x] + 
         48*G[0, 1, 0, 1, 1, x] + 112*G[0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] - 
         112*G[0, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, x] - 
         128*G[1, 0, 0, 0, 1, x] - 128*G[1, 0, 0, 1, 0, x] + 
         224*G[1, 0, 0, 1, 1, x] - 128*G[1, 0, 1, 0, 0, x] + 
         224*G[1, 0, 1, 0, 1, x] + 224*G[1, 0, 1, 1, 0, x] - 
         208*G[1, 0, 1, 1, 1, x] - 192*G[1, 1, 0, 0, 0, x] + 
         288*G[1, 1, 0, 0, 1, x] + 288*G[1, 1, 0, 1, 0, x] - 
         240*G[1, 1, 0, 1, 1, x] + 288*G[1, 1, 1, 0, 0, x] - 
         240*G[1, 1, 1, 0, 1, x] - 240*G[1, 1, 1, 1, 0, x] + 
         120*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] + (12*I)*Pi*Zeta[3] + 
         (118*Pi^2*Zeta[3])/3 + 60*G[0, x]*Zeta[3] - (40*I)*Pi*G[0, x]*
          Zeta[3] - 102*G[1, x]*Zeta[3] - (64*I)*Pi*G[1, x]*Zeta[3] - 
         96*G[0, 1, x]*Zeta[3] - 96*G[1, 0, x]*Zeta[3] + 
         72*G[1, 1, x]*Zeta[3] + 60*Zeta[5])))/Nc^3 + 
   Nc^3*((-1075*Pi^2)/18 + ((17*I)/6)*Pi^3 + (1039*Pi^4)/360 - (I/40)*Pi^5 - 
     (787*Pi^2*G[1, x])/18 - ((7*I)/6)*Pi^3*G[1, x] - (14*Pi^4*G[1, x])/15 - 
     ((1126*I)/3)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
     ((17*I)/2)*Pi^3*G[0, 1, x] + ((1126*I)/3)*Pi*G[1, 1, x] + 
     (71*Pi^2*G[1, 1, x])/6 + ((5*I)/2)*Pi^3*G[1, 1, x] - 
     (165*I)*Pi*G[0, 0, 1, x] - 16*Pi^2*G[0, 0, 1, x] - 
     (1126*G[0, 1, 1, x])/3 + (273*I)*Pi*G[0, 1, 1, x] + 
     25*Pi^2*G[0, 1, 1, x] + (150*I)*Pi*G[1, 0, 1, x] + 
     16*Pi^2*G[1, 0, 1, x] + (1126*G[1, 1, 1, x])/3 - 
     (258*I)*Pi*G[1, 1, 1, x] - 25*Pi^2*G[1, 1, 1, x] + 
     (24*I)*Pi*G[0, 0, 0, 1, x] - 165*G[0, 0, 1, 1, x] + 
     (36*I)*Pi*G[0, 0, 1, 1, x] - (15*I)*Pi*G[0, 1, 0, 1, x] + 
     369*G[0, 1, 1, 1, x] - (93*I)*Pi*G[0, 1, 1, 1, x] + 
     (24*I)*Pi*G[1, 0, 0, 1, x] + 150*G[1, 0, 1, 1, x] - 
     (60*I)*Pi*G[1, 0, 1, 1, x] + (3*I)*Pi*G[1, 1, 0, 1, x] - 
     354*G[1, 1, 1, 1, x] + (81*I)*Pi*G[1, 1, 1, 1, x] + 
     24*G[0, 0, 0, 1, 1, x] + 36*G[0, 0, 1, 1, 1, x] - 
     15*G[0, 1, 0, 1, 1, x] - 93*G[0, 1, 1, 1, 1, x] + 
     24*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 1, 1, x] + 
     3*G[1, 1, 0, 1, 1, x] + 81*G[1, 1, 1, 1, 1, x] + 
     (-11/3 - ((67*I)/9)*Pi - (9*Pi^2)/4 + G[1, x]/3 - I*Pi*G[1, x] - 
       G[1, 1, x])*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
     (-14/9 + I*Pi)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
     (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/6 + 209*Zeta[3] + 
     (101*I)*Pi*Zeta[3] + 9*Pi^2*Zeta[3] + 185*G[1, x]*Zeta[3] - 
     (24*I)*Pi*G[1, x]*Zeta[3] + 57*G[0, 1, x]*Zeta[3] - 
     117*G[1, 1, x]*Zeta[3] + Log[mu2/s]^3*RATIO[(1 - x)^(-1)]*
      (2581/108 - ((496*I)/27)*Pi + (239*Pi^2)/18 - ((7*I)/3)*Pi^3 - 
       (100*G[1, x])/27 + ((112*I)/9)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 
       (100*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] + 14*Zeta[3]) + 
     RATIO[x^(-1)]*(((1075*I)/3)*Pi*G[1, x] - (28*Pi^2*G[1, x])/3 + 
       (10*I)*Pi^3*G[1, x] + (64*I)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] + 
       (1075*G[1, 1, x])/3 - (196*I)*Pi*G[1, 1, x] - 18*Pi^2*G[1, 1, x] - 
       (24*I)*Pi*G[0, 0, 1, x] + 64*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] + 
       (24*I)*Pi*G[1, 0, 1, x] - 292*G[1, 1, 1, x] + 
       (72*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] + 
       24*G[1, 0, 1, 1, x] + 72*G[1, 1, 1, 1, x] - 72*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(2*Pi^2 + 2*Pi^2*G[1, x] + (12*I)*Pi*G[0, 1, x] - 
       (12*I)*Pi*G[1, 1, x] + 12*G[0, 1, 1, x] - 12*G[1, 1, 1, x] + 
       ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*((11*Pi^4)/30 - 2*Pi^2*G[0, 1, x] + 2*Pi^2*G[1, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 0, 1, 1, x] + 12*G[0, 1, 1, 1, x] + 12*G[1, 0, 1, 1, x] - 
         12*G[1, 1, 1, 1, x] + (12*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (93233/1296 + ((1157*I)/18)*Pi + (493*Pi^2)/18 + ((199*I)/18)*Pi^3 + 
         (53*Pi^4)/40 - (89*G[1, x])/12 - ((92*I)/9)*Pi*G[1, x] - 
         30*Pi^2*G[1, x] + (5*I)*Pi^3*G[1, x] + ((22*I)/3)*Pi*G[0, 1, x] + 
         (4*Pi^2*G[0, 1, x])/3 + (8*G[1, 1, x])/9 + ((44*I)/3)*Pi*
          G[1, 1, x] + Pi^2*G[1, 1, x] + (22*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] - (56*G[1, 1, 1, x])/3 + 
         (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 12*G[1, 1, 1, 1, x] - 
         (464*Zeta[3])/9 + (34*I)*Pi*Zeta[3] - 12*G[1, x]*Zeta[3])) + 
     (75*Zeta[5])/2 + RATIO[(1 - x)^(-1)]*(-59208167/104976 + 
       ((328541*I)/1458)*Pi - (6092123*Pi^2)/69984 - ((3125*I)/243)*Pi^3 - 
       (40519*Pi^4)/9720 + ((11*I)/30)*Pi^5 + (4199*Pi^6)/408240 + 
       (173599*G[1, x])/486 - ((55879*I)/216)*Pi*G[1, x] + 
       (9763*Pi^2*G[1, x])/216 - ((116*I)/9)*Pi^3*G[1, x] + 
       (2801*Pi^4*G[1, x])/540 - ((13*I)/20)*Pi^5*G[1, x] - 
       ((1282*I)/9)*Pi*G[0, 1, x] + (151*Pi^2*G[0, 1, x])/9 - 
       (11*I)*Pi^3*G[0, 1, x] - (26*Pi^4*G[0, 1, x])/45 - 
       (242041*G[1, 1, x])/648 + ((6703*I)/27)*Pi*G[1, 1, x] + 
       (85*Pi^2*G[1, 1, x])/9 + ((155*I)/9)*Pi^3*G[1, 1, x] + 
       (27*Pi^4*G[1, 1, x])/20 - (36*I)*Pi*G[0, 0, 1, x] - 
       (1282*G[0, 1, 1, x])/9 + (85*I)*Pi*G[0, 1, 1, x] - 
       (17*Pi^2*G[0, 1, 1, x])/9 + ((176*I)/3)*Pi*G[1, 0, 1, x] + 
       (272*Pi^2*G[1, 0, 1, x])/9 - ((8*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (2531*G[1, 1, 1, x])/6 - ((2536*I)/9)*Pi*G[1, 1, 1, x] - 
       (62*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi^3*G[1, 1, 1, x] - 
       36*G[0, 0, 1, 1, x] - (44*I)*Pi*G[0, 1, 0, 1, x] - 
       (16*Pi^2*G[0, 1, 0, 1, x])/3 + (431*G[0, 1, 1, 1, x])/3 - 
       ((112*I)/3)*Pi*G[0, 1, 1, 1, x] - 6*Pi^2*G[0, 1, 1, 1, x] + 
       (176*G[1, 0, 1, 1, x])/3 - ((272*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       (40*Pi^2*G[1, 0, 1, 1, x])/3 - ((44*I)/3)*Pi*G[1, 1, 0, 1, x] - 
       (8*Pi^2*G[1, 1, 0, 1, x])/3 - (3880*G[1, 1, 1, 1, x])/9 + 
       ((712*I)/3)*Pi*G[1, 1, 1, 1, x] + 42*Pi^2*G[1, 1, 1, 1, x] - 
       44*G[0, 1, 0, 1, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 0, 1, x] - (208*G[0, 1, 1, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 1, 1, 1, 1, x] - (272*G[1, 0, 1, 1, 1, x])/3 + 
       (32*I)*Pi*G[1, 0, 1, 1, 1, x] - (44*G[1, 1, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 0, 1, 1, x] + (1000*G[1, 1, 1, 1, 1, x])/3 - 
       (120*I)*Pi*G[1, 1, 1, 1, 1, x] + 16*G[0, 1, 0, 1, 1, 1, x] + 
       12*G[0, 1, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 1, 1, 1, x] + 
       32*G[1, 0, 1, 1, 1, 1, x] + 8*G[1, 1, 0, 1, 1, 1, x] - 
       120*G[1, 1, 1, 1, 1, 1, x] - (159043*Zeta[3])/486 - 
       ((6841*I)/27)*Pi*Zeta[3] + (125*Pi^2*Zeta[3])/9 - 
       ((37*I)/9)*Pi^3*Zeta[3] + (509*G[1, x]*Zeta[3])/27 + 
       ((400*I)/9)*Pi*G[1, x]*Zeta[3] + (70*Pi^2*G[1, x]*Zeta[3])/3 + 
       132*G[0, 1, x]*Zeta[3] - (16*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (968*G[1, 1, x]*Zeta[3])/9 + (36*I)*Pi*G[1, 1, x]*Zeta[3] - 
       36*G[0, 1, 1, x]*Zeta[3] + 72*G[1, 1, 1, x]*Zeta[3] + 
       (422*Zeta[3]^2)/9 - 108*Zeta[5] + (50*I)*Pi*Zeta[5] - 
       120*G[1, x]*Zeta[5]) + RATIO[x]*((-7931*Pi^4)/1080 - 
       ((1259*I)/360)*Pi^5 - (989*Pi^6)/3780 + (22*Pi^4*G[1, x])/5 - 
       ((17*I)/15)*Pi^5*G[1, x] + (721*Pi^2*G[0, 1, x])/18 - 
       ((5*I)/6)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/5 - 
       (721*Pi^2*G[1, 1, x])/18 + ((5*I)/6)*Pi^3*G[1, 1, x] - 
       (Pi^4*G[1, 1, x])/5 + ((721*I)/3)*Pi*G[0, 0, 1, x] - 
       (160*Pi^2*G[0, 0, 1, x])/3 + (10*I)*Pi^3*G[0, 0, 1, x] - 
       ((721*I)/3)*Pi*G[0, 1, 1, x] + 49*Pi^2*G[0, 1, 1, x] - 
       (4*I)*Pi^3*G[0, 1, 1, x] - ((721*I)/3)*Pi*G[1, 0, 1, x] + 
       (88*Pi^2*G[1, 0, 1, x])/3 - (6*I)*Pi^3*G[1, 0, 1, x] + 
       ((721*I)/3)*Pi*G[1, 1, 1, x] - 25*Pi^2*G[1, 1, 1, x] + 
       (88*I)*Pi*G[0, 0, 0, 1, x] + 12*Pi^2*G[0, 0, 0, 1, x] + 
       (721*G[0, 0, 1, 1, x])/3 - (76*I)*Pi*G[0, 0, 1, 1, x] - 
       18*Pi^2*G[0, 0, 1, 1, x] - (13*I)*Pi*G[0, 1, 0, 1, x] - 
       8*Pi^2*G[0, 1, 0, 1, x] - (721*G[0, 1, 1, 1, x])/3 + 
       I*Pi*G[0, 1, 1, 1, x] + 14*Pi^2*G[0, 1, 1, 1, x] - 
       (232*I)*Pi*G[1, 0, 0, 1, x] - 44*Pi^2*G[1, 0, 0, 1, x] - 
       (721*G[1, 0, 1, 1, x])/3 + (220*I)*Pi*G[1, 0, 1, 1, x] + 
       58*Pi^2*G[1, 0, 1, 1, x] + (157*I)*Pi*G[1, 1, 0, 1, x] + 
       40*Pi^2*G[1, 1, 0, 1, x] + (721*G[1, 1, 1, 1, x])/3 - 
       (145*I)*Pi*G[1, 1, 1, 1, x] - 54*Pi^2*G[1, 1, 1, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 0, 1, x] + 88*G[0, 0, 0, 1, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       172*G[0, 0, 1, 1, 1, x] + (72*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       13*G[0, 1, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, 1, x] + 97*G[0, 1, 1, 1, 1, x] - 
       (36*I)*Pi*G[0, 1, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       232*G[1, 0, 0, 1, 1, x] + (120*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       316*G[1, 0, 1, 1, 1, x] - (192*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       157*G[1, 1, 0, 1, 1, x] - (120*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 241*G[1, 1, 1, 1, 1, x] + 
       (156*I)*Pi*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] - 
       24*G[0, 0, 0, 1, 1, 1, x] + 24*G[0, 0, 1, 0, 1, 1, x] + 
       72*G[0, 0, 1, 1, 1, 1, x] + 24*G[0, 1, 0, 1, 1, 1, x] - 
       36*G[0, 1, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 1, 1, x] + 120*G[1, 0, 0, 1, 1, 1, x] - 
       192*G[1, 0, 1, 1, 1, 1, x] - 120*G[1, 1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 1, 0, 1, 1, x] + 156*G[1, 1, 1, 1, 1, 1, x] - 
       ((721*I)/3)*Pi*Zeta[3] + (29*Pi^2*Zeta[3])/3 - (8*I)*Pi^3*Zeta[3] + 
       (144*I)*Pi*G[1, x]*Zeta[3] + 24*Pi^2*G[1, x]*Zeta[3] - 
       221*G[0, 1, x]*Zeta[3] + 221*G[1, 1, x]*Zeta[3] - 
       72*G[0, 0, 1, x]*Zeta[3] + 132*G[0, 1, 1, x]*Zeta[3] + 
       96*G[1, 0, 1, x]*Zeta[3] - 156*G[1, 1, 1, x]*Zeta[3] + 30*Zeta[3]^2 + 
       (665*Zeta[5])/2 + (162*I)*Pi*Zeta[5] - 60*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-16*Pi^2 + (4*I)*Pi^3 - 16*Pi^2*G[1, x] + 
       (4*I)*Pi^3*G[1, x] - (96*I)*Pi*G[0, 1, x] - 24*Pi^2*G[0, 1, x] + 
       (96*I)*Pi*G[1, 1, x] + 24*Pi^2*G[1, 1, x] - 96*G[0, 1, 1, x] + 
       (24*I)*Pi*G[0, 1, 1, x] + 96*G[1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, x] + 
       ((96*I)*Pi*G[1, x] + 24*Pi^2*G[1, x] + 96*G[1, 1, x] - 
         (24*I)*Pi*G[1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*((-44*Pi^4)/15 + ((11*I)/15)*Pi^5 + 16*Pi^2*G[0, 1, x] - 
         (4*I)*Pi^3*G[0, 1, x] - 16*Pi^2*G[1, 1, x] + (4*I)*Pi^3*G[1, 1, x] + 
         (96*I)*Pi*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] - 
         (96*I)*Pi*G[0, 1, 1, x] - 24*Pi^2*G[0, 1, 1, x] - 
         (96*I)*Pi*G[1, 0, 1, x] - 24*Pi^2*G[1, 0, 1, x] + 
         (96*I)*Pi*G[1, 1, 1, x] + 24*Pi^2*G[1, 1, 1, x] + 
         96*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] - 
         96*G[0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, 1, x] - 
         96*G[1, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, x] + 
         96*G[1, 1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, 1, x] - 
         (96*I)*Pi*Zeta[3] - 24*Pi^2*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (-96128/729 + ((55879*I)/216)*Pi - (66715*Pi^2)/1944 + 
         ((116*I)/9)*Pi^3 - (2603*Pi^4)/540 + ((13*I)/20)*Pi^5 + 
         (18601*G[1, x])/162 - ((5087*I)/27)*Pi*G[1, x] - 
         (289*Pi^2*G[1, x])/9 - ((59*I)/3)*Pi^3*G[1, x] - 2*Pi^4*G[1, x] - 
         ((176*I)/3)*Pi*G[0, 1, x] - (76*Pi^2*G[0, 1, x])/3 + 
         ((8*I)/3)*Pi^3*G[0, 1, x] - (9373*G[1, 1, x])/54 + 
         ((1360*I)/9)*Pi*G[1, 1, x] + (121*Pi^2*G[1, 1, x])/3 - 
         (6*I)*Pi^3*G[1, 1, x] - (176*G[0, 1, 1, x])/3 + 
         ((140*I)/3)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
         (448*G[1, 1, 1, x])/3 - ((400*I)/3)*Pi*G[1, 1, 1, x] - 
         24*Pi^2*G[1, 1, 1, x] + 32*G[0, 1, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, 1, x] - 96*G[1, 1, 1, 1, x] + 
         (24*I)*Pi*G[1, 1, 1, 1, x] - (2417*Zeta[3])/9 - 
         ((268*I)/9)*Pi*Zeta[3] - (211*Pi^2*Zeta[3])/9 + 
         (316*G[1, x]*Zeta[3])/3 - (52*I)*Pi*G[1, x]*Zeta[3] - 
         28*G[1, 1, x]*Zeta[3] + 136*Zeta[5]))))


==> anc/H_process3_qQb_Qbq_+-+-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(DD[i1, i4]*DD[i2, i3]*(1 - RATIO[(1 - x)^(-1)]))/Nc + 
 DD[i1, i2]*DD[i3, i4]*(-1 + RATIO[(1 - x)^(-1)])


==> anc/H_process3_qQb_Qbq_+-+-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 - 2*G[0, 1, x] - 
   2*G[1, 0, x] + 2*G[1, 1, x] + Log[mu2/s]^2*(-1 + RATIO[(1 - x)^(-1)]) + 
   (-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 + 2*G[0, 1, x] + 2*G[1, 0, x] - 
     2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
   Log[mu2/s]*(2/3 + 2*G[0, x] + (-2/3 - 2*G[0, x])*RATIO[(1 - x)^(-1)]) + 
   e*(80/27 - Pi^2/18 + G[0, x]/2 - (7*Pi^2*G[0, x])/6 - (35*G[1, x])/18 - 
     Pi^2*G[1, x] + (2*G[1, 1, x])/3 - 2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
     Log[mu2/s]^3*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
     Log[mu2/s]^2*(1/3 + G[0, x] + (-1/3 - G[0, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]*(13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 - 2*G[0, 1, x] - 
       2*G[1, 0, x] + 2*G[1, 1, x] + (-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 + 
         2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)]) + 
     (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
     RATIO[(1 - x)^(-1)]*(-80/27 + Pi^2/18 + (7*Pi^2*G[0, x])/6 + 
       (13*G[1, x])/9 + Pi^2*G[1, x] - (2*G[1, 1, x])/3 + 2*G[0, 0, 0, x] - 
       2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 
       2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - (20*Zeta[3])/3) + 
     (20*Zeta[3])/3) + e^2*(484/81 - (10*Pi^2)/27 + (7*Pi^4)/144 + G[0, x] - 
     (107*G[1, x])/27 + (Pi^2*G[1, x])/18 - G[0, 0, x] + Pi^2*G[0, 0, x] + 
     G[0, 1, x]/2 + (7*Pi^2*G[0, 1, x])/6 + G[1, 0, x]/2 + 
     (7*Pi^2*G[1, 0, x])/6 + (13*G[1, 1, x])/9 + (5*Pi^2*G[1, 1, x])/6 - 
     (2*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
     2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
     2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
     2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
     6*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(-1/12 + RATIO[(1 - x)^(-1)]/12) + 
     Log[mu2/s]^3*(1/9 + G[0, x]/3 + (-1/9 - G[0, x]/3)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(13/18 + (7*Pi^2)/12 - 
       G[1, x]/3 - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
       (-13/18 - (7*Pi^2)/12 + G[1, x]/3 + G[0, 1, x] + G[1, 0, x] - 
         G[1, 1, x])*RATIO[(1 - x)^(-1)]) + 
     RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
       (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
       (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
       G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
     (14*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/3 - 2*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(80/27 - Pi^2/18 + G[0, x]/2 - (7*Pi^2*G[0, x])/6 - 
       (35*G[1, x])/18 - Pi^2*G[1, x] + (2*G[1, 1, x])/3 - 2*G[0, 0, 0, x] + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
       2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + (-Pi^2/2 - G[0, 0, x] + 
         G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(-80/27 + Pi^2/18 + (7*Pi^2*G[0, x])/6 + 
         (13*G[1, x])/9 + Pi^2*G[1, x] - (2*G[1, 1, x])/3 + 2*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - (20*Zeta[3])/3) + 
       (20*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*(-484/81 + (13*Pi^2)/108 - 
       (7*Pi^4)/144 + (80*G[1, x])/27 - (Pi^2*G[1, x])/18 - Pi^2*G[0, 0, x] - 
       (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - (13*G[1, 1, x])/9 - 
       (5*Pi^2*G[1, 1, x])/6 + (2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
       (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3])) + 
   e^3*(2912/243 - (121*Pi^2)/162 - (47*Pi^4)/2160 + 2*G[0, x] + 
     (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - (646*G[1, x])/81 + 
     (89*Pi^2*G[1, x])/216 + (Pi^4*G[1, x])/60 - 2*G[0, 0, x] + G[0, 1, x] + 
     G[1, 0, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 + 
     (3*G[0, 0, 0, x])/2 - (5*Pi^2*G[0, 0, 0, x])/6 - G[0, 0, 1, x]/2 - 
     (7*Pi^2*G[0, 0, 1, x])/6 - G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/6 - 
     Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - 
     (7*Pi^2*G[1, 0, 1, x])/6 - G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/6 - 
     (17*G[1, 1, 1, x])/18 - (2*Pi^2*G[1, 1, 1, x])/3 + 
     (2*G[1, 1, 1, 1, x])/3 - 6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
     2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
     2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
     2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
     4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
     2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
     2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
     2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
     8*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/60 + RATIO[(1 - x)^(-1)]/60) + 
     Log[mu2/s]^4*(1/36 + G[0, x]/12 + (-1/36 - G[0, x]/12)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(13/54 + (7*Pi^2)/36 - 
       G[1, x]/9 - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3 + 
       (-13/54 - (7*Pi^2)/36 + G[1, x]/9 + G[0, 1, x]/3 + G[1, 0, x]/3 - 
         G[1, 1, x]/3)*RATIO[(1 - x)^(-1)]) - (209*Zeta[3])/54 - 
     (26*Pi^2*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/9 + 2*G[0, 0, x]*Zeta[3] + 
     (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
     (8*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(40/27 - Pi^2/36 + G[0, x]/4 - 
       (7*Pi^2*G[0, x])/12 - (35*G[1, x])/36 - (Pi^2*G[1, x])/2 + 
       G[1, 1, x]/3 - G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
       G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
       (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*
        RATIO[x] + RATIO[(1 - x)^(-1)]*(-40/27 + Pi^2/36 + 
         (7*Pi^2*G[0, x])/12 + (13*G[1, x])/18 + (Pi^2*G[1, x])/2 - 
         G[1, 1, x]/3 + G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (10*Zeta[3])/3) + 
       (10*Zeta[3])/3) + RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + 
       (3*Pi^2*G[0, x])/4 + (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/12 + 3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 
       3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - 
       (5*Pi^2*G[1, 1, x])/12 + 3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - 
       (3*G[0, 1, 0, x])/2 - (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 
       3*G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
       G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
       G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
       G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
       3*G[1, 1, 1, 1, x] - (3*Zeta[3])/2 + G[0, x]*Zeta[3] + 
       G[1, x]*Zeta[3]) + Log[mu2/s]*(484/81 - (10*Pi^2)/27 + (7*Pi^4)/144 + 
       G[0, x] - (107*G[1, x])/27 + (Pi^2*G[1, x])/18 - G[0, 0, x] + 
       Pi^2*G[0, 0, x] + G[0, 1, x]/2 + (7*Pi^2*G[0, 1, x])/6 + 
       G[1, 0, x]/2 + (7*Pi^2*G[1, 0, x])/6 + (13*G[1, 1, x])/9 + 
       (5*Pi^2*G[1, 1, x])/6 - (2*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
       (14*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/3 - 2*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + 
         (80*G[1, x])/27 - (Pi^2*G[1, x])/18 - Pi^2*G[0, 0, x] - 
         (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - (13*G[1, 1, x])/9 - 
         (5*Pi^2*G[1, 1, x])/6 + (2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
         (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3])) + 
     RATIO[(1 - x)^(-1)]*(-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + 
       (7*Pi^4*G[0, x])/144 + (484*G[1, x])/81 - (13*Pi^2*G[1, x])/108 - 
       (Pi^4*G[1, x])/60 - (80*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
       (5*Pi^2*G[0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 1, x])/6 + 
       (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 
       (7*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 + 
       (13*G[1, 1, 1, x])/9 + (2*Pi^2*G[1, 1, 1, x])/3 - 
       (2*G[1, 1, 1, 1, x])/3 + 6*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
       8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
       (14*G[1, x]*Zeta[3])/9 - 2*G[0, 0, x]*Zeta[3] - 
       (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 + 
       (8*G[1, 1, x]*Zeta[3])/3 - (72*Zeta[5])/5) + (72*Zeta[5])/5) + 
   (Nf*(-10/9 + (2*G[1, x])/3 + Log[mu2/s]*(-2/3 + (2*RATIO[(1 - x)^(-1)])/
         3) + (10/9 - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] + 
      e*(-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3 + 
        Log[mu2/s]^2*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
        (56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*
         RATIO[(1 - x)^(-1)] + Log[mu2/s]*(-10/9 + (2*G[1, x])/3 + 
          (10/9 - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)])) + 
      e^2*(-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - 
        (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + Log[mu2/s]^3*
         (-1/9 + RATIO[(1 - x)^(-1)]/9) + Log[mu2/s]^2*(-5/9 + G[1, x]/3 + 
          (5/9 - G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
        Log[mu2/s]*(-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3 + 
          (56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*
           RATIO[(1 - x)^(-1)]) + RATIO[(1 - x)^(-1)]*(328/81 - (5*Pi^2)/54 - 
          (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + (10*G[1, 1, x])/9 - 
          (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
      e^3*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[1, x])/81 - 
        (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
        (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/3 + 
        Log[mu2/s]^4*(-1/36 + RATIO[(1 - x)^(-1)]/36) + 
        Log[mu2/s]^3*(-5/27 + G[1, x]/9 + (5/27 - G[1, x]/9)*
           RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-28/27 + Pi^2/36 + 
          (5*G[1, x])/9 - G[1, 1, x]/3 + (28/27 - Pi^2/36 - (5*G[1, x])/9 + 
            G[1, 1, x]/3)*RATIO[(1 - x)^(-1)]) + (70*Zeta[3])/27 - 
        (14*G[1, x]*Zeta[3])/9 + Log[mu2/s]*(-328/81 + (5*Pi^2)/54 + 
          (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - (10*G[1, 1, x])/9 + 
          (2*G[1, 1, 1, x])/3 + RATIO[(1 - x)^(-1)]*(328/81 - (5*Pi^2)/54 - 
            (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + (10*G[1, 1, x])/9 - 
            (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
        RATIO[(1 - x)^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
          (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - 
          (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/
           3 - (70*Zeta[3])/27 + (14*G[1, x]*Zeta[3])/9)) + 
      e^4*(-11680/729 + (82*Pi^2)/243 + (47*Pi^4)/1296 + (1952*G[1, x])/243 - 
        (14*Pi^2*G[1, x])/81 - (47*Pi^4*G[1, x])/2160 - (328*G[1, 1, x])/81 + 
        (5*Pi^2*G[1, 1, x])/54 + (56*G[1, 1, 1, x])/27 - 
        (Pi^2*G[1, 1, 1, x])/18 - (10*G[1, 1, 1, 1, x])/9 + 
        (2*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*(-1/180 + 
          RATIO[(1 - x)^(-1)]/180) + Log[mu2/s]^4*(-5/108 + G[1, x]/36 + 
          (5/108 - G[1, x]/36)*RATIO[(1 - x)^(-1)]) + 
        Log[mu2/s]^3*(-28/81 + Pi^2/108 + (5*G[1, x])/27 - G[1, 1, x]/9 + 
          (28/81 - Pi^2/108 - (5*G[1, x])/27 + G[1, 1, x]/9)*
           RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-164/81 + (5*Pi^2)/108 + 
          (28*G[1, x])/27 - (Pi^2*G[1, x])/36 - (5*G[1, 1, x])/9 + 
          G[1, 1, 1, x]/3 + RATIO[(1 - x)^(-1)]*(164/81 - (5*Pi^2)/108 - 
            (28*G[1, x])/27 + (Pi^2*G[1, x])/36 + (5*G[1, 1, x])/9 - 
            G[1, 1, 1, x]/3 - (7*Zeta[3])/9) + (7*Zeta[3])/9) + 
        (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[1, x]*Zeta[3])/27 + 
        (14*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]*(-1952/243 + (14*Pi^2)/81 + 
          (47*Pi^4)/2160 + (328*G[1, x])/81 - (5*Pi^2*G[1, x])/54 - 
          (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + (10*G[1, 1, 1, x])/9 - 
          (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - (14*G[1, x]*Zeta[3])/9 + 
          RATIO[(1 - x)^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
            (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - 
            (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/9 + 
            (2*G[1, 1, 1, 1, x])/3 - (70*Zeta[3])/27 + (14*G[1, x]*Zeta[3])/
             9)) + RATIO[(1 - x)^(-1)]*(11680/729 - (82*Pi^2)/243 - 
          (47*Pi^4)/1296 - (1952*G[1, x])/243 + (14*Pi^2*G[1, x])/81 + 
          (47*Pi^4*G[1, x])/2160 + (328*G[1, 1, x])/81 - (5*Pi^2*G[1, 1, x])/
           54 - (56*G[1, 1, 1, x])/27 + (Pi^2*G[1, 1, 1, x])/18 + 
          (10*G[1, 1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, 1, x])/3 - 
          (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (70*G[1, x]*Zeta[3])/27 - 
          (14*G[1, 1, x]*Zeta[3])/9 - (62*Zeta[5])/15) + (62*Zeta[5])/15)))/
    Nc + e^4*(17488/729 - (364*Pi^2)/243 - (557*Pi^4)/12960 - 
     (977*Pi^6)/60480 + 4*G[0, x] + (5*Pi^2*G[0, x])/12 - 
     (3884*G[1, x])/243 + (269*Pi^2*G[1, x])/324 + (47*Pi^4*G[1, x])/2160 - 
     4*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - (Pi^4*G[0, 0, x])/60 + 
     2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/24 + (7*Pi^4*G[0, 1, x])/144 + 
     2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 + (7*Pi^4*G[1, 0, x])/144 + 
     (484*G[1, 1, x])/81 - (10*Pi^2*G[1, 1, x])/27 - 
     (59*Pi^4*G[1, 1, x])/720 + 3*G[0, 0, 0, x] - G[0, 0, 1, x] - 
     G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] - (53*G[1, 1, 1, x])/27 + 
     (Pi^2*G[1, 1, 1, x])/18 - 2*G[0, 0, 0, 0, x] + 
     (2*Pi^2*G[0, 0, 0, 0, x])/3 + G[0, 0, 0, 1, x]/2 + 
     (7*Pi^2*G[0, 0, 0, 1, x])/6 + G[0, 0, 1, 0, x]/2 + 
     (7*Pi^2*G[0, 0, 1, 0, x])/6 + Pi^2*G[0, 0, 1, 1, x] + 
     Pi^2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]/2 + (7*Pi^2*G[0, 1, 0, 1, x])/
      6 + G[0, 1, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
     G[0, 1, 1, 1, x]/2 + (5*Pi^2*G[0, 1, 1, 1, x])/6 - G[1, 0, 0, 0, x]/2 + 
     (5*Pi^2*G[1, 0, 0, 0, x])/6 + G[1, 0, 0, 1, x]/2 + 
     (7*Pi^2*G[1, 0, 0, 1, x])/6 + G[1, 0, 1, 0, x]/2 + 
     (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
     Pi^2*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x]/2 + (7*Pi^2*G[1, 1, 0, 1, x])/
      6 + G[1, 1, 1, 0, x]/2 + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
     (4*G[1, 1, 1, 1, x])/9 + (Pi^2*G[1, 1, 1, 1, x])/2 - 
     (2*G[1, 1, 1, 1, 1, x])/3 + 8*G[0, 0, 0, 0, 0, 0, x] - 
     2*G[0, 0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 0, 1, 0, x] - 
     2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] + 
     2*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
     2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] - 
     2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] + 
     4*G[0, 0, 1, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, 0, x] - 
     2*G[0, 1, 0, 0, 0, 1, x] - 2*G[0, 1, 0, 0, 1, 0, x] - 
     2*G[0, 1, 0, 1, 0, 1, x] - 2*G[0, 1, 0, 1, 1, 0, x] + 
     2*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
     2*G[0, 1, 1, 0, 0, 1, x] - 2*G[0, 1, 1, 0, 1, 0, x] - 
     2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
     6*G[0, 1, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, 0, x] - 
     2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] - 
     2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] + 
     2*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
     2*G[1, 0, 1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 1, 0, x] - 
     2*G[1, 0, 1, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, 0, x] + 
     4*G[1, 0, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, 0, x] - 
     2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] - 
     2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
     2*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
     2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] - 
     2*G[1, 1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, 0, x] + 
     10*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/360 + RATIO[(1 - x)^(-1)]/360) + Log[mu2/s]^5*
      (1/180 + G[0, x]/60 + (-1/180 - G[0, x]/60)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^4*(13/216 + (7*Pi^2)/144 - G[1, x]/36 - G[0, 1, x]/12 - 
       G[1, 0, x]/12 + G[1, 1, x]/12 + (-13/216 - (7*Pi^2)/144 + G[1, x]/36 + 
         G[0, 1, x]/12 + G[1, 0, x]/12 - G[1, 1, x]/12)*
        RATIO[(1 - x)^(-1)]) - (641*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 - 
     (2*G[0, x]*Zeta[3])/3 + (26*Pi^2*G[0, x]*Zeta[3])/9 + 
     (136*G[1, x]*Zeta[3])/27 + (5*Pi^2*G[1, x]*Zeta[3])/2 - 
     (14*G[1, 1, x]*Zeta[3])/9 + (8*G[0, 0, 0, x]*Zeta[3])/3 - 
     (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
     2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
     (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
     (22*G[1, 1, 1, x]*Zeta[3])/3 - (91*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(40/81 - Pi^2/108 + G[0, x]/12 - (7*Pi^2*G[0, x])/36 - 
       (35*G[1, x])/108 - (Pi^2*G[1, x])/6 + G[1, 1, x]/9 - G[0, 0, 0, x]/3 + 
       G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + 
       G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
       (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6)*
        RATIO[x] + RATIO[(1 - x)^(-1)]*(-40/81 + Pi^2/108 + 
         (7*Pi^2*G[0, x])/36 + (13*G[1, x])/54 + (Pi^2*G[1, x])/6 - 
         G[1, 1, x]/9 + G[0, 0, 0, x]/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
         G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + (2*G[1, 1, 1, x])/3 - 
         (10*Zeta[3])/9) + (10*Zeta[3])/9) + Log[mu2/s]^2*
      (242/81 - (5*Pi^2)/27 + (7*Pi^4)/288 + G[0, x]/2 - (107*G[1, x])/54 + 
       (Pi^2*G[1, x])/36 - G[0, 0, x]/2 + (Pi^2*G[0, 0, x])/2 + 
       G[0, 1, x]/4 + (7*Pi^2*G[0, 1, x])/12 + G[1, 0, x]/4 + 
       (7*Pi^2*G[1, 0, x])/12 + (13*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/12 - 
       G[1, 1, 1, x]/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       3*G[1, 1, 1, 1, x] + RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + 
         (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + 
         (3*G[1, 0, x])/4 - (3*G[1, 1, x])/4 + G[0, 0, 0, x] - 
         G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
         G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) - (7*Zeta[3])/9 - 
       (10*G[0, x]*Zeta[3])/3 - G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (-242/81 + (13*Pi^2)/216 - (7*Pi^4)/288 + (40*G[1, x])/27 - 
         (Pi^2*G[1, x])/36 - (Pi^2*G[0, 0, x])/2 - (7*Pi^2*G[0, 1, x])/12 - 
         (7*Pi^2*G[1, 0, x])/12 - (13*G[1, 1, x])/18 - (5*Pi^2*G[1, 1, x])/
          12 + G[1, 1, 1, x]/3 - 2*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
         3*G[1, 1, 1, 1, x] + (7*Zeta[3])/9 + (10*G[0, x]*Zeta[3])/3 + 
         G[1, x]*Zeta[3])) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
       (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
       (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
       6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
       6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
        12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
       3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
       (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
       (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
       (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
       (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
       (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
       (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
       (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
       4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
       G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
       G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
       G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
       G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
       G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
       G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
       3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
       (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
       (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
       (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - (62*Zeta[5])/15 - 
     (72*G[0, x]*Zeta[5])/5 - 2*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(2912/243 - (121*Pi^2)/162 - (47*Pi^4)/2160 + 2*G[0, x] + 
       (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - (646*G[1, x])/81 + 
       (89*Pi^2*G[1, x])/216 + (Pi^4*G[1, x])/60 - 2*G[0, 0, x] + 
       G[0, 1, x] + G[1, 0, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 + 
       (3*G[0, 0, 0, x])/2 - (5*Pi^2*G[0, 0, 0, x])/6 - G[0, 0, 1, x]/2 - 
       (7*Pi^2*G[0, 0, 1, x])/6 - G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/
        6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - 
       (7*Pi^2*G[1, 0, 1, x])/6 - G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/
        6 - (17*G[1, 1, 1, x])/18 - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (2*G[1, 1, 1, 1, x])/3 - 6*G[0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
       2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
       2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
       2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, 1, x] - (209*Zeta[3])/54 - (26*Pi^2*Zeta[3])/9 + 
       (14*G[1, x]*Zeta[3])/9 + 2*G[0, 0, x]*Zeta[3] + 
       (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
       (8*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + 
         (3*Pi^2*G[0, x])/4 + (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 + 3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 
         3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/12 + 3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - 
         (3*G[0, 1, 0, x])/2 - (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 
         3*G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
         3*G[1, 1, 1, 1, x] - (3*Zeta[3])/2 + G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-2912/243 + (20*Pi^2)/81 + 
         (47*Pi^4)/2160 + (7*Pi^4*G[0, x])/144 + (484*G[1, x])/81 - 
         (13*Pi^2*G[1, x])/108 - (Pi^4*G[1, x])/60 - (80*G[1, 1, x])/27 + 
         (Pi^2*G[1, 1, x])/18 + (5*Pi^2*G[0, 0, 0, x])/6 + 
         (7*Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
         Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 1, x])/6 + 
         (7*Pi^2*G[1, 1, 0, x])/6 + (13*G[1, 1, 1, x])/9 + 
         (2*Pi^2*G[1, 1, 1, x])/3 - (2*G[1, 1, 1, 1, x])/3 + 
         6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
         (26*Pi^2*Zeta[3])/9 - (14*G[1, x]*Zeta[3])/9 - 
         2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 - 
         (72*Zeta[5])/5) + (72*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
      (-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + (977*Pi^6)/60480 + 
       (2912*G[1, x])/243 - (20*Pi^2*G[1, x])/81 - (47*Pi^4*G[1, x])/2160 + 
       (Pi^4*G[0, 0, x])/60 - (7*Pi^4*G[0, 1, x])/144 - 
       (7*Pi^4*G[1, 0, x])/144 - (484*G[1, 1, x])/81 + 
       (13*Pi^2*G[1, 1, x])/108 + (59*Pi^4*G[1, 1, x])/720 + 
       (80*G[1, 1, 1, x])/27 - (Pi^2*G[1, 1, 1, x])/18 - 
       (2*Pi^2*G[0, 0, 0, 0, x])/3 - (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 - Pi^2*G[0, 0, 1, 1, x] - 
       Pi^2*G[0, 1, 0, 0, x] - (7*Pi^2*G[0, 1, 0, 1, x])/6 - 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 - (5*Pi^2*G[0, 1, 1, 1, x])/6 - 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - (7*Pi^2*G[1, 0, 0, 1, x])/6 - 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 - Pi^2*G[1, 0, 1, 1, x] - 
       Pi^2*G[1, 1, 0, 0, x] - (7*Pi^2*G[1, 1, 0, 1, x])/6 - 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 - (13*G[1, 1, 1, 1, x])/9 - 
       (Pi^2*G[1, 1, 1, 1, x])/2 + (2*G[1, 1, 1, 1, 1, x])/3 - 
       8*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
       2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, 1, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
       2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
       2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
       2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
       2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
       6*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
       2*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] - 
       4*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
       2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
       2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, 1, 1, x] + 
       (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (26*Pi^2*G[0, x]*Zeta[3])/9 - 
       (91*G[1, x]*Zeta[3])/27 - (5*Pi^2*G[1, x]*Zeta[3])/2 + 
       (14*G[1, 1, x]*Zeta[3])/9 - (8*G[0, 0, 0, x]*Zeta[3])/3 + 
       (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 + 
       2*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] + 
       (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
       (22*G[1, 1, 1, x]*Zeta[3])/3 + (91*Zeta[3]^2)/9 + (62*Zeta[5])/15 + 
       (72*G[0, x]*Zeta[5])/5 + 2*G[1, x]*Zeta[5])) + 
   (8 + I*Pi - Pi^2/6 - 2*G[1, x] - I*Pi*G[1, x] - 2*G[0, 1, x] - 
     2*G[1, 0, x] + 3*G[1, 1, x] + Log[mu2/s]^2*(1 - RATIO[(1 - x)^(-1)]) + 
     (-8 + Pi^2/6 + 3*G[1, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]*(3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x] + 
       (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
     e*(16 + ((3*I)/2)*Pi - (3*Pi^2)/4 - (I/2)*Pi^3 + G[0, x]/2 - 
       (7*Pi^2*G[0, x])/6 - 7*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 - 
       I*Pi*G[0, 1, x] + (5*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
       2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - G[0, 1, 1, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^2*(3/2 + I*Pi + G[0, x] - G[1, x] + 
         (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[(1 - x)^(-1)]) + 
       ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
         G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(8 + I*Pi - Pi^2/6 - 2*G[1, x] - 
         I*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 3*G[1, 1, x] + 
         (-8 + Pi^2/6 + 3*G[1, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
           2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)]) + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x] - (8*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (-16 + Pi^2/4 + (I/2)*Pi^3 + (7*Pi^2*G[0, x])/6 + 8*G[1, x] - 
         (Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 3*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (8*Zeta[3])/3)) + 
     e^2*(32 + (3*I)*Pi - (5*Pi^2)/3 - (I/4)*Pi^3 + (61*Pi^4)/720 + G[0, x] - 
       14*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/12 + 
       (I/4)*Pi^3*G[1, x] - G[0, 0, x] + Pi^2*G[0, 0, x] + G[0, 1, x]/2 + 
       (I/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + G[1, 0, x]/2 + 
       (7*Pi^2*G[1, 0, x])/6 + 7*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + 
       (Pi^2*G[1, 1, x])/4 - I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + 
       I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
       I*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(1/12 - RATIO[(1 - x)^(-1)]/12) + 
       Log[mu2/s]^3*(1/2 + (I/3)*Pi + G[0, x]/3 - G[1, x]/3 + 
         (-1/2 - (I/3)*Pi - G[0, x]/3 + G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
         (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + (3*G[1, 1, x])/2 - 
         (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + I*Pi*G[0, 0, 1, x] + 
         G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 1, x] - 
         G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x] - 
         2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 3*G[1, 1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]^2*(4 + (I/2)*Pi - Pi^2/12 - G[1, x] - 
         (I/2)*Pi*G[1, x] - G[0, 1, x] - G[1, 0, x] + (3*G[1, 1, x])/2 + 
         (-4 + Pi^2/12 + (3*G[1, x])/2 + I*Pi*G[1, x] + G[0, 1, x] + 
           G[1, 0, x] - G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
       7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
       (8*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-32 + (2*Pi^2)/3 - 
         (61*Pi^4)/720 + 16*G[1, x] - (Pi^2*G[1, x])/4 - (I/2)*Pi^3*G[1, x] - 
         Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - 
         8*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
         (8*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(16 + ((3*I)/2)*Pi - 
         (3*Pi^2)/4 - (I/2)*Pi^3 + G[0, x]/2 - (7*Pi^2*G[0, x])/6 - 
         7*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 - I*Pi*G[0, 1, x] + 
         (5*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - G[0, 1, 1, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
           G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*
          RATIO[x^(-1)] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
           G[1, 1, x])*RATIO[x] - (8*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (-16 + Pi^2/4 + (I/2)*Pi^3 + (7*Pi^2*G[0, x])/6 + 8*G[1, x] - 
           (Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 3*G[1, 1, x] - 
           (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (8*Zeta[3])/3))) + 
     e^3*(64 + (6*I)*Pi - (10*Pi^2)/3 - ((3*I)/8)*Pi^3 - (7*Pi^4)/480 - 
       (I/48)*Pi^5 + 2*G[0, x] + (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - 
       28*G[1, x] + I*Pi*G[1, x] + (7*Pi^2*G[1, x])/12 - (I/8)*Pi^3*G[1, x] - 
       (Pi^4*G[1, x])/720 - 2*G[0, 0, x] + G[0, 1, x] + (I/2)*Pi*G[0, 1, x] - 
       (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] + G[1, 0, x] + 
       14*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/24 - 
       (I/4)*Pi^3*G[1, 1, x] + (3*G[0, 0, 0, x])/2 - (5*Pi^2*G[0, 0, 0, x])/
        6 - G[0, 0, 1, x]/2 + (I/2)*Pi*G[0, 0, 1, x] - 
       (2*Pi^2*G[0, 0, 1, x])/3 - G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/
        6 + G[0, 1, 1, x]/2 - (I/2)*Pi*G[0, 1, 1, x] - 
       (17*Pi^2*G[0, 1, 1, x])/12 - Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - 
       (I/2)*Pi*G[1, 0, 1, x] - (5*Pi^2*G[1, 0, 1, x])/3 - G[1, 1, 0, x]/2 - 
       (7*Pi^2*G[1, 1, 0, x])/6 - 7*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/6 - I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 + 
       I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] - 
       I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 - 
       I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] + 
       (7*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] - G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] + 
       2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
       7*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 1, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] + 
       2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
       6*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/60 - RATIO[(1 - x)^(-1)]/60) + 
       Log[mu2/s]^4*(1/8 + (I/12)*Pi + G[0, x]/12 - G[1, x]/12 + 
         (-1/8 - (I/12)*Pi - G[0, x]/12 + G[1, x]/12)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(4/3 + (I/6)*Pi - Pi^2/36 - G[1, x]/3 - 
         (I/6)*Pi*G[1, x] - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/2 + 
         (-4/3 + Pi^2/36 + G[1, x]/2 + (I/3)*Pi*G[1, x] + G[0, 1, x]/3 + 
           G[1, 0, x]/3 - G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + 
         ((I/6)*Pi*G[1, x] + G[1, 1, x]/6)*RATIO[x^(-1)]) - (115*Zeta[3])/6 - 
       ((7*I)/3)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3 + 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] + 
       (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
       5*G[1, 1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + 
         (3*Pi^2*G[0, x])/4 + (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 + 3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 
         3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/12 + 3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - 
         (3*G[0, 1, 0, x])/2 - (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 
         3*G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
         3*G[1, 1, 1, 1, x] - (3*Zeta[3])/2 + G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - 
         (3*Pi^2*G[1, x])/4 - (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + 
         ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 - 
         (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - ((3*I)/2)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/24 + (I/4)*Pi^3*G[1, 1, x] + 
         (I/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 + 
         (3*G[0, 1, 1, x])/2 - (I/2)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/12 - (I/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/2 - 3*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, x])/3 + I*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 1, 1, x] - I*Pi*G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + I*Pi*G[1, 1, 0, 1, x] + 
         (3*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
         3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(8 + ((3*I)/4)*Pi - 
         (3*Pi^2)/8 - (I/4)*Pi^3 + G[0, x]/4 - (7*Pi^2*G[0, x])/12 - 
         (7*G[1, x])/2 + (I/4)*Pi*G[1, x] - (Pi^2*G[1, x])/6 - 
         (I/2)*Pi*G[0, 1, x] + (5*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - 
         G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - G[0, 1, 1, x]/2 + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         ((I/4)*Pi*G[1, x] - (Pi^2*G[1, x])/4 + (I/2)*Pi*G[0, 1, x] + 
           G[1, 1, x]/4 - (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - 
           G[1, 1, 1, x])*RATIO[x^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + 
           G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x] - 
         (4*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-8 + Pi^2/8 + (I/4)*Pi^3 + 
           (7*Pi^2*G[0, x])/12 + 4*G[1, x] - (Pi^2*G[1, x])/12 + 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + 
           G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] + G[0, 1, 1, x] - 
           G[1, 0, 1, x] - G[1, 1, 0, x] + G[1, 1, 1, x] + (4*Zeta[3])/3)) + 
       Log[mu2/s]*(32 + (3*I)*Pi - (5*Pi^2)/3 - (I/4)*Pi^3 + (61*Pi^4)/720 + 
         G[0, x] - 14*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/12 + 
         (I/4)*Pi^3*G[1, x] - G[0, 0, x] + Pi^2*G[0, 0, x] + G[0, 1, x]/2 + 
         (I/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + G[1, 0, x]/2 + 
         (7*Pi^2*G[1, 0, x])/6 + 7*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/4 - I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + 
         I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, x] + 
         (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
           (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + (3*G[1, 1, x])/2 - 
           (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*((-3*Pi^2)/4 + 
           (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + 
           (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 7*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
         (8*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-32 + (2*Pi^2)/3 - 
           (61*Pi^4)/720 + 16*G[1, x] - (Pi^2*G[1, x])/4 - 
           (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/6 - 
           (7*Pi^2*G[1, 0, x])/6 - 8*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (8*G[1, x]*Zeta[3])/3)) - (52*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*(-64 + (4*Pi^2)/3 + (47*Pi^4)/480 + (I/48)*Pi^5 + 
         (7*Pi^4*G[0, x])/144 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 + 
         (61*Pi^4*G[1, x])/720 - (I/2)*Pi^3*G[0, 1, x] - 16*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/4 + (I/2)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/
          6 + (Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
         (11*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 + 
         8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
         2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (2*Pi^2*Zeta[3])/9 - 
         7*G[1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 + 
         (52*Zeta[5])/5)) + e^4*(128 + (12*I)*Pi - (20*Pi^2)/3 - 
       ((3*I)/4)*Pi^3 - (19*Pi^4)/144 - (I/96)*Pi^5 - (1489*Pi^6)/60480 + 
       4*G[0, x] + (5*Pi^2*G[0, x])/12 - 56*G[1, x] + (2*I)*Pi*G[1, x] + 
       (7*Pi^2*G[1, x])/6 - (I/8)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/720 + 
       (I/96)*Pi^5*G[1, x] - 4*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
       (Pi^4*G[0, 0, x])/60 + 2*G[0, 1, x] + I*Pi*G[0, 1, x] - 
       (13*Pi^2*G[0, 1, x])/24 - (I/8)*Pi^3*G[0, 1, x] - 
       (5*Pi^4*G[0, 1, x])/144 + 2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 + 
       (7*Pi^4*G[1, 0, x])/144 + 28*G[1, 1, x] - I*Pi*G[1, 1, x] - 
       (7*Pi^2*G[1, 1, x])/12 + (I/8)*Pi^3*G[1, 1, x] - 
       (Pi^4*G[1, 1, x])/32 + 3*G[0, 0, 0, x] - G[0, 0, 1, x] + 
       (I/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/4 + 
       (I/4)*Pi^3*G[0, 0, 1, x] - G[0, 1, 0, x] + G[0, 1, 1, x] - 
       (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 - 
       (I/4)*Pi^3*G[0, 1, 1, x] - G[1, 0, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] - G[1, 1, 0, x] - 
       14*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] + (I/4)*Pi^3*G[1, 1, 1, x] - 
       2*G[0, 0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
       G[0, 0, 0, 1, x]/2 + (I/2)*Pi*G[0, 0, 0, 1, x] + 
       (5*Pi^2*G[0, 0, 0, 1, x])/3 + G[0, 0, 1, 0, x]/2 + 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 + G[0, 0, 1, 1, x]/2 - 
       (I/2)*Pi*G[0, 0, 1, 1, x] + (7*Pi^2*G[0, 0, 1, 1, x])/12 + 
       Pi^2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]/2 - 
       (I/2)*Pi*G[0, 1, 0, 1, x] + (2*Pi^2*G[0, 1, 0, 1, x])/3 + 
       G[0, 1, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
       (3*G[0, 1, 1, 1, x])/2 + (I/2)*Pi*G[0, 1, 1, 1, x] + 
       (7*Pi^2*G[0, 1, 1, 1, x])/6 - G[1, 0, 0, 0, x]/2 + 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 + G[1, 0, 0, 1, x]/2 - 
       (I/2)*Pi*G[1, 0, 0, 1, x] + (2*Pi^2*G[1, 0, 0, 1, x])/3 + 
       G[1, 0, 1, 0, x]/2 + (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
       G[1, 0, 1, 1, x]/2 + (I/2)*Pi*G[1, 0, 1, 1, x] + 
       (17*Pi^2*G[1, 0, 1, 1, x])/12 + Pi^2*G[1, 1, 0, 0, x] + 
       G[1, 1, 0, 1, x]/2 + (I/2)*Pi*G[1, 1, 0, 1, x] + 
       (5*Pi^2*G[1, 1, 0, 1, x])/3 + G[1, 1, 1, 0, x]/2 + 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 + 7*G[1, 1, 1, 1, x] - 
       (I/2)*Pi*G[1, 1, 1, 1, x] + (Pi^2*G[1, 1, 1, 1, x])/12 - 
       I*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x]/2 + 
       I*Pi*G[0, 0, 0, 1, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] - 
       G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x]/2 - 
       I*Pi*G[0, 1, 0, 1, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
       (3*G[0, 1, 1, 1, 1, x])/2 + I*Pi*G[0, 1, 1, 1, 1, x] + 
       I*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x]/2 - 
       I*Pi*G[1, 0, 0, 1, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 0, 1, 1, 1, x] - 
       I*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x]/2 + 
       I*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 1, x] - I*Pi*G[1, 1, 1, 1, 1, x] + 
       8*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 0, 1, 0, x] - G[0, 0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] + 
       4*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] + 
       G[0, 0, 1, 0, 1, 1, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + G[0, 0, 1, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
       2*G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, 0, 1, x] - 2*G[0, 1, 0, 1, 1, 0, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
       2*G[0, 1, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, 1, x] - 
       2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
       10*G[0, 1, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] + 
       G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
       2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
       2*G[1, 0, 1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 1, 0, x] - 
       G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, 0, x] + 7*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
       2*G[1, 1, 0, 0, 1, 0, x] - G[1, 1, 0, 0, 1, 1, x] - 
       2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
       4*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] + 
       G[1, 1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 1, 0, x] + 7*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(1/360 - RATIO[(1 - x)^(-1)]/360) + 
       Log[mu2/s]^5*(1/40 + (I/60)*Pi + G[0, x]/60 - G[1, x]/60 + 
         (-1/40 - (I/60)*Pi - G[0, x]/60 + G[1, x]/60)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^4*(1/3 + (I/24)*Pi - Pi^2/144 - G[1, x]/12 - 
         (I/24)*Pi*G[1, x] - G[0, 1, x]/12 - G[1, 0, x]/12 + G[1, 1, x]/8 + 
         (-1/3 + Pi^2/144 + G[1, x]/8 + (I/12)*Pi*G[1, x] + G[0, 1, x]/12 + 
           G[1, 0, x]/12 - G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         ((I/24)*Pi*G[1, x] + G[1, 1, x]/24)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(8/3 + (I/4)*Pi - Pi^2/8 - (I/12)*Pi^3 + G[0, x]/12 - 
         (7*Pi^2*G[0, x])/36 - (7*G[1, x])/6 + (I/12)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/18 - (I/6)*Pi*G[0, 1, x] + (5*G[1, 1, x])/12 + 
         (I/6)*Pi*G[1, 1, x] - G[0, 0, 0, x]/3 + G[0, 0, 1, x]/3 + 
         G[0, 1, 0, x]/3 - G[0, 1, 1, x]/6 + G[1, 0, 1, x]/3 + 
         G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         ((I/12)*Pi*G[1, x] - (Pi^2*G[1, x])/12 + (I/6)*Pi*G[0, 1, x] + 
           G[1, 1, x]/12 - (I/6)*Pi*G[1, 1, x] + G[0, 1, 1, x]/6 - 
           G[1, 1, 1, x]/3)*RATIO[x^(-1)] + (-Pi^2/12 - G[0, 0, x]/6 + 
           G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(-8/3 + Pi^2/24 + (I/12)*Pi^3 + 
           (7*Pi^2*G[0, x])/36 + (4*G[1, x])/3 - (Pi^2*G[1, x])/36 + 
           (I/3)*Pi*G[0, 1, x] - G[1, 1, x]/2 - (I/3)*Pi*G[1, 1, x] + 
           G[0, 0, 0, x]/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 + 
           G[0, 1, 1, x]/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + 
           G[1, 1, 1, x]/3 + (4*Zeta[3])/9) - (4*Zeta[3])/9) - 
       (115*Zeta[3])/3 - ((7*I)/2)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/4 + 
       ((7*I)/6)*Pi^3*Zeta[3] - (2*G[0, x]*Zeta[3])/3 + 
       (26*Pi^2*G[0, x]*Zeta[3])/9 + (101*G[1, x]*Zeta[3])/6 - 
       ((7*I)/6)*Pi*G[1, x]*Zeta[3] + (17*Pi^2*G[1, x]*Zeta[3])/18 + 
       ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (35*G[1, 1, x]*Zeta[3])/6 - 
       ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (8*G[0, 0, 0, x]*Zeta[3])/3 - 
       (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 + 
       (G[0, 1, 1, x]*Zeta[3])/3 - 2*G[1, 0, 0, x]*Zeta[3] - 
       (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, 1, x]*Zeta[3])/3 + (7*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - 
         ((3*I)/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/24 - (I/96)*Pi^5*G[1, x] + 
         (3*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/4 - 
         (I/8)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/12 + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/8 + 
         (I/8)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/1440 + 
         ((3*I)/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/4 - 
         (I/4)*Pi^3*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
         ((3*I)/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 + 
         (I/4)*Pi^3*G[0, 1, 1, x] - ((3*I)/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/4 + (I/4)*Pi^3*G[1, 0, 1, x] - 
         6*G[1, 1, 1, x] + ((3*I)/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          6 - (I/4)*Pi^3*G[1, 1, 1, x] + (I/2)*Pi*G[0, 0, 0, 1, x] - 
         (Pi^2*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[0, 0, 1, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[0, 1, 0, 1, x] + (Pi^2*G[0, 1, 0, 1, x])/2 - 
         3*G[0, 1, 1, 1, x] + (I/2)*Pi*G[0, 1, 1, 1, x] - 
         (Pi^2*G[0, 1, 1, 1, x])/3 - (I/2)*Pi*G[1, 0, 0, 1, x] + 
         (Pi^2*G[1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 1, 0, 1, x] - (Pi^2*G[1, 1, 0, 1, x])/2 + 
         (9*G[1, 1, 1, 1, x])/2 - (I/2)*Pi*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/4 + I*Pi*G[0, 0, 0, 0, 1, x] + 
         G[0, 0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 0, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 1, 0, 0, 1, x] - 
         G[0, 1, 0, 1, 1, x]/2 + I*Pi*G[0, 1, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 1, 0, 1, x] + (3*G[0, 1, 1, 1, 1, x])/2 - 
         I*Pi*G[0, 1, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 0, 1, x] - 
         G[1, 0, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 1, x]/2 - I*Pi*G[1, 1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 1, 1, x] + 
         3*G[0, 0, 1, 1, 1, 1, x] - G[0, 1, 0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, 1, x] + G[1, 0, 1, 0, 1, 1, x] - 
         3*G[1, 0, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 1, 1, x] + 
         5*G[1, 1, 1, 1, 1, 1, x] - ((7*I)/6)*Pi*G[1, x]*Zeta[3] + 
         (7*Pi^2*G[1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (7*G[0, 1, 1, x]*Zeta[3])/3 + (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(16 + ((3*I)/2)*Pi - (5*Pi^2)/6 - (I/8)*Pi^3 + 
         (61*Pi^4)/1440 + G[0, x]/2 - 7*G[1, x] + (I/4)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/24 + (I/8)*Pi^3*G[1, x] - G[0, 0, x]/2 + 
         (Pi^2*G[0, 0, x])/2 + G[0, 1, x]/4 + (I/4)*Pi*G[0, 1, x] + 
         (5*Pi^2*G[0, 1, x])/6 + G[1, 0, x]/4 + (7*Pi^2*G[1, 0, x])/12 + 
         (7*G[1, 1, x])/2 - (I/4)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/8 - 
         (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 + (I/2)*Pi*G[0, 1, 1, x] + 
         (I/2)*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 - 
         (I/2)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x]/2 - G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x]/2 - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + (5*G[1, 1, 1, 1, x])/2 + 
         (((3*I)/4)*Pi*G[1, x] - (Pi^2*G[1, x])/8 - (I/8)*Pi^3*G[1, x] + 
           (I/4)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (3*G[1, 1, x])/4 - 
           (I/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 - 
           (I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 1, x]/2 + (I/2)*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x]/2 - 
           G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + 
           (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + 
           (3*G[1, 0, x])/4 - (3*G[1, 1, x])/4 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) - (7*Zeta[3])/2 - 
         ((7*I)/3)*Pi*Zeta[3] - (10*G[0, x]*Zeta[3])/3 + 
         (4*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-16 + Pi^2/3 - 
           (61*Pi^4)/1440 + 8*G[1, x] - (Pi^2*G[1, x])/8 - 
           (I/4)*Pi^3*G[1, x] - (Pi^2*G[0, 0, x])/2 - (13*Pi^2*G[0, 1, x])/
            12 - (7*Pi^2*G[1, 0, x])/12 - 4*G[1, 1, x] + (Pi^2*G[1, 1, x])/
            12 + I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] + (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
           3*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + (7*Zeta[3])/2 + 
           ((7*I)/3)*Pi*Zeta[3] + (10*G[0, x]*Zeta[3])/3 - 
           (4*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
         (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
         (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
         (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
         (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
         (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
         (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
         (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
         (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - (93*Zeta[5])/5 - 
       ((62*I)/5)*Pi*Zeta[5] - (72*G[0, x]*Zeta[5])/5 + 
       (52*G[1, x]*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*(-128 + (8*Pi^2)/3 + 
         (47*Pi^4)/180 + (1489*Pi^6)/60480 + 64*G[1, x] - 
         (4*Pi^2*G[1, x])/3 - (47*Pi^4*G[1, x])/480 - (I/48)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/60 + (17*Pi^4*G[0, 1, x])/144 - 
         (7*Pi^4*G[1, 0, x])/144 - 32*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 - 
         (61*Pi^4*G[1, 1, x])/720 - (I/2)*Pi^3*G[0, 0, 1, x] + 
         (I/2)*Pi^3*G[0, 1, 1, x] + (I/2)*Pi^3*G[1, 0, 1, x] + 
         16*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/4 - 
         (I/2)*Pi^3*G[1, 1, 1, x] - (2*Pi^2*G[0, 0, 0, 0, x])/3 - 
         (13*Pi^2*G[0, 0, 0, 1, x])/6 - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
         (Pi^2*G[0, 0, 1, 1, x])/6 - Pi^2*G[0, 1, 0, 0, x] - 
         (Pi^2*G[0, 1, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
         (3*Pi^2*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (Pi^2*G[1, 0, 0, 1, x])/6 - (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
         (11*Pi^2*G[1, 0, 1, 1, x])/6 - Pi^2*G[1, 1, 0, 0, x] - 
         (13*Pi^2*G[1, 1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 1, 0, x])/6 - 
         8*G[1, 1, 1, 1, x] + (Pi^2*G[1, 1, 1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] - 6*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 1, 0, x] - 
         14*G[0, 1, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 0, 1, 1, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
         10*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, 1, 1, x] + (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 - 
         ((7*I)/6)*Pi^3*Zeta[3] - (26*Pi^2*G[0, x]*Zeta[3])/9 - 
         (56*G[1, x]*Zeta[3])/3 + (2*Pi^2*G[1, x]*Zeta[3])/9 - 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 7*G[1, 1, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (8*G[0, 0, 0, x]*Zeta[3])/3 + 
         (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 - 
         (8*G[0, 1, 1, x]*Zeta[3])/3 + 2*G[1, 0, 0, x]*Zeta[3] + 
         (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, 1, x]*Zeta[3])/3 - (7*Zeta[3]^2)/9 + (93*Zeta[5])/5 + 
         ((62*I)/5)*Pi*Zeta[5] + (72*G[0, x]*Zeta[5])/5 - 
         (52*G[1, x]*Zeta[5])/5) + Log[mu2/s]*(64 + (6*I)*Pi - (10*Pi^2)/3 - 
         ((3*I)/8)*Pi^3 - (7*Pi^4)/480 - (I/48)*Pi^5 + 2*G[0, x] + 
         (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - 28*G[1, x] + 
         I*Pi*G[1, x] + (7*Pi^2*G[1, x])/12 - (I/8)*Pi^3*G[1, x] - 
         (Pi^4*G[1, x])/720 - 2*G[0, 0, x] + G[0, 1, x] + 
         (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] + 
         G[1, 0, x] + 14*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/24 - (I/4)*Pi^3*G[1, 1, x] + (3*G[0, 0, 0, x])/2 - 
         (5*Pi^2*G[0, 0, 0, x])/6 - G[0, 0, 1, x]/2 + 
         (I/2)*Pi*G[0, 0, 1, x] - (2*Pi^2*G[0, 0, 1, x])/3 - 
         G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/6 + G[0, 1, 1, x]/2 - 
         (I/2)*Pi*G[0, 1, 1, x] - (17*Pi^2*G[0, 1, 1, x])/12 - 
         Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - (I/2)*Pi*G[1, 0, 1, x] - 
         (5*Pi^2*G[1, 0, 1, x])/3 - G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/
          6 - 7*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, x])/6 - I*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] + 
         (7*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - 
         6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
         7*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
         6*G[1, 1, 1, 1, 1, x] - (115*Zeta[3])/6 - ((7*I)/3)*Pi*Zeta[3] + 
         (2*Pi^2*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[1, x]*
          Zeta[3] + 2*G[0, 0, x]*Zeta[3] + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - 5*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
           (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
           3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - 
           (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + ((3*I)/2)*Pi*G[0, 1, x] - 
           (Pi^2*G[0, 1, x])/4 - (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - 
           ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] - 
           (Pi^2*G[0, 0, 1, x])/2 + (3*G[0, 1, 1, x])/2 - 
           (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
           (I/2)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 - 
           3*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            3 + I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 - 
           I*Pi*G[0, 0, 1, 1, x] - I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] + 
           I*Pi*G[0, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + 
           I*Pi*G[1, 1, 0, 1, x] + (3*G[1, 1, 1, 1, x])/2 - 
           I*Pi*G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - 
           2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
           3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
           2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
           4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (7*G[1, 1, x]*Zeta[3])/3) - (52*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
          (-64 + (4*Pi^2)/3 + (47*Pi^4)/480 + (I/48)*Pi^5 + 
           (7*Pi^4*G[0, x])/144 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 + 
           (61*Pi^4*G[1, x])/720 - (I/2)*Pi^3*G[0, 1, x] - 16*G[1, 1, x] + 
           (Pi^2*G[1, 1, x])/4 + (I/2)*Pi^3*G[1, 1, x] + 
           (5*Pi^2*G[0, 0, 0, x])/6 + (Pi^2*G[0, 0, 1, x])/6 + 
           (7*Pi^2*G[0, 1, 0, x])/6 + (11*Pi^2*G[0, 1, 1, x])/6 + 
           Pi^2*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 1, x])/6 + 
           (7*Pi^2*G[1, 1, 0, x])/6 + 8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            6 + (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
           2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
           2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
           2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           10*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 1, x] - 
           2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
           2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (2*Pi^2*Zeta[3])/9 - 
           7*G[1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
           2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
           (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 + 
           (52*Zeta[5])/5))))/Nc^2) + DD[i1, i2]*DD[i3, i4]*
  (Nf*(10/9 - (2*G[1, x])/3 + Log[mu2/s]*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
     (-10/9 + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] + 
     e*(56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3 + 
       Log[mu2/s]^2*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       (-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*
        RATIO[(1 - x)^(-1)] + Log[mu2/s]*(10/9 - (2*G[1, x])/3 + 
         (-10/9 + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)])) + 
     e^2*(328/81 - (5*Pi^2)/54 - (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + 
       (10*G[1, 1, x])/9 - (2*G[1, 1, 1, x])/3 + Log[mu2/s]^3*
        (1/9 - RATIO[(1 - x)^(-1)]/9) + Log[mu2/s]^2*(5/9 - G[1, x]/3 + 
         (-5/9 + G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]*(56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3 + 
         (-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)]) - (14*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
        (-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - 
         (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + (14*Zeta[3])/9)) + 
     e^3*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[1, x])/81 + 
       (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - 
       (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(1/36 - RATIO[(1 - x)^(-1)]/36) + 
       Log[mu2/s]^3*(5/27 - G[1, x]/9 + (-5/27 + G[1, x]/9)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(28/27 - Pi^2/36 - 
         (5*G[1, x])/9 + G[1, 1, x]/3 + (-28/27 + Pi^2/36 + (5*G[1, x])/9 - 
           G[1, 1, x]/3)*RATIO[(1 - x)^(-1)]) - (70*Zeta[3])/27 + 
       (14*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
        (-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[1, x])/81 - 
         (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
         (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - 
         (14*G[1, x]*Zeta[3])/9) + Log[mu2/s]*(328/81 - (5*Pi^2)/54 - 
         (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + (10*G[1, 1, x])/9 - 
         (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          (-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - 
           (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + (14*Zeta[3])/9))) + 
     e^4*(11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - (1952*G[1, x])/243 + 
       (14*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 + (328*G[1, 1, x])/81 - 
       (5*Pi^2*G[1, 1, x])/54 - (56*G[1, 1, 1, x])/27 + 
       (Pi^2*G[1, 1, 1, x])/18 + (10*G[1, 1, 1, 1, x])/9 - 
       (2*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*
        (1/180 - RATIO[(1 - x)^(-1)]/180) + Log[mu2/s]^4*
        (5/108 - G[1, x]/36 + (-5/108 + G[1, x]/36)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(28/81 - Pi^2/108 - (5*G[1, x])/27 + G[1, 1, x]/9 + 
         (-28/81 + Pi^2/108 + (5*G[1, x])/27 - G[1, 1, x]/9)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(164/81 - (5*Pi^2)/108 - 
         (28*G[1, x])/27 + (Pi^2*G[1, x])/36 + (5*G[1, 1, x])/9 - 
         G[1, 1, 1, x]/3 + RATIO[(1 - x)^(-1)]*(-164/81 + (5*Pi^2)/108 + 
           (28*G[1, x])/27 - (Pi^2*G[1, x])/36 - (5*G[1, 1, x])/9 + 
           G[1, 1, 1, x]/3 + (7*Zeta[3])/9) - (7*Zeta[3])/9) - 
       (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (70*G[1, x]*Zeta[3])/27 - 
       (14*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]*(1952/243 - (14*Pi^2)/81 - 
         (47*Pi^4)/2160 - (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + 
         (56*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/9 + 
         (2*G[1, 1, 1, 1, x])/3 - (70*Zeta[3])/27 + (14*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
           (328*G[1, x])/81 - (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + 
           (Pi^2*G[1, 1, x])/18 + (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/
            3 + (70*Zeta[3])/27 - (14*G[1, x]*Zeta[3])/9)) - 
       (62*Zeta[5])/15 + RATIO[(1 - x)^(-1)]*(-11680/729 + (82*Pi^2)/243 + 
         (47*Pi^4)/1296 + (1952*G[1, x])/243 - (14*Pi^2*G[1, x])/81 - 
         (47*Pi^4*G[1, x])/2160 - (328*G[1, 1, x])/81 + (5*Pi^2*G[1, 1, x])/
          54 + (56*G[1, 1, 1, x])/27 - (Pi^2*G[1, 1, 1, x])/18 - 
         (10*G[1, 1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, 1, x])/3 + 
         (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[1, x]*Zeta[3])/27 + 
         (14*G[1, 1, x]*Zeta[3])/9 + (62*Zeta[5])/15))) + 
   (-8 - (2*I)*Pi + Pi^2/6 + G[1, x] + (2*I)*Pi*G[1, x] + 4*G[0, 1, x] + 
     4*G[1, 0, x] - 4*G[1, 1, x] + Log[mu2/s]^2*(-1 + RATIO[(1 - x)^(-1)]) + 
     (8 - Pi^2/6 - 3*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[0, 1, x] - 
       4*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]*(-3 - (4*I)*Pi - 4*G[0, x] + 2*G[1, x] + 
       (3 + (4*I)*Pi + 4*G[0, x] - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)] + 
     e*(-16 - (3*I)*Pi + (5*Pi^2)/4 + I*Pi^3 - G[0, x] + (7*Pi^2*G[0, x])/3 + 
       6*G[1, x] - I*Pi*G[1, x] + (5*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 
       2*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] - 
       4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^2*(-3/2 - (2*I)*Pi - 2*G[0, x] + G[1, x] + 
         (3/2 + (2*I)*Pi + 2*G[0, x] - G[1, x])*RATIO[(1 - x)^(-1)]) + 
       ((-I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - G[1, 1, x] + 
         (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(-8 - (2*I)*Pi + Pi^2/6 + G[1, x] + 
         (2*I)*Pi*G[1, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x] + 
         (8 - Pi^2/6 - 3*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[0, 1, x] - 
           4*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)]) + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x] + RATIO[(1 - x)^(-1)]*(16 - Pi^2/4 - I*Pi^3 - 
         (7*Pi^2*G[0, x])/3 - 8*G[1, x] + (Pi^2*G[1, x])/6 - 
         (4*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
         4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - (2*Zeta[3])/3) + (2*Zeta[3])/3) + 
     e^2*(-32 - (6*I)*Pi + (8*Pi^2)/3 + (I/2)*Pi^3 - (169*Pi^4)/720 - 
       2*G[0, x] + 12*G[1, x] - I*Pi*G[1, x] + (5*Pi^2*G[1, x])/12 - 
       (I/2)*Pi^3*G[1, x] + 2*G[0, 0, x] - 2*Pi^2*G[0, 0, x] - G[0, 1, x] - 
       I*Pi*G[0, 1, x] - (10*Pi^2*G[0, 1, x])/3 - G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/3 - 6*G[1, 1, x] + I*Pi*G[1, 1, x] - 
       (2*Pi^2*G[1, 1, x])/3 + (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
       4*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(-1/12 + RATIO[(1 - x)^(-1)]/12) + 
       Log[mu2/s]^3*(-1/2 - ((2*I)/3)*Pi - (2*G[0, x])/3 + G[1, x]/3 + 
         (1/2 + ((2*I)/3)*Pi + (2*G[0, x])/3 - G[1, x]/3)*
          RATIO[(1 - x)^(-1)]) + ((-3*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + 
         (I/2)*Pi^3*G[1, x] - I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 
         3*G[1, 1, x] + I*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*
        (-4 - I*Pi + Pi^2/12 + G[1, x]/2 + I*Pi*G[1, x] + 2*G[0, 1, x] + 
         2*G[1, 0, x] - 2*G[1, 1, x] + (4 - Pi^2/12 - (3*G[1, x])/2 - 
           (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + G[1, 1, x])*
          RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)]) + Log[mu2/s]*(-16 - (3*I)*Pi + (5*Pi^2)/4 + I*Pi^3 - 
         G[0, x] + (7*Pi^2*G[0, x])/3 + 6*G[1, x] - I*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 2*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 
         4*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
         ((-I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x])*
          RATIO[x^(-1)] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
          (16 - Pi^2/4 - I*Pi^3 - (7*Pi^2*G[0, x])/3 - 8*G[1, x] + 
           (Pi^2*G[1, x])/6 - (4*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] + 
           (4*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
           4*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 
           4*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - (2*Zeta[3])/3) + 
         (2*Zeta[3])/3) + 7*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] + 
       (40*G[0, x]*Zeta[3])/3 - (2*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
         3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(32 - (2*Pi^2)/3 + (169*Pi^4)/720 - 16*G[1, x] + 
         (Pi^2*G[1, x])/4 + I*Pi^3*G[1, x] + 2*Pi^2*G[0, 0, x] + 
         (13*Pi^2*G[0, 1, x])/3 + (7*Pi^2*G[1, 0, x])/3 + 8*G[1, 1, x] - 
         (Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] - 
         7*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
         (2*G[1, x]*Zeta[3])/3)) + e^3*(-64 - (12*I)*Pi + (16*Pi^2)/3 + 
       ((3*I)/4)*Pi^3 - (11*Pi^4)/160 + (I/24)*Pi^5 - 4*G[0, x] - 
       (5*Pi^2*G[0, x])/12 + (7*Pi^4*G[0, x])/72 + 24*G[1, x] - 
       (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + (I/4)*Pi^3*G[1, x] + 
       (49*Pi^4*G[1, x])/720 + 4*G[0, 0, x] - 2*G[0, 1, x] - 
       I*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] - 
       2*G[1, 0, x] - 12*G[1, 1, x] + I*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
       (I/2)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/3 + 
       G[0, 0, 1, x] - I*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 + 
       G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/3 - G[0, 1, 1, x] + 
       I*Pi*G[0, 1, 1, x] + (17*Pi^2*G[0, 1, 1, x])/6 + 
       2*Pi^2*G[1, 0, 0, x] + G[1, 0, 1, x] + I*Pi*G[1, 0, 1, x] + 
       (10*Pi^2*G[1, 0, 1, x])/3 + G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/3 + 
       6*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 + 
       (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
       4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
       4*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
       4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
       14*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
       4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
       10*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/60 + RATIO[(1 - x)^(-1)]/
          60) + Log[mu2/s]^4*(-1/8 - (I/6)*Pi - G[0, x]/6 + G[1, x]/12 + 
         (1/8 + (I/6)*Pi + G[0, x]/6 - G[1, x]/12)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(-4/3 - (I/3)*Pi + Pi^2/36 + G[1, x]/6 + 
         (I/3)*Pi*G[1, x] + (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 - 
         (2*G[1, 1, x])/3 + (4/3 - Pi^2/36 - G[1, x]/2 - 
           ((2*I)/3)*Pi*G[1, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + 
           G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + 
         ((-I/3)*Pi*G[1, x] - G[1, 1, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-8 - ((3*I)/2)*Pi + (5*Pi^2)/8 + (I/2)*Pi^3 - 
         G[0, x]/2 + (7*Pi^2*G[0, x])/6 + 3*G[1, x] - (I/2)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/12 + I*Pi*G[0, 1, x] - G[1, 1, x] - 
         I*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 3*G[1, 1, 1, x] + ((-I/2)*Pi*G[1, x] + 
           (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - G[1, 1, x]/2 + 
           I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x] + RATIO[(1 - x)^(-1)]*(8 - Pi^2/8 - (I/2)*Pi^3 - 
           (7*Pi^2*G[0, x])/6 - 4*G[1, x] + (Pi^2*G[1, x])/12 - 
           (2*I)*Pi*G[0, 1, x] + (3*G[1, 1, x])/2 + (2*I)*Pi*G[1, 1, x] - 
           2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
           G[1, 1, 1, x] - Zeta[3]/3) + Zeta[3]/3) + (59*Zeta[3])/3 + 
       ((14*I)/3)*Pi*Zeta[3] - (Pi^2*Zeta[3])/18 - (7*G[1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 0, x]*Zeta[3] - 
       (40*G[0, 1, x]*Zeta[3])/3 - (40*G[1, 0, x]*Zeta[3])/3 + 
       (16*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*(3*Pi^2 - Pi^4/60 - 
         (3*Pi^2*G[0, x])/2 - (3*Pi^2*G[1, x])/2 + 6*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/6 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
         6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 6*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/6 - 6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
         3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + 3*Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + 
         (3*Pi^2*G[1, x])/2 + (I/4)*Pi^3*G[1, x] - (Pi^4*G[1, x])/6 - 
         (3*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] - 
         6*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         (I/2)*Pi^3*G[1, 1, x] - I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
         3*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
         I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
         3*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, x] + 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (14*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-32 - (6*I)*Pi + (8*Pi^2)/3 + (I/2)*Pi^3 - 
         (169*Pi^4)/720 - 2*G[0, x] + 12*G[1, x] - I*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] + 2*G[0, 0, x] - 
         2*Pi^2*G[0, 0, x] - G[0, 1, x] - I*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - G[1, 0, x] - (7*Pi^2*G[1, 0, x])/3 - 
         6*G[1, 1, x] + I*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
         8*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         ((-3*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
           I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 3*G[1, 1, x] + 
           I*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] - 
           G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
           2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + 7*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] + 
         (40*G[0, x]*Zeta[3])/3 - (2*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
           3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(32 - (2*Pi^2)/3 + (169*Pi^4)/720 - 16*G[1, x] + 
           (Pi^2*G[1, x])/4 + I*Pi^3*G[1, x] + 2*Pi^2*G[0, 0, x] + 
           (13*Pi^2*G[0, 1, x])/3 + (7*Pi^2*G[1, 0, x])/3 + 8*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           3*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
           4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, x] - 7*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - 
           (40*G[0, x]*Zeta[3])/3 + (2*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 - (I/24)*Pi^5 - 
         (7*Pi^4*G[0, x])/72 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 - 
         (169*Pi^4*G[1, x])/720 + I*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
         (Pi^2*G[1, 1, x])/4 - I*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/3 - 
         (Pi^2*G[0, 0, 1, x])/3 - (7*Pi^2*G[0, 1, 0, x])/3 - 
         (11*Pi^2*G[0, 1, 1, x])/3 - 2*Pi^2*G[1, 0, 0, x] - 
         (13*Pi^2*G[1, 0, 1, x])/3 - (7*Pi^2*G[1, 1, 0, x])/3 - 
         8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
         20*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (Pi^2*Zeta[3])/18 + 
         7*G[1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
         4*G[0, 0, x]*Zeta[3] + (40*G[0, 1, x]*Zeta[3])/3 + 
         (40*G[1, 0, x]*Zeta[3])/3 - (2*G[1, 1, x]*Zeta[3])/3 - 
         (42*Zeta[5])/5) + (42*Zeta[5])/5) + 
     e^4*(-128 - (24*I)*Pi + (32*Pi^2)/3 + ((3*I)/2)*Pi^3 + Pi^4/360 + 
       (I/48)*Pi^5 + (2029*Pi^6)/60480 - 8*G[0, x] - (5*Pi^2*G[0, x])/6 + 
       48*G[1, x] - (4*I)*Pi*G[1, x] - Pi^2*G[1, x] + (I/4)*Pi^3*G[1, x] - 
       (167*Pi^4*G[1, x])/1440 - (I/48)*Pi^5*G[1, x] + 8*G[0, 0, x] + 
       (Pi^2*G[0, 0, x])/3 + (Pi^4*G[0, 0, x])/30 - 4*G[0, 1, x] - 
       (2*I)*Pi*G[0, 1, x] + (13*Pi^2*G[0, 1, x])/12 + 
       (I/4)*Pi^3*G[0, 1, x] + (5*Pi^4*G[0, 1, x])/72 - 4*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/12 - (7*Pi^4*G[1, 0, x])/72 - 24*G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/2 - (I/4)*Pi^3*G[1, 1, x] - 
       (Pi^4*G[1, 1, x])/360 - 6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
       I*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
       I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
       (I/2)*Pi^3*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + I*Pi*G[1, 0, 1, x] - 
       (Pi^2*G[1, 0, 1, x])/2 + (I/2)*Pi^3*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/4 - 
       (I/2)*Pi^3*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 
       (4*Pi^2*G[0, 0, 0, 0, x])/3 - G[0, 0, 0, 1, x] - 
       I*Pi*G[0, 0, 0, 1, x] - (10*Pi^2*G[0, 0, 0, 1, x])/3 - 
       G[0, 0, 1, 0, x] - (7*Pi^2*G[0, 0, 1, 0, x])/3 - G[0, 0, 1, 1, x] + 
       I*Pi*G[0, 0, 1, 1, x] - (7*Pi^2*G[0, 0, 1, 1, x])/6 - 
       2*Pi^2*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] + I*Pi*G[0, 1, 0, 1, x] - 
       (4*Pi^2*G[0, 1, 0, 1, x])/3 - G[0, 1, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 1, 0, x])/3 + 3*G[0, 1, 1, 1, x] - 
       I*Pi*G[0, 1, 1, 1, x] - (7*Pi^2*G[0, 1, 1, 1, x])/3 + 
       G[1, 0, 0, 0, x] - (5*Pi^2*G[1, 0, 0, 0, x])/3 - G[1, 0, 0, 1, x] + 
       I*Pi*G[1, 0, 0, 1, x] - (4*Pi^2*G[1, 0, 0, 1, x])/3 - 
       G[1, 0, 1, 0, x] - (7*Pi^2*G[1, 0, 1, 0, x])/3 + G[1, 0, 1, 1, x] - 
       I*Pi*G[1, 0, 1, 1, x] - (17*Pi^2*G[1, 0, 1, 1, x])/6 - 
       2*Pi^2*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
       (10*Pi^2*G[1, 1, 0, 1, x])/3 - G[1, 1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 1, 0, x])/3 - 6*G[1, 1, 1, 1, x] + 
       I*Pi*G[1, 1, 1, 1, x] - (Pi^2*G[1, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       3*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       5*G[1, 1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 0, 1, x] + 
       4*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
       4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] - 
       2*G[0, 0, 1, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
       4*G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
       4*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
       4*G[0, 1, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 1, 0, x] - 
       20*G[0, 1, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
       4*G[1, 0, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
       2*G[1, 0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 1, 0, x] - 14*G[1, 0, 1, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
       4*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, 1, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-1/360 + RATIO[(1 - x)^(-1)]/360) + 
       Log[mu2/s]^5*(-1/40 - (I/30)*Pi - G[0, x]/30 + G[1, x]/60 + 
         (1/40 + (I/30)*Pi + G[0, x]/30 - G[1, x]/60)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^4*(-1/3 - (I/12)*Pi + Pi^2/144 + G[1, x]/24 + 
         (I/12)*Pi*G[1, x] + G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6 + 
         (1/3 - Pi^2/144 - G[1, x]/8 - (I/6)*Pi*G[1, x] - G[0, 1, x]/6 - 
           G[1, 0, x]/6 + G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         ((-I/12)*Pi*G[1, x] - G[1, 1, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-8/3 - (I/2)*Pi + (5*Pi^2)/24 + (I/6)*Pi^3 - G[0, x]/6 + 
         (7*Pi^2*G[0, x])/18 + G[1, x] - (I/6)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/36 + (I/3)*Pi*G[0, 1, x] - G[1, 1, x]/3 - 
         (I/3)*Pi*G[1, 1, x] + (2*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - 
         (2*G[0, 1, 0, x])/3 + G[0, 1, 1, x]/3 - (2*G[1, 0, 1, x])/3 - 
         (2*G[1, 1, 0, x])/3 + G[1, 1, 1, x] + 
         ((-I/6)*Pi*G[1, x] + (Pi^2*G[1, x])/6 - (I/3)*Pi*G[0, 1, x] - 
           G[1, 1, x]/6 + (I/3)*Pi*G[1, 1, x] - G[0, 1, 1, x]/3 + 
           (2*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         (Pi^2/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3)*
          RATIO[x] + RATIO[(1 - x)^(-1)]*(8/3 - Pi^2/24 - (I/6)*Pi^3 - 
           (7*Pi^2*G[0, x])/18 - (4*G[1, x])/3 + (Pi^2*G[1, x])/36 - 
           ((2*I)/3)*Pi*G[0, 1, x] + G[1, 1, x]/2 + ((2*I)/3)*Pi*G[1, 1, x] - 
           (2*G[0, 0, 0, x])/3 + (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 - 
           (2*G[0, 1, 1, x])/3 + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 - 
           G[1, 1, 1, x]/3 - Zeta[3]/9) + Zeta[3]/9) + (118*Zeta[3])/3 + 
       (7*I)*Pi*Zeta[3] - (35*Pi^2*Zeta[3])/12 - ((7*I)/3)*Pi^3*Zeta[3] + 
       (4*G[0, x]*Zeta[3])/3 - (52*Pi^2*G[0, x]*Zeta[3])/9 - 
       15*G[1, x]*Zeta[3] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (41*Pi^2*G[1, x]*Zeta[3])/18 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (14*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (16*G[0, 0, 0, x]*Zeta[3])/3 + (40*G[0, 0, 1, x]*Zeta[3])/3 + 
       (40*G[0, 1, 0, x]*Zeta[3])/3 - (2*G[0, 1, 1, x]*Zeta[3])/3 + 
       4*G[1, 0, 0, x]*Zeta[3] + (40*G[1, 0, 1, x]*Zeta[3])/3 + 
       (40*G[1, 1, 0, x]*Zeta[3])/3 - 10*G[1, 1, 1, x]*Zeta[3] + 
       (35*Zeta[3]^2)/9 + RATIO[x^(-1)]*((-12*I)*Pi*G[1, x] + 
         3*Pi^2*G[1, x] + ((3*I)/4)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 + 
         (I/48)*Pi^5*G[1, x] - (6*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/2 + 
         (I/4)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/6 - 12*G[1, 1, x] + 
         (6*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/4 - 
         (I/4)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/720 - 
         (3*I)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 + 
         (I/2)*Pi^3*G[0, 0, 1, x] - 6*G[0, 1, 1, x] + 
         (3*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 - 
         (I/2)*Pi^3*G[0, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/2 - (I/2)*Pi^3*G[1, 0, 1, x] + 
         12*G[1, 1, 1, x] - (3*I)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, 1, x] - I*Pi*G[0, 0, 0, 1, x] + 
         Pi^2*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 1, x] + I*Pi*G[0, 0, 1, 1, x] - 
         (5*Pi^2*G[0, 0, 1, 1, x])/6 + I*Pi*G[0, 1, 0, 1, x] - 
         Pi^2*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         (2*Pi^2*G[0, 1, 1, 1, x])/3 + I*Pi*G[1, 0, 0, 1, x] - 
         Pi^2*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 1, x] - I*Pi*G[1, 0, 1, 1, x] + 
         (5*Pi^2*G[1, 0, 1, 1, x])/6 - I*Pi*G[1, 1, 0, 1, x] + 
         Pi^2*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 1, x] + I*Pi*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/2 - (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         G[0, 1, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 3*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         G[1, 0, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 2*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 1, 1, x] - 
         6*G[0, 0, 1, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 1, 1, x] + 
         6*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 1, 1, x] - 
         10*G[1, 1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*Pi^2*G[1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (14*G[0, 1, 1, x]*Zeta[3])/3 - (28*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(-16 - (3*I)*Pi + (4*Pi^2)/3 + (I/4)*Pi^3 - 
         (169*Pi^4)/1440 - G[0, x] + 6*G[1, x] - (I/2)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/24 - (I/4)*Pi^3*G[1, x] + G[0, 0, x] - 
         Pi^2*G[0, 0, x] - G[0, 1, x]/2 - (I/2)*Pi*G[0, 1, x] - 
         (5*Pi^2*G[0, 1, x])/3 - G[1, 0, x]/2 - (7*Pi^2*G[1, 0, x])/6 - 
         3*G[1, 1, x] + (I/2)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
         I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] + (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
           (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (3*G[1, 1, x])/2 + 
           (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + (7*Zeta[3])/2 + 
         ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
         (G[1, x]*Zeta[3])/3 + RATIO[x]*((3*Pi^2)/4 - (Pi^2*G[0, x])/2 - 
           (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - 
           (3*G[1, 0, x])/2 + (3*G[1, 1, x])/2 - 2*G[0, 0, 0, x] + 
           G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] + Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (16 - Pi^2/3 + (169*Pi^4)/1440 - 8*G[1, x] + (Pi^2*G[1, x])/8 + 
           (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 0, x] + (13*Pi^2*G[0, 1, x])/6 + 
           (7*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] - (Pi^2*G[1, 1, x])/12 - 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
           2*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] - 
           (7*Zeta[3])/2 - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (G[1, x]*Zeta[3])/3)) + (93*Zeta[5])/5 + ((124*I)/5)*Pi*Zeta[5] + 
       (144*G[0, x]*Zeta[5])/5 - (42*G[1, x]*Zeta[5])/5 + 
       RATIO[x]*(6*Pi^2 - Pi^4/40 - 3*Pi^2*G[0, x] + (Pi^4*G[0, x])/60 - 
         3*Pi^2*G[1, x] + (Pi^4*G[1, x])/60 + 12*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/4 - 12*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/4 - 
         12*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/4 + 12*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/4 - 12*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/
          3 + 6*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/6 + 6*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 
         6*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 6*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/6 - 12*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/
          3 + 9*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
         3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
         3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 6*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - 3*G[0, x]*Zeta[3] - 3*G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + 
       Log[mu2/s]*(-64 - (12*I)*Pi + (16*Pi^2)/3 + ((3*I)/4)*Pi^3 - 
         (11*Pi^4)/160 + (I/24)*Pi^5 - 4*G[0, x] - (5*Pi^2*G[0, x])/12 + 
         (7*Pi^4*G[0, x])/72 + 24*G[1, x] - (2*I)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/2 + (I/4)*Pi^3*G[1, x] + (49*Pi^4*G[1, x])/720 + 
         4*G[0, 0, x] - 2*G[0, 1, x] - I*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] - 2*G[1, 0, x] - 
         12*G[1, 1, x] + I*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/3 + 
         G[0, 0, 1, x] - I*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 + 
         G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/3 - G[0, 1, 1, x] + 
         I*Pi*G[0, 1, 1, x] + (17*Pi^2*G[0, 1, 1, x])/6 + 
         2*Pi^2*G[1, 0, 0, x] + G[1, 0, 1, x] + I*Pi*G[1, 0, 1, x] + 
         (10*Pi^2*G[1, 0, 1, x])/3 + G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/
          3 + 6*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
         14*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
         10*G[1, 1, 1, 1, 1, x] + (59*Zeta[3])/3 + ((14*I)/3)*Pi*Zeta[3] - 
         (Pi^2*Zeta[3])/18 - (7*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - 4*G[0, 0, x]*Zeta[3] - (40*G[0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x]*(3*Pi^2 - Pi^4/60 - (3*Pi^2*G[0, x])/2 - 
           (3*Pi^2*G[1, x])/2 + 6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 
           6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 6*G[1, 0, x] + 
           (7*Pi^2*G[1, 0, x])/6 + 6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 - 
           6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
           6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
           2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
           3*Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
           (I/4)*Pi^3*G[1, x] - (Pi^4*G[1, x])/6 - (3*I)*Pi*G[0, 1, x] + 
           (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] - 6*G[1, 1, x] + 
           (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           (I/2)*Pi^3*G[1, 1, x] - I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
           3*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
           I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 
           I*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
           3*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
           2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
           2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
           2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
           2*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, x] + 
           ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (14*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 - (I/24)*Pi^5 - 
           (7*Pi^4*G[0, x])/72 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 - 
           (169*Pi^4*G[1, x])/720 + I*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/4 - I*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/
            3 - (Pi^2*G[0, 0, 1, x])/3 - (7*Pi^2*G[0, 1, 0, x])/3 - 
           (11*Pi^2*G[0, 1, 1, x])/3 - 2*Pi^2*G[1, 0, 0, x] - 
           (13*Pi^2*G[1, 0, 1, x])/3 - (7*Pi^2*G[1, 1, 0, x])/3 - 
           8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/6 - 
           (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
           4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
           4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
           4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
           20*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 1, x] + 
           4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
           4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (Pi^2*Zeta[3])/18 + 
           7*G[1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
           4*G[0, 0, x]*Zeta[3] + (40*G[0, 1, x]*Zeta[3])/3 + 
           (40*G[1, 0, x]*Zeta[3])/3 - (2*G[1, 1, x]*Zeta[3])/3 - 
           (42*Zeta[5])/5) + (42*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
        (128 - (8*Pi^2)/3 - (47*Pi^4)/180 - (2029*Pi^6)/60480 - 64*G[1, x] + 
         (4*Pi^2*G[1, x])/3 + (47*Pi^4*G[1, x])/480 + (I/24)*Pi^5*G[1, x] - 
         (Pi^4*G[0, 0, x])/30 - (17*Pi^4*G[0, 1, x])/72 + 
         (7*Pi^4*G[1, 0, x])/72 + 32*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 + 
         (169*Pi^4*G[1, 1, x])/720 + I*Pi^3*G[0, 0, 1, x] - 
         I*Pi^3*G[0, 1, 1, x] - I*Pi^3*G[1, 0, 1, x] - 16*G[1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, x])/4 + I*Pi^3*G[1, 1, 1, x] + 
         (4*Pi^2*G[0, 0, 0, 0, x])/3 + (13*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (7*Pi^2*G[0, 0, 1, 0, x])/3 + (Pi^2*G[0, 0, 1, 1, x])/3 + 
         2*Pi^2*G[0, 1, 0, 0, x] + (Pi^2*G[0, 1, 0, 1, x])/3 + 
         (7*Pi^2*G[0, 1, 1, 0, x])/3 + 3*Pi^2*G[0, 1, 1, 1, x] + 
         (5*Pi^2*G[1, 0, 0, 0, x])/3 + (Pi^2*G[1, 0, 0, 1, x])/3 + 
         (7*Pi^2*G[1, 0, 1, 0, x])/3 + (11*Pi^2*G[1, 0, 1, 1, x])/3 + 
         2*Pi^2*G[1, 1, 0, 0, x] + (13*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (7*Pi^2*G[1, 1, 1, 0, x])/3 + 8*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         3*G[1, 1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         16*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
         4*G[0, 0, 1, 0, 0, 1, x] - 4*G[0, 0, 1, 0, 1, 0, x] + 
         4*G[0, 0, 1, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 0, 1, x] - 
         4*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
         4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
         4*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
         4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 + ((7*I)/3)*Pi^3*Zeta[3] + 
         (52*Pi^2*G[0, x]*Zeta[3])/9 + (56*G[1, x]*Zeta[3])/3 - 
         (Pi^2*G[1, x]*Zeta[3])/18 + ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         7*G[1, 1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (16*G[0, 0, 0, x]*Zeta[3])/3 - (40*G[0, 0, 1, x]*Zeta[3])/3 - 
         (40*G[0, 1, 0, x]*Zeta[3])/3 + (16*G[0, 1, 1, x]*Zeta[3])/3 - 
         4*G[1, 0, 0, x]*Zeta[3] - (40*G[1, 0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 1, 0, x]*Zeta[3])/3 + (2*G[1, 1, 1, x]*Zeta[3])/3 - 
         (35*Zeta[3]^2)/9 - (93*Zeta[5])/5 - ((124*I)/5)*Pi*Zeta[5] - 
         (144*G[0, x]*Zeta[5])/5 + (42*G[1, x]*Zeta[5])/5)))/Nc + 
   Nc*(-13/9 + I*Pi - (7*Pi^2)/6 + (5*G[1, x])/3 - I*Pi*G[1, x] - 
     G[1, 1, x] + Log[mu2/s]^2*(1 - RATIO[(1 - x)^(-1)]) + 
     (13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]*(-2/3 + (2*I)*Pi + 
       (2/3 - (2*I)*Pi)*RATIO[(1 - x)^(-1)]) + (I*Pi*G[1, x] + G[1, 1, x])*
      RATIO[x^(-1)] + e*(-80/27 + ((3*I)/2)*Pi - (4*Pi^2)/9 - (I/2)*Pi^3 + 
       (53*G[1, x])/18 + (I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
       I*Pi*G[0, 1, x] - (7*G[1, 1, x])/6 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
       2*G[1, 1, 1, x] + Log[mu2/s]^3*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^2*(-1/3 + I*Pi + (1/3 - I*Pi)*RATIO[(1 - x)^(-1)]) + 
       ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
         G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(-13/9 + I*Pi - (7*Pi^2)/6 + 
         (5*G[1, x])/3 - I*Pi*G[1, x] - G[1, 1, x] + 
         (13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 
           2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + (I*Pi*G[1, x] + G[1, 1, x])*
          RATIO[x^(-1)]) - (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (80/27 - Pi^2/18 + (I/2)*Pi^3 - (13*G[1, x])/9 - Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] + (2*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + (14*Zeta[3])/3)) + 
     e^2*(-484/81 + (3*I)*Pi - (17*Pi^2)/27 - (I/4)*Pi^3 + (73*Pi^4)/720 + 
       (161*G[1, x])/27 + (I/2)*Pi*G[1, x] - (7*Pi^2*G[1, x])/18 + 
       (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
       (22*G[1, 1, x])/9 - (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
       I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, x] + (2*G[1, 1, 1, x])/3 - I*Pi*G[1, 1, 1, x] - 
       G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
       3*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(1/12 - RATIO[(1 - x)^(-1)]/12) + 
       Log[mu2/s]^3*(-1/9 + (I/3)*Pi + (1/9 - (I/3)*Pi)*
          RATIO[(1 - x)^(-1)]) + (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - 
         (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
         (3*G[1, 1, x])/2 - (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
         I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*
        (-13/18 + (I/2)*Pi - (7*Pi^2)/12 + (5*G[1, x])/6 - (I/2)*Pi*G[1, x] - 
         G[1, 1, x]/2 + (13/18 + (7*Pi^2)/12 - G[1, x]/3 + I*Pi*G[1, x] + 
           G[1, 1, x])*RATIO[(1 - x)^(-1)] + ((I/2)*Pi*G[1, x] + 
           G[1, 1, x]/2)*RATIO[x^(-1)]) + (14*Zeta[3])/9 - 
       ((14*I)/3)*Pi*Zeta[3] + RATIO[(1 - x)^(-1)]*(484/81 - (13*Pi^2)/108 - 
         (73*Pi^4)/720 - (80*G[1, x])/27 + (Pi^2*G[1, x])/18 - 
         (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 1, x] + (13*G[1, 1, x])/9 + 
         (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         (2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 
         (14*Zeta[3])/9 + ((14*I)/3)*Pi*Zeta[3]) + 
       Log[mu2/s]*(-80/27 + ((3*I)/2)*Pi - (4*Pi^2)/9 - (I/2)*Pi^3 + 
         (53*G[1, x])/18 + (I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - (7*G[1, 1, x])/6 + I*Pi*G[1, 1, x] - 
         G[0, 1, 1, x] + 2*G[1, 1, 1, x] + ((I/2)*Pi*G[1, x] - 
           (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + G[1, 1, x]/2 - 
           I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*RATIO[x^(-1)] - 
         (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(80/27 - Pi^2/18 + (I/2)*Pi^3 - 
           (13*G[1, x])/9 - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           (2*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
           4*G[1, 1, 1, x] + (14*Zeta[3])/3))) + 
     e^3*(-2912/243 + (6*I)*Pi - (203*Pi^2)/162 - ((3*I)/8)*Pi^3 + 
       (227*Pi^4)/2160 - (I/48)*Pi^5 + (970*G[1, x])/81 + I*Pi*G[1, x] - 
       (107*Pi^2*G[1, x])/216 - (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 + 
       (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 
       (134*G[1, 1, x])/27 - (I/2)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/72 - 
       (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] + 
       (Pi^2*G[0, 0, 1, x])/2 + G[0, 1, 1, x]/2 - (I/2)*Pi*G[0, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, x])/12 - (I/2)*Pi*G[1, 0, 1, x] - 
       (Pi^2*G[1, 0, 1, x])/2 + (35*G[1, 1, 1, x])/18 + 
       (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
       I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
       I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
       I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
       I*Pi*G[1, 1, 0, 1, x] - G[1, 1, 1, 1, x]/6 + I*Pi*G[1, 1, 1, 1, x] - 
       G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
       3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] - 
       G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(1/60 - RATIO[(1 - x)^(-1)]/60) + 
       Log[mu2/s]^4*(-1/36 + (I/12)*Pi + (1/36 - (I/12)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-13/54 + (I/6)*Pi - 
         (7*Pi^2)/36 + (5*G[1, x])/18 - (I/6)*Pi*G[1, x] - G[1, 1, x]/6 + 
         (13/54 + (7*Pi^2)/36 - G[1, x]/9 + (I/3)*Pi*G[1, x] + G[1, 1, x]/3)*
          RATIO[(1 - x)^(-1)] + ((I/6)*Pi*G[1, x] + G[1, 1, x]/6)*
          RATIO[x^(-1)]) + (91*Zeta[3])/27 - ((7*I)/3)*Pi*Zeta[3] + 
       (49*Pi^2*Zeta[3])/18 - (35*G[1, x]*Zeta[3])/9 + 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] + (7*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - 
         (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + ((3*I)/2)*Pi*G[0, 1, x] - 
         (Pi^2*G[0, 1, x])/4 - (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - 
         ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
         (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] - 
         (Pi^2*G[0, 0, 1, x])/2 + (3*G[0, 1, 1, x])/2 - 
         (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
         (I/2)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 - 3*G[1, 1, 1, x] + 
         (I/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
         I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 1, 1, x] - 
         I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] - 
         I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + 
         I*Pi*G[1, 1, 0, 1, x] + (3*G[1, 1, 1, 1, x])/2 - 
         I*Pi*G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
         3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(-40/27 + ((3*I)/4)*Pi - 
         (2*Pi^2)/9 - (I/4)*Pi^3 + (53*G[1, x])/36 + (I/4)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - (7*G[1, 1, x])/12 + 
         (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
         ((I/4)*Pi*G[1, x] - (Pi^2*G[1, x])/4 + (I/2)*Pi*G[0, 1, x] + 
           G[1, 1, x]/4 - (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - 
           G[1, 1, 1, x])*RATIO[x^(-1)] - (7*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(40/27 - Pi^2/36 + (I/4)*Pi^3 - 
           (13*G[1, x])/18 - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
           G[1, 1, x]/3 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
           (7*Zeta[3])/3)) + Log[mu2/s]*(-484/81 + (3*I)*Pi - (17*Pi^2)/27 - 
         (I/4)*Pi^3 + (73*Pi^4)/720 + (161*G[1, x])/27 + (I/2)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/18 + (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/2 - (22*G[1, 1, x])/9 - (I/2)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/12 - I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + 
         I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + (2*G[1, 1, 1, x])/3 - 
         I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
         G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x] + 
         (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
           (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + (3*G[1, 1, x])/2 - 
           (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + (14*Zeta[3])/9 - 
         ((14*I)/3)*Pi*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (484/81 - (13*Pi^2)/108 - (73*Pi^4)/720 - (80*G[1, x])/27 + 
           (Pi^2*G[1, x])/18 - (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 1, x] + 
           (13*G[1, 1, x])/9 + (5*Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] - (2*G[1, 1, 1, x])/3 + 
           (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 
           2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 + 
           ((14*I)/3)*Pi*Zeta[3])) - (62*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + 
         (I/48)*Pi^5 - (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + 
         (Pi^4*G[1, x])/6 - (I/2)*Pi^3*G[0, 1, x] + (80*G[1, 1, x])/27 - 
         (Pi^2*G[1, 1, x])/18 + (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 1, x] - 
         (13*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (2*G[1, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (49*Pi^2*Zeta[3])/18 + 
         (14*G[1, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (14*G[1, 1, x]*Zeta[3])/3 + (62*Zeta[5])/5)) + 
     e^4*(-17488/729 + (12*I)*Pi - (608*Pi^2)/243 - ((3*I)/4)*Pi^3 + 
       (2231*Pi^4)/12960 - (I/96)*Pi^5 + (437*Pi^6)/60480 + 
       (5828*G[1, x])/243 + (2*I)*Pi*G[1, x] - (323*Pi^2*G[1, x])/324 - 
       (I/8)*Pi^3*G[1, x] - (11*Pi^4*G[1, x])/864 + (I/96)*Pi^5*G[1, x] + 
       I*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 - (I/8)*Pi^3*G[0, 1, x] - 
       (Pi^4*G[0, 1, x])/12 - (808*G[1, 1, x])/81 - I*Pi*G[1, 1, x] + 
       (49*Pi^2*G[1, 1, x])/108 + (I/8)*Pi^3*G[1, 1, x] + 
       (167*Pi^4*G[1, 1, x])/1440 + (I/2)*Pi*G[0, 0, 1, x] - 
       (Pi^2*G[0, 0, 1, x])/4 + (I/4)*Pi^3*G[0, 0, 1, x] + G[0, 1, 1, x] - 
       (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 - 
       (I/4)*Pi^3*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] + 
       (107*G[1, 1, 1, x])/27 + (I/2)*Pi*G[1, 1, 1, x] - 
       (11*Pi^2*G[1, 1, 1, x])/36 + (I/4)*Pi^3*G[1, 1, 1, x] + 
       (I/2)*Pi*G[0, 0, 0, 1, x] + (Pi^2*G[0, 0, 0, 1, x])/2 + 
       G[0, 0, 1, 1, x]/2 - (I/2)*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/12 - (I/2)*Pi*G[0, 1, 0, 1, x] - 
       (Pi^2*G[0, 1, 0, 1, x])/2 - G[0, 1, 1, 1, x] + 
       (I/2)*Pi*G[0, 1, 1, 1, x] + (Pi^2*G[0, 1, 1, 1, x])/3 - 
       (I/2)*Pi*G[1, 0, 0, 1, x] - (Pi^2*G[1, 0, 0, 1, x])/2 - 
       G[1, 0, 1, 1, x]/2 + (I/2)*Pi*G[1, 0, 1, 1, x] + 
       (5*Pi^2*G[1, 0, 1, 1, x])/12 + (I/2)*Pi*G[1, 1, 0, 1, x] + 
       (Pi^2*G[1, 1, 0, 1, x])/2 - (13*G[1, 1, 1, 1, x])/9 - 
       (I/2)*Pi*G[1, 1, 1, 1, x] - (Pi^2*G[1, 1, 1, 1, x])/4 - 
       I*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x]/2 + 
       I*Pi*G[0, 0, 0, 1, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] - 
       G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x]/2 - 
       I*Pi*G[0, 1, 0, 1, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
       (3*G[0, 1, 1, 1, 1, x])/2 + I*Pi*G[0, 1, 1, 1, 1, x] + 
       I*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x]/2 - 
       I*Pi*G[1, 0, 0, 1, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 0, 1, 1, 1, x] - 
       I*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x]/2 + 
       I*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
       G[1, 1, 1, 1, 1, x]/3 - I*Pi*G[1, 1, 1, 1, 1, x] - 
       G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
       G[0, 0, 1, 0, 1, 1, x] - 3*G[0, 0, 1, 1, 1, 1, x] + 
       G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
       G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, 1, x] + 
       G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
       G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 1, 1, x] - 
       G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
       G[1, 1, 1, 0, 1, 1, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(1/360 - RATIO[(1 - x)^(-1)]/360) + 
       Log[mu2/s]^5*(-1/180 + (I/60)*Pi + (1/180 - (I/60)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-13/216 + (I/24)*Pi - 
         (7*Pi^2)/144 + (5*G[1, x])/72 - (I/24)*Pi*G[1, x] - G[1, 1, x]/24 + 
         (13/216 + (7*Pi^2)/144 - G[1, x]/36 + (I/12)*Pi*G[1, x] + 
           G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         ((I/24)*Pi*G[1, x] + G[1, 1, x]/24)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-40/81 + (I/4)*Pi - (2*Pi^2)/27 - (I/12)*Pi^3 + 
         (53*G[1, x])/108 + (I/12)*Pi*G[1, x] + (Pi^2*G[1, x])/12 - 
         (I/6)*Pi*G[0, 1, x] - (7*G[1, 1, x])/36 + (I/6)*Pi*G[1, 1, x] - 
         G[0, 1, 1, x]/6 + G[1, 1, 1, x]/3 + ((I/12)*Pi*G[1, x] - 
           (Pi^2*G[1, x])/12 + (I/6)*Pi*G[0, 1, x] + G[1, 1, x]/12 - 
           (I/6)*Pi*G[1, 1, x] + G[0, 1, 1, x]/6 - G[1, 1, 1, x]/3)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(40/81 - Pi^2/108 + 
           (I/12)*Pi^3 - (13*G[1, x])/54 - (Pi^2*G[1, x])/6 + 
           (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/9 - (I/3)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x]/3 - (2*G[1, 1, 1, x])/3 + (7*Zeta[3])/9) - 
         (7*Zeta[3])/9) + (560*Zeta[3])/81 - ((7*I)/2)*Pi*Zeta[3] + 
       (28*Pi^2*Zeta[3])/27 + ((7*I)/6)*Pi^3*Zeta[3] - 
       (371*G[1, x]*Zeta[3])/54 - ((7*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (7*Pi^2*G[1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (49*G[1, 1, x]*Zeta[3])/18 - ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (7*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3 + 
       (49*Zeta[3]^2)/9 + RATIO[x^(-1)]*((6*I)*Pi*G[1, x] - 
         (3*Pi^2*G[1, x])/2 - ((3*I)/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/24 - 
         (I/96)*Pi^5*G[1, x] + (3*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/4 - 
         (I/8)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/12 + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/8 + 
         (I/8)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/1440 + 
         ((3*I)/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/4 - 
         (I/4)*Pi^3*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
         ((3*I)/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 + 
         (I/4)*Pi^3*G[0, 1, 1, x] - ((3*I)/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/4 + (I/4)*Pi^3*G[1, 0, 1, x] - 
         6*G[1, 1, 1, x] + ((3*I)/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          6 - (I/4)*Pi^3*G[1, 1, 1, x] + (I/2)*Pi*G[0, 0, 0, 1, x] - 
         (Pi^2*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[0, 0, 1, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[0, 1, 0, 1, x] + (Pi^2*G[0, 1, 0, 1, x])/2 - 
         3*G[0, 1, 1, 1, x] + (I/2)*Pi*G[0, 1, 1, 1, x] - 
         (Pi^2*G[0, 1, 1, 1, x])/3 - (I/2)*Pi*G[1, 0, 0, 1, x] + 
         (Pi^2*G[1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 1, 0, 1, x] - (Pi^2*G[1, 1, 0, 1, x])/2 + 
         (9*G[1, 1, 1, 1, x])/2 - (I/2)*Pi*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/4 + I*Pi*G[0, 0, 0, 0, 1, x] + 
         G[0, 0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 0, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 1, 0, 0, 1, x] - 
         G[0, 1, 0, 1, 1, x]/2 + I*Pi*G[0, 1, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 1, 0, 1, x] + (3*G[0, 1, 1, 1, 1, x])/2 - 
         I*Pi*G[0, 1, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 0, 1, x] - 
         G[1, 0, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 1, x]/2 - I*Pi*G[1, 1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 1, 1, x] + 
         3*G[0, 0, 1, 1, 1, 1, x] - G[0, 1, 0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, 1, x] + G[1, 0, 1, 0, 1, 1, x] - 
         3*G[1, 0, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 1, 1, x] + 
         5*G[1, 1, 1, 1, 1, 1, x] - ((7*I)/6)*Pi*G[1, x]*Zeta[3] + 
         (7*Pi^2*G[1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (7*G[0, 1, 1, x]*Zeta[3])/3 + (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(-242/81 + ((3*I)/2)*Pi - (17*Pi^2)/54 - (I/8)*Pi^3 + 
         (73*Pi^4)/1440 + (161*G[1, x])/54 + (I/4)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/36 + (I/8)*Pi^3*G[1, x] + (I/4)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/4 - (11*G[1, 1, x])/9 - (I/4)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/24 - (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 + 
         (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + G[1, 1, 1, x]/3 - 
         (I/2)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + 
         G[1, 0, 1, 1, x]/2 - (3*G[1, 1, 1, 1, x])/2 + 
         (((3*I)/4)*Pi*G[1, x] - (Pi^2*G[1, x])/8 - (I/8)*Pi^3*G[1, x] + 
           (I/4)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (3*G[1, 1, x])/4 - 
           (I/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 - 
           (I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 1, x]/2 + (I/2)*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x]/2 - 
           G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + (7*Zeta[3])/9 - ((7*I)/3)*Pi*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(242/81 - (13*Pi^2)/216 - (73*Pi^4)/1440 - 
           (40*G[1, x])/27 + (Pi^2*G[1, x])/36 - (I/4)*Pi^3*G[1, x] - 
           (Pi^2*G[0, 1, x])/2 + (13*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/
            12 + I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x]/3 + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 + ((7*I)/3)*Pi*Zeta[3])) + 
       (62*Zeta[5])/15 - ((62*I)/5)*Pi*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (17488/729 - (121*Pi^2)/243 - (611*Pi^4)/12960 - (437*Pi^6)/60480 - 
         (2912*G[1, x])/243 + (20*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 - 
         (I/48)*Pi^5*G[1, x] + (Pi^4*G[0, 1, x])/6 + (484*G[1, 1, x])/81 - 
         (13*Pi^2*G[1, 1, x])/108 - (167*Pi^4*G[1, 1, x])/720 - 
         (I/2)*Pi^3*G[0, 0, 1, x] + (I/2)*Pi^3*G[0, 1, 1, x] + 
         (I/2)*Pi^3*G[1, 0, 1, x] - (80*G[1, 1, 1, x])/27 + 
         (Pi^2*G[1, 1, 1, x])/18 - (I/2)*Pi^3*G[1, 1, 1, x] - 
         Pi^2*G[0, 0, 0, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 + 
         Pi^2*G[0, 1, 0, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
         Pi^2*G[1, 0, 0, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
         Pi^2*G[1, 1, 0, 1, x] + (13*G[1, 1, 1, 1, x])/9 + 
         (Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (2*G[1, 1, 1, 1, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         2*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, 1, x] + 6*G[0, 0, 1, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 1, 1, x] - 6*G[1, 0, 1, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 1, 1, x] + 10*G[1, 1, 1, 1, 1, 1, x] - 
         (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 - ((7*I)/6)*Pi^3*Zeta[3] + 
         (91*G[1, x]*Zeta[3])/27 + (7*Pi^2*G[1, x]*Zeta[3])/3 - 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/9 + 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (14*G[0, 1, 1, x]*Zeta[3])/3 + 
         (28*G[1, 1, 1, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 - (62*Zeta[5])/15 + 
         ((62*I)/5)*Pi*Zeta[5]) + Log[mu2/s]*(-2912/243 + (6*I)*Pi - 
         (203*Pi^2)/162 - ((3*I)/8)*Pi^3 + (227*Pi^4)/2160 - (I/48)*Pi^5 + 
         (970*G[1, x])/81 + I*Pi*G[1, x] - (107*Pi^2*G[1, x])/216 - 
         (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 + (I/2)*Pi*G[0, 1, x] - 
         (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - (134*G[1, 1, x])/27 - 
         (I/2)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/72 - 
         (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 + G[0, 1, 1, x]/2 - (I/2)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/12 - (I/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/2 + (35*G[1, 1, 1, x])/18 + 
         (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
         I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - G[1, 1, 1, 1, x]/6 + I*Pi*G[1, 1, 1, 1, x] - 
         G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 - ((7*I)/3)*Pi*Zeta[3] + 
         (49*Pi^2*Zeta[3])/18 - (35*G[1, x]*Zeta[3])/9 + 
         ((7*I)/3)*Pi*G[1, x]*Zeta[3] + (7*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - 
           (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + ((3*I)/2)*Pi*G[0, 1, x] - 
           (Pi^2*G[0, 1, x])/4 - (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - 
           ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] - 
           (Pi^2*G[0, 0, 1, x])/2 + (3*G[0, 1, 1, x])/2 - 
           (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
           (I/2)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 - 
           3*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            3 + I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 - 
           I*Pi*G[0, 0, 1, 1, x] - I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] + 
           I*Pi*G[0, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + 
           I*Pi*G[1, 1, 0, 1, x] + (3*G[1, 1, 1, 1, x])/2 - 
           I*Pi*G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - 
           2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
           3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
           2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
           4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (7*G[1, 1, x]*Zeta[3])/3) - (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
          (2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + (I/48)*Pi^5 - 
           (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + (Pi^4*G[1, x])/6 - 
           (I/2)*Pi^3*G[0, 1, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/
            18 + (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + 
           (5*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 1, x] - 
           (13*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 1, x] + (2*G[1, 1, 1, 1, x])/3 - 
           (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
           4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
           6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
           4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
           8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (49*Pi^2*Zeta[3])/18 + 
           (14*G[1, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (14*G[1, 1, x]*Zeta[3])/3 + (62*Zeta[5])/5)))))


==> anc/H_process3_qQb_Qbq_+-+-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*
  ((Nf^2*(100/81 - (40*G[1, x])/27 + (8*G[1, 1, x])/9 + 
      Log[mu2/s]^2*(4/9 - (4*RATIO[(1 - x)^(-1)])/9) + 
      (-100/81 + (40*G[1, x])/27 - (8*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
      Log[mu2/s]*(40/27 - (8*G[1, x])/9 + (-40/27 + (8*G[1, x])/9)*
         RATIO[(1 - x)^(-1)]) + e*(1120/243 - (10*Pi^2)/81 - 
        (424*G[1, x])/81 + (2*Pi^2*G[1, x])/27 + (40*G[1, 1, x])/9 - 
        (8*G[1, 1, 1, x])/3 + Log[mu2/s]^3*(4/9 - (4*RATIO[(1 - x)^(-1)])/
           9) + (-1120/243 + (10*Pi^2)/81 + (424*G[1, x])/81 - 
          (2*Pi^2*G[1, x])/27 - (40*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3)*
         RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(20/9 - (4*G[1, x])/3 + 
          (-20/9 + (4*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
        Log[mu2/s]*(424/81 - (2*Pi^2)/27 - (40*G[1, x])/9 + 
          (8*G[1, 1, x])/3 + (-424/81 + (2*Pi^2)/27 + (40*G[1, x])/9 - 
            (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)])) + 
      e^2*(3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[1, x])/81 + 
        (10*Pi^2*G[1, x])/27 + (1072*G[1, 1, x])/81 - (2*Pi^2*G[1, 1, x])/9 - 
        (280*G[1, 1, 1, x])/27 + (56*G[1, 1, 1, 1, x])/9 + 
        Log[mu2/s]^4*(7/27 - (7*RATIO[(1 - x)^(-1)])/27) + 
        Log[mu2/s]^3*(140/81 - (28*G[1, x])/27 + (-140/81 + (28*G[1, x])/27)*
           RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(536/81 - Pi^2/9 - 
          (140*G[1, x])/27 + (28*G[1, 1, x])/9 + 
          (-536/81 + Pi^2/9 + (140*G[1, x])/27 - (28*G[1, 1, x])/9)*
           RATIO[(1 - x)^(-1)]) - (280*Zeta[3])/81 + (56*G[1, x]*Zeta[3])/
         27 + RATIO[(1 - x)^(-1)]*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + 
          (1184*G[1, x])/81 - (10*Pi^2*G[1, x])/27 - (1072*G[1, 1, x])/81 + 
          (2*Pi^2*G[1, 1, x])/9 + (280*G[1, 1, 1, x])/27 - 
          (56*G[1, 1, 1, 1, x])/9 + (280*Zeta[3])/81 - (56*G[1, x]*Zeta[3])/
           27) + Log[mu2/s]*(1184/81 - (10*Pi^2)/27 - (1072*G[1, x])/81 + 
          (2*Pi^2*G[1, x])/9 + (280*G[1, 1, x])/27 - (56*G[1, 1, 1, x])/9 - 
          (56*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
            (1072*G[1, x])/81 - (2*Pi^2*G[1, x])/9 - (280*G[1, 1, x])/27 + 
            (56*G[1, 1, 1, x])/9 + (56*Zeta[3])/27)))))/Nc + 
   (511/16 + (12*I)*Pi - (11*Pi^2)/12 - (I/2)*Pi^3 + (229*Pi^4)/360 + 
     (4*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - ((8*I)/3)*Pi^3*G[0, x] - 
     (45*G[1, x])/4 - (15*I)*Pi*G[1, x] - (I/6)*Pi^3*G[1, x] - 
     (2*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 12*G[0, 1, x] + 
     (5*Pi^2*G[0, 1, x])/3 - 12*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 
     Pi^2*G[1, 0, x] + 19*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 
     (7*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, x] - 
     2*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + 
     (4*I)*Pi*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
     10*G[1, 0, 1, x] + (10*I)*Pi*G[1, 0, 1, x] + 10*G[1, 1, 0, x] + 
     (4*I)*Pi*G[1, 1, 0, x] - 21*G[1, 1, 1, x] - (14*I)*Pi*G[1, 1, 1, x] - 
     12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
     6*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
     2*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 1, x] + 
     6*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - 
     16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x] + 
       (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(25/2 + (7*I)*Pi - (13*Pi^2)/6 + 6*G[0, x] + 
       (4*I)*Pi*G[0, x] - 8*G[1, x] - (5*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
       6*G[0, 1, x] - 6*G[1, 0, x] + 7*G[1, 1, x] + 
       (-25/2 - (6*I)*Pi + (13*Pi^2)/6 - 6*G[0, x] - (4*I)*Pi*G[0, x] + 
         9*G[1, x] + (6*I)*Pi*G[1, x] - 4*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x] - 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)]) + 
     (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
      RATIO[x] - 25*Zeta[3] + (4*I)*Pi*Zeta[3] + 2*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(-511/16 - (13*Pi^2)/12 - (229*Pi^4)/360 + 
       ((8*I)/3)*Pi^3*G[0, x] + (93*G[1, x])/4 + (16*I)*Pi*G[1, x] + 
       (Pi^2*G[1, x])/2 - (I/3)*Pi^3*G[1, x] + (14*Pi^2*G[0, 0, x])/3 + 
       16*G[0, 1, x] - (11*Pi^2*G[0, 1, x])/3 + 16*G[1, 0, x] - 
       (Pi^2*G[1, 0, x])/3 - 25*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] + 
       (13*Pi^2*G[1, 1, x])/3 - 12*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
       12*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 
       12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
       15*Zeta[3] - (4*I)*Pi*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((16*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 - 
       (I/2)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 16*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] - 13*G[1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] - 
       10*G[1, x]*Zeta[3]) + Log[mu2/s]*(93/4 + (19*I)*Pi - (3*Pi^2)/2 - 
       (I/3)*Pi^3 + 16*G[0, x] + (2*I)*Pi*G[0, x] - (Pi^2*G[0, x])/3 - 
       22*G[1, x] - (9*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/3 - 10*G[0, 1, x] - 
       (6*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
       17*G[1, 1, x] + (10*I)*Pi*G[1, 1, x] - 8*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
       14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 12*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-93/4 - (16*I)*Pi - Pi^2/2 + (I/3)*Pi^3 - 
         16*G[0, x] + (Pi^2*G[0, x])/3 + 25*G[1, x] + (12*I)*Pi*G[1, x] - 
         (13*Pi^2*G[1, x])/3 + 12*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] + 
         12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 18*G[1, 1, x] - 
         (12*I)*Pi*G[1, 1, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 
         12*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 12*Zeta[3])) + 
     e*(4205/32 + (54*I)*Pi - (751*Pi^2)/48 - ((11*I)/2)*Pi^3 - 
       (109*Pi^4)/360 + ((391*I)/180)*Pi^5 + 6*G[0, x] + (16*I)*Pi*G[0, x] - 
       (73*Pi^2*G[0, x])/12 + (I/2)*Pi^3*G[0, x] + (181*Pi^4*G[0, x])/180 - 
       (511*G[1, x])/8 - (47*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/2 + 
       ((2*I)/3)*Pi^3*G[1, x] - (133*Pi^4*G[1, x])/60 - (13*G[0, 0, x])/2 - 
       (7*I)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/6 + 
       ((8*I)/3)*Pi^3*G[0, 0, x] - 11*G[0, 1, x] - (22*I)*Pi*G[0, 1, x] + 
       (8*Pi^2*G[0, 1, x])/3 + (7*I)*Pi^3*G[0, 1, x] - 11*G[1, 0, x] - 
       (I/2)*Pi*G[1, 0, x] + (35*Pi^2*G[1, 0, x])/6 + 
       ((55*I)/6)*Pi^3*G[1, 0, x] + (79*G[1, 1, x])/2 + 
       ((87*I)/2)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/6 + 
       (2*I)*Pi^3*G[1, 1, x] - (35*G[0, 0, 0, x])/2 + 
       (6*I)*Pi*G[0, 0, 0, x] + 13*Pi^2*G[0, 0, 0, x] + 
       (17*G[0, 0, 1, x])/2 + ((21*I)/2)*Pi*G[0, 0, 1, x] + 
       12*Pi^2*G[0, 0, 1, x] + (17*G[0, 1, 0, x])/2 - 
       (5*I)*Pi*G[0, 1, 0, x] + 2*Pi^2*G[0, 1, 0, x] + (17*G[0, 1, 1, x])/2 + 
       (2*I)*Pi*G[0, 1, 1, x] - (29*Pi^2*G[0, 1, 1, x])/3 + 
       18*G[1, 0, 0, x] - (3*I)*Pi*G[1, 0, 0, x] + (37*Pi^2*G[1, 0, 0, x])/
        3 + (41*G[1, 0, 1, x])/2 + (3*I)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/6 + (41*G[1, 1, 0, x])/2 + 
       (4*I)*Pi*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/2 - 
       (101*G[1, 1, 1, x])/2 - (23*I)*Pi*G[1, 1, 1, x] + 
       (23*Pi^2*G[1, 1, 1, x])/6 - (15*G[0, 0, 0, 0, x])/2 - 
       (4*I)*Pi*G[0, 0, 0, 0, x] + (39*G[0, 0, 0, 1, x])/2 + 
       (39*G[0, 0, 1, 0, x])/2 - (10*I)*Pi*G[0, 0, 1, 0, x] - 
       11*G[0, 0, 1, 1, x] + (10*I)*Pi*G[0, 0, 1, 1, x] + 
       10*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] - 
       17*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
       17*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] - 7*G[0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
       (10*I)*Pi*G[1, 0, 0, 0, x] - 11*G[1, 0, 0, 1, x] + 
       (18*I)*Pi*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, x] - 17*G[1, 0, 1, 1, x] - 
       (30*I)*Pi*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 
       (10*I)*Pi*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
       (42*I)*Pi*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] - 
       (24*I)*Pi*G[1, 1, 1, 0, x] + 66*G[1, 1, 1, 1, x] + 
       (58*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 0, 0, x] - 
       36*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 0, x] - 
       14*G[0, 0, 1, 0, 1, x] - 14*G[0, 0, 1, 1, 0, x] + 
       48*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
       20*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] + 
       10*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] - 
       34*G[1, 0, 0, 0, 1, x] - 34*G[1, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, x] - 38*G[1, 0, 1, 0, 0, x] + 
       14*G[1, 0, 1, 0, 1, x] + 14*G[1, 0, 1, 1, 0, x] - 
       10*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] + 
       22*G[1, 1, 0, 1, 1, x] - 30*G[1, 1, 1, 0, 0, x] + 
       58*G[1, 1, 1, 0, 1, x] + 58*G[1, 1, 1, 1, 0, x] - 
       72*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(5/2 + ((5*I)/3)*Pi + (5*G[0, x])/3 - (5*G[1, x])/3 + 
         (-5/2 - ((5*I)/3)*Pi - (5*G[0, x])/3 + (5*G[1, x])/3)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(91/6 + ((22*I)/3)*Pi - 
         (20*Pi^2)/9 + 6*G[0, x] + (4*I)*Pi*G[0, x] - (26*G[1, x])/3 - 
         ((16*I)/3)*Pi*G[1, x] + 4*G[0, 0, x] - (20*G[0, 1, x])/3 - 
         (20*G[1, 0, x])/3 + 8*G[1, 1, x] + (-91/6 - (6*I)*Pi + (20*Pi^2)/9 - 
           6*G[0, x] - (4*I)*Pi*G[0, x] + 10*G[1, x] + ((20*I)/3)*Pi*
            G[1, x] - 4*G[0, 0, x] + (20*G[0, 1, x])/3 + (20*G[1, 0, x])/3 - 
           (20*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (983*Zeta[3])/6 - ((139*I)/6)*Pi*Zeta[3] + (349*Pi^2*Zeta[3])/9 + 
       (19*G[0, x]*Zeta[3])/2 - (88*I)*Pi*G[0, x]*Zeta[3] + 
       (64*G[1, x]*Zeta[3])/3 - ((64*I)/3)*Pi*G[1, x]*Zeta[3] - 
       64*G[0, 0, x]*Zeta[3] + (202*G[0, 1, x]*Zeta[3])/3 + 
       (40*G[1, 0, x]*Zeta[3])/3 - 18*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-21*Pi^2)/4 - Pi^4/45 + 2*Pi^2*G[0, x] + 
         ((2*I)/3)*Pi^3*G[0, x] + (11*Pi^2*G[1, x])/2 + 
         ((4*I)/3)*Pi^3*G[1, x] - (21*G[0, 0, x])/2 + (3*Pi^2*G[0, 0, x])/2 + 
         (21*G[0, 1, x])/2 - (5*Pi^2*G[0, 1, x])/6 + (21*G[1, 0, x])/2 - 
         (Pi^2*G[1, 0, x])/2 - (21*G[1, 1, x])/2 - (Pi^2*G[1, 1, x])/6 + 
         8*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 
         14*G[0, 1, 1, x] + 7*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         18*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, x] + 29*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 
         10*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 6*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
         8*G[1, 1, 1, 1, x] - 4*Zeta[3] - (4*I)*Pi*Zeta[3] + 
         4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((123*I)/2)*Pi*G[1, x] - 
         5*Pi^2*G[1, x] + ((10*I)/3)*Pi^3*G[1, x] + (Pi^4*G[1, x])/18 + 
         ((83*I)/2)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/3 - 
         ((14*I)/3)*Pi^3*G[0, 1, x] - ((7*I)/2)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/3 + (I/2)*Pi^3*G[1, 0, x] + (123*G[1, 1, x])/2 - 
         ((135*I)/2)*Pi*G[1, 1, x] + (44*Pi^2*G[1, 1, x])/3 + 
         (4*I)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + (5*I)*Pi*G[0, 1, 0, x] + 
         (11*Pi^2*G[0, 1, 0, x])/3 + (83*G[0, 1, 1, x])/2 - 
         (14*I)*Pi*G[0, 1, 1, x] + (25*Pi^2*G[0, 1, 1, x])/3 + 
         (7*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/3 - 
         (7*G[1, 0, 1, x])/2 - (5*I)*Pi*G[1, 0, 1, x] + 
         (17*Pi^2*G[1, 0, 1, x])/6 - (7*G[1, 1, 0, x])/2 - 
         (18*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/6 - 
         (195*G[1, 1, 1, x])/2 + (21*I)*Pi*G[1, 1, 1, x] - 
         (19*Pi^2*G[1, 1, 1, x])/2 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 0, x] + 
         5*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] + 
         5*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] - 
         31*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (6*I)*Pi*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
         (14*I)*Pi*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 13*G[1, 0, 1, 1, x] - 
         (14*I)*Pi*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, 0, x] - 22*G[1, 1, 0, 1, x] - 
         (14*I)*Pi*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 
         78*G[1, 1, 1, 1, x] + (18*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         12*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 26*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 
         10*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
         10*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
         18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] - 
         32*G[1, 1, 1, 1, 1, x] - 40*G[1, x]*Zeta[3] - ((56*I)/3)*Pi*G[1, x]*
          Zeta[3] - 10*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         (34*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(205/4 + (30*I)*Pi - 
         (7*Pi^2)/2 - I*Pi^3 + (49*G[0, x])/2 + (3*I)*Pi*G[0, x] - 
         (5*Pi^2*G[0, x])/3 - 40*G[1, x] - (13*I)*Pi*G[1, x] + 
         (19*Pi^2*G[1, x])/6 - 15*G[0, 1, x] - (10*I)*Pi*G[0, 1, x] - 
         15*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] + 28*G[1, 1, x] + 
         (16*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - 
         10*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + 
         23*G[1, 0, 1, x] + 23*G[1, 1, 0, x] - 31*G[1, 1, 1, x] + 
         ((5*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/2 + (4*I)*Pi*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] + 5*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
           4*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] + (-Pi^2/2 - G[0, 0, x] + 
           G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] - (44*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-205/4 - (24*I)*Pi + I*Pi^3 - 24*G[0, x] + 
           (5*Pi^2*G[0, x])/3 + (91*G[1, x])/2 + (18*I)*Pi*G[1, x] - 
           (20*Pi^2*G[1, x])/3 + 18*G[0, 1, x] + (14*I)*Pi*G[0, 1, x] + 
           18*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] - 30*G[1, 1, x] - 
           (20*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
           10*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 
           20*G[1, 0, 1, x] - 20*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
           (44*Zeta[3])/3)) + Log[mu2/s]*(895/8 + ((121*I)/2)*Pi - 
         (85*Pi^2)/12 - (4*I)*Pi^3 + (409*Pi^4)/180 + (67*G[0, x])/2 + 
         (12*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 - ((26*I)/3)*Pi^3*G[0, x] - 
         (151*G[1, x])/2 - ((91*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
         2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 14*Pi^2*G[0, 0, x] - 
         39*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 7*Pi^2*G[0, 1, x] - 
         39*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + (11*Pi^2*G[1, 0, x])/3 + 
         (147*G[1, 1, x])/2 + (18*I)*Pi*G[1, 1, x] - 3*Pi^2*G[1, 1, x] - 
         6*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] + 
         26*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + 31*G[1, 0, 1, x] + 
         (28*I)*Pi*G[1, 0, 1, x] + 31*G[1, 1, 0, x] + 
         (14*I)*Pi*G[1, 1, 0, x] - 69*G[1, 1, 1, x] - 
         (42*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
         40*G[0, 0, 0, 1, x] + 40*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
         36*G[0, 1, 0, 0, x] - 10*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] - 
         18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] - 34*G[1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, x] - 
         52*G[1, 1, 0, 1, x] - 52*G[1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, x] + 
         ((-11*Pi^2)/2 - I*Pi^3 - Pi^2*G[0, x] + Pi^2*G[1, x] - 
           11*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 11*G[0, 1, x] + 
           (2*I)*Pi*G[0, 1, x] + 11*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 
           11*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 
           6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
           6*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
           6*G[1, 1, 1, x])*RATIO[x] - 58*Zeta[3] + ((8*I)/3)*Pi*Zeta[3] - 
         (16*G[0, x]*Zeta[3])/3 + (28*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-895/8 - (32*I)*Pi - (17*Pi^2)/12 + 
           (2*I)*Pi^3 - (409*Pi^4)/180 - 32*G[0, x] + 4*Pi^2*G[0, x] + 
           ((26*I)/3)*Pi^3*G[0, x] + (205*G[1, x])/2 + (48*I)*Pi*G[1, x] - 
           (2*I)*Pi^3*G[1, x] + 14*Pi^2*G[0, 0, x] + 48*G[0, 1, x] + 
           (6*I)*Pi*G[0, 1, x] - 14*Pi^2*G[0, 1, x] + 48*G[1, 0, x] - 
           (10*Pi^2*G[1, 0, x])/3 - 91*G[1, 1, x] - (36*I)*Pi*G[1, 1, x] + 
           (40*Pi^2*G[1, 1, x])/3 + 6*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
           (16*I)*Pi*G[0, 1, 1, x] - 36*G[1, 0, 1, x] - 
           (28*I)*Pi*G[1, 0, 1, x] - 36*G[1, 1, 0, x] - 
           (24*I)*Pi*G[1, 1, 0, x] + 60*G[1, 1, 1, x] + 
           (40*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] - 
           40*G[0, 0, 0, 1, x] - 40*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           36*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
           4*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] + 
           32*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 40*G[1, 1, 0, 1, x] + 
           40*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 38*Zeta[3] - 
           ((8*I)/3)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/3 - 
           (88*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((67*I)/2)*Pi*G[1, x] - 
           (7*Pi^2*G[1, x])/6 - (2*I)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 1, x] - 
           7*Pi^2*G[0, 1, x] + I*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 + 
           (67*G[1, 1, x])/2 - (24*I)*Pi*G[1, 1, x] + (31*Pi^2*G[1, 1, x])/
            3 + (6*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] - 35*G[1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
           18*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 
           12*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(-4205/32 - (71*Pi^2)/16 + (4*I)*Pi^3 + 
         (43*Pi^4)/120 - ((391*I)/180)*Pi^5 + (10*I)*Pi*G[0, x] + 
         (32*Pi^2*G[0, x])/3 - (181*Pi^4*G[0, x])/180 + (895*G[1, x])/8 + 
         (32*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/12 - (2*I)*Pi^3*G[1, x] + 
         (409*Pi^4*G[1, x])/180 + 10*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
         (3*Pi^2*G[0, 0, x])/2 - ((8*I)/3)*Pi^3*G[0, 0, x] + 32*G[0, 1, x] + 
         (16*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/2 - 
         ((35*I)/3)*Pi^3*G[0, 1, x] + 32*G[1, 0, x] - 4*Pi^2*G[1, 0, x] - 
         ((26*I)/3)*Pi^3*G[1, 0, x] - (205*G[1, 1, x])/2 - 
         (48*I)*Pi*G[1, 1, x] + (2*I)*Pi^3*G[1, 1, x] + 12*G[0, 0, 0, x] - 
         13*Pi^2*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - ((3*I)/2)*Pi*
          G[0, 0, 1, x] - 13*Pi^2*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 
         (5*Pi^2*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, x] + 18*Pi^2*G[0, 1, 1, x] - 
         14*Pi^2*G[1, 0, 0, x] - 48*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         14*Pi^2*G[1, 0, 1, x] - 48*G[1, 1, 0, x] + (10*Pi^2*G[1, 1, 0, x])/
          3 + 91*G[1, 1, 1, x] + (36*I)*Pi*G[1, 1, 1, x] - 
         (40*Pi^2*G[1, 1, 1, x])/3 + (15*G[0, 0, 0, 0, x])/2 + 
         (4*I)*Pi*G[0, 0, 0, 0, x] - (27*G[0, 0, 0, 1, x])/2 - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - (27*G[0, 0, 1, 0, x])/2 + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
         (28*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 1, x] + 
         (28*I)*Pi*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] - 
         (40*I)*Pi*G[1, 1, 1, 1, x] - 72*G[0, 0, 0, 0, 0, x] + 
         36*G[0, 0, 0, 0, 1, x] + 36*G[0, 0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
         16*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] - 
         40*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
         40*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] + 
         36*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
         16*G[1, 0, 1, 1, 0, x] + 4*G[1, 1, 0, 0, 0, x] + 
         20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] - 
         32*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] - 
         40*G[1, 1, 1, 0, 1, x] - 40*G[1, 1, 1, 1, 0, x] + 
         40*G[1, 1, 1, 1, 1, x] + (340*Zeta[3])/3 + ((9*I)/2)*Pi*Zeta[3] - 
         (349*Pi^2*Zeta[3])/9 - (3*G[0, x]*Zeta[3])/2 + 
         (88*I)*Pi*G[0, x]*Zeta[3] - 38*G[1, x]*Zeta[3] + 
         ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 64*G[0, 0, x]*Zeta[3] - 
         (232*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 + 
         (88*G[1, 1, x]*Zeta[3])/3 - 30*Zeta[5]) + 30*Zeta[5]) + 
     e^2*(25863/64 + (198*I)*Pi - (2647*Pi^2)/32 - ((133*I)/12)*Pi^3 - 
       (5251*Pi^4)/1440 - ((47*I)/144)*Pi^5 + (5017*Pi^6)/30240 + 
       30*G[0, x] + ((223*I)/4)*Pi*G[0, x] - (10*Pi^2*G[0, x])/3 - 
       ((11*I)/12)*Pi^3*G[0, x] + (19*Pi^4*G[0, x])/40 - 
       ((107*I)/36)*Pi^5*G[0, x] - (3053*G[1, x])/16 - 
       ((611*I)/4)*Pi*G[1, x] + (395*Pi^2*G[1, x])/8 + (I/6)*Pi^3*G[1, x] - 
       (193*Pi^4*G[1, x])/180 - ((727*I)/144)*Pi^5*G[1, x] - 72*G[0, 0, x] - 
       ((43*I)/4)*Pi*G[0, 0, x] - (167*Pi^2*G[0, 0, x])/12 - 
       ((10*I)/3)*Pi^3*G[0, 0, x] + (73*Pi^4*G[0, 0, x])/180 + 
       (195*G[0, 1, x])/4 - ((201*I)/4)*Pi*G[0, 1, x] - 
       (29*Pi^2*G[0, 1, x])/24 + ((31*I)/12)*Pi^3*G[0, 1, x] + 
       (661*Pi^4*G[0, 1, x])/360 + (195*G[1, 0, x])/4 - 
       ((41*I)/4)*Pi*G[1, 0, x] + (29*Pi^2*G[1, 0, x])/8 + 
       ((25*I)/4)*Pi^3*G[1, 0, x] - (467*Pi^4*G[1, 0, x])/360 + 
       (129*G[1, 1, x])/4 + ((449*I)/4)*Pi*G[1, 1, x] - 
       (281*Pi^2*G[1, 1, x])/24 + ((5*I)/4)*Pi^3*G[1, 1, x] + 
       (2069*Pi^4*G[1, 1, x])/720 - (15*G[0, 0, 0, x])/4 + 
       ((75*I)/4)*Pi*G[0, 0, 0, x] + 9*Pi^2*G[0, 0, 0, x] - 
       I*Pi^3*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + ((95*I)/4)*Pi*G[0, 0, 1, x] - 
       (19*Pi^2*G[0, 0, 1, x])/2 + (I/2)*Pi^3*G[0, 0, 1, x] + 
       5*G[0, 1, 0, x] - ((83*I)/4)*Pi*G[0, 1, 0, x] + 
       (5*Pi^2*G[0, 1, 0, x])/3 - ((137*I)/6)*Pi^3*G[0, 1, 0, x] - 
       (19*G[0, 1, 1, x])/4 + ((151*I)/4)*Pi*G[0, 1, 1, x] - 
       (55*Pi^2*G[0, 1, 1, x])/4 - ((121*I)/6)*Pi^3*G[0, 1, 1, x] + 
       69*G[1, 0, 0, x] - (27*I)*Pi*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 0, x])/
        3 - ((32*I)/3)*Pi^3*G[1, 0, 0, x] - (115*G[1, 0, 1, x])/4 + 
       ((57*I)/2)*Pi*G[1, 0, 1, x] - (31*Pi^2*G[1, 0, 1, x])/12 - 
       ((97*I)/6)*Pi^3*G[1, 0, 1, x] - (115*G[1, 1, 0, x])/4 + 
       ((77*I)/2)*Pi*G[1, 1, 0, x] - (47*Pi^2*G[1, 1, 0, x])/12 - 
       ((41*I)/2)*Pi^3*G[1, 1, 0, x] - 15*G[1, 1, 1, x] - 
       (115*I)*Pi*G[1, 1, 1, x] + (65*Pi^2*G[1, 1, 1, x])/12 + 
       ((13*I)/3)*Pi^3*G[1, 1, 1, x] + 14*G[0, 0, 0, 0, x] - 
       (22*I)*Pi*G[0, 0, 0, 0, x] - (40*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (183*G[0, 0, 0, 1, x])/4 + ((33*I)/2)*Pi*G[0, 0, 0, 1, x] - 
       Pi^2*G[0, 0, 0, 1, x] + (183*G[0, 0, 1, 0, x])/4 + 
       (23*I)*Pi*G[0, 0, 1, 0, x] - (40*Pi^2*G[0, 0, 1, 0, x])/3 - 
       43*G[0, 0, 1, 1, x] - (16*I)*Pi*G[0, 0, 1, 1, x] - 
       (55*Pi^2*G[0, 0, 1, 1, x])/2 - (91*G[0, 1, 0, 0, x])/2 + 
       (20*I)*Pi*G[0, 1, 0, 0, x] - 29*Pi^2*G[0, 1, 0, 0, x] + 
       (15*G[0, 1, 0, 1, x])/4 - ((29*I)/2)*Pi*G[0, 1, 0, 1, x] - 
       (31*Pi^2*G[0, 1, 0, 1, x])/6 + (15*G[0, 1, 1, 0, x])/4 - 
       (19*I)*Pi*G[0, 1, 1, 0, x] - (103*Pi^2*G[0, 1, 1, 0, x])/6 + 
       (7*G[0, 1, 1, 1, x])/2 + (4*I)*Pi*G[0, 1, 1, 1, x] + 
       (61*Pi^2*G[0, 1, 1, 1, x])/6 - (101*G[1, 0, 0, 0, x])/2 + 
       (13*I)*Pi*G[1, 0, 0, 0, x] - 27*Pi^2*G[1, 0, 0, 0, x] - 
       (33*G[1, 0, 0, 1, x])/2 + ((9*I)/2)*Pi*G[1, 0, 0, 1, x] - 
       35*Pi^2*G[1, 0, 0, 1, x] - (33*G[1, 0, 1, 0, x])/2 - 
       (10*I)*Pi*G[1, 0, 1, 0, x] - (11*Pi^2*G[1, 0, 1, 0, x])/3 - 
       8*G[1, 0, 1, 1, x] - (29*I)*Pi*G[1, 0, 1, 1, x] + 
       (127*Pi^2*G[1, 0, 1, 1, x])/3 + (23*G[1, 1, 0, 0, x])/2 + 
       (3*I)*Pi*G[1, 1, 0, 0, x] - 32*Pi^2*G[1, 1, 0, 0, x] - 
       26*G[1, 1, 0, 1, x] - (37*I)*Pi*G[1, 1, 0, 1, x] + 
       44*Pi^2*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] - 
       (10*I)*Pi*G[1, 1, 1, 0, x] + 26*Pi^2*G[1, 1, 1, 0, x] + 
       63*G[1, 1, 1, 1, x] + (79*I)*Pi*G[1, 1, 1, 1, x] - 
       (89*Pi^2*G[1, 1, 1, 1, x])/6 + (93*G[0, 0, 0, 0, 0, x])/2 + 
       (24*I)*Pi*G[0, 0, 0, 0, 0, x] - (131*G[0, 0, 0, 0, 1, x])/2 + 
       (10*I)*Pi*G[0, 0, 0, 0, 1, x] - (131*G[0, 0, 0, 1, 0, x])/2 - 
       (26*I)*Pi*G[0, 0, 0, 1, 0, x] + 49*G[0, 0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 26*G[0, 0, 1, 0, 0, x] - 
       (8*I)*Pi*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
       (38*I)*Pi*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] + 
       (10*I)*Pi*G[0, 0, 1, 1, 0, x] - 9*G[0, 0, 1, 1, 1, x] - 
       (26*I)*Pi*G[0, 0, 1, 1, 1, x] - (7*G[0, 1, 0, 0, 0, x])/2 - 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 0, 0, 1, x])/2 - 
       (88*I)*Pi*G[0, 1, 0, 0, 1, x] + (7*G[0, 1, 0, 1, 0, x])/2 + 
       (78*I)*Pi*G[0, 1, 0, 1, 0, x] + 21*G[0, 1, 0, 1, 1, x] + 
       (64*I)*Pi*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] - 
       (40*I)*Pi*G[0, 1, 1, 0, 0, x] + 44*G[0, 1, 1, 0, 1, x] + 
       (108*I)*Pi*G[0, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 0, x] + 
       (18*I)*Pi*G[0, 1, 1, 1, 0, x] - 29*G[0, 1, 1, 1, 1, x] - 
       (96*I)*Pi*G[0, 1, 1, 1, 1, x] - (47*G[1, 0, 0, 0, 0, x])/2 - 
       (22*I)*Pi*G[1, 0, 0, 0, 0, x] + (13*G[1, 0, 0, 0, 1, x])/2 + 
       (28*I)*Pi*G[1, 0, 0, 0, 1, x] + (13*G[1, 0, 0, 1, 0, x])/2 + 
       (52*I)*Pi*G[1, 0, 0, 1, 0, x] + 26*G[1, 0, 0, 1, 1, x] - 
       (60*I)*Pi*G[1, 0, 0, 1, 1, x] - 7*G[1, 0, 1, 0, 0, x] - 
       (18*I)*Pi*G[1, 0, 1, 0, 0, x] + 25*G[1, 0, 1, 0, 1, x] + 
       (30*I)*Pi*G[1, 0, 1, 0, 1, x] + 25*G[1, 0, 1, 1, 0, x] - 
       (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] + 
       (14*I)*Pi*G[1, 0, 1, 1, 1, x] + 7*G[1, 1, 0, 0, 0, x] - 
       (34*I)*Pi*G[1, 1, 0, 0, 0, x] + 10*G[1, 1, 0, 0, 1, x] - 
       (78*I)*Pi*G[1, 1, 0, 0, 1, x] + 10*G[1, 1, 0, 1, 0, x] + 
       (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 5*G[1, 1, 0, 1, 1, x] + 
       (108*I)*Pi*G[1, 1, 0, 1, 1, x] + 23*G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 19*G[1, 1, 1, 0, 1, x] + 
       (128*I)*Pi*G[1, 1, 1, 0, 1, x] + 19*G[1, 1, 1, 1, 0, x] + 
       (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 111*G[1, 1, 1, 1, 1, x] - 
       (174*I)*Pi*G[1, 1, 1, 1, 1, x] - 236*G[0, 0, 0, 0, 0, 0, x] + 
       76*G[0, 0, 0, 0, 0, 1, x] + 76*G[0, 0, 0, 0, 1, 0, x] + 
       30*G[0, 0, 0, 0, 1, 1, x] + 80*G[0, 0, 0, 1, 0, 0, x] - 
       10*G[0, 0, 0, 1, 0, 1, x] - 10*G[0, 0, 0, 1, 1, 0, x] + 
       8*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 0, x] + 
       60*G[0, 0, 1, 0, 0, 1, x] + 60*G[0, 0, 1, 0, 1, 0, x] + 
       8*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 0, x] + 
       8*G[0, 0, 1, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 1, 0, x] - 
       152*G[0, 0, 1, 1, 1, 1, x] - 96*G[0, 1, 0, 0, 0, 0, x] + 
       44*G[0, 1, 0, 0, 0, 1, x] + 44*G[0, 1, 0, 0, 1, 0, x] - 
       92*G[0, 1, 0, 0, 1, 1, x] + 76*G[0, 1, 0, 1, 0, 0, x] + 
       42*G[0, 1, 0, 1, 0, 1, x] + 42*G[0, 1, 0, 1, 1, 0, x] - 
       2*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
       20*G[0, 1, 1, 0, 0, 1, x] + 20*G[0, 1, 1, 0, 1, 0, x] + 
       32*G[0, 1, 1, 0, 1, 1, x] + 20*G[0, 1, 1, 1, 0, 0, x] - 
       58*G[0, 1, 1, 1, 0, 1, x] - 58*G[0, 1, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, 1, x] - 184*G[1, 0, 0, 0, 0, 0, x] + 
       74*G[1, 0, 0, 0, 0, 1, x] + 74*G[1, 0, 0, 0, 1, 0, x] + 
       34*G[1, 0, 0, 0, 1, 1, x] + 110*G[1, 0, 0, 1, 0, 0, x] + 
       22*G[1, 0, 0, 1, 0, 1, x] + 22*G[1, 0, 0, 1, 1, 0, x] - 
       168*G[1, 0, 0, 1, 1, 1, x] + 34*G[1, 0, 1, 0, 0, 0, x] + 
       36*G[1, 0, 1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, 1, 0, x] - 
       44*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
       64*G[1, 0, 1, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 1, 0, x] + 
       102*G[1, 0, 1, 1, 1, 1, x] - 110*G[1, 1, 0, 0, 0, 0, x] + 
       80*G[1, 1, 0, 0, 0, 1, x] + 80*G[1, 1, 0, 0, 1, 0, x] - 
       134*G[1, 1, 0, 0, 1, 1, x] + 102*G[1, 1, 0, 1, 0, 0, x] - 
       46*G[1, 1, 0, 1, 0, 1, x] - 46*G[1, 1, 0, 1, 1, 0, x] + 
       96*G[1, 1, 0, 1, 1, 1, x] + 54*G[1, 1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] - 
       30*G[1, 1, 1, 0, 1, 1, x] + 42*G[1, 1, 1, 1, 0, 0, x] - 
       156*G[1, 1, 1, 1, 0, 1, x] - 156*G[1, 1, 1, 1, 1, 0, x] + 
       176*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (5/36 - (5*RATIO[(1 - x)^(-1)])/36) + Log[mu2/s]^5*
        (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/6 - (5*G[1, x])/6 + 
         (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/6 + (5*G[1, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(239/24 + ((53*I)/12)*Pi - 
         (95*Pi^2)/72 + (7*G[0, x])/2 + ((7*I)/3)*Pi*G[0, x] - 
         (16*G[1, x])/3 - ((13*I)/4)*Pi*G[1, x] + (7*G[0, 0, x])/3 - 
         (25*G[0, 1, x])/6 - (25*G[1, 0, x])/6 + (61*G[1, 1, x])/12 + 
         (-239/24 - ((7*I)/2)*Pi + (95*Pi^2)/72 - (7*G[0, x])/2 - 
           ((7*I)/3)*Pi*G[0, x] + (25*G[1, x])/4 + ((25*I)/6)*Pi*G[1, x] - 
           (7*G[0, 0, x])/3 + (25*G[0, 1, x])/6 + (25*G[1, 0, x])/6 - 
           (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         (((11*I)/12)*Pi*G[1, x] + (11*G[1, 1, x])/12)*RATIO[x^(-1)]) - 
       (9071*Zeta[3])/12 - ((1573*I)/12)*Pi*Zeta[3] + (169*Pi^2*Zeta[3])/6 + 
       ((301*I)/9)*Pi^3*Zeta[3] - (599*G[0, x]*Zeta[3])/12 - 
       ((14*I)/3)*Pi*G[0, x]*Zeta[3] - (82*Pi^2*G[0, x]*Zeta[3])/9 + 
       338*G[1, x]*Zeta[3] + ((31*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (506*Pi^2*G[1, x]*Zeta[3])/9 - (89*G[0, 0, x]*Zeta[3])/2 + 
       (132*I)*Pi*G[0, 0, x]*Zeta[3] + (137*G[0, 1, x]*Zeta[3])/6 + 
       ((362*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (257*G[1, 0, x]*Zeta[3])/6 + 
       (194*I)*Pi*G[1, 0, x]*Zeta[3] - (205*G[1, 1, x]*Zeta[3])/3 + 
       (58*I)*Pi*G[1, 1, x]*Zeta[3] + (172*G[0, 0, 0, x]*Zeta[3])/3 + 
       (274*G[0, 0, 1, x]*Zeta[3])/3 + (256*G[0, 1, 0, x]*Zeta[3])/3 - 
       176*G[0, 1, 1, x]*Zeta[3] + (452*G[1, 0, 0, x]*Zeta[3])/3 - 
       230*G[1, 0, 1, x]*Zeta[3] - 22*G[1, 1, 0, x]*Zeta[3] + 
       (158*G[1, 1, 1, x]*Zeta[3])/3 + (1634*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(293/6 + ((145*I)/6)*Pi - (13*Pi^2)/4 - 
         ((19*I)/18)*Pi^3 + (58*G[0, x])/3 + ((7*I)/3)*Pi*G[0, x] - 
         (35*Pi^2*G[0, x])/18 - 35*G[1, x] - ((59*I)/6)*Pi*G[1, x] + 
         (41*Pi^2*G[1, x])/18 - (35*G[0, 1, x])/3 - ((25*I)/3)*Pi*
          G[0, 1, x] - (35*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] + 
         (139*G[1, 1, x])/6 + (13*I)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 - 
         (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 + 15*G[0, 1, 1, x] - 
         (28*G[1, 0, 0, x])/3 + 19*G[1, 0, 1, x] + 19*G[1, 1, 0, x] - 
         (79*G[1, 1, 1, x])/3 + (((25*I)/6)*Pi*G[1, x] - 3*Pi^2*G[1, x] + 
           ((11*I)/3)*Pi*G[0, 1, x] + ((7*I)/3)*Pi*G[1, 0, x] + 
           (25*G[1, 1, x])/6 - ((11*I)/3)*Pi*G[1, 1, x] + (11*G[0, 1, 1, x])/
            3 + (7*G[1, 0, 1, x])/3 + (7*G[1, 1, 0, x])/3 - 
           (29*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x] - (104*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(-293/6 - ((56*I)/3)*Pi + Pi^2/4 + 
           ((19*I)/18)*Pi^3 - (56*G[0, x])/3 + (35*Pi^2*G[0, x])/18 + 
           (239*G[1, x])/6 + (14*I)*Pi*G[1, x] - (95*Pi^2*G[1, x])/18 + 
           14*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 14*G[1, 0, x] + 
           ((28*I)/3)*Pi*G[1, 0, x] - 25*G[1, 1, x] - ((50*I)/3)*Pi*
            G[1, 1, x] + (8*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/3 + 
           (20*G[0, 1, 0, x])/3 - (34*G[0, 1, 1, x])/3 + (28*G[1, 0, 0, x])/
            3 - (50*G[1, 0, 1, x])/3 - (50*G[1, 1, 0, x])/3 + 
           (50*G[1, 1, 1, x])/3 + (104*Zeta[3])/9)) + 
       Log[mu2/s]^2*(1343/8 + ((327*I)/4)*Pi - (91*Pi^2)/8 - 
         ((23*I)/4)*Pi^3 + (2057*Pi^4)/720 + (205*G[0, x])/4 + 
         (14*I)*Pi*G[0, x] - (37*Pi^2*G[0, x])/6 - ((31*I)/3)*Pi^3*G[0, x] - 
         116*G[1, x] - ((211*I)/4)*Pi*G[1, x] - (5*Pi^2*G[1, x])/6 + 
         ((5*I)/12)*Pi^3*G[1, x] + 2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 
         (46*Pi^2*G[0, 0, x])/3 - 46*G[0, 1, x] - ((5*I)/2)*Pi*G[0, 1, x] + 
         (21*Pi^2*G[0, 1, x])/2 - 46*G[1, 0, x] - ((5*I)/2)*Pi*G[1, 0, x] + 
         (17*Pi^2*G[1, 0, x])/3 + (393*G[1, 1, x])/4 + 
         ((41*I)/2)*Pi*G[1, 1, x] - (37*Pi^2*G[1, 1, x])/12 - 
         9*G[0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, x] + 5*G[0, 0, 1, x] - 
         (5*I)*Pi*G[0, 0, 1, x] + 5*G[0, 1, 0, x] + (7*I)*Pi*G[0, 1, 0, x] + 
         (55*G[0, 1, 1, x])/2 + (15*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + (73*G[1, 0, 1, x])/2 + 
         (33*I)*Pi*G[1, 0, 1, x] + (73*G[1, 1, 0, x])/2 + 
         (17*I)*Pi*G[1, 1, 0, x] - (171*G[1, 1, 1, x])/2 - 
         (50*I)*Pi*G[1, 1, 1, x] - 44*G[0, 0, 0, 0, x] + 
         46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] - 31*G[0, 0, 1, 1, x] + 
         42*G[0, 1, 0, 0, x] - 15*G[0, 1, 0, 1, x] - 15*G[0, 1, 1, 0, x] - 
         15*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
         64*G[1, 1, 0, 1, x] - 64*G[1, 1, 1, 0, x] + 93*G[1, 1, 1, 1, x] + 
         RATIO[x]*(-7*Pi^2 - ((3*I)/2)*Pi^3 - Pi^2*G[0, x] + 2*Pi^2*G[1, x] - 
           14*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 14*G[0, 1, x] + 
           (3*I)*Pi*G[0, 1, x] + 14*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 
           14*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 7*G[0, 0, 0, x] + 
           8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           9*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x] - Zeta[3]) - 69*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - 
         (44*G[0, x]*Zeta[3])/3 + (44*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-1343/8 - (48*I)*Pi - (3*Pi^2)/8 + (3*I)*Pi^3 - 
           (2057*Pi^4)/720 - 48*G[0, x] + 6*Pi^2*G[0, x] + 
           ((31*I)/3)*Pi^3*G[0, x] + (293*G[1, x])/2 + (56*I)*Pi*G[1, x] - 
           (3*Pi^2*G[1, x])/4 - ((19*I)/6)*Pi^3*G[1, x] + 
           (46*Pi^2*G[0, 0, x])/3 + 56*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] - 
           (39*Pi^2*G[0, 1, x])/2 + 56*G[1, 0, x] - (35*Pi^2*G[1, 0, x])/6 - 
           (239*G[1, 1, x])/2 - (42*I)*Pi*G[1, 1, x] + (95*Pi^2*G[1, 1, x])/
            6 + 9*G[0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
           (22*I)*Pi*G[0, 1, 1, x] - 42*G[1, 0, 1, x] - 
           (36*I)*Pi*G[1, 0, 1, x] - 42*G[1, 1, 0, x] - 
           (28*I)*Pi*G[1, 1, 0, x] + 75*G[1, 1, 1, x] + 
           (50*I)*Pi*G[1, 1, 1, x] + 44*G[0, 0, 0, 0, x] - 
           46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] - 
           42*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
           10*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
           20*G[1, 0, 1, 0, x] + 34*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
           50*G[1, 1, 0, 1, x] + 50*G[1, 1, 1, 0, x] - 50*G[1, 1, 1, 1, x] + 
           49*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (44*G[0, x]*Zeta[3])/3 - 
           (104*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((143*I)/4)*Pi*G[1, x] - 
           (8*Pi^2*G[1, x])/3 - ((11*I)/4)*Pi^3*G[1, x] + 
           ((29*I)/2)*Pi*G[0, 1, x] - 9*Pi^2*G[0, 1, x] + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/6 + 
           (143*G[1, 1, x])/4 - ((53*I)/2)*Pi*G[1, 1, x] + 
           (51*Pi^2*G[1, 1, x])/4 + (3*I)*Pi*G[0, 0, 1, x] + 
           (7*I)*Pi*G[0, 1, 0, x] + (29*G[0, 1, 1, x])/2 - 
           (7*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           (3*G[1, 0, 1, x])/2 - (3*I)*Pi*G[1, 0, 1, x] + (3*G[1, 1, 0, x])/
            2 - (11*I)*Pi*G[1, 1, 0, x] - (81*G[1, 1, 1, x])/2 + 
           3*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - 
           25*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           6*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + 43*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3])) - 
       77*Zeta[5] + (804*I)*Pi*Zeta[5] + 32*G[0, x]*Zeta[5] - 
       104*G[1, x]*Zeta[5] + RATIO[x]*((-49*Pi^2)/8 + ((17*I)/8)*Pi^3 + 
         (139*Pi^4)/180 - ((17*I)/30)*Pi^5 - (95*Pi^2*G[0, x])/24 - 
         (I/3)*Pi^3*G[0, x] + (53*Pi^4*G[0, x])/180 + (305*Pi^2*G[1, x])/24 + 
         ((16*I)/3)*Pi^3*G[1, x] - (Pi^4*G[1, x])/36 - (49*G[0, 0, x])/4 + 
         ((17*I)/4)*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] - (I/6)*Pi^3*G[0, 0, x] + 
         (49*G[0, 1, x])/4 - ((17*I)/4)*Pi*G[0, 1, x] - (38*Pi^2*G[0, 1, x])/
          3 - ((17*I)/6)*Pi^3*G[0, 1, x] + (49*G[1, 0, x])/4 - 
         ((17*I)/4)*Pi*G[1, 0, x] - 9*Pi^2*G[1, 0, x] - 
         ((35*I)/6)*Pi^3*G[1, 0, x] - (49*G[1, 1, x])/4 + 
         ((17*I)/4)*Pi*G[1, 1, x] - (53*Pi^2*G[1, 1, x])/6 - 
         ((7*I)/6)*Pi^3*G[1, 1, x] - (23*G[0, 0, 0, x])/2 - 
         (4*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
         (165*G[0, 0, 1, x])/4 - (32*I)*Pi*G[0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 1, x])/3 + (165*G[0, 1, 0, x])/4 + 
         (12*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 - 
         71*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] + (17*Pi^2*G[0, 1, 1, x])/
          6 + 29*G[1, 0, 0, x] + (14*I)*Pi*G[1, 0, 0, x] - 
         (47*Pi^2*G[1, 0, 0, x])/6 - (235*G[1, 0, 1, x])/4 + 
         (22*I)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 - 
         (235*G[1, 1, 0, x])/4 - (22*I)*Pi*G[1, 1, 0, x] + 
         2*Pi^2*G[1, 1, 0, x] + (177*G[1, 1, 1, x])/2 - 
         (14*I)*Pi*G[1, 1, 1, x] - (3*Pi^2*G[1, 1, 1, x])/2 + 
         6*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] - 
         23*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         23*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         21*G[0, 0, 1, 1, x] - 23*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 23*G[0, 1, 0, 1, x] + 
         (14*I)*Pi*G[0, 1, 0, 1, x] + 23*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + 38*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 1, 1, 1, x] - 21*G[1, 0, 0, 0, x] - 
         (14*I)*Pi*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
         (18*I)*Pi*G[1, 0, 1, 0, x] + 58*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 21*G[1, 1, 0, 0, x] + 
         47*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         47*G[1, 1, 1, 0, x] - 134*G[1, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 42*G[0, 0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] + 
         6*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 14*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         10*G[1, 0, 0, 1, 1, x] + 22*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         14*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
         6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
         14*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
         18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] + 
         32*G[1, 1, 1, 1, 1, x] + (49*Zeta[3])/4 + (42*I)*Pi*Zeta[3] - 
         (65*Pi^2*Zeta[3])/6 + 22*G[0, x]*Zeta[3] + (32*I)*Pi*G[0, x]*
          Zeta[3] + 11*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 - (56*G[0, 1, x]*Zeta[3])/3 + 
         (22*G[1, 0, x]*Zeta[3])/3 - (34*G[1, 1, x]*Zeta[3])/3 + 6*Zeta[5]) + 
       Log[mu2/s]*(5741/16 + (181*I)*Pi - (1015*Pi^2)/24 - 
         ((181*I)/12)*Pi^3 + (107*Pi^4)/720 + ((325*I)/72)*Pi^5 + 
         79*G[0, x] + (40*I)*Pi*G[0, x] - (31*Pi^2*G[0, x])/2 + 
         (I/2)*Pi^3*G[0, x] + (157*Pi^4*G[0, x])/72 - (935*G[1, x])/4 - 
         ((253*I)/2)*Pi*G[1, x] + (181*Pi^2*G[1, x])/12 + 
         ((29*I)/12)*Pi^3*G[1, x] - (1837*Pi^4*G[1, x])/360 - 12*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + 
         ((22*I)/3)*Pi^3*G[0, 0, x] - (101*G[0, 1, x])/2 - 
         ((81*I)/2)*Pi*G[0, 1, x] + (55*Pi^2*G[0, 1, x])/6 + 
         ((107*I)/6)*Pi^3*G[0, 1, x] - (101*G[1, 0, x])/2 + I*Pi*G[1, 0, x] + 
         15*Pi^2*G[1, 0, x] + ((127*I)/6)*Pi^3*G[1, 0, x] + 156*G[1, 1, x] + 
         ((195*I)/2)*Pi*G[1, 1, x] + (77*Pi^2*G[1, 1, x])/12 + 
         ((7*I)/2)*Pi^3*G[1, 1, x] - 41*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + 32*Pi^2*G[0, 0, 0, x] + 21*G[0, 0, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, x] + (92*Pi^2*G[0, 0, 1, x])/3 + 
         21*G[0, 1, 0, x] - (9*I)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/
          3 + (61*G[0, 1, 1, x])/2 + (5*I)*Pi*G[0, 1, 1, x] - 
         (55*Pi^2*G[0, 1, 1, x])/2 + 40*G[1, 0, 0, x] - 
         (6*I)*Pi*G[1, 0, 0, x] + (82*Pi^2*G[1, 0, 0, x])/3 + 
         53*G[1, 0, 1, x] + (7*I)*Pi*G[1, 0, 1, x] - (59*Pi^2*G[1, 0, 1, x])/
          2 + 53*G[1, 1, 0, x] + (7*I)*Pi*G[1, 1, 0, x] - 
         (67*Pi^2*G[1, 1, 0, x])/6 - 152*G[1, 1, 1, x] - 
         (52*I)*Pi*G[1, 1, 1, x] + (49*Pi^2*G[1, 1, 1, x])/6 - 
         3*G[0, 0, 0, 0, x] + 33*G[0, 0, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 0, 1, x] + 33*G[0, 0, 1, 0, x] - 
         (26*I)*Pi*G[0, 0, 1, 0, x] - 23*G[0, 0, 1, 1, x] + 
         (26*I)*Pi*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, x] - 39*G[0, 1, 0, 1, x] - 
         (46*I)*Pi*G[0, 1, 0, 1, x] - 39*G[0, 1, 1, 0, x] + 
         (10*I)*Pi*G[0, 1, 1, 0, x] - 11*G[0, 1, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, x] + 30*G[1, 0, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] + 
         (38*I)*Pi*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] - 
         (18*I)*Pi*G[1, 0, 1, 0, x] - 38*G[1, 0, 1, 1, x] - 
         (66*I)*Pi*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, 0, x] - 52*G[1, 1, 0, 1, x] - 
         (94*I)*Pi*G[1, 1, 0, 1, x] - 52*G[1, 1, 1, 0, x] - 
         (54*I)*Pi*G[1, 1, 1, 0, x] + 171*G[1, 1, 1, 1, x] + 
         (134*I)*Pi*G[1, 1, 1, 1, x] + 184*G[0, 0, 0, 0, 0, x] - 
         96*G[0, 0, 0, 0, 1, x] - 96*G[0, 0, 0, 1, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] - 88*G[0, 0, 1, 0, 0, x] - 
         30*G[0, 0, 1, 0, 1, x] - 30*G[0, 0, 1, 1, 0, x] + 
         118*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         40*G[0, 1, 0, 0, 1, x] - 40*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] + 
         56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, x] - 
         80*G[1, 0, 0, 0, 1, x] - 80*G[1, 0, 0, 1, 0, x] + 
         86*G[1, 0, 0, 1, 1, x] - 88*G[1, 0, 1, 0, 0, x] + 
         38*G[1, 0, 1, 0, 1, x] + 38*G[1, 0, 1, 1, 0, x] - 
         24*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
         58*G[1, 1, 0, 1, 1, x] - 68*G[1, 1, 1, 0, 0, x] + 
         142*G[1, 1, 1, 0, 1, x] + 142*G[1, 1, 1, 1, 0, x] - 
         194*G[1, 1, 1, 1, 1, x] - (1046*Zeta[3])/3 - ((223*I)/3)*Pi*
          Zeta[3] + (782*Pi^2*Zeta[3])/9 - 15*G[0, x]*Zeta[3] - 
         ((596*I)/3)*Pi*G[0, x]*Zeta[3] + (194*G[1, x]*Zeta[3])/3 - 
         (28*I)*Pi*G[1, x]*Zeta[3] - (464*G[0, 0, x]*Zeta[3])/3 + 
         (460*G[0, 1, x]*Zeta[3])/3 + (136*G[1, 0, x]*Zeta[3])/3 - 
         (140*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-51*Pi^2)/4 - 
           ((3*I)/2)*Pi^3 - (2*Pi^4)/45 + 4*Pi^2*G[0, x] + 
           ((7*I)/3)*Pi^3*G[0, x] + 14*Pi^2*G[1, x] + ((11*I)/3)*Pi^3*
            G[1, x] - (51*G[0, 0, x])/2 - (3*I)*Pi*G[0, 0, x] + 
           5*Pi^2*G[0, 0, x] + (51*G[0, 1, x])/2 + (3*I)*Pi*G[0, 1, x] - 
           (5*Pi^2*G[0, 1, x])/3 + (51*G[1, 0, x])/2 + (3*I)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] - (51*G[1, 1, x])/2 - (3*I)*Pi*G[1, 1, x] - 
           (7*Pi^2*G[1, 1, x])/3 + 13*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 0, x] - 37*G[0, 1, 1, x] + 23*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, x] - 48*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] - 48*G[1, 1, 0, x] - 
           (10*I)*Pi*G[1, 1, 0, x] + 73*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 
           18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, x] + 
           2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
           16*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 22*G[1, 1, 0, 1, x] + 
           22*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] - 11*Zeta[3] - 
           (10*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(((255*I)/2)*Pi*G[1, x] - (55*Pi^2*G[1, x])/4 + 
           ((65*I)/12)*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/18 + 
           ((175*I)/2)*Pi*G[0, 1, x] - (47*Pi^2*G[0, 1, x])/3 - 
           ((65*I)/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + 
           (Pi^2*G[1, 0, x])/6 + (I/2)*Pi^3*G[1, 0, x] + (255*G[1, 1, x])/2 - 
           ((279*I)/2)*Pi*G[1, 1, x] + (391*Pi^2*G[1, 1, x])/12 + 
           ((59*I)/6)*Pi^3*G[1, 1, x] + (11*I)*Pi*G[0, 0, 1, x] - 
           6*Pi^2*G[0, 0, 1, x] + (11*I)*Pi*G[0, 1, 0, x] + 
           (19*Pi^2*G[0, 1, 0, x])/3 + (175*G[0, 1, 1, x])/2 - 
           (33*I)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/2 + 
           (14*I)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 - 
           4*G[1, 0, 1, x] - (15*I)*Pi*G[1, 0, 1, x] + 
           (19*Pi^2*G[1, 0, 1, x])/2 - 4*G[1, 1, 0, x] - 
           (37*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
           207*G[1, 1, 1, x] + (46*I)*Pi*G[1, 1, 1, x] - 
           (47*Pi^2*G[1, 1, 1, x])/2 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 1, 0, x] + 11*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
           11*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           11*G[0, 1, 1, 0, x] + (10*I)*Pi*G[0, 1, 1, 0, x] - 
           73*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           (12*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
           (22*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 
           (18*I)*Pi*G[1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, x] - 
           (22*I)*Pi*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 
           (20*I)*Pi*G[1, 1, 0, 0, x] - 46*G[1, 1, 0, 1, x] - 
           (22*I)*Pi*G[1, 1, 0, 1, x] - 46*G[1, 1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 173*G[1, 1, 1, 1, x] + 
           (34*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
           6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
           14*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 1, x] - 
           24*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
           24*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 0, 1, x] - 
           28*G[0, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, x] + 
           12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
           18*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] - 
           6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] - 
           4*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] + 
           16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
           10*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 
           42*G[1, 1, 1, 0, 1, x] + 42*G[1, 1, 1, 1, 0, x] - 
           94*G[1, 1, 1, 1, 1, x] - 80*G[1, x]*Zeta[3] - ((112*I)/3)*Pi*
            G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
           (68*G[1, 1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (-5741/16 - (64*I)*Pi - (55*Pi^2)/8 + ((28*I)/3)*Pi^3 + 
           (37*Pi^4)/80 - ((325*I)/72)*Pi^5 - 64*G[0, x] + 
           (20*I)*Pi*G[0, x] + (68*Pi^2*G[0, x])/3 - (157*Pi^4*G[0, x])/72 + 
           (1343*G[1, x])/4 + (96*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 - 
           (6*I)*Pi^3*G[1, x] + (2057*Pi^4*G[1, x])/360 + 20*G[0, 0, x] - 
           (8*I)*Pi*G[0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, x] + 96*G[0, 1, x] + 
           (32*I)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] - ((86*I)/3)*Pi^3*
            G[0, 1, x] + 96*G[1, 0, x] - 12*Pi^2*G[1, 0, x] - 
           ((62*I)/3)*Pi^3*G[1, 0, x] - 293*G[1, 1, x] - 
           (112*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/2 + 
           ((19*I)/3)*Pi^3*G[1, 1, x] + 24*G[0, 0, 0, x] - 
           32*Pi^2*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
           (3*I)*Pi*G[0, 0, 1, x] - (110*Pi^2*G[0, 0, 1, x])/3 - 
           32*G[0, 1, 0, x] - (4*Pi^2*G[0, 1, 0, x])/3 - 48*G[0, 1, 1, x] - 
           (42*I)*Pi*G[0, 1, 1, x] + 49*Pi^2*G[0, 1, 1, x] - 
           (92*Pi^2*G[1, 0, 0, x])/3 - 112*G[1, 0, 1, x] - 
           (18*I)*Pi*G[1, 0, 1, x] + 39*Pi^2*G[1, 0, 1, x] - 
           112*G[1, 1, 0, x] + (35*Pi^2*G[1, 1, 0, x])/3 + 
           239*G[1, 1, 1, x] + (84*I)*Pi*G[1, 1, 1, x] - 
           (95*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - 
           21*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
           21*G[0, 0, 1, 0, x] + (32*I)*Pi*G[0, 0, 1, 0, x] + 
           42*G[0, 0, 1, 1, x] - (28*I)*Pi*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] - (56*I)*Pi*G[0, 1, 0, 0, x] + 
           42*G[0, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, 1, x] + 
           42*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] - 
           (28*I)*Pi*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] - 
           (12*I)*Pi*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] - 
           (16*I)*Pi*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] + 
           48*G[1, 0, 1, 1, x] + (44*I)*Pi*G[1, 0, 1, 1, x] + 
           84*G[1, 1, 0, 1, x] + (72*I)*Pi*G[1, 1, 0, 1, x] + 
           84*G[1, 1, 1, 0, x] + (56*I)*Pi*G[1, 1, 1, 0, x] - 
           150*G[1, 1, 1, 1, x] - (100*I)*Pi*G[1, 1, 1, 1, x] - 
           184*G[0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, 0, 1, x] + 
           96*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] + 
           88*G[0, 0, 1, 0, 0, x] + 36*G[0, 0, 1, 0, 1, x] + 
           36*G[0, 0, 1, 1, 0, x] - 132*G[0, 0, 1, 1, 1, x] + 
           12*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
           16*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
           40*G[0, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 0, 1, x] - 
           84*G[0, 1, 1, 1, 0, x] + 76*G[0, 1, 1, 1, 1, x] - 
           88*G[1, 0, 0, 0, 0, x] + 92*G[1, 0, 0, 0, 1, x] + 
           92*G[1, 0, 0, 1, 0, x] - 68*G[1, 0, 0, 1, 1, x] + 
           84*G[1, 0, 1, 0, 0, x] - 44*G[1, 0, 1, 0, 1, x] - 
           44*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
           16*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
           40*G[1, 1, 0, 1, 0, x] - 68*G[1, 1, 0, 1, 1, x] + 
           56*G[1, 1, 1, 0, 0, x] - 100*G[1, 1, 1, 0, 1, x] - 
           100*G[1, 1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, 1, x] + 
           (743*Zeta[3])/3 + (37*I)*Pi*Zeta[3] - (782*Pi^2*Zeta[3])/9 + 
           31*G[0, x]*Zeta[3] + ((596*I)/3)*Pi*G[0, x]*Zeta[3] - 
           98*G[1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (464*G[0, 0, x]*Zeta[3])/3 - (520*G[0, 1, x]*Zeta[3])/3 - 
           (88*G[1, 0, x]*Zeta[3])/3 + (208*G[1, 1, x]*Zeta[3])/3 - 
           60*Zeta[5]) + 60*Zeta[5]) + RATIO[x^(-1)]*
        (((911*I)/4)*Pi*G[1, x] - (377*Pi^2*G[1, x])/24 + 
         ((77*I)/6)*Pi^3*G[1, x] - (35*Pi^4*G[1, x])/9 - 
         ((77*I)/144)*Pi^5*G[1, x] + ((745*I)/4)*Pi*G[0, 1, x] - 
         (343*Pi^2*G[0, 1, x])/8 - ((97*I)/12)*Pi^3*G[0, 1, x] + 
         (59*Pi^4*G[0, 1, x])/36 - (20*I)*Pi*G[1, 0, x] - 
         (125*Pi^2*G[1, 0, x])/8 - ((61*I)/12)*Pi^3*G[1, 0, x] + 
         (53*Pi^4*G[1, 0, x])/60 + (911*G[1, 1, x])/4 - 
         (271*I)*Pi*G[1, 1, x] + (985*Pi^2*G[1, 1, x])/24 + 
         ((121*I)/12)*Pi^3*G[1, 1, x] - (409*Pi^4*G[1, 1, x])/144 + 
         (52*I)*Pi*G[0, 0, 1, x] - (35*Pi^2*G[0, 0, 1, x])/6 - 
         ((25*I)/6)*Pi^3*G[0, 0, 1, x] + ((73*I)/4)*Pi*G[0, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 0, x])/6 + ((35*I)/6)*Pi^3*G[0, 1, 0, x] + 
         (745*G[0, 1, 1, x])/4 - ((399*I)/4)*Pi*G[0, 1, 1, x] + 
         (117*Pi^2*G[0, 1, 1, x])/4 + ((25*I)/6)*Pi^3*G[0, 1, 1, x] + 
         (45*I)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/2 - 
         ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 20*G[1, 0, 1, x] - 
         (57*I)*Pi*G[1, 0, 1, x] - (59*Pi^2*G[1, 0, 1, x])/12 + 
         ((25*I)/2)*Pi^3*G[1, 0, 1, x] - 20*G[1, 1, 0, x] - 
         ((169*I)/2)*Pi*G[1, 1, 0, x] - (65*Pi^2*G[1, 1, 0, x])/12 + 
         (I/6)*Pi^3*G[1, 1, 0, x] - (757*G[1, 1, 1, x])/2 + 
         (141*I)*Pi*G[1, 1, 1, x] - (203*Pi^2*G[1, 1, 1, x])/4 - 
         (2*I)*Pi^3*G[1, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (5*I)*Pi*G[0, 0, 1, 0, x] + (11*Pi^2*G[0, 0, 1, 0, x])/3 + 
         52*G[0, 0, 1, 1, x] - (13*I)*Pi*G[0, 0, 1, 1, x] + 
         (15*Pi^2*G[0, 0, 1, 1, x])/2 - (18*I)*Pi*G[0, 1, 0, 0, x] - 
         (14*Pi^2*G[0, 1, 0, 0, x])/3 + (73*G[0, 1, 0, 1, x])/4 - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (61*Pi^2*G[0, 1, 0, 1, x])/6 + 
         (73*G[0, 1, 1, 0, x])/4 + (7*I)*Pi*G[0, 1, 1, 0, x] - 
         (145*Pi^2*G[0, 1, 1, 0, x])/6 - (411*G[0, 1, 1, 1, x])/2 + 
         (20*I)*Pi*G[0, 1, 1, 1, x] - (125*Pi^2*G[0, 1, 1, 1, x])/6 - 
         (17*I)*Pi*G[1, 0, 0, 0, x] + 5*Pi^2*G[1, 0, 0, 0, x] + 
         45*G[1, 0, 0, 1, x] + (29*I)*Pi*G[1, 0, 0, 1, x] + 
         (5*Pi^2*G[1, 0, 0, 1, x])/3 + 45*G[1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (7*Pi^2*G[1, 0, 1, 0, x])/3 - 
         98*G[1, 0, 1, 1, x] - (13*I)*Pi*G[1, 0, 1, 1, x] - 
         (20*Pi^2*G[1, 0, 1, 1, x])/3 - (161*G[1, 1, 0, 0, x])/2 + 
         (29*I)*Pi*G[1, 1, 0, 0, x] - (4*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (5*I)*Pi*G[1, 1, 0, 1, x] + 5*Pi^2*G[1, 1, 0, 1, x] - 
         (16*I)*Pi*G[1, 1, 1, 0, x] + (43*Pi^2*G[1, 1, 1, 0, x])/3 + 
         348*G[1, 1, 1, 1, x] - (21*I)*Pi*G[1, 1, 1, 1, x] + 
         (101*Pi^2*G[1, 1, 1, 1, x])/6 - (6*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         5*G[0, 0, 1, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         5*G[0, 0, 1, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         29*G[0, 0, 1, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, 1, x] - 18*G[0, 1, 0, 1, 0, x] - 
         (38*I)*Pi*G[0, 1, 0, 1, 0, x] + 3*G[0, 1, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] + 38*G[0, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 42*G[0, 1, 1, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 1, 0, 1, x] - 42*G[0, 1, 1, 1, 0, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, 0, x] + 135*G[0, 1, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         17*G[1, 0, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         17*G[1, 0, 0, 1, 0, x] + (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         29*G[1, 0, 1, 0, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         31*G[1, 0, 1, 0, 1, x] - (18*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         31*G[1, 0, 1, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, x] + (42*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] - (22*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] - (62*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         24*G[1, 1, 0, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         17*G[1, 1, 0, 1, 1, x] + (64*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         79*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         109*G[1, 1, 1, 0, 1, x] + (56*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         109*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         303*G[1, 1, 1, 1, 1, x] - (74*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         6*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
         12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
         12*G[0, 0, 1, 0, 1, 1, x] + 12*G[0, 0, 1, 1, 0, 0, x] - 
         12*G[0, 0, 1, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 1, 0, x] + 
         20*G[0, 0, 1, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, 1, x] + 
         32*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] - 
         36*G[0, 1, 0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, 0, 1, x] + 
         22*G[0, 1, 0, 1, 1, 0, x] - 46*G[0, 1, 0, 1, 1, 1, x] - 
         64*G[0, 1, 1, 0, 0, 0, x] + 36*G[0, 1, 1, 0, 0, 1, x] + 
         36*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 0, 0, x] + 42*G[0, 1, 1, 1, 0, 1, x] + 
         42*G[0, 1, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, 1, x] - 
         22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] + 
         30*G[1, 0, 0, 0, 1, 1, x] + 22*G[1, 0, 0, 1, 0, 0, x] - 
         14*G[1, 0, 0, 1, 0, 1, x] - 14*G[1, 0, 0, 1, 1, 0, x] - 
         36*G[1, 0, 0, 1, 1, 1, x] + 22*G[1, 0, 1, 0, 0, 0, x] + 
         20*G[1, 0, 1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, 1, 0, x] - 
         32*G[1, 0, 1, 0, 1, 1, x] - 42*G[1, 0, 1, 1, 0, 0, x] + 
         20*G[1, 0, 1, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 1, 0, x] + 
         26*G[1, 0, 1, 1, 1, 1, x] - 22*G[1, 1, 0, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 0, 1, x] - 12*G[1, 1, 0, 0, 1, 0, x] - 
         66*G[1, 1, 0, 0, 1, 1, x] + 18*G[1, 1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
         76*G[1, 1, 0, 1, 1, 1, x] + 38*G[1, 1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 1, 0, 0, 1, x] - 24*G[1, 1, 1, 0, 1, 0, x] + 
         38*G[1, 1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 1, 0, x] + 
         76*G[1, 1, 1, 1, 1, 1, x] - (195*G[1, x]*Zeta[3])/2 + 
         ((17*I)/3)*Pi*G[1, x]*Zeta[3] + (92*Pi^2*G[1, x]*Zeta[3])/3 - 
         40*G[0, 1, x]*Zeta[3] - ((226*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         32*G[1, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (335*G[1, 1, x]*Zeta[3])/3 + ((202*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         10*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] + 
         (152*G[0, 1, 1, x]*Zeta[3])/3 - 4*G[1, 0, 0, x]*Zeta[3] - 
         (170*G[1, 0, 1, x]*Zeta[3])/3 + (22*G[1, 1, 0, x]*Zeta[3])/3 - 
         (50*G[1, 1, 1, x]*Zeta[3])/3 - 44*G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(-25863/64 - (1583*Pi^2)/96 + ((14*I)/3)*Pi^3 + 
         (1267*Pi^4)/1440 - ((5*I)/24)*Pi^5 - (5017*Pi^6)/30240 + 
         (74*I)*Pi*G[0, x] + (187*Pi^2*G[0, x])/12 + ((15*I)/4)*Pi^3*
          G[0, x] + (49*Pi^4*G[0, x])/120 + ((107*I)/36)*Pi^5*G[0, x] + 
         (5741*G[1, x])/16 + (64*I)*Pi*G[1, x] + (55*Pi^2*G[1, x])/8 - 
         ((28*I)/3)*Pi^3*G[1, x] - (9*Pi^4*G[1, x])/80 + 
         ((325*I)/72)*Pi^5*G[1, x] + 74*G[0, 0, x] - ((163*I)/4)*Pi*
          G[0, 0, x] - (23*Pi^2*G[0, 0, x])/12 - (73*Pi^4*G[0, 0, x])/180 + 
         64*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - (271*Pi^2*G[0, 1, x])/12 + 
         (3*I)*Pi^3*G[0, 1, x] - (71*Pi^4*G[0, 1, x])/360 + 64*G[1, 0, x] + 
         (20*I)*Pi*G[1, 0, x] - (56*Pi^2*G[1, 0, x])/3 + 
         (157*Pi^4*G[1, 0, x])/72 - (1343*G[1, 1, x])/4 - 
         (96*I)*Pi*G[1, 1, x] - (3*Pi^2*G[1, 1, x])/4 + 
         (6*I)*Pi^3*G[1, 1, x] - (2057*Pi^4*G[1, 1, x])/360 - 
         (115*G[0, 0, 0, x])/4 + ((69*I)/4)*Pi*G[0, 0, 0, x] - 
         4*Pi^2*G[0, 0, 0, x] + I*Pi^3*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
         ((31*I)/4)*Pi*G[0, 0, 1, x] + 10*Pi^2*G[0, 0, 1, x] - 
         ((14*I)/3)*Pi^3*G[0, 0, 1, x] - 32*G[0, 1, 0, x] - 
         ((29*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 + 
         ((86*I)/3)*Pi^3*G[0, 1, 0, x] - 32*G[0, 1, 1, x] - 
         (64*I)*Pi*G[0, 1, 1, x] + (41*Pi^2*G[0, 1, 1, x])/2 + 
         ((73*I)/3)*Pi^3*G[0, 1, 1, x] + 20*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + (3*Pi^2*G[1, 0, 0, x])/2 + 
         ((22*I)/3)*Pi^3*G[1, 0, 0, x] - 96*G[1, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, x] + (27*Pi^2*G[1, 0, 1, x])/2 + 
         ((86*I)/3)*Pi^3*G[1, 0, 1, x] - 96*G[1, 1, 0, x] + 
         12*Pi^2*G[1, 1, 0, x] + ((62*I)/3)*Pi^3*G[1, 1, 0, x] + 
         293*G[1, 1, 1, x] + (112*I)*Pi*G[1, 1, 1, x] - 
         (3*Pi^2*G[1, 1, 1, x])/2 - ((19*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (35*G[0, 0, 0, 0, x])/2 + (40*Pi^2*G[0, 0, 0, 0, x])/3 - 
         (97*G[0, 0, 0, 1, x])/4 - ((9*I)/2)*Pi*G[0, 0, 0, 1, x] + 
         Pi^2*G[0, 0, 0, 1, x] - (97*G[0, 0, 1, 0, x])/4 + 
         17*Pi^2*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] - 
         (15*I)*Pi*G[0, 0, 1, 1, x] + 35*Pi^2*G[0, 0, 1, 1, x] - 
         (93*G[0, 1, 0, 0, x])/2 + (73*Pi^2*G[0, 1, 0, 0, x])/3 + 
         64*G[0, 1, 0, 1, x] + ((21*I)/2)*Pi*G[0, 1, 0, 1, x] - 
         5*Pi^2*G[0, 1, 0, 1, x] + 64*G[0, 1, 1, 0, x] - 
         7*Pi^2*G[0, 1, 1, 0, x] - 80*G[0, 1, 1, 1, x] + 
         (30*I)*Pi*G[0, 1, 1, 1, x] - 31*Pi^2*G[0, 1, 1, 1, x] - 
         36*G[1, 0, 0, 0, x] + 32*Pi^2*G[1, 0, 0, 0, x] + 
         32*G[1, 0, 0, 1, x] - ((15*I)/2)*Pi*G[1, 0, 0, 1, x] + 
         (110*Pi^2*G[1, 0, 0, 1, x])/3 + 32*G[1, 0, 1, 0, x] + 
         (4*Pi^2*G[1, 0, 1, 0, x])/3 + 48*G[1, 0, 1, 1, x] + 
         (42*I)*Pi*G[1, 0, 1, 1, x] - 49*Pi^2*G[1, 0, 1, 1, x] + 
         (92*Pi^2*G[1, 1, 0, 0, x])/3 + 112*G[1, 1, 0, 1, x] + 
         (18*I)*Pi*G[1, 1, 0, 1, x] - 39*Pi^2*G[1, 1, 0, 1, x] + 
         112*G[1, 1, 1, 0, x] - (35*Pi^2*G[1, 1, 1, 0, x])/3 - 
         239*G[1, 1, 1, 1, x] - (84*I)*Pi*G[1, 1, 1, 1, x] + 
         (95*Pi^2*G[1, 1, 1, 1, x])/3 - (93*G[0, 0, 0, 0, 0, x])/2 - 
         (24*I)*Pi*G[0, 0, 0, 0, 0, x] + (87*G[0, 0, 0, 0, 1, x])/2 - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (87*G[0, 0, 0, 1, 0, x])/2 + 
         (28*I)*Pi*G[0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] - 27*G[0, 0, 1, 0, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 27*G[0, 0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] - 30*G[0, 0, 1, 1, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, 1, 1, x] + (51*G[0, 1, 0, 0, 0, x])/2 + 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 0, 0, 1, x])/2 + 
         (104*I)*Pi*G[0, 1, 0, 0, 1, x] - (3*G[0, 1, 0, 1, 0, x])/2 - 
         (116*I)*Pi*G[0, 1, 0, 1, 0, x] - 30*G[0, 1, 0, 1, 1, x] - 
         (76*I)*Pi*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 0, 0, x] - 30*G[0, 1, 1, 0, 1, x] - 
         (136*I)*Pi*G[0, 1, 1, 0, 1, x] - 30*G[0, 1, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, 1, x] + (124*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (3*G[1, 0, 0, 0, 0, x])/2 + (33*G[1, 0, 0, 0, 1, x])/2 - 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] + (33*G[1, 0, 0, 1, 0, x])/2 - 
         (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 42*G[1, 0, 0, 1, 1, x] + 
         (28*I)*Pi*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] + 
         (56*I)*Pi*G[1, 0, 1, 0, 0, x] - 42*G[1, 0, 1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, 0, 1, x] - 42*G[1, 0, 1, 1, 0, x] + 
         36*G[1, 0, 1, 1, 1, x] + (28*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         18*G[1, 1, 0, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         18*G[1, 1, 0, 0, 1, x] + (16*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         18*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 0, 1, 1, x] - 
         (44*I)*Pi*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 0, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 1, 0, x] + 150*G[1, 1, 1, 1, 1, x] + 
         (100*I)*Pi*G[1, 1, 1, 1, 1, x] + 236*G[0, 0, 0, 0, 0, 0, x] - 
         76*G[0, 0, 0, 0, 0, 1, x] - 76*G[0, 0, 0, 0, 1, 0, x] - 
         36*G[0, 0, 0, 0, 1, 1, x] - 80*G[0, 0, 0, 1, 0, 0, x] + 
         12*G[0, 0, 0, 1, 0, 1, x] + 12*G[0, 0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] - 20*G[0, 0, 1, 0, 0, 0, x] - 
         72*G[0, 0, 1, 0, 0, 1, x] - 72*G[0, 0, 1, 0, 1, 0, x] + 
         4*G[0, 0, 1, 0, 1, 1, x] - 20*G[0, 0, 1, 1, 0, 0, x] - 
         20*G[0, 0, 1, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 1, 0, x] + 
         172*G[0, 0, 1, 1, 1, 1, x] + 96*G[0, 1, 0, 0, 0, 0, x] - 
         12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
         100*G[0, 1, 0, 0, 1, 1, x] - 112*G[0, 1, 0, 1, 0, 0, x] - 
         20*G[0, 1, 0, 1, 0, 1, x] - 20*G[0, 1, 0, 1, 1, 0, x] - 
         44*G[0, 1, 0, 1, 1, 1, x] - 20*G[0, 1, 1, 0, 0, 0, x] + 
         16*G[0, 1, 1, 0, 0, 1, x] + 16*G[0, 1, 1, 0, 1, 0, x] - 
         68*G[0, 1, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 1, 0, 0, x] + 
         100*G[0, 1, 1, 1, 0, 1, x] + 100*G[0, 1, 1, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, 1, 1, x] + 184*G[1, 0, 0, 0, 0, 0, x] - 
         96*G[1, 0, 0, 0, 0, 1, x] - 96*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 0, 1, 1, x] - 88*G[1, 0, 0, 1, 0, 0, x] - 
         36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
         132*G[1, 0, 0, 1, 1, 1, x] - 12*G[1, 0, 1, 0, 0, 0, x] - 
         16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 0, x] + 
         84*G[1, 0, 1, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 1, 0, x] - 
         76*G[1, 0, 1, 1, 1, 1, x] + 88*G[1, 1, 0, 0, 0, 0, x] - 
         92*G[1, 1, 0, 0, 0, 1, x] - 92*G[1, 1, 0, 0, 1, 0, x] + 
         68*G[1, 1, 0, 0, 1, 1, x] - 84*G[1, 1, 0, 1, 0, 0, x] + 
         44*G[1, 1, 0, 1, 0, 1, x] + 44*G[1, 1, 0, 1, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, 1, x] - 16*G[1, 1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 1, 0, 0, 1, x] - 40*G[1, 1, 1, 0, 1, 0, x] + 
         68*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
         100*G[1, 1, 1, 1, 0, 1, x] + 100*G[1, 1, 1, 1, 1, 0, x] - 
         100*G[1, 1, 1, 1, 1, 1, x] + (6845*Zeta[3])/12 + 
         ((841*I)/12)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/2 - 
         ((301*I)/9)*Pi^3*Zeta[3] + (841*G[0, x]*Zeta[3])/12 + 
         (82*Pi^2*G[0, x]*Zeta[3])/9 - (743*G[1, x]*Zeta[3])/3 - 
         ((83*I)/2)*Pi*G[1, x]*Zeta[3] + (782*Pi^2*G[1, x]*Zeta[3])/9 + 
         (81*G[0, 0, x]*Zeta[3])/2 - (132*I)*Pi*G[0, 0, x]*Zeta[3] - 
         (215*G[0, 1, x]*Zeta[3])/2 - (196*I)*Pi*G[0, 1, x]*Zeta[3] - 
         (71*G[1, 0, x]*Zeta[3])/2 - ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         98*G[1, 1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (172*G[0, 0, 0, x]*Zeta[3])/3 - (304*G[0, 0, 1, x]*Zeta[3])/3 - 
         (232*G[0, 1, 0, x]*Zeta[3])/3 + (680*G[0, 1, 1, x]*Zeta[3])/3 - 
         (464*G[1, 0, 0, x]*Zeta[3])/3 + (520*G[1, 0, 1, x]*Zeta[3])/3 + 
         (88*G[1, 1, 0, x]*Zeta[3])/3 - (208*G[1, 1, 1, x]*Zeta[3])/3 - 
         (1634*Zeta[3]^2)/9 + 33*Zeta[5] - (804*I)*Pi*Zeta[5] - 
         32*G[0, x]*Zeta[5] + 60*G[1, x]*Zeta[5])))/Nc^3 + 
   (30659/324 + ((788*I)/27)*Pi + (173*Pi^2)/108 - ((79*I)/18)*Pi^3 + 
     (79*Pi^4)/180 + (404*G[0, x])/27 + (12*I)*Pi*G[0, x] - 
     (8*Pi^2*G[0, x])/3 - ((8*I)/3)*Pi^3*G[0, x] - (1190*G[1, x])/27 - 
     ((173*I)/9)*Pi*G[1, x] - (53*Pi^2*G[1, x])/9 - ((7*I)/6)*Pi^3*G[1, x] - 
     2*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 - 
     (178*G[0, 1, x])/9 - ((10*I)/3)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 
     (178*G[1, 0, x])/9 + (6*I)*Pi*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/3 + 
     29*G[1, 1, x] + ((14*I)/3)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/6 - 
     (22*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - (8*G[0, 0, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, x] - (8*G[0, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, x] + 
     (52*G[0, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
     (4*I)*Pi*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + (18*I)*Pi*G[1, 0, 1, x] + 
     28*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] - 41*G[1, 1, 1, x] - 
     (22*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] + 
     28*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] - 
     16*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, x] - 
     40*G[1, 1, 0, 1, x] - 40*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1 + RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^3*(-10/9 - (2*I)*Pi + 2*G[1, x] + 
       (10/9 + (2*I)*Pi - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(151/18 + (4*I)*Pi + Pi^2 + 11*G[0, x] + (6*I)*Pi*G[0, x] - 
       (11*G[1, x])/3 - I*Pi*G[1, x] + 12*G[0, 0, x] - 6*G[0, 1, x] - 
       6*G[1, 0, x] - G[1, 1, x] + (-151/18 - (5*I)*Pi - Pi^2 - 11*G[0, x] - 
         (6*I)*Pi*G[0, x] + (8*G[1, x])/3 - 12*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x])*RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)]) + (-8*Pi^2 - 16*G[0, 0, x] + 16*G[0, 1, x] + 
       16*G[1, 0, x] - 16*G[1, 1, x])*RATIO[x] - (247*Zeta[3])/9 + 
     (6*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((254*I)/9)*Pi*G[1, x] - (19*Pi^2*G[1, x])/9 - 
       (I/6)*Pi^3*G[1, x] + (8*I)*Pi*G[0, 1, x] - 4*Pi^2*G[0, 1, x] + 
       (6*I)*Pi*G[1, 0, x] + (254*G[1, 1, x])/9 - ((46*I)/3)*Pi*G[1, 1, x] + 
       (17*Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
       (4*I)*Pi*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       6*G[1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, x] - (77*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-30659/324 - 
       ((404*I)/27)*Pi - (833*Pi^2)/108 + ((38*I)/9)*Pi^3 - (79*Pi^4)/180 - 
       (404*G[0, x])/27 + (2*I)*Pi*G[0, x] + (8*Pi^2*G[0, x])/3 + 
       ((8*I)/3)*Pi^3*G[0, x] + (1574*G[1, x])/27 + ((160*I)/9)*Pi*G[1, x] + 
       (47*Pi^2*G[1, x])/18 + I*Pi^3*G[1, x] + 2*G[0, 0, x] + 
       (6*I)*Pi*G[0, 0, x] + (28*Pi^2*G[0, 0, x])/3 + (304*G[0, 1, x])/9 + 
       ((4*I)/3)*Pi*G[0, 1, x] - (14*Pi^2*G[0, 1, x])/3 + 
       (304*G[1, 0, x])/9 - (2*Pi^2*G[1, 0, x])/3 - (439*G[1, 1, x])/9 - 
       (10*I)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] - (4*G[0, 1, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, x] - (58*G[0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, x] - 22*G[1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, x] - 
       22*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] + (88*G[1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 28*G[0, 0, 0, 1, x] - 
       28*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 20*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] + 
       28*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 
       36*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + (193*Zeta[3])/9 - 
       (6*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(1574/27 + ((199*I)/9)*Pi + (47*Pi^2)/18 + ((5*I)/3)*Pi^3 + 
       (304*G[0, x])/9 + (4*I)*Pi*G[0, x] + (4*Pi^2*G[0, x])/3 - 
       (256*G[1, x])/9 - ((23*I)/3)*Pi*G[1, x] - (5*Pi^2*G[1, x])/3 - 
       18*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 18*G[1, 0, x] - 
       (8*I)*Pi*G[1, 0, x] + (53*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] - 
       24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + 28*G[0, 1, 1, x] - 
       24*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + 28*G[1, 1, 0, x] - 
       18*G[1, 1, 1, x] + (((13*I)/3)*Pi*G[1, x] + (4*I)*Pi*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] + (13*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] + 
         4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 2*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-1574/27 - ((160*I)/9)*Pi - (47*Pi^2)/18 - 
         ((5*I)/3)*Pi^3 - (304*G[0, x])/9 - (4*Pi^2*G[0, x])/3 + 
         (295*G[1, x])/9 + (10*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 + 
         22*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 22*G[1, 0, x] + 
         (12*I)*Pi*G[1, 0, x] - (52*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 
         24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         24*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x] + 2*Zeta[3])) + 
     e*(792047/1944 + ((7624*I)/81)*Pi - (31339*Pi^2)/648 - 
       ((4187*I)/216)*Pi^3 - (71*Pi^4)/432 + ((121*I)/60)*Pi^5 + 
       (3490*G[0, x])/81 + (54*I)*Pi*G[0, x] - (4433*Pi^2*G[0, x])/216 + 
       ((25*I)/3)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/9 - (35063*G[1, x])/162 - 
       ((3089*I)/54)*Pi*G[1, x] - (97*Pi^2*G[1, x])/72 + 
       ((37*I)/18)*Pi^3*G[1, x] - (73*Pi^4*G[1, x])/36 - 
       (599*G[0, 0, x])/12 - ((145*I)/4)*Pi*G[0, 0, x] + 
       (29*Pi^2*G[0, 0, x])/6 - (2*I)*Pi^3*G[0, 0, x] + 
       (3499*G[0, 1, x])/108 - ((1471*I)/36)*Pi*G[0, 1, x] + 
       (719*Pi^2*G[0, 1, x])/36 + ((61*I)/6)*Pi^3*G[0, 1, x] + 
       (3499*G[1, 0, x])/108 + ((115*I)/4)*Pi*G[1, 0, x] + 
       (113*Pi^2*G[1, 0, x])/6 + (10*I)*Pi^3*G[1, 0, x] + 
       (1463*G[1, 1, x])/36 + ((503*I)/12)*Pi*G[1, 1, x] + 
       (39*Pi^2*G[1, 1, x])/2 + ((31*I)/6)*Pi^3*G[1, 1, x] - 
       (277*G[0, 0, 0, x])/6 + (36*I)*Pi*G[0, 0, 0, x] + 
       (74*Pi^2*G[0, 0, 0, x])/3 + (95*G[0, 0, 1, x])/12 - 
       ((52*I)/3)*Pi*G[0, 0, 1, x] + (104*Pi^2*G[0, 0, 1, x])/3 + 
       (95*G[0, 1, 0, x])/12 - (40*I)*Pi*G[0, 1, 0, x] + 
       (58*Pi^2*G[0, 1, 0, x])/3 + (26*G[0, 1, 1, x])/3 + 
       (32*I)*Pi*G[0, 1, 1, x] - (95*Pi^2*G[0, 1, 1, x])/6 + 
       (75*G[1, 0, 0, x])/2 - (16*I)*Pi*G[1, 0, 0, x] + 
       (80*Pi^2*G[1, 0, 0, x])/3 + (1753*G[1, 0, 1, x])/36 + 
       (5*I)*Pi*G[1, 0, 1, x] - (70*Pi^2*G[1, 0, 1, x])/3 + 
       (1753*G[1, 1, 0, x])/36 + (22*I)*Pi*G[1, 1, 0, x] - 
       13*Pi^2*G[1, 1, 0, x] - (1465*G[1, 1, 1, x])/18 - 
       (21*I)*Pi*G[1, 1, 1, x] - (73*Pi^2*G[1, 1, 1, x])/6 + 
       (193*G[0, 0, 0, 0, x])/6 - (32*I)*Pi*G[0, 0, 0, 0, x] + 
       (199*G[0, 0, 0, 1, x])/6 + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       (199*G[0, 0, 1, 0, x])/6 + (8*I)*Pi*G[0, 0, 1, 0, x] - 
       (359*G[0, 0, 1, 1, x])/6 + (8*I)*Pi*G[0, 0, 1, 1, x] + 
       2*G[0, 1, 0, 0, x] + (40*I)*Pi*G[0, 1, 0, 0, x] - 
       (154*G[0, 1, 0, 1, x])/3 - (22*I)*Pi*G[0, 1, 0, 1, x] - 
       (154*G[0, 1, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, x] + 
       (143*G[0, 1, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (124*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] - 
       (148*G[1, 0, 0, 1, x])/3 + (42*I)*Pi*G[1, 0, 0, 1, x] - 
       (148*G[1, 0, 1, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, 0, x] - 
       (65*G[1, 0, 1, 1, x])/3 - (62*I)*Pi*G[1, 0, 1, 1, x] + 
       12*G[1, 1, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, x] - 
       66*G[1, 1, 0, 1, x] - (76*I)*Pi*G[1, 1, 0, 1, x] - 
       66*G[1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, x] + 
       (472*G[1, 1, 1, 1, x])/3 + (104*I)*Pi*G[1, 1, 1, 1, x] + 
       144*G[0, 0, 0, 0, 0, x] - 80*G[0, 0, 0, 0, 1, x] - 
       80*G[0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 1, 1, x] - 
       48*G[0, 0, 1, 0, 0, x] - 44*G[0, 0, 1, 0, 1, x] - 
       44*G[0, 0, 1, 1, 0, x] + 100*G[0, 0, 1, 1, 1, x] + 
       12*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
       44*G[0, 1, 0, 1, 0, x] + 30*G[0, 1, 0, 1, 1, x] - 
       28*G[0, 1, 1, 0, 0, x] + 28*G[0, 1, 1, 0, 1, x] + 
       28*G[0, 1, 1, 1, 0, x] + 12*G[0, 1, 1, 1, 1, x] + 
       76*G[1, 0, 0, 0, 0, x] - 84*G[1, 0, 0, 0, 1, x] - 
       84*G[1, 0, 0, 1, 0, x] + 78*G[1, 0, 0, 1, 1, x] - 
       76*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
       32*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 1, x] - 
       28*G[1, 1, 0, 1, 0, x] + 76*G[1, 1, 0, 1, 1, x] - 
       76*G[1, 1, 1, 0, 0, x] + 160*G[1, 1, 1, 0, 1, x] + 
       160*G[1, 1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-2/3 + (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^4*(-37/36 - ((5*I)/3)*Pi + (5*G[1, x])/3 + 
         (37/36 + ((5*I)/3)*Pi - (5*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(67/18 + ((11*I)/3)*Pi + (14*Pi^2)/9 + 11*G[0, x] + 
         (6*I)*Pi*G[0, x] - (29*G[1, x])/9 - ((2*I)/3)*Pi*G[1, x] + 
         12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] - (4*G[1, 1, x])/3 + 
         (-67/18 - (5*I)*Pi - (14*Pi^2)/9 - 11*G[0, x] - (6*I)*Pi*G[0, x] + 
           (17*G[1, x])/9 - ((2*I)/3)*Pi*G[1, x] - 12*G[0, 0, x] + 
           6*G[0, 1, x] + 6*G[1, 0, x])*RATIO[(1 - x)^(-1)] + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (2345*Zeta[3])/12 - ((280*I)/3)*Pi*Zeta[3] + (565*Pi^2*Zeta[3])/18 - 
       (305*G[0, x]*Zeta[3])/6 - (100*I)*Pi*G[0, x]*Zeta[3] + 
       (472*G[1, x]*Zeta[3])/9 - ((62*I)/3)*Pi*G[1, x]*Zeta[3] - 
       128*G[0, 0, x]*Zeta[3] + 66*G[0, 1, x]*Zeta[3] + 
       32*G[1, 0, x]*Zeta[3] + (92*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(3497/54 + ((218*I)/9)*Pi + (169*Pi^2)/36 + 
         ((10*I)/3)*Pi^3 + (389*G[0, x])/9 + (6*I)*Pi*G[0, x] + 
         (7*Pi^2*G[0, x])/3 - (181*G[1, x])/6 - (12*I)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/2 - 27*G[0, 1, x] - (11*I)*Pi*G[0, 1, x] - 
         27*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] + (74*G[1, 1, x])/3 + 
         (11*I)*Pi*G[1, 1, x] - 36*G[0, 0, 1, x] - 36*G[0, 1, 0, x] + 
         43*G[0, 1, 1, x] - 36*G[1, 0, 0, x] + 42*G[1, 0, 1, x] + 
         42*G[1, 1, 0, x] - 27*G[1, 1, 1, x] + 
         ((6*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + (5*I)*Pi*G[0, 1, x] + 
           (6*I)*Pi*G[1, 0, x] + 6*G[1, 1, x] - (5*I)*Pi*G[1, 1, x] + 
           5*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
           7*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (-3497/54 - ((173*I)/9)*Pi - (151*Pi^2)/36 - ((10*I)/3)*Pi^3 - 
           (389*G[0, x])/9 - (7*Pi^2*G[0, x])/3 + (211*G[1, x])/6 + 
           (15*I)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 33*G[0, 1, x] + 
           (16*I)*Pi*G[0, 1, x] + 33*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] - 
           (71*G[1, 1, x])/3 - (16*I)*Pi*G[1, 1, x] + 36*G[0, 0, 1, x] + 
           36*G[0, 1, 0, x] - 38*G[0, 1, 1, x] + 36*G[1, 0, 0, x] - 
           36*G[1, 0, 1, x] - 36*G[1, 1, 0, x] + 20*G[1, 1, 1, x] - 
           (22*Zeta[3])/3) + (22*Zeta[3])/3) + 
       RATIO[x]*((-298*Pi^2)/9 + (3*I)*Pi^3 - Pi^4/10 + (116*Pi^2*G[0, x])/
          9 + (187*Pi^2*G[1, x])/9 + (2*I)*Pi^3*G[1, x] - 
         (596*G[0, 0, x])/9 + (6*I)*Pi*G[0, 0, x] + 3*Pi^2*G[0, 0, x] + 
         (596*G[0, 1, x])/9 - (6*I)*Pi*G[0, 1, x] + (596*G[1, 0, x])/9 - 
         (6*I)*Pi*G[1, 0, x] - (596*G[1, 1, x])/9 + (6*I)*Pi*G[1, 1, x] - 
         2*Pi^2*G[1, 1, x] + (166*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
         10*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, x] - (106*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
         (172*G[1, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, x] - 
         (172*G[1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, x] + 
         (308*G[1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, x] + 
         24*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
         10*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 
         20*G[1, 1, 1, 1, x] - 22*Zeta[3] - (4*I)*Pi*Zeta[3] + 
         4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((16975*I)/108)*Pi*G[1, x] - 
         (6469*Pi^2*G[1, x])/216 - ((7*I)/6)*Pi^3*G[1, x] - 
         (77*Pi^4*G[1, x])/90 + ((1219*I)/18)*Pi*G[0, 1, x] - 
         (145*Pi^2*G[0, 1, x])/9 - ((17*I)/2)*Pi^3*G[0, 1, x] + 
         ((91*I)/4)*Pi*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/3 + 
         (I/3)*Pi^3*G[1, 0, x] + (16975*G[1, 1, x])/108 - 
         ((3433*I)/36)*Pi*G[1, 1, x] + (527*Pi^2*G[1, 1, x])/18 + 
         ((35*I)/6)*Pi^3*G[1, 1, x] + (6*I)*Pi*G[0, 0, 1, x] - 
         2*Pi^2*G[0, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         6*Pi^2*G[0, 1, 0, x] + (1219*G[0, 1, 1, x])/18 - 
         ((70*I)/3)*Pi*G[0, 1, 1, x] + (79*Pi^2*G[0, 1, 1, x])/6 - 
         (4*I)*Pi*G[1, 0, 0, x] - 2*Pi^2*G[1, 0, 0, x] + 
         (91*G[1, 0, 1, x])/4 - ((61*I)/3)*Pi*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] + (91*G[1, 1, 0, x])/4 - 
         (18*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/3 - 
         (3181*G[1, 1, 1, x])/18 + (43*I)*Pi*G[1, 1, 1, x] - 
         (41*Pi^2*G[1, 1, 1, x])/6 - (8*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
         16*G[0, 1, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, 1, x] + 
         16*G[0, 1, 1, 0, x] + (16*I)*Pi*G[0, 1, 1, 0, x] - 
         (185*G[0, 1, 1, 1, x])/3 - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] + 
         (18*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (91*G[1, 0, 1, 1, x])/3 - 
         (6*I)*Pi*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 0, x] - 56*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 162*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 18*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
         20*G[0, 1, 1, 1, 0, x] + 48*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
         14*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         4*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] - 
         56*G[1, 1, 1, 1, 1, x] - (74*G[1, x]*Zeta[3])/3 - 
         ((58*I)/3)*Pi*G[1, x]*Zeta[3] - 6*G[0, 1, x]*Zeta[3] + 
         (8*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*(43331/162 + 
         ((3823*I)/54)*Pi - (23*Pi^2)/108 - ((199*I)/18)*Pi^3 + 
         (79*Pi^4)/90 + (1931*G[0, x])/27 + (31*I)*Pi*G[0, x] - 
         (33*Pi^2*G[0, x])/2 - ((29*I)/3)*Pi^3*G[0, x] - (7033*G[1, x])/54 - 
         ((259*I)/6)*Pi*G[1, x] - (136*Pi^2*G[1, x])/9 - 
         ((10*I)/3)*Pi^3*G[1, x] + 2*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - 
         (98*Pi^2*G[0, 0, x])/3 - (517*G[0, 1, x])/9 - (9*I)*Pi*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 - (517*G[1, 0, x])/9 + (14*I)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/3 + (1343*G[1, 1, x])/18 + 
         (13*I)*Pi*G[1, 1, x] + (43*Pi^2*G[1, 1, x])/3 - 
         (88*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
         (28*G[0, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, x] + 
         (28*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] + 
         (107*G[0, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, x] - 8*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, x] + 76*G[1, 0, 1, x] + 
         (46*I)*Pi*G[1, 0, 1, x] + 76*G[1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 0, x] - (337*G[1, 1, 1, x])/3 - 
         (58*I)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
         100*G[0, 0, 0, 1, x] + 100*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 
         72*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 
         46*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, x] - 86*G[1, 0, 1, 1, x] + 64*G[1, 1, 0, 0, x] - 
         124*G[1, 1, 0, 1, x] - 124*G[1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, x] + 
         ((-59*Pi^2)/3 - I*Pi^3 - 3*Pi^2*G[0, x] + 2*Pi^2*G[1, x] - 
           (118*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + (118*G[0, 1, x])/3 + 
           (2*I)*Pi*G[0, 1, x] + (118*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] - 
           (118*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 18*G[0, 0, 0, x] + 
           16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 
           16*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
           12*G[1, 1, 1, x])*RATIO[x] - (418*Zeta[3])/9 + 
         ((76*I)/3)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - (100*G[1, x]*Zeta[3])/
          3 + RATIO[x^(-1)]*(((1055*I)/18)*Pi*G[1, x] - (115*Pi^2*G[1, x])/
            18 - (I/3)*Pi^3*G[1, x] + ((67*I)/3)*Pi*G[0, 1, x] - 
           10*Pi^2*G[0, 1, x] + (14*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
           (1055*G[1, 1, x])/18 - (37*I)*Pi*G[1, 1, x] + (23*Pi^2*G[1, 1, x])/
            3 + (12*I)*Pi*G[0, 1, 0, x] + (67*G[0, 1, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, x] + 
           14*G[1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] - 63*G[1, 1, 1, x] + 
           (10*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
           12*G[0, 1, 1, 0, x] - 30*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
           16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-43331/162 - 
           ((968*I)/27)*Pi - (1531*Pi^2)/108 + ((193*I)/18)*Pi^3 - 
           (79*Pi^4)/90 - (1832*G[0, x])/27 + (4*I)*Pi*G[0, x] + 
           (29*Pi^2*G[0, x])/2 + ((29*I)/3)*Pi^3*G[0, x] + 
           (4361*G[1, x])/27 + ((346*I)/9)*Pi*G[1, x] + (133*Pi^2*G[1, x])/
            18 + (3*I)*Pi^3*G[1, x] + 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
           (98*Pi^2*G[0, 0, x])/3 + (778*G[0, 1, x])/9 + ((34*I)/3)*Pi*
            G[0, 1, x] - (37*Pi^2*G[0, 1, x])/3 + (778*G[1, 0, x])/9 - 
           (13*Pi^2*G[1, 0, x])/3 - (355*G[1, 1, x])/3 - 
           (30*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 + 
           (88*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
           (52*G[0, 0, 1, x])/3 + (20*I)*Pi*G[0, 0, 1, x] - 
           (52*G[0, 1, 0, x])/3 + (20*I)*Pi*G[0, 1, 0, x] - 
           (112*G[0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, x] - 
           66*G[1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, x] - 66*G[1, 1, 0, x] - 
           (36*I)*Pi*G[1, 1, 0, x] + (250*G[1, 1, 1, x])/3 + 
           (68*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
           100*G[0, 0, 0, 1, x] - 100*G[0, 0, 1, 0, x] + 
           48*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 
           20*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] - 
           56*G[1, 0, 0, 1, x] - 56*G[1, 0, 1, 0, x] + 80*G[1, 0, 1, 1, x] - 
           72*G[1, 1, 0, 0, x] + 108*G[1, 1, 0, 1, x] + 
           108*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + (310*Zeta[3])/9 - 
           ((76*I)/3)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + (64*G[1, x]*Zeta[3])/
            3)) + RATIO[(1 - x)^(-1)]*(-792047/1944 - ((2428*I)/81)*Pi - 
         (2183*Pi^2)/162 + ((2315*I)/216)*Pi^3 - (1493*Pi^4)/2160 - 
         ((121*I)/60)*Pi^5 - (2428*G[0, x])/81 + ((203*I)/4)*Pi*G[0, x] + 
         (5765*Pi^2*G[0, x])/216 - (8*I)*Pi^3*G[0, x] - (13*Pi^4*G[0, x])/9 + 
         (43331*G[1, x])/162 + ((968*I)/27)*Pi*G[1, x] + 
         (1387*Pi^2*G[1, x])/108 - ((193*I)/18)*Pi^3*G[1, x] + 
         (211*Pi^4*G[1, x])/180 + (203*G[0, 0, x])/4 - 
         ((7*I)/4)*Pi*G[0, 0, x] - (41*Pi^2*G[0, 0, x])/6 + 
         (2*I)*Pi^3*G[0, 0, x] + (1832*G[0, 1, x])/27 + 
         ((179*I)/12)*Pi*G[0, 1, x] - (289*Pi^2*G[0, 1, x])/12 - 
         ((56*I)/3)*Pi^3*G[0, 1, x] + (1832*G[1, 0, x])/27 + 
         ((31*I)/2)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/2 - 
         ((29*I)/3)*Pi^3*G[1, 0, x] - (5225*G[1, 1, x])/27 - 
         ((346*I)/9)*Pi*G[1, 1, x] - (115*Pi^2*G[1, 1, x])/18 + 
         ((2*I)/3)*Pi^3*G[1, 1, x] + (98*G[0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, x] - (74*Pi^2*G[0, 0, 0, x])/3 - 
         (461*G[0, 0, 1, x])/12 + ((76*I)/3)*Pi*G[0, 0, 1, x] - 
         (110*Pi^2*G[0, 0, 1, x])/3 - (461*G[0, 1, 0, x])/12 + 
         (36*I)*Pi*G[0, 1, 0, x] - (40*Pi^2*G[0, 1, 0, x])/3 - 
         (298*G[0, 1, 1, x])/9 - ((124*I)/3)*Pi*G[0, 1, 1, x] + 
         29*Pi^2*G[0, 1, 1, x] + (31*G[1, 0, 0, x])/2 - 
         (12*I)*Pi*G[1, 0, 0, x] - (86*Pi^2*G[1, 0, 0, x])/3 - 
         (778*G[1, 0, 1, x])/9 - ((34*I)/3)*Pi*G[1, 0, 1, x] + 
         (76*Pi^2*G[1, 0, 1, x])/3 - (778*G[1, 1, 0, x])/9 + 
         (40*Pi^2*G[1, 1, 0, x])/3 + (499*G[1, 1, 1, x])/3 + 
         (30*I)*Pi*G[1, 1, 1, x] + (16*Pi^2*G[1, 1, 1, x])/3 - 
         (193*G[0, 0, 0, 0, x])/6 + (32*I)*Pi*G[0, 0, 0, 0, x] - 
         (127*G[0, 0, 0, 1, x])/6 - (20*I)*Pi*G[0, 0, 0, 1, x] - 
         (127*G[0, 0, 1, 0, x])/6 - (4*I)*Pi*G[0, 0, 1, 0, x] + 
         (383*G[0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 0, x] - (64*I)*Pi*G[0, 1, 0, 0, x] + 
         (178*G[0, 1, 0, 1, x])/3 + (28*I)*Pi*G[0, 1, 0, 1, x] + 
         (178*G[0, 1, 1, 0, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, x] - 
         (190*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (88*G[1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, 0, x] + 
         (52*G[1, 0, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, 1, x] + 
         (52*G[1, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, x] + 
         (112*G[1, 0, 1, 1, x])/3 + (56*I)*Pi*G[1, 0, 1, 1, x] + 
         66*G[1, 1, 0, 1, x] + (64*I)*Pi*G[1, 1, 0, 1, x] + 
         66*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] - 
         (358*G[1, 1, 1, 1, x])/3 - (104*I)*Pi*G[1, 1, 1, 1, x] - 
         144*G[0, 0, 0, 0, 0, x] + 80*G[0, 0, 0, 0, 1, x] + 
         80*G[0, 0, 0, 1, 0, x] + 48*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
         100*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
         20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         36*G[0, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, x] + 
         96*G[1, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 1, 0, x] - 
         64*G[1, 0, 0, 1, 1, x] + 72*G[1, 0, 1, 0, 0, x] - 
         36*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
         12*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
         84*G[1, 1, 0, 1, 1, x] + 72*G[1, 1, 1, 0, 0, x] - 
         144*G[1, 1, 1, 0, 1, x] - 144*G[1, 1, 1, 1, 0, x] + 
         120*G[1, 1, 1, 1, 1, x] + (725*Zeta[3])/4 + (74*I)*Pi*Zeta[3] - 
         (565*Pi^2*Zeta[3])/18 + (305*G[0, x]*Zeta[3])/6 + 
         (100*I)*Pi*G[0, x]*Zeta[3] - (310*G[1, x]*Zeta[3])/9 + 
         ((4*I)/3)*Pi*G[1, x]*Zeta[3] + 128*G[0, 0, x]*Zeta[3] - 
         72*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] - 
         28*G[1, 1, x]*Zeta[3] - 149*Zeta[5]) + 149*Zeta[5]) + 
     e^2*(16939079/11664 + ((71786*I)/243)*Pi - (81385*Pi^2)/243 - 
       ((35545*I)/648)*Pi^3 - (2749*Pi^4)/1080 - ((647*I)/216)*Pi^5 - 
       (2287*Pi^6)/6480 + (30524*G[0, x])/243 + (193*I)*Pi*G[0, x] + 
       (1199*Pi^2*G[0, x])/162 + ((367*I)/24)*Pi^3*G[0, x] + 
       (227*Pi^4*G[0, x])/720 - ((77*I)/40)*Pi^5*G[0, x] - 
       (779207*G[1, x])/972 - ((14015*I)/81)*Pi*G[1, x] + 
       (7961*Pi^2*G[1, x])/72 + ((4*I)/27)*Pi^3*G[1, x] + 
       (211*Pi^4*G[1, x])/1080 - ((667*I)/144)*Pi^5*G[1, x] - 
       (5147*G[0, 0, x])/12 - ((215*I)/2)*Pi*G[0, 0, x] - 
       (559*Pi^2*G[0, 0, x])/72 - ((61*I)/3)*Pi^3*G[0, 0, x] + 
       (263*Pi^4*G[0, 0, x])/180 + (146597*G[0, 1, x])/324 - 
       ((5731*I)/54)*Pi*G[0, 1, x] + (4897*Pi^2*G[0, 1, x])/216 + 
       ((79*I)/6)*Pi^3*G[0, 1, x] + (337*Pi^4*G[0, 1, x])/360 + 
       (146597*G[1, 0, x])/324 + ((163*I)/2)*Pi*G[1, 0, x] + 
       (1871*Pi^2*G[1, 0, x])/216 - ((17*I)/6)*Pi^3*G[1, 0, x] - 
       (167*Pi^4*G[1, 0, x])/360 - (11675*G[1, 1, x])/108 + 
       ((685*I)/6)*Pi*G[1, 1, x] + 12*Pi^2*G[1, 1, x] - 
       ((145*I)/18)*Pi^3*G[1, 1, x] + (329*Pi^4*G[1, 1, x])/144 + 
       (1879*G[0, 0, 0, x])/18 + ((219*I)/2)*Pi*G[0, 0, 0, x] - 
       (49*Pi^2*G[0, 0, 0, x])/18 + ((41*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (2101*G[0, 0, 1, x])/18 - ((2785*I)/36)*Pi*G[0, 0, 1, x] + 
       (247*Pi^2*G[0, 0, 1, x])/36 + ((59*I)/6)*Pi^3*G[0, 0, 1, x] - 
       (2101*G[0, 1, 0, x])/18 - ((515*I)/4)*Pi*G[0, 1, 0, x] + 
       (53*Pi^2*G[0, 1, 0, x])/9 - ((68*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (395*G[0, 1, 1, x])/18 + ((2251*I)/18)*Pi*G[0, 1, 1, x] - 
       (307*Pi^2*G[0, 1, 1, x])/4 - ((209*I)/6)*Pi^3*G[0, 1, 1, x] + 
       (325*G[1, 0, 0, x])/2 - (84*I)*Pi*G[1, 0, 0, x] - 
       (59*Pi^2*G[1, 0, 0, x])/2 - ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (6131*G[1, 0, 1, x])/54 + ((2225*I)/36)*Pi*G[1, 0, 1, x] - 
       (2341*Pi^2*G[1, 0, 1, x])/36 - ((95*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (6131*G[1, 1, 0, x])/54 + ((451*I)/4)*Pi*G[1, 1, 0, x] - 
       (229*Pi^2*G[1, 1, 0, x])/3 - ((86*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (5611*G[1, 1, 1, x])/54 - ((1031*I)/9)*Pi*G[1, 1, 1, x] - 
       (859*Pi^2*G[1, 1, 1, x])/36 + ((28*I)/3)*Pi^3*G[1, 1, 1, x] + 
       110*G[0, 0, 0, 0, x] - (116*I)*Pi*G[0, 0, 0, 0, x] - 
       (52*Pi^2*G[0, 0, 0, 0, x])/3 + (659*G[0, 0, 0, 1, x])/6 - 
       ((58*I)/3)*Pi*G[0, 0, 0, 1, x] - (83*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (659*G[0, 0, 1, 0, x])/6 + (120*I)*Pi*G[0, 0, 1, 0, x] - 
       (181*Pi^2*G[0, 0, 1, 0, x])/3 - (7669*G[0, 0, 1, 1, x])/36 + 
       (14*I)*Pi*G[0, 0, 1, 1, x] - (281*Pi^2*G[0, 0, 1, 1, x])/6 - 
       (555*G[0, 1, 0, 0, x])/4 + (82*I)*Pi*G[0, 1, 0, 0, x] - 
       80*Pi^2*G[0, 1, 0, 0, x] - (95*G[0, 1, 0, 1, x])/6 + 
       (65*I)*Pi*G[0, 1, 0, 1, x] - 29*Pi^2*G[0, 1, 0, 1, x] - 
       (95*G[0, 1, 1, 0, x])/6 - (84*I)*Pi*G[0, 1, 1, 0, x] - 
       (68*Pi^2*G[0, 1, 1, 0, x])/3 + (221*G[0, 1, 1, 1, x])/2 - 
       ((223*I)/3)*Pi*G[0, 1, 1, 1, x] + (29*Pi^2*G[0, 1, 1, 1, x])/2 - 
       (571*G[1, 0, 0, 0, x])/6 + (26*I)*Pi*G[1, 0, 0, 0, x] - 
       (152*Pi^2*G[1, 0, 0, 0, x])/3 - (443*G[1, 0, 0, 1, x])/6 + 
       (29*I)*Pi*G[1, 0, 0, 1, x] - (247*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (443*G[1, 0, 1, 0, x])/6 - (8*I)*Pi*G[1, 0, 1, 0, x] - 
       (88*Pi^2*G[1, 0, 1, 0, x])/3 + (985*G[1, 0, 1, 1, x])/36 - 
       ((157*I)/3)*Pi*G[1, 0, 1, 1, x] + (263*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (389*G[1, 1, 0, 0, x])/4 - (32*I)*Pi*G[1, 1, 0, 0, x] - 
       (172*Pi^2*G[1, 1, 0, 0, x])/3 - (835*G[1, 1, 0, 1, x])/9 - 
       ((124*I)/3)*Pi*G[1, 1, 0, 1, x] + (295*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (835*G[1, 1, 1, 0, x])/9 + (10*I)*Pi*G[1, 1, 1, 0, x] + 
       65*Pi^2*G[1, 1, 1, 0, x] + (476*G[1, 1, 1, 1, x])/3 + 
       ((242*I)/3)*Pi*G[1, 1, 1, 1, x] + (107*Pi^2*G[1, 1, 1, 1, x])/6 - 
       (157*G[0, 0, 0, 0, 0, x])/2 + (132*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (787*G[0, 0, 0, 0, 1, x])/6 - (8*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       (787*G[0, 0, 0, 1, 0, x])/6 - (128*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (361*G[0, 0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       20*G[0, 0, 1, 0, 0, x] - (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (145*G[0, 0, 1, 0, 1, x])/3 + (38*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (145*G[0, 0, 1, 1, 0, x])/3 + (44*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (257*G[0, 0, 1, 1, 1, x])/3 - (26*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (169*G[0, 1, 0, 0, 0, x])/6 - (116*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (299*G[0, 1, 0, 0, 1, x])/6 - (86*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (299*G[0, 1, 0, 1, 0, x])/6 + (120*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (261*G[0, 1, 0, 1, 1, x])/2 + (54*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       108*G[0, 1, 1, 0, 0, x] - (44*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (418*G[0, 1, 1, 0, 1, x])/3 + (104*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (418*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       322*G[0, 1, 1, 1, 1, x] - (72*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (907*G[1, 0, 0, 0, 0, x])/6 + (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (479*G[1, 0, 0, 0, 1, x])/6 + (38*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (479*G[1, 0, 0, 1, 0, x])/6 + (40*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (125*G[1, 0, 0, 1, 1, x])/2 - (90*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       36*G[1, 0, 1, 0, 0, x] - (64*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (424*G[1, 0, 1, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (424*G[1, 0, 1, 1, 0, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (439*G[1, 0, 1, 1, 1, x])/3 + (84*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (502*G[1, 1, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (334*G[1, 1, 0, 0, 1, x])/3 - (152*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (334*G[1, 1, 0, 1, 0, x])/3 + (20*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*G[1, 1, 0, 1, 1, x])/3 + (212*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       60*G[1, 1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       104*G[1, 1, 1, 0, 1, x] + (250*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       104*G[1, 1, 1, 1, 0, x] + (40*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       383*G[1, 1, 1, 1, 1, x] - (338*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       432*G[0, 0, 0, 0, 0, 0, x] + 156*G[0, 0, 0, 0, 0, 1, x] + 
       156*G[0, 0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 0, 1, 1, x] + 
       72*G[0, 0, 0, 1, 0, 0, x] + 24*G[0, 0, 0, 1, 0, 1, x] + 
       24*G[0, 0, 0, 1, 1, 0, x] - 8*G[0, 0, 0, 1, 1, 1, x] - 
       56*G[0, 0, 1, 0, 0, 0, x] + 144*G[0, 0, 1, 0, 0, 1, x] + 
       144*G[0, 0, 1, 0, 1, 0, x] - 6*G[0, 0, 1, 0, 1, 1, x] + 
       104*G[0, 0, 1, 1, 0, 0, x] + 40*G[0, 0, 1, 1, 0, 1, x] + 
       40*G[0, 0, 1, 1, 1, 0, x] - 312*G[0, 0, 1, 1, 1, 1, x] - 
       264*G[0, 1, 0, 0, 0, 0, x] + 128*G[0, 1, 0, 0, 0, 1, x] + 
       128*G[0, 1, 0, 0, 1, 0, x] - 98*G[0, 1, 0, 0, 1, 1, x] + 
       152*G[0, 1, 0, 1, 0, 0, x] + 84*G[0, 1, 0, 1, 0, 1, x] + 
       84*G[0, 1, 0, 1, 1, 0, x] - 132*G[0, 1, 0, 1, 1, 1, x] - 
       28*G[0, 1, 1, 0, 0, 0, x] + 64*G[0, 1, 1, 0, 0, 1, x] + 
       64*G[0, 1, 1, 0, 1, 0, x] - 48*G[0, 1, 1, 0, 1, 1, x] + 
       28*G[0, 1, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 1, 0, 1, x] - 
       84*G[0, 1, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, 1, x] - 
       348*G[1, 0, 0, 0, 0, 0, x] + 176*G[1, 0, 0, 0, 0, 1, x] + 
       176*G[1, 0, 0, 0, 1, 0, x] + 66*G[1, 0, 0, 0, 1, 1, x] + 
       180*G[1, 0, 0, 1, 0, 0, x] + 64*G[1, 0, 0, 1, 0, 1, x] + 
       64*G[1, 0, 0, 1, 1, 0, x] - 336*G[1, 0, 0, 1, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, 0, x] + 80*G[1, 0, 1, 0, 0, 1, x] + 
       80*G[1, 0, 1, 0, 1, 0, x] - 172*G[1, 0, 1, 0, 1, 1, x] + 
       56*G[1, 0, 1, 1, 0, 0, x] - 140*G[1, 0, 1, 1, 0, 1, x] - 
       140*G[1, 0, 1, 1, 1, 0, x] + 230*G[1, 0, 1, 1, 1, 1, x] - 
       172*G[1, 1, 0, 0, 0, 0, x] + 188*G[1, 1, 0, 0, 0, 1, x] + 
       188*G[1, 1, 0, 0, 1, 0, x] - 276*G[1, 1, 0, 0, 1, 1, x] + 
       208*G[1, 1, 0, 1, 0, 0, x] - 124*G[1, 1, 0, 1, 0, 1, x] - 
       124*G[1, 1, 0, 1, 1, 0, x] + 144*G[1, 1, 0, 1, 1, 1, x] + 
       148*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
       36*G[1, 1, 1, 0, 1, 0, x] - 166*G[1, 1, 1, 0, 1, 1, x] + 
       124*G[1, 1, 1, 1, 0, 0, x] - 464*G[1, 1, 1, 1, 0, 1, x] - 
       464*G[1, 1, 1, 1, 1, 0, x] + 568*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-5/18 + (5*RATIO[(1 - x)^(-1)])/18) + 
       Log[mu2/s]^5*(-49/90 - ((5*I)/6)*Pi + (5*G[1, x])/6 + 
         (49/90 + ((5*I)/6)*Pi - (5*G[1, x])/6)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^4*(61/72 + (2*I)*Pi + (10*Pi^2)/9 + (77*G[0, x])/12 + 
         ((7*I)/2)*Pi*G[0, x] - (61*G[1, x])/36 - (I/4)*Pi*G[1, x] + 
         7*G[0, 0, x] - (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2 - 
         (11*G[1, 1, x])/12 + (-61/72 - ((35*I)/12)*Pi - (10*Pi^2)/9 - 
           (77*G[0, x])/12 - ((7*I)/2)*Pi*G[0, x] + (7*G[1, x])/9 - 
           ((2*I)/3)*Pi*G[1, x] - 7*G[0, 0, x] + (7*G[0, 1, x])/2 + 
           (7*G[1, 0, x])/2)*RATIO[(1 - x)^(-1)] + 
         (((-11*I)/12)*Pi*G[1, x] - (11*G[1, 1, x])/12)*RATIO[x^(-1)]) - 
       (10528*Zeta[3])/9 - ((36505*I)/108)*Pi*Zeta[3] + (59*Pi^2*Zeta[3])/6 + 
       ((310*I)/9)*Pi^3*Zeta[3] - (28213*G[0, x]*Zeta[3])/108 + 
       ((296*I)/3)*Pi*G[0, x]*Zeta[3] - (388*Pi^2*G[0, x]*Zeta[3])/9 + 
       (22255*G[1, x]*Zeta[3])/36 + ((836*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (103*Pi^2*G[1, x]*Zeta[3])/3 + (95*G[0, 0, x]*Zeta[3])/6 + 
       (132*I)*Pi*G[0, 0, x]*Zeta[3] + (313*G[0, 1, x]*Zeta[3])/6 + 
       (118*I)*Pi*G[0, 1, x]*Zeta[3] + (1175*G[1, 0, x]*Zeta[3])/6 + 
       ((632*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (304*G[1, 1, x]*Zeta[3])/3 + 
       (74*I)*Pi*G[1, 1, x]*Zeta[3] + 100*G[0, 0, 0, x]*Zeta[3] + 
       262*G[0, 0, 1, x]*Zeta[3] + 252*G[0, 1, 0, x]*Zeta[3] - 
       280*G[0, 1, 1, x]*Zeta[3] + 320*G[1, 0, 0, x]*Zeta[3] - 
       (1018*G[1, 0, 1, x]*Zeta[3])/3 - (460*G[1, 1, 0, x]*Zeta[3])/3 - 
       56*G[1, 1, 1, x]*Zeta[3] + (1835*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(2213/54 + ((883*I)/54)*Pi + (73*Pi^2)/18 + 
         ((53*I)/18)*Pi^3 + (863*G[0, x])/27 + ((14*I)/3)*Pi*G[0, x] + 
         (17*Pi^2*G[0, x])/9 - 19*G[1, x] - ((173*I)/18)*Pi*G[1, x] - 
         (19*Pi^2*G[1, x])/6 - 21*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 
         21*G[1, 0, x] - ((28*I)/3)*Pi*G[1, 0, x] + (109*G[1, 1, x])/6 + 
         (8*I)*Pi*G[1, 1, x] - 28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] + 
         34*G[0, 1, 1, x] - 28*G[1, 0, 0, x] + (98*G[1, 0, 1, x])/3 + 
         (98*G[1, 1, 0, x])/3 - 21*G[1, 1, 1, x] + 
         (((79*I)/18)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + ((10*I)/3)*Pi*
            G[0, 1, x] + ((14*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/18 - 
           ((10*I)/3)*Pi*G[1, 1, x] + (10*G[0, 1, 1, x])/3 + 
           (14*G[1, 0, 1, x])/3 + (14*G[1, 1, 0, x])/3 - (13*G[1, 1, 1, x])/
            3)*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-2213/54 - 
           ((359*I)/27)*Pi - (61*Pi^2)/18 - ((53*I)/18)*Pi^3 - 
           (863*G[0, x])/27 - (17*Pi^2*G[0, x])/9 + (397*G[1, x])/18 + 
           ((35*I)/3)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 + (77*G[0, 1, x])/3 + 
           ((34*I)/3)*Pi*G[0, 1, x] + (77*G[1, 0, x])/3 + 
           (14*I)*Pi*G[1, 0, x] - (154*G[1, 1, x])/9 - ((34*I)/3)*Pi*
            G[1, 1, x] + 28*G[0, 0, 1, x] + 28*G[0, 1, 0, x] - 
           (92*G[0, 1, 1, x])/3 + 28*G[1, 0, 0, x] - 28*G[1, 0, 1, x] - 
           28*G[1, 1, 0, x] + (50*G[1, 1, 1, x])/3 - (100*Zeta[3])/9) + 
         (100*Zeta[3])/9) + Log[mu2/s]^2*(45451/162 + ((7993*I)/108)*Pi - 
         (5*Pi^2)/8 - ((215*I)/18)*Pi^3 + (101*Pi^4)/120 + 
         (4985*G[0, x])/54 + ((69*I)/2)*Pi*G[0, x] - (265*Pi^2*G[0, x])/12 - 
         ((71*I)/6)*Pi^3*G[0, x] - (565*G[1, x])/4 - ((1657*I)/36)*Pi*
          G[1, x] - (599*Pi^2*G[1, x])/36 - ((49*I)/12)*Pi^3*G[1, x] + 
         5*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - (119*Pi^2*G[0, 0, x])/3 - 
         (1195*G[0, 1, x])/18 - ((32*I)/3)*Pi*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 - (1195*G[1, 0, x])/18 + 
         (15*I)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/6 + 
         (2785*G[1, 1, x])/36 + ((46*I)/3)*Pi*G[1, 1, x] + 
         (215*Pi^2*G[1, 1, x])/12 - (110*G[0, 0, 0, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, x] + (50*G[0, 0, 1, x])/3 - 
         (21*I)*Pi*G[0, 0, 1, x] + (50*G[0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, x] + (107*G[0, 1, 1, x])/3 + 
         (35*I)*Pi*G[0, 1, 1, x] - 8*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
         86*G[1, 0, 1, x] + (50*I)*Pi*G[1, 0, 1, x] + 86*G[1, 1, 0, x] + 
         (28*I)*Pi*G[1, 1, 0, x] - (751*G[1, 1, 1, x])/6 - 
         (64*I)*Pi*G[1, 1, 1, x] - 120*G[0, 0, 0, 0, x] + 
         122*G[0, 0, 0, 1, x] + 122*G[0, 0, 1, 0, x] - 59*G[0, 0, 1, 1, x] + 
         88*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
         55*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 56*G[1, 0, 0, 1, x] + 
         56*G[1, 0, 1, 0, x] - 104*G[1, 0, 1, 1, x] + 76*G[1, 1, 0, 0, x] - 
         146*G[1, 1, 0, 1, x] - 146*G[1, 1, 1, 0, x] + 145*G[1, 1, 1, 1, x] + 
         ((-43*Pi^2)/2 - ((3*I)/2)*Pi^3 - (9*Pi^2*G[0, x])/2 + 
           3*Pi^2*G[1, x] - 43*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 
           43*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 43*G[1, 0, x] + 
           (3*I)*Pi*G[1, 0, x] - 43*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 
           27*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
           21*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 21*G[1, 0, 1, x] - 
           21*G[1, 1, 0, x] + 18*G[1, 1, 1, x])*RATIO[x] - (331*Zeta[3])/9 + 
         ((110*I)/3)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] - (140*G[1, x]*Zeta[3])/
          3 + RATIO[x^(-1)]*(((2095*I)/36)*Pi*G[1, x] - (65*Pi^2*G[1, x])/9 - 
           (I/12)*Pi^3*G[1, x] + (25*I)*Pi*G[0, 1, x] - (21*Pi^2*G[0, 1, x])/
            2 + (15*I)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] + 
           (2095*G[1, 1, x])/36 - ((119*I)/3)*Pi*G[1, 1, x] + 
           (33*Pi^2*G[1, 1, x])/4 + (3*I)*Pi*G[0, 0, 1, x] + 
           (14*I)*Pi*G[0, 1, 0, x] + 25*G[0, 1, 1, x] - 
           (11*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, x] + 
           15*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 15*G[1, 1, 0, x] - 
           (14*I)*Pi*G[1, 1, 0, x] - (407*G[1, 1, 1, x])/6 + 
           (12*I)*Pi*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] + 
           14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] - 35*G[0, 1, 1, 1, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 
           45*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-45451/162 - ((1048*I)/27)*Pi - (1015*Pi^2)/72 + 
           ((427*I)/36)*Pi^3 - (101*Pi^4)/120 - (2344*G[0, x])/27 + 
           (4*I)*Pi*G[0, x] + (229*Pi^2*G[0, x])/12 + ((71*I)/6)*Pi^3*
            G[0, x] + (3077*G[1, x])/18 + ((359*I)/9)*Pi*G[1, x] + 
           (26*Pi^2*G[1, x])/3 + (4*I)*Pi^3*G[1, x] + 4*G[0, 0, x] + 
           (12*I)*Pi*G[0, 0, x] + (119*Pi^2*G[0, 0, x])/3 + 
           (863*G[0, 1, x])/9 + ((47*I)/3)*Pi*G[0, 1, x] - 
           (77*Pi^2*G[0, 1, x])/6 + (863*G[1, 0, x])/9 - (35*Pi^2*G[1, 0, x])/
            6 - (733*G[1, 1, x])/6 - (35*I)*Pi*G[1, 1, x] - 
           (29*Pi^2*G[1, 1, x])/3 + (110*G[0, 0, 0, x])/3 - 
           (2*I)*Pi*G[0, 0, 0, x] - (74*G[0, 0, 1, x])/3 + 
           (24*I)*Pi*G[0, 0, 1, x] - (74*G[0, 1, 0, x])/3 + 
           (22*I)*Pi*G[0, 1, 0, x] - (110*G[0, 1, 1, x])/3 - 
           (46*I)*Pi*G[0, 1, 1, x] - 77*G[1, 0, 1, x] - 
           (54*I)*Pi*G[1, 0, 1, x] - 77*G[1, 1, 0, x] - 
           (42*I)*Pi*G[1, 1, 0, x] + (280*G[1, 1, 1, x])/3 + 
           (76*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] - 
           122*G[0, 0, 0, 1, x] - 122*G[0, 0, 1, 0, x] + 
           62*G[0, 0, 1, 1, x] - 88*G[0, 1, 0, 0, x] + 26*G[0, 1, 0, 1, x] + 
           26*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] - 
           64*G[1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, x] + 94*G[1, 0, 1, 1, x] - 
           84*G[1, 1, 0, 0, x] + 126*G[1, 1, 0, 1, x] + 
           126*G[1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, x] + (223*Zeta[3])/9 - 
           ((110*I)/3)*Pi*Zeta[3] - 14*G[0, x]*Zeta[3] + 
           (104*G[1, x]*Zeta[3])/3)) + RATIO[x]*((-5917*Pi^2)/54 + 
         (20*I)*Pi^3 + (527*Pi^4)/540 - ((16*I)/45)*Pi^5 + 
         (1048*Pi^2*G[0, x])/27 - (10*I)*Pi^3*G[0, x] + 
         (14*Pi^4*G[0, x])/15 + (7967*Pi^2*G[1, x])/108 + 
         (6*I)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/30 - (5917*G[0, 0, x])/27 + 
         (40*I)*Pi*G[0, 0, x] - (140*Pi^2*G[0, 0, x])/9 + 
         ((19*I)/6)*Pi^3*G[0, 0, x] + (5917*G[0, 1, x])/27 - 
         (40*I)*Pi*G[0, 1, x] - (607*Pi^2*G[0, 1, x])/18 - 
         ((7*I)/2)*Pi^3*G[0, 1, x] + (5917*G[1, 0, x])/27 - 
         (40*I)*Pi*G[1, 0, x] - (653*Pi^2*G[1, 0, x])/18 - 
         ((43*I)/6)*Pi^3*G[1, 0, x] - (5917*G[1, 1, x])/27 + 
         (40*I)*Pi*G[1, 1, x] - (887*Pi^2*G[1, 1, x])/18 - 
         ((5*I)/2)*Pi^3*G[1, 1, x] + (1147*G[0, 0, 0, x])/6 - 
         (38*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/2 - 
         (139*G[0, 0, 1, x])/18 - (28*I)*Pi*G[0, 0, 1, x] - 
         (11*Pi^2*G[0, 0, 1, x])/3 - (139*G[0, 1, 0, x])/18 + 
         (52*I)*Pi*G[0, 1, 0, x] - (13*Pi^2*G[0, 1, 0, x])/3 - 
         (3163*G[0, 1, 1, x])/18 + (14*I)*Pi*G[0, 1, 1, x] + 
         (17*Pi^2*G[0, 1, 1, x])/2 + 34*G[1, 0, 0, x] + 
         (30*I)*Pi*G[1, 0, 0, x] - (56*Pi^2*G[1, 0, 0, x])/3 - 
         (1957*G[1, 0, 1, x])/9 + (36*I)*Pi*G[1, 0, 1, x] + 
         (23*Pi^2*G[1, 0, 1, x])/6 - (1957*G[1, 1, 0, x])/9 - 
         (44*I)*Pi*G[1, 1, 0, x] + (9*Pi^2*G[1, 1, 0, x])/2 + 
         (3608*G[1, 1, 1, x])/9 - (22*I)*Pi*G[1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, x])/3 - (352*G[0, 0, 0, 0, x])/3 + 
         (22*I)*Pi*G[0, 0, 0, 0, x] - 19*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 19*G[0, 0, 1, 0, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, x] - (17*G[0, 0, 1, 1, x])/3 - 
         21*G[0, 1, 0, 0, x] - (20*I)*Pi*G[0, 1, 0, 0, x] + 
         (229*G[0, 1, 0, 1, x])/3 + (10*I)*Pi*G[0, 1, 0, 1, x] + 
         (229*G[0, 1, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 1, 0, x] + 
         (88*G[0, 1, 1, 1, x])/3 + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (235*G[1, 0, 0, 0, x])/3 - (22*I)*Pi*G[1, 0, 0, 0, x] + 
         (181*G[1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         (181*G[1, 0, 1, 0, x])/3 + (22*I)*Pi*G[1, 0, 1, 0, x] + 
         (356*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
         53*G[1, 1, 0, 0, x] + 152*G[1, 1, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 1, x] + 152*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - 412*G[1, 1, 1, 1, x] - 
         (38*I)*Pi*G[1, 1, 1, 1, x] - 90*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         22*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
         34*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
         20*G[0, 1, 1, 1, 0, x] - 14*G[0, 1, 1, 1, 1, x] - 
         48*G[1, 0, 0, 0, 0, x] + 38*G[1, 0, 0, 0, 1, x] + 
         38*G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] + 
         40*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 30*G[1, 0, 1, 1, 1, x] + 
         16*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] - 42*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] - 54*G[1, 1, 1, 0, 1, x] - 
         54*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] - (751*Zeta[3])/18 + 
         (102*I)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/3 + (292*G[0, x]*Zeta[3])/3 + 
         (32*I)*Pi*G[0, x]*Zeta[3] + 18*G[1, x]*Zeta[3] + 
         (16*I)*Pi*G[1, x]*Zeta[3] - 14*G[0, 1, x]*Zeta[3] + 
         14*G[1, 0, x]*Zeta[3] - 18*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) - 
       (569*Zeta[5])/15 + (974*I)*Pi*Zeta[5] + 138*G[0, x]*Zeta[5] - 
       384*G[1, x]*Zeta[5] + Log[mu2/s]*(944255/972 + ((17269*I)/81)*Pi - 
         (34039*Pi^2)/324 - ((1096*I)/27)*Pi^3 + (199*Pi^4)/1080 + 
         ((1487*I)/360)*Pi^5 + (13726*G[0, x])/81 + (122*I)*Pi*G[0, x] - 
         (5089*Pi^2*G[0, x])/108 + ((47*I)/3)*Pi^3*G[0, x] + 
         (311*Pi^4*G[0, x])/90 - (41908*G[1, x])/81 - ((757*I)/6)*Pi*
          G[1, x] - (4*Pi^2*G[1, x])/27 + ((209*I)/36)*Pi^3*G[1, x] - 
         (1603*Pi^4*G[1, x])/360 - (571*G[0, 0, x])/6 - 
         ((149*I)/2)*Pi*G[0, 0, x] + 17*Pi^2*G[0, 0, x] - 
         (2*I)*Pi^3*G[0, 0, x] + (1757*G[0, 1, x])/54 - 
         ((689*I)/9)*Pi*G[0, 1, x] + (899*Pi^2*G[0, 1, x])/18 + 
         ((71*I)/3)*Pi^3*G[0, 1, x] + (1757*G[1, 0, x])/54 + 
         ((121*I)/2)*Pi*G[1, 0, x] + (91*Pi^2*G[1, 0, x])/2 + 
         ((70*I)/3)*Pi^3*G[1, 0, x] + (6685*G[1, 1, x])/54 + 
         ((743*I)/9)*Pi*G[1, 1, x] + (1573*Pi^2*G[1, 1, x])/36 + 
         (11*I)*Pi^3*G[1, 1, x] - (331*G[0, 0, 0, x])/3 + 
         (72*I)*Pi*G[0, 0, 0, x] + (202*Pi^2*G[0, 0, 0, x])/3 + 
         (155*G[0, 0, 1, x])/6 - (35*I)*Pi*G[0, 0, 1, x] + 
         (250*Pi^2*G[0, 0, 1, x])/3 + (155*G[0, 1, 0, x])/6 - 
         (78*I)*Pi*G[0, 1, 0, x] + (152*Pi^2*G[0, 1, 0, x])/3 + 
         (547*G[0, 1, 1, x])/18 + ((193*I)/3)*Pi*G[0, 1, 1, x] - 
         40*Pi^2*G[0, 1, 1, x] + 85*G[1, 0, 0, x] - (32*I)*Pi*G[1, 0, 0, x] + 
         (190*Pi^2*G[1, 0, 0, x])/3 + (1949*G[1, 0, 1, x])/18 + 
         ((34*I)/3)*Pi*G[1, 0, 1, x] - 54*Pi^2*G[1, 0, 1, x] + 
         (1949*G[1, 1, 0, x])/18 + (42*I)*Pi*G[1, 1, 0, x] - 
         (97*Pi^2*G[1, 1, 0, x])/3 - (1624*G[1, 1, 1, x])/9 - 
         ((134*I)/3)*Pi*G[1, 1, 1, x] - (191*Pi^2*G[1, 1, 1, x])/6 + 
         (281*G[0, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 0, 0, 0, x] + 
         (155*G[0, 0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, x] + 
         (155*G[0, 0, 1, 0, x])/3 + (8*I)*Pi*G[0, 0, 1, 0, x] - 
         120*G[0, 0, 1, 1, x] + (28*I)*Pi*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] + (80*I)*Pi*G[0, 1, 0, 0, x] - 
         (346*G[0, 1, 0, 1, x])/3 - (38*I)*Pi*G[0, 1, 0, 1, x] - 
         (346*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
         (325*G[0, 1, 1, 1, x])/3 - (18*I)*Pi*G[0, 1, 1, 1, x] + 
         (292*G[1, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 0, 0, 0, x] - 
         (340*G[1, 0, 0, 1, x])/3 + (90*I)*Pi*G[1, 0, 0, 1, x] - 
         (340*G[1, 0, 1, 0, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, x] - 
         (142*G[1, 0, 1, 1, x])/3 - (134*I)*Pi*G[1, 0, 1, 1, x] + 
         24*G[1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 0, 0, x] - 
         154*G[1, 1, 0, 1, x] - (164*I)*Pi*G[1, 1, 0, 1, x] - 
         154*G[1, 1, 1, 0, x] - (88*I)*Pi*G[1, 1, 1, 0, x] + 
         (1079*G[1, 1, 1, 1, x])/3 + (228*I)*Pi*G[1, 1, 1, 1, x] + 
         408*G[0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 1, x] - 
         224*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
         136*G[0, 0, 1, 0, 0, x] - 100*G[0, 0, 1, 0, 1, x] - 
         100*G[0, 0, 1, 1, 0, x] + 246*G[0, 0, 1, 1, 1, x] + 
         20*G[0, 1, 0, 0, 0, x] - 116*G[0, 1, 0, 0, 1, x] - 
         116*G[0, 1, 0, 1, 0, x] + 102*G[0, 1, 0, 1, 1, x] - 
         80*G[0, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 0, 1, x] + 
         88*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         184*G[1, 0, 0, 0, 0, x] - 204*G[1, 0, 0, 0, 1, x] - 
         204*G[1, 0, 0, 1, 0, x] + 182*G[1, 0, 0, 1, 1, x] - 
         184*G[1, 0, 1, 0, 0, x] + 80*G[1, 0, 1, 0, 1, x] + 
         80*G[1, 0, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, x] - 
         56*G[1, 1, 0, 0, 0, x] - 64*G[1, 1, 0, 0, 1, x] - 
         64*G[1, 1, 0, 1, 0, x] + 192*G[1, 1, 0, 1, 1, x] - 
         176*G[1, 1, 1, 0, 0, x] + 380*G[1, 1, 1, 0, 1, x] + 
         380*G[1, 1, 1, 1, 0, x] - 442*G[1, 1, 1, 1, 1, x] - 
         (2555*Zeta[3])/6 - (210*I)*Pi*Zeta[3] + (565*Pi^2*Zeta[3])/9 - 
         (503*G[0, x]*Zeta[3])/3 - (232*I)*Pi*G[0, x]*Zeta[3] + 
         (1022*G[1, x]*Zeta[3])/9 - (36*I)*Pi*G[1, x]*Zeta[3] - 
         336*G[0, 0, x]*Zeta[3] + 156*G[0, 1, x]*Zeta[3] + 
         88*G[1, 0, x]*Zeta[3] + (232*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x]*((-1291*Pi^2)/18 + ((9*I)/2)*Pi^3 - Pi^4/5 + 
           (449*Pi^2*G[0, x])/18 + I*Pi^3*G[0, x] + (434*Pi^2*G[1, x])/9 + 
           (5*I)*Pi^3*G[1, x] - (1291*G[0, 0, x])/9 + (9*I)*Pi*G[0, 0, x] + 
           12*Pi^2*G[0, 0, x] + (1291*G[0, 1, x])/9 - (9*I)*Pi*G[0, 1, x] + 
           Pi^2*G[0, 1, x] + (1291*G[1, 0, x])/9 - (9*I)*Pi*G[1, 0, x] + 
           Pi^2*G[1, 0, x] - (1291*G[1, 1, x])/9 + (9*I)*Pi*G[1, 1, x] - 
           8*Pi^2*G[1, 1, x] + (295*G[0, 0, 0, x])/3 - 
           (4*I)*Pi*G[0, 0, 0, x] - (10*G[0, 0, 1, x])/3 + 
           (6*I)*Pi*G[0, 0, 1, x] - (10*G[0, 1, 0, x])/3 + 
           (6*I)*Pi*G[0, 1, 0, x] - (275*G[0, 1, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, 1, x] + 48*G[1, 0, 0, x] + 
           (16*I)*Pi*G[1, 0, 0, x] - 143*G[1, 0, 1, x] - 
           (18*I)*Pi*G[1, 0, 1, x] - 143*G[1, 1, 0, x] - 
           (18*I)*Pi*G[1, 1, 0, x] + 238*G[1, 1, 1, x] + 
           (20*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
           46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
           40*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           36*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
           20*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] + 
           56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] - 
           (154*Zeta[3])/3 - (10*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] + 
           12*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((8663*I)/27)*Pi*G[1, x] - 
           (3293*Pi^2*G[1, x])/54 - ((41*I)/12)*Pi^3*G[1, x] - 
           (77*Pi^4*G[1, x])/45 + ((2585*I)/18)*Pi*G[0, 1, x] - 
           (637*Pi^2*G[0, 1, x])/18 - (18*I)*Pi^3*G[0, 1, x] + 
           ((103*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 - 
           (I/3)*Pi^3*G[1, 0, x] + (8663*G[1, 1, x])/27 - 
           ((1790*I)/9)*Pi*G[1, 1, x] + (2209*Pi^2*G[1, 1, x])/36 + 
           ((38*I)/3)*Pi^3*G[1, 1, x] + ((61*I)/3)*Pi*G[0, 0, 1, x] - 
           8*Pi^2*G[0, 0, 1, x] + (34*I)*Pi*G[0, 1, 0, x] + 
           10*Pi^2*G[0, 1, 0, x] + (2585*G[0, 1, 1, x])/18 - 
           (55*I)*Pi*G[0, 1, 1, x] + 30*Pi^2*G[0, 1, 1, x] - 
           (8*I)*Pi*G[1, 0, 0, x] - 4*Pi^2*G[1, 0, 0, x] + 
           (103*G[1, 0, 1, x])/2 - (48*I)*Pi*G[1, 0, 1, x] + 
           (20*Pi^2*G[1, 0, 1, x])/3 + (103*G[1, 1, 0, x])/2 - 
           (38*I)*Pi*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/3 - 
           (3301*G[1, 1, 1, x])/9 + ((280*I)/3)*Pi*G[1, 1, 1, x] - 
           (97*Pi^2*G[1, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, 0, x] + (61*G[0, 0, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 0, 1, 1, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
           34*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           34*G[0, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 0, x] - 
           139*G[0, 1, 1, 1, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
           (24*I)*Pi*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] + 
           (26*I)*Pi*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
           (36*I)*Pi*G[1, 0, 1, 0, x] - 70*G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] + 
           (32*I)*Pi*G[1, 1, 0, 0, x] - 116*G[1, 1, 0, 1, x] - 
           (16*I)*Pi*G[1, 1, 0, 1, x] - 116*G[1, 1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 1, 0, x] + 345*G[1, 1, 1, 1, x] - 
           (8*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
           12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
           22*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 1, x] - 
           48*G[0, 1, 0, 1, 0, x] + 22*G[0, 1, 0, 1, 1, x] + 
           48*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
           48*G[0, 1, 1, 1, 0, x] + 124*G[0, 1, 1, 1, 1, x] + 
           24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
           18*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
           12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
           30*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] + 
           24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] - 
           8*G[1, 1, 1, 0, 0, x] + 44*G[1, 1, 1, 0, 1, x] + 
           44*G[1, 1, 1, 1, 0, x] - 142*G[1, 1, 1, 1, 1, x] - 
           (148*G[1, x]*Zeta[3])/3 - ((116*I)/3)*Pi*G[1, x]*Zeta[3] - 
           12*G[0, 1, x]*Zeta[3] + (16*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*(-944255/972 - ((5824*I)/81)*Pi - 
           (7679*Pi^2)/324 + ((2341*I)/108)*Pi^3 - (2047*Pi^4)/1080 - 
           ((1487*I)/360)*Pi^5 - (11008*G[0, x])/81 + ((203*I)/2)*Pi*
            G[0, x] + (5935*Pi^2*G[0, x])/108 - (16*I)*Pi^3*G[0, x] - 
           (311*Pi^4*G[0, x])/90 + (50635*G[1, x])/81 + ((2096*I)/27)*Pi*
            G[1, x] + (871*Pi^2*G[1, x])/36 - ((427*I)/18)*Pi^3*G[1, x] + 
           (329*Pi^4*G[1, x])/120 + (203*G[0, 0, x])/2 - 
           ((7*I)/2)*Pi*G[0, 0, x] - 21*Pi^2*G[0, 0, x] + 
           (2*I)*Pi^3*G[0, 0, x] + (4688*G[0, 1, x])/27 + 
           ((179*I)/6)*Pi*G[0, 1, x] - (185*Pi^2*G[0, 1, x])/3 - 
           ((125*I)/3)*Pi^3*G[0, 1, x] + (4688*G[1, 0, x])/27 + 
           (31*I)*Pi*G[1, 0, x] - (229*Pi^2*G[1, 0, x])/6 - 
           ((71*I)/3)*Pi^3*G[1, 0, x] - (3941*G[1, 1, x])/9 - 
           ((718*I)/9)*Pi*G[1, 1, x] - (43*Pi^2*G[1, 1, x])/3 + 
           ((5*I)/3)*Pi^3*G[1, 1, x] + (196*G[0, 0, 0, x])/3 - 
           (48*I)*Pi*G[0, 0, 0, x] - (202*Pi^2*G[0, 0, 0, x])/3 - 
           (461*G[0, 0, 1, x])/6 + ((178*I)/3)*Pi*G[0, 0, 1, x] - 
           (274*Pi^2*G[0, 0, 1, x])/3 - (461*G[0, 1, 0, x])/6 + 
           (72*I)*Pi*G[0, 1, 0, x] - (122*Pi^2*G[0, 1, 0, x])/3 - 
           (766*G[0, 1, 1, x])/9 - ((274*I)/3)*Pi*G[0, 1, 1, x] + 
           70*Pi^2*G[0, 1, 1, x] + 31*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] - (202*Pi^2*G[1, 0, 0, x])/3 - 
           (1726*G[1, 0, 1, x])/9 - ((94*I)/3)*Pi*G[1, 0, 1, x] + 
           (182*Pi^2*G[1, 0, 1, x])/3 - (1726*G[1, 1, 0, x])/9 + 
           (104*Pi^2*G[1, 1, 0, x])/3 + (1069*G[1, 1, 1, x])/3 + 
           (70*I)*Pi*G[1, 1, 1, x] + (47*Pi^2*G[1, 1, 1, x])/3 - 
           (281*G[0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, x] - 
           (83*G[0, 0, 0, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, 1, x] - 
           (83*G[0, 0, 1, 0, x])/3 + (4*I)*Pi*G[0, 0, 1, 0, x] + 
           (409*G[0, 0, 1, 1, x])/3 - (32*I)*Pi*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 0, x] - (128*I)*Pi*G[0, 1, 0, 0, x] + 
           (400*G[0, 1, 0, 1, x])/3 + (40*I)*Pi*G[0, 1, 0, 1, x] + 
           (400*G[0, 1, 1, 0, x])/3 + (44*I)*Pi*G[0, 1, 1, 0, x] - 
           (454*G[0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 1, x] - 
           (220*G[1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, 0, x] + 
           (148*G[1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 0, 0, 1, x] + 
           (148*G[1, 0, 1, 0, x])/3 - (44*I)*Pi*G[1, 0, 1, 0, x] + 
           (220*G[1, 0, 1, 1, x])/3 + (132*I)*Pi*G[1, 0, 1, 1, x] + 
           154*G[1, 1, 0, 1, x] + (148*I)*Pi*G[1, 1, 0, 1, x] + 
           154*G[1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 0, x] - 
           (812*G[1, 1, 1, 1, x])/3 - (236*I)*Pi*G[1, 1, 1, 1, x] - 
           408*G[0, 0, 0, 0, 0, x] + 224*G[0, 0, 0, 0, 1, x] + 
           224*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
           136*G[0, 0, 1, 0, 0, x] + 112*G[0, 0, 1, 0, 1, x] + 
           112*G[0, 0, 1, 1, 0, x] - 268*G[0, 0, 1, 1, 1, x] - 
           20*G[0, 1, 0, 0, 0, x] + 68*G[0, 1, 0, 0, 1, x] + 
           68*G[0, 1, 0, 1, 0, x] - 80*G[0, 1, 0, 1, 1, x] + 
           128*G[0, 1, 1, 0, 0, x] - 136*G[0, 1, 1, 0, 1, x] - 
           136*G[0, 1, 1, 1, 0, x] + 120*G[0, 1, 1, 1, 1, x] - 
           184*G[1, 0, 0, 0, 0, x] + 228*G[1, 0, 0, 0, 1, x] + 
           228*G[1, 0, 0, 1, 0, x] - 164*G[1, 0, 0, 1, 1, x] + 
           176*G[1, 0, 1, 0, 0, x] - 92*G[1, 0, 1, 0, 1, x] - 
           92*G[1, 0, 1, 1, 0, x] + 36*G[1, 0, 1, 1, 1, x] + 
           80*G[1, 1, 0, 0, 0, x] + 88*G[1, 1, 0, 0, 1, x] + 
           88*G[1, 1, 0, 1, 0, x] - 192*G[1, 1, 0, 1, 1, x] + 
           168*G[1, 1, 1, 0, 0, x] - 336*G[1, 1, 1, 0, 1, x] - 
           336*G[1, 1, 1, 1, 0, x] + 300*G[1, 1, 1, 1, 1, x] + 
           (795*Zeta[3])/2 + ((514*I)/3)*Pi*Zeta[3] - (565*Pi^2*Zeta[3])/9 + 
           (503*G[0, x]*Zeta[3])/3 + (232*I)*Pi*G[0, x]*Zeta[3] - 
           (698*G[1, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
           336*G[0, 0, x]*Zeta[3] - 168*G[0, 1, x]*Zeta[3] - 
           88*G[1, 0, x]*Zeta[3] - 72*G[1, 1, x]*Zeta[3] - 298*Zeta[5]) + 
         298*Zeta[5]) + RATIO[x^(-1)]*(((251921*I)/324)*Pi*G[1, x] - 
         (53359*Pi^2*G[1, x])/324 - ((1067*I)/72)*Pi^3*G[1, x] - 
         (943*Pi^4*G[1, x])/270 - ((67*I)/80)*Pi^5*G[1, x] + 
         ((37333*I)/108)*Pi*G[0, 1, x] - (20347*Pi^2*G[0, 1, x])/216 - 
         (24*I)*Pi^3*G[0, 1, x] + (104*Pi^4*G[0, 1, x])/45 + 
         ((323*I)/4)*Pi*G[1, 0, x] - (341*Pi^2*G[1, 0, x])/12 - 
         ((25*I)/6)*Pi^3*G[1, 0, x] + (5*Pi^4*G[1, 0, x])/2 + 
         (251921*G[1, 1, x])/324 - ((47693*I)/108)*Pi*G[1, 1, x] + 
         (3203*Pi^2*G[1, 1, x])/36 + ((70*I)/3)*Pi^3*G[1, 1, x] - 
         (1091*Pi^4*G[1, 1, x])/720 + ((1183*I)/18)*Pi*G[0, 0, 1, x] - 
         (136*Pi^2*G[0, 0, 1, x])/9 - ((15*I)/2)*Pi^3*G[0, 0, 1, x] + 
         ((265*I)/4)*Pi*G[0, 1, 0, x] + (47*Pi^2*G[0, 1, 0, x])/3 + 
         (11*I)*Pi^3*G[0, 1, 0, x] + (37333*G[0, 1, 1, x])/108 - 
         ((4927*I)/36)*Pi*G[0, 1, 1, x] + (526*Pi^2*G[0, 1, 1, x])/9 + 
         ((37*I)/6)*Pi^3*G[0, 1, 1, x] + ((3*I)/4)*Pi*G[1, 0, 0, x] - 
         22*Pi^2*G[1, 0, 0, x] - ((16*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (323*G[1, 0, 1, x])/4 - ((2405*I)/18)*Pi*G[1, 0, 1, x] - 
         (196*Pi^2*G[1, 0, 1, x])/9 + (14*I)*Pi^3*G[1, 0, 1, x] + 
         (323*G[1, 1, 0, x])/4 - ((353*I)/4)*Pi*G[1, 1, 0, x] - 
         (263*Pi^2*G[1, 1, 0, x])/6 - (5*I)*Pi^3*G[1, 1, 0, x] - 
         (45533*G[1, 1, 1, x])/54 + ((2024*I)/9)*Pi*G[1, 1, 1, x] - 
         (3535*Pi^2*G[1, 1, 1, x])/36 - (2*I)*Pi^3*G[1, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, 0, x] + 
         6*Pi^2*G[0, 0, 1, 0, x] + (1183*G[0, 0, 1, 1, x])/18 - 
         ((64*I)/3)*Pi*G[0, 0, 1, 1, x] + (23*Pi^2*G[0, 0, 1, 1, x])/2 - 
         (54*I)*Pi*G[0, 1, 0, 0, x] - 8*Pi^2*G[0, 1, 0, 0, x] + 
         (265*G[0, 1, 0, 1, x])/4 - ((55*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         24*Pi^2*G[0, 1, 0, 1, x] + (265*G[0, 1, 1, 0, x])/4 + 
         (32*I)*Pi*G[0, 1, 1, 0, x] - (143*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (6241*G[0, 1, 1, 1, x])/18 + (41*I)*Pi*G[0, 1, 1, 1, x] - 
         (59*Pi^2*G[0, 1, 1, 1, x])/2 + (14*I)*Pi*G[1, 0, 0, 0, x] + 
         10*Pi^2*G[1, 0, 0, 0, x] + (3*G[1, 0, 0, 1, x])/4 - 
         ((37*I)/3)*Pi*G[1, 0, 0, 1, x] + (23*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (3*G[1, 0, 1, 0, x])/4 - (28*I)*Pi*G[1, 0, 1, 0, x] + 
         2*Pi^2*G[1, 0, 1, 0, x] - (6691*G[1, 0, 1, 1, x])/36 + 
         (45*I)*Pi*G[1, 0, 1, 1, x] - (44*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (287*G[1, 1, 0, 0, x])/4 + (40*I)*Pi*G[1, 1, 0, 0, x] - 
         2*Pi^2*G[1, 1, 0, 0, x] - 68*G[1, 1, 0, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 - 
         68*G[1, 1, 1, 0, x] - (14*I)*Pi*G[1, 1, 1, 0, x] + 
         (22*Pi^2*G[1, 1, 1, 0, x])/3 + (1979*G[1, 1, 1, 1, x])/3 - 
         ((262*I)/3)*Pi*G[1, 1, 1, 1, x] + (35*Pi^2*G[1, 1, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, 0, x] - (173*G[0, 0, 1, 1, 1, x])/3 - 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] + (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         54*G[0, 1, 0, 0, 1, x] + (22*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         54*G[0, 1, 0, 1, 0, x] - (76*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (5*G[0, 1, 0, 1, 1, x])/3 - (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         94*G[0, 1, 1, 0, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         96*G[0, 1, 1, 0, 1, x] - (40*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         96*G[0, 1, 1, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         276*G[0, 1, 1, 1, 1, x] + (20*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (44*I)*Pi*G[1, 0, 0, 0, 0, x] + 14*G[1, 0, 0, 0, 1, x] + 
         (46*I)*Pi*G[1, 0, 0, 0, 1, x] + 14*G[1, 0, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 0, 1, 0, x] - (55*G[1, 0, 0, 1, 1, x])/3 - 
         (42*I)*Pi*G[1, 0, 0, 1, 1, x] - 112*G[1, 0, 1, 0, 0, x] + 
         (64*I)*Pi*G[1, 0, 1, 0, 0, x] + 92*G[1, 0, 1, 0, 1, x] - 
         (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 92*G[1, 0, 1, 1, 0, x] - 
         (48*I)*Pi*G[1, 0, 1, 1, 0, x] + 23*G[1, 0, 1, 1, 1, x] + 
         (20*I)*Pi*G[1, 0, 1, 1, 1, x] - 98*G[1, 1, 0, 0, 0, x] - 
         (44*I)*Pi*G[1, 1, 0, 0, 0, x] + 90*G[1, 1, 0, 0, 1, x] - 
         (72*I)*Pi*G[1, 1, 0, 0, 1, x] + 90*G[1, 1, 0, 1, 0, x] + 
         (64*I)*Pi*G[1, 1, 0, 1, 0, x] + 70*G[1, 1, 0, 1, 1, x] + 
         (40*I)*Pi*G[1, 1, 0, 1, 1, x] - 128*G[1, 1, 1, 0, 0, x] + 
         (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 230*G[1, 1, 1, 0, 1, x] + 
         (62*I)*Pi*G[1, 1, 1, 0, 1, x] + 230*G[1, 1, 1, 1, 0, x] - 
         (44*I)*Pi*G[1, 1, 1, 1, 0, x] - (1987*G[1, 1, 1, 1, 1, x])/3 - 
         (18*I)*Pi*G[1, 1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] + 
         8*G[0, 0, 0, 1, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, 1, 0, x] + 22*G[0, 0, 1, 0, 1, 1, x] + 
         24*G[0, 0, 1, 1, 0, 0, x] - 20*G[0, 0, 1, 1, 0, 1, x] - 
         20*G[0, 0, 1, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, 1, x] + 
         64*G[0, 1, 0, 0, 0, 1, x] + 64*G[0, 1, 0, 0, 1, 0, x] + 
         6*G[0, 1, 0, 0, 1, 1, x] - 72*G[0, 1, 0, 1, 0, 0, x] + 
         44*G[0, 1, 0, 1, 0, 1, x] + 44*G[0, 1, 0, 1, 1, 0, x] - 
         68*G[0, 1, 0, 1, 1, 1, x] - 128*G[0, 1, 1, 0, 0, 0, x] + 
         68*G[0, 1, 1, 0, 0, 1, x] + 68*G[0, 1, 1, 0, 1, 0, x] - 
         60*G[0, 1, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 1, 0, 0, x] + 
         64*G[0, 1, 1, 1, 0, 1, x] + 64*G[0, 1, 1, 1, 1, 0, x] - 
         168*G[0, 1, 1, 1, 1, 1, x] - 44*G[1, 0, 0, 0, 0, 1, x] - 
         44*G[1, 0, 0, 0, 1, 0, x] + 66*G[1, 0, 0, 0, 1, 1, x] + 
         44*G[1, 0, 0, 1, 0, 0, x] - 32*G[1, 0, 0, 1, 0, 1, x] - 
         32*G[1, 0, 0, 1, 1, 0, x] - 28*G[1, 0, 0, 1, 1, 1, x] + 
         44*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 0, 0, 1, x] + 
         28*G[1, 0, 1, 0, 1, 0, x] - 52*G[1, 0, 1, 0, 1, 1, x] - 
         72*G[1, 0, 1, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 1, 0, x] - 46*G[1, 0, 1, 1, 1, 1, x] - 
         44*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
         24*G[1, 1, 0, 0, 1, 0, x] - 72*G[1, 1, 0, 0, 1, 1, x] + 
         32*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
         8*G[1, 1, 0, 1, 1, 0, x] + 32*G[1, 1, 0, 1, 1, 1, x] + 
         28*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 1, 0, 1, 0, x] + 30*G[1, 1, 1, 0, 1, 1, x] - 
         44*G[1, 1, 1, 1, 0, 0, x] - 44*G[1, 1, 1, 1, 0, 1, x] - 
         44*G[1, 1, 1, 1, 1, 0, x] + 168*G[1, 1, 1, 1, 1, 1, x] + 
         (1231*G[1, x]*Zeta[3])/18 - ((496*I)/9)*Pi*G[1, x]*Zeta[3] + 
         (62*Pi^2*G[1, x]*Zeta[3])/3 - (74*G[0, 1, x]*Zeta[3])/3 - 
         ((398*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 28*G[1, 0, x]*Zeta[3] - 
         ((64*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (1202*G[1, 1, x]*Zeta[3])/9 + 
         ((458*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 6*G[0, 0, 1, x]*Zeta[3] + 
         (244*G[0, 1, 1, x]*Zeta[3])/3 - (238*G[1, 0, 1, x]*Zeta[3])/3 + 
         (152*G[1, 1, 0, x]*Zeta[3])/3 + (56*G[1, 1, 1, x]*Zeta[3])/3 - 
         58*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*(-16939079/11664 - 
         ((14576*I)/243)*Pi - (37183*Pi^2)/1944 - ((2041*I)/324)*Pi^3 - 
         (31*Pi^4)/180 + ((4661*I)/2160)*Pi^5 + (2287*Pi^6)/6480 - 
         (14576*G[0, x])/243 + ((1589*I)/4)*Pi*G[0, x] + 
         (3787*Pi^2*G[0, x])/162 - ((59*I)/8)*Pi^3*G[0, x] + 
         (1573*Pi^4*G[0, x])/720 + ((77*I)/40)*Pi^5*G[0, x] + 
         (944255*G[1, x])/972 + ((5824*I)/81)*Pi*G[1, x] + 
         (6815*Pi^2*G[1, x])/324 - ((6761*I)/216)*Pi^3*G[1, x] + 
         (5561*Pi^4*G[1, x])/2160 + ((683*I)/180)*Pi^5*G[1, x] + 
         (1589*G[0, 0, x])/4 - ((571*I)/4)*Pi*G[0, 0, x] - 
         (1673*Pi^2*G[0, 0, x])/72 + (15*I)*Pi^3*G[0, 0, x] - 
         (263*Pi^4*G[0, 0, x])/180 + (11008*G[0, 1, x])/81 + 
         ((361*I)/36)*Pi*G[0, 1, x] - (9583*Pi^2*G[0, 1, x])/108 - 
         ((101*I)/6)*Pi^3*G[0, 1, x] + (11*Pi^4*G[0, 1, x])/8 + 
         (11008*G[1, 0, x])/81 + ((711*I)/4)*Pi*G[1, 0, x] - 
         (14543*Pi^2*G[1, 0, x])/216 + (16*I)*Pi^3*G[1, 0, x] + 
         (1067*Pi^4*G[1, 0, x])/360 - (55819*G[1, 1, x])/81 - 
         ((2096*I)/27)*Pi*G[1, 1, x] - (727*Pi^2*G[1, 1, x])/36 + 
         ((427*I)/18)*Pi^3*G[1, 1, x] - (19*Pi^4*G[1, 1, x])/5 - 
         (2641*G[0, 0, 0, x])/18 + ((3*I)/2)*Pi*G[0, 0, 0, x] + 
         (229*Pi^2*G[0, 0, 0, x])/18 - ((41*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (3511*G[0, 0, 1, x])/36 + ((545*I)/12)*Pi*G[0, 0, 1, x] - 
         (83*Pi^2*G[0, 0, 1, x])/36 - ((52*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (3511*G[0, 1, 0, x])/36 + ((69*I)/2)*Pi*G[0, 1, 0, x] + 
         (28*Pi^2*G[0, 1, 0, x])/9 + ((101*I)/3)*Pi^3*G[0, 1, 0, x] - 
         (1784*G[0, 1, 1, x])/27 - ((985*I)/12)*Pi*G[0, 1, 1, x] + 
         (3079*Pi^2*G[0, 1, 1, x])/36 + (41*I)*Pi^3*G[0, 1, 1, x] + 
         (711*G[1, 0, 0, x])/4 - ((247*I)/4)*Pi*G[1, 0, 0, x] + 
         (51*Pi^2*G[1, 0, 0, x])/2 - (2*I)*Pi^3*G[1, 0, 0, x] - 
         (4688*G[1, 0, 1, x])/27 - ((385*I)/12)*Pi*G[1, 0, 1, x] + 
         (767*Pi^2*G[1, 0, 1, x])/12 + ((137*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (4688*G[1, 1, 0, x])/27 + ((49*I)/2)*Pi*G[1, 1, 0, x] + 
         (229*Pi^2*G[1, 1, 0, x])/6 + ((71*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (4805*G[1, 1, 1, x])/9 + ((718*I)/9)*Pi*G[1, 1, 1, x] + 
         (34*Pi^2*G[1, 1, 1, x])/3 - ((34*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (67*G[0, 0, 0, 0, x])/2 + (72*I)*Pi*G[0, 0, 0, 0, x] + 
         (52*Pi^2*G[0, 0, 0, 0, x])/3 - (91*G[0, 0, 0, 1, x])/3 + 
         ((148*I)/3)*Pi*G[0, 0, 0, 1, x] + (83*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (91*G[0, 0, 1, 0, x])/3 - (72*I)*Pi*G[0, 0, 1, 0, x] + 
         (199*Pi^2*G[0, 0, 1, 0, x])/3 + (1831*G[0, 0, 1, 1, x])/12 - 
         ((160*I)/3)*Pi*G[0, 0, 1, 1, x] + (175*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (373*G[0, 1, 0, 0, x])/4 - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         72*Pi^2*G[0, 1, 0, 0, x] + (2455*G[0, 1, 0, 1, x])/12 - 
         ((268*I)/3)*Pi*G[0, 1, 0, 1, x] + 5*Pi^2*G[0, 1, 0, 1, x] + 
         (2455*G[0, 1, 1, 0, x])/12 + (72*I)*Pi*G[0, 1, 1, 0, x] - 
         25*Pi^2*G[0, 1, 1, 0, x] - (1814*G[0, 1, 1, 1, x])/9 + 
         ((292*I)/3)*Pi*G[0, 1, 1, 1, x] - 44*Pi^2*G[0, 1, 1, 1, x] - 
         (502*G[1, 0, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, 0, x] + 
         (182*Pi^2*G[1, 0, 0, 0, x])/3 + (895*G[1, 0, 0, 1, x])/12 - 
         ((178*I)/3)*Pi*G[1, 0, 0, 1, x] + 90*Pi^2*G[1, 0, 0, 1, x] + 
         (895*G[1, 0, 1, 0, x])/12 - (72*I)*Pi*G[1, 0, 1, 0, x] + 
         (94*Pi^2*G[1, 0, 1, 0, x])/3 + (766*G[1, 0, 1, 1, x])/9 + 
         ((274*I)/3)*Pi*G[1, 0, 1, 1, x] - (307*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (49*G[1, 1, 0, 0, x])/2 + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         (166*Pi^2*G[1, 1, 0, 0, x])/3 + (1726*G[1, 1, 0, 1, x])/9 + 
         ((94*I)/3)*Pi*G[1, 1, 0, 1, x] - (287*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (1726*G[1, 1, 1, 0, x])/9 - (173*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (1405*G[1, 1, 1, 1, x])/3 - (70*I)*Pi*G[1, 1, 1, 1, x] - 
         12*Pi^2*G[1, 1, 1, 1, x] + (157*G[0, 0, 0, 0, 0, x])/2 - 
         (132*I)*Pi*G[0, 0, 0, 0, 0, x] + (523*G[0, 0, 0, 0, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 0, 0, 1, x] + (523*G[0, 0, 0, 1, 0, x])/6 + 
         (132*I)*Pi*G[0, 0, 0, 1, 0, x] - (61*G[0, 0, 0, 1, 1, x])/6 + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, 0, 0, x] - (205*G[0, 0, 1, 0, 1, x])/3 - 
         (28*I)*Pi*G[0, 0, 1, 0, 1, x] - (205*G[0, 0, 1, 1, 0, x])/3 - 
         (28*I)*Pi*G[0, 0, 1, 1, 0, x] - (364*G[0, 0, 1, 1, 1, x])/3 + 
         (20*I)*Pi*G[0, 0, 1, 1, 1, x] + (95*G[0, 1, 0, 0, 0, x])/6 + 
         (180*I)*Pi*G[0, 1, 0, 0, 0, x] - (455*G[0, 1, 0, 0, 1, x])/6 + 
         (108*I)*Pi*G[0, 1, 0, 0, 1, x] - (455*G[0, 1, 0, 1, 0, x])/6 - 
         (196*I)*Pi*G[0, 1, 0, 1, 0, x] - (881*G[0, 1, 0, 1, 1, x])/6 - 
         (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 66*G[0, 1, 1, 0, 0, x] + 
         (32*I)*Pi*G[0, 1, 1, 0, 0, x] - (382*G[0, 1, 1, 0, 1, x])/3 - 
         (144*I)*Pi*G[0, 1, 1, 0, 1, x] - (382*G[0, 1, 1, 1, 0, x])/3 + 
         376*G[0, 1, 1, 1, 1, x] + (92*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (643*G[1, 0, 0, 0, 0, x])/6 - (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (85*G[1, 0, 0, 0, 1, x])/6 + (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (85*G[1, 0, 0, 1, 0, x])/6 - (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (737*G[1, 0, 0, 1, 1, x])/6 + (48*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         12*G[1, 0, 1, 0, 0, x] + (128*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (400*G[1, 0, 1, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (400*G[1, 0, 1, 1, 0, x])/3 - (44*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (454*G[1, 0, 1, 1, 1, x])/3 - (64*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (220*G[1, 1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (148*G[1, 1, 0, 0, 1, x])/3 + (80*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (148*G[1, 1, 0, 1, 0, x])/3 + (44*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (220*G[1, 1, 0, 1, 1, x])/3 - (172*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         154*G[1, 1, 1, 0, 1, x] - (188*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         154*G[1, 1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (1064*G[1, 1, 1, 1, 1, x])/3 + (320*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         432*G[0, 0, 0, 0, 0, 0, x] - 156*G[0, 0, 0, 0, 0, 1, x] - 
         156*G[0, 0, 0, 0, 1, 0, x] - 72*G[0, 0, 0, 0, 1, 1, x] - 
         72*G[0, 0, 0, 1, 0, 0, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
         20*G[0, 0, 0, 1, 1, 0, x] + 16*G[0, 0, 0, 1, 1, 1, x] + 
         56*G[0, 0, 1, 0, 0, 0, x] - 168*G[0, 0, 1, 0, 0, 1, x] - 
         168*G[0, 0, 1, 0, 1, 0, x] + 28*G[0, 0, 1, 0, 1, 1, x] - 
         80*G[0, 0, 1, 1, 0, 0, x] - 60*G[0, 0, 1, 1, 0, 1, x] - 
         60*G[0, 0, 1, 1, 1, 0, x] + 348*G[0, 0, 1, 1, 1, 1, x] + 
         264*G[0, 1, 0, 0, 0, 0, x] - 64*G[0, 1, 0, 0, 0, 1, x] - 
         64*G[0, 1, 0, 0, 1, 0, x] + 104*G[0, 1, 0, 0, 1, 1, x] - 
         224*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
         40*G[0, 1, 0, 1, 1, 0, x] + 64*G[0, 1, 0, 1, 1, 1, x] - 
         100*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
         4*G[0, 1, 1, 0, 1, 0, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] + 148*G[0, 1, 1, 1, 0, 1, x] + 
         148*G[0, 1, 1, 1, 1, 0, x] - 176*G[0, 1, 1, 1, 1, 1, x] + 
         348*G[1, 0, 0, 0, 0, 0, x] - 220*G[1, 0, 0, 0, 0, 1, x] - 
         220*G[1, 0, 0, 0, 1, 0, x] - 136*G[1, 0, 0, 1, 0, 0, x] - 
         96*G[1, 0, 0, 1, 0, 1, x] - 96*G[1, 0, 0, 1, 1, 0, x] + 
         308*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
         52*G[1, 0, 1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, 1, 0, x] + 
         120*G[1, 0, 1, 0, 1, 1, x] - 128*G[1, 0, 1, 1, 0, 0, x] + 
         176*G[1, 0, 1, 1, 0, 1, x] + 176*G[1, 0, 1, 1, 1, 0, x] - 
         276*G[1, 0, 1, 1, 1, 1, x] + 128*G[1, 1, 0, 0, 0, 0, x] - 
         212*G[1, 1, 0, 0, 0, 1, x] - 212*G[1, 1, 0, 0, 1, 0, x] + 
         204*G[1, 1, 0, 0, 1, 1, x] - 176*G[1, 1, 0, 1, 0, 0, x] + 
         132*G[1, 1, 0, 1, 0, 1, x] + 132*G[1, 1, 0, 1, 1, 0, x] - 
         112*G[1, 1, 0, 1, 1, 1, x] - 120*G[1, 1, 1, 0, 0, 0, x] - 
         48*G[1, 1, 1, 0, 0, 1, x] - 48*G[1, 1, 1, 0, 1, 0, x] + 
         196*G[1, 1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 1, 0, 0, x] + 
         420*G[1, 1, 1, 1, 0, 1, x] + 420*G[1, 1, 1, 1, 1, 0, x] - 
         400*G[1, 1, 1, 1, 1, 1, x] + (7127*Zeta[3])/6 + 
         ((21121*I)/108)*Pi*Zeta[3] + (65*Pi^2*Zeta[3])/6 - 
         ((310*I)/9)*Pi^3*Zeta[3] + (25243*G[0, x]*Zeta[3])/108 - 
         (120*I)*Pi*G[0, x]*Zeta[3] + (388*Pi^2*G[0, x]*Zeta[3])/9 - 
         (4525*G[1, x]*Zeta[3])/12 - ((514*I)/3)*Pi*G[1, x]*Zeta[3] + 
         55*Pi^2*G[1, x]*Zeta[3] - (95*G[0, 0, x]*Zeta[3])/6 - 
         (132*I)*Pi*G[0, 0, x]*Zeta[3] - (697*G[0, 1, x]*Zeta[3])/6 - 
         ((752*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (1087*G[1, 0, x]*Zeta[3])/6 - 
         (232*I)*Pi*G[1, 0, x]*Zeta[3] + (950*G[1, 1, x]*Zeta[3])/9 + 
         ((236*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 100*G[0, 0, 0, x]*Zeta[3] - 
         268*G[0, 0, 1, x]*Zeta[3] - 252*G[0, 1, 0, x]*Zeta[3] + 
         (1084*G[0, 1, 1, x]*Zeta[3])/3 - 320*G[1, 0, 0, x]*Zeta[3] + 
         260*G[1, 0, 1, x]*Zeta[3] + 204*G[1, 1, 0, x]*Zeta[3] + 
         (224*G[1, 1, 1, x]*Zeta[3])/3 - (1835*Zeta[3]^2)/9 - 
         (301*Zeta[5])/15 - (974*I)*Pi*Zeta[5] - 138*G[0, x]*Zeta[5] + 
         326*G[1, x]*Zeta[5])))/Nc + 
   Nf*(-455/27 - (107*Pi^2)/54 - (56*G[0, x])/27 + (2*Pi^2*G[0, x])/3 + 
     (290*G[1, x])/27 + (11*Pi^2*G[1, x])/9 + (40*G[0, 1, x])/9 + 
     (40*G[1, 0, x])/9 - (74*G[1, 1, x])/9 + (4*G[0, 0, 0, x])/3 - 
     (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
     4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (20*G[1, 1, 1, x])/3 + 
     Log[mu2/s]^3*(8/9 - (8*RATIO[(1 - x)^(-1)])/9) + 
     Log[mu2/s]^2*(1/3 - 2*G[0, x] - (2*G[1, x])/3 + 
       (-1/3 + 2*G[0, x] + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]*(-26/3 - (11*Pi^2)/9 - (40*G[0, x])/9 + (34*G[1, x])/9 + 
       4*G[0, 1, x] + 4*G[1, 0, x] - (8*G[1, 1, x])/3 + 
       (26/3 + (11*Pi^2)/9 + (40*G[0, x])/9 - (34*G[1, x])/9 - 4*G[0, 1, x] - 
         4*G[1, 0, x] + (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)]) - 
     (46*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(455/27 + (107*Pi^2)/54 + 
       (56*G[0, x])/27 - (2*Pi^2*G[0, x])/3 - (290*G[1, x])/27 - 
       (11*Pi^2*G[1, x])/9 - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 + 
       (74*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 
       4*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 + (46*Zeta[3])/9) + 
     e*(-37559/486 - (43*Pi^2)/27 - Pi^4/135 - (472*G[0, x])/81 + 
       (100*Pi^2*G[0, x])/27 + (4250*G[1, x])/81 + (59*Pi^2*G[1, x])/18 + 
       (2*G[0, 0, x])/3 - (4*Pi^2*G[0, 0, x])/3 + (224*G[0, 1, x])/27 - 
       (7*Pi^2*G[0, 1, x])/3 + (224*G[1, 0, x])/27 - 3*Pi^2*G[1, 0, x] - 
       (1004*G[1, 1, x])/27 - (31*Pi^2*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - 
       (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 - (40*G[0, 1, 1, x])/9 - 
       (100*G[1, 0, 1, x])/9 - (100*G[1, 1, 0, x])/9 + (94*G[1, 1, 1, x])/3 - 
       (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, x])/3 + 
       (4*G[0, 0, 1, 0, x])/3 + 4*G[0, 0, 1, 1, x] + (16*G[0, 1, 0, 1, x])/
        3 + (16*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
       (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
       (16*G[1, 0, 1, 0, x])/3 + (20*G[1, 0, 1, 1, x])/3 + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(13/18 - (13*RATIO[(1 - x)^(-1)])/18) + 
       Log[mu2/s]^3*(1/3 - 2*G[0, x] - (8*G[1, x])/9 + 
         (-1/3 + 2*G[0, x] + (8*G[1, x])/9)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^2*(-269/27 - (37*Pi^2)/18 - (50*G[0, x])/9 + 
         (41*G[1, x])/9 + 6*G[0, 1, x] + 6*G[1, 0, x] - (10*G[1, 1, x])/3 + 
         (269/27 + (37*Pi^2)/18 + (50*G[0, x])/9 - (41*G[1, x])/9 - 
           6*G[0, 1, x] - 6*G[1, 0, x] + (10*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)]) + ((16*Pi^2)/9 - (2*Pi^2*G[0, x])/9 - 
         (4*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
         (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + 
         (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3)*RATIO[x] - 10*Zeta[3] + 
       (40*G[0, x]*Zeta[3])/3 + (64*G[1, x]*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(37559/486 + (46*Pi^2)/27 + Pi^4/135 + 
         (328*G[0, x])/81 - (100*Pi^2*G[0, x])/27 - (4106*G[1, x])/81 - 
         (59*Pi^2*G[1, x])/18 + (4*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 + 
         (7*Pi^2*G[0, 1, x])/3 - (224*G[1, 0, x])/27 + 3*Pi^2*G[1, 0, x] + 
         (986*G[1, 1, x])/27 + (31*Pi^2*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/
          3 + (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 + 
         (40*G[0, 1, 1, x])/9 + (100*G[1, 0, 1, x])/9 + (100*G[1, 1, 0, x])/
          9 - (94*G[1, 1, 1, x])/3 + (20*G[0, 0, 0, 0, x])/3 - 
         (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
         4*G[0, 0, 1, 1, x] - (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/
          3 - (4*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         (20*G[1, 0, 1, 1, x])/3 - 12*G[1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 + 10*Zeta[3] - 
         (40*G[0, x]*Zeta[3])/3 - (64*G[1, x]*Zeta[3])/9) + 
       Log[mu2/s]*(-3778/81 - (197*Pi^2)/54 - (242*G[0, x])/27 + 
         3*Pi^2*G[0, x] + (260*G[1, x])/9 + (34*Pi^2*G[1, x])/9 + 
         (100*G[0, 1, x])/9 + (100*G[1, 0, x])/9 - (182*G[1, 1, x])/9 + 
         (16*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (20*G[0, 1, 1, x])/3 - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
         (56*G[1, 1, 1, x])/3 + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - 
           (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] - 
         (172*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(3778/81 + (197*Pi^2)/54 + 
           (224*G[0, x])/27 - 3*Pi^2*G[0, x] - (254*G[1, x])/9 - 
           (34*Pi^2*G[1, x])/9 - (100*G[0, 1, x])/9 - (100*G[1, 0, x])/9 + 
           (182*G[1, 1, x])/9 - (16*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + 
           (16*G[0, 1, 0, x])/3 + (20*G[0, 1, 1, x])/3 + 12*G[1, 0, 1, x] + 
           12*G[1, 1, 0, x] - (56*G[1, 1, 1, x])/3 + (172*Zeta[3])/9))) + 
     e^2*(-833023/2916 + (3763*Pi^2)/972 + (647*Pi^4)/6480 - 
       (4076*G[0, x])/243 + (1075*Pi^2*G[0, x])/162 + (59*Pi^4*G[0, x])/360 + 
       (5315*G[1, x])/27 + (152*Pi^2*G[1, x])/81 - (23*Pi^4*G[1, x])/216 + 
       (20*G[0, 0, x])/3 - (40*Pi^2*G[0, 0, x])/9 + (1168*G[0, 1, x])/81 - 
       (175*Pi^2*G[0, 1, x])/27 + (1168*G[1, 0, x])/81 - 
       (205*Pi^2*G[1, 0, x])/27 - (3608*G[1, 1, x])/27 - 
       (287*Pi^2*G[1, 1, x])/54 + (88*G[0, 0, 0, x])/9 + 
       (20*Pi^2*G[0, 0, 0, x])/9 - (112*G[0, 0, 1, x])/9 + 
       (22*Pi^2*G[0, 0, 1, x])/9 - (112*G[0, 1, 0, x])/9 + 
       (28*Pi^2*G[0, 1, 0, x])/9 - (206*G[0, 1, 1, x])/27 + 
       (53*Pi^2*G[0, 1, 1, x])/9 + 4*Pi^2*G[1, 0, 0, x] - 
       (542*G[1, 0, 1, x])/27 + (19*Pi^2*G[1, 0, 1, x])/3 - 
       (542*G[1, 1, 0, x])/27 + (23*Pi^2*G[1, 1, 0, x])/3 + 
       (2732*G[1, 1, 1, x])/27 + 7*Pi^2*G[1, 1, 1, x] - 20*G[0, 0, 0, 0, x] + 
       (20*G[0, 0, 0, 1, x])/3 + (20*G[0, 0, 1, 0, x])/3 + 
       (20*G[0, 0, 1, 1, x])/3 + (40*G[0, 1, 0, 1, x])/3 + 
       (40*G[0, 1, 1, 0, x])/3 - (20*G[0, 1, 1, 1, x])/9 - 
       (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
       (40*G[1, 0, 1, 0, x])/3 + (100*G[1, 0, 1, 1, x])/9 + 
       (220*G[1, 1, 0, 1, x])/9 + (220*G[1, 1, 1, 0, x])/9 - 
       (818*G[1, 1, 1, 1, x])/9 + 20*G[0, 0, 0, 0, 0, x] - 
       (4*G[0, 0, 0, 0, 1, x])/3 - (4*G[0, 0, 0, 1, 0, x])/3 - 
       4*G[0, 0, 0, 1, 1, x] - (16*G[0, 0, 1, 0, 1, x])/3 - 
       (16*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
       (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
       (16*G[0, 1, 0, 1, 0, x])/3 - 8*G[0, 1, 0, 1, 1, x] - 
       (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
       12*G[0, 1, 1, 1, 1, x] + (56*G[1, 0, 0, 0, 0, x])/3 - 
       (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 - 
       8*G[1, 0, 0, 1, 1, x] - (40*G[1, 0, 1, 0, 1, x])/3 - 
       (40*G[1, 0, 1, 1, 0, x])/3 - (4*G[1, 0, 1, 1, 1, x])/3 + 
       (40*G[1, 1, 0, 0, 0, x])/3 - (40*G[1, 1, 0, 0, 1, x])/3 - 
       (40*G[1, 1, 0, 1, 0, x])/3 - (44*G[1, 1, 0, 1, 1, x])/3 - 
       28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] + 
       (292*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*
        (16/45 - (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
        (31/108 - (7*G[0, x])/6 - (11*G[1, x])/18 + 
         (-31/108 + (7*G[0, x])/6 + (11*G[1, x])/18)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(-517/81 - (5*Pi^2)/3 - (110*G[0, x])/27 + 
         (79*G[1, x])/27 + (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - 
         (20*G[1, 1, x])/9 + (517/81 + (5*Pi^2)/3 + (110*G[0, x])/27 - 
           (79*G[1, x])/27 - (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + 
           (20*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)]) + (3641*Zeta[3])/81 + 
       12*Pi^2*Zeta[3] + (1000*G[0, x]*Zeta[3])/27 - (518*G[1, x]*Zeta[3])/
        27 - (16*G[0, 0, x]*Zeta[3])/3 - (104*G[0, 1, x]*Zeta[3])/3 - 
       (116*G[1, 0, x]*Zeta[3])/3 + (148*G[1, 1, x]*Zeta[3])/9 + 
       RATIO[x]*((212*Pi^2)/27 - Pi^4/270 - (73*Pi^2*G[0, x])/27 - 
         (98*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/27 + (5*Pi^2*G[0, 0, x])/9 - 
         (424*G[0, 1, x])/27 + (5*Pi^2*G[0, 1, x])/9 - (424*G[1, 0, x])/27 + 
         (7*Pi^2*G[1, 0, x])/9 + (424*G[1, 1, x])/27 + (13*Pi^2*G[1, 1, x])/
          9 - (38*G[0, 0, 0, x])/3 + (32*G[0, 0, 1, x])/9 + 
         (32*G[0, 1, 0, x])/9 + (50*G[0, 1, 1, x])/9 + (82*G[1, 0, 1, x])/9 + 
         (82*G[1, 1, 0, x])/9 - (164*G[1, 1, 1, x])/9 + (16*G[0, 0, 0, 0, x])/
          3 - (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
         (4*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
         (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
         (4*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
         (32*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(-3974/81 - (43*Pi^2)/12 - (307*G[0, x])/27 + 
         (23*Pi^2*G[0, x])/6 + (824*G[1, x])/27 + (9*Pi^2*G[1, x])/2 + 
         (110*G[0, 1, x])/9 + (110*G[1, 0, x])/9 - 21*G[1, 1, x] + 
         (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 - 
         (22*G[0, 1, 1, x])/3 - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
         (62*G[1, 1, 1, x])/3 + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] - (226*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(3974/81 + (43*Pi^2)/12 + (280*G[0, x])/27 - 
           (23*Pi^2*G[0, x])/6 - (797*G[1, x])/27 - (9*Pi^2*G[1, x])/2 - 
           (110*G[0, 1, x])/9 - (110*G[1, 0, x])/9 + 21*G[1, 1, x] - 
           (20*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/
            3 + (22*G[0, 1, 1, x])/3 + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           (62*G[1, 1, 1, x])/3 + (226*Zeta[3])/9)) + 
       Log[mu2/s]*(-43759/243 - (371*Pi^2)/162 - (43*Pi^4)/540 - 
         (1708*G[0, x])/81 + (205*Pi^2*G[0, x])/27 + (9656*G[1, x])/81 + 
         (337*Pi^2*G[1, x])/54 + (8*G[0, 0, x])/3 - 4*Pi^2*G[0, 0, x] + 
         (542*G[0, 1, x])/27 - (19*Pi^2*G[0, 1, x])/3 + (542*G[1, 0, x])/27 - 
         (23*Pi^2*G[1, 0, x])/3 - (730*G[1, 1, x])/9 - 8*Pi^2*G[1, 1, x] + 
         (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
         (100*G[0, 1, 1, x])/9 - (220*G[1, 0, 1, x])/9 - 
         (220*G[1, 1, 0, x])/9 + (598*G[1, 1, 1, x])/9 - 
         (56*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 0, 1, x])/3 + 
         (16*G[0, 0, 1, 0, x])/3 + 8*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 1, x])/
          3 + (40*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
         (40*G[1, 0, 1, 0, x])/3 + (44*G[1, 0, 1, 1, x])/3 + 
         28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - (208*G[1, 1, 1, 1, x])/
          3 - (302*Zeta[3])/27 + (116*G[0, x]*Zeta[3])/3 + 
         (152*G[1, x]*Zeta[3])/9 + RATIO[x]*((41*Pi^2)/9 - 
           (10*Pi^2*G[0, x])/9 - (14*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - 
           (82*G[0, 1, x])/9 - (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 
           (16*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 
           (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] + (4*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (43759/243 + (461*Pi^2)/162 + (43*Pi^4)/540 + (1312*G[0, x])/81 - 
           (205*Pi^2*G[0, x])/27 - (9260*G[1, x])/81 - (337*Pi^2*G[1, x])/
            54 + 4*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/27 + 
           (19*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/27 + 
           (23*Pi^2*G[1, 0, x])/3 + (718*G[1, 1, x])/9 + 8*Pi^2*G[1, 1, x] - 
           (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 + (40*G[0, 1, 0, x])/
            3 + (100*G[0, 1, 1, x])/9 + (220*G[1, 0, 1, x])/9 + 
           (220*G[1, 1, 0, x])/9 - (598*G[1, 1, 1, x])/9 + 
           (56*G[0, 0, 0, 0, x])/3 - (16*G[0, 0, 0, 1, x])/3 - 
           (16*G[0, 0, 1, 0, x])/3 - 8*G[0, 0, 1, 1, x] - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 - 
           (4*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
           (44*G[1, 0, 1, 1, x])/3 - 28*G[1, 1, 0, 1, x] - 
           28*G[1, 1, 1, 0, x] + (208*G[1, 1, 1, 1, x])/3 + 
           (302*Zeta[3])/27 - (116*G[0, x]*Zeta[3])/3 - (152*G[1, x]*Zeta[3])/
            9)) - (306*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
        (833023/2916 - (2395*Pi^2)/972 - (647*Pi^4)/6480 + 
         (1952*G[0, x])/243 - (560*Pi^2*G[0, x])/81 - (59*Pi^4*G[0, x])/360 - 
         (1693*G[1, x])/9 - (349*Pi^2*G[1, x])/162 + (23*Pi^4*G[1, x])/216 + 
         (40*Pi^2*G[0, 0, x])/9 - (1312*G[0, 1, x])/81 + 
         (175*Pi^2*G[0, 1, x])/27 - (1312*G[1, 0, x])/81 + 
         (205*Pi^2*G[1, 0, x])/27 + (3524*G[1, 1, x])/27 + 
         (287*Pi^2*G[1, 1, x])/54 - (112*G[0, 0, 0, x])/9 - 
         (20*Pi^2*G[0, 0, 0, x])/9 + (112*G[0, 0, 1, x])/9 - 
         (22*Pi^2*G[0, 0, 1, x])/9 + (112*G[0, 1, 0, x])/9 - 
         (28*Pi^2*G[0, 1, 0, x])/9 + (224*G[0, 1, 1, x])/27 - 
         (53*Pi^2*G[0, 1, 1, x])/9 - 4*Pi^2*G[1, 0, 0, x] + 
         (560*G[1, 0, 1, x])/27 - (19*Pi^2*G[1, 0, 1, x])/3 + 
         (560*G[1, 1, 0, x])/27 - (23*Pi^2*G[1, 1, 0, x])/3 - 
         (2714*G[1, 1, 1, x])/27 - 7*Pi^2*G[1, 1, 1, x] + 
         20*G[0, 0, 0, 0, x] - (20*G[0, 0, 0, 1, x])/3 - 
         (20*G[0, 0, 1, 0, x])/3 - (20*G[0, 0, 1, 1, x])/3 - 
         (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
         (20*G[0, 1, 1, 1, x])/9 + (40*G[1, 0, 0, 0, x])/3 - 
         (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
         (100*G[1, 0, 1, 1, x])/9 - (220*G[1, 1, 0, 1, x])/9 - 
         (220*G[1, 1, 1, 0, x])/9 + (818*G[1, 1, 1, 1, x])/9 - 
         20*G[0, 0, 0, 0, 0, x] + (4*G[0, 0, 0, 0, 1, x])/3 + 
         (4*G[0, 0, 0, 1, 0, x])/3 + 4*G[0, 0, 0, 1, 1, x] + 
         (16*G[0, 0, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 0, x])/3 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 + 
         (16*G[0, 1, 0, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 0, x])/3 + 
         8*G[0, 1, 0, 1, 1, x] + (40*G[0, 1, 1, 0, 1, x])/3 + 
         (40*G[0, 1, 1, 1, 0, x])/3 - 12*G[0, 1, 1, 1, 1, x] - 
         (56*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 0, 1, 0, x])/3 + 8*G[1, 0, 0, 1, 1, x] + 
         (40*G[1, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 1, 1, 0, x])/3 + 
         (4*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 0, 0, x])/3 + 
         (40*G[1, 1, 0, 0, 1, x])/3 + (40*G[1, 1, 0, 1, 0, x])/3 + 
         (44*G[1, 1, 0, 1, 1, x])/3 + 28*G[1, 1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 1, 0, x] - (292*G[1, 1, 1, 1, 1, x])/3 - 
         (3587*Zeta[3])/81 - 12*Pi^2*Zeta[3] - (1000*G[0, x]*Zeta[3])/27 + 
         (518*G[1, x]*Zeta[3])/27 + (16*G[0, 0, x]*Zeta[3])/3 + 
         (104*G[0, 1, x]*Zeta[3])/3 + (116*G[1, 0, x]*Zeta[3])/3 - 
         (148*G[1, 1, x]*Zeta[3])/9 + (306*Zeta[5])/5)) + 
     (-1370/81 - ((152*I)/27)*Pi + (11*Pi^2)/54 + ((2*I)/9)*Pi^3 - 
       (56*G[0, x])/27 + (2*Pi^2*G[0, x])/3 + (320*G[1, x])/27 + 
       ((32*I)/9)*Pi*G[1, x] + (5*Pi^2*G[1, x])/9 + (40*G[0, 1, x])/9 + 
       ((4*I)/3)*Pi*G[0, 1, x] + (40*G[1, 0, x])/9 - 10*G[1, 1, x] - 
       ((8*I)/3)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
       (4*G[0, 1, 0, x])/3 - (4*G[0, 1, 1, x])/3 - 4*G[1, 0, 1, x] - 
       4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + Log[mu2/s]^3*
        (-8/9 + (8*RATIO[(1 - x)^(-1)])/9) + Log[mu2/s]^2*
        (-47/9 - (2*I)*Pi - 2*G[0, x] + (8*G[1, x])/3 + 
         (47/9 + (2*I)*Pi + 2*G[0, x] - (8*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       (((-32*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 - (32*G[1, 1, x])/9 + 
         ((4*I)/3)*Pi*G[1, 1, x] + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(-416/27 - ((52*I)/9)*Pi - Pi^2/9 - (40*G[0, x])/9 + 
         (82*G[1, x])/9 + ((8*I)/3)*Pi*G[1, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - (20*G[1, 1, x])/3 + (416/27 + ((40*I)/9)*Pi + 
           Pi^2/9 + (40*G[0, x])/9 - (94*G[1, x])/9 - (4*I)*Pi*G[1, x] - 
           4*G[0, 1, x] - 4*G[1, 0, x] + (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*
          RATIO[x^(-1)]) - (50*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
        (1370/81 + ((56*I)/27)*Pi + (13*Pi^2)/54 - ((2*I)/9)*Pi^3 + 
         (56*G[0, x])/27 - (2*Pi^2*G[0, x])/3 - (416*G[1, x])/27 - 
         ((40*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/9 - (40*G[0, 1, x])/9 - 
         ((4*I)/3)*Pi*G[0, 1, x] - (40*G[1, 0, x])/9 + (94*G[1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, x])/3 + (4*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 
         4*G[1, 1, 0, x] - (16*G[1, 1, 1, x])/3 + (50*Zeta[3])/9) + 
       e*(-16159/243 - ((1600*I)/81)*Pi + (517*Pi^2)/162 + ((49*I)/27)*Pi^3 - 
         (23*Pi^4)/135 - (472*G[0, x])/81 + (100*Pi^2*G[0, x])/27 + 
         (3844*G[1, x])/81 + ((232*I)/27)*Pi*G[1, x] + (19*Pi^2*G[1, x])/18 - 
         ((8*I)/9)*Pi^3*G[1, x] + (2*G[0, 0, x])/3 - (4*Pi^2*G[0, 0, x])/3 + 
         (224*G[0, 1, x])/27 + ((52*I)/9)*Pi*G[0, 1, x] - 
         (35*Pi^2*G[0, 1, x])/9 + (224*G[1, 0, x])/27 - 3*Pi^2*G[1, 0, x] - 
         (362*G[1, 1, x])/9 - ((26*I)/3)*Pi*G[1, 1, x] - 
         (4*Pi^2*G[1, 1, x])/3 + (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/
          3 + ((4*I)/3)*Pi*G[0, 0, 1, x] - (20*G[0, 1, 0, x])/3 + 
         (4*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - (100*G[1, 0, 1, x])/
          9 - (4*I)*Pi*G[1, 0, 1, x] - (100*G[1, 1, 0, x])/9 + 
         (290*G[1, 1, 1, x])/9 + (8*I)*Pi*G[1, 1, 1, x] - 
         (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, x])/3 + 
         (4*G[0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
         (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
         (20*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 + 
         (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
         (8*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
         (88*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(-13/18 + 
           (13*RATIO[(1 - x)^(-1)])/18) + Log[mu2/s]^3*(-47/9 - (2*I)*Pi - 
           2*G[0, x] + (26*G[1, x])/9 + (47/9 + (2*I)*Pi + 2*G[0, x] - 
             (26*G[1, x])/9)*RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*
          (-661/27 - ((68*I)/9)*Pi + Pi^2/18 - (50*G[0, x])/9 + 
           (41*G[1, x])/3 + (4*I)*Pi*G[1, x] + 6*G[0, 1, x] + 6*G[1, 0, x] - 
           (32*G[1, 1, x])/3 + (661/27 + ((50*I)/9)*Pi - Pi^2/18 + 
             (50*G[0, x])/9 - (47*G[1, x])/3 - (6*I)*Pi*G[1, x] - 
             6*G[0, 1, x] - 6*G[1, 0, x] + (26*G[1, 1, x])/3)*
            RATIO[(1 - x)^(-1)] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
            RATIO[x^(-1)]) + ((16*Pi^2)/9 - (2*Pi^2*G[0, x])/9 - 
           (4*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
           (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + 
           (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
           (8*G[1, 1, 1, x])/3)*RATIO[x] - (20*Zeta[3])/3 + 
         (8*I)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 + (56*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(16159/243 + ((328*I)/81)*Pi + (89*Pi^2)/162 - 
           ((40*I)/27)*Pi^3 + (23*Pi^4)/135 + (328*G[0, x])/81 - 
           (100*Pi^2*G[0, x])/27 - (4972*G[1, x])/81 - ((224*I)/27)*Pi*
            G[1, x] + (Pi^2*G[1, x])/54 + ((11*I)/9)*Pi^3*G[1, x] + 
           (4*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 - ((20*I)/3)*Pi*
            G[0, 1, x] + (13*Pi^2*G[0, 1, x])/3 - (224*G[1, 0, x])/27 + 
           3*Pi^2*G[1, 0, x] + (1322*G[1, 1, x])/27 + ((100*I)/9)*Pi*
            G[1, 1, x] - (Pi^2*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + 
           (20*G[0, 0, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, x] + 
           (20*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/9 + ((16*I)/3)*Pi*
            G[0, 1, 1, x] + (100*G[1, 0, 1, x])/9 + ((16*I)/3)*Pi*
            G[1, 0, 1, x] + (100*G[1, 1, 0, x])/9 - (94*G[1, 1, 1, x])/3 - 
           (12*I)*Pi*G[1, 1, 1, x] + (20*G[0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 0, 1, x])/3 - 
           (16*G[0, 1, 1, 0, x])/3 + (28*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 0, x])/3 - (4*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + (52*G[1, 1, 1, 1, x])/
            3 + (16*Zeta[3])/3 - (8*I)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 - 
           (68*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
          (((-328*I)/27)*Pi*G[1, x] + (86*Pi^2*G[1, x])/27 + 
           (I/3)*Pi^3*G[1, x] - ((32*I)/9)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/9 - (328*G[1, 1, x])/27 + ((70*I)/9)*Pi*
            G[1, 1, x] - (13*Pi^2*G[1, 1, x])/9 - (32*G[0, 1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[0, 1, 1, x] + ((4*I)/3)*Pi*G[1, 0, 1, x] + 
           (140*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] + 
           (8*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 1, 1, x] - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]*(-4972/81 - ((470*I)/27)*Pi + (85*Pi^2)/54 + 
           ((11*I)/9)*Pi^3 - (242*G[0, x])/27 + 3*Pi^2*G[0, x] + 
           (1094*G[1, x])/27 + ((26*I)/3)*Pi*G[1, x] + (13*Pi^2*G[1, x])/9 + 
           (100*G[0, 1, x])/9 + (4*I)*Pi*G[0, 1, x] + (100*G[1, 0, x])/9 - 
           (268*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 - 
           (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/
            3 - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (76*G[1, 1, 1, x])/3 + 
           (((-70*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*
              G[0, 1, x] - (70*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             (4*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
             (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] - (68*Zeta[3])/9 + 
           RATIO[(1 - x)^(-1)]*(4972/81 + ((224*I)/27)*Pi - Pi^2/54 - 
             ((11*I)/9)*Pi^3 + (224*G[0, x])/27 - 3*Pi^2*G[0, x] - 
             (1322*G[1, x])/27 - ((100*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/9 - 
             (100*G[0, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] - 
             (100*G[1, 0, x])/9 + (94*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 
             (16*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/
              3 + (4*G[0, 1, 1, x])/3 + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
             (52*G[1, 1, 1, x])/3 + (68*Zeta[3])/9))) + 
       e^2*(-300751/1458 - ((15836*I)/243)*Pi + (13471*Pi^2)/972 + 
         ((817*I)/162)*Pi^3 - (293*Pi^4)/432 + ((121*I)/1080)*Pi^5 - 
         (4076*G[0, x])/243 + (1075*Pi^2*G[0, x])/162 + 
         (59*Pi^4*G[0, x])/360 + (33878*G[1, x])/243 + ((1940*I)/81)*Pi*
          G[1, x] + (7*Pi^2*G[1, x])/18 - ((137*I)/54)*Pi^3*G[1, x] + 
         (169*Pi^4*G[1, x])/540 + (20*G[0, 0, x])/3 - (40*Pi^2*G[0, 0, x])/
          9 + (1168*G[0, 1, x])/81 + ((344*I)/27)*Pi*G[0, 1, x] - 
         (299*Pi^2*G[0, 1, x])/27 - I*Pi^3*G[0, 1, x] + 
         (1168*G[1, 0, x])/81 - (205*Pi^2*G[1, 0, x])/27 - 
         (3196*G[1, 1, x])/27 - ((62*I)/3)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/3 + ((20*I)/9)*Pi^3*G[1, 1, x] + 
         (88*G[0, 0, 0, x])/9 + (20*Pi^2*G[0, 0, 0, x])/9 - 
         (112*G[0, 0, 1, x])/9 + ((52*I)/9)*Pi*G[0, 0, 1, x] + 
         (8*Pi^2*G[0, 0, 1, x])/9 - (112*G[0, 1, 0, x])/9 + 
         (28*Pi^2*G[0, 1, 0, x])/9 + (46*G[0, 1, 1, x])/9 - 
         ((98*I)/9)*Pi*G[0, 1, 1, x] + (28*Pi^2*G[0, 1, 1, x])/3 + 
         4*Pi^2*G[1, 0, 0, x] - (542*G[1, 0, 1, x])/27 - 
         ((98*I)/9)*Pi*G[1, 0, 1, x] + (91*Pi^2*G[1, 0, 1, x])/9 - 
         (542*G[1, 1, 0, x])/27 + (23*Pi^2*G[1, 1, 0, x])/3 + 
         (2722*G[1, 1, 1, x])/27 + ((170*I)/9)*Pi*G[1, 1, 1, x] + 
         (22*Pi^2*G[1, 1, 1, x])/9 - 20*G[0, 0, 0, 0, x] + 
         (20*G[0, 0, 0, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         (20*G[0, 0, 1, 0, x])/3 + (112*G[0, 0, 1, 1, x])/9 - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 0, 1, x] + (40*G[0, 1, 1, 0, x])/3 - 
         24*G[0, 1, 1, 1, x] + ((28*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + (40*G[1, 0, 1, 0, x])/3 + 
         (2*G[1, 0, 1, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (220*G[1, 1, 0, 1, x])/9 + ((28*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (220*G[1, 1, 1, 0, x])/9 - (248*G[1, 1, 1, 1, x])/3 - 
         ((56*I)/3)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 0, 0, 0, x] - 
         (4*G[0, 0, 0, 0, 1, x])/3 - (4*G[0, 0, 0, 1, 0, x])/3 - 
         (8*G[0, 0, 0, 1, 1, x])/3 - (16*G[0, 0, 1, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 1, 0, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 + 
         (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
         (16*G[0, 1, 0, 1, 0, x])/3 - 12*G[0, 1, 0, 1, 1, x] - 
         (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
         40*G[0, 1, 1, 1, 1, x] + (56*G[1, 0, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 - 
         12*G[1, 0, 0, 1, 1, x] - (40*G[1, 0, 1, 0, 1, x])/3 - 
         (40*G[1, 0, 1, 1, 0, x])/3 + (52*G[1, 0, 1, 1, 1, x])/3 + 
         (40*G[1, 1, 0, 0, 0, x])/3 - (40*G[1, 1, 0, 0, 1, x])/3 - 
         (40*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 - 
         28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] + 
         80*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-16/45 + 
           (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
          (-113/36 - ((7*I)/6)*Pi - (7*G[0, x])/6 + (16*G[1, x])/9 + 
           (113/36 + ((7*I)/6)*Pi + (7*G[0, x])/6 - (16*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-541/27 - ((152*I)/27)*Pi + 
           Pi^2/9 - (110*G[0, x])/27 + 11*G[1, x] + ((28*I)/9)*Pi*G[1, x] + 
           (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - (26*G[1, 1, x])/3 + 
           (541/27 + ((110*I)/27)*Pi - Pi^2/9 + (110*G[0, x])/27 - 
             (113*G[1, x])/9 - ((14*I)/3)*Pi*G[1, x] - (14*G[0, 1, x])/3 - 
             (14*G[1, 0, x])/3 + (64*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
           (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)]) + 
         13*Zeta[3] + ((868*I)/27)*Pi*Zeta[3] + 4*Pi^2*Zeta[3] + 
         (1000*G[0, x]*Zeta[3])/27 + (56*G[1, x]*Zeta[3])/9 - 
         ((152*I)/9)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         32*G[0, 1, x]*Zeta[3] - (116*G[1, 0, x]*Zeta[3])/3 + 
         (16*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((212*Pi^2)/27 - Pi^4/270 - 
           (73*Pi^2*G[0, x])/27 - (98*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/
            27 + (5*Pi^2*G[0, 0, x])/9 - (424*G[0, 1, x])/27 + 
           (5*Pi^2*G[0, 1, x])/9 - (424*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/
            9 + (424*G[1, 1, x])/27 + (13*Pi^2*G[1, 1, x])/9 - 
           (38*G[0, 0, 0, x])/3 + (32*G[0, 0, 1, x])/9 + (32*G[0, 1, 0, x])/
            9 + (50*G[0, 1, 1, x])/9 + (82*G[1, 0, 1, x])/9 + 
           (82*G[1, 1, 0, x])/9 - (164*G[1, 1, 1, x])/9 + 
           (16*G[0, 0, 0, 0, x])/3 - (4*G[0, 0, 1, 1, x])/3 - 
           (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 - 
           (4*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, 1, x])/3 - (4*G[1, 0, 1, 0, x])/3 - 
           (8*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
           12*G[1, 1, 1, 1, x] + (32*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((-3356*I)/81)*Pi*G[1, x] + (874*Pi^2*G[1, x])/81 + 
           ((35*I)/18)*Pi^3*G[1, x] - (19*Pi^4*G[1, x])/135 - 
           ((328*I)/27)*Pi*G[0, 1, x] + (86*Pi^2*G[0, 1, x])/27 + 
           (I/3)*Pi^3*G[0, 1, x] - (3356*G[1, 1, x])/81 + 
           ((710*I)/27)*Pi*G[1, 1, x] - (109*Pi^2*G[1, 1, x])/18 - 
           I*Pi^3*G[1, 1, x] - ((32*I)/9)*Pi*G[0, 0, 1, x] + 
           (4*Pi^2*G[0, 0, 1, x])/9 - (328*G[0, 1, 1, x])/27 + 
           ((70*I)/9)*Pi*G[0, 1, 1, x] - (13*Pi^2*G[0, 1, 1, x])/9 + 
           ((70*I)/9)*Pi*G[1, 0, 1, x] - (14*Pi^2*G[1, 0, 1, x])/9 + 
           (1420*G[1, 1, 1, x])/27 - ((146*I)/9)*Pi*G[1, 1, 1, x] + 
           (28*Pi^2*G[1, 1, 1, x])/9 - (32*G[0, 0, 1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           (140*G[0, 1, 1, 1, x])/9 - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + (70*G[1, 0, 1, 1, x])/9 - 
           (4*I)*Pi*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
           (146*G[1, 1, 1, 1, x])/3 + ((28*I)/3)*Pi*G[1, 1, 1, 1, x] + 
           (8*G[0, 0, 1, 1, 1, x])/3 + (4*G[0, 1, 0, 1, 1, x])/3 - 
           12*G[0, 1, 1, 1, 1, x] + (4*G[1, 0, 0, 1, 1, x])/3 - 
           8*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
           (112*G[1, 1, 1, 1, 1, x])/3 - (38*G[1, x]*Zeta[3])/9 + 
           ((76*I)/9)*Pi*G[1, x]*Zeta[3] - (4*G[0, 1, x]*Zeta[3])/3 + 
           (124*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]^2*(-6416/81 - 
           ((553*I)/27)*Pi + (9*Pi^2)/4 + ((29*I)/18)*Pi^3 - 
           (307*G[0, x])/27 + (23*Pi^2*G[0, x])/6 + 51*G[1, x] + 
           ((85*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 + (110*G[0, 1, x])/9 + 
           ((14*I)/3)*Pi*G[0, 1, x] + (110*G[1, 0, x])/9 - 
           (322*G[1, 1, x])/9 - ((28*I)/3)*Pi*G[1, 1, x] + 
           (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/
            3 - (8*G[0, 1, 1, x])/3 - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
           (92*G[1, 1, 1, x])/3 + (((-73*I)/9)*Pi*G[1, x] + (17*Pi^2*G[1, x])/
              9 - (2*I)*Pi*G[0, 1, x] - (73*G[1, 1, x])/9 + 
             ((14*I)/3)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + (28*G[1, 1, 1, x])/
              3)*RATIO[x^(-1)] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
             2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] - (38*Zeta[3])/9 + 
           RATIO[(1 - x)^(-1)]*(6416/81 + ((280*I)/27)*Pi - (13*Pi^2)/36 - 
             ((29*I)/18)*Pi^3 + (280*G[0, x])/27 - (23*Pi^2*G[0, x])/6 - 
             (541*G[1, x])/9 - ((110*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 
             (110*G[0, 1, x])/9 - ((20*I)/3)*Pi*G[0, 1, x] - 
             (110*G[1, 0, x])/9 + (113*G[1, 1, x])/3 + (14*I)*Pi*G[1, 1, x] - 
             (20*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/
              3 + (2*G[0, 1, 1, x])/3 + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
             (64*G[1, 1, 1, x])/3 + (38*Zeta[3])/9)) + 
         Log[mu2/s]*(-45638/243 - ((4180*I)/81)*Pi + (1439*Pi^2)/162 + 
           ((112*I)/27)*Pi^3 - (49*Pi^4)/108 - (1708*G[0, x])/81 + 
           (205*Pi^2*G[0, x])/27 + (10360*G[1, x])/81 + ((62*I)/3)*Pi*
            G[1, x] + (101*Pi^2*G[1, x])/54 - ((20*I)/9)*Pi^3*G[1, x] + 
           (8*G[0, 0, x])/3 - 4*Pi^2*G[0, 0, x] + (542*G[0, 1, x])/27 + 
           ((98*I)/9)*Pi*G[0, 1, x] - (91*Pi^2*G[0, 1, x])/9 + 
           (542*G[1, 0, x])/27 - (23*Pi^2*G[1, 0, x])/3 - (2738*G[1, 1, x])/
            27 - ((170*I)/9)*Pi*G[1, 1, x] - (25*Pi^2*G[1, 1, x])/9 + 
           (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 1, x] - (40*G[0, 1, 0, x])/3 - 
           (2*G[0, 1, 1, x])/9 - ((28*I)/3)*Pi*G[0, 1, 1, x] - 
           (220*G[1, 0, 1, x])/9 - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
           (220*G[1, 1, 0, x])/9 + (694*G[1, 1, 1, x])/9 + 
           ((56*I)/3)*Pi*G[1, 1, 1, x] - (56*G[0, 0, 0, 0, x])/3 + 
           (16*G[0, 0, 0, 1, x])/3 + (16*G[0, 0, 1, 0, x])/3 + 
           12*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 1, x])/3 + 
           (40*G[0, 1, 1, 0, x])/3 - (52*G[0, 1, 1, 1, x])/3 - 
           (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
           (40*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
           28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - (212*G[1, 1, 1, 1, x])/
            3 + (2*Zeta[3])/3 + ((76*I)/3)*Pi*Zeta[3] + (116*G[0, x]*Zeta[3])/
            3 + (52*G[1, x]*Zeta[3])/9 + RATIO[x]*((41*Pi^2)/9 - 
             (10*Pi^2*G[0, x])/9 - (14*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - 
             (82*G[0, 1, x])/9 - (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 
             (16*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/
              3 + (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
             8*G[1, 1, 1, x] + (4*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (45638/243 + ((1312*I)/81)*Pi - (11*Pi^2)/162 - 
             ((85*I)/27)*Pi^3 + (49*Pi^4)/108 + (1312*G[0, x])/81 - 
             (205*Pi^2*G[0, x])/27 - (12832*G[1, x])/81 - ((560*I)/27)*Pi*
              G[1, x] + (13*Pi^2*G[1, x])/18 + ((29*I)/9)*Pi^3*G[1, x] + 
             4*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/27 - ((40*I)/3)*Pi*
              G[0, 1, x] + (35*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/27 + 
             (23*Pi^2*G[1, 0, x])/3 + (1082*G[1, 1, x])/9 + 
             ((220*I)/9)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - 
             (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 - ((16*I)/3)*Pi*
              G[0, 0, 1, x] + (40*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/9 + 
             ((40*I)/3)*Pi*G[0, 1, 1, x] + (220*G[1, 0, 1, x])/9 + 
             ((40*I)/3)*Pi*G[1, 0, 1, x] + (220*G[1, 1, 0, x])/9 - 
             (226*G[1, 1, 1, x])/3 - (28*I)*Pi*G[1, 1, 1, x] + 
             (56*G[0, 0, 0, 0, x])/3 - (16*G[0, 0, 0, 1, x])/3 - 
             (16*G[0, 0, 1, 0, x])/3 - (40*G[0, 0, 1, 1, x])/3 - 
             (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
             (76*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 0, 0, x])/3 - 
             (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
             (4*G[1, 0, 1, 1, x])/3 - 28*G[1, 1, 0, 1, x] - 
             28*G[1, 1, 1, 0, x] + (128*G[1, 1, 1, 1, x])/3 - 
             (10*Zeta[3])/3 - ((76*I)/3)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/
              3 - (76*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
            (((-710*I)/27)*Pi*G[1, x] + (181*Pi^2*G[1, x])/27 + 
             I*Pi^3*G[1, x] - ((70*I)/9)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/
              9 - (710*G[1, 1, x])/27 + ((146*I)/9)*Pi*G[1, 1, x] - 
             (31*Pi^2*G[1, 1, x])/9 - ((4*I)/3)*Pi*G[0, 0, 1, x] - 
             (70*G[0, 1, 1, x])/9 + (4*I)*Pi*G[0, 1, 1, x] + 
             (4*I)*Pi*G[1, 0, 1, x] + (292*G[1, 1, 1, x])/9 - 
             ((28*I)/3)*Pi*G[1, 1, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
             8*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 28*G[1, 1, 1, 1, x] - 
             (8*G[1, x]*Zeta[3])/3)) - (442*Zeta[5])/15 + 
         RATIO[(1 - x)^(-1)]*(300751/1458 + ((1952*I)/243)*Pi + 
           (1913*Pi^2)/972 - ((224*I)/81)*Pi^3 + (43*Pi^4)/80 - 
           ((121*I)/1080)*Pi^5 + (1952*G[0, x])/243 - (560*Pi^2*G[0, x])/81 - 
           (59*Pi^4*G[0, x])/360 - (45638*G[1, x])/243 - ((1312*I)/81)*Pi*
            G[1, x] + (11*Pi^2*G[1, x])/162 + ((85*I)/27)*Pi^3*G[1, x] - 
           (49*Pi^4*G[1, x])/108 + (40*Pi^2*G[0, 0, x])/9 - 
           (1312*G[0, 1, x])/81 - ((112*I)/9)*Pi*G[0, 1, x] + 
           (325*Pi^2*G[0, 1, x])/27 + ((4*I)/3)*Pi^3*G[0, 1, x] - 
           (1312*G[1, 0, x])/81 + (205*Pi^2*G[1, 0, x])/27 + 
           (12832*G[1, 1, x])/81 + ((560*I)/27)*Pi*G[1, 1, x] - 
           (13*Pi^2*G[1, 1, x])/18 - ((29*I)/9)*Pi^3*G[1, 1, x] - 
           (112*G[0, 0, 0, x])/9 - (20*Pi^2*G[0, 0, 0, x])/9 + 
           (112*G[0, 0, 1, x])/9 - ((20*I)/3)*Pi*G[0, 0, 1, x] - 
           (4*Pi^2*G[0, 0, 1, x])/9 + (112*G[0, 1, 0, x])/9 - 
           (28*Pi^2*G[0, 1, 0, x])/9 - (112*G[0, 1, 1, x])/27 + 
           ((40*I)/3)*Pi*G[0, 1, 1, x] - (97*Pi^2*G[0, 1, 1, x])/9 - 
           4*Pi^2*G[1, 0, 0, x] + (560*G[1, 0, 1, x])/27 + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] - (35*Pi^2*G[1, 0, 1, x])/3 + 
           (560*G[1, 1, 0, x])/27 - (23*Pi^2*G[1, 1, 0, x])/3 - 
           (1082*G[1, 1, 1, x])/9 - ((220*I)/9)*Pi*G[1, 1, 1, x] + 
           (2*Pi^2*G[1, 1, 1, x])/3 + 20*G[0, 0, 0, 0, x] - 
           (20*G[0, 0, 0, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           (20*G[0, 0, 1, 0, x])/3 - (40*G[0, 0, 1, 1, x])/3 + 
           ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 1, x])/3 + 
           ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - (40*G[0, 1, 1, 0, x])/3 + 
           (260*G[0, 1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + 
           (40*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 + 
           ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - (40*G[1, 0, 1, 0, x])/3 + 
           (20*G[1, 0, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] - 
           (220*G[1, 1, 0, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           (220*G[1, 1, 1, 0, x])/9 + (226*G[1, 1, 1, 1, x])/3 + 
           (28*I)*Pi*G[1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, x] + 
           (4*G[0, 0, 0, 0, 1, x])/3 + (4*G[0, 0, 0, 1, 0, x])/3 + 
           (8*G[0, 0, 0, 1, 1, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
           (16*G[0, 0, 1, 1, 0, x])/3 + (40*G[0, 0, 1, 1, 1, x])/3 - 
           (16*G[0, 1, 0, 0, 0, x])/3 + (16*G[0, 1, 0, 0, 1, x])/3 + 
           (16*G[0, 1, 0, 1, 0, x])/3 + (40*G[0, 1, 0, 1, 1, x])/3 + 
           (40*G[0, 1, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 1, 0, x])/3 - 
           52*G[0, 1, 1, 1, 1, x] - (56*G[1, 0, 0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 0, 1, x])/3 + (16*G[1, 0, 0, 1, 0, x])/3 + 
           (40*G[1, 0, 0, 1, 1, x])/3 + (40*G[1, 0, 1, 0, 1, x])/3 + 
           (40*G[1, 0, 1, 1, 0, x])/3 - (76*G[1, 0, 1, 1, 1, x])/3 - 
           (40*G[1, 1, 0, 0, 0, x])/3 + (40*G[1, 1, 0, 0, 1, x])/3 + 
           (40*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 + 
           28*G[1, 1, 1, 0, 1, x] + 28*G[1, 1, 1, 1, 0, x] - 
           (128*G[1, 1, 1, 1, 1, x])/3 - (161*Zeta[3])/9 - 
           ((640*I)/27)*Pi*Zeta[3] - 4*Pi^2*Zeta[3] - (1000*G[0, x]*Zeta[3])/
            27 + (10*G[1, x]*Zeta[3])/3 + ((76*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (16*G[0, 0, x]*Zeta[3])/3 + (92*G[0, 1, x]*Zeta[3])/3 + 
           (116*G[1, 0, x]*Zeta[3])/3 + (76*G[1, 1, x]*Zeta[3])/9 + 
           (442*Zeta[5])/15)))/Nc^2) + 
   Nc*(23213/1296 + (743*Pi^2)/54 + ((10*I)/3)*Pi^3 + (269*Pi^4)/360 + 
     (404*G[0, x])/27 - (8*I)*Pi*G[0, x] - 8*Pi^2*G[0, x] - 
     (1513*G[1, x])/108 + (8*I)*Pi*G[1, x] - (98*Pi^2*G[1, x])/9 - 
     (I/3)*Pi^3*G[1, x] + 2*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] + 
     (10*Pi^2*G[0, 0, x])/3 - (250*G[0, 1, x])/9 - (4*I)*Pi*G[0, 1, x] - 
     Pi^2*G[0, 1, x] - (250*G[1, 0, x])/9 - (8*I)*Pi*G[1, 0, x] - 
     3*Pi^2*G[1, 0, x] + (116*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] - 
     (22*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + (46*G[0, 0, 1, x])/3 + 
     (6*I)*Pi*G[0, 0, 1, x] + (46*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] - 
     (22*G[0, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, x] - 22*G[1, 0, 0, x] + 
     (2*I)*Pi*G[1, 0, 0, x] + 26*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
     26*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (104*G[1, 1, 1, x])/3 + 
     (10*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
     8*G[0, 0, 1, 0, x] + 14*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
     6*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
     6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
     2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(-17/9 - 2*G[0, x] + (17/9 + 2*G[0, x])*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-67/9 - (5*Pi^2)/6 + 5*G[0, x] - 
       (2*I)*Pi*G[0, x] + (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 2*G[1, 1, x] + (67/9 + (5*Pi^2)/6 - 5*G[0, x] + 
         (2*I)*Pi*G[0, x] - (2*G[1, x])/3 - (2*I)*Pi*G[1, x] - 4*G[0, 1, x] - 
         4*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x] + (316*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 
     2*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-103/108 + (38*Pi^2)/9 + (160*G[0, x])/9 - 
       (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/3 - (26*G[1, x])/9 + 
       (2*I)*Pi*G[1, x] - 12*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] - 
       12*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] + (38*G[1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, x] - 6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + ((-2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(103/108 - (38*Pi^2)/9 - (160*G[0, x])/9 - 
         (5*Pi^2*G[0, x])/3 + (26*G[1, x])/9 + 10*G[0, 1, x] - 
         (4*I)*Pi*G[0, 1, x] + 10*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] - 
         (26*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 
         4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 14*Zeta[3]) + 14*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(-23213/1296 - (437*Pi^2)/54 - (3*I)*Pi^3 - 
       (269*Pi^4)/360 - (404*G[0, x])/27 - (2*I)*Pi*G[0, x] + 
       (14*Pi^2*G[0, x])/3 + (1513*G[1, x])/108 + (38*Pi^2*G[1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
       (10*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 + (6*I)*Pi*G[0, 1, x] + 
       3*Pi^2*G[0, 1, x] + (160*G[1, 0, x])/9 + (11*Pi^2*G[1, 0, x])/3 - 
       (62*G[1, 1, x])/3 - (5*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - (40*G[0, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, x] - (40*G[0, 1, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, x] + (28*G[0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, 1, x] - 10*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
       10*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (56*G[1, 1, 1, x])/3 - 
       (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 1, x] - (136*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 
       2*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((-10*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 + 
       (I/3)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] - 
       (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 10*G[1, 1, x] + 
       (10*I)*Pi*G[1, 1, x] - (29*Pi^2*G[1, 1, x])/3 + 
       (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       16*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 22*G[1, 1, 0, 0, x] + 
       24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
       20*G[1, x]*Zeta[3]) + e*(309479/2592 + (68695*Pi^2)/1296 + 
       ((77*I)/8)*Pi^3 + (857*Pi^4)/1080 - ((13*I)/90)*Pi^5 + 
       (3004*G[0, x])/81 - (38*I)*Pi*G[0, x] - (7781*Pi^2*G[0, x])/216 - 
       ((47*I)/6)*Pi^3*G[0, x] - (421*Pi^4*G[0, x])/180 - 
       (55565*G[1, x])/648 + (38*I)*Pi*G[1, x] - (13717*Pi^2*G[1, x])/216 - 
       I*Pi^3*G[1, x] - (71*Pi^4*G[1, x])/90 + (421*G[0, 0, x])/12 + 
       ((117*I)/4)*Pi*G[0, 0, x] + (59*Pi^2*G[0, 0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, 0, x] - (11999*G[0, 1, x])/108 - 
       ((13*I)/4)*Pi*G[0, 1, x] + 40*Pi^2*G[0, 1, x] - 
       ((23*I)/6)*Pi^3*G[0, 1, x] - (11999*G[1, 0, x])/108 - 
       ((117*I)/4)*Pi*G[1, 0, x] + 39*Pi^2*G[1, 0, x] - 
       ((5*I)/6)*Pi^3*G[1, 0, x] + (20039*G[1, 1, x])/108 + 
       ((13*I)/4)*Pi*G[1, 1, x] + (184*Pi^2*G[1, 1, x])/9 - 
       (131*G[0, 0, 0, x])/3 - (30*I)*Pi*G[0, 0, 0, x] - 
       (37*Pi^2*G[0, 0, 0, x])/3 + (827*G[0, 0, 1, x])/12 + 
       (19*I)*Pi*G[0, 0, 1, x] - 18*Pi^2*G[0, 0, 1, x] + 
       (827*G[0, 1, 0, x])/12 + (35*I)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/3 - (211*G[0, 1, 1, x])/18 - 
       (24*I)*Pi*G[0, 1, 1, x] + (101*Pi^2*G[0, 1, 1, x])/6 - 
       (207*G[1, 0, 0, x])/2 + (13*I)*Pi*G[1, 0, 0, x] - Pi^2*G[1, 0, 0, x] + 
       (4849*G[1, 0, 1, x])/36 + (85*Pi^2*G[1, 0, 1, x])/6 + 
       (4849*G[1, 1, 0, x])/36 - (18*I)*Pi*G[1, 1, 0, x] + 
       (89*Pi^2*G[1, 1, 0, x])/6 - (647*G[1, 1, 1, x])/3 + 
       (5*I)*Pi*G[1, 1, 1, x] - (29*Pi^2*G[1, 1, 1, x])/6 + 
       (128*G[0, 0, 0, 0, x])/3 + (28*I)*Pi*G[0, 0, 0, 0, x] - 
       (148*G[0, 0, 0, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, 1, x] - 
       (148*G[0, 0, 1, 0, x])/3 - (18*I)*Pi*G[0, 0, 1, 0, x] + 
       29*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       56*G[0, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, x] - 
       (181*G[0, 1, 0, 1, x])/3 - (2*I)*Pi*G[0, 1, 0, 1, x] - 
       (181*G[0, 1, 1, 0, x])/3 + (14*I)*Pi*G[0, 1, 1, 0, x] + 
       (146*G[0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, x] + 
       (340*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] - 
       (169*G[1, 0, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, 1, x] - 
       (169*G[1, 0, 1, 0, x])/3 - (12*I)*Pi*G[1, 0, 1, 0, x] - 
       (20*G[1, 0, 1, 1, x])/3 + (34*I)*Pi*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, x] - 80*G[1, 1, 0, 1, x] + 
       (38*I)*Pi*G[1, 1, 0, 1, x] - 80*G[1, 1, 1, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, 0, x] + (524*G[1, 1, 1, 1, x])/3 - 
       (48*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] + 
       44*G[0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 1, 0, x] - 
       36*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
       44*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
       20*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
       62*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] - 
       6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] - 
       34*G[1, 0, 0, 1, 1, x] - 10*G[1, 0, 1, 0, 0, x] - 
       18*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] + 
       66*G[1, 0, 1, 1, 1, x] + 14*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
       54*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] + 
       10*G[1, 1, 1, 0, 1, x] + 10*G[1, 1, 1, 1, 0, x] - 
       50*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(-53/36 - (5*G[0, x])/3 + (53/36 + (5*G[0, x])/3)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-49/9 - (4*Pi^2)/3 + 
         5*G[0, x] - (2*I)*Pi*G[0, x] + (8*G[1, x])/9 + (2*I)*Pi*G[1, x] + 
         (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - (8*G[1, 1, x])/3 + 
         (49/9 + (4*Pi^2)/3 - 5*G[0, x] + (2*I)*Pi*G[0, x] - (8*G[1, x])/9 - 
           (2*I)*Pi*G[1, x] - (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + 
           (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)]) + (1663*Zeta[3])/12 + 
       (42*I)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/6 - (322*G[0, x]*Zeta[3])/3 + 
       (12*I)*Pi*G[0, x]*Zeta[3] - (712*G[1, x]*Zeta[3])/9 - 
       (6*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] + 
       (68*G[0, 1, x]*Zeta[3])/3 - (112*G[1, 0, x]*Zeta[3])/3 + 
       (58*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(-85/108 + (245*Pi^2)/36 + 
         (337*G[0, x])/18 - (3*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 
         (43*G[1, x])/18 + (3*I)*Pi*G[1, x] + Pi^2*G[1, x] - 18*G[0, 1, x] + 
         (3*I)*Pi*G[0, 1, x] - 18*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] + 
         (55*G[1, 1, x])/3 - (6*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 9*G[0, 1, 1, x] - 
         11*G[1, 0, 1, x] - 11*G[1, 1, 0, x] + 13*G[1, 1, 1, x] + 
         ((-3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (6*I)*Pi*G[1, 1, x] - 
           3*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           9*G[1, 1, 1, x])*RATIO[x^(-1)] + (Pi^2/2 + G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(85/108 - (245*Pi^2)/36 - (173*G[0, x])/9 - 
           4*Pi^2*G[0, x] + (26*G[1, x])/9 - Pi^2*G[1, x] + 15*G[0, 1, x] - 
           (6*I)*Pi*G[0, 1, x] + 15*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
           (37*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 6*G[0, 1, 1, x] + 
           8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 4*G[1, 1, 1, x] - 
           (22*Zeta[3])/3) + (22*Zeta[3])/3) + 
       RATIO[x]*((-1327*Pi^2)/36 - (3*I)*Pi^3 - (37*Pi^4)/45 + 
         (128*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] + 
         (215*Pi^2*G[1, x])/18 - ((2*I)/3)*Pi^3*G[1, x] - 
         (1327*G[0, 0, x])/18 - (6*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/
          6 + (1327*G[0, 1, x])/18 + (6*I)*Pi*G[0, 1, x] + 
         (3*Pi^2*G[0, 1, x])/2 + (1327*G[1, 0, x])/18 + (6*I)*Pi*G[1, 0, x] + 
         (11*Pi^2*G[1, 0, x])/6 - (1327*G[1, 1, x])/18 - 
         (6*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 + (166*G[0, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, x] - 33*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] - 
         33*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (32*G[0, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
         (58*G[1, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, x] - 
         (58*G[1, 1, 0, x])/3 + (4*I)*Pi*G[1, 1, 0, x] + 
         (125*G[1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 
         4*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] - 
         30*Zeta[3] - (12*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
         8*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-313*I)/4)*Pi*G[1, x] + 
         (97*Pi^2*G[1, x])/8 + ((5*I)/2)*Pi^3*G[1, x] + 
         (35*Pi^4*G[1, x])/18 - ((67*I)/2)*Pi*G[0, 1, x] + 
         (22*Pi^2*G[0, 1, x])/3 + ((9*I)/2)*Pi^3*G[0, 1, x] - 
         ((105*I)/4)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
         (I/6)*Pi^3*G[1, 0, x] - (313*G[1, 1, x])/4 + ((239*I)/4)*Pi*
          G[1, 1, x] - (91*Pi^2*G[1, 1, x])/6 - ((14*I)/3)*Pi^3*G[1, 1, x] - 
         (3*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
         (11*I)*Pi*G[0, 1, 0, x] - (19*Pi^2*G[0, 1, 0, x])/3 - 
         (67*G[0, 1, 1, x])/2 + (14*I)*Pi*G[0, 1, 1, x] - 
         (89*Pi^2*G[0, 1, 1, x])/6 + (11*I)*Pi*G[1, 0, 0, x] + 
         (37*Pi^2*G[1, 0, 0, x])/3 - (105*G[1, 0, 1, x])/4 + 
         (8*I)*Pi*G[1, 0, 1, x] + (169*Pi^2*G[1, 0, 1, x])/6 - 
         (105*G[1, 1, 0, x])/4 + (71*Pi^2*G[1, 1, 0, x])/2 + 
         106*G[1, 1, 1, x] - (19*I)*Pi*G[1, 1, 1, x] + 
         (259*Pi^2*G[1, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
         11*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
         11*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] + 
         11*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         11*G[1, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] + 
         10*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] - 
         11*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         78*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
         32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
         50*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
         6*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
         74*G[1, 0, 1, 0, 0, x] - 70*G[1, 0, 1, 0, 1, x] - 
         70*G[1, 0, 1, 1, 0, x] + 66*G[1, 0, 1, 1, 1, x] + 
         90*G[1, 1, 0, 0, 0, x] - 52*G[1, 1, 0, 0, 1, x] - 
         52*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
         70*G[1, 1, 1, 0, 0, x] - 118*G[1, 1, 1, 0, 1, x] - 
         118*G[1, 1, 1, 1, 0, x] + 198*G[1, 1, 1, 1, 1, x] + 
         (6*I)*Pi*G[1, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 
         16*G[1, 0, x]*Zeta[3] - 158*G[1, 1, x]*Zeta[3]) + 
       Log[mu2/s]*(10511/216 + (491*Pi^2)/18 + ((20*I)/3)*Pi^3 + 
         (269*Pi^4)/180 + (2053*G[0, x])/54 - (19*I)*Pi*G[0, x] - 
         (121*Pi^2*G[0, x])/6 + I*Pi^3*G[0, x] - (328*G[1, x])/9 + 
         (19*I)*Pi*G[1, x] - (244*Pi^2*G[1, x])/9 - ((5*I)/3)*Pi^3*G[1, x] + 
         4*G[0, 0, x] + (16*I)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/3 - 
         (544*G[0, 1, x])/9 - (9*I)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/3 - 
         (544*G[1, 0, x])/9 - (17*I)*Pi*G[1, 0, x] - (28*Pi^2*G[1, 0, x])/3 + 
         (758*G[1, 1, x])/9 + (10*I)*Pi*G[1, 1, x] - 2*Pi^2*G[1, 1, x] - 
         (70*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         (118*G[0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, x] + 
         (118*G[0, 1, 0, x])/3 + (14*I)*Pi*G[0, 1, 0, x] - 
         (37*G[0, 1, 1, x])/3 - (22*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, x] + 63*G[1, 0, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, x] + 63*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] - (269*G[1, 1, 1, x])/3 + 
         (26*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
         20*G[0, 0, 1, 0, x] + 40*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
         22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 26*G[0, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 
         14*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         ((-85*Pi^2)/6 - Pi^2*G[1, x] - (85*G[0, 0, x])/3 + 
           (85*G[0, 1, x])/3 + (85*G[1, 0, x])/3 - (85*G[1, 1, x])/3 - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
           2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
           6*G[1, 1, 1, x])*RATIO[x] + (892*Zeta[3])/9 - (8*I)*Pi*Zeta[3] + 
         (16*G[0, x]*Zeta[3])/3 - 20*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (-10511/216 - (287*Pi^2)/18 - (6*I)*Pi^3 - (269*Pi^4)/180 - 
           (968*G[0, x])/27 - (4*I)*Pi*G[0, x] + (29*Pi^2*G[0, x])/2 - 
           I*Pi^3*G[0, x] + (617*G[1, x])/18 + (115*Pi^2*G[1, x])/9 + 
           ((7*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
           (20*Pi^2*G[0, 0, x])/3 + (346*G[0, 1, x])/9 + 
           (12*I)*Pi*G[0, 1, x] + (31*Pi^2*G[0, 1, x])/3 + 
           (346*G[1, 0, x])/9 + (35*Pi^2*G[1, 0, x])/3 - (398*G[1, 1, x])/9 - 
           (10*Pi^2*G[1, 1, x])/3 + (70*G[0, 0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, 0, x] - (106*G[0, 0, 1, x])/3 - 
           (16*I)*Pi*G[0, 0, 1, x] - (106*G[0, 1, 0, x])/3 - 
           (20*I)*Pi*G[0, 1, 0, x] + (52*G[0, 1, 1, x])/3 + 
           (28*I)*Pi*G[0, 1, 1, x] - 30*G[1, 0, 1, x] + 
           (24*I)*Pi*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (164*G[1, 1, 1, x])/3 - 
           (36*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
           20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           44*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 
           4*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - (532*Zeta[3])/9 + 
           (8*I)*Pi*Zeta[3] - (16*G[0, x]*Zeta[3])/3 + 12*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-20*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
           ((2*I)/3)*Pi^3*G[1, x] - (9*I)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] - 
           (13*I)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/3 - 20*G[1, 1, x] + 
           (22*I)*Pi*G[1, 1, x] - (64*Pi^2*G[1, 1, x])/3 - 
           (6*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           (6*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           13*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 13*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 35*G[1, 1, 1, x] - 
           (10*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
           6*G[0, 1, 1, 0, x] + 18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 
           52*G[1, 1, 0, 1, x] + 52*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + 
           40*G[1, x]*Zeta[3])) - 35*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-309479/2592 - (14353*Pi^2)/1296 - ((91*I)/24)*Pi^3 + 
         (1243*Pi^4)/1080 + ((13*I)/90)*Pi^5 - (2428*G[0, x])/81 - 
         ((163*I)/4)*Pi*G[0, x] + (4235*Pi^2*G[0, x])/216 + 
         (8*I)*Pi^3*G[0, x] + (421*Pi^4*G[0, x])/180 + (50957*G[1, x])/648 + 
         (781*Pi^2*G[1, x])/54 + (6*I)*Pi^3*G[1, x] + (6*Pi^4*G[1, x])/5 - 
         (163*G[0, 0, x])/4 - ((9*I)/4)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/
          3 - ((14*I)/3)*Pi^3*G[0, 0, x] + (968*G[0, 1, x])/27 + 
         ((71*I)/4)*Pi*G[0, 1, x] - (53*Pi^2*G[0, 1, x])/6 + 
         ((25*I)/3)*Pi^3*G[0, 1, x] + (968*G[1, 0, x])/27 - 
         ((31*I)/2)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/2 + 
         I*Pi^3*G[1, 0, x] - (3787*G[1, 1, x])/54 - (215*Pi^2*G[1, 1, x])/
          18 - ((14*I)/3)*Pi^3*G[1, 1, x] + (134*G[0, 0, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 0, x] + (37*Pi^2*G[0, 0, 0, x])/3 - 
         (515*G[0, 0, 1, x])/12 - (18*I)*Pi*G[0, 0, 1, x] + 
         19*Pi^2*G[0, 0, 1, x] - (515*G[0, 1, 0, x])/12 - 
         (36*I)*Pi*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/3 + 
         (200*G[0, 1, 1, x])/9 + (30*I)*Pi*G[0, 1, 1, x] - 
         (71*Pi^2*G[0, 1, 1, x])/3 - (31*G[1, 0, 0, x])/2 + 
         (12*I)*Pi*G[1, 0, 0, x] + (4*Pi^2*G[1, 0, 0, x])/3 - 
         (346*G[1, 0, 1, x])/9 - (12*I)*Pi*G[1, 0, 1, x] - 
         18*Pi^2*G[1, 0, 1, x] - (346*G[1, 1, 0, x])/9 - 
         (46*Pi^2*G[1, 1, 0, x])/3 + (248*G[1, 1, 1, x])/3 + 
         8*Pi^2*G[1, 1, 1, x] - (128*G[0, 0, 0, 0, x])/3 - 
         (28*I)*Pi*G[0, 0, 0, 0, x] + (130*G[0, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 1, x] + (130*G[0, 0, 1, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] + 
         (36*I)*Pi*G[0, 1, 0, 0, x] - (56*G[0, 1, 0, 1, x])/3 - 
         (56*G[0, 1, 1, 0, x])/3 - (24*I)*Pi*G[0, 1, 1, 0, x] + 
         (94*G[0, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (70*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         (106*G[1, 0, 0, 1, x])/3 + (20*I)*Pi*G[1, 0, 0, 1, x] + 
         (106*G[1, 0, 1, 0, x])/3 + (20*I)*Pi*G[1, 0, 1, 0, x] - 
         (52*G[1, 0, 1, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 1, x] + 
         30*G[1, 1, 0, 1, x] - (36*I)*Pi*G[1, 1, 0, 1, x] + 
         30*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         (254*G[1, 1, 1, 1, x])/3 + (48*I)*Pi*G[1, 1, 1, 1, x] + 
         24*G[0, 0, 0, 0, 0, x] - 44*G[0, 0, 0, 0, 1, x] - 
         44*G[0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
         16*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 1, x] + 
         32*G[0, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, x] - 
         20*G[1, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 1, 1, x] + 
         12*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
         20*G[1, 0, 1, 1, 0, x] - 72*G[1, 0, 1, 1, 1, x] - 
         20*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
         20*G[1, 1, 0, 1, 0, x] - 52*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
         80*G[1, 1, 1, 1, 1, x] - (1255*Zeta[3])/12 - (36*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/6 + (274*G[0, x]*Zeta[3])/3 - 
         (12*I)*Pi*G[0, x]*Zeta[3] - (62*G[1, x]*Zeta[3])/9 + 
         (12*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 0, x]*Zeta[3] - 
         (80*G[0, 1, x]*Zeta[3])/3 + (136*G[1, 0, x]*Zeta[3])/3 - 
         (28*G[1, 1, x]*Zeta[3])/3 + 35*Zeta[5])) + 
     e^2*(23550685/46656 + (625319*Pi^2)/2592 + ((649*I)/24)*Pi^3 + 
       (8483*Pi^4)/2592 + ((331*I)/180)*Pi^5 + (8539*Pi^6)/90720 + 
       (23234*G[0, x])/243 - ((549*I)/4)*Pi*G[0, x] - 
       (42017*Pi^2*G[0, x])/324 - ((389*I)/24)*Pi^3*G[0, x] - 
       (2083*Pi^4*G[0, x])/720 - ((377*I)/360)*Pi^5*G[0, x] - 
       (466951*G[1, x])/1296 + ((549*I)/4)*Pi*G[1, x] - 
       (83183*Pi^2*G[1, x])/324 - ((7*I)/3)*Pi^3*G[1, x] - 
       (355*Pi^4*G[1, x])/216 + ((37*I)/120)*Pi^5*G[1, x] + 
       (3355*G[0, 0, x])/12 + ((387*I)/4)*Pi*G[0, 0, x] + 
       (5669*Pi^2*G[0, 0, x])/72 + (17*I)*Pi^3*G[0, 0, x] + 
       (82*Pi^4*G[0, 0, x])/45 - (82181*G[0, 1, x])/162 - 
       ((59*I)/4)*Pi*G[0, 1, x] + (8753*Pi^2*G[0, 1, x])/54 - 
       ((29*I)/12)*Pi^3*G[0, 1, x] + (563*Pi^4*G[0, 1, x])/180 - 
       (82181*G[1, 0, x])/162 - ((367*I)/4)*Pi*G[1, 0, x] + 
       (4492*Pi^2*G[1, 0, x])/27 + ((109*I)/12)*Pi^3*G[1, 0, x] + 
       (637*Pi^4*G[1, 0, x])/180 + (67490*G[1, 1, x])/81 + 
       ((39*I)/4)*Pi*G[1, 1, x] + (23063*Pi^2*G[1, 1, x])/216 + 
       ((10*I)/3)*Pi^3*G[1, 1, x] + (667*Pi^4*G[1, 1, x])/360 - 
       (7969*G[0, 0, 0, x])/36 - ((363*I)/4)*Pi*G[0, 0, 0, x] - 
       (769*Pi^2*G[0, 0, 0, x])/18 - ((44*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (4541*G[0, 0, 1, x])/18 + ((63*I)/2)*Pi*G[0, 0, 1, x] - 
       (883*Pi^2*G[0, 0, 1, x])/9 - (10*I)*Pi^3*G[0, 0, 1, x] + 
       (4541*G[0, 1, 0, x])/18 + (108*I)*Pi*G[0, 1, 0, x] - 
       (976*Pi^2*G[0, 1, 0, x])/9 - (I/6)*Pi^3*G[0, 1, 0, x] - 
       (4003*G[0, 1, 1, x])/108 - ((195*I)/4)*Pi*G[0, 1, 1, x] - 
       (2273*Pi^2*G[0, 1, 1, x])/36 + ((113*I)/6)*Pi^3*G[0, 1, 1, x] - 
       (783*G[1, 0, 0, x])/2 + (57*I)*Pi*G[1, 0, 0, x] - 
       (437*Pi^2*G[1, 0, 0, x])/6 - ((22*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (57209*G[1, 0, 1, x])/108 - ((31*I)/4)*Pi*G[1, 0, 1, x] - 
       (325*Pi^2*G[1, 0, 1, x])/4 + ((50*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (57209*G[1, 1, 0, x])/108 - ((297*I)/4)*Pi*G[1, 1, 0, x] - 
       (707*Pi^2*G[1, 1, 0, x])/12 + ((49*I)/6)*Pi^3*G[1, 1, 0, x] - 
       (48887*G[1, 1, 1, x])/54 + (25*I)*Pi*G[1, 1, 1, x] - 
       (197*Pi^2*G[1, 1, 1, x])/4 - ((23*I)/2)*Pi^3*G[1, 1, 1, x] + 
       160*G[0, 0, 0, 0, x] + (94*I)*Pi*G[0, 0, 0, 0, x] + 
       (80*Pi^2*G[0, 0, 0, 0, x])/3 - (1961*G[0, 0, 0, 1, x])/12 + 
       (24*I)*Pi*G[0, 0, 0, 1, x] + (112*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (1961*G[0, 0, 1, 0, x])/12 - (97*I)*Pi*G[0, 0, 1, 0, x] + 
       51*Pi^2*G[0, 0, 1, 0, x] + (709*G[0, 0, 1, 1, x])/12 - 
       (21*I)*Pi*G[0, 0, 1, 1, x] + 20*Pi^2*G[0, 0, 1, 1, x] + 
       (1101*G[0, 1, 0, 0, x])/4 - (62*I)*Pi*G[0, 1, 0, 0, x] + 
       19*Pi^2*G[0, 1, 0, 0, x] - (3637*G[0, 1, 0, 1, x])/12 - 
       (61*I)*Pi*G[0, 1, 0, 1, x] - (15*Pi^2*G[0, 1, 0, 1, x])/2 - 
       (3637*G[0, 1, 1, 0, x])/12 + (65*I)*Pi*G[0, 1, 1, 0, x] - 
       (85*Pi^2*G[0, 1, 1, 0, x])/2 + (2438*G[0, 1, 1, 1, x])/9 + 
       (58*I)*Pi*G[0, 1, 1, 1, x] - (205*Pi^2*G[0, 1, 1, 1, x])/6 + 
       (1555*G[1, 0, 0, 0, x])/3 - (13*I)*Pi*G[1, 0, 0, 0, x] + 
       11*Pi^2*G[1, 0, 0, 0, x] - (757*G[1, 0, 0, 1, x])/3 - 
       (72*I)*Pi*G[1, 0, 0, 1, x] + (122*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (757*G[1, 0, 1, 0, x])/3 - (2*I)*Pi*G[1, 0, 1, 0, x] - 
       7*Pi^2*G[1, 0, 1, 0, x] - (1141*G[1, 0, 1, 1, x])/36 + 
       (87*I)*Pi*G[1, 0, 1, 1, x] - (347*Pi^2*G[1, 0, 1, 1, x])/6 - 
       (87*G[1, 1, 0, 0, x])/4 + (35*I)*Pi*G[1, 1, 0, 0, x] - 
       (28*Pi^2*G[1, 1, 0, 0, x])/3 - (2959*G[1, 1, 0, 1, x])/9 + 
       (55*I)*Pi*G[1, 1, 0, 1, x] - 50*Pi^2*G[1, 1, 0, 1, x] - 
       (2959*G[1, 1, 1, 0, x])/9 - (20*I)*Pi*G[1, 1, 1, 0, x] - 
       37*Pi^2*G[1, 1, 1, 0, x] + 794*G[1, 1, 1, 1, x] - 
       (70*I)*Pi*G[1, 1, 1, 1, x] + (83*Pi^2*G[1, 1, 1, 1, x])/3 - 
       146*G[0, 0, 0, 0, 0, x] - (108*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (412*G[0, 0, 0, 0, 1, x])/3 + (18*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (412*G[0, 0, 0, 1, 0, x])/3 + (102*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       6*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       142*G[0, 0, 1, 0, 0, x] + (40*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (457*G[0, 0, 1, 0, 1, x])/3 + (457*G[0, 0, 1, 1, 0, x])/3 - 
       (34*I)*Pi*G[0, 0, 1, 1, 0, x] - (688*G[0, 0, 1, 1, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 1, 1, 1, x] - (928*G[0, 1, 0, 0, 0, x])/3 + 
       (52*I)*Pi*G[0, 1, 0, 0, 0, x] + (406*G[0, 1, 0, 0, 1, x])/3 - 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (406*G[0, 1, 0, 1, 0, x])/3 - 
       (42*I)*Pi*G[0, 1, 0, 1, 0, x] - 66*G[0, 1, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 1, 0, 0, x] + (496*G[0, 1, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] + (496*G[0, 1, 1, 1, 0, x])/3 - 
       (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 215*G[0, 1, 1, 1, 1, x] + 
       (14*I)*Pi*G[0, 1, 1, 1, 1, x] - (1106*G[1, 0, 0, 0, 0, x])/3 - 
       (34*I)*Pi*G[1, 0, 0, 0, 0, x] + (361*G[1, 0, 0, 0, 1, x])/3 - 
       (10*I)*Pi*G[1, 0, 0, 0, 1, x] + (361*G[1, 0, 0, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 71*G[1, 0, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] + 
       (46*I)*Pi*G[1, 0, 1, 0, 0, x] + (361*G[1, 0, 1, 0, 1, x])/3 + 
       (42*I)*Pi*G[1, 0, 1, 0, 1, x] + (361*G[1, 0, 1, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 1, 0, x] - (59*G[1, 0, 1, 1, 1, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 1, x] - (313*G[1, 1, 0, 0, 0, x])/3 + 
       (6*I)*Pi*G[1, 1, 0, 0, 0, x] + (424*G[1, 1, 0, 0, 1, x])/3 + 
       (96*I)*Pi*G[1, 1, 0, 0, 1, x] + (424*G[1, 1, 0, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, 1, 0, x] + (251*G[1, 1, 0, 1, 1, x])/3 - 
       (114*I)*Pi*G[1, 1, 0, 1, 1, x] - 43*G[1, 1, 1, 0, 0, x] - 
       (6*I)*Pi*G[1, 1, 1, 0, 0, x] + 193*G[1, 1, 1, 0, 1, x] - 
       (140*I)*Pi*G[1, 1, 1, 0, 1, x] + 193*G[1, 1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] - (1915*G[1, 1, 1, 1, 1, x])/3 + 
       (158*I)*Pi*G[1, 1, 1, 1, 1, x] + 92*G[0, 0, 0, 0, 0, 0, x] - 
       152*G[0, 0, 0, 0, 0, 1, x] - 152*G[0, 0, 0, 0, 1, 0, x] + 
       74*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] - 
       18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] + 
       80*G[0, 0, 0, 1, 1, 1, x] + 116*G[0, 0, 1, 0, 0, 0, x] - 
       76*G[0, 0, 1, 0, 0, 1, x] - 76*G[0, 0, 1, 0, 1, 0, x] + 
       70*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] - 
       16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
       112*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 0, x] - 
       12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
       22*G[0, 1, 0, 0, 1, 1, x] - 76*G[0, 1, 0, 1, 0, 0, x] + 
       46*G[0, 1, 0, 1, 0, 1, x] + 46*G[0, 1, 0, 1, 1, 0, x] + 
       2*G[0, 1, 0, 1, 1, 1, x] - 96*G[0, 1, 1, 0, 0, 0, x] + 
       68*G[0, 1, 1, 0, 0, 1, x] + 68*G[0, 1, 1, 0, 1, 0, x] - 
       8*G[0, 1, 1, 0, 1, 1, x] + 50*G[0, 1, 1, 1, 0, 1, x] + 
       50*G[0, 1, 1, 1, 1, 0, x] - 198*G[0, 1, 1, 1, 1, 1, x] - 
       60*G[1, 0, 0, 0, 0, 0, x] - 22*G[1, 0, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] + 
       42*G[1, 0, 0, 1, 0, 0, x] - 18*G[1, 0, 0, 1, 0, 1, x] - 
       18*G[1, 0, 0, 1, 1, 0, x] + 132*G[1, 0, 0, 1, 1, 1, x] + 
       26*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 0, 1, x] + 
       36*G[1, 0, 1, 0, 1, 0, x] + 56*G[1, 0, 1, 0, 1, 1, x] - 
       42*G[1, 0, 1, 1, 0, 0, x] + 68*G[1, 0, 1, 1, 0, 1, x] + 
       68*G[1, 0, 1, 1, 1, 0, x] - 284*G[1, 0, 1, 1, 1, 1, x] - 
       82*G[1, 1, 0, 0, 0, 0, x] + 52*G[1, 1, 0, 0, 0, 1, x] + 
       52*G[1, 1, 0, 0, 1, 0, x] + 100*G[1, 1, 0, 0, 1, 1, x] + 
       38*G[1, 1, 0, 1, 0, 0, x] + 30*G[1, 1, 0, 1, 0, 1, x] + 
       30*G[1, 1, 0, 1, 1, 0, x] - 254*G[1, 1, 0, 1, 1, 1, x] - 
       54*G[1, 1, 1, 0, 0, 0, x] + 52*G[1, 1, 1, 0, 0, 1, x] + 
       52*G[1, 1, 1, 0, 1, 0, x] - 202*G[1, 1, 1, 0, 1, 1, x] + 
       30*G[1, 1, 1, 1, 0, 0, x] - 52*G[1, 1, 1, 1, 0, 1, x] - 
       52*G[1, 1, 1, 1, 1, 0, x] + 280*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(5/36 - (5*RATIO[(1 - x)^(-1)])/36) + 
       Log[mu2/s]^5*(-127/180 - (5*G[0, x])/6 + (127/180 + (5*G[0, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-80/27 - (23*Pi^2)/24 + 
         (35*G[0, x])/12 - ((7*I)/6)*Pi*G[0, x] + (11*G[1, x])/18 + 
         ((7*I)/6)*Pi*G[1, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 
         (11*G[1, 1, x])/6 + (80/27 + (23*Pi^2)/24 - (35*G[0, x])/12 + 
           ((7*I)/6)*Pi*G[0, x] - (11*G[1, x])/18 - ((7*I)/6)*Pi*G[1, x] - 
           3*G[0, 1, x] - 3*G[1, 0, x] + (11*G[1, 1, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-118/81 + (65*Pi^2)/12 + 
         (341*G[0, x])/27 - ((7*I)/3)*Pi*G[0, x] + (23*Pi^2*G[0, x])/6 - 
         (7*G[1, x])/9 + ((7*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 - 
         14*G[0, 1, x] + ((7*I)/3)*Pi*G[0, 1, x] - 14*G[1, 0, x] + 
         ((7*I)/3)*Pi*G[1, 0, x] + (125*G[1, 1, x])/9 - 
         ((14*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 
         (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 7*G[0, 1, 1, x] - 
         (29*G[1, 0, 1, x])/3 - (29*G[1, 1, 0, x])/3 + (37*G[1, 1, 1, x])/3 + 
         (((-7*I)/3)*Pi*G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] + 
           ((14*I)/3)*Pi*G[1, 1, x] - (7*G[0, 1, 1, x])/3 - 
           (7*G[1, 0, 1, x])/3 - (7*G[1, 1, 0, x])/3 + 7*G[1, 1, 1, x])*
          RATIO[x^(-1)] + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(118/81 - (65*Pi^2)/12 - (359*G[0, x])/27 - 
           (23*Pi^2*G[0, x])/6 + (13*G[1, x])/9 - (4*Pi^2*G[1, x])/3 + 
           (35*G[0, 1, x])/3 - ((14*I)/3)*Pi*G[0, 1, x] + (35*G[1, 0, x])/3 - 
           ((14*I)/3)*Pi*G[1, 0, x] - (83*G[1, 1, x])/9 + 
           ((28*I)/3)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + 
           (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + (14*G[0, 1, 1, x])/3 + 
           (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
            3 - (4*Zeta[3])/9) + (4*Zeta[3])/9) + (104861*Zeta[3])/324 + 
       ((223*I)/2)*Pi*Zeta[3] - (149*Pi^2*Zeta[3])/3 - 
       ((22*I)/3)*Pi^3*Zeta[3] - (18269*G[0, x]*Zeta[3])/54 - 
       ((310*I)/3)*Pi*G[0, x]*Zeta[3] - 16*Pi^2*G[0, x]*Zeta[3] - 
       (10603*G[1, x]*Zeta[3])/36 - ((59*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (14*Pi^2*G[1, x]*Zeta[3])/3 + (472*G[0, 0, x]*Zeta[3])/3 + 
       (1066*G[0, 1, x]*Zeta[3])/3 + ((40*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (820*G[1, 0, x]*Zeta[3])/3 - ((50*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (223*G[1, 1, x]*Zeta[3])/9 - ((44*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (88*G[0, 0, 0, x]*Zeta[3])/3 - (488*G[0, 0, 1, x]*Zeta[3])/3 - 
       (140*G[0, 1, 0, x]*Zeta[3])/3 + 88*G[0, 1, 1, x]*Zeta[3] + 
       4*G[1, 0, 0, x]*Zeta[3] - (20*G[1, 0, 1, x]*Zeta[3])/3 + 
       (394*G[1, 1, 0, x]*Zeta[3])/3 - (128*G[1, 1, 1, x]*Zeta[3])/3 - 
       (1453*Zeta[3]^2)/9 + Log[mu2/s]^2*(10607/216 + (991*Pi^2)/36 + 
         ((20*I)/3)*Pi^3 + (347*Pi^4)/240 + (4435*G[0, x])/108 - 
         ((41*I)/2)*Pi*G[0, x] - (89*Pi^2*G[0, x])/4 + 
         ((3*I)/2)*Pi^3*G[0, x] - (1321*G[1, x])/36 + ((41*I)/2)*Pi*G[1, x] - 
         (179*Pi^2*G[1, x])/6 - ((13*I)/6)*Pi^3*G[1, x] + 5*G[0, 0, x] + 
         (16*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/3 - 
         (1141*G[0, 1, x])/18 - ((19*I)/2)*Pi*G[0, 1, x] - 
         (49*Pi^2*G[0, 1, x])/6 - (1141*G[1, 0, x])/18 - 
         ((35*I)/2)*Pi*G[1, 0, x] - (73*Pi^2*G[1, 0, x])/6 + 
         (776*G[1, 1, x])/9 + (11*I)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/6 - 
         (83*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         (131*G[0, 0, 1, x])/3 + (18*I)*Pi*G[0, 0, 1, x] + 
         (131*G[0, 1, 0, x])/3 + (15*I)*Pi*G[0, 1, 0, x] - 
         (67*G[0, 1, 1, x])/6 - (25*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, x] + (137*G[1, 0, 1, x])/2 - 
         (22*I)*Pi*G[1, 0, 1, x] + (137*G[1, 1, 0, x])/2 - 
         (11*I)*Pi*G[1, 1, 0, x] - (595*G[1, 1, 1, x])/6 + 
         (29*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
         20*G[0, 0, 1, 0, x] + 46*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
         29*G[0, 1, 0, 1, x] + 29*G[0, 1, 1, 0, x] - 33*G[0, 1, 1, 1, x] - 
         16*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 
         13*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 
         14*G[1, 1, 1, 0, x] - 22*G[1, 1, 1, 1, x] + (1036*Zeta[3])/9 - 
         (8*I)*Pi*Zeta[3] + (50*G[0, x]*Zeta[3])/3 - 16*G[1, x]*Zeta[3] + 
         RATIO[x]*((-29*Pi^2)/2 - (Pi^2*G[0, x])/2 - 2*Pi^2*G[1, x] - 
           29*G[0, 0, x] + 29*G[0, 1, x] + 29*G[1, 0, x] - 29*G[1, 1, x] - 
           2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 
           7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(-10607/216 - (287*Pi^2)/18 - (6*I)*Pi^3 - 
           (347*Pi^4)/240 - (1048*G[0, x])/27 - (4*I)*Pi*G[0, x] + 
           (205*Pi^2*G[0, x])/12 - ((3*I)/2)*Pi^3*G[0, x] + (310*G[1, x])/9 + 
           15*Pi^2*G[1, x] + ((17*I)/6)*Pi^3*G[1, x] - 4*G[0, 0, x] - 
           (12*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/3 + 
           (359*G[0, 1, x])/9 + (12*I)*Pi*G[0, 1, x] + (41*Pi^2*G[0, 1, x])/
            3 + (359*G[1, 0, x])/9 + 15*Pi^2*G[1, 0, x] - (398*G[1, 1, x])/
            9 - (5*Pi^2*G[1, 1, x])/2 + (83*G[0, 0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, 0, x] - (119*G[0, 0, 1, x])/3 - 
           (20*I)*Pi*G[0, 0, 1, x] - (119*G[0, 1, 0, x])/3 - 
           (22*I)*Pi*G[0, 1, 0, x] + (50*G[0, 1, 1, x])/3 + 
           (34*I)*Pi*G[0, 1, 1, x] - 35*G[1, 0, 1, x] + 
           (28*I)*Pi*G[1, 0, 1, x] - 35*G[1, 1, 0, x] + 
           (14*I)*Pi*G[1, 1, 0, x] + (188*G[1, 1, 1, x])/3 - 
           (42*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
           20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 
           6*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
           56*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
           16*G[1, 0, 1, 0, x] + 22*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 1, x] - 
           8*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] - (676*Zeta[3])/9 + 
           (8*I)*Pi*Zeta[3] - (50*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-20*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
           ((2*I)/3)*Pi^3*G[1, x] - ((19*I)/2)*Pi*G[0, 1, x] + 
           (11*Pi^2*G[0, 1, x])/2 - ((27*I)/2)*Pi*G[1, 0, x] - 
           (31*Pi^2*G[1, 0, x])/6 - 20*G[1, 1, x] + (23*I)*Pi*G[1, 1, x] - 
           (67*Pi^2*G[1, 1, x])/3 - (2*I)*Pi*G[0, 0, 1, x] - 
           (7*I)*Pi*G[0, 1, 0, x] - (19*G[0, 1, 1, x])/2 + 
           (9*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           (27*G[1, 0, 1, x])/2 + (6*I)*Pi*G[1, 0, 1, x] - 
           (27*G[1, 1, 0, x])/2 + (3*I)*Pi*G[1, 1, 0, x] + 
           (73*G[1, 1, 1, x])/2 - (13*I)*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 
           23*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           9*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 54*G[1, 1, 0, 1, x] + 
           54*G[1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, x] + 40*G[1, x]*Zeta[3])) + 
       (1523*Zeta[5])/5 - (112*I)*Pi*Zeta[5] - 6*G[0, x]*Zeta[5] + 
       78*G[1, x]*Zeta[5] + RATIO[x]*((-31687*Pi^2)/216 - ((143*I)/8)*Pi^3 - 
         (3071*Pi^4)/1080 - ((109*I)/90)*Pi^5 + (16889*Pi^2*G[0, x])/216 + 
         ((29*I)/3)*Pi^3*G[0, x] + (29*Pi^4*G[0, x])/60 + 
         (13963*Pi^2*G[1, x])/216 - ((2*I)/3)*Pi^3*G[1, x] + 
         (119*Pi^4*G[1, x])/60 - (31687*G[0, 0, x])/108 - 
         ((143*I)/4)*Pi*G[0, 0, x] - (272*Pi^2*G[0, 0, x])/9 - 
         ((10*I)/3)*Pi^3*G[0, 0, x] + (31687*G[0, 1, x])/108 + 
         ((143*I)/4)*Pi*G[0, 1, x] - (227*Pi^2*G[0, 1, x])/9 + 
         ((2*I)/3)*Pi^3*G[0, 1, x] + (31687*G[1, 0, x])/108 + 
         ((143*I)/4)*Pi*G[1, 0, x] - (479*Pi^2*G[1, 0, x])/18 + 
         ((4*I)/3)*Pi^3*G[1, 0, x] - (31687*G[1, 1, x])/108 - 
         ((143*I)/4)*Pi*G[1, 1, x] - (419*Pi^2*G[1, 1, x])/18 + 
         ((4*I)/3)*Pi^3*G[1, 1, x] + (905*G[0, 0, 0, x])/3 + 
         (34*I)*Pi*G[0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, x])/3 - 
         (6605*G[0, 0, 1, x])/36 + (23*I)*Pi*G[0, 0, 1, x] - 
         (4*Pi^2*G[0, 0, 1, x])/3 - (6605*G[0, 1, 0, x])/36 - 
         (40*I)*Pi*G[0, 1, 0, x] + (14*Pi^2*G[0, 1, 0, x])/3 + 
         (1175*G[0, 1, 1, x])/18 - (17*I)*Pi*G[0, 1, 1, x] + 
         2*Pi^2*G[0, 1, 1, x] - 16*G[1, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/6 - (3679*G[1, 0, 1, x])/36 - 
         (41*I)*Pi*G[1, 0, 1, x] - (25*Pi^2*G[1, 0, 1, x])/6 - 
         (3679*G[1, 1, 0, x])/36 + (22*I)*Pi*G[1, 1, 0, x] - 
         (67*Pi^2*G[1, 1, 0, x])/6 + (3967*G[1, 1, 1, x])/18 + 
         (35*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/2 - 
         (538*G[0, 0, 0, 0, x])/3 - (20*I)*Pi*G[0, 0, 0, 0, x] + 
         94*G[0, 0, 0, 1, x] + (40*I)*Pi*G[0, 0, 0, 1, x] + 
         94*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, x] + 
         (7*G[0, 0, 1, 1, x])/3 - (36*I)*Pi*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 0, 0, x] + 
         (88*G[0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 1, 0, 1, x] + 
         (88*G[0, 1, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, x] - 
         (221*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] - 
         (130*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] + 
         (109*G[1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 0, 0, 1, x] + 
         (109*G[1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (121*G[1, 0, 1, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] + 51*G[1, 1, 0, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, x] + 51*G[1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] - 99*G[1, 1, 1, 1, x] - 
         (40*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
         52*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
         38*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
         60*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         68*G[1, 0, 1, 1, 1, x] - 22*G[1, 1, 0, 0, 0, x] + 
         18*G[1, 1, 0, 0, 1, x] + 18*G[1, 1, 0, 1, 0, x] + 
         36*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
         88*G[1, 1, 1, 1, 1, x] - (6029*Zeta[3])/36 - (87*I)*Pi*Zeta[3] - 
         (7*Pi^2*Zeta[3])/2 + (106*G[0, x]*Zeta[3])/3 + 83*G[1, x]*Zeta[3] + 
         (36*I)*Pi*G[1, x]*Zeta[3] + (40*G[0, 0, x]*Zeta[3])/3 - 
         (142*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
         (76*G[1, 1, x]*Zeta[3])/3 + 44*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (-23550685/46656 - (13727*Pi^2)/2592 + ((203*I)/12)*Pi^3 + 
         (34229*Pi^4)/12960 - ((41*I)/30)*Pi^5 - (8539*Pi^6)/90720 - 
         (14576*G[0, x])/243 - ((1293*I)/4)*Pi*G[0, x] + 
         (20723*Pi^2*G[0, x])/324 + ((89*I)/8)*Pi^3*G[0, x] - 
         (1049*Pi^4*G[0, x])/720 + ((377*I)/360)*Pi^5*G[0, x] + 
         (420775*G[1, x])/1296 + (12079*Pi^2*G[1, x])/648 + 
         ((413*I)/24)*Pi^3*G[1, x] - (3409*Pi^4*G[1, x])/1080 + 
         ((59*I)/360)*Pi^5*G[1, x] - (1293*G[0, 0, x])/4 + 
         (102*I)*Pi*G[0, 0, x] - (1529*Pi^2*G[0, 0, x])/72 - 
         (15*I)*Pi^3*G[0, 0, x] - (82*Pi^4*G[0, 0, x])/45 + 
         (5824*G[0, 1, x])/81 + ((223*I)/4)*Pi*G[0, 1, x] - 
         (1837*Pi^2*G[0, 1, x])/108 + (7*I)*Pi^3*G[0, 1, x] - 
         (43*Pi^4*G[0, 1, x])/10 + (5824*G[1, 0, x])/81 - 
         ((631*I)/4)*Pi*G[1, 0, x] - (4985*Pi^2*G[1, 0, x])/216 - 
         (16*I)*Pi^3*G[1, 0, x] - (232*Pi^4*G[1, 0, x])/45 - 
         (78413*G[1, 1, x])/324 - (688*Pi^2*G[1, 1, x])/27 - 
         (12*I)*Pi^3*G[1, 1, x] - (481*Pi^4*G[1, 1, x])/360 + 
         (8983*G[0, 0, 0, x])/36 + ((63*I)/4)*Pi*G[0, 0, 0, x] + 
         (103*Pi^2*G[0, 0, 0, x])/18 + ((44*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (2377*G[0, 0, 1, x])/36 - ((15*I)/2)*Pi*G[0, 0, 1, x] + 
         (17*Pi^2*G[0, 0, 1, x])/18 + (14*I)*Pi^3*G[0, 0, 1, x] - 
         (2377*G[0, 1, 0, x])/36 - (49*I)*Pi*G[0, 1, 0, x] + 
         (425*Pi^2*G[0, 1, 0, x])/18 - (5*I)*Pi^3*G[0, 1, 0, x] + 
         (1192*G[0, 1, 1, x])/27 + ((163*I)/4)*Pi*G[0, 1, 1, x] - 
         (163*Pi^2*G[0, 1, 1, x])/9 - ((71*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (631*G[1, 0, 0, x])/4 + ((231*I)/4)*Pi*G[1, 0, 0, x] + 
         19*Pi^2*G[1, 0, 0, x] + ((28*I)/3)*Pi^3*G[1, 0, 0, x] - 
         (2096*G[1, 0, 1, x])/27 - ((133*I)/4)*Pi*G[1, 0, 1, x] + 
         (137*Pi^2*G[1, 0, 1, x])/6 - ((70*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (2096*G[1, 1, 0, x])/27 - ((49*I)/2)*Pi*G[1, 1, 0, x] + 
         (205*Pi^2*G[1, 1, 0, x])/6 - (3*I)*Pi^3*G[1, 1, 0, x] + 
         (6052*G[1, 1, 1, x])/27 + 25*Pi^2*G[1, 1, 1, x] + 
         (17*I)*Pi^3*G[1, 1, 1, x] - 166*G[0, 0, 0, 0, x] - 
         (72*I)*Pi*G[0, 0, 0, 0, x] - (80*Pi^2*G[0, 0, 0, 0, x])/3 + 
         (1109*G[0, 0, 0, 1, x])/12 - (42*I)*Pi*G[0, 0, 0, 1, x] - 
         (112*Pi^2*G[0, 0, 0, 1, x])/3 + (1109*G[0, 0, 1, 0, x])/12 + 
         (72*I)*Pi*G[0, 0, 1, 0, x] - (160*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (169*G[0, 0, 1, 1, x])/12 + (42*I)*Pi*G[0, 0, 1, 1, x] - 
         26*Pi^2*G[0, 0, 1, 1, x] + (379*G[0, 1, 0, 0, x])/4 + 
         (72*I)*Pi*G[0, 1, 0, 0, x] - (47*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (695*G[0, 1, 0, 1, x])/12 + (54*I)*Pi*G[0, 1, 0, 1, x] + 
         (50*Pi^2*G[0, 1, 0, 1, x])/3 - (695*G[0, 1, 1, 0, x])/12 - 
         (72*I)*Pi*G[0, 1, 1, 0, x] + 66*Pi^2*G[0, 1, 1, 0, x] + 
         (514*G[0, 1, 1, 1, x])/9 - (54*I)*Pi*G[0, 1, 1, 1, x] + 
         (146*Pi^2*G[0, 1, 1, 1, x])/3 + (2*G[1, 0, 0, 0, x])/3 - 
         (48*I)*Pi*G[1, 0, 0, 0, x] - 16*Pi^2*G[1, 0, 0, 0, x] + 
         (1057*G[1, 0, 0, 1, x])/12 + (36*I)*Pi*G[1, 0, 0, 1, x] - 
         (154*Pi^2*G[1, 0, 0, 1, x])/3 + (1057*G[1, 0, 1, 0, x])/12 + 
         (72*I)*Pi*G[1, 0, 1, 0, x] + (8*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (374*G[1, 0, 1, 1, x])/9 - (60*I)*Pi*G[1, 0, 1, 1, x] + 
         69*Pi^2*G[1, 0, 1, 1, x] - (49*G[1, 1, 0, 0, x])/2 - 
         (24*I)*Pi*G[1, 1, 0, 0, x] + 10*Pi^2*G[1, 1, 0, 0, x] + 
         (718*G[1, 1, 0, 1, x])/9 + (24*I)*Pi*G[1, 1, 0, 1, x] + 
         (184*Pi^2*G[1, 1, 0, 1, x])/3 + (718*G[1, 1, 1, 0, x])/9 + 
         44*Pi^2*G[1, 1, 1, 0, x] - 248*G[1, 1, 1, 1, x] - 
         25*Pi^2*G[1, 1, 1, 1, x] + 146*G[0, 0, 0, 0, 0, x] + 
         (108*I)*Pi*G[0, 0, 0, 0, 0, x] - (346*G[0, 0, 0, 0, 1, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, 0, 1, x] - (346*G[0, 0, 0, 1, 0, x])/3 - 
         (104*I)*Pi*G[0, 0, 0, 1, 0, x] - 22*G[0, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 72*G[0, 0, 1, 0, 0, x] - 
         (28*I)*Pi*G[0, 0, 1, 0, 0, x] + (146*G[0, 0, 1, 0, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 1, 0, 1, x] + (146*G[0, 0, 1, 1, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 1, 1, 0, x] + (136*G[0, 0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*G[0, 1, 0, 0, 0, x])/3 - 
         (84*I)*Pi*G[0, 1, 0, 0, 0, x] + (110*G[0, 1, 0, 0, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] + (110*G[0, 1, 0, 1, 0, x])/3 + 
         (80*I)*Pi*G[0, 1, 0, 1, 0, x] + 46*G[0, 1, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, 1, x] - 54*G[0, 1, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] + (32*G[0, 1, 1, 0, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 1, 0, 1, x] + (32*G[0, 1, 1, 1, 0, x])/3 - 
         120*G[0, 1, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (308*G[1, 0, 0, 0, 0, x])/3 + (56*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (286*G[1, 0, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (286*G[1, 0, 0, 1, 0, x])/3 - (28*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         52*G[1, 0, 0, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         36*G[1, 0, 1, 0, 0, x] - (72*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (86*G[1, 0, 1, 0, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (86*G[1, 0, 1, 1, 0, x])/3 + (44*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (166*G[1, 0, 1, 1, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (166*G[1, 1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (238*G[1, 1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (238*G[1, 1, 0, 1, 0, x])/3 - (44*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (100*G[1, 1, 0, 1, 1, x])/3 + (92*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         70*G[1, 1, 1, 0, 1, x] + (112*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         70*G[1, 1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (796*G[1, 1, 1, 1, 1, x])/3 - (140*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         92*G[0, 0, 0, 0, 0, 0, x] + 152*G[0, 0, 0, 0, 0, 1, x] + 
         152*G[0, 0, 0, 0, 1, 0, x] - 68*G[0, 0, 0, 0, 1, 1, x] - 
         24*G[0, 0, 0, 1, 0, 0, x] + 16*G[0, 0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 0, 1, 1, 0, x] - 84*G[0, 0, 0, 1, 1, 1, x] - 
         116*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, 1, 0, x] - 80*G[0, 0, 1, 0, 1, 1, x] + 
         12*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 1, 0, x] - 132*G[0, 0, 1, 1, 1, 1, x] - 
         88*G[0, 1, 0, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 0, 1, x] - 
         20*G[0, 1, 0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, 1, 1, x] + 
         112*G[0, 1, 0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, 0, 1, x] - 
         68*G[0, 1, 0, 1, 1, 0, x] + 28*G[0, 1, 0, 1, 1, 1, x] + 
         160*G[0, 1, 1, 0, 0, 0, x] - 100*G[0, 1, 1, 0, 0, 1, x] - 
         100*G[0, 1, 1, 0, 1, 0, x] + 36*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 1, 0, x] + 284*G[0, 1, 1, 1, 1, 1, x] + 
         60*G[1, 0, 0, 0, 0, 0, x] + 44*G[1, 0, 0, 0, 0, 1, x] + 
         44*G[1, 0, 0, 0, 1, 0, x] - 60*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 0, 0, x] + 36*G[1, 0, 0, 1, 0, 1, x] + 
         36*G[1, 0, 0, 1, 1, 0, x] - 132*G[1, 0, 0, 1, 1, 1, x] - 
         48*G[1, 0, 1, 0, 0, 0, x] - 44*G[1, 0, 1, 0, 0, 1, x] - 
         44*G[1, 0, 1, 0, 1, 0, x] - 44*G[1, 0, 1, 0, 1, 1, x] + 
         72*G[1, 0, 1, 1, 0, 0, x] - 84*G[1, 0, 1, 1, 0, 1, x] - 
         84*G[1, 0, 1, 1, 1, 0, x] + 324*G[1, 0, 1, 1, 1, 1, x] + 
         104*G[1, 1, 0, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 0, 1, x] - 
         40*G[1, 1, 0, 0, 1, 0, x] - 72*G[1, 1, 0, 0, 1, 1, x] - 
         52*G[1, 1, 0, 1, 0, 0, x] - 40*G[1, 1, 0, 1, 0, 1, x] - 
         40*G[1, 1, 0, 1, 1, 0, x] + 248*G[1, 1, 0, 1, 1, 1, x] + 
         64*G[1, 1, 1, 0, 0, 0, x] - 64*G[1, 1, 1, 0, 0, 1, x] - 
         64*G[1, 1, 1, 0, 1, 0, x] + 188*G[1, 1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 1, 0, x] - 
         340*G[1, 1, 1, 1, 1, 1, x] - (84017*Zeta[3])/324 - 
         ((93*I)/2)*Pi*Zeta[3] + (211*Pi^2*Zeta[3])/3 + 
         ((22*I)/3)*Pi^3*Zeta[3] + (12185*G[0, x]*Zeta[3])/54 + 
         (120*I)*Pi*G[0, x]*Zeta[3] + 16*Pi^2*G[0, x]*Zeta[3] - 
         (1109*G[1, x]*Zeta[3])/36 + (72*I)*Pi*G[1, x]*Zeta[3] + 
         (28*Pi^2*G[1, x]*Zeta[3])/3 - (124*G[0, 0, x]*Zeta[3])/3 - 
         (398*G[0, 1, x]*Zeta[3])/3 + ((148*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (644*G[1, 0, x]*Zeta[3])/3 + ((100*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (1444*G[1, 1, x]*Zeta[3])/9 - ((248*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (88*G[0, 0, 0, x]*Zeta[3])/3 + (476*G[0, 0, 1, x]*Zeta[3])/3 + 
         (164*G[0, 1, 0, x]*Zeta[3])/3 - (352*G[0, 1, 1, x]*Zeta[3])/3 - 
         8*G[1, 0, 0, x]*Zeta[3] + (184*G[1, 0, 1, x]*Zeta[3])/3 - 
         (524*G[1, 1, 0, x]*Zeta[3])/3 - (40*G[1, 1, 1, x]*Zeta[3])/3 + 
         (1453*Zeta[3]^2)/9 - (673*Zeta[5])/5 + (112*I)*Pi*Zeta[5] + 
         6*G[0, x]*Zeta[5] - 64*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((-907*I)/2)*Pi*G[1, x] + (713*Pi^2*G[1, x])/8 + 
         ((437*I)/24)*Pi^3*G[1, x] + (14*Pi^4*G[1, x])/9 + 
         ((17*I)/36)*Pi^5*G[1, x] - (192*I)*Pi*G[0, 1, x] + 
         48*Pi^2*G[0, 1, x] + ((167*I)/12)*Pi^3*G[0, 1, x] + 
         (13*Pi^4*G[0, 1, x])/36 - ((403*I)/4)*Pi*G[1, 0, x] + 
         (347*Pi^2*G[1, 0, x])/24 - ((11*I)/12)*Pi^3*G[1, 0, x] - 
         (87*Pi^4*G[1, 0, x])/20 - (907*G[1, 1, x])/2 + 
         ((1171*I)/4)*Pi*G[1, 1, x] - (1523*Pi^2*G[1, 1, x])/24 - 
         (16*I)*Pi^3*G[1, 1, x] - (143*Pi^4*G[1, 1, x])/20 - 
         (40*I)*Pi*G[0, 0, 1, x] + (41*Pi^2*G[0, 0, 1, x])/6 + 
         (4*I)*Pi^3*G[0, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, x] - 
         (37*Pi^2*G[0, 1, 0, x])/6 - ((31*I)/6)*Pi^3*G[0, 1, 0, x] - 
         192*G[0, 1, 1, x] + (88*I)*Pi*G[0, 1, 1, x] - 
         (119*Pi^2*G[0, 1, 1, x])/4 - ((29*I)/6)*Pi^3*G[0, 1, 1, x] + 
         ((177*I)/4)*Pi*G[1, 0, 0, x] + (15*Pi^2*G[1, 0, 0, x])/2 + 
         (2*I)*Pi^3*G[1, 0, 0, x] - (403*G[1, 0, 1, x])/4 + 
         (75*I)*Pi*G[1, 0, 1, x] + (61*Pi^2*G[1, 0, 1, x])/12 - 
         ((20*I)/3)*Pi^3*G[1, 0, 1, x] - (403*G[1, 1, 0, x])/4 + 
         ((15*I)/4)*Pi*G[1, 1, 0, x] + (281*Pi^2*G[1, 1, 0, x])/12 + 
         ((31*I)/6)*Pi^3*G[1, 1, 0, x] + 550*G[1, 1, 1, x] - 
         (123*I)*Pi*G[1, 1, 1, x] + (439*Pi^2*G[1, 1, 1, x])/12 + 
         ((11*I)/2)*Pi^3*G[1, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (11*I)*Pi*G[0, 0, 1, 0, x] - (19*Pi^2*G[0, 0, 1, 0, x])/3 - 
         40*G[0, 0, 1, 1, x] + (13*I)*Pi*G[0, 0, 1, 1, x] - 
         14*Pi^2*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 0, x] + 
         (46*Pi^2*G[0, 1, 0, 0, x])/3 - 48*G[0, 1, 0, 1, x] + 
         (7*I)*Pi*G[0, 1, 0, 1, x] + (247*Pi^2*G[0, 1, 0, 1, x])/6 - 
         48*G[0, 1, 1, 0, x] - (25*I)*Pi*G[0, 1, 1, 0, x] + 
         (119*Pi^2*G[0, 1, 1, 0, x])/2 + 206*G[0, 1, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, 1, x] + (109*Pi^2*G[0, 1, 1, 1, x])/2 - 
         (31*I)*Pi*G[1, 0, 0, 0, x] - 37*Pi^2*G[1, 0, 0, 0, x] + 
         (177*G[1, 0, 0, 1, x])/4 - (2*I)*Pi*G[1, 0, 0, 1, x] - 
         (296*Pi^2*G[1, 0, 0, 1, x])/3 + (177*G[1, 0, 1, 0, x])/4 + 
         (44*I)*Pi*G[1, 0, 1, 0, x] - (217*Pi^2*G[1, 0, 1, 0, x])/3 + 
         (345*G[1, 0, 1, 1, x])/4 - (11*I)*Pi*G[1, 0, 1, 1, x] - 
         (269*Pi^2*G[1, 0, 1, 1, x])/6 + (5*G[1, 1, 0, 0, x])/4 - 
         (11*I)*Pi*G[1, 1, 0, 0, x] - (250*Pi^2*G[1, 1, 0, 0, x])/3 + 
         58*G[1, 1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, 1, x] - 
         (434*Pi^2*G[1, 1, 0, 1, x])/3 + 58*G[1, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 145*Pi^2*G[1, 1, 1, 0, x] - 
         402*G[1, 1, 1, 1, x] + (10*I)*Pi*G[1, 1, 1, 1, x] - 
         (388*Pi^2*G[1, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         11*G[0, 0, 1, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         11*G[0, 0, 1, 1, 0, x] - (10*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
         (38*I)*Pi*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] - 
         46*G[0, 1, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         44*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         44*G[0, 1, 1, 1, 0, x] - (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         135*G[0, 1, 1, 1, 1, x] - (10*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (22*I)*Pi*G[1, 0, 0, 0, 0, x] - 31*G[1, 0, 0, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 0, 0, 1, x] - 31*G[1, 0, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, 1, 0, x] + 7*G[1, 0, 0, 1, 1, x] + 
         (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 53*G[1, 0, 1, 0, 0, x] - 
         (26*I)*Pi*G[1, 0, 1, 0, 0, x] - 31*G[1, 0, 1, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 1, 0, 1, x] - 31*G[1, 0, 1, 1, 0, x] + 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] - 3*G[1, 0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 57*G[1, 1, 0, 0, 0, x] + 
         (22*I)*Pi*G[1, 1, 0, 0, 0, x] - 46*G[1, 1, 0, 0, 1, x] + 
         (32*I)*Pi*G[1, 1, 0, 0, 1, x] - 46*G[1, 1, 0, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] - 
         (22*I)*Pi*G[1, 1, 0, 1, 1, x] + 19*G[1, 1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 1, 0, 0, x] - 71*G[1, 1, 1, 0, 1, x] - 
         (28*I)*Pi*G[1, 1, 1, 0, 1, x] - 71*G[1, 1, 1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 245*G[1, 1, 1, 1, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, 1, 0, x] - 10*G[0, 0, 1, 0, 1, 1, x] - 
         36*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 1, 0, x] - 44*G[0, 0, 1, 1, 1, 1, x] - 
         32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 0, 1, 1, x] + 108*G[0, 1, 0, 1, 0, 0, x] - 
         94*G[0, 1, 0, 1, 0, 1, x] - 94*G[0, 1, 0, 1, 1, 0, x] + 
         102*G[0, 1, 0, 1, 1, 1, x] + 160*G[0, 1, 1, 0, 0, 0, x] - 
         80*G[0, 1, 1, 0, 0, 1, x] - 80*G[0, 1, 1, 0, 1, 0, x] + 
         28*G[0, 1, 1, 0, 1, 1, x] + 60*G[0, 1, 1, 1, 0, 0, x] - 
         142*G[0, 1, 1, 1, 0, 1, x] - 142*G[0, 1, 1, 1, 1, 0, x] + 
         254*G[0, 1, 1, 1, 1, 1, x] + 22*G[1, 0, 0, 0, 0, 1, x] + 
         22*G[1, 0, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 0, 1, 1, x] - 
         214*G[1, 0, 0, 1, 0, 0, x] + 210*G[1, 0, 0, 1, 0, 1, x] + 
         210*G[1, 0, 0, 1, 1, 0, x] - 192*G[1, 0, 0, 1, 1, 1, x] - 
         310*G[1, 0, 1, 0, 0, 0, x] + 136*G[1, 0, 1, 0, 0, 1, x] + 
         136*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
         54*G[1, 0, 1, 1, 0, 0, x] + 104*G[1, 0, 1, 1, 0, 1, x] + 
         104*G[1, 0, 1, 1, 1, 0, x] - 224*G[1, 0, 1, 1, 1, 1, x] - 
         266*G[1, 1, 0, 0, 0, 0, x] + 108*G[1, 1, 0, 0, 0, 1, x] + 
         108*G[1, 1, 0, 0, 1, 0, x] + 28*G[1, 1, 0, 0, 1, 1, x] - 
         254*G[1, 1, 0, 1, 0, 0, x] + 326*G[1, 1, 0, 1, 0, 1, x] + 
         326*G[1, 1, 0, 1, 1, 0, x] - 342*G[1, 1, 0, 1, 1, 1, x] - 
         374*G[1, 1, 1, 0, 0, 0, x] + 228*G[1, 1, 1, 0, 0, 1, x] + 
         228*G[1, 1, 1, 0, 1, 0, x] - 14*G[1, 1, 1, 0, 1, 1, x] - 
         138*G[1, 1, 1, 1, 0, 0, x] + 396*G[1, 1, 1, 1, 0, 1, x] + 
         396*G[1, 1, 1, 1, 1, 0, x] - 804*G[1, 1, 1, 1, 1, 1, x] - 
         80*G[1, x]*Zeta[3] + (39*I)*Pi*G[1, x]*Zeta[3] + 
         (62*Pi^2*G[1, x]*Zeta[3])/3 + ((188*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         14*G[1, 0, x]*Zeta[3] + ((50*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         75*G[1, 1, x]*Zeta[3] - ((292*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         20*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] - 
         (592*G[0, 1, 1, x]*Zeta[3])/3 + 116*G[1, 0, 0, x]*Zeta[3] + 
         (452*G[1, 0, 1, x]*Zeta[3])/3 + (230*G[1, 1, 0, x]*Zeta[3])/3 + 
         664*G[1, 1, 1, x]*Zeta[3] + 170*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(1029109/3888 + (67655*Pi^2)/648 + ((77*I)/4)*Pi^3 + 
         (3883*Pi^4)/2160 - ((13*I)/45)*Pi^5 + (7327*G[0, x])/81 - 
         (82*I)*Pi*G[0, x] - (7645*Pi^2*G[0, x])/108 - ((91*I)/6)*Pi^3*
          G[0, x] - (1757*Pi^4*G[0, x])/360 - (61129*G[1, x])/324 + 
         (82*I)*Pi*G[1, x] - (13907*Pi^2*G[1, x])/108 - 
         ((5*I)/2)*Pi^3*G[1, x] - (23*Pi^4*G[1, x])/18 + (395*G[0, 0, x])/6 + 
         ((117*I)/2)*Pi*G[0, 0, x] + (131*Pi^2*G[0, 0, x])/3 + 
         ((28*I)/3)*Pi^3*G[0, 0, x] - (6209*G[0, 1, x])/27 - 
         ((15*I)/2)*Pi*G[0, 1, x] + (515*Pi^2*G[0, 1, x])/6 - 
         ((49*I)/6)*Pi^3*G[0, 1, x] - (6209*G[1, 0, x])/27 - 
         ((119*I)/2)*Pi*G[1, 0, x] + (503*Pi^2*G[1, 0, x])/6 - 
         ((13*I)/6)*Pi^3*G[1, 0, x] + (20809*G[1, 1, x])/54 + 
         ((17*I)/2)*Pi*G[1, 1, x] + (259*Pi^2*G[1, 1, x])/6 + 
         I*Pi^3*G[1, 1, x] - (262*G[0, 0, 0, x])/3 - 
         (60*I)*Pi*G[0, 0, 0, x] - (74*Pi^2*G[0, 0, 0, x])/3 + 
         (815*G[0, 0, 1, x])/6 + (36*I)*Pi*G[0, 0, 1, x] - 
         36*Pi^2*G[0, 0, 1, x] + (815*G[0, 1, 0, x])/6 + 
         (69*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/3 - 
         (149*G[0, 1, 1, x])/9 - (45*I)*Pi*G[0, 1, 1, x] + 
         (247*Pi^2*G[0, 1, 1, x])/6 - 209*G[1, 0, 0, x] + 
         (26*I)*Pi*G[1, 0, 0, x] + (4973*G[1, 0, 1, x])/18 + 
         (2*I)*Pi*G[1, 0, 1, x] + (209*Pi^2*G[1, 0, 1, x])/6 + 
         (4973*G[1, 1, 0, x])/18 - (35*I)*Pi*G[1, 1, 0, x] + 
         (211*Pi^2*G[1, 1, 0, x])/6 - (3962*G[1, 1, 1, x])/9 + 
         (7*I)*Pi*G[1, 1, 1, x] - (43*Pi^2*G[1, 1, 1, x])/6 + 
         (308*G[0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, x] - 
         (322*G[0, 0, 0, 1, x])/3 - (18*I)*Pi*G[0, 0, 0, 1, x] - 
         (322*G[0, 0, 1, 0, x])/3 - (34*I)*Pi*G[0, 0, 1, 0, x] + 
         56*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         112*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] - 
         (391*G[0, 1, 0, 1, x])/3 - (10*I)*Pi*G[0, 1, 0, 1, x] - 
         (391*G[0, 1, 1, 0, x])/3 + (26*I)*Pi*G[0, 1, 1, 0, x] + 
         (323*G[0, 1, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, x] + 
         (706*G[1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, 0, x] - 
         (364*G[1, 0, 0, 1, x])/3 - (54*I)*Pi*G[1, 0, 0, 1, x] - 
         (364*G[1, 0, 1, 0, x])/3 - (26*I)*Pi*G[1, 0, 1, 0, x] - 
         (41*G[1, 0, 1, 1, x])/3 + (76*I)*Pi*G[1, 0, 1, 1, x] - 
         2*G[1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 0, x] - 
         170*G[1, 1, 0, 1, x] + (82*I)*Pi*G[1, 1, 0, 1, x] - 
         170*G[1, 1, 1, 0, x] + (34*I)*Pi*G[1, 1, 1, 0, x] + 
         (1126*G[1, 1, 1, 1, x])/3 - (104*I)*Pi*G[1, 1, 1, 1, x] - 
         48*G[0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, 0, 1, x] + 
         96*G[0, 0, 0, 1, 0, x] - 74*G[0, 0, 0, 1, 1, x] + 
         6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
         102*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
         56*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         64*G[0, 1, 1, 0, 1, x] - 64*G[0, 1, 1, 1, 0, x] + 
         162*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         82*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] - 
         50*G[1, 0, 1, 0, 1, x] - 50*G[1, 0, 1, 1, 0, x] + 
         152*G[1, 0, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, x] - 
         56*G[1, 1, 0, 0, 1, x] - 56*G[1, 1, 0, 1, 0, x] + 
         110*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         10*G[1, 1, 1, 0, 1, x] + 10*G[1, 1, 1, 1, 0, x] - 
         70*G[1, 1, 1, 1, 1, x] + (14603*Zeta[3])/54 + (84*I)*Pi*Zeta[3] + 
         (23*Pi^2*Zeta[3])/3 - (740*G[0, x]*Zeta[3])/3 + 
         ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (1502*G[1, x]*Zeta[3])/9 - 
         ((64*I)/3)*Pi*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] + 
         32*G[0, 1, x]*Zeta[3] - 88*G[1, 0, x]*Zeta[3] + 
         (92*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-2771*Pi^2)/36 - (6*I)*Pi^3 - 
           (74*Pi^4)/45 + (551*Pi^2*G[0, x])/18 + ((4*I)/3)*Pi^3*G[0, x] + 
           (221*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi^3*G[1, x] - 
           (2771*G[0, 0, x])/18 - (12*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/
            3 + (2771*G[0, 1, x])/18 + (12*I)*Pi*G[0, 1, x] + 
           4*Pi^2*G[0, 1, x] + (2771*G[1, 0, x])/18 + (12*I)*Pi*G[1, 0, x] + 
           (14*Pi^2*G[1, 0, x])/3 - (2771*G[1, 1, x])/18 - 
           (12*I)*Pi*G[1, 1, x] + Pi^2*G[1, 1, x] + (358*G[0, 0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, 0, x] - (220*G[0, 0, 1, x])/3 + 
           (16*I)*Pi*G[0, 0, 1, x] - (220*G[0, 1, 0, x])/3 - 
           (8*I)*Pi*G[0, 1, 0, x] + (82*G[0, 1, 1, x])/3 - 
           (16*I)*Pi*G[0, 1, 1, x] - 9*G[1, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 0, x] - 37*G[1, 0, 1, x] - 
           (16*I)*Pi*G[1, 0, 1, x] - 37*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] + 83*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 
           20*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
           10*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
           10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] - 
           (193*Zeta[3])/3 - (24*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3] + 
           14*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-313*I)/2)*Pi*G[1, x] + 
           (97*Pi^2*G[1, x])/4 + (5*I)*Pi^3*G[1, x] + (35*Pi^4*G[1, x])/9 - 
           (70*I)*Pi*G[0, 1, x] + (91*Pi^2*G[0, 1, x])/6 + 
           ((19*I)/2)*Pi^3*G[0, 1, x] - ((111*I)/2)*Pi*G[1, 0, x] + 
           (19*Pi^2*G[1, 0, x])/6 + ((5*I)/6)*Pi^3*G[1, 0, x] - 
           (313*G[1, 1, x])/2 + ((251*I)/2)*Pi*G[1, 1, x] - 
           (94*Pi^2*G[1, 1, x])/3 - ((31*I)/3)*Pi^3*G[1, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, x] + 4*Pi^2*G[0, 0, 1, x] - 
           (23*I)*Pi*G[0, 1, 0, x] - (35*Pi^2*G[0, 1, 0, x])/3 - 
           70*G[0, 1, 1, x] + (31*I)*Pi*G[0, 1, 1, x] - 
           (65*Pi^2*G[0, 1, 1, x])/2 + (22*I)*Pi*G[1, 0, 0, x] + 
           (74*Pi^2*G[1, 0, 0, x])/3 - (111*G[1, 0, 1, x])/2 + 
           (18*I)*Pi*G[1, 0, 1, x] + (109*Pi^2*G[1, 0, 1, x])/2 - 
           (111*G[1, 1, 0, x])/2 + I*Pi*G[1, 1, 0, x] + 
           (421*Pi^2*G[1, 1, 0, x])/6 + 221*G[1, 1, 1, x] - 
           (41*I)*Pi*G[1, 1, 1, x] + (533*Pi^2*G[1, 1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, x] - 
           8*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 0, 0, x] - 23*G[0, 1, 0, 1, x] + 
           (2*I)*Pi*G[0, 1, 0, 1, x] - 23*G[0, 1, 1, 0, x] - 
           (18*I)*Pi*G[0, 1, 1, 0, x] + 73*G[0, 1, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
           22*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
           22*G[1, 0, 1, 0, x] + (18*I)*Pi*G[1, 0, 1, 0, x] + 
           23*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           22*G[1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 0, x] + 
           50*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
           50*G[1, 1, 1, 0, x] + (6*I)*Pi*G[1, 1, 1, 0, x] - 
           164*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] + 
           2*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 1, x] - 
           6*G[0, 0, 1, 1, 0, x] + 14*G[0, 0, 1, 1, 1, x] + 
           24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
           8*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] + 
           68*G[0, 1, 1, 0, 1, x] + 68*G[0, 1, 1, 1, 0, x] - 
           122*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
           12*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
           148*G[1, 0, 1, 0, 0, x] - 138*G[1, 0, 1, 0, 1, x] - 
           138*G[1, 0, 1, 1, 0, x] + 116*G[1, 0, 1, 1, 1, x] + 
           180*G[1, 1, 0, 0, 0, x] - 104*G[1, 1, 0, 0, 1, x] - 
           104*G[1, 1, 0, 1, 0, x] - 6*G[1, 1, 0, 1, 1, x] + 
           140*G[1, 1, 1, 0, 0, x] - 242*G[1, 1, 1, 0, 1, x] - 
           242*G[1, 1, 1, 1, 0, x] + 426*G[1, 1, 1, 1, 1, x] + 
           (12*I)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] - 
           32*G[1, 0, x]*Zeta[3] - 316*G[1, 1, x]*Zeta[3]) - 70*Zeta[5] + 
         RATIO[(1 - x)^(-1)]*(-1029109/3888 - (14015*Pi^2)/648 - 
           ((91*I)/12)*Pi^3 + (4517*Pi^4)/2160 + ((13*I)/45)*Pi^5 - 
           (5824*G[0, x])/81 - ((163*I)/2)*Pi*G[0, x] + (4261*Pi^2*G[0, x])/
            108 + (16*I)*Pi^3*G[0, x] + (1757*Pi^4*G[0, x])/360 + 
           (55117*G[1, x])/324 + (1549*Pi^2*G[1, x])/54 + 
           (12*I)*Pi^3*G[1, x] + (21*Pi^4*G[1, x])/10 - (163*G[0, 0, x])/2 - 
           ((9*I)/2)*Pi*G[0, 0, x] - 19*Pi^2*G[0, 0, x] - 
           ((28*I)/3)*Pi^3*G[0, 0, x] + (2096*G[0, 1, x])/27 + 
           ((71*I)/2)*Pi*G[0, 1, x] - (137*Pi^2*G[0, 1, x])/6 + 
           ((53*I)/3)*Pi^3*G[0, 1, x] + (2096*G[1, 0, x])/27 - 
           (31*I)*Pi*G[1, 0, x] - (205*Pi^2*G[1, 0, x])/6 + 
           (3*I)*Pi^3*G[1, 0, x] - (3956*G[1, 1, x])/27 - 
           (55*Pi^2*G[1, 1, x])/2 - ((34*I)/3)*Pi^3*G[1, 1, x] + 
           (268*G[0, 0, 0, x])/3 + (48*I)*Pi*G[0, 0, 0, x] + 
           (74*Pi^2*G[0, 0, 0, x])/3 - (515*G[0, 0, 1, x])/6 - 
           (36*I)*Pi*G[0, 0, 1, x] + 40*Pi^2*G[0, 0, 1, x] - 
           (515*G[0, 1, 0, x])/6 - (72*I)*Pi*G[0, 1, 0, x] + 
           (14*Pi^2*G[0, 1, 0, x])/3 + (374*G[0, 1, 1, x])/9 + 
           (60*I)*Pi*G[0, 1, 1, x] - (173*Pi^2*G[0, 1, 1, x])/3 - 
           31*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] + 
           (2*Pi^2*G[1, 0, 0, x])/3 - (718*G[1, 0, 1, x])/9 - 
           (24*I)*Pi*G[1, 0, 1, x] - (133*Pi^2*G[1, 0, 1, x])/3 - 
           (718*G[1, 1, 0, x])/9 - 37*Pi^2*G[1, 1, 0, x] + 
           (1514*G[1, 1, 1, x])/9 + 16*Pi^2*G[1, 1, 1, x] - 
           (308*G[0, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 0, 0, 0, x] + 
           (286*G[0, 0, 0, 1, x])/3 + (20*I)*Pi*G[0, 0, 0, 1, x] + 
           (286*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] - 
           52*G[0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 1, 1, x] + 
           36*G[0, 1, 0, 0, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
           (86*G[0, 1, 0, 1, x])/3 + (12*I)*Pi*G[0, 1, 0, 1, x] - 
           (86*G[0, 1, 1, 0, x])/3 - (44*I)*Pi*G[0, 1, 1, 0, x] + 
           (166*G[0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, 1, x] - 
           (166*G[1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 0, 0, 0, x] + 
           (238*G[1, 0, 0, 1, x])/3 + (52*I)*Pi*G[1, 0, 0, 1, x] + 
           (238*G[1, 0, 1, 0, x])/3 + (44*I)*Pi*G[1, 0, 1, 0, x] - 
           (100*G[1, 0, 1, 1, x])/3 - (80*I)*Pi*G[1, 0, 1, 1, x] + 
           70*G[1, 1, 0, 1, x] - (84*I)*Pi*G[1, 1, 0, 1, x] + 
           70*G[1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 0, x] - 
           (586*G[1, 1, 1, 1, x])/3 + (112*I)*Pi*G[1, 1, 1, 1, x] + 
           48*G[0, 0, 0, 0, 0, x] - 96*G[0, 0, 0, 0, 1, x] - 
           96*G[0, 0, 0, 1, 0, x] + 76*G[0, 0, 0, 1, 1, x] - 
           12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
           116*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] + 
           36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
           48*G[0, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 0, 0, x] + 
           84*G[0, 1, 1, 0, 1, x] + 84*G[0, 1, 1, 1, 0, x] - 
           236*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, x] + 
           84*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 0, x] + 
           56*G[1, 0, 1, 0, 1, x] + 56*G[1, 0, 1, 1, 0, x] - 
           180*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] + 
           48*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] - 
           116*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 1, x] - 
           12*G[1, 1, 1, 1, 0, x] + 160*G[1, 1, 1, 1, 1, x] - 
           (10931*Zeta[3])/54 - (72*I)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/3 + 
           (644*G[0, x]*Zeta[3])/3 - ((100*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (46*G[1, x]*Zeta[3])/9 + ((100*I)/3)*Pi*G[1, x]*Zeta[3] - 
           48*G[0, 0, x]*Zeta[3] - 40*G[0, 1, x]*Zeta[3] + 
           104*G[1, 0, x]*Zeta[3] - (32*G[1, 1, x]*Zeta[3])/3 + 
           70*Zeta[5]))))) + DD[i1, i2]*DD[i3, i4]*
  (-30659/324 - ((1252*I)/27)*Pi - (1241*Pi^2)/108 + ((5*I)/18)*Pi^3 + 
   (137*Pi^4)/180 - (808*G[0, x])/27 + (4*I)*Pi*G[0, x] + 12*Pi^2*G[0, x] - 
   ((8*I)/3)*Pi^3*G[0, x] + (1130*G[1, x])/27 + ((139*I)/9)*Pi*G[1, x] + 
   (49*Pi^2*G[1, x])/3 + ((3*I)/2)*Pi^3*G[1, x] - (2*I)*Pi*G[0, 0, x] - 
   (8*Pi^2*G[0, 0, x])/3 + (356*G[0, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, x] + 
   (16*Pi^2*G[0, 1, x])/3 + (356*G[1, 0, x])/9 - (2*I)*Pi*G[1, 0, x] + 
   4*Pi^2*G[1, 0, x] - (461*G[1, 1, x])/9 - ((46*I)/3)*Pi*G[1, 1, x] - 
   (17*Pi^2*G[1, 1, x])/2 + (44*G[0, 0, 0, x])/3 - (50*G[0, 0, 1, x])/3 - 
   (2*I)*Pi*G[0, 0, 1, x] - (50*G[0, 1, 0, x])/3 + (2*I)*Pi*G[0, 1, 0, x] + 
   (16*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 22*G[1, 0, 0, x] - 
   (2*I)*Pi*G[1, 0, 0, x] - 46*G[1, 0, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 
   46*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (173*G[1, 1, 1, x])/3 + 
   (2*I)*Pi*G[1, 1, 1, x] - 10*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
   6*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 1, x] - 
   10*G[1, 0, 1, 0, x] + 22*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 
   20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
   Log[mu2/s]^4*(1 - RATIO[(1 - x)^(-1)]) + 
   Log[mu2/s]^3*(10/9 + (6*I)*Pi + 4*G[0, x] - 2*G[1, x] + 
     (-10/9 - (6*I)*Pi - 4*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
   Log[mu2/s]^2*(-151/18 - I*Pi - 7*Pi^2 - 10*G[0, x] + (4*I)*Pi*G[0, x] + 
     (17*G[1, x])/3 - (7*I)*Pi*G[1, x] - 4*G[0, 0, x] - 4*G[0, 1, x] - 
     4*G[1, 0, x] + 3*G[1, 1, x] + (151/18 + (4*I)*Pi + 7*Pi^2 + 10*G[0, x] - 
       (4*I)*Pi*G[0, x] - (8*G[1, x])/3 + (10*I)*Pi*G[1, x] + 4*G[0, 0, x] + 
       4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[(1 - x)^(-1)] + 
     ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])*RATIO[x^(-1)]) + 
   (10*Pi^2 + 20*G[0, 0, x] - 20*G[0, 1, x] - 20*G[1, 0, x] + 20*G[1, 1, x])*
    RATIO[x] - (125*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] + 
   Log[mu2/s]*(-1574/27 - ((227*I)/9)*Pi - (155*Pi^2)/18 - ((11*I)/3)*Pi^3 - 
     (320*G[0, x])/9 + (2*I)*Pi*G[0, x] - (10*Pi^2*G[0, x])/3 + 
     (244*G[1, x])/9 + ((19*I)/3)*Pi*G[1, x] + (23*Pi^2*G[1, x])/3 + 
     22*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 22*G[1, 0, x] - 
     (6*I)*Pi*G[1, 0, x] - 27*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
     8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
     6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
     (((-17*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
       (2*I)*Pi*G[1, 0, x] - (17*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 
       2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*
      RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(1574/27 + ((176*I)/9)*Pi + 
       (47*Pi^2)/18 + ((11*I)/3)*Pi^3 + (320*G[0, x])/9 + 
       (10*Pi^2*G[0, x])/3 - (295*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
       (41*Pi^2*G[1, x])/3 - 20*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] - 
       20*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] + (52*G[1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + 
       8*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 
       8*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 2*Zeta[3]) + 2*Zeta[3]) + 
   RATIO[x^(-1)]*(((-112*I)/9)*Pi*G[1, x] + (26*Pi^2*G[1, x])/9 - 
     ((13*I)/6)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
     (14*Pi^2*G[1, 0, x])/3 - (112*G[1, 1, x])/9 + ((2*I)/3)*Pi*G[1, 1, x] + 
     (77*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] + 
     (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] - 
     (2*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + (19*G[1, 1, 1, x])/3 - 
     (10*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
     2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
     2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
     28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
     22*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(30659/324 + ((808*I)/27)*Pi + 
     (833*Pi^2)/108 - ((22*I)/9)*Pi^3 - (137*Pi^4)/180 + (808*G[0, x])/27 - 
     (22*Pi^2*G[0, x])/3 + ((8*I)/3)*Pi^3*G[0, x] - (1574*G[1, x])/27 - 
     ((176*I)/9)*Pi*G[1, x] - (47*Pi^2*G[1, x])/18 - 
     ((11*I)/3)*Pi^3*G[1, x] + (8*Pi^2*G[0, 0, x])/3 - (320*G[0, 1, x])/9 - 
     ((44*I)/3)*Pi*G[0, 1, x] - (22*Pi^2*G[0, 1, x])/3 - (320*G[1, 0, x])/9 - 
     (10*Pi^2*G[1, 0, x])/3 + (439*G[1, 1, x])/9 + (8*I)*Pi*G[1, 1, x] + 
     (40*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 + (44*G[0, 0, 1, x])/3 + 
     (44*G[0, 1, 0, x])/3 - (28*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + 
     20*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 20*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, x] - (88*G[1, 1, 1, x])/3 - 
     (12*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
     8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
     8*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
     24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
     (73*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 
     2*G[1, x]*Zeta[3]) + Nf^2*(-100/81 + (40*G[1, x])/27 - 
     (8*G[1, 1, x])/9 + Log[mu2/s]^2*(-4/9 + (4*RATIO[(1 - x)^(-1)])/9) + 
     (100/81 - (40*G[1, x])/27 + (8*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]*(-40/27 + (8*G[1, x])/9 + (40/27 - (8*G[1, x])/9)*
        RATIO[(1 - x)^(-1)]) + e*(-1120/243 + (10*Pi^2)/81 + 
       (424*G[1, x])/81 - (2*Pi^2*G[1, x])/27 - (40*G[1, 1, x])/9 + 
       (8*G[1, 1, 1, x])/3 + Log[mu2/s]^3*(-4/9 + (4*RATIO[(1 - x)^(-1)])/
          9) + (1120/243 - (10*Pi^2)/81 - (424*G[1, x])/81 + 
         (2*Pi^2*G[1, x])/27 + (40*G[1, 1, x])/9 - (8*G[1, 1, 1, x])/3)*
        RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(-20/9 + (4*G[1, x])/3 + 
         (20/9 - (4*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]*(-424/81 + (2*Pi^2)/27 + (40*G[1, x])/9 - 
         (8*G[1, 1, x])/3 + (424/81 - (2*Pi^2)/27 - (40*G[1, x])/9 + 
           (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)])) + 
     e^2*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + (1184*G[1, x])/81 - 
       (10*Pi^2*G[1, x])/27 - (1072*G[1, 1, x])/81 + (2*Pi^2*G[1, 1, x])/9 + 
       (280*G[1, 1, 1, x])/27 - (56*G[1, 1, 1, 1, x])/9 + 
       Log[mu2/s]^4*(-7/27 + (7*RATIO[(1 - x)^(-1)])/27) + 
       Log[mu2/s]^3*(-140/81 + (28*G[1, x])/27 + (140/81 - (28*G[1, x])/27)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-536/81 + Pi^2/9 + 
         (140*G[1, x])/27 - (28*G[1, 1, x])/9 + 
         (536/81 - Pi^2/9 - (140*G[1, x])/27 + (28*G[1, 1, x])/9)*
          RATIO[(1 - x)^(-1)]) + (280*Zeta[3])/81 - (56*G[1, x]*Zeta[3])/27 + 
       Log[mu2/s]*(-1184/81 + (10*Pi^2)/27 + (1072*G[1, x])/81 - 
         (2*Pi^2*G[1, x])/9 - (280*G[1, 1, x])/27 + (56*G[1, 1, 1, x])/9 + 
         RATIO[(1 - x)^(-1)]*(1184/81 - (10*Pi^2)/27 - (1072*G[1, x])/81 + 
           (2*Pi^2*G[1, x])/9 + (280*G[1, 1, x])/27 - (56*G[1, 1, 1, x])/9 - 
           (56*Zeta[3])/27) + (56*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        (3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[1, x])/81 + 
         (10*Pi^2*G[1, x])/27 + (1072*G[1, 1, x])/81 - (2*Pi^2*G[1, 1, x])/
          9 - (280*G[1, 1, 1, x])/27 + (56*G[1, 1, 1, 1, x])/9 - 
         (280*Zeta[3])/81 + (56*G[1, x]*Zeta[3])/27))) + 
   e*(-792047/1944 - ((10874*I)/81)*Pi - (5281*Pi^2)/324 + 
     ((397*I)/54)*Pi^3 + (193*Pi^4)/540 + ((457*I)/180)*Pi^5 - 
     (6008*G[0, x])/81 + (16*I)*Pi*G[0, x] + (1358*Pi^2*G[0, x])/27 + 
     (I/2)*Pi^3*G[0, x] + (148*Pi^4*G[0, x])/45 + (33599*G[1, x])/162 + 
     ((605*I)/27)*Pi*G[1, x] + (6941*Pi^2*G[1, x])/108 - 
     ((40*I)/9)*Pi^3*G[1, x] - (367*Pi^4*G[1, x])/180 - G[0, 0, x]/6 - 
     (7*I)*Pi*G[0, 0, x] - (179*Pi^2*G[0, 0, x])/6 + 
     ((8*I)/3)*Pi^3*G[0, 0, x] + (4979*G[0, 1, x])/54 + 
     ((578*I)/9)*Pi*G[0, 1, x] - (562*Pi^2*G[0, 1, x])/9 + 
     ((34*I)/3)*Pi^3*G[0, 1, x] + (4979*G[1, 0, x])/54 - 
     (I/2)*Pi*G[1, 0, x] - (289*Pi^2*G[1, 0, x])/6 + 
     ((55*I)/6)*Pi^3*G[1, 0, x] - (5245*G[1, 1, x])/27 - 
     ((359*I)/6)*Pi*G[1, 1, x] - (259*Pi^2*G[1, 1, x])/9 - 
     (2*I)*Pi^3*G[1, 1, x] + (431*G[0, 0, 0, x])/6 + (6*I)*Pi*G[0, 0, 0, x] + 
     (38*Pi^2*G[0, 0, 0, x])/3 - (461*G[0, 0, 1, x])/6 + 
     (I/6)*Pi*G[0, 0, 1, x] + (41*Pi^2*G[0, 0, 1, x])/3 - 
     (461*G[0, 1, 0, x])/6 - (5*I)*Pi*G[0, 1, 0, x] - 
     (35*Pi^2*G[0, 1, 0, x])/3 + (313*G[0, 1, 1, x])/6 - 
     (14*I)*Pi*G[0, 1, 1, x] - (47*Pi^2*G[0, 1, 1, x])/3 + 80*G[1, 0, 0, x] - 
     (3*I)*Pi*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 0, x])/3 - 
     (3049*G[1, 0, 1, x])/18 - (7*I)*Pi*G[1, 0, 1, x] - 
     (83*Pi^2*G[1, 0, 1, x])/6 - (3049*G[1, 1, 0, x])/18 + 
     (4*I)*Pi*G[1, 1, 0, x] - (11*Pi^2*G[1, 1, 0, x])/2 + 
     (4247*G[1, 1, 1, x])/18 + (17*I)*Pi*G[1, 1, 1, x] + 
     (163*Pi^2*G[1, 1, 1, x])/6 - (503*G[0, 0, 0, 0, x])/6 - 
     (4*I)*Pi*G[0, 0, 0, 0, x] + (259*G[0, 0, 0, 1, x])/6 + 
     (259*G[0, 0, 1, 0, x])/6 - (10*I)*Pi*G[0, 0, 1, 0, x] + 
     (23*G[0, 0, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 1, 1, x] - 
     50*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
     (287*G[0, 1, 0, 1, x])/3 - (12*I)*Pi*G[0, 1, 0, 1, x] + 
     (287*G[0, 1, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 1, 0, x] - 
     (367*G[0, 1, 1, 1, x])/3 + (36*I)*Pi*G[0, 1, 1, 1, x] - 
     (410*G[1, 0, 0, 0, x])/3 + (10*I)*Pi*G[1, 0, 0, 0, x] + 
     (269*G[1, 0, 0, 1, x])/3 - (10*I)*Pi*G[1, 0, 0, 1, x] + 
     (269*G[1, 0, 1, 0, x])/3 - (8*I)*Pi*G[1, 0, 1, 0, x] + 
     (49*G[1, 0, 1, 1, x])/3 + (18*I)*Pi*G[1, 0, 1, 1, x] - 
     13*G[1, 1, 0, 0, x] + (10*I)*Pi*G[1, 1, 0, 0, x] + 
     130*G[1, 1, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, 1, x] + 
     130*G[1, 1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 0, x] - 
     (802*G[1, 1, 1, 1, x])/3 - (18*I)*Pi*G[1, 1, 1, 1, x] - 
     20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] + 
     32*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
     2*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
     16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
     10*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
     28*G[0, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 0, x] - 
     26*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 0, x] + 
     34*G[1, 0, 0, 0, 1, x] + 34*G[1, 0, 0, 1, 0, x] - 
     16*G[1, 0, 0, 1, 1, x] + 22*G[1, 0, 1, 0, 0, x] - 
     2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 38*G[1, 0, 1, 1, 1, x] + 
     14*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
     24*G[1, 1, 0, 1, 0, x] - 94*G[1, 1, 0, 1, 1, x] + 
     18*G[1, 1, 1, 0, 0, x] - 94*G[1, 1, 1, 0, 1, x] - 
     94*G[1, 1, 1, 1, 0, x] + 140*G[1, 1, 1, 1, 1, x] + 
     Log[mu2/s]^5*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
     Log[mu2/s]^4*(37/36 + (5*I)*Pi + (10*G[0, x])/3 - (5*G[1, x])/3 + 
       (-37/36 - (5*I)*Pi - (10*G[0, x])/3 + (5*G[1, x])/3)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-67/18 - (68*Pi^2)/9 - 
       10*G[0, x] + (4*I)*Pi*G[0, x] + (53*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
       4*G[0, 0, x] - (16*G[0, 1, x])/3 - (16*G[1, 0, x])/3 + 4*G[1, 1, x] + 
       (67/18 + (4*I)*Pi + (68*Pi^2)/9 + 10*G[0, x] - (4*I)*Pi*G[0, x] - 
         (17*G[1, x])/9 + (12*I)*Pi*G[1, x] + 4*G[0, 0, x] + 
         (16*G[0, 1, x])/3 + (16*G[1, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) + (211*Zeta[3])/6 + 
     ((141*I)/2)*Pi*Zeta[3] + (599*Pi^2*Zeta[3])/18 + 
     (1063*G[0, x]*Zeta[3])/6 - (88*I)*Pi*G[0, x]*Zeta[3] + 
     (110*G[1, x]*Zeta[3])/9 - (20*I)*Pi*G[1, x]*Zeta[3] - 
     4*G[0, 0, x]*Zeta[3] - (82*G[0, 1, x]*Zeta[3])/3 + 
     (68*G[1, 0, x]*Zeta[3])/3 - 14*G[1, 1, x]*Zeta[3] + 
     RATIO[x]*((2051*Pi^2)/36 + (121*Pi^4)/90 - (202*Pi^2*G[0, x])/9 + 
       ((2*I)/3)*Pi^3*G[0, x] - (215*Pi^2*G[1, x])/9 + 
       ((4*I)/3)*Pi^3*G[1, x] + (2051*G[0, 0, x])/18 + 2*Pi^2*G[0, 0, x] - 
       (2051*G[0, 1, x])/18 - (13*Pi^2*G[0, 1, x])/3 - (2051*G[1, 0, x])/18 - 
       3*Pi^2*G[1, 0, x] + (2051*G[1, 1, x])/18 + (13*Pi^2*G[1, 1, x])/3 - 
       (272*G[0, 0, 0, x])/3 + 42*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 
       42*G[0, 1, 0, x] + (20*G[0, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, x] - 
       2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + (152*G[1, 0, 1, x])/3 + 
       (20*I)*Pi*G[1, 0, 1, x] + (152*G[1, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, x] - (298*G[1, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 44*Zeta[3] + 
       (20*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((-2557*I)/54)*Pi*G[1, x] + (1241*Pi^2*G[1, x])/54 + 
       (4*I)*Pi^3*G[1, x] + (9*Pi^4*G[1, x])/10 + ((397*I)/18)*Pi*
        G[0, 1, x] - (37*Pi^2*G[0, 1, x])/9 - ((19*I)/3)*Pi^3*G[0, 1, x] - 
       ((7*I)/2)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/3 + 
       (I/2)*Pi^3*G[1, 0, x] - (2557*G[1, 1, x])/54 - 
       ((347*I)/18)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/9 + 
       (8*I)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 
       (5*I)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/3 + 
       (397*G[0, 1, 1, x])/18 - ((10*I)/3)*Pi*G[0, 1, 1, x] + 
       18*Pi^2*G[0, 1, 1, x] + (7*I)*Pi*G[1, 0, 0, x] - 
       (41*Pi^2*G[1, 0, 0, x])/3 - (7*G[1, 0, 1, x])/2 + 
       ((35*I)/3)*Pi*G[1, 0, 1, x] - (115*Pi^2*G[1, 0, 1, x])/6 - 
       (7*G[1, 1, 0, x])/2 - (18*I)*Pi*G[1, 1, 0, x] - 
       (217*Pi^2*G[1, 1, 0, x])/6 + (215*G[1, 1, 1, x])/18 - 
       (31*I)*Pi*G[1, 1, 1, x] - (325*Pi^2*G[1, 1, 1, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
       3*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + 5*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 0, x] - (35*G[0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
       7*G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, x] + (11*G[1, 0, 1, 1, x])/3 - 
       (14*I)*Pi*G[1, 0, 1, 1, x] - 27*G[1, 1, 0, 0, x] + 
       (10*I)*Pi*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
       (54*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
       2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 0, 0, x] - 
       36*G[0, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 0, x] + 
       42*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 1, x] + 
       6*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] - 
       74*G[1, 0, 1, 0, 0, x] + 70*G[1, 0, 1, 0, 1, x] + 
       70*G[1, 0, 1, 1, 0, x] - 74*G[1, 0, 1, 1, 1, x] - 
       90*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
       56*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] - 
       78*G[1, 1, 1, 0, 0, x] + 138*G[1, 1, 1, 0, 1, x] + 
       138*G[1, 1, 1, 1, 0, x] - 148*G[1, 1, 1, 1, 1, x] - 
       (122*G[1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, x]*Zeta[3] - 
       22*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] + 
       158*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^2*(-3497/54 - ((166*I)/9)*Pi - 
       (529*Pi^2)/36 - ((23*I)/3)*Pi^3 - (337*G[0, x])/9 + (3*I)*Pi*G[0, x] - 
       8*Pi^2*G[0, x] + (181*G[1, x])/6 + (11*I)*Pi*G[1, x] + 
       (23*Pi^2*G[1, x])/2 + 33*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] + 
       33*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] - (119*G[1, 1, x])/3 + 
       (12*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 
       16*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 
       5*G[1, 0, 1, x] - 5*G[1, 1, 0, x] + 5*G[1, 1, 1, x] + 
       ((-7*I)*Pi*G[1, x] - (21*Pi^2*G[1, x])/2 + (6*I)*Pi*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] - 7*G[1, 1, x] + 6*G[0, 1, 1, x] + 
         3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 15*G[1, 1, 1, x])*
        RATIO[x^(-1)] + (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
         2*G[1, 1, x])*RATIO[x] - (10*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (3497/54 + ((130*I)/9)*Pi + (151*Pi^2)/36 + ((23*I)/3)*Pi^3 + 
         (346*G[0, x])/9 + 8*Pi^2*G[0, x] - (211*G[1, x])/6 - 
         (12*I)*Pi*G[1, x] - 22*Pi^2*G[1, x] - 30*G[0, 1, x] + 
         (18*I)*Pi*G[0, 1, x] - 30*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
         (71*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
         12*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         20*G[1, 1, 1, x] + (10*Zeta[3])/3)) + 
     Log[mu2/s]*(-43331/162 - ((4379*I)/54)*Pi - (3013*Pi^2)/108 + 
       (I/9)*Pi^3 + (407*Pi^4)/90 - (2053*G[0, x])/27 + (12*I)*Pi*G[0, x] + 
       (100*Pi^2*G[0, x])/3 - ((26*I)/3)*Pi^3*G[0, x] + (6721*G[1, x])/54 + 
       ((137*I)/6)*Pi*G[1, x] + (107*Pi^2*G[1, x])/3 + 
       ((16*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 
       (2*Pi^2*G[0, 0, x])/3 + (800*G[0, 1, x])/9 + (28*I)*Pi*G[0, 1, x] + 
       (59*Pi^2*G[0, 1, x])/3 + (800*G[1, 0, x])/9 - (3*I)*Pi*G[1, 0, x] + 
       11*Pi^2*G[1, 0, x] - (2275*G[1, 1, x])/18 - (38*I)*Pi*G[1, 1, x] - 
       25*Pi^2*G[1, 1, x] + (140*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
       (152*G[0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] - 
       (152*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] + 
       (38*G[0, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, x] + 44*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, x] - 113*G[1, 0, 1, x] + (20*I)*Pi*G[1, 0, 1, x] - 
       113*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 0, x] + (463*G[1, 1, 1, x])/3 - 
       (2*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 
       18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 34*G[0, 1, 1, 1, x] - 
       28*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] + 58*G[1, 0, 1, 1, x] - 
       28*G[1, 1, 0, 0, x] + 52*G[1, 1, 0, 1, x] + 52*G[1, 1, 1, 0, x] - 
       64*G[1, 1, 1, 1, x] + ((73*Pi^2)/3 - I*Pi^3 + Pi^2*G[0, x] + 
         (146*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] - (146*G[0, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, x] - (146*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] + 
         (146*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] - 
       (350*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - (44*G[0, x]*Zeta[3])/3 + 
       (28*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-499*I)/18)*Pi*G[1, x] + 
         (101*Pi^2*G[1, x])/18 - ((22*I)/3)*Pi^3*G[1, x] + 
         ((10*I)/3)*Pi*G[0, 1, x] - 11*Pi^2*G[0, 1, x] + I*Pi*G[1, 0, x] + 
         (25*Pi^2*G[1, 0, x])/3 - (499*G[1, 1, x])/18 + (8*I)*Pi*G[1, 1, x] + 
         (101*Pi^2*G[1, 1, x])/3 + (6*I)*Pi*G[0, 1, 0, x] + 
         (10*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + G[1, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 1, x] + G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] + 
         21*G[1, 1, 1, x] - (26*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 18*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 
         60*G[1, 1, 0, 1, x] - 60*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] - 
         44*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(43331/162 + 
         ((1072*I)/27)*Pi + (1531*Pi^2)/108 - ((67*I)/9)*Pi^3 - 
         (407*Pi^4)/90 + (1936*G[0, x])/27 - 25*Pi^2*G[0, x] + 
         ((26*I)/3)*Pi^3*G[0, x] - (4361*G[1, x])/27 - 
         ((260*I)/9)*Pi*G[1, x] - (133*Pi^2*G[1, x])/18 - 
         ((38*I)/3)*Pi^3*G[1, x] + (2*Pi^2*G[0, 0, x])/3 - 
         (692*G[0, 1, x])/9 - ((122*I)/3)*Pi*G[0, 1, x] - 
         (92*Pi^2*G[0, 1, x])/3 - (692*G[1, 0, x])/9 - (32*Pi^2*G[1, 0, x])/
          3 + (355*G[1, 1, x])/3 + (24*I)*Pi*G[1, 1, x] + 
         (128*Pi^2*G[1, 1, x])/3 - (140*G[0, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, x] + (140*G[0, 0, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 1, x] + (140*G[0, 1, 0, x])/3 - 
         (82*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] + 60*G[1, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 1, x] + 60*G[1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 0, x] - (250*G[1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
         8*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 
         68*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 64*G[1, 1, 0, 1, x] - 
         64*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] - (46*Zeta[3])/9 - 
         (8*I)*Pi*Zeta[3] + (44*G[0, x]*Zeta[3])/3 - (16*G[1, x]*Zeta[3])/
          3)) + RATIO[(1 - x)^(-1)]*(792047/1944 + ((4856*I)/81)*Pi + 
       (2183*Pi^2)/162 - ((266*I)/27)*Pi^3 + (293*Pi^4)/540 - 
       ((457*I)/180)*Pi^5 + (4856*G[0, x])/81 + (10*I)*Pi*G[0, x] - 
       (926*Pi^2*G[0, x])/27 - (148*Pi^4*G[0, x])/45 - (43331*G[1, x])/162 - 
       ((1072*I)/27)*Pi*G[1, x] - (1387*Pi^2*G[1, x])/108 + 
       ((67*I)/9)*Pi^3*G[1, x] + (161*Pi^4*G[1, x])/36 + 10*G[0, 0, x] - 
       (4*I)*Pi*G[0, 0, x] + (97*Pi^2*G[0, 0, x])/6 - 
       ((8*I)/3)*Pi^3*G[0, 0, x] - (1936*G[0, 1, x])/27 - 
       ((148*I)/3)*Pi*G[0, 1, x] + (265*Pi^2*G[0, 1, x])/6 - 
       ((53*I)/3)*Pi^3*G[0, 1, x] - (1936*G[1, 0, x])/27 + 
       25*Pi^2*G[1, 0, x] - ((26*I)/3)*Pi^3*G[1, 0, x] + 
       (5225*G[1, 1, x])/27 + ((260*I)/9)*Pi*G[1, 1, x] + 
       (115*Pi^2*G[1, 1, x])/18 + (10*I)*Pi^3*G[1, 1, x] - 
       (208*G[0, 0, 0, x])/3 - (38*Pi^2*G[0, 0, 0, x])/3 + 
       (196*G[0, 0, 1, x])/3 - ((115*I)/6)*Pi*G[0, 0, 1, x] - 
       (44*Pi^2*G[0, 0, 1, x])/3 + (196*G[0, 1, 0, x])/3 + 
       (46*Pi^2*G[0, 1, 0, x])/3 - (340*G[0, 1, 1, x])/9 + 
       ((14*I)/3)*Pi*G[0, 1, 1, x] + (77*Pi^2*G[0, 1, 1, x])/3 + 
       (2*Pi^2*G[1, 0, 0, x])/3 + (692*G[1, 0, 1, x])/9 + 
       ((122*I)/3)*Pi*G[1, 0, 1, x] + (80*Pi^2*G[1, 0, 1, x])/3 + 
       (692*G[1, 1, 0, x])/9 + (16*Pi^2*G[1, 1, 0, x])/3 - 
       (499*G[1, 1, 1, x])/3 - (24*I)*Pi*G[1, 1, 1, x] - 
       (124*Pi^2*G[1, 1, 1, x])/3 + (503*G[0, 0, 0, 0, x])/6 + 
       (4*I)*Pi*G[0, 0, 0, 0, x] - (223*G[0, 0, 0, 1, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] - (223*G[0, 0, 1, 0, x])/6 + 
       (12*I)*Pi*G[0, 0, 1, 0, x] - (86*G[0, 0, 1, 1, x])/3 - 
       24*G[0, 1, 0, 0, x] - (28*I)*Pi*G[0, 1, 0, 0, x] - 
       (68*G[0, 1, 0, 1, x])/3 + (12*I)*Pi*G[0, 1, 0, 1, x] - 
       (68*G[0, 1, 1, 0, x])/3 + (164*G[0, 1, 1, 1, x])/3 - 
       (48*I)*Pi*G[0, 1, 1, 1, x] + (140*G[1, 0, 0, 0, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, 0, x] - (140*G[1, 0, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, 1, x] - (140*G[1, 0, 1, 0, x])/3 + 
       (82*G[1, 0, 1, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 1, x] - 
       60*G[1, 1, 0, 1, x] + (20*I)*Pi*G[1, 1, 0, 1, x] - 
       60*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, x] + 
       (358*G[1, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 1, 1, 1, x] + 
       20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
       36*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       28*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] - 
       28*G[0, 1, 0, 0, 1, x] - 28*G[0, 1, 0, 1, 0, x] + 
       16*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       44*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 0, x] - 
       28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] - 
       24*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] + 100*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 0, 0, x] + 112*G[1, 1, 1, 0, 1, x] + 
       112*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] - (394*Zeta[3])/3 - 
       ((149*I)/2)*Pi*Zeta[3] - (599*Pi^2*Zeta[3])/18 - 
       (871*G[0, x]*Zeta[3])/6 + (88*I)*Pi*G[0, x]*Zeta[3] + 
       (46*G[1, x]*Zeta[3])/9 + (16*I)*Pi*G[1, x]*Zeta[3] + 
       4*G[0, 0, x]*Zeta[3] + (88*G[0, 1, x]*Zeta[3])/3 - 
       (44*G[1, 0, x]*Zeta[3])/3 + 4*G[1, 1, x]*Zeta[3] - 15*Zeta[5]) + 
     15*Zeta[5]) + e^2*(-16939079/11664 - ((95458*I)/243)*Pi - 
     (7045*Pi^2)/486 + ((4853*I)/162)*Pi^3 - (1621*Pi^4)/864 + 
     ((5803*I)/2160)*Pi^5 + (9661*Pi^6)/15120 - (46468*G[0, x])/243 + 
     ((223*I)/4)*Pi*G[0, x] + (78941*Pi^2*G[0, x])/648 - 
     ((11*I)/12)*Pi^3*G[0, x] + (1477*Pi^4*G[0, x])/360 - 
     ((107*I)/36)*Pi^5*G[0, x] + (748295*G[1, x])/972 + 
     ((6901*I)/324)*Pi*G[1, x] + (130109*Pi^2*G[1, x])/648 - 
     ((2453*I)/108)*Pi^3*G[1, x] - (211*Pi^4*G[1, x])/240 - 
     ((661*I)/144)*Pi^5*G[1, x] + (25*G[0, 0, x])/3 - 
     ((43*I)/4)*Pi*G[0, 0, x] - (3365*Pi^2*G[0, 0, x])/36 - 
     ((10*I)/3)*Pi^3*G[0, 0, x] - (587*Pi^4*G[0, 0, x])/180 + 
     (73979*G[0, 1, x])/324 + ((20953*I)/108)*Pi*G[0, 1, x] - 
     (49961*Pi^2*G[0, 1, x])/216 - ((41*I)/12)*Pi^3*G[0, 1, x] - 
     (115*Pi^4*G[0, 1, x])/18 + (73979*G[1, 0, x])/324 - 
     ((41*I)/4)*Pi*G[1, 0, x] - (34801*Pi^2*G[1, 0, x])/216 + 
     ((25*I)/4)*Pi^3*G[1, 0, x] - (197*Pi^4*G[1, 0, x])/30 - 
     (113995*G[1, 1, x])/162 - ((2089*I)/12)*Pi*G[1, 1, x] - 
     (6757*Pi^2*G[1, 1, x])/72 + ((607*I)/36)*Pi^3*G[1, 1, x] + 
     (2513*Pi^4*G[1, 1, x])/720 + (5579*G[0, 0, 0, x])/36 + 
     ((75*I)/4)*Pi*G[0, 0, 0, x] + (1115*Pi^2*G[0, 0, 0, x])/18 - 
     I*Pi^3*G[0, 0, 0, x] - (3061*G[0, 0, 1, x])/18 + 
     ((6227*I)/36)*Pi*G[0, 0, 1, x] + (904*Pi^2*G[0, 0, 1, x])/9 + 
     ((29*I)/6)*Pi^3*G[0, 0, 1, x] - (3061*G[0, 1, 0, x])/18 - 
     ((83*I)/4)*Pi*G[0, 1, 0, x] + (1969*Pi^2*G[0, 1, 0, x])/18 - 
     ((137*I)/6)*Pi^3*G[0, 1, 0, x] + (5909*G[0, 1, 1, x])/36 - 
     ((5017*I)/36)*Pi*G[0, 1, 1, x] + (515*Pi^2*G[0, 1, 1, x])/4 - 
     ((51*I)/2)*Pi^3*G[0, 1, 1, x] + 272*G[1, 0, 0, x] - 
     (27*I)*Pi*G[1, 0, 0, x] + (278*Pi^2*G[1, 0, 0, x])/3 - 
     ((32*I)/3)*Pi^3*G[1, 0, 0, x] - (52075*G[1, 0, 1, x])/108 - 
     ((2243*I)/18)*Pi*G[1, 0, 1, x] + (5195*Pi^2*G[1, 0, 1, x])/36 - 
     ((127*I)/6)*Pi^3*G[1, 0, 1, x] - (52075*G[1, 1, 0, x])/108 + 
     ((77*I)/2)*Pi*G[1, 1, 0, x] + (1457*Pi^2*G[1, 1, 0, x])/12 - 
     ((41*I)/2)*Pi^3*G[1, 1, 0, x] + (40705*G[1, 1, 1, x])/54 + 
     ((721*I)/9)*Pi*G[1, 1, 1, x] + (2189*Pi^2*G[1, 1, 1, x])/36 + 
     ((20*I)/3)*Pi^3*G[1, 1, 1, x] - 264*G[0, 0, 0, 0, x] - 
     (22*I)*Pi*G[0, 0, 0, 0, x] - 38*Pi^2*G[0, 0, 0, 0, x] + 
     (1597*G[0, 0, 0, 1, x])/12 - ((215*I)/6)*Pi*G[0, 0, 0, 1, x] - 
     25*Pi^2*G[0, 0, 0, 1, x] + (1597*G[0, 0, 1, 0, x])/12 + 
     (23*I)*Pi*G[0, 0, 1, 0, x] - (82*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (1760*G[0, 0, 1, 1, x])/9 + (10*I)*Pi*G[0, 0, 1, 1, x] - 
     (81*Pi^2*G[0, 0, 1, 1, x])/2 - (381*G[0, 1, 0, 0, x])/2 + 
     (20*I)*Pi*G[0, 1, 0, 0, x] + 8*Pi^2*G[0, 1, 0, 0, x] + 
     (3905*G[0, 1, 0, 1, x])/12 + ((13*I)/2)*Pi*G[0, 1, 0, 1, x] + 
     (29*Pi^2*G[0, 1, 0, 1, x])/2 + (3905*G[0, 1, 1, 0, x])/12 - 
     (19*I)*Pi*G[0, 1, 1, 0, x] + (251*Pi^2*G[0, 1, 1, 0, x])/6 - 
     (1117*G[0, 1, 1, 1, x])/2 + ((140*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (253*Pi^2*G[0, 1, 1, 1, x])/6 - (2809*G[1, 0, 0, 0, x])/6 + 
     (13*I)*Pi*G[1, 0, 0, 0, x] - (37*Pi^2*G[1, 0, 0, 0, x])/3 + 
     (1699*G[1, 0, 0, 1, x])/6 + ((163*I)/2)*Pi*G[1, 0, 0, 1, x] - 
     19*Pi^2*G[1, 0, 0, 1, x] + (1699*G[1, 0, 1, 0, x])/6 - 
     (10*I)*Pi*G[1, 0, 1, 0, x] + 29*Pi^2*G[1, 0, 1, 0, x] - 
     (551*G[1, 0, 1, 1, x])/9 - ((235*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     17*Pi^2*G[1, 0, 1, 1, x] - (37*G[1, 1, 0, 0, x])/2 + 
     (3*I)*Pi*G[1, 1, 0, 0, x] + (10*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (3632*G[1, 1, 0, 1, x])/9 - ((223*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (77*Pi^2*G[1, 1, 0, 1, x])/3 + (3632*G[1, 1, 1, 0, x])/9 - 
     (10*I)*Pi*G[1, 1, 1, 0, x] + (37*Pi^2*G[1, 1, 1, 0, x])/3 - 
     825*G[1, 1, 1, 1, x] + ((143*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     (409*Pi^2*G[1, 1, 1, 1, x])/6 + (563*G[0, 0, 0, 0, 0, x])/2 + 
     (24*I)*Pi*G[0, 0, 0, 0, 0, x] - (607*G[0, 0, 0, 0, 1, x])/6 + 
     (10*I)*Pi*G[0, 0, 0, 0, 1, x] - (607*G[0, 0, 0, 1, 0, x])/6 - 
     (26*I)*Pi*G[0, 0, 0, 1, 0, x] - (115*G[0, 0, 0, 1, 1, x])/3 - 
     (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 118*G[0, 0, 1, 0, 0, x] - 
     (8*I)*Pi*G[0, 0, 1, 0, 0, x] - (596*G[0, 0, 1, 0, 1, x])/3 + 
     (50*I)*Pi*G[0, 0, 1, 0, 1, x] - (596*G[0, 0, 1, 1, 0, x])/3 + 
     (10*I)*Pi*G[0, 0, 1, 1, 0, x] + (557*G[0, 0, 1, 1, 1, x])/3 - 
     (2*I)*Pi*G[0, 0, 1, 1, 1, x] + (1825*G[0, 1, 0, 0, 0, x])/6 - 
     (64*I)*Pi*G[0, 1, 0, 0, 0, x] - (1105*G[0, 1, 0, 0, 1, x])/6 - 
     (4*I)*Pi*G[0, 1, 0, 0, 1, x] - (1105*G[0, 1, 0, 1, 0, x])/6 + 
     (78*I)*Pi*G[0, 1, 0, 1, 0, x] - 19*G[0, 1, 0, 1, 1, x] + 
     (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 0, 0, x] - 
     (40*I)*Pi*G[0, 1, 1, 0, 0, x] - (776*G[0, 1, 1, 0, 1, x])/3 + 
     (44*I)*Pi*G[0, 1, 1, 0, 1, x] - (776*G[0, 1, 1, 1, 0, x])/3 + 
     (18*I)*Pi*G[0, 1, 1, 1, 0, x] + 579*G[0, 1, 1, 1, 1, x] - 
     (148*I)*Pi*G[0, 1, 1, 1, 1, x] + (2837*G[1, 0, 0, 0, 0, x])/6 - 
     (22*I)*Pi*G[1, 0, 0, 0, 0, x] - (1015*G[1, 0, 0, 0, 1, x])/6 - 
     (48*I)*Pi*G[1, 0, 0, 0, 1, x] - (1015*G[1, 0, 0, 1, 0, x])/6 + 
     (52*I)*Pi*G[1, 0, 0, 1, 0, x] + 54*G[1, 0, 0, 1, 1, x] + 
     (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 11*G[1, 0, 1, 0, 0, x] - 
     (18*I)*Pi*G[1, 0, 1, 0, 0, x] - (653*G[1, 0, 1, 0, 1, x])/3 + 
     (70*I)*Pi*G[1, 0, 1, 0, 1, x] - (653*G[1, 0, 1, 1, 0, x])/3 - 
     (28*I)*Pi*G[1, 0, 1, 1, 0, x] + (332*G[1, 0, 1, 1, 1, x])/3 - 
     (94*I)*Pi*G[1, 0, 1, 1, 1, x] + (767*G[1, 1, 0, 0, 0, x])/3 - 
     (34*I)*Pi*G[1, 1, 0, 0, 0, x] - (680*G[1, 1, 0, 0, 1, x])/3 + 
     (6*I)*Pi*G[1, 1, 0, 0, 1, x] - (680*G[1, 1, 0, 1, 0, x])/3 + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] - (383*G[1, 1, 0, 1, 1, x])/3 - 
     (56*I)*Pi*G[1, 1, 0, 1, 1, x] - 7*G[1, 1, 1, 0, 0, x] + 
     (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 283*G[1, 1, 1, 0, 1, x] + 
     (40*I)*Pi*G[1, 1, 1, 0, 1, x] - 283*G[1, 1, 1, 1, 0, x] + 
     (28*I)*Pi*G[1, 1, 1, 1, 0, x] + (2743*G[1, 1, 1, 1, 1, x])/3 + 
     (74*I)*Pi*G[1, 1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, 0, x] + 
     104*G[0, 0, 0, 0, 0, 1, x] + 104*G[0, 0, 0, 0, 1, 0, x] - 
     70*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 0, x] + 
     18*G[0, 0, 0, 1, 0, 1, x] + 18*G[0, 0, 0, 1, 1, 0, x] - 
     92*G[0, 0, 0, 1, 1, 1, x] - 92*G[0, 0, 1, 0, 0, 0, x] + 
     68*G[0, 0, 1, 0, 0, 1, x] + 68*G[0, 0, 1, 0, 1, 0, x] - 
     20*G[0, 0, 1, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 0, 0, x] + 
     40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] - 
     104*G[0, 0, 1, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, 0, x] - 
     40*G[0, 1, 0, 0, 0, 1, x] - 40*G[0, 1, 0, 0, 1, 0, x] - 
     8*G[0, 1, 0, 0, 1, 1, x] + 80*G[0, 1, 0, 1, 0, 0, x] - 
     46*G[0, 1, 0, 1, 0, 1, x] - 46*G[0, 1, 0, 1, 1, 0, x] + 
     102*G[0, 1, 0, 1, 1, 1, x] + 64*G[0, 1, 1, 0, 0, 0, x] - 
     104*G[0, 1, 1, 0, 0, 1, x] - 104*G[0, 1, 1, 0, 1, 0, x] + 
     88*G[0, 1, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 1, 0, 0, x] - 
     94*G[0, 1, 1, 1, 0, 1, x] - 94*G[0, 1, 1, 1, 1, 0, x] + 
     32*G[0, 1, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, 0, x] - 
     46*G[1, 0, 0, 0, 0, 1, x] - 46*G[1, 0, 0, 0, 1, 0, x] - 
     82*G[1, 0, 0, 0, 1, 1, x] - 58*G[1, 0, 0, 1, 0, 0, x] + 
     30*G[1, 0, 0, 1, 0, 1, x] + 30*G[1, 0, 0, 1, 1, 0, x] + 
     32*G[1, 0, 0, 1, 1, 1, x] - 30*G[1, 0, 1, 0, 0, 0, x] - 
     40*G[1, 0, 1, 0, 0, 1, x] - 40*G[1, 0, 1, 0, 1, 0, x] + 
     108*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
     28*G[1, 0, 1, 1, 0, 1, x] - 28*G[1, 0, 1, 1, 1, 0, x] + 
     38*G[1, 0, 1, 1, 1, 1, x] + 42*G[1, 1, 0, 0, 0, 0, x] - 
     104*G[1, 1, 0, 0, 0, 1, x] - 104*G[1, 1, 0, 0, 1, 0, x] + 
     54*G[1, 1, 0, 0, 1, 1, x] - 70*G[1, 1, 0, 1, 0, 0, x] + 
     46*G[1, 1, 0, 1, 0, 1, x] + 46*G[1, 1, 0, 1, 1, 0, x] + 
     108*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 0, 0, x] - 
     40*G[1, 1, 1, 0, 0, 1, x] - 40*G[1, 1, 1, 0, 1, 0, x] + 
     286*G[1, 1, 1, 0, 1, 1, x] - 70*G[1, 1, 1, 1, 0, 0, x] + 
     304*G[1, 1, 1, 1, 0, 1, x] + 304*G[1, 1, 1, 1, 1, 0, x] - 
     540*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (5/18 - (5*RATIO[(1 - x)^(-1)])/18) + Log[mu2/s]^5*
      (49/90 + ((5*I)/2)*Pi + (5*G[0, x])/3 - (5*G[1, x])/6 + 
       (-49/90 - ((5*I)/2)*Pi - (5*G[0, x])/3 + (5*G[1, x])/6)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-61/72 + ((5*I)/12)*Pi - 
       (83*Pi^2)/18 - (35*G[0, x])/6 + ((7*I)/3)*Pi*G[0, x] + 
       (127*G[1, x])/36 - ((61*I)/12)*Pi*G[1, x] - (7*G[0, 0, x])/3 - 
       (11*G[0, 1, x])/3 - (11*G[1, 0, x])/3 + (11*G[1, 1, x])/4 + 
       (61/72 + ((7*I)/3)*Pi + (83*Pi^2)/18 + (35*G[0, x])/6 - 
         ((7*I)/3)*Pi*G[0, x] - (7*G[1, x])/9 + ((47*I)/6)*Pi*G[1, x] + 
         (7*G[0, 0, x])/3 + (11*G[0, 1, x])/3 + (11*G[1, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + (((11*I)/4)*Pi*G[1, x] + (11*G[1, 1, x])/4)*
        RATIO[x^(-1)]) + (8153*Zeta[3])/18 + ((24887*I)/108)*Pi*Zeta[3] + 
     (875*Pi^2*Zeta[3])/18 + ((443*I)/9)*Pi^3*Zeta[3] + 
     (58145*G[0, x]*Zeta[3])/108 - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
     41*Pi^2*G[0, x]*Zeta[3] - (995*G[1, x]*Zeta[3])/9 - 
     ((3413*I)/18)*Pi*G[1, x]*Zeta[3] - 59*Pi^2*G[1, x]*Zeta[3] - 
     (1393*G[0, 0, x]*Zeta[3])/6 + (132*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (2557*G[0, 1, x]*Zeta[3])/6 + (74*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (811*G[1, 0, x]*Zeta[3])/2 + (194*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (739*G[1, 1, x]*Zeta[3])/9 + (62*I)*Pi*G[1, 1, x]*Zeta[3] + 
     (68*G[0, 0, 0, x]*Zeta[3])/3 + (230*G[0, 0, 1, x]*Zeta[3])/3 - 
     (220*G[0, 1, 0, x]*Zeta[3])/3 + 24*G[0, 1, 1, x]*Zeta[3] - 
     (188*G[1, 0, 0, x]*Zeta[3])/3 + (238*G[1, 0, 1, x]*Zeta[3])/3 + 
     (58*G[1, 1, 0, x]*Zeta[3])/3 - (70*G[1, 1, 1, x]*Zeta[3])/3 + 
     (211*Zeta[3]^2)/9 + Log[mu2/s]^3*(-2213/54 - ((461*I)/54)*Pi - 
       (223*Pi^2)/18 - ((125*I)/18)*Pi^3 - (682*G[0, x])/27 + 
       ((7*I)/3)*Pi*G[0, x] - (23*Pi^2*G[0, x])/3 + (181*G[1, x])/9 + 
       ((169*I)/18)*Pi*G[1, x] + (53*Pi^2*G[1, x])/6 + (77*G[0, 1, x])/3 - 
       (11*I)*Pi*G[0, 1, x] + (77*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] - 
       (547*G[1, 1, x])/18 + (11*I)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + 
       (44*G[0, 0, 1, x])/3 + (44*G[0, 1, 0, x])/3 - 11*G[0, 1, 1, x] + 
       (28*G[1, 0, 0, x])/3 - (5*G[1, 0, 1, x])/3 - (5*G[1, 1, 0, x])/3 + 
       (5*G[1, 1, 1, x])/3 + (((-83*I)/18)*Pi*G[1, x] - 9*Pi^2*G[1, x] + 
         ((19*I)/3)*Pi*G[0, 1, x] + ((7*I)/3)*Pi*G[1, 0, x] - 
         (83*G[1, 1, x])/18 - ((5*I)/3)*Pi*G[1, 1, x] + (19*G[0, 1, 1, x])/
          3 + (7*G[1, 0, 1, x])/3 + (7*G[1, 1, 0, x])/3 - 15*G[1, 1, 1, x])*
        RATIO[x^(-1)] + ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
         (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x] - (52*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(2213/54 + ((214*I)/27)*Pi + (61*Pi^2)/18 + 
         ((125*I)/18)*Pi^3 + (718*G[0, x])/27 + (23*Pi^2*G[0, x])/3 - 
         (397*G[1, x])/18 - ((28*I)/3)*Pi*G[1, x] - (107*Pi^2*G[1, x])/6 - 
         (70*G[0, 1, x])/3 + ((52*I)/3)*Pi*G[0, 1, x] - (70*G[1, 0, x])/3 + 
         ((28*I)/3)*Pi*G[1, 0, x] + (154*G[1, 1, x])/9 - 
         ((38*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 - 
         (44*G[0, 0, 1, x])/3 - (44*G[0, 1, 0, x])/3 + (52*G[0, 1, 1, x])/3 - 
         (28*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         (50*G[1, 1, 1, x])/3 + (52*Zeta[3])/9)) + 
     Log[mu2/s]^2*(-45451/162 - ((7157*I)/108)*Pi - (2423*Pi^2)/72 - 
       ((31*I)/36)*Pi^3 + (763*Pi^4)/120 - (4435*G[0, x])/54 + 
       (14*I)*Pi*G[0, x] + 38*Pi^2*G[0, x] - ((31*I)/3)*Pi^3*G[0, x] + 
       (4997*G[1, x])/36 + ((731*I)/36)*Pi*G[1, x] + (1309*Pi^2*G[1, x])/36 + 
       ((29*I)/4)*Pi^3*G[1, x] - 5*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
       (11*Pi^2*G[0, 0, x])/3 + (853*G[0, 1, x])/9 + 
       ((197*I)/6)*Pi*G[0, 1, x] + 28*Pi^2*G[0, 1, x] + (853*G[1, 0, x])/9 - 
       ((5*I)/2)*Pi*G[1, 0, x] + (89*Pi^2*G[1, 0, x])/6 - 
       (4853*G[1, 1, x])/36 - ((259*I)/6)*Pi*G[1, 1, x] - 
       (115*Pi^2*G[1, 1, x])/4 + (166*G[0, 0, 0, x])/3 - 
       (6*I)*Pi*G[0, 0, 0, x] - (178*G[0, 0, 1, x])/3 - 
       (7*I)*Pi*G[0, 0, 1, x] - (178*G[0, 1, 0, x])/3 + 
       (7*I)*Pi*G[0, 1, 0, x] + (91*G[0, 1, 1, x])/6 - 
       (5*I)*Pi*G[0, 1, 1, x] + 44*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
       (247*G[1, 0, 1, x])/2 + (27*I)*Pi*G[1, 0, 1, x] - 
       (247*G[1, 1, 0, x])/2 + (17*I)*Pi*G[1, 1, 0, x] + 
       (343*G[1, 1, 1, x])/2 - (8*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 
       22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] - 29*G[0, 0, 1, 1, x] - 
       12*G[0, 1, 0, 0, x] - 25*G[0, 1, 0, 1, x] - 25*G[0, 1, 1, 0, x] + 
       53*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
       36*G[1, 0, 1, 0, x] + 68*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] + 
       54*G[1, 1, 0, 1, x] + 54*G[1, 1, 1, 0, x] - 67*G[1, 1, 1, 1, x] + 
       RATIO[x]*(25*Pi^2 - ((3*I)/2)*Pi^3 + (5*Pi^2*G[0, x])/2 + 
         Pi^2*G[1, x] + 50*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - 50*G[0, 1, x] + 
         (3*I)*Pi*G[0, 1, x] - 50*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] + 
         50*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 13*G[0, 0, 0, x] - 
         8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + 3*G[0, 1, 1, x] - 
         6*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
         2*Zeta[3]) - (449*Zeta[3])/9 - (18*I)*Pi*Zeta[3] - 
       (118*G[0, x]*Zeta[3])/3 + (44*G[1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(((-887*I)/36)*Pi*G[1, x] + (43*Pi^2*G[1, x])/9 - 
         ((115*I)/12)*Pi^3*G[1, x] + ((5*I)/2)*Pi*G[0, 1, x] - 
         16*Pi^2*G[0, 1, x] + ((3*I)/2)*Pi*G[1, 0, x] + (47*Pi^2*G[1, 0, x])/
          6 - (887*G[1, 1, x])/36 + ((59*I)/6)*Pi*G[1, 1, x] + 
         (467*Pi^2*G[1, 1, x])/12 + (5*I)*Pi*G[0, 0, 1, x] + 
         (7*I)*Pi*G[0, 1, 0, x] + (5*G[0, 1, 1, x])/2 - 
         (3*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
         (3*G[1, 0, 1, x])/2 - (13*I)*Pi*G[1, 0, 1, x] + 
         (3*G[1, 1, 0, x])/2 - (11*I)*Pi*G[1, 1, 0, x] + 
         (133*G[1, 1, 1, x])/6 - (26*I)*Pi*G[1, 1, 1, x] + 
         5*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - 
         29*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         16*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 62*G[1, 1, 0, 1, x] - 
         62*G[1, 1, 1, 0, x] + 81*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(45451/162 + ((800*I)/27)*Pi + (1015*Pi^2)/72 - 
         ((157*I)/18)*Pi^3 - (763*Pi^4)/120 + (2096*G[0, x])/27 - 
         (181*Pi^2*G[0, x])/6 + ((31*I)/3)*Pi^3*G[0, x] - (3077*G[1, x])/18 - 
         ((214*I)/9)*Pi*G[1, x] - (26*Pi^2*G[1, x])/3 - 
         ((101*I)/6)*Pi^3*G[1, x] - (11*Pi^2*G[0, 0, x])/3 - 
         (718*G[0, 1, x])/9 - ((139*I)/3)*Pi*G[0, 1, x] - 
         44*Pi^2*G[0, 1, x] - (718*G[1, 0, x])/9 - 15*Pi^2*G[1, 0, x] + 
         (733*G[1, 1, x])/6 + (28*I)*Pi*G[1, 1, x] + (155*Pi^2*G[1, 1, x])/
          3 - (166*G[0, 0, 0, x])/3 + (6*I)*Pi*G[0, 0, 0, x] + 
         (166*G[0, 0, 1, x])/3 + (12*I)*Pi*G[0, 0, 1, x] + 
         (166*G[0, 1, 0, x])/3 - (95*G[0, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, x] + 70*G[1, 0, 1, x] - 
         (40*I)*Pi*G[1, 0, 1, x] + 70*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (280*G[1, 1, 1, x])/3 - 
         (18*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 
         22*G[0, 0, 0, 1, x] + 22*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] + 
         12*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 
         82*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 32*G[1, 0, 0, 1, x] + 
         32*G[1, 0, 1, 0, x] - 84*G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] - 
         68*G[1, 1, 0, 1, x] - 68*G[1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, x] + 
         (53*Zeta[3])/9 + (18*I)*Pi*Zeta[3] + (118*G[0, x]*Zeta[3])/3 - 
         (32*G[1, x]*Zeta[3])/3)) + RATIO[x]*((48497*Pi^2)/216 + 
       ((17*I)/8)*Pi^3 + (871*Pi^4)/270 + ((43*I)/30)*Pi^5 - 
       (24211*Pi^2*G[0, x])/216 - (I/3)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/45 - 
       (24749*Pi^2*G[1, x])/216 + ((16*I)/3)*Pi^3*G[1, x] - 
       (251*Pi^4*G[1, x])/90 + (48497*G[0, 0, x])/108 + 
       ((17*I)/4)*Pi*G[0, 0, x] + (827*Pi^2*G[0, 0, x])/18 - 
       (I/6)*Pi^3*G[0, 0, x] - (48497*G[0, 1, x])/108 - 
       ((17*I)/4)*Pi*G[0, 1, x] + (358*Pi^2*G[0, 1, x])/9 - 
       ((17*I)/6)*Pi^3*G[0, 1, x] - (48497*G[1, 0, x])/108 - 
       ((17*I)/4)*Pi*G[1, 0, x] + (416*Pi^2*G[1, 0, x])/9 - 
       ((35*I)/6)*Pi^3*G[1, 0, x] + (48497*G[1, 1, x])/108 + 
       ((17*I)/4)*Pi*G[1, 1, x] + (524*Pi^2*G[1, 1, x])/9 - 
       ((7*I)/6)*Pi^3*G[1, 1, x] - (2735*G[0, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, x] - (49*Pi^2*G[0, 0, 0, x])/6 + 
       (7891*G[0, 0, 1, x])/36 - (46*I)*Pi*G[0, 0, 1, x] + 
       (41*Pi^2*G[0, 0, 1, x])/3 + (7891*G[0, 1, 0, x])/36 + 
       (12*I)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/3 + 
       (157*G[0, 1, 1, x])/9 + (38*I)*Pi*G[0, 1, 1, x] - 
       (101*Pi^2*G[0, 1, 1, x])/6 + (5*G[1, 0, 0, x])/2 + 
       (14*I)*Pi*G[1, 0, 0, x] + 3*Pi^2*G[1, 0, 0, x] + 
       (8429*G[1, 0, 1, x])/36 + (36*I)*Pi*G[1, 0, 1, x] + 
       (3*Pi^2*G[1, 0, 1, x])/2 + (8429*G[1, 1, 0, x])/36 - 
       (22*I)*Pi*G[1, 1, 0, x] + (77*Pi^2*G[1, 1, 0, x])/6 - 
       (4237*G[1, 1, 1, x])/9 - (28*I)*Pi*G[1, 1, 1, x] + 
       (8*Pi^2*G[1, 1, 1, x])/3 + (848*G[0, 0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, x] - 97*G[0, 0, 0, 1, x] - 
       (76*I)*Pi*G[0, 0, 0, 1, x] - 97*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - (107*G[0, 0, 1, 1, x])/3 + 
       (72*I)*Pi*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (221*G[0, 1, 0, 1, x])/3 + 
       (62*I)*Pi*G[0, 1, 0, 1, x] - (221*G[0, 1, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, 0, x] + (286*G[0, 1, 1, 1, x])/3 - 
       (54*I)*Pi*G[0, 1, 1, 1, x] + (299*G[1, 0, 0, 0, x])/3 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] - (227*G[1, 0, 0, 1, x])/3 + 
       (140*I)*Pi*G[1, 0, 0, 1, x] - (227*G[1, 0, 1, 0, x])/3 + 
       (18*I)*Pi*G[1, 0, 1, 0, x] - (4*G[1, 0, 1, 1, x])/3 - 
       (140*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
       134*G[1, 1, 0, 1, x] - (106*I)*Pi*G[1, 1, 0, 1, x] - 
       134*G[1, 1, 1, 0, x] + 322*G[1, 1, 1, 1, x] + 
       (102*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] + 
       20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
       98*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] + 
       104*G[0, 0, 1, 1, 1, x] - 20*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       52*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] - 
       4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] - 
       86*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] + 
       146*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
       10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] - 
       150*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] - 
       70*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
       18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] + 
       116*G[1, 1, 1, 1, 1, x] + (7801*Zeta[3])/36 + (56*I)*Pi*Zeta[3] - 
       (4*Pi^2*Zeta[3])/3 - (230*G[0, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[0, x]*Zeta[3] - 94*G[1, x]*Zeta[3] - 
       (56*I)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 + 
       (194*G[0, 1, x]*Zeta[3])/3 - (34*G[1, 0, x]*Zeta[3])/3 - 
       (170*G[1, 1, x]*Zeta[3])/3 - 42*Zeta[5]) - (1107*Zeta[5])/5 + 
     (376*I)*Pi*Zeta[5] - 44*G[0, x]*Zeta[5] + 18*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(-944255/972 - ((19877*I)/81)*Pi - (6631*Pi^2)/162 + 
       ((1109*I)/108)*Pi^3 + (811*Pi^4)/540 + ((407*I)/72)*Pi^5 - 
       (14654*G[0, x])/81 + (40*I)*Pi*G[0, x] + (2702*Pi^2*G[0, x])/27 + 
       (I/2)*Pi^3*G[0, x] + (401*Pi^4*G[0, x])/60 + (40228*G[1, x])/81 + 
       ((191*I)/6)*Pi*G[1, x] + (13763*Pi^2*G[1, x])/108 - 
       ((415*I)/36)*Pi^3*G[1, x] - (2081*Pi^4*G[1, x])/360 + 
       (13*G[0, 0, x])/3 - (16*I)*Pi*G[0, 0, x] - (205*Pi^2*G[0, 0, x])/3 + 
       ((22*I)/3)*Pi^3*G[0, 0, x] + (5398*G[0, 1, x])/27 + 
       ((2297*I)/18)*Pi*G[0, 1, x] - (2551*Pi^2*G[0, 1, x])/18 + 
       ((57*I)/2)*Pi^3*G[0, 1, x] + (5398*G[1, 0, x])/27 + I*Pi*G[1, 0, x] - 
       (322*Pi^2*G[1, 0, x])/3 + ((127*I)/6)*Pi^3*G[1, 0, x] - 
       (12034*G[1, 1, x])/27 - ((2063*I)/18)*Pi*G[1, 1, x] - 
       (2057*Pi^2*G[1, 1, x])/36 - ((37*I)/6)*Pi^3*G[1, 1, x] + 
       (449*G[0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, x] + 
       (58*Pi^2*G[0, 0, 0, x])/3 - (467*G[0, 0, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, x] + (92*Pi^2*G[0, 0, 1, x])/3 - 
       (467*G[0, 1, 0, x])/3 - (9*I)*Pi*G[0, 1, 0, x] - 
       27*Pi^2*G[0, 1, 0, x] + (1687*G[0, 1, 1, x])/18 - 
       ((101*I)/3)*Pi*G[0, 1, 1, x] - (251*Pi^2*G[0, 1, 1, x])/6 + 
       158*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 0, x] - (28*Pi^2*G[1, 0, 0, x])/
        3 - (3119*G[1, 0, 1, x])/9 - ((65*I)/3)*Pi*G[1, 0, 1, x] - 
       (223*Pi^2*G[1, 0, 1, x])/6 - (3119*G[1, 1, 0, x])/9 + 
       (7*I)*Pi*G[1, 1, 0, x] - (27*Pi^2*G[1, 1, 0, x])/2 + 
       (4514*G[1, 1, 1, x])/9 + ((118*I)/3)*Pi*G[1, 1, 1, x] + 
       (377*Pi^2*G[1, 1, 1, x])/6 - (607*G[0, 0, 0, 0, x])/3 + 
       (311*G[0, 0, 0, 1, x])/3 - (10*I)*Pi*G[0, 0, 0, 1, x] + 
       (311*G[0, 0, 1, 0, x])/3 - (26*I)*Pi*G[0, 0, 1, 0, x] + 
       23*G[0, 0, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 1, x] - 
       100*G[0, 1, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, x] + 
       (629*G[0, 1, 0, 1, x])/3 - (22*I)*Pi*G[0, 1, 0, 1, x] + 
       (629*G[0, 1, 1, 0, x])/3 + (10*I)*Pi*G[0, 1, 1, 0, x] - 
       (821*G[0, 1, 1, 1, x])/3 + (80*I)*Pi*G[0, 1, 1, 1, x] - 
       (872*G[1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, 0, x] + 
       (590*G[1, 0, 0, 1, x])/3 - (18*I)*Pi*G[1, 0, 0, 1, x] + 
       (590*G[1, 0, 1, 0, x])/3 - (18*I)*Pi*G[1, 0, 1, 0, x] + 
       (86*G[1, 0, 1, 1, x])/3 + (34*I)*Pi*G[1, 0, 1, 1, x] - 
       26*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] + 
       280*G[1, 1, 0, 1, x] - (46*I)*Pi*G[1, 1, 0, 1, x] + 
       280*G[1, 1, 1, 0, x] - (54*I)*Pi*G[1, 1, 1, 0, x] - 
       (1751*G[1, 1, 1, 1, x])/3 - (30*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, x] - 
       24*G[0, 0, 0, 1, 0, x] + 58*G[0, 0, 0, 1, 1, x] + 
       16*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] + 62*G[0, 0, 1, 1, 1, x] + 
       12*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
       44*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] + 
       60*G[0, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 0, x] - 
       86*G[0, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, x] + 
       80*G[1, 0, 0, 0, 1, x] + 80*G[1, 0, 0, 1, 0, x] - 
       26*G[1, 0, 0, 1, 1, x] + 52*G[1, 0, 1, 0, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       104*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, x] + 
       56*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] - 
       210*G[1, 1, 0, 1, 1, x] + 44*G[1, 1, 1, 0, 0, x] - 
       206*G[1, 1, 1, 0, 1, x] - 206*G[1, 1, 1, 1, 0, x] + 
       310*G[1, 1, 1, 1, 1, x] + (316*Zeta[3])/3 + ((479*I)/3)*Pi*Zeta[3] + 
       (851*Pi^2*Zeta[3])/9 + (1255*G[0, x]*Zeta[3])/3 - 
       ((596*I)/3)*Pi*G[0, x]*Zeta[3] + (166*G[1, x]*Zeta[3])/9 - 
       ((76*I)/3)*Pi*G[1, x]*Zeta[3] + (56*G[0, 0, x]*Zeta[3])/3 - 
       (152*G[0, 1, x]*Zeta[3])/3 + (148*G[1, 0, x]*Zeta[3])/3 - 
       28*G[1, 1, x]*Zeta[3] + RATIO[x]*((1084*Pi^2)/9 - ((3*I)/2)*Pi^3 + 
         (121*Pi^4)/45 - (859*Pi^2*G[0, x])/18 + ((7*I)/3)*Pi^3*G[0, x] - 
         (469*Pi^2*G[1, x])/9 + ((11*I)/3)*Pi^3*G[1, x] + 
         (2168*G[0, 0, x])/9 - (3*I)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
         (2168*G[0, 1, x])/9 + (3*I)*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/3 - 
         (2168*G[1, 0, x])/9 + (3*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] + 
         (2168*G[1, 1, x])/9 - (3*I)*Pi*G[1, 1, x] + (26*Pi^2*G[1, 1, x])/3 - 
         (569*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
         (260*G[0, 0, 1, x])/3 - (50*I)*Pi*G[0, 0, 1, x] + 
         (260*G[0, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 0, x] + 
         (49*G[0, 1, 1, x])/3 + (48*I)*Pi*G[0, 1, 1, x] - 10*G[1, 0, 0, x] + 
         (8*I)*Pi*G[1, 0, 0, x] + 113*G[1, 0, 1, x] + 
         (38*I)*Pi*G[1, 0, 1, x] + 113*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] - 216*G[1, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - 36*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 
         6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 36*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         20*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - 
         32*G[1, 1, 1, 1, x] + (290*Zeta[3])/3 + (38*I)*Pi*Zeta[3] + 
         26*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((-5573*I)/54)*Pi*G[1, x] + (4145*Pi^2*G[1, x])/108 + 
         ((95*I)/12)*Pi^3*G[1, x] + (33*Pi^4*G[1, x])/10 + 
         ((797*I)/18)*Pi*G[0, 1, x] - (80*Pi^2*G[0, 1, x])/9 - 
         ((97*I)/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
         (59*Pi^2*G[1, 0, x])/6 + (I/2)*Pi^3*G[1, 0, x] - 
         (5573*G[1, 1, x])/54 - ((589*I)/18)*Pi*G[1, 1, x] + 
         (43*Pi^2*G[1, 1, x])/36 + ((39*I)/2)*Pi^3*G[1, 1, x] + 
         ((7*I)/3)*Pi*G[0, 0, 1, x] - 10*Pi^2*G[0, 0, 1, x] + 
         (11*I)*Pi*G[0, 1, 0, x] + (43*Pi^2*G[0, 1, 0, x])/3 + 
         (797*G[0, 1, 1, x])/18 - I*Pi*G[0, 1, 1, x] + 
         (269*Pi^2*G[0, 1, 1, x])/6 + (14*I)*Pi*G[1, 0, 0, x] - 
         (82*Pi^2*G[1, 0, 0, x])/3 - 4*G[1, 0, 1, x] + 
         (27*I)*Pi*G[1, 0, 1, x] - (61*Pi^2*G[1, 0, 1, x])/2 - 
         4*G[1, 1, 0, x] - (37*I)*Pi*G[1, 1, 0, x] - (143*Pi^2*G[1, 1, 0, x])/
          2 + (185*G[1, 1, 1, x])/9 - ((212*I)/3)*Pi*G[1, 1, 1, x] - 
         (701*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 0, x] + (7*G[0, 0, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
         11*G[0, 1, 0, 1, x] - (6*I)*Pi*G[0, 1, 0, 1, x] + 
         11*G[0, 1, 1, 0, x] + (10*I)*Pi*G[0, 1, 1, 0, x] - 
         17*G[0, 1, 1, 1, x] - (28*I)*Pi*G[0, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] - 
         (34*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 
         (18*I)*Pi*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 
         (26*I)*Pi*G[1, 0, 1, 1, x] - 54*G[1, 1, 0, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 
         (10*I)*Pi*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 129*G[1, 1, 1, 1, x] + 
         (118*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
         6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
         14*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
         72*G[0, 1, 1, 0, 0, x] - 76*G[0, 1, 1, 0, 1, x] - 
         76*G[0, 1, 1, 1, 0, x] + 106*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         38*G[1, 0, 0, 1, 1, x] - 148*G[1, 0, 1, 0, 0, x] + 
         138*G[1, 0, 1, 0, 1, x] + 138*G[1, 0, 1, 1, 0, x] - 
         132*G[1, 0, 1, 1, 1, x] - 180*G[1, 1, 0, 0, 0, x] + 
         112*G[1, 1, 0, 0, 1, x] + 112*G[1, 1, 0, 1, 0, x] + 
         22*G[1, 1, 0, 1, 1, x] - 156*G[1, 1, 1, 0, 0, x] + 
         282*G[1, 1, 1, 0, 1, x] + 282*G[1, 1, 1, 1, 0, x] - 
         326*G[1, 1, 1, 1, 1, x] - (244*G[1, x]*Zeta[3])/3 - 
         (8*I)*Pi*G[1, x]*Zeta[3] - 44*G[0, 1, x]*Zeta[3] + 
         64*G[1, 0, x]*Zeta[3] + 316*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(944255/972 + ((6464*I)/81)*Pi + (7679*Pi^2)/324 - 
         ((509*I)/27)*Pi^3 + (971*Pi^4)/540 - ((407*I)/72)*Pi^5 + 
         (11648*G[0, x])/81 + (20*I)*Pi*G[0, x] - (1865*Pi^2*G[0, x])/27 - 
         (401*Pi^4*G[0, x])/60 - (50635*G[1, x])/81 - ((1600*I)/27)*Pi*
          G[1, x] - (871*Pi^2*G[1, x])/36 + ((157*I)/9)*Pi^3*G[1, x] + 
         (4373*Pi^4*G[1, x])/360 + 20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
         41*Pi^2*G[0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, x] - 
         (4192*G[0, 1, x])/27 - ((296*I)/3)*Pi*G[0, 1, x] + 
         (313*Pi^2*G[0, 1, x])/3 - ((134*I)/3)*Pi^3*G[0, 1, x] - 
         (4192*G[1, 0, x])/27 + (181*Pi^2*G[1, 0, x])/3 - 
         ((62*I)/3)*Pi^3*G[1, 0, x] + (3941*G[1, 1, x])/9 + 
         ((428*I)/9)*Pi*G[1, 1, x] + (43*Pi^2*G[1, 1, x])/3 + 
         ((77*I)/3)*Pi^3*G[1, 1, x] - (416*G[0, 0, 0, x])/3 - 
         (58*Pi^2*G[0, 0, 0, x])/3 + (392*G[0, 0, 1, x])/3 - 
         ((149*I)/3)*Pi*G[0, 0, 1, x] - (122*Pi^2*G[0, 0, 1, x])/3 + 
         (392*G[0, 1, 0, x])/3 + (100*Pi^2*G[0, 1, 0, x])/3 - 
         (628*G[0, 1, 1, x])/9 + ((62*I)/3)*Pi*G[0, 1, 1, x] + 
         (212*Pi^2*G[0, 1, 1, x])/3 + 6*Pi^2*G[1, 0, 0, x] + 
         (1436*G[1, 0, 1, x])/9 + ((278*I)/3)*Pi*G[1, 0, 1, x] + 
         (212*Pi^2*G[1, 0, 1, x])/3 + (1436*G[1, 1, 0, x])/9 + 
         14*Pi^2*G[1, 1, 0, x] - (1069*G[1, 1, 1, x])/3 - 
         (56*I)*Pi*G[1, 1, 1, x] - (299*Pi^2*G[1, 1, 1, x])/3 + 
         (607*G[0, 0, 0, 0, x])/3 - (275*G[0, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (275*G[0, 0, 1, 0, x])/3 + 
         (32*I)*Pi*G[0, 0, 1, 0, x] - (206*G[0, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
         (56*I)*Pi*G[0, 1, 0, 0, x] - (188*G[0, 1, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 1, x] - (188*G[0, 1, 1, 0, x])/3 + 
         (440*G[0, 1, 1, 1, x])/3 - (108*I)*Pi*G[0, 1, 1, 1, x] + 
         (332*G[1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 0, 0, 0, x] - 
         (332*G[1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] - 
         (332*G[1, 0, 1, 0, x])/3 + (190*G[1, 0, 1, 1, x])/3 - 
         (60*I)*Pi*G[1, 0, 1, 1, x] - 140*G[1, 1, 0, 1, x] + 
         (56*I)*Pi*G[1, 1, 0, 1, x] - 140*G[1, 1, 1, 0, x] + 
         (56*I)*Pi*G[1, 1, 1, 0, x] + (812*G[1, 1, 1, 1, x])/3 + 
         (148*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] - 
         60*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         76*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         68*G[0, 1, 0, 0, 1, x] - 68*G[0, 1, 0, 1, 0, x] + 
         20*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         88*G[0, 1, 1, 0, 1, x] - 88*G[0, 1, 1, 1, 0, x] + 
         144*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
         68*G[1, 0, 0, 0, 1, x] - 68*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 56*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
         116*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] + 
         232*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 0, 0, x] + 
         248*G[1, 1, 1, 0, 1, x] + 248*G[1, 1, 1, 1, 0, x] - 
         300*G[1, 1, 1, 1, 1, x] - (893*Zeta[3])/3 - ((503*I)/3)*Pi*Zeta[3] - 
         (851*Pi^2*Zeta[3])/9 - (1063*G[0, x]*Zeta[3])/3 + 
         ((596*I)/3)*Pi*G[0, x]*Zeta[3] + (146*G[1, x]*Zeta[3])/9 + 
         ((52*I)/3)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 + 
         (164*G[0, 1, x]*Zeta[3])/3 - (100*G[1, 0, x]*Zeta[3])/3 + 
         8*G[1, 1, x]*Zeta[3] - 30*Zeta[5]) + 30*Zeta[5]) + 
     RATIO[x^(-1)]*(((-55345*I)/324)*Pi*G[1, x] + (62641*Pi^2*G[1, x])/648 + 
       ((971*I)/36)*Pi^3*G[1, x] - (953*Pi^4*G[1, x])/540 + 
       ((199*I)/240)*Pi^5*G[1, x] + ((12463*I)/108)*Pi*G[0, 1, x] - 
       (5161*Pi^2*G[0, 1, x])/216 - ((89*I)/12)*Pi^3*G[0, 1, x] + 
       (149*Pi^4*G[0, 1, x])/60 - (20*I)*Pi*G[1, 0, x] - 
       (149*Pi^2*G[1, 0, x])/8 - ((61*I)/12)*Pi^3*G[1, 0, x] + 
       (217*Pi^4*G[1, 0, x])/60 - (55345*G[1, 1, x])/324 - 
       ((3005*I)/27)*Pi*G[1, 1, x] + (469*Pi^2*G[1, 1, x])/72 + 
       ((95*I)/12)*Pi^3*G[1, 1, x] - (101*Pi^4*G[1, 1, x])/240 + 
       ((455*I)/9)*Pi*G[0, 0, 1, x] - (65*Pi^2*G[0, 0, 1, x])/18 - 
       ((35*I)/6)*Pi^3*G[0, 0, 1, x] + ((73*I)/4)*Pi*G[0, 1, 0, x] + 
       (17*Pi^2*G[0, 1, 0, x])/6 + ((35*I)/6)*Pi^3*G[0, 1, 0, x] + 
       (12463*G[0, 1, 1, x])/108 - ((2503*I)/36)*Pi*G[0, 1, 1, x] + 
       (517*Pi^2*G[0, 1, 1, x])/36 + ((49*I)/6)*Pi^3*G[0, 1, 1, x] + 
       (45*I)*Pi*G[1, 0, 0, x] + (11*Pi^2*G[1, 0, 0, x])/2 - 
       ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 20*G[1, 0, 1, x] + 
       ((110*I)/9)*Pi*G[1, 0, 1, x] + (1043*Pi^2*G[1, 0, 1, x])/36 + 
       ((161*I)/6)*Pi^3*G[1, 0, 1, x] - 20*G[1, 1, 0, x] - 
       ((169*I)/2)*Pi*G[1, 1, 0, x] + (475*Pi^2*G[1, 1, 0, x])/12 + 
       (I/6)*Pi^3*G[1, 1, 0, x] + (643*G[1, 1, 1, x])/54 - 
       ((133*I)/9)*Pi*G[1, 1, 1, x] + (593*Pi^2*G[1, 1, 1, x])/36 - 
       (11*I)*Pi^3*G[1, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
       (5*I)*Pi*G[0, 0, 1, 0, x] + (23*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (455*G[0, 0, 1, 1, x])/9 - ((7*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (103*Pi^2*G[0, 0, 1, 1, x])/6 - (18*I)*Pi*G[0, 1, 0, 0, x] - 
       (50*Pi^2*G[0, 1, 0, 0, x])/3 + (73*G[0, 1, 0, 1, x])/4 + 
       ((38*I)/3)*Pi*G[0, 1, 0, 1, x] - (193*Pi^2*G[0, 1, 0, 1, x])/6 + 
       (73*G[0, 1, 1, 0, x])/4 + (7*I)*Pi*G[0, 1, 1, 0, x] - 
       (361*Pi^2*G[0, 1, 1, 0, x])/6 - (2377*G[0, 1, 1, 1, x])/18 - 
       (32*I)*Pi*G[0, 1, 1, 1, x] - (131*Pi^2*G[0, 1, 1, 1, x])/2 - 
       (17*I)*Pi*G[1, 0, 0, 0, x] + 37*Pi^2*G[1, 0, 0, 0, x] + 
       45*G[1, 0, 0, 1, x] + ((173*I)/3)*Pi*G[1, 0, 0, 1, x] + 
       (371*Pi^2*G[1, 0, 0, 1, x])/3 + 45*G[1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 0, 1, 0, x] + (197*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (259*G[1, 0, 1, 1, x])/9 - (93*I)*Pi*G[1, 0, 1, 1, x] + 
       (95*Pi^2*G[1, 0, 1, 1, x])/3 - (197*G[1, 1, 0, 0, x])/2 + 
       (29*I)*Pi*G[1, 1, 0, 0, x] + (248*Pi^2*G[1, 1, 0, 0, x])/3 + 
       18*G[1, 1, 0, 1, x] - (77*I)*Pi*G[1, 1, 0, 1, x] + 
       (385*Pi^2*G[1, 1, 0, 1, x])/3 + 18*G[1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 0, x] + (499*Pi^2*G[1, 1, 1, 0, x])/3 - 
       (160*G[1, 1, 1, 1, x])/3 + ((455*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       (959*Pi^2*G[1, 1, 1, 1, x])/6 - (6*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       5*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       5*G[0, 0, 1, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (29*G[0, 0, 1, 1, 1, x])/3 - (14*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, 1, x] - 18*G[0, 1, 0, 1, 0, x] - 
       (38*I)*Pi*G[0, 1, 0, 1, 0, x] + (59*G[0, 1, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
       (18*I)*Pi*G[0, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, x] + 
       (64*I)*Pi*G[0, 1, 1, 1, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       17*G[1, 0, 0, 0, 1, x] - (56*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       17*G[1, 0, 0, 1, 0, x] + (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (182*G[1, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       61*G[1, 0, 1, 0, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       59*G[1, 0, 1, 0, 1, x] + (62*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       59*G[1, 0, 1, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       44*G[1, 0, 1, 1, 1, x] + (54*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       119*G[1, 1, 0, 0, 0, x] - (22*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       36*G[1, 1, 0, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       36*G[1, 1, 0, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       55*G[1, 1, 0, 1, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       11*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       41*G[1, 1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       41*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (965*G[1, 1, 1, 1, 1, x])/3 - (186*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       6*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 0, 1, 1, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
       12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
       8*G[0, 0, 1, 0, 1, 1, x] + 36*G[0, 0, 1, 1, 0, 0, x] - 
       36*G[0, 0, 1, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 1, 0, x] + 
       36*G[0, 0, 1, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, 1, x] + 
       32*G[0, 1, 0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, 1, 1, x] - 
       108*G[0, 1, 0, 1, 0, 0, x] + 94*G[0, 1, 0, 1, 0, 1, x] + 
       94*G[0, 1, 0, 1, 1, 0, x] - 110*G[0, 1, 0, 1, 1, 1, x] - 
       160*G[0, 1, 1, 0, 0, 0, x] + 84*G[0, 1, 1, 0, 0, 1, x] + 
       84*G[0, 1, 1, 0, 1, 0, x] - 20*G[0, 1, 1, 0, 1, 1, x] - 
       68*G[0, 1, 1, 1, 0, 0, x] + 162*G[0, 1, 1, 1, 0, 1, x] + 
       162*G[0, 1, 1, 1, 1, 0, x] - 204*G[0, 1, 1, 1, 1, 1, x] - 
       22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] - 
       46*G[1, 0, 0, 0, 1, 1, x] + 214*G[1, 0, 0, 1, 0, 0, x] - 
       206*G[1, 0, 0, 1, 0, 1, x] - 206*G[1, 0, 0, 1, 1, 0, x] + 
       260*G[1, 0, 0, 1, 1, 1, x] + 310*G[1, 0, 1, 0, 0, 0, x] - 
       124*G[1, 0, 1, 0, 0, 1, x] - 124*G[1, 0, 1, 0, 1, 0, x] + 
       48*G[1, 0, 1, 0, 1, 1, x] - 66*G[1, 0, 1, 1, 0, 0, x] - 
       100*G[1, 0, 1, 1, 0, 1, x] - 100*G[1, 0, 1, 1, 1, 0, x] + 
       286*G[1, 0, 1, 1, 1, 1, x] + 266*G[1, 1, 0, 0, 0, 0, x] - 
       108*G[1, 1, 0, 0, 0, 1, x] - 108*G[1, 1, 0, 0, 1, 0, x] + 
       10*G[1, 1, 0, 0, 1, 1, x] + 258*G[1, 1, 0, 1, 0, 0, x] - 
       338*G[1, 1, 0, 1, 0, 1, x] - 338*G[1, 1, 0, 1, 1, 0, x] + 
       376*G[1, 1, 0, 1, 1, 1, x] + 422*G[1, 1, 1, 0, 0, 0, x] - 
       264*G[1, 1, 1, 0, 0, 1, x] - 264*G[1, 1, 1, 0, 1, 0, x] - 
       10*G[1, 1, 1, 0, 1, 1, x] + 154*G[1, 1, 1, 1, 0, 0, x] - 
       464*G[1, 1, 1, 1, 0, 1, x] - 464*G[1, 1, 1, 1, 1, 0, x] + 
       604*G[1, 1, 1, 1, 1, 1, x] - (3821*G[1, x]*Zeta[3])/18 + 
       ((791*I)/9)*Pi*G[1, x]*Zeta[3] + (56*Pi^2*G[1, x]*Zeta[3])/3 - 
       (122*G[0, 1, x]*Zeta[3])/3 - ((182*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       2*G[1, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (995*G[1, 1, x]*Zeta[3])/9 - ((26*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       22*G[0, 0, 1, x]*Zeta[3] + 32*G[0, 1, 0, x]*Zeta[3] + 
       (592*G[0, 1, 1, x]*Zeta[3])/3 - 124*G[1, 0, 0, x]*Zeta[3] - 
       (638*G[1, 0, 1, x]*Zeta[3])/3 - (338*G[1, 1, 0, x]*Zeta[3])/3 - 
       738*G[1, 1, 1, x]*Zeta[3] - 84*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(16939079/11664 + ((29152*I)/243)*Pi + 
       (37183*Pi^2)/1944 - ((1882*I)/81)*Pi^3 - (3419*Pi^4)/4320 - 
       ((1003*I)/540)*Pi^5 - (9661*Pi^6)/15120 + (29152*G[0, x])/243 + 
       (74*I)*Pi*G[0, x] - (24247*Pi^2*G[0, x])/324 + 
       ((15*I)/4)*Pi^3*G[0, x] - (35*Pi^4*G[0, x])/72 + 
       ((107*I)/36)*Pi^5*G[0, x] - (944255*G[1, x])/972 - 
       ((6464*I)/81)*Pi*G[1, x] - (6815*Pi^2*G[1, x])/324 + 
       ((509*I)/27)*Pi^3*G[1, x] - (1771*Pi^4*G[1, x])/1080 + 
       ((1951*I)/360)*Pi^5*G[1, x] + 74*G[0, 0, x] - 
       ((163*I)/4)*Pi*G[0, 0, x] + (1655*Pi^2*G[0, 0, x])/36 + 
       (587*Pi^4*G[0, 0, x])/180 - (11648*G[0, 1, x])/81 - 
       ((896*I)/9)*Pi*G[0, 1, x] + (13325*Pi^2*G[0, 1, x])/108 + 
       ((71*I)/3)*Pi^3*G[0, 1, x] + (1873*Pi^4*G[0, 1, x])/180 - 
       (11648*G[1, 0, x])/81 + (20*I)*Pi*G[1, 0, x] + (1973*Pi^2*G[1, 0, x])/
        27 + (149*Pi^4*G[1, 0, x])/20 + (55819*G[1, 1, x])/81 + 
       ((1600*I)/27)*Pi*G[1, 1, x] + (727*Pi^2*G[1, 1, x])/36 - 
       ((157*I)/9)*Pi^3*G[1, 1, x] - (521*Pi^4*G[1, 1, x])/45 - 
       (6923*G[0, 0, 0, x])/36 + ((69*I)/4)*Pi*G[0, 0, 0, x] - 
       (449*Pi^2*G[0, 0, 0, x])/18 + I*Pi^3*G[0, 0, 0, x] + 
       (1184*G[0, 0, 1, x])/9 - ((1015*I)/12)*Pi*G[0, 0, 1, x] + 
       (461*Pi^2*G[0, 0, 1, x])/18 - ((32*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (1184*G[0, 1, 0, x])/9 - ((29*I)/2)*Pi*G[0, 1, 0, x] - 
       (263*Pi^2*G[0, 1, 0, x])/9 + ((86*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (2048*G[0, 1, 1, x])/27 + ((56*I)/3)*Pi*G[0, 1, 1, x] - 
       (572*Pi^2*G[0, 1, 1, x])/9 + ((101*I)/3)*Pi^3*G[0, 1, 1, x] + 
       20*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - (85*Pi^2*G[1, 0, 0, x])/
        2 + ((22*I)/3)*Pi^3*G[1, 0, 0, x] + (4192*G[1, 0, 1, x])/27 + 
       ((296*I)/3)*Pi*G[1, 0, 1, x] - (617*Pi^2*G[1, 0, 1, x])/6 + 
       (48*I)*Pi^3*G[1, 0, 1, x] + (4192*G[1, 1, 0, x])/27 - 
       (181*Pi^2*G[1, 1, 0, x])/3 + ((62*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (4805*G[1, 1, 1, x])/9 - ((428*I)/9)*Pi*G[1, 1, 1, x] - 
       (34*Pi^2*G[1, 1, 1, x])/3 - ((53*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (501*G[0, 0, 0, 0, x])/2 + 38*Pi^2*G[0, 0, 0, 0, x] - 
       (1135*G[0, 0, 0, 1, x])/12 - ((169*I)/6)*Pi*G[0, 0, 0, 1, x] + 
       25*Pi^2*G[0, 0, 0, 1, x] - (1135*G[0, 0, 1, 0, x])/12 + 
       31*Pi^2*G[0, 0, 1, 0, x] - (362*G[0, 0, 1, 1, x])/3 + 
       ((41*I)/3)*Pi*G[0, 0, 1, 1, x] + (149*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (125*G[0, 1, 0, 0, x])/2 - (38*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (248*G[0, 1, 0, 1, x])/3 + ((541*I)/6)*Pi*G[0, 1, 0, 1, x] - 
       (44*Pi^2*G[0, 1, 0, 1, x])/3 - (248*G[0, 1, 1, 0, x])/3 - 
       66*Pi^2*G[0, 1, 1, 0, x] + (1540*G[0, 1, 1, 1, x])/9 - 
       ((170*I)/3)*Pi*G[0, 1, 1, 1, x] - (203*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (380*G[1, 0, 0, 0, x])/3 + (52*Pi^2*G[1, 0, 0, 0, x])/3 - 
       (392*G[1, 0, 0, 1, x])/3 + ((217*I)/6)*Pi*G[1, 0, 0, 1, x] + 
       (164*Pi^2*G[1, 0, 0, 1, x])/3 - (392*G[1, 0, 1, 0, x])/3 - 
       (94*Pi^2*G[1, 0, 1, 0, x])/3 + (628*G[1, 0, 1, 1, x])/9 - 
       ((62*I)/3)*Pi*G[1, 0, 1, 1, x] - (124*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (14*Pi^2*G[1, 1, 0, 0, x])/3 - (1436*G[1, 1, 0, 1, x])/9 - 
       ((278*I)/3)*Pi*G[1, 1, 0, 1, x] - (160*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (1436*G[1, 1, 1, 0, x])/9 + 2*Pi^2*G[1, 1, 1, 0, x] + 
       (1405*G[1, 1, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 1, 1, x] + 
       96*Pi^2*G[1, 1, 1, 1, x] - (563*G[0, 0, 0, 0, 0, x])/2 - 
       (24*I)*Pi*G[0, 0, 0, 0, 0, x] + (475*G[0, 0, 0, 0, 1, x])/6 - 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (475*G[0, 0, 0, 1, 0, x])/6 + 
       (28*I)*Pi*G[0, 0, 0, 1, 0, x] - (47*G[0, 0, 0, 1, 1, x])/3 + 
       (20*I)*Pi*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, 0, x] - (13*G[0, 0, 1, 0, 1, x])/3 - 
       (48*I)*Pi*G[0, 0, 1, 0, 1, x] - (13*G[0, 0, 1, 1, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, 1, 0, x] + (260*G[0, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + (35*G[0, 1, 0, 0, 0, x])/6 + 
       (96*I)*Pi*G[0, 1, 0, 0, 0, x] + (253*G[0, 1, 0, 0, 1, x])/6 - 
       (8*I)*Pi*G[0, 1, 0, 0, 1, x] + (253*G[0, 1, 0, 1, 0, x])/6 - 
       (116*I)*Pi*G[0, 1, 0, 1, 0, x] + (332*G[0, 1, 0, 1, 1, x])/3 - 
       (52*I)*Pi*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 0, 0, x] + (260*G[0, 1, 1, 0, 1, x])/3 - 
       (56*I)*Pi*G[0, 1, 1, 0, 1, x] + (260*G[0, 1, 1, 1, 0, x])/3 - 
       290*G[0, 1, 1, 1, 1, x] + (212*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (1241*G[1, 0, 0, 0, 0, x])/6 + (577*G[1, 0, 0, 0, 1, x])/6 - 
       (8*I)*Pi*G[1, 0, 0, 0, 1, x] + (577*G[1, 0, 0, 1, 0, x])/6 - 
       (32*I)*Pi*G[1, 0, 0, 1, 0, x] + (152*G[1, 0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 1, 0, 0, x] + (188*G[1, 0, 1, 0, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 0, 1, x] + (188*G[1, 0, 1, 1, 0, x])/3 - 
       (440*G[1, 0, 1, 1, 1, x])/3 + (148*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (332*G[1, 1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (332*G[1, 1, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (332*G[1, 1, 0, 1, 0, x])/3 - (190*G[1, 1, 0, 1, 1, x])/3 + 
       (116*I)*Pi*G[1, 1, 0, 1, 1, x] + 140*G[1, 1, 1, 0, 1, x] - 
       (32*I)*Pi*G[1, 1, 1, 0, 1, x] + 140*G[1, 1, 1, 1, 0, x] - 
       (56*I)*Pi*G[1, 1, 1, 1, 0, x] - (1064*G[1, 1, 1, 1, 1, x])/3 - 
       (260*I)*Pi*G[1, 1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, 0, x] - 
       104*G[0, 0, 0, 0, 0, 1, x] - 104*G[0, 0, 0, 0, 1, 0, x] + 
       64*G[0, 0, 0, 0, 1, 1, x] + 20*G[0, 0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 0, 1, 0, 1, x] - 16*G[0, 0, 0, 1, 1, 0, x] + 
       96*G[0, 0, 0, 1, 1, 1, x] + 92*G[0, 0, 1, 0, 0, 0, x] - 
       80*G[0, 0, 1, 0, 0, 1, x] - 80*G[0, 0, 1, 0, 1, 0, x] + 
       28*G[0, 0, 1, 0, 1, 1, x] + 44*G[0, 0, 1, 1, 0, 0, x] - 
       52*G[0, 0, 1, 1, 0, 1, x] - 52*G[0, 0, 1, 1, 1, 0, x] + 
       116*G[0, 0, 1, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, 0, x] + 
       72*G[0, 1, 0, 0, 0, 1, x] + 72*G[0, 1, 0, 0, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, 1, x] - 116*G[0, 1, 0, 1, 0, 0, x] + 
       68*G[0, 1, 0, 1, 0, 1, x] + 68*G[0, 1, 0, 1, 1, 0, x] - 
       140*G[0, 1, 0, 1, 1, 1, x] - 128*G[0, 1, 1, 0, 0, 0, x] + 
       140*G[0, 1, 1, 0, 0, 1, x] + 140*G[0, 1, 1, 0, 1, 0, x] - 
       108*G[0, 1, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 1, 0, 0, x] + 
       136*G[0, 1, 1, 1, 0, 1, x] + 136*G[0, 1, 1, 1, 1, 0, x] - 
       68*G[0, 1, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 0, 1, 1, x] + 80*G[1, 0, 0, 1, 0, 0, x] - 
       44*G[1, 0, 0, 1, 0, 1, x] - 44*G[1, 0, 0, 1, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, 1, x] + 52*G[1, 0, 1, 0, 0, 0, x] + 
       60*G[1, 0, 1, 0, 0, 1, x] + 60*G[1, 0, 1, 0, 1, 0, x] - 
       60*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 0, x] + 
       48*G[1, 0, 1, 1, 0, 1, x] + 48*G[1, 0, 1, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, 0, x] + 
       92*G[1, 1, 0, 0, 0, 1, x] + 92*G[1, 1, 0, 0, 1, 0, x] - 
       44*G[1, 1, 0, 0, 1, 1, x] + 88*G[1, 1, 0, 1, 0, 0, x] - 
       48*G[1, 1, 0, 1, 0, 1, x] - 48*G[1, 1, 0, 1, 1, 0, x] - 
       68*G[1, 1, 0, 1, 1, 1, x] + 40*G[1, 1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] - 
       296*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] - 
       360*G[1, 1, 1, 1, 0, 1, x] - 360*G[1, 1, 1, 1, 1, 0, x] + 
       400*G[1, 1, 1, 1, 1, 1, x] - (8105*Zeta[3])/9 - 
       ((21011*I)/108)*Pi*Zeta[3] - (539*Pi^2*Zeta[3])/18 - 
       ((443*I)/9)*Pi^3*Zeta[3] - (40235*G[0, x]*Zeta[3])/108 - 
       41*Pi^2*G[0, x]*Zeta[3] + 335*G[1, x]*Zeta[3] + 
       ((925*I)/6)*Pi*G[1, x]*Zeta[3] + (281*Pi^2*G[1, x]*Zeta[3])/3 + 
       (649*G[0, 0, x]*Zeta[3])/6 - (132*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (437*G[0, 1, x]*Zeta[3])/6 - ((404*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (2153*G[1, 0, x]*Zeta[3])/6 - ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (398*G[1, 1, x]*Zeta[3])/9 - ((212*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (68*G[0, 0, 0, x]*Zeta[3])/3 - (224*G[0, 0, 1, x]*Zeta[3])/3 + 
       (244*G[0, 1, 0, x]*Zeta[3])/3 + (16*G[0, 1, 1, x]*Zeta[3])/3 + 
       (176*G[1, 0, 0, x]*Zeta[3])/3 - 196*G[1, 0, 1, x]*Zeta[3] - 
       12*G[1, 1, 0, x]*Zeta[3] + (16*G[1, 1, 1, x]*Zeta[3])/3 - 
       (211*Zeta[3]^2)/9 + (687*Zeta[5])/5 - (376*I)*Pi*Zeta[5] + 
       44*G[0, x]*Zeta[5] + 54*G[1, x]*Zeta[5])) + 
   Nf*((1370/81 + ((304*I)/27)*Pi - (35*Pi^2)/54 - ((4*I)/9)*Pi^3 + 
       (112*G[0, x])/27 - (4*Pi^2*G[0, x])/3 - (224*G[1, x])/27 - 
       ((64*I)/9)*Pi*G[1, x] - Pi^2*G[1, x] - (80*G[0, 1, x])/9 - 
       ((8*I)/3)*Pi*G[0, 1, x] - (80*G[1, 0, x])/9 + (86*G[1, 1, x])/9 + 
       ((16*I)/3)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
       (8*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 8*G[1, 0, 1, x] + 
       8*G[1, 1, 0, x] - (32*G[1, 1, 1, x])/3 + Log[mu2/s]^3*
        (8/9 - (8*RATIO[(1 - x)^(-1)])/9) + Log[mu2/s]^2*
        (47/9 + (4*I)*Pi + 4*G[0, x] - (8*G[1, x])/3 + 
         (-47/9 - (4*I)*Pi - 4*G[0, x] + (8*G[1, x])/3)*
          RATIO[(1 - x)^(-1)]) + (((64*I)/9)*Pi*G[1, x] - 
         (8*Pi^2*G[1, x])/9 + (64*G[1, 1, x])/9 - ((8*I)/3)*Pi*G[1, 1, x] - 
         (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(416/27 + ((104*I)/9)*Pi + Pi^2/9 + (80*G[0, x])/9 - 
         (70*G[1, x])/9 - ((16*I)/3)*Pi*G[1, x] - 8*G[0, 1, x] - 
         8*G[1, 0, x] + 8*G[1, 1, x] + (-416/27 - ((80*I)/9)*Pi - Pi^2/9 - 
           (80*G[0, x])/9 + (94*G[1, x])/9 + (8*I)*Pi*G[1, x] + 
           8*G[0, 1, x] + 8*G[1, 0, x] - (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*
          RATIO[x^(-1)]) + RATIO[(1 - x)^(-1)]*(-1370/81 - ((112*I)/27)*Pi - 
         (13*Pi^2)/54 + ((4*I)/9)*Pi^3 - (112*G[0, x])/27 + 
         (4*Pi^2*G[0, x])/3 + (416*G[1, x])/27 + ((80*I)/9)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/9 + (80*G[0, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, x] + 
         (80*G[1, 0, x])/9 - (94*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
         (8*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
         (16*G[1, 1, 1, x])/3 - (62*Zeta[3])/9) + (62*Zeta[3])/9 + 
       e*(16159/243 + ((3200*I)/81)*Pi - (1123*Pi^2)/162 - ((98*I)/27)*Pi^3 + 
         (7*Pi^4)/27 + (944*G[0, x])/81 - (200*Pi^2*G[0, x])/27 - 
         (2716*G[1, x])/81 - ((464*I)/27)*Pi*G[1, x] - (115*Pi^2*G[1, x])/
          54 + ((16*I)/9)*Pi^3*G[1, x] - (4*G[0, 0, x])/3 + 
         (8*Pi^2*G[0, 0, x])/3 - (448*G[0, 1, x])/27 - 
         ((104*I)/9)*Pi*G[0, 1, x] + (70*Pi^2*G[0, 1, x])/9 - 
         (448*G[1, 0, x])/27 + 6*Pi^2*G[1, 0, x] + (850*G[1, 1, x])/27 + 
         ((52*I)/3)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/9 - 
         (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 0, 1, x] + (40*G[0, 1, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] + (200*G[1, 0, 1, x])/
          9 + (8*I)*Pi*G[1, 0, 1, x] + (200*G[1, 1, 0, x])/9 - 
         (298*G[1, 1, 1, x])/9 - (16*I)*Pi*G[1, 1, 1, x] + 
         (40*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
         (40*G[0, 1, 1, 1, x])/3 + (32*G[1, 0, 0, 0, x])/3 - 
         (32*G[1, 0, 0, 1, x])/3 - (32*G[1, 0, 1, 0, x])/3 - 
         (16*G[1, 0, 1, 1, x])/3 - 24*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] + (124*G[1, 1, 1, 1, x])/3 + 
         Log[mu2/s]^4*(13/18 - (13*RATIO[(1 - x)^(-1)])/18) + 
         Log[mu2/s]^3*(47/9 + (4*I)*Pi + 4*G[0, x] - (26*G[1, x])/9 + 
           (-47/9 - (4*I)*Pi - 4*G[0, x] + (26*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(661/27 + ((136*I)/9)*Pi - 
           Pi^2/18 + (100*G[0, x])/9 - (35*G[1, x])/3 - (8*I)*Pi*G[1, x] - 
           12*G[0, 1, x] - 12*G[1, 0, x] + (38*G[1, 1, x])/3 + 
           (-661/27 - ((100*I)/9)*Pi + Pi^2/18 - (100*G[0, x])/9 + 
             (47*G[1, x])/3 + (12*I)*Pi*G[1, x] + 12*G[0, 1, x] + 
             12*G[1, 0, x] - (26*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
           ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) + 
         ((-32*Pi^2)/9 + (4*Pi^2*G[0, x])/9 + (8*Pi^2*G[1, x])/9 - 
           (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
           (64*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
           (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3)*
          RATIO[x] + (44*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - 
         (80*G[0, x]*Zeta[3])/3 - (92*G[1, x]*Zeta[3])/9 + 
         Log[mu2/s]*(4972/81 + ((940*I)/27)*Pi - (169*Pi^2)/54 - 
           ((22*I)/9)*Pi^3 + (484*G[0, x])/27 - 6*Pi^2*G[0, x] - 
           (866*G[1, x])/27 - ((52*I)/3)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
           (200*G[0, 1, x])/9 - (8*I)*Pi*G[0, 1, x] - (200*G[1, 0, x])/9 + 
           (254*G[1, 1, x])/9 + (16*I)*Pi*G[1, 1, x] - (32*G[0, 0, 0, x])/3 + 
           (32*G[0, 0, 1, x])/3 + (32*G[0, 1, 0, x])/3 + (16*G[0, 1, 1, x])/
            3 + 24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] - (100*G[1, 1, 1, x])/3 + 
           (((140*I)/9)*Pi*G[1, x] - (28*Pi^2*G[1, x])/9 + ((8*I)/3)*Pi*
              G[0, 1, x] + (140*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
             (8*G[0, 1, 1, x])/3 - 16*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
             (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x] + 
           RATIO[(1 - x)^(-1)]*(-4972/81 - ((448*I)/27)*Pi + Pi^2/54 + 
             ((22*I)/9)*Pi^3 - (448*G[0, x])/27 + 6*Pi^2*G[0, x] + 
             (1322*G[1, x])/27 + ((200*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/9 + 
             (200*G[0, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, x] + 
             (200*G[1, 0, x])/9 - (94*G[1, 1, x])/3 - (24*I)*Pi*G[1, 1, x] + 
             (32*G[0, 0, 0, x])/3 - (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/
              3 - (8*G[0, 1, 1, x])/3 - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
             (52*G[1, 1, 1, x])/3 - (116*Zeta[3])/9) + (116*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((656*I)/27)*Pi*G[1, x] - (172*Pi^2*G[1, x])/27 - 
           ((2*I)/3)*Pi^3*G[1, x] + ((64*I)/9)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/9 + (656*G[1, 1, x])/27 - ((140*I)/9)*Pi*
            G[1, 1, x] + (26*Pi^2*G[1, 1, x])/9 + (64*G[0, 1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 1, 1, x] - ((8*I)/3)*Pi*G[1, 0, 1, x] - 
           (280*G[1, 1, 1, x])/9 + (8*I)*Pi*G[1, 1, 1, x] - 
           (16*G[0, 1, 1, 1, x])/3 - (8*G[1, 0, 1, 1, x])/3 + 
           24*G[1, 1, 1, 1, x] + (8*G[1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*(-16159/243 - ((656*I)/81)*Pi - (89*Pi^2)/162 + 
           ((80*I)/27)*Pi^3 - (7*Pi^4)/27 - (656*G[0, x])/81 + 
           (200*Pi^2*G[0, x])/27 + (4972*G[1, x])/81 + ((448*I)/27)*Pi*
            G[1, x] - (Pi^2*G[1, x])/54 - ((22*I)/9)*Pi^3*G[1, x] - 
           (8*Pi^2*G[0, 0, x])/3 + (448*G[0, 1, x])/27 + ((40*I)/3)*Pi*
            G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 + (448*G[1, 0, x])/27 - 
           6*Pi^2*G[1, 0, x] - (1322*G[1, 1, x])/27 - ((200*I)/9)*Pi*
            G[1, 1, x] + (Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/3 - 
           (40*G[0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 1, x] - 
           (40*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 - ((32*I)/3)*Pi*
            G[0, 1, 1, x] - (200*G[1, 0, 1, x])/9 - ((32*I)/3)*Pi*
            G[1, 0, 1, x] - (200*G[1, 1, 0, x])/9 + (94*G[1, 1, 1, x])/3 + 
           (24*I)*Pi*G[1, 1, 1, x] - (40*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 0, 1, 1, x])/3 + (32*G[0, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 0, x])/3 - (56*G[0, 1, 1, 1, x])/3 - 
           (32*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 1, x])/3 + 
           (32*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - (52*G[1, 1, 1, 1, x])/
            3 - 12*Zeta[3] + (16*I)*Pi*Zeta[3] + (80*G[0, x]*Zeta[3])/3 + 
           (116*G[1, x]*Zeta[3])/9)) + e^2*(300751/1458 + 
         ((31672*I)/243)*Pi - (28855*Pi^2)/972 - ((817*I)/81)*Pi^3 + 
         (2809*Pi^4)/2160 - ((121*I)/540)*Pi^5 + (8152*G[0, x])/243 - 
         (1075*Pi^2*G[0, x])/81 - (59*Pi^4*G[0, x])/180 - 
         (22118*G[1, x])/243 - ((3880*I)/81)*Pi*G[1, x] - 
         (137*Pi^2*G[1, x])/162 + ((137*I)/27)*Pi^3*G[1, x] - 
         (11*Pi^4*G[1, x])/20 - (40*G[0, 0, x])/3 + (80*Pi^2*G[0, 0, x])/9 - 
         (2336*G[0, 1, x])/81 - ((688*I)/27)*Pi*G[0, 1, x] + 
         (598*Pi^2*G[0, 1, x])/27 + (2*I)*Pi^3*G[0, 1, x] - 
         (2336*G[1, 0, x])/81 + (410*Pi^2*G[1, 0, x])/27 + 
         (6344*G[1, 1, x])/81 + ((124*I)/3)*Pi*G[1, 1, x] + 
         (73*Pi^2*G[1, 1, x])/18 - ((40*I)/9)*Pi^3*G[1, 1, x] - 
         (176*G[0, 0, 0, x])/9 - (40*Pi^2*G[0, 0, 0, x])/9 + 
         (224*G[0, 0, 1, x])/9 - ((104*I)/9)*Pi*G[0, 0, 1, x] - 
         (16*Pi^2*G[0, 0, 1, x])/9 + (224*G[0, 1, 0, x])/9 - 
         (56*Pi^2*G[0, 1, 0, x])/9 - (92*G[0, 1, 1, x])/9 + 
         ((196*I)/9)*Pi*G[0, 1, 1, x] - (56*Pi^2*G[0, 1, 1, x])/3 - 
         8*Pi^2*G[1, 0, 0, x] + (1084*G[1, 0, 1, x])/27 + 
         ((196*I)/9)*Pi*G[1, 0, 1, x] - (182*Pi^2*G[1, 0, 1, x])/9 + 
         (1084*G[1, 1, 0, x])/27 - (46*Pi^2*G[1, 1, 0, x])/3 - 
         (2198*G[1, 1, 1, x])/27 - ((340*I)/9)*Pi*G[1, 1, 1, x] - 
         (50*Pi^2*G[1, 1, 1, x])/9 + 40*G[0, 0, 0, 0, x] - 
         (40*G[0, 0, 0, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         (40*G[0, 0, 1, 0, x])/3 - (224*G[0, 0, 1, 1, x])/9 + 
         (8*I)*Pi*G[0, 0, 1, 1, x] - (80*G[0, 1, 0, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - (80*G[0, 1, 1, 0, x])/3 + 
         48*G[0, 1, 1, 1, x] - ((56*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (80*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - (80*G[1, 0, 1, 0, x])/3 - 
         (4*G[1, 0, 1, 1, x])/9 - ((56*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (440*G[1, 1, 0, 1, x])/9 - ((56*I)/3)*Pi*G[1, 1, 0, 1, x] - 
         (440*G[1, 1, 1, 0, x])/9 + 90*G[1, 1, 1, 1, x] + 
         ((112*I)/3)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] + 
         (8*G[0, 0, 0, 0, 1, x])/3 + (8*G[0, 0, 0, 1, 0, x])/3 + 
         (16*G[0, 0, 0, 1, 1, x])/3 + (32*G[0, 0, 1, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 0, x])/3 + (64*G[0, 0, 1, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 + 24*G[0, 1, 0, 1, 1, x] + 
         (80*G[0, 1, 1, 0, 1, x])/3 + (80*G[0, 1, 1, 1, 0, x])/3 - 
         80*G[0, 1, 1, 1, 1, x] - (112*G[1, 0, 0, 0, 0, x])/3 + 
         (32*G[1, 0, 0, 0, 1, x])/3 + (32*G[1, 0, 0, 1, 0, x])/3 + 
         24*G[1, 0, 0, 1, 1, x] + (80*G[1, 0, 1, 0, 1, x])/3 + 
         (80*G[1, 0, 1, 1, 0, x])/3 - (104*G[1, 0, 1, 1, 1, x])/3 - 
         (80*G[1, 1, 0, 0, 0, x])/3 + (80*G[1, 1, 0, 0, 1, x])/3 + 
         (80*G[1, 1, 0, 1, 0, x])/3 + (32*G[1, 1, 0, 1, 1, x])/3 + 
         56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] - 
         (352*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*
          (16/45 - (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
          (113/36 + ((7*I)/3)*Pi + (7*G[0, x])/3 - (16*G[1, x])/9 + 
           (-113/36 - ((7*I)/3)*Pi - (7*G[0, x])/3 + (16*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(541/27 + ((304*I)/27)*Pi - 
           Pi^2/9 + (220*G[0, x])/27 - (85*G[1, x])/9 - ((56*I)/9)*Pi*
            G[1, x] - (28*G[0, 1, x])/3 - (28*G[1, 0, x])/3 + 
           (92*G[1, 1, x])/9 + (-541/27 - ((220*I)/27)*Pi + Pi^2/9 - 
             (220*G[0, x])/27 + (113*G[1, x])/9 + ((28*I)/3)*Pi*G[1, x] + 
             (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3 - (64*G[1, 1, x])/9)*
            RATIO[(1 - x)^(-1)] + (((28*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9)*
            RATIO[x^(-1)]) + (13*Zeta[3])/3 - ((1736*I)/27)*Pi*Zeta[3] - 
         (64*Pi^2*Zeta[3])/9 - (2000*G[0, x]*Zeta[3])/27 - 
         (262*G[1, x]*Zeta[3])/9 + ((304*I)/9)*Pi*G[1, x]*Zeta[3] + 
         (32*G[0, 0, x]*Zeta[3])/3 + 64*G[0, 1, x]*Zeta[3] + 
         (232*G[1, 0, x]*Zeta[3])/3 - (52*G[1, 1, x]*Zeta[3])/9 + 
         Log[mu2/s]^2*(6416/81 + ((1106*I)/27)*Pi - (149*Pi^2)/36 - 
           ((29*I)/9)*Pi^3 + (614*G[0, x])/27 - (23*Pi^2*G[0, x])/3 - 
           (377*G[1, x])/9 - ((170*I)/9)*Pi*G[1, x] - (31*Pi^2*G[1, x])/9 - 
           (220*G[0, 1, x])/9 - ((28*I)/3)*Pi*G[0, 1, x] - 
           (220*G[1, 0, x])/9 + (305*G[1, 1, x])/9 + ((56*I)/3)*Pi*
            G[1, 1, x] - (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 + 
           (40*G[0, 1, 0, x])/3 + (16*G[0, 1, 1, x])/3 + 28*G[1, 0, 1, x] + 
           28*G[1, 1, 0, x] - 40*G[1, 1, 1, x] + (((146*I)/9)*Pi*G[1, x] - 
             (34*Pi^2*G[1, x])/9 + (4*I)*Pi*G[0, 1, x] + (146*G[1, 1, x])/9 - 
             ((28*I)/3)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] - (56*G[1, 1, 1, x])/
              3)*RATIO[x^(-1)] + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
             4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
            (-6416/81 - ((560*I)/27)*Pi + (13*Pi^2)/36 + ((29*I)/9)*Pi^3 - 
             (560*G[0, x])/27 + (23*Pi^2*G[0, x])/3 + (541*G[1, x])/9 + 
             ((220*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + (220*G[0, 1, x])/9 + 
             ((40*I)/3)*Pi*G[0, 1, x] + (220*G[1, 0, x])/9 - 
             (113*G[1, 1, x])/3 - (28*I)*Pi*G[1, 1, x] + (40*G[0, 0, 0, x])/
              3 - (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
             (4*G[0, 1, 1, x])/3 - 28*G[1, 0, 1, x] - 28*G[1, 1, 0, x] + 
             (64*G[1, 1, 1, x])/3 - (98*Zeta[3])/9) + (98*Zeta[3])/9) + 
         RATIO[x]*((-424*Pi^2)/27 + Pi^4/135 + (146*Pi^2*G[0, x])/27 + 
           (196*Pi^2*G[1, x])/27 - (848*G[0, 0, x])/27 - (10*Pi^2*G[0, 0, x])/
            9 + (848*G[0, 1, x])/27 - (10*Pi^2*G[0, 1, x])/9 + 
           (848*G[1, 0, x])/27 - (14*Pi^2*G[1, 0, x])/9 - (848*G[1, 1, x])/
            27 - (26*Pi^2*G[1, 1, x])/9 + (76*G[0, 0, 0, x])/3 - 
           (64*G[0, 0, 1, x])/9 - (64*G[0, 1, 0, x])/9 - (100*G[0, 1, 1, x])/
            9 - (164*G[1, 0, 1, x])/9 - (164*G[1, 1, 0, x])/9 + 
           (328*G[1, 1, 1, x])/9 - (32*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 1, 1, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
           (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 1, x])/3 + 
           (8*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
           8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 
           (64*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (((6712*I)/81)*Pi*G[1, x] - (1748*Pi^2*G[1, x])/81 - 
           ((35*I)/9)*Pi^3*G[1, x] + (38*Pi^4*G[1, x])/135 + 
           ((656*I)/27)*Pi*G[0, 1, x] - (172*Pi^2*G[0, 1, x])/27 - 
           ((2*I)/3)*Pi^3*G[0, 1, x] + (6712*G[1, 1, x])/81 - 
           ((1420*I)/27)*Pi*G[1, 1, x] + (109*Pi^2*G[1, 1, x])/9 + 
           (2*I)*Pi^3*G[1, 1, x] + ((64*I)/9)*Pi*G[0, 0, 1, x] - 
           (8*Pi^2*G[0, 0, 1, x])/9 + (656*G[0, 1, 1, x])/27 - 
           ((140*I)/9)*Pi*G[0, 1, 1, x] + (26*Pi^2*G[0, 1, 1, x])/9 - 
           ((140*I)/9)*Pi*G[1, 0, 1, x] + (28*Pi^2*G[1, 0, 1, x])/9 - 
           (2840*G[1, 1, 1, x])/27 + ((292*I)/9)*Pi*G[1, 1, 1, x] - 
           (56*Pi^2*G[1, 1, 1, x])/9 + (64*G[0, 0, 1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
           (280*G[0, 1, 1, 1, x])/9 + (8*I)*Pi*G[0, 1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - (140*G[1, 0, 1, 1, x])/9 + 
           (8*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
           (292*G[1, 1, 1, 1, x])/3 - ((56*I)/3)*Pi*G[1, 1, 1, 1, x] - 
           (16*G[0, 0, 1, 1, 1, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 + 
           24*G[0, 1, 1, 1, 1, x] - (8*G[1, 0, 0, 1, 1, x])/3 + 
           16*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 1, 1, x] - 
           (224*G[1, 1, 1, 1, 1, x])/3 + (76*G[1, x]*Zeta[3])/9 - 
           ((152*I)/9)*Pi*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 - 
           (248*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]*(45638/243 + 
           ((8360*I)/81)*Pi - (2867*Pi^2)/162 - ((224*I)/27)*Pi^3 + 
           (449*Pi^4)/540 + (3416*G[0, x])/81 - (410*Pi^2*G[0, x])/27 - 
           (7888*G[1, x])/81 - ((124*I)/3)*Pi*G[1, x] - (241*Pi^2*G[1, x])/
            54 + ((40*I)/9)*Pi^3*G[1, x] - (16*G[0, 0, x])/3 + 
           8*Pi^2*G[0, 0, x] - (1084*G[0, 1, x])/27 - ((196*I)/9)*Pi*
            G[0, 1, x] + (182*Pi^2*G[0, 1, x])/9 - (1084*G[1, 0, x])/27 + 
           (46*Pi^2*G[1, 0, x])/3 + (2230*G[1, 1, x])/27 + 
           ((340*I)/9)*Pi*G[1, 1, x] + (56*Pi^2*G[1, 1, x])/9 - 
           (80*G[0, 0, 0, x])/3 + (80*G[0, 0, 1, x])/3 - 
           (8*I)*Pi*G[0, 0, 1, x] + (80*G[0, 1, 0, x])/3 + 
           (4*G[0, 1, 1, x])/9 + ((56*I)/3)*Pi*G[0, 1, 1, x] + 
           (440*G[1, 0, 1, x])/9 + ((56*I)/3)*Pi*G[1, 0, 1, x] + 
           (440*G[1, 1, 0, x])/9 - (710*G[1, 1, 1, x])/9 - 
           ((112*I)/3)*Pi*G[1, 1, 1, x] + (112*G[0, 0, 0, 0, x])/3 - 
           (32*G[0, 0, 0, 1, x])/3 - (32*G[0, 0, 1, 0, x])/3 - 
           24*G[0, 0, 1, 1, x] - (80*G[0, 1, 0, 1, x])/3 - 
           (80*G[0, 1, 1, 0, x])/3 + (104*G[0, 1, 1, 1, x])/3 + 
           (80*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 - 
           (80*G[1, 0, 1, 0, x])/3 - (32*G[1, 0, 1, 1, x])/3 - 
           56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + (296*G[1, 1, 1, 1, x])/
            3 + RATIO[x]*((-82*Pi^2)/9 + (20*Pi^2*G[0, x])/9 + 
             (28*Pi^2*G[1, x])/9 - (164*G[0, 0, x])/9 + (164*G[0, 1, x])/9 + 
             (164*G[1, 0, x])/9 - (164*G[1, 1, x])/9 + (32*G[0, 0, 0, x])/3 - 
             (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - (16*G[0, 1, 1, x])/
              3 - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 16*G[1, 1, 1, x] - 
             (8*Zeta[3])/3) + (46*Zeta[3])/3 - ((152*I)/3)*Pi*Zeta[3] - 
           (232*G[0, x]*Zeta[3])/3 - (148*G[1, x]*Zeta[3])/9 + 
           RATIO[x^(-1)]*(((1420*I)/27)*Pi*G[1, x] - (362*Pi^2*G[1, x])/27 - 
             (2*I)*Pi^3*G[1, x] + ((140*I)/9)*Pi*G[0, 1, x] - 
             (28*Pi^2*G[0, 1, x])/9 + (1420*G[1, 1, x])/27 - 
             ((292*I)/9)*Pi*G[1, 1, x] + (62*Pi^2*G[1, 1, x])/9 + 
             ((8*I)/3)*Pi*G[0, 0, 1, x] + (140*G[0, 1, 1, x])/9 - 
             (8*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 
             (584*G[1, 1, 1, x])/9 + ((56*I)/3)*Pi*G[1, 1, 1, x] + 
             (8*G[0, 0, 1, 1, x])/3 - 16*G[0, 1, 1, 1, x] - 
             8*G[1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, x] + (16*G[1, x]*Zeta[3])/
              3) + RATIO[(1 - x)^(-1)]*(-45638/243 - ((2624*I)/81)*Pi + 
             (11*Pi^2)/162 + ((170*I)/27)*Pi^3 - (449*Pi^4)/540 - 
             (2624*G[0, x])/81 + (410*Pi^2*G[0, x])/27 + (12832*G[1, x])/81 + 
             ((1120*I)/27)*Pi*G[1, x] - (13*Pi^2*G[1, x])/18 - 
             ((58*I)/9)*Pi^3*G[1, x] - 8*Pi^2*G[0, 0, x] + (1120*G[0, 1, x])/
              27 + ((80*I)/3)*Pi*G[0, 1, x] - (70*Pi^2*G[0, 1, x])/3 + 
             (1120*G[1, 0, x])/27 - (46*Pi^2*G[1, 0, x])/3 - 
             (1082*G[1, 1, x])/9 - ((440*I)/9)*Pi*G[1, 1, x] + 
             (2*Pi^2*G[1, 1, x])/3 + (80*G[0, 0, 0, x])/3 - 
             (80*G[0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[0, 0, 1, x] - 
             (80*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 - ((80*I)/3)*Pi*
              G[0, 1, 1, x] - (440*G[1, 0, 1, x])/9 - ((80*I)/3)*Pi*
              G[1, 0, 1, x] - (440*G[1, 1, 0, x])/9 + (226*G[1, 1, 1, x])/3 + 
             (56*I)*Pi*G[1, 1, 1, x] - (112*G[0, 0, 0, 0, x])/3 + 
             (32*G[0, 0, 0, 1, x])/3 + (32*G[0, 0, 1, 0, x])/3 + 
             (80*G[0, 0, 1, 1, x])/3 + (80*G[0, 1, 0, 1, x])/3 + 
             (80*G[0, 1, 1, 0, x])/3 - (152*G[0, 1, 1, 1, x])/3 - 
             (80*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 + 
             (80*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
             56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 
             (128*G[1, 1, 1, 1, x])/3 - 10*Zeta[3] + ((152*I)/3)*Pi*Zeta[3] + 
             (232*G[0, x]*Zeta[3])/3 + (196*G[1, x]*Zeta[3])/9)) + 
         RATIO[(1 - x)^(-1)]*(-300751/1458 - ((3904*I)/243)*Pi - 
           (1913*Pi^2)/972 + ((448*I)/81)*Pi^3 - (2201*Pi^4)/2160 + 
           ((121*I)/540)*Pi^5 - (3904*G[0, x])/243 + (1120*Pi^2*G[0, x])/81 + 
           (59*Pi^4*G[0, x])/180 + (45638*G[1, x])/243 + ((2624*I)/81)*Pi*
            G[1, x] - (11*Pi^2*G[1, x])/162 - ((170*I)/27)*Pi^3*G[1, x] + 
           (449*Pi^4*G[1, x])/540 - (80*Pi^2*G[0, 0, x])/9 + 
           (2624*G[0, 1, x])/81 + ((224*I)/9)*Pi*G[0, 1, x] - 
           (650*Pi^2*G[0, 1, x])/27 - ((8*I)/3)*Pi^3*G[0, 1, x] + 
           (2624*G[1, 0, x])/81 - (410*Pi^2*G[1, 0, x])/27 - 
           (12832*G[1, 1, x])/81 - ((1120*I)/27)*Pi*G[1, 1, x] + 
           (13*Pi^2*G[1, 1, x])/18 + ((58*I)/9)*Pi^3*G[1, 1, x] + 
           (224*G[0, 0, 0, x])/9 + (40*Pi^2*G[0, 0, 0, x])/9 - 
           (224*G[0, 0, 1, x])/9 + ((40*I)/3)*Pi*G[0, 0, 1, x] + 
           (8*Pi^2*G[0, 0, 1, x])/9 - (224*G[0, 1, 0, x])/9 + 
           (56*Pi^2*G[0, 1, 0, x])/9 + (224*G[0, 1, 1, x])/27 - 
           ((80*I)/3)*Pi*G[0, 1, 1, x] + (194*Pi^2*G[0, 1, 1, x])/9 + 
           8*Pi^2*G[1, 0, 0, x] - (1120*G[1, 0, 1, x])/27 - 
           ((80*I)/3)*Pi*G[1, 0, 1, x] + (70*Pi^2*G[1, 0, 1, x])/3 - 
           (1120*G[1, 1, 0, x])/27 + (46*Pi^2*G[1, 1, 0, x])/3 + 
           (1082*G[1, 1, 1, x])/9 + ((440*I)/9)*Pi*G[1, 1, 1, x] - 
           (2*Pi^2*G[1, 1, 1, x])/3 - 40*G[0, 0, 0, 0, x] + 
           (40*G[0, 0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           (40*G[0, 0, 1, 0, x])/3 + (80*G[0, 0, 1, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 0, 1, 1, x] + (80*G[0, 1, 0, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 0, x])/3 - 
           (520*G[0, 1, 1, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, 1, 1, x] - 
           (80*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 - 
           ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (80*G[1, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 1, 1, x])/9 + ((80*I)/3)*Pi*G[1, 0, 1, 1, x] + 
           (440*G[1, 1, 0, 1, x])/9 + ((80*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           (440*G[1, 1, 1, 0, x])/9 - (226*G[1, 1, 1, 1, x])/3 - 
           (56*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] - 
           (8*G[0, 0, 0, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 0, 1, 1, x])/3 - (32*G[0, 0, 1, 0, 1, x])/3 - 
           (32*G[0, 0, 1, 1, 0, x])/3 - (80*G[0, 0, 1, 1, 1, x])/3 + 
           (32*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 - 
           (32*G[0, 1, 0, 1, 0, x])/3 - (80*G[0, 1, 0, 1, 1, x])/3 - 
           (80*G[0, 1, 1, 0, 1, x])/3 - (80*G[0, 1, 1, 1, 0, x])/3 + 
           104*G[0, 1, 1, 1, 1, x] + (112*G[1, 0, 0, 0, 0, x])/3 - 
           (32*G[1, 0, 0, 0, 1, x])/3 - (32*G[1, 0, 0, 1, 0, x])/3 - 
           (80*G[1, 0, 0, 1, 1, x])/3 - (80*G[1, 0, 1, 0, 1, x])/3 - 
           (80*G[1, 0, 1, 1, 0, x])/3 + (152*G[1, 0, 1, 1, 1, x])/3 + 
           (80*G[1, 1, 0, 0, 0, x])/3 - (80*G[1, 1, 0, 0, 1, x])/3 - 
           (80*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
           56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
           (128*G[1, 1, 1, 1, 1, x])/3 + (49*Zeta[3])/9 + ((1280*I)/27)*Pi*
            Zeta[3] + (64*Pi^2*Zeta[3])/9 + (2000*G[0, x]*Zeta[3])/27 + 
           10*G[1, x]*Zeta[3] - ((152*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (32*G[0, 0, x]*Zeta[3])/3 - (184*G[0, 1, x]*Zeta[3])/3 - 
           (232*G[1, 0, x]*Zeta[3])/3 - (196*G[1, 1, x]*Zeta[3])/9 - 
           (194*Zeta[5])/5) + (194*Zeta[5])/5))/Nc + 
     Nc*(455/27 - ((152*I)/27)*Pi + (131*Pi^2)/54 + ((2*I)/9)*Pi^3 - 
       (386*G[1, x])/27 + ((32*I)/9)*Pi*G[1, x] - (7*Pi^2*G[1, x])/9 + 
       ((4*I)/3)*Pi*G[0, 1, x] + (26*G[1, 1, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 4*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[(1 - x)^(-1)])/9) + 
       Log[mu2/s]^2*(-1/3 - (2*I)*Pi + (2*G[1, x])/3 + 
         (1/3 + (2*I)*Pi - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       (((-32*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 - (32*G[1, 1, x])/9 + 
         ((4*I)/3)*Pi*G[1, 1, x] + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(26/3 - ((52*I)/9)*Pi + (11*Pi^2)/9 - (46*G[1, x])/9 + 
         ((8*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3 + 
         (-26/3 + ((40*I)/9)*Pi - (11*Pi^2)/9 + (34*G[1, x])/9 - 
           (4*I)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)]) + 
       RATIO[(1 - x)^(-1)]*(-455/27 + ((56*I)/27)*Pi - (107*Pi^2)/54 - 
         ((2*I)/9)*Pi^3 + (290*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + 
         (11*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*G[0, 1, x] - (74*G[1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, x] - (4*G[0, 1, 1, x])/3 + (20*G[1, 1, 1, x])/3 - 
         (34*Zeta[3])/9) + (34*Zeta[3])/9 + e*(37559/486 - ((1600*I)/81)*Pi + 
         (16*Pi^2)/3 + ((49*I)/27)*Pi^3 - (11*Pi^4)/135 - (5378*G[1, x])/81 + 
         ((232*I)/27)*Pi*G[1, x] - (119*Pi^2*G[1, x])/54 - 
         ((8*I)/9)*Pi^3*G[1, x] + ((52*I)/9)*Pi*G[0, 1, x] - 
         (14*Pi^2*G[0, 1, x])/9 + (1240*G[1, 1, x])/27 - 
         ((26*I)/3)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] + 
         ((4*I)/3)*Pi*G[0, 0, 1, x] + (52*G[0, 1, 1, x])/9 - 
         (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (274*G[1, 1, 1, x])/9 + (8*I)*Pi*G[1, 1, 1, x] + 
         (4*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 
         (56*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(-13/18 + 
           (13*RATIO[(1 - x)^(-1)])/18) + Log[mu2/s]^3*(-1/3 - (2*I)*Pi + 
           (8*G[1, x])/9 + (1/3 + (2*I)*Pi - (8*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(269/27 - ((68*I)/9)*Pi + 
           (37*Pi^2)/18 - (59*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
           (4*G[1, 1, x])/3 + (-269/27 + ((50*I)/9)*Pi - (37*Pi^2)/18 + 
             (41*G[1, x])/9 - (6*I)*Pi*G[1, x] - (10*G[1, 1, x])/3)*
            RATIO[(1 - x)^(-1)] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
            RATIO[x^(-1)]) + 2*Zeta[3] + (8*I)*Pi*Zeta[3] - 
         (28*G[1, x]*Zeta[3])/9 + Log[mu2/s]*(3778/81 - ((470*I)/27)*Pi + 
           (281*Pi^2)/54 + ((11*I)/9)*Pi^3 - (112*G[1, x])/3 + 
           ((26*I)/3)*Pi*G[1, x] - (20*Pi^2*G[1, x])/9 + 
           (4*I)*Pi*G[0, 1, x] + (196*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
           4*G[0, 1, 1, x] - (32*G[1, 1, 1, x])/3 + 
           (((-70*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*
              G[0, 1, x] - (70*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             (4*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*(-3778/81 + ((224*I)/27)*Pi - (197*Pi^2)/54 - 
             ((11*I)/9)*Pi^3 + (254*G[1, x])/9 - ((100*I)/9)*Pi*G[1, x] + 
             (34*Pi^2*G[1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] - 
             (182*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - (16*G[0, 1, 1, x])/
              3 + (56*G[1, 1, 1, x])/3 - (124*Zeta[3])/9) + 
           (124*Zeta[3])/9) + RATIO[x^(-1)]*(((-328*I)/27)*Pi*G[1, x] + 
           (86*Pi^2*G[1, x])/27 + (I/3)*Pi^3*G[1, x] - ((32*I)/9)*Pi*
            G[0, 1, x] + (4*Pi^2*G[0, 1, x])/9 - (328*G[1, 1, x])/27 + 
           ((70*I)/9)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/9 - 
           (32*G[0, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] + (140*G[1, 1, 1, x])/9 - 
           (4*I)*Pi*G[1, 1, 1, x] + (8*G[0, 1, 1, 1, x])/3 + 
           (4*G[1, 0, 1, 1, x])/3 - 12*G[1, 1, 1, 1, x] - (4*G[1, x]*Zeta[3])/
            3) + RATIO[(1 - x)^(-1)]*(-37559/486 + ((328*I)/81)*Pi - 
           (46*Pi^2)/27 - ((40*I)/27)*Pi^3 + (11*Pi^4)/135 + 
           (4106*G[1, x])/81 - ((224*I)/27)*Pi*G[1, x] + (59*Pi^2*G[1, x])/
            18 + ((11*I)/9)*Pi^3*G[1, x] - ((20*I)/3)*Pi*G[0, 1, x] + 
           2*Pi^2*G[0, 1, x] - (986*G[1, 1, x])/27 + ((100*I)/9)*Pi*
            G[1, 1, x] - (31*Pi^2*G[1, 1, x])/9 - ((4*I)/3)*Pi*
            G[0, 0, 1, x] - (20*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*
            G[0, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 1, x] + (94*G[1, 1, 1, x])/
            3 - (12*I)*Pi*G[1, 1, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 1, 1, x])/3 - 
           (92*G[1, 1, 1, 1, x])/3 - (10*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 
           (16*G[1, x]*Zeta[3])/9)) + e^2*(833023/2916 - ((15836*I)/243)*Pi + 
         (11621*Pi^2)/972 + ((817*I)/162)*Pi^3 - (4679*Pi^4)/6480 + 
         ((121*I)/1080)*Pi^5 - (19865*G[1, x])/81 + ((1940*I)/81)*Pi*
          G[1, x] - (115*Pi^2*G[1, x])/81 - ((137*I)/54)*Pi^3*G[1, x] + 
         (371*Pi^4*G[1, x])/1080 + ((344*I)/27)*Pi*G[0, 1, x] - 
         (124*Pi^2*G[0, 1, x])/27 - I*Pi^3*G[0, 1, x] + (14068*G[1, 1, x])/
          81 - ((62*I)/3)*Pi*G[1, 1, x] + (79*Pi^2*G[1, 1, x])/27 + 
         ((20*I)/9)*Pi^3*G[1, 1, x] + ((52*I)/9)*Pi*G[0, 0, 1, x] - 
         (14*Pi^2*G[0, 0, 1, x])/9 + (344*G[0, 1, 1, x])/27 - 
         ((98*I)/9)*Pi*G[0, 1, 1, x] + (31*Pi^2*G[0, 1, 1, x])/9 - 
         ((98*I)/9)*Pi*G[1, 0, 1, x] + (34*Pi^2*G[1, 0, 1, x])/9 - 
         (3256*G[1, 1, 1, x])/27 + ((170*I)/9)*Pi*G[1, 1, 1, x] - 
         (35*Pi^2*G[1, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         (52*G[0, 0, 1, 1, x])/9 - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (196*G[0, 1, 1, 1, x])/9 + 
         ((28*I)/3)*Pi*G[0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         (98*G[1, 0, 1, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         ((28*I)/3)*Pi*G[1, 1, 0, 1, x] + (752*G[1, 1, 1, 1, x])/9 - 
         ((56*I)/3)*Pi*G[1, 1, 1, 1, x] + (4*G[0, 0, 0, 1, 1, x])/3 - 
         8*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] + 
         28*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
         (56*G[1, 0, 1, 1, 1, x])/3 + (28*G[1, 1, 0, 1, 1, x])/3 - 
         60*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-16/45 + 
           (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
          (-31/108 - ((7*I)/6)*Pi + (11*G[1, x])/18 + 
           (31/108 + ((7*I)/6)*Pi - (11*G[1, x])/18)*RATIO[(1 - x)^(-1)]) + 
         Log[mu2/s]^3*(517/81 - ((152*I)/27)*Pi + (5*Pi^2)/3 - 
           (121*G[1, x])/27 + ((28*I)/9)*Pi*G[1, x] + (2*G[1, 1, x])/3 + 
           (-517/81 + ((110*I)/27)*Pi - (5*Pi^2)/3 + (79*G[1, x])/27 - 
             ((14*I)/3)*Pi*G[1, x] - (20*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
           (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)]) - 
         (5045*Zeta[3])/81 + ((868*I)/27)*Pi*Zeta[3] - (80*Pi^2*Zeta[3])/9 + 
         (1136*G[1, x]*Zeta[3])/27 - ((152*I)/9)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 1, x]*Zeta[3])/3 - 16*G[1, 1, x]*Zeta[3] + 
         Log[mu2/s]^2*(3974/81 - ((553*I)/27)*Pi + (197*Pi^2)/36 + 
           ((29*I)/18)*Pi^3 - (1070*G[1, x])/27 + ((85*I)/9)*Pi*G[1, x] - 
           (47*Pi^2*G[1, x])/18 + ((14*I)/3)*Pi*G[0, 1, x] + 
           (206*G[1, 1, x])/9 - ((28*I)/3)*Pi*G[1, 1, x] + 
           (14*G[0, 1, 1, x])/3 - (34*G[1, 1, 1, x])/3 + 
           (((-73*I)/9)*Pi*G[1, x] + (17*Pi^2*G[1, x])/9 - 
             (2*I)*Pi*G[0, 1, x] - (73*G[1, 1, x])/9 + ((14*I)/3)*Pi*
              G[1, 1, x] - 2*G[0, 1, 1, x] + (28*G[1, 1, 1, x])/3)*
            RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-3974/81 + ((280*I)/27)*Pi - 
             (43*Pi^2)/12 - ((29*I)/18)*Pi^3 + (797*G[1, x])/27 - 
             ((110*I)/9)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 - ((20*I)/3)*Pi*
              G[0, 1, x] - 21*G[1, 1, x] + (14*I)*Pi*G[1, 1, x] - 
             (20*G[0, 1, 1, x])/3 + (62*G[1, 1, 1, x])/3 - (166*Zeta[3])/9) + 
           (166*Zeta[3])/9) + RATIO[x^(-1)]*(((-3356*I)/81)*Pi*G[1, x] + 
           (874*Pi^2*G[1, x])/81 + ((35*I)/18)*Pi^3*G[1, x] - 
           (19*Pi^4*G[1, x])/135 - ((328*I)/27)*Pi*G[0, 1, x] + 
           (86*Pi^2*G[0, 1, x])/27 + (I/3)*Pi^3*G[0, 1, x] - 
           (3356*G[1, 1, x])/81 + ((710*I)/27)*Pi*G[1, 1, x] - 
           (109*Pi^2*G[1, 1, x])/18 - I*Pi^3*G[1, 1, x] - 
           ((32*I)/9)*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/9 - 
           (328*G[0, 1, 1, x])/27 + ((70*I)/9)*Pi*G[0, 1, 1, x] - 
           (13*Pi^2*G[0, 1, 1, x])/9 + ((70*I)/9)*Pi*G[1, 0, 1, x] - 
           (14*Pi^2*G[1, 0, 1, x])/9 + (1420*G[1, 1, 1, x])/27 - 
           ((146*I)/9)*Pi*G[1, 1, 1, x] + (28*Pi^2*G[1, 1, 1, x])/9 - 
           (32*G[0, 0, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + (140*G[0, 1, 1, 1, x])/9 - 
           (4*I)*Pi*G[0, 1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           (70*G[1, 0, 1, 1, x])/9 - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 1, x] - (146*G[1, 1, 1, 1, x])/3 + 
           ((28*I)/3)*Pi*G[1, 1, 1, 1, x] + (8*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 1, 1, x])/3 - 12*G[0, 1, 1, 1, 1, x] + 
           (4*G[1, 0, 0, 1, 1, x])/3 - 8*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 1, 1, x] + (112*G[1, 1, 1, 1, 1, x])/3 - 
           (38*G[1, x]*Zeta[3])/9 + ((76*I)/9)*Pi*G[1, x]*Zeta[3] - 
           (4*G[0, 1, x]*Zeta[3])/3 + (124*G[1, 1, x]*Zeta[3])/9) + 
         Log[mu2/s]*(43759/243 - ((4180*I)/81)*Pi + (1799*Pi^2)/162 + 
           ((112*I)/27)*Pi^3 - (161*Pi^4)/540 - (12128*G[1, x])/81 + 
           ((62*I)/3)*Pi*G[1, x] - (197*Pi^2*G[1, x])/54 - 
           ((20*I)/9)*Pi^3*G[1, x] + ((98*I)/9)*Pi*G[0, 1, x] - 
           (34*Pi^2*G[0, 1, x])/9 + (2698*G[1, 1, x])/27 - 
           ((170*I)/9)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/9 + 
           (4*I)*Pi*G[0, 0, 1, x] + (98*G[0, 1, 1, x])/9 - 
           ((28*I)/3)*Pi*G[0, 1, 1, x] - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
           (194*G[1, 1, 1, x])/3 + ((56*I)/3)*Pi*G[1, 1, 1, x] + 
           4*G[0, 0, 1, 1, x] - (56*G[0, 1, 1, 1, x])/3 - 
           (28*G[1, 0, 1, 1, x])/3 + (124*G[1, 1, 1, 1, x])/3 - 
           (130*Zeta[3])/27 + ((76*I)/3)*Pi*Zeta[3] - (56*G[1, x]*Zeta[3])/
            9 + RATIO[x^(-1)]*(((-710*I)/27)*Pi*G[1, x] + (181*Pi^2*G[1, x])/
              27 + I*Pi^3*G[1, x] - ((70*I)/9)*Pi*G[0, 1, x] + 
             (14*Pi^2*G[0, 1, x])/9 - (710*G[1, 1, x])/27 + 
             ((146*I)/9)*Pi*G[1, 1, x] - (31*Pi^2*G[1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[0, 0, 1, x] - (70*G[0, 1, 1, x])/9 + 
             (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 
             (292*G[1, 1, 1, x])/9 - ((28*I)/3)*Pi*G[1, 1, 1, x] - 
             (4*G[0, 0, 1, 1, x])/3 + 8*G[0, 1, 1, 1, x] + 
             4*G[1, 0, 1, 1, x] - 28*G[1, 1, 1, 1, x] - (8*G[1, x]*Zeta[3])/
              3) + RATIO[(1 - x)^(-1)]*(-43759/243 + ((1312*I)/81)*Pi - 
             (461*Pi^2)/162 - ((85*I)/27)*Pi^3 + (161*Pi^4)/540 + 
             (9260*G[1, x])/81 - ((560*I)/27)*Pi*G[1, x] + (337*Pi^2*G[1, x])/
              54 + ((29*I)/9)*Pi^3*G[1, x] - ((40*I)/3)*Pi*G[0, 1, x] + 
             (16*Pi^2*G[0, 1, x])/3 - (718*G[1, 1, x])/9 + ((220*I)/9)*Pi*
              G[1, 1, x] - 8*Pi^2*G[1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, x] - 
             (40*G[0, 1, 1, x])/3 + ((40*I)/3)*Pi*G[0, 1, 1, x] + 
             ((40*I)/3)*Pi*G[1, 0, 1, x] + (598*G[1, 1, 1, x])/9 - 
             (28*I)*Pi*G[1, 1, 1, x] - (16*G[0, 0, 1, 1, x])/3 + 
             (80*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 1, 1, x])/3 - 
             (208*G[1, 1, 1, 1, x])/3 + (58*Zeta[3])/27 - ((76*I)/3)*Pi*
              Zeta[3] + (32*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
          (-833023/2916 + ((1952*I)/243)*Pi + (2395*Pi^2)/972 - 
           ((224*I)/81)*Pi^3 + (3767*Pi^4)/6480 - ((121*I)/1080)*Pi^5 + 
           (1693*G[1, x])/9 - ((1312*I)/81)*Pi*G[1, x] + (349*Pi^2*G[1, x])/
            162 + ((85*I)/27)*Pi^3*G[1, x] - (523*Pi^4*G[1, x])/1080 - 
           ((112*I)/9)*Pi*G[0, 1, x] + (50*Pi^2*G[0, 1, x])/9 + 
           ((4*I)/3)*Pi^3*G[0, 1, x] - (3524*G[1, 1, x])/27 + 
           ((560*I)/27)*Pi*G[1, 1, x] - (287*Pi^2*G[1, 1, x])/54 - 
           ((29*I)/9)*Pi^3*G[1, 1, x] - ((20*I)/3)*Pi*G[0, 0, 1, x] + 
           2*Pi^2*G[0, 0, 1, x] - (112*G[0, 1, 1, x])/9 + 
           ((40*I)/3)*Pi*G[0, 1, 1, x] - (44*Pi^2*G[0, 1, 1, x])/9 + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/3 + 
           (2714*G[1, 1, 1, x])/27 - ((220*I)/9)*Pi*G[1, 1, 1, x] + 
           7*Pi^2*G[1, 1, 1, x] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           (20*G[0, 0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
           ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 1, x])/3 - 
           ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           (40*G[1, 0, 1, 1, x])/3 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] - 
           ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - (818*G[1, 1, 1, 1, x])/9 + 
           (28*I)*Pi*G[1, 1, 1, 1, x] - (4*G[0, 0, 0, 1, 1, x])/3 + 
           (32*G[0, 0, 1, 1, 1, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
           40*G[0, 1, 1, 1, 1, x] + (16*G[1, 0, 0, 1, 1, x])/3 - 
           (80*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 1, 1, x])/3 + 
           (292*G[1, 1, 1, 1, 1, x])/3 + (4595*Zeta[3])/81 - 
           ((640*I)/27)*Pi*Zeta[3] + (80*Pi^2*Zeta[3])/9 - 
           (878*G[1, x]*Zeta[3])/27 + ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 
           4*G[0, 1, x]*Zeta[3] + (268*G[1, 1, x]*Zeta[3])/9 - 
           (778*Zeta[5])/15) + (778*Zeta[5])/15))) + 
   Nc^2*(-23213/1296 + ((788*I)/27)*Pi - (497*Pi^2)/54 - ((7*I)/18)*Pi^3 - 
     (169*Pi^4)/360 + (3049*G[1, x])/108 - ((137*I)/9)*Pi*G[1, x] + 
     (29*Pi^2*G[1, x])/18 - ((5*I)/6)*Pi^3*G[1, x] - 
     ((16*I)/3)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - (202*G[1, 1, x])/9 + 
     ((32*I)/3)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/2 - 
     (16*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
     15*G[1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 
     2*G[1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1/2 + RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(17/9 - (2*I)*Pi + (-17/9 + (2*I)*Pi)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(67/9 + (4*I)*Pi + (17*Pi^2)/6 - 
       (5*G[1, x])/3 + I*Pi*G[1, x] + G[1, 1, x] + 
       (-67/9 - (5*I)*Pi - (17*Pi^2)/6 + (2*G[1, x])/3 - (2*I)*Pi*G[1, x] - 
         2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)]) - (70*Zeta[3])/9 - (6*I)*Pi*Zeta[3] + 
     6*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(23213/1296 - ((404*I)/27)*Pi + 
       (437*Pi^2)/54 + ((11*I)/9)*Pi^3 + (169*Pi^4)/360 - 
       (1513*G[1, x])/108 + ((160*I)/9)*Pi*G[1, x] - (38*Pi^2*G[1, x])/9 + 
       ((5*I)/3)*Pi^3*G[1, x] + ((22*I)/3)*Pi*G[0, 1, x] + 
       (4*Pi^2*G[0, 1, x])/3 + (62*G[1, 1, x])/3 - (10*I)*Pi*G[1, 1, x] - 
       (7*Pi^2*G[1, 1, x])/3 + (22*G[0, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, x] - (56*G[1, 1, 1, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 12*G[1, 1, 1, 1, x] + 
       (16*Zeta[3])/9 + (6*I)*Pi*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((128*I)/9)*Pi*G[1, x] - (10*Pi^2*G[1, x])/9 + 
       ((5*I)/6)*Pi^3*G[1, x] + (128*G[1, 1, x])/9 - 
       ((16*I)/3)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + 
       (2*I)*Pi*G[1, 0, 1, x] - (29*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + Log[mu2/s]*(103/108 + ((199*I)/9)*Pi - 
       (20*Pi^2)/9 + ((5*I)/3)*Pi^3 + (65*G[1, x])/9 - 
       ((23*I)/3)*Pi*G[1, x] - 2*Pi^2*G[1, x] - (13*G[1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, x] + (((13*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] + 
         (13*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x])*RATIO[x^(-1)] - 
       14*Zeta[3] + RATIO[(1 - x)^(-1)]*(-103/108 - ((160*I)/9)*Pi + 
         (38*Pi^2)/9 - ((5*I)/3)*Pi^3 - (26*G[1, x])/9 + (10*I)*Pi*G[1, x] + 
         4*Pi^2*G[1, x] + (26*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] + 
         14*Zeta[3])) + e*(-309479/2592 + ((7624*I)/81)*Pi - 
       (33925*Pi^2)/1296 - ((347*I)/54)*Pi^3 - (871*Pi^4)/2160 - 
       ((11*I)/60)*Pi^5 + (92525*G[1, x])/648 - ((937*I)/27)*Pi*G[1, x] + 
       (15*Pi^2*G[1, x])/2 + ((23*I)/9)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/10 - 
       ((388*I)/9)*Pi*G[0, 1, x] + (233*Pi^2*G[0, 1, x])/36 - 
       ((13*I)/6)*Pi^3*G[0, 1, x] - (2806*G[1, 1, x])/27 + 
       ((155*I)/3)*Pi*G[1, 1, x] - (26*Pi^2*G[1, 1, x])/3 + 
       (2*I)*Pi^3*G[1, 1, x] + ((31*I)/6)*Pi*G[0, 0, 1, x] - 
       (4*Pi^2*G[0, 0, 1, x])/3 - (388*G[0, 1, 1, x])/9 + 
       (8*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/6 + 
       (5*I)*Pi*G[1, 0, 1, x] + 3*Pi^2*G[1, 0, 1, x] + 
       (1829*G[1, 1, 1, x])/18 - (20*I)*Pi*G[1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, x])/3 + (31*G[0, 0, 1, 1, x])/6 + 
       (4*I)*Pi*G[0, 0, 1, 1, x] - (6*I)*Pi*G[0, 1, 0, 1, x] + 
       23*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
       (14*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, x] - 
       (176*G[1, 1, 1, 1, x])/3 + (38*I)*Pi*G[1, 1, 1, 1, x] + 
       4*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 1, 1, x] - 
       20*G[0, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 1, 1, x] - 
       28*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 1, 1, x] + 
       54*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(53/36 - ((5*I)/3)*Pi + (-53/36 + ((5*I)/3)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(49/9 + ((11*I)/3)*Pi + 
         (10*Pi^2)/3 - (20*G[1, x])/9 + ((4*I)/3)*Pi*G[1, x] + 
         (4*G[1, 1, x])/3 + (-49/9 - (5*I)*Pi - (10*Pi^2)/3 + (8*G[1, x])/9 - 
           ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (88*Zeta[3])/3 - ((281*I)/6)*Pi*Zeta[3] + (19*Pi^2*Zeta[3])/6 - 
       (74*G[1, x]*Zeta[3])/9 - ((2*I)/3)*Pi*G[1, x]*Zeta[3] + 
       22*G[0, 1, x]*Zeta[3] - (56*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x]*((-11*Pi^4)/30 + 2*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 0, 1, 1, x] - 12*G[0, 1, 1, 1, x] - 12*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 1, 1, x] - (12*I)*Pi*Zeta[3]) + 
       RATIO[x^(-1)]*(((2939*I)/54)*Pi*G[1, x] - (1511*Pi^2*G[1, x])/108 - 
         (I/3)*Pi^3*G[1, x] - (107*Pi^4*G[1, x])/90 + ((175*I)/18)*Pi*
          G[0, 1, x] - (10*Pi^2*G[0, 1, x])/9 + ((5*I)/6)*Pi^3*G[0, 1, x] + 
         (2939*G[1, 1, x])/54 - ((217*I)/9)*Pi*G[1, 1, x] + 
         (22*Pi^2*G[1, 1, x])/9 - (2*I)*Pi^3*G[1, 1, x] + 
         (175*G[0, 1, 1, x])/18 - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/6 - ((25*I)/3)*Pi*G[1, 0, 1, x] - 
         5*Pi^2*G[1, 0, 1, x] - (985*G[1, 1, 1, x])/18 + 
         (26*I)*Pi*G[1, 1, 1, x] + (7*Pi^2*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - (29*G[0, 1, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (14*I)*Pi*G[1, 0, 0, 1, x] - 
         (25*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         54*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, x] + 
         14*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         8*G[1, 1, 0, 1, 1, x] - 26*G[1, 1, 1, 1, 1, x] + 
         (46*G[1, x]*Zeta[3])/3 - ((22*I)/3)*Pi*G[1, x]*Zeta[3] - 
         6*G[0, 1, x]*Zeta[3] + (32*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(85/108 + ((218*I)/9)*Pi - (119*Pi^2)/36 + 
         ((10*I)/3)*Pi^3 + (71*G[1, x])/9 - (12*I)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] - (16*G[1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         ((6*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] + 
           6*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] - (28*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-85/108 - ((173*I)/9)*Pi + (245*Pi^2)/36 - 
           ((10*I)/3)*Pi^3 - (26*G[1, x])/9 + (15*I)*Pi*G[1, x] + 
           7*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] + (37*G[1, 1, x])/3 - 
           (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 
           (28*Zeta[3])/3)) + Log[mu2/s]*(-10511/216 + ((3823*I)/54)*Pi - 
         (52*Pi^2)/3 - ((37*I)/18)*Pi^3 - (349*Pi^4)/180 + (623*G[1, x])/9 - 
         ((205*I)/6)*Pi*G[1, x] + (115*Pi^2*G[1, x])/18 - 
         ((8*I)/3)*Pi^3*G[1, x] - (15*I)*Pi*G[0, 1, x] - 
         (14*Pi^2*G[0, 1, x])/3 - (899*G[1, 1, x])/18 + 
         (28*I)*Pi*G[1, 1, x] + 5*Pi^2*G[1, 1, x] - 15*G[0, 1, 1, x] + 
         (10*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 
         (116*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] + 
         8*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 16*G[1, 1, 1, 1, x] - 
         (322*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(10511/216 - ((968*I)/27)*Pi + (287*Pi^2)/18 + 
           ((85*I)/18)*Pi^3 + (349*Pi^4)/180 - (617*G[1, x])/18 + 
           ((346*I)/9)*Pi*G[1, x] - (115*Pi^2*G[1, x])/9 + 
           ((16*I)/3)*Pi^3*G[1, x] + ((70*I)/3)*Pi*G[0, 1, x] + 
           (20*Pi^2*G[0, 1, x])/3 + (398*G[1, 1, x])/9 - 
           (30*I)*Pi*G[1, 1, x] - (26*Pi^2*G[1, 1, x])/3 + 
           (70*G[0, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, x] - 
           (164*G[1, 1, 1, x])/3 + (32*I)*Pi*G[1, 1, 1, x] - 
           8*G[0, 1, 1, 1, x] + 24*G[1, 1, 1, 1, x] + (214*Zeta[3])/9 + 
           ((8*I)/3)*Pi*Zeta[3] - 24*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(((551*I)/18)*Pi*G[1, x] - (61*Pi^2*G[1, x])/18 + 
           ((8*I)/3)*Pi^3*G[1, x] + ((13*I)/3)*Pi*G[0, 1, x] + 
           2*Pi^2*G[0, 1, x] + (551*G[1, 1, x])/18 - (16*I)*Pi*G[1, 1, x] - 
           (11*Pi^2*G[1, 1, x])/3 + (13*G[0, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           28*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 4*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3])) - 45*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(309479/2592 - ((2428*I)/81)*Pi + 
         (14353*Pi^2)/1296 + ((187*I)/27)*Pi^3 - (1697*Pi^4)/2160 + 
         ((11*I)/60)*Pi^5 - (50957*G[1, x])/648 + ((968*I)/27)*Pi*G[1, x] - 
         (781*Pi^2*G[1, x])/54 - ((85*I)/18)*Pi^3*G[1, x] - 
         (17*Pi^4*G[1, x])/9 + ((98*I)/3)*Pi*G[0, 1, x] - 
         (53*Pi^2*G[0, 1, x])/4 + (3*I)*Pi^3*G[0, 1, x] + 
         (3787*G[1, 1, x])/54 - ((346*I)/9)*Pi*G[1, 1, x] + 
         (215*Pi^2*G[1, 1, x])/18 - (4*I)*Pi^3*G[1, 1, x] + 
         ((53*I)/6)*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 + 
         (98*G[0, 1, 1, x])/3 - ((34*I)/3)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] - ((70*I)/3)*Pi*G[1, 0, 1, x] - 
         8*Pi^2*G[1, 0, 1, x] - (248*G[1, 1, 1, x])/3 + 
         (30*I)*Pi*G[1, 1, 1, x] + 4*Pi^2*G[1, 1, 1, x] + 
         (53*G[0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - (104*G[0, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 1, 1, x] - (70*G[1, 0, 1, 1, x])/3 + 
         (24*I)*Pi*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (254*G[1, 1, 1, 1, x])/3 - (56*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 1, 1, x] - 80*G[1, 1, 1, 1, 1, x] + (116*Zeta[3])/3 + 
         ((79*I)/2)*Pi*Zeta[3] - (19*Pi^2*Zeta[3])/6 + (380*G[1, x]*Zeta[3])/
          9 - ((20*I)/3)*Pi*G[1, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] + 
         (88*G[1, 1, x]*Zeta[3])/3 + 45*Zeta[5])) + 
     e^2*(-23550685/46656 + ((71786*I)/243)*Pi - (186847*Pi^2)/2592 - 
       ((13297*I)/648)*Pi^3 + (1081*Pi^4)/648 - ((1627*I)/1080)*Pi^5 - 
       (3193*Pi^6)/30240 + (26885*G[1, x])/48 - ((7049*I)/81)*Pi*G[1, x] + 
       (1501*Pi^2*G[1, x])/324 + ((2471*I)/216)*Pi^3*G[1, x] - 
       (59*Pi^4*G[1, x])/108 - ((11*I)/48)*Pi^5*G[1, x] - 
       ((6595*I)/54)*Pi*G[0, 1, x] + (4207*Pi^2*G[0, 1, x])/108 + 
       (3*I)*Pi^3*G[0, 1, x] + (269*Pi^4*G[0, 1, x])/90 - 
       (43031*G[1, 1, x])/108 + ((859*I)/6)*Pi*G[1, 1, x] - 
       (6365*Pi^2*G[1, 1, x])/216 - ((281*I)/36)*Pi^3*G[1, 1, x] - 
       (451*Pi^4*G[1, 1, x])/240 - ((1343*I)/18)*Pi*G[0, 0, 1, x] - 
       (145*Pi^2*G[0, 0, 1, x])/36 - ((13*I)/6)*Pi^3*G[0, 0, 1, x] - 
       (6595*G[0, 1, 1, x])/54 + ((797*I)/9)*Pi*G[0, 1, 1, x] - 
       (193*Pi^2*G[0, 1, 1, x])/36 + ((8*I)/3)*Pi^3*G[0, 1, 1, x] + 
       ((689*I)/9)*Pi*G[1, 0, 1, x] - (409*Pi^2*G[1, 0, 1, x])/36 + 
       ((5*I)/2)*Pi^3*G[1, 0, 1, x] + (6509*G[1, 1, 1, x])/18 - 
       ((878*I)/9)*Pi*G[1, 1, 1, x] + (119*Pi^2*G[1, 1, 1, x])/9 - 
       ((7*I)/6)*Pi^3*G[1, 1, 1, x] + ((157*I)/6)*Pi*G[0, 0, 0, 1, x] - 
       (4*Pi^2*G[0, 0, 0, 1, x])/3 - (1343*G[0, 0, 1, 1, x])/18 - 
       (13*I)*Pi*G[0, 0, 1, 1, x] + (Pi^2*G[0, 0, 1, 1, x])/6 - 
       ((21*I)/2)*Pi*G[0, 1, 0, 1, x] + 11*Pi^2*G[0, 1, 0, 1, x] + 
       (3107*G[0, 1, 1, 1, x])/18 - ((64*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, 1, x])/3 - ((77*I)/2)*Pi*G[1, 0, 0, 1, x] - 
       9*Pi^2*G[1, 0, 0, 1, x] + (689*G[1, 0, 1, 1, x])/9 + 
       ((74*I)/3)*Pi*G[1, 0, 1, 1, x] + (67*Pi^2*G[1, 0, 1, 1, x])/6 + 
       ((56*I)/3)*Pi*G[1, 1, 0, 1, x] - (13*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (911*G[1, 1, 1, 1, x])/3 + ((47*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, 1, x])/2 + (157*G[0, 0, 0, 1, 1, x])/6 + 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       19*G[0, 0, 1, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (42*I)*Pi*G[0, 1, 0, 0, 1, x] - (21*G[0, 1, 0, 1, 1, x])/2 + 
       (12*I)*Pi*G[0, 1, 0, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       76*G[0, 1, 1, 1, 1, x] + (26*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (38*I)*Pi*G[1, 0, 0, 0, 1, x] - (77*G[1, 0, 0, 1, 1, x])/2 - 
       (48*I)*Pi*G[1, 0, 0, 1, 1, x] - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (31*G[1, 0, 1, 1, 1, x])/3 + (54*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (42*I)*Pi*G[1, 1, 0, 0, 1, x] + (56*G[1, 1, 0, 1, 1, x])/3 + 
       (82*I)*Pi*G[1, 1, 0, 1, 1, x] + (44*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       146*G[1, 1, 1, 1, 1, x] - (124*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       4*G[0, 0, 0, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 1, 1, x] - 
       20*G[0, 0, 1, 1, 1, 1, x] - 42*G[0, 1, 0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 1, 1, x] + 
       66*G[0, 1, 1, 1, 1, 1, x] + 38*G[1, 0, 0, 0, 1, 1, x] - 
       76*G[1, 0, 0, 1, 1, 1, x] - 20*G[1, 0, 1, 0, 1, 1, x] + 
       110*G[1, 0, 1, 1, 1, 1, x] - 42*G[1, 1, 0, 0, 1, 1, x] + 
       106*G[1, 1, 0, 1, 1, 1, x] + 44*G[1, 1, 1, 0, 1, 1, x] - 
       232*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/36 + (5*RATIO[(1 - x)^(-1)])/36) + Log[mu2/s]^5*
        (127/180 - ((5*I)/6)*Pi + (-127/180 + ((5*I)/6)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(80/27 + (2*I)*Pi + 
         (17*Pi^2)/8 - (55*G[1, x])/36 + ((11*I)/12)*Pi*G[1, x] + 
         (11*G[1, 1, x])/12 + (-80/27 - ((35*I)/12)*Pi - (17*Pi^2)/8 + 
           (11*G[1, x])/18 - ((11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6)*
          RATIO[(1 - x)^(-1)] + (((-11*I)/12)*Pi*G[1, x] - 
           (11*G[1, 1, x])/12)*RATIO[x^(-1)]) + (31003*Zeta[3])/324 - 
       ((9761*I)/54)*Pi*Zeta[3] + (643*Pi^2*Zeta[3])/18 - 
       ((71*I)/9)*Pi^3*Zeta[3] - (2003*G[1, x]*Zeta[3])/18 + 
       ((1753*I)/18)*Pi*G[1, x]*Zeta[3] - 6*Pi^2*G[1, x]*Zeta[3] - 
       (41*G[0, 1, x]*Zeta[3])/3 + ((70*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (320*G[1, 1, x]*Zeta[3])/3 - (2*I)*Pi*G[1, 1, x]*Zeta[3] + 
       22*G[0, 0, 1, x]*Zeta[3] - (152*G[0, 1, 1, x]*Zeta[3])/3 - 
       54*G[1, 0, 1, x]*Zeta[3] + (154*G[1, 1, 1, x]*Zeta[3])/3 + 
       (403*Zeta[3]^2)/9 + Log[mu2/s]^3*(118/81 + ((883*I)/54)*Pi - 
         (29*Pi^2)/12 + ((53*I)/18)*Pi^3 + (9*G[1, x])/2 - 
         ((173*I)/18)*Pi*G[1, x] - 3*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
         (7*G[1, 1, x])/2 + I*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
         (8*G[1, 1, 1, x])/3 + (((79*I)/18)*Pi*G[1, x] + 3*Pi^2*G[1, x] - 
           ((4*I)/3)*Pi*G[0, 1, x] + (79*G[1, 1, x])/18 - I*Pi*G[1, 1, x] - 
           (4*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (28*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(-118/81 - ((359*I)/27)*Pi + 
           (65*Pi^2)/12 - ((53*I)/18)*Pi^3 - (13*G[1, x])/9 + 
           ((35*I)/3)*Pi*G[1, x] + 6*Pi^2*G[1, x] - ((8*I)/3)*Pi*G[0, 1, x] + 
           (83*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (16*G[1, 1, 1, x])/3 + (28*Zeta[3])/9)) + 
       Log[mu2/s]^2*(-10607/216 + ((7993*I)/108)*Pi - (97*Pi^2)/6 - 
         ((22*I)/9)*Pi^3 - (1829*Pi^4)/720 + (2507*G[1, x])/36 - 
         ((1315*I)/36)*Pi*G[1, x] + (301*Pi^2*G[1, x])/36 - 
         ((41*I)/12)*Pi^3*G[1, x] - ((53*I)/3)*Pi*G[0, 1, x] - 
         (37*Pi^2*G[0, 1, x])/6 - (1801*G[1, 1, x])/36 + 
         ((191*I)/6)*Pi*G[1, 1, x] + (77*Pi^2*G[1, 1, x])/12 + 
         I*Pi*G[0, 0, 1, x] - (53*G[0, 1, 1, x])/3 + 
         (10*I)*Pi*G[0, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, x] + 
         (127*G[1, 1, 1, x])/3 - (21*I)*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, x] + 3*G[1, 0, 1, 1, x] - 13*G[1, 1, 1, 1, x] - 
         (427*Zeta[3])/9 + ((20*I)/3)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(10607/216 - ((1048*I)/27)*Pi + (287*Pi^2)/18 + 
           ((211*I)/36)*Pi^3 + (1829*Pi^4)/720 - (310*G[1, x])/9 + 
           ((359*I)/9)*Pi*G[1, x] - 15*Pi^2*G[1, x] + ((41*I)/6)*Pi^3*
            G[1, x] + ((83*I)/3)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 + 
           (398*G[1, 1, x])/9 - (35*I)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/
            2 - (2*I)*Pi*G[0, 0, 1, x] + (83*G[0, 1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 
           (188*G[1, 1, 1, x])/3 + (34*I)*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 
           18*G[1, 1, 1, 1, x] + (319*Zeta[3])/9 - ((20*I)/3)*Pi*Zeta[3] - 
           24*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((1087*I)/36)*Pi*G[1, x] - 
           (67*Pi^2*G[1, x])/18 + ((41*I)/12)*Pi^3*G[1, x] + 
           (6*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/2 + (1087*G[1, 1, x])/
            36 - ((109*I)/6)*Pi*G[1, 1, x] - (61*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] + 6*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] + 
           (5*I)*Pi*G[1, 0, 1, x] - (94*G[1, 1, 1, x])/3 + 
           (13*I)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
           5*G[1, 0, 1, 1, x] + 5*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3])) - 
       (1579*Zeta[5])/15 + (214*I)*Pi*Zeta[5] + 90*G[1, x]*Zeta[5] + 
       RATIO[x]*((-77*Pi^4)/360 - I*Pi^5 + (11*Pi^4*G[1, x])/10 + 
         (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 1, x])/6 + 
         (7*I)*Pi*G[0, 0, 1, x] - 10*Pi^2*G[0, 0, 1, x] - 
         (7*I)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] - 
         (7*I)*Pi*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] + 
         (7*I)*Pi*G[1, 1, 1, x] - 2*Pi^2*G[1, 1, 1, x] + 
         (36*I)*Pi*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 1, x] - 
         (36*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
         7*G[0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 1, x] + 
         (72*I)*Pi*G[1, 0, 1, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] + 
         7*G[1, 1, 1, 1, x] - (60*I)*Pi*G[1, 1, 1, 1, x] + 
         36*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 1, 1, x] - 
         72*G[1, 0, 0, 1, 1, x] + 96*G[1, 0, 1, 1, 1, x] + 
         60*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 1, 1, x] - (7*I)*Pi*Zeta[3] + 
         (36*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] + 24*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (23550685/46656 - ((14576*I)/243)*Pi + (13727*Pi^2)/2592 + 
         ((1130*I)/81)*Pi^3 - (9593*Pi^4)/3240 + ((1781*I)/2160)*Pi^5 + 
         (3193*Pi^6)/30240 - (420775*G[1, x])/1296 + ((5824*I)/81)*Pi*
          G[1, x] - (12079*Pi^2*G[1, x])/648 - ((761*I)/54)*Pi^3*G[1, x] + 
         (6347*Pi^4*G[1, x])/2160 - ((163*I)/360)*Pi^5*G[1, x] + 
         ((592*I)/9)*Pi*G[0, 1, x] - (1349*Pi^2*G[0, 1, x])/36 - 
         ((31*I)/3)*Pi^3*G[0, 1, x] - (188*Pi^4*G[0, 1, x])/45 + 
         (78413*G[1, 1, x])/324 - ((2096*I)/27)*Pi*G[1, 1, x] + 
         (688*Pi^2*G[1, 1, x])/27 + ((211*I)/18)*Pi^3*G[1, 1, x] + 
         (1621*Pi^4*G[1, 1, x])/360 + ((277*I)/6)*Pi*G[0, 0, 1, x] - 
         (59*Pi^2*G[0, 0, 1, x])/4 + (3*I)*Pi^3*G[0, 0, 1, x] + 
         (592*G[0, 1, 1, x])/9 - ((124*I)/3)*Pi*G[0, 1, 1, x] + 
         (545*Pi^2*G[0, 1, 1, x])/36 - ((14*I)/3)*Pi^3*G[0, 1, 1, x] - 
         ((196*I)/3)*Pi*G[1, 0, 1, x] + (361*Pi^2*G[1, 0, 1, x])/12 - 
         ((29*I)/3)*Pi^3*G[1, 0, 1, x] - (6052*G[1, 1, 1, x])/27 + 
         ((718*I)/9)*Pi*G[1, 1, 1, x] - 25*Pi^2*G[1, 1, 1, x] + 
         ((17*I)/3)*Pi^3*G[1, 1, 1, x] + ((71*I)/6)*Pi*G[0, 0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 0, 1, x])/3 + (277*G[0, 0, 1, 1, x])/6 - 
         ((43*I)/3)*Pi*G[0, 0, 1, 1, x] - Pi^2*G[0, 0, 1, 1, x] - 
         ((239*I)/6)*Pi*G[0, 1, 0, 1, x] - 16*Pi^2*G[0, 1, 0, 1, x] - 
         (320*G[0, 1, 1, 1, x])/3 + ((130*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         4*Pi^2*G[0, 1, 1, 1, x] - ((131*I)/6)*Pi*G[1, 0, 0, 1, x] - 
         8*Pi^2*G[1, 0, 0, 1, x] - (196*G[1, 0, 1, 1, x])/3 + 
         ((94*I)/3)*Pi*G[1, 0, 1, 1, x] - (7*Pi^2*G[1, 0, 1, 1, x])/3 + 
         ((166*I)/3)*Pi*G[1, 1, 0, 1, x] + (62*Pi^2*G[1, 1, 0, 1, x])/3 + 
         248*G[1, 1, 1, 1, x] - (70*I)*Pi*G[1, 1, 1, 1, x] - 
         3*Pi^2*G[1, 1, 1, 1, x] + (71*G[0, 0, 0, 1, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (122*G[0, 0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (56*I)*Pi*G[0, 1, 0, 0, 1, x] - (239*G[0, 1, 0, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] - (40*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         130*G[0, 1, 1, 1, 1, x] - (44*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (131*G[1, 0, 0, 1, 1, x])/6 + (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, 0, 1, x] + (260*G[1, 0, 1, 1, 1, x])/3 - 
         (60*I)*Pi*G[1, 0, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (166*G[1, 1, 0, 1, 1, x])/3 - (80*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (20*I)*Pi*G[1, 1, 1, 0, 1, x] - (796*G[1, 1, 1, 1, 1, x])/3 + 
         (180*I)*Pi*G[1, 1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         8*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
         56*G[0, 1, 0, 0, 1, 1, x] - 28*G[0, 1, 0, 1, 1, 1, x] - 
         40*G[0, 1, 1, 0, 1, 1, x] - 92*G[0, 1, 1, 1, 1, 1, x] + 
         24*G[1, 0, 0, 1, 1, 1, x] - 20*G[1, 0, 1, 0, 1, 1, x] - 
         108*G[1, 0, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 1, 1, x] - 
         88*G[1, 1, 0, 1, 1, 1, x] - 20*G[1, 1, 1, 0, 1, 1, x] + 
         340*G[1, 1, 1, 1, 1, 1, x] - (6469*Zeta[3])/324 + 
         ((7145*I)/54)*Pi*Zeta[3] - (679*Pi^2*Zeta[3])/18 + 
         ((71*I)/9)*Pi^3*Zeta[3] + (944*G[1, x]*Zeta[3])/9 - 
         ((587*I)/6)*Pi*G[1, x]*Zeta[3] + 4*Pi^2*G[1, x]*Zeta[3] + 
         67*G[0, 1, x]*Zeta[3] - ((92*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (2158*G[1, 1, x]*Zeta[3])/9 + (40*I)*Pi*G[1, 1, x]*Zeta[3] - 
         28*G[0, 0, 1, x]*Zeta[3] + (184*G[0, 1, 1, x]*Zeta[3])/3 + 
         84*G[1, 0, 1, x]*Zeta[3] - (152*G[1, 1, 1, x]*Zeta[3])/3 - 
         (403*Zeta[3]^2)/9 + (709*Zeta[5])/15 - (214*I)*Pi*Zeta[5] - 
         148*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(((16142*I)/81)*Pi*G[1, x] - 
         (18205*Pi^2*G[1, x])/324 - ((509*I)/72)*Pi^3*G[1, x] - 
         (14*Pi^4*G[1, x])/135 - ((491*I)/720)*Pi^5*G[1, x] + 
         ((1913*I)/54)*Pi*G[0, 1, x] - (1025*Pi^2*G[0, 1, x])/108 - 
         (I/3)*Pi^3*G[0, 1, x] - (107*Pi^4*G[0, 1, x])/90 + 
         (16142*G[1, 1, x])/81 - ((2156*I)/27)*Pi*G[1, 1, x] + 
         (1027*Pi^2*G[1, 1, x])/72 + ((13*I)/12)*Pi^3*G[1, 1, x] + 
         (1889*Pi^4*G[1, 1, x])/720 + ((13*I)/18)*Pi*G[0, 0, 1, x] - 
         (10*Pi^2*G[0, 0, 1, x])/9 + ((5*I)/6)*Pi^3*G[0, 0, 1, x] + 
         (1913*G[0, 1, 1, x])/54 - ((136*I)/9)*Pi*G[0, 1, 1, x] + 
         (22*Pi^2*G[0, 1, 1, x])/9 - (2*I)*Pi^3*G[0, 1, 1, x] - 
         ((623*I)/18)*Pi*G[1, 0, 1, x] + (55*Pi^2*G[1, 0, 1, x])/18 - 
         ((43*I)/6)*Pi^3*G[1, 0, 1, x] - (10541*G[1, 1, 1, x])/54 + 
         ((701*I)/9)*Pi*G[1, 1, 1, x] - (155*Pi^2*G[1, 1, 1, x])/18 + 
         ((9*I)/2)*Pi^3*G[1, 1, 1, x] + (13*G[0, 0, 1, 1, x])/18 - 
         ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
         ((25*I)/3)*Pi*G[0, 1, 0, 1, x] - 5*Pi^2*G[0, 1, 0, 1, x] - 
         (661*G[0, 1, 1, 1, x])/18 + (26*I)*Pi*G[0, 1, 1, 1, x] + 
         (7*Pi^2*G[0, 1, 1, 1, x])/3 - ((43*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         17*Pi^2*G[1, 0, 0, 1, x] - (623*G[1, 0, 1, 1, x])/18 + 
         (40*I)*Pi*G[1, 0, 1, 1, x] + (53*Pi^2*G[1, 0, 1, 1, x])/6 + 
         (36*I)*Pi*G[1, 1, 0, 1, x] + (49*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (575*G[1, 1, 1, 1, x])/3 - ((259*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         (11*Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (29*G[0, 0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (14*I)*Pi*G[0, 1, 0, 0, 1, x] - (25*G[0, 1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 54*G[0, 1, 1, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, 1, 1, x] + (38*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (43*G[1, 0, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (40*I)*Pi*G[1, 0, 1, 0, 1, x] + 61*G[1, 0, 1, 1, 1, x] - 
         (6*I)*Pi*G[1, 0, 1, 1, 1, x] - (38*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (24*I)*Pi*G[1, 1, 1, 0, 1, x] - (622*G[1, 1, 1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 1, 1, x] + 
         4*G[0, 0, 1, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 1, 1, x] - 
         26*G[0, 1, 1, 1, 1, 1, x] + 38*G[1, 0, 0, 0, 1, 1, x] - 
         52*G[1, 0, 0, 1, 1, 1, x] - 40*G[1, 0, 1, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, 1, x] - 38*G[1, 1, 0, 0, 1, 1, x] + 
         18*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 1, 1, x] + 
         108*G[1, 1, 1, 1, 1, 1, x] + (1195*G[1, x]*Zeta[3])/18 - 
         ((370*I)/9)*Pi*G[1, x]*Zeta[3] - 2*Pi^2*G[1, x]*Zeta[3] + 
         (46*G[0, 1, x]*Zeta[3])/3 - ((22*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (940*G[1, 1, x]*Zeta[3])/9 + (38*I)*Pi*G[1, 1, x]*Zeta[3] - 
         6*G[0, 0, 1, x]*Zeta[3] + (32*G[0, 1, 1, x]*Zeta[3])/3 + 
         30*G[1, 0, 1, x]*Zeta[3] + (2*G[1, 1, 1, x]*Zeta[3])/3 - 
         58*G[1, x]*Zeta[5]) + Log[mu2/s]*(-1029109/3888 + 
         ((17269*I)/81)*Pi - (31805*Pi^2)/648 - ((1369*I)/108)*Pi^3 - 
         (1873*Pi^4)/2160 - ((41*I)/72)*Pi^5 + (100897*G[1, x])/324 - 
         ((475*I)/6)*Pi*G[1, x] + (773*Pi^2*G[1, x])/54 + 
         ((251*I)/36)*Pi^3*G[1, x] + (19*Pi^4*G[1, x])/10 - 
         ((1513*I)/18)*Pi*G[0, 1, x] + (145*Pi^2*G[0, 1, x])/9 - 
         ((16*I)/3)*Pi^3*G[0, 1, x] - (1966*G[1, 1, x])/9 + 
         ((1909*I)/18)*Pi*G[1, 1, x] - (725*Pi^2*G[1, 1, x])/36 + 
         ((29*I)/6)*Pi^3*G[1, 1, x] + (6*I)*Pi*G[0, 0, 1, x] - 
         (14*Pi^2*G[0, 0, 1, x])/3 - (1513*G[0, 1, 1, x])/18 + 
         ((58*I)/3)*Pi*G[0, 1, 1, x] + (7*Pi^2*G[0, 1, 1, x])/3 + 
         ((43*I)/3)*Pi*G[1, 0, 1, x] + 8*Pi^2*G[1, 0, 1, x] + 
         (1855*G[1, 1, 1, x])/9 - ((137*I)/3)*Pi*G[1, 1, 1, x] - 
         (16*Pi^2*G[1, 1, 1, x])/3 + 6*G[0, 0, 1, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
         (164*G[0, 1, 1, 1, x])/3 - (28*I)*Pi*G[0, 1, 1, 1, x] + 
         (28*I)*Pi*G[1, 0, 0, 1, x] + (43*G[1, 0, 1, 1, x])/3 - 
         (50*I)*Pi*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] - 
         (391*G[1, 1, 1, 1, x])/3 + (82*I)*Pi*G[1, 1, 1, 1, x] + 
         8*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 1, 1, x] - 
         40*G[0, 1, 1, 1, 1, x] + 28*G[1, 0, 0, 1, 1, x] - 
         56*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 1, 1, x] + 
         108*G[1, 1, 1, 1, 1, x] - (1402*Zeta[3])/27 - (117*I)*Pi*Zeta[3] - 
         3*Pi^2*Zeta[3] - (148*G[1, x]*Zeta[3])/9 - ((4*I)/3)*Pi*G[1, x]*
          Zeta[3] + 44*G[0, 1, x]*Zeta[3] - (112*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x]*((-11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - 4*Pi^2*G[1, 1, x] + 
           (24*I)*Pi*G[0, 0, 1, x] - (24*I)*Pi*G[0, 1, 1, x] - 
           (24*I)*Pi*G[1, 0, 1, x] + (24*I)*Pi*G[1, 1, 1, x] + 
           24*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] - 24*G[1, 0, 1, 1, x] + 
           24*G[1, 1, 1, 1, x] - (24*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*
          (((6229*I)/54)*Pi*G[1, x] - (2815*Pi^2*G[1, x])/108 - 
           ((5*I)/4)*Pi^3*G[1, x] - (259*Pi^4*G[1, x])/90 + 
           ((389*I)/18)*Pi*G[0, 1, x] - (61*Pi^2*G[0, 1, x])/18 + 
           ((8*I)/3)*Pi^3*G[0, 1, x] + (6229*G[1, 1, x])/54 - 
           ((961*I)/18)*Pi*G[1, 1, x] + (205*Pi^2*G[1, 1, x])/36 - 
           ((29*I)/6)*Pi^3*G[1, 1, x] + ((13*I)/3)*Pi*G[0, 0, 1, x] + 
           2*Pi^2*G[0, 0, 1, x] + (389*G[0, 1, 1, x])/18 - 
           (16*I)*Pi*G[0, 1, 1, x] - (11*Pi^2*G[0, 1, 1, x])/3 - 
           (21*I)*Pi*G[1, 0, 1, x] - 12*Pi^2*G[1, 0, 1, x] - 
           (1024*G[1, 1, 1, x])/9 + ((175*I)/3)*Pi*G[1, 1, 1, x] + 
           (20*Pi^2*G[1, 1, 1, x])/3 + (13*G[0, 0, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
           28*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
           (28*I)*Pi*G[1, 0, 0, 1, x] - 21*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, x] + 
           121*G[1, 1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, 1, x] + 
           4*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, x] + 
           28*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, x] - 
           16*G[1, 1, 0, 1, 1, x] - 52*G[1, 1, 1, 1, 1, x] + 
           (92*G[1, x]*Zeta[3])/3 - ((44*I)/3)*Pi*G[1, x]*Zeta[3] - 
           12*G[0, 1, x]*Zeta[3] + (64*G[1, 1, x]*Zeta[3])/3) - 90*Zeta[5] + 
         RATIO[(1 - x)^(-1)]*(1029109/3888 - ((5824*I)/81)*Pi + 
           (14015*Pi^2)/648 + ((761*I)/54)*Pi^3 - (4343*Pi^4)/2160 + 
           ((41*I)/72)*Pi^5 - (55117*G[1, x])/324 + ((2096*I)/27)*Pi*
            G[1, x] - (1549*Pi^2*G[1, x])/54 - ((211*I)/18)*Pi^3*G[1, x] - 
           (43*Pi^4*G[1, x])/9 + ((196*I)/3)*Pi*G[0, 1, x] - 
           (185*Pi^2*G[0, 1, x])/6 + (8*I)*Pi^3*G[0, 1, x] + 
           (3956*G[1, 1, x])/27 - ((718*I)/9)*Pi*G[1, 1, x] + 
           (55*Pi^2*G[1, 1, x])/2 - ((29*I)/3)*Pi^3*G[1, 1, x] + 
           ((79*I)/3)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 + 
           (196*G[0, 1, 1, x])/3 - ((94*I)/3)*Pi*G[0, 1, 1, x] - 
           6*Pi^2*G[0, 1, 1, x] - ((166*I)/3)*Pi*G[1, 0, 1, x] - 
           20*Pi^2*G[1, 0, 1, x] - (1514*G[1, 1, 1, x])/9 + 
           (70*I)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] + 
           (79*G[0, 0, 1, 1, x])/3 - (12*I)*Pi*G[0, 0, 1, 1, x] + 
           (16*I)*Pi*G[0, 1, 0, 1, x] - (260*G[0, 1, 1, 1, x])/3 + 
           (40*I)*Pi*G[0, 1, 1, 1, x] - (166*G[1, 0, 1, 1, x])/3 + 
           (52*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
           (586*G[1, 1, 1, 1, x])/3 - (124*I)*Pi*G[1, 1, 1, 1, x] - 
           8*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 1, 1, x] + 
           48*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 1, 1, 1, x] + 
           8*G[1, 1, 0, 1, 1, x] - 160*G[1, 1, 1, 1, 1, x] + 
           (1906*Zeta[3])/27 + ((307*I)/3)*Pi*Zeta[3] + 3*Pi^2*Zeta[3] + 
           (760*G[1, x]*Zeta[3])/9 - ((40*I)/3)*Pi*G[1, x]*Zeta[3] - 
           56*G[0, 1, x]*Zeta[3] + (176*G[1, 1, x]*Zeta[3])/3 + 
           90*Zeta[5])))) + (-511/16 - (24*I)*Pi + (25*Pi^2)/4 + 
     ((5*I)/3)*Pi^3 - (761*Pi^4)/360 - (12*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
     (8*I)*Pi^3*G[0, x] - (3*G[1, x])/4 + (26*I)*Pi*G[1, x] - 
     (7*Pi^2*G[1, x])/6 + I*Pi^3*G[1, x] + (6*I)*Pi*G[0, 0, x] + 
     (40*Pi^2*G[0, 0, x])/3 + 20*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] - 
     (16*Pi^2*G[0, 1, x])/3 + 20*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] - 
     (8*Pi^2*G[1, 0, x])/3 - 13*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] + 
     4*Pi^2*G[1, 1, x] + 6*G[0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, x] + 
     6*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 0, x] - 22*G[0, 1, 1, x] - 
     (8*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 0, x] - 
     18*G[1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] - 
     (12*I)*Pi*G[1, 1, 0, x] + 24*G[1, 1, 1, x] + (32*I)*Pi*G[1, 1, 1, x] + 
     32*G[0, 0, 0, 0, x] - 32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 
     14*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
     2*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 
     18*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 
     36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1/2 + RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(-3 - (4*I)*Pi - 4*G[0, x] + 2*G[1, x] + 
       (3 + (4*I)*Pi + 4*G[0, x] - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(-25/2 - (14*I)*Pi + (37*Pi^2)/6 - 12*G[0, x] - 
       (12*I)*Pi*G[0, x] + 7*G[1, x] + (10*I)*Pi*G[1, x] - 12*G[0, 0, x] + 
       12*G[0, 1, x] + 12*G[1, 0, x] - 8*G[1, 1, x] + 
       (25/2 + (12*I)*Pi - (37*Pi^2)/6 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
         9*G[1, x] - (12*I)*Pi*G[1, x] + 12*G[0, 0, x] - 12*G[0, 1, x] - 
         12*G[1, 0, x] + 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)]) + 
     (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 12*G[1, 1, x])*
      RATIO[x] + 39*Zeta[3] - (16*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-93/4 - (38*I)*Pi + (11*Pi^2)/2 + ((2*I)/3)*Pi^3 - 
       32*G[0, x] - (6*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 + 19*G[1, x] + 
       (16*I)*Pi*G[1, x] - (19*Pi^2*G[1, x])/3 + 18*G[0, 1, x] + 
       (18*I)*Pi*G[0, 1, x] + 18*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] - 
       16*G[1, 1, x] - (22*I)*Pi*G[1, 1, x] + 24*G[0, 0, 1, x] + 
       24*G[0, 1, 0, x] - 30*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 
       30*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + 24*G[1, 1, 1, x] + 
       ((-6*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
        (93/4 + (32*I)*Pi + Pi^2/2 - ((2*I)/3)*Pi^3 + 32*G[0, x] - 
         (2*Pi^2*G[0, x])/3 - 25*G[1, x] - (24*I)*Pi*G[1, x] + 
         (37*Pi^2*G[1, x])/3 - 24*G[0, 1, x] - (24*I)*Pi*G[0, 1, x] - 
         24*G[1, 0, x] - (24*I)*Pi*G[1, 0, x] + 18*G[1, 1, x] + 
         (24*I)*Pi*G[1, 1, x] - 24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + 
         24*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 
         24*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 12*Zeta[3]) + 12*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(511/16 + (13*Pi^2)/12 + (761*Pi^4)/360 - 
       (8*I)*Pi^3*G[0, x] - (93*G[1, x])/4 - (32*I)*Pi*G[1, x] - 
       (Pi^2*G[1, x])/2 + ((2*I)/3)*Pi^3*G[1, x] - (40*Pi^2*G[0, 0, x])/3 - 
       32*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/3 - 32*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 25*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - 
       (37*Pi^2*G[1, 1, x])/3 + 24*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 
       24*G[1, 0, 1, x] + (24*I)*Pi*G[1, 0, 1, x] + 24*G[1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, x] - 
       32*G[0, 0, 0, 0, x] + 32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - 
       8*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
       15*Zeta[3] + (16*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((-36*I)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 + 
       ((5*I)/3)*Pi^3*G[1, x] - (12*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - 
       2*Pi^2*G[1, 0, x] - 36*G[1, 1, x] + (20*I)*Pi*G[1, 1, x] - 
       (25*Pi^2*G[1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] - 
       (6*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, x] + 26*G[1, 1, 1, x] + 
       (8*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
       6*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 1, x] + 
       6*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
       24*G[1, x]*Zeta[3]) + e*(-4205/32 - (108*I)*Pi + (2567*Pi^2)/48 + 
       ((43*I)/3)*Pi^3 - (101*Pi^4)/360 - ((32*I)/5)*Pi^5 - 12*G[0, x] - 
       (48*I)*Pi*G[0, x] + (37*Pi^2*G[0, x])/3 - ((3*I)/2)*Pi^3*G[0, x] - 
       (17*Pi^4*G[0, x])/5 + (127*G[1, x])/8 + ((157*I)/2)*Pi*G[1, x] - 
       (161*Pi^2*G[1, x])/12 + (I/6)*Pi^3*G[1, x] + (1147*Pi^4*G[1, x])/180 + 
       (43*G[0, 0, x])/2 + (21*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/2 - 
       (8*I)*Pi^3*G[0, 0, x] - (5*G[0, 1, x])/2 + (45*I)*Pi*G[0, 1, x] - 
       (20*Pi^2*G[0, 1, x])/3 - ((45*I)/2)*Pi^3*G[0, 1, x] - 
       (5*G[1, 0, x])/2 + ((3*I)/2)*Pi*G[1, 0, x] - (31*Pi^2*G[1, 0, x])/2 - 
       ((55*I)/2)*Pi^3*G[1, 0, x] + (65*G[1, 1, x])/2 - 
       ((161*I)/2)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 - 
       ((43*I)/6)*Pi^3*G[1, 1, x] + (71*G[0, 0, 0, x])/2 - 
       (18*I)*Pi*G[0, 0, 0, x] - 38*Pi^2*G[0, 0, 0, x] - 
       (17*G[0, 0, 1, x])/2 - ((35*I)/2)*Pi*G[0, 0, 1, x] - 
       41*Pi^2*G[0, 0, 1, x] - (17*G[0, 1, 0, x])/2 + 
       (15*I)*Pi*G[0, 1, 0, x] - 5*Pi^2*G[0, 1, 0, x] - 
       (29*G[0, 1, 1, x])/2 - (4*I)*Pi*G[0, 1, 1, x] + 
       (145*Pi^2*G[0, 1, 1, x])/6 - 32*G[1, 0, 0, x] + 
       (9*I)*Pi*G[1, 0, 0, x] - (107*Pi^2*G[1, 0, 0, x])/3 - 
       (69*G[1, 0, 1, x])/2 - (6*I)*Pi*G[1, 0, 1, x] + 
       (187*Pi^2*G[1, 0, 1, x])/6 - (69*G[1, 1, 0, x])/2 - 
       (12*I)*Pi*G[1, 1, 0, x] + (43*Pi^2*G[1, 1, 0, x])/6 + 
       10*G[1, 1, 1, x] + (42*I)*Pi*G[1, 1, 1, x] - (37*Pi^2*G[1, 1, 1, x])/
        3 + (33*G[0, 0, 0, 0, x])/2 + (12*I)*Pi*G[0, 0, 0, 0, x] - 
       (93*G[0, 0, 0, 1, x])/2 - (93*G[0, 0, 1, 0, x])/2 + 
       (30*I)*Pi*G[0, 0, 1, 0, x] + 29*G[0, 0, 1, 1, x] - 
       (26*I)*Pi*G[0, 0, 1, 1, x] - 18*G[0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 0, 0, x] + 33*G[0, 1, 0, 1, x] + 
       (66*I)*Pi*G[0, 1, 0, 1, x] + 33*G[0, 1, 1, 0, x] - 
       (18*I)*Pi*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] - 
       (42*I)*Pi*G[0, 1, 1, 1, x] - 30*G[1, 0, 0, 0, x] - 
       (30*I)*Pi*G[1, 0, 0, 0, x] + 27*G[1, 0, 0, 1, x] - 
       (40*I)*Pi*G[1, 0, 0, 1, x] + 27*G[1, 0, 1, 0, x] + 
       (24*I)*Pi*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] + 
       (64*I)*Pi*G[1, 0, 1, 1, x] + 9*G[1, 1, 0, 0, x] - 
       (30*I)*Pi*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 
       (110*I)*Pi*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] - 
       (134*I)*Pi*G[1, 1, 1, 1, x] - 192*G[0, 0, 0, 0, 0, x] + 
       92*G[0, 0, 0, 0, 1, x] + 92*G[0, 0, 0, 1, 0, x] + 
       16*G[0, 0, 0, 1, 1, x] + 84*G[0, 0, 1, 0, 0, x] + 
       54*G[0, 0, 1, 0, 1, x] + 54*G[0, 0, 1, 1, 0, x] - 
       136*G[0, 0, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 1, x] + 
       48*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
       20*G[0, 1, 1, 0, 0, x] - 52*G[0, 1, 1, 0, 1, x] - 
       52*G[0, 1, 1, 1, 0, x] - 38*G[0, 1, 1, 1, 1, x] - 
       112*G[1, 0, 0, 0, 0, x] + 90*G[1, 0, 0, 0, 1, x] + 
       90*G[1, 0, 0, 1, 0, x] - 78*G[1, 0, 0, 1, 1, x] + 
       102*G[1, 0, 1, 0, 0, x] - 26*G[1, 0, 1, 0, 1, x] - 
       26*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] - 
       10*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
       40*G[1, 1, 0, 1, 0, x] - 46*G[1, 1, 0, 1, 1, x] + 
       90*G[1, 1, 1, 0, 0, x] - 134*G[1, 1, 1, 0, 1, x] - 
       134*G[1, 1, 1, 1, 0, x] + 104*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(-5/2 - ((10*I)/3)*Pi - (10*G[0, x])/3 + (5*G[1, x])/3 + 
         (5/2 + ((10*I)/3)*Pi + (10*G[0, x])/3 - (5*G[1, x])/3)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-91/6 - ((44*I)/3)*Pi + 
         (56*Pi^2)/9 - 12*G[0, x] - (12*I)*Pi*G[0, x] + (22*G[1, x])/3 + 
         ((32*I)/3)*Pi*G[1, x] - 12*G[0, 0, x] + (40*G[0, 1, x])/3 + 
         (40*G[1, 0, x])/3 - (28*G[1, 1, x])/3 + 
         (91/6 + (12*I)*Pi - (56*Pi^2)/9 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
           10*G[1, x] - ((40*I)/3)*Pi*G[1, x] + 12*G[0, 0, x] - 
           (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 + (20*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*
          RATIO[x^(-1)]) + (1289*Zeta[3])/6 + ((305*I)/6)*Pi*Zeta[3] - 
       (994*Pi^2*Zeta[3])/9 - (57*G[0, x]*Zeta[3])/2 + 
       (264*I)*Pi*G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/3 + 
       ((206*I)/3)*Pi*G[1, x]*Zeta[3] + 172*G[0, 0, x]*Zeta[3] - 
       (452*G[0, 1, x]*Zeta[3])/3 - (92*G[1, 0, x]*Zeta[3])/3 + 
       (2*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(-205/4 - (60*I)*Pi + 
         10*Pi^2 + (2*I)*Pi^3 - 49*G[0, x] - (9*I)*Pi*G[0, x] + 
         (10*Pi^2*G[0, x])/3 + (69*G[1, x])/2 + (23*I)*Pi*G[1, x] - 
         (26*Pi^2*G[1, x])/3 + 27*G[0, 1, x] + (29*I)*Pi*G[0, 1, x] + 
         27*G[1, 0, x] + (27*I)*Pi*G[1, 0, x] - 26*G[1, 1, x] - 
         (35*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         32*G[0, 1, 0, x] - 43*G[0, 1, 1, x] + 36*G[1, 0, 0, x] - 
         49*G[1, 0, 1, x] - 49*G[1, 1, 0, x] + 42*G[1, 1, 1, x] + 
         ((-10*I)*Pi*G[1, x] + 10*Pi^2*G[1, x] - (11*I)*Pi*G[0, 1, x] - 
           (9*I)*Pi*G[1, 0, x] - 10*G[1, 1, x] + (5*I)*Pi*G[1, 1, x] - 
           11*G[0, 1, 1, x] - 9*G[1, 0, 1, x] - 9*G[1, 1, 0, x] + 
           22*G[1, 1, 1, x])*RATIO[x^(-1)] + (Pi^2 + 2*G[0, 0, x] - 
           2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(205/4 + (48*I)*Pi - (2*I)*Pi^3 + 48*G[0, x] - 
           (10*Pi^2*G[0, x])/3 - (91*G[1, x])/2 - (36*I)*Pi*G[1, x] + 
           (56*Pi^2*G[1, x])/3 - 36*G[0, 1, x] - (40*I)*Pi*G[0, 1, x] - 
           36*G[1, 0, x] - (36*I)*Pi*G[1, 0, x] + 30*G[1, 1, x] + 
           (40*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
           32*G[0, 1, 0, x] + 32*G[0, 1, 1, x] - 36*G[1, 0, 0, x] + 
           40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - 
           (38*Zeta[3])/3) + (38*Zeta[3])/3) + 
       RATIO[x]*((73*Pi^2)/4 - Pi^4/30 - (20*Pi^2*G[0, x])/3 - 
         (2*I)*Pi^3*G[0, x] - (43*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] + 
         (73*G[0, 0, x])/2 - (14*Pi^2*G[0, 0, x])/3 - (73*G[0, 1, x])/2 + 
         (5*Pi^2*G[0, 1, x])/3 - (73*G[1, 0, x])/2 + (5*Pi^2*G[1, 0, x])/3 + 
         (73*G[1, 1, x])/2 + (Pi^2*G[1, 1, x])/3 - 28*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 32*G[0, 1, 1, x] - 
         14*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 44*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] + 44*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] - 74*G[1, 1, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] + 
         10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
         14*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         16*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 14*G[1, 1, 0, 0, x] - 
         16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
         12*Zeta[3] + (12*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - 
         8*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-295*I)/2)*Pi*G[1, x] + 
         (83*Pi^2*G[1, x])/6 - ((25*I)/3)*Pi^3*G[1, x] - 
         (77*Pi^4*G[1, x])/90 - ((215*I)/2)*Pi*G[0, 1, x] + 
         (61*Pi^2*G[0, 1, x])/3 + ((85*I)/6)*Pi^3*G[0, 1, x] + 
         ((21*I)/2)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 - 
         ((3*I)/2)*Pi^3*G[1, 0, x] - (295*G[1, 1, x])/2 + 
         ((293*I)/2)*Pi*G[1, 1, x] - 31*Pi^2*G[1, 1, x] - 
         ((67*I)/6)*Pi^3*G[1, 1, x] - (9*I)*Pi*G[0, 0, 1, x] + 
         3*Pi^2*G[0, 0, 1, x] - (15*I)*Pi*G[0, 1, 0, x] - 
         11*Pi^2*G[0, 1, 0, x] - (215*G[0, 1, 1, x])/2 + 
         (32*I)*Pi*G[0, 1, 1, x] - (143*Pi^2*G[0, 1, 1, x])/6 - 
         (21*I)*Pi*G[1, 0, 0, x] + 5*Pi^2*G[1, 0, 0, x] + 
         (21*G[1, 0, 1, x])/2 + (14*I)*Pi*G[1, 0, 1, x] - 
         (53*Pi^2*G[1, 0, 1, x])/6 + (21*G[1, 1, 0, x])/2 + 
         (54*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 + 
         211*G[1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, x] + 
         25*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 0, x] - 9*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 0, x] - 
         15*G[0, 1, 0, 1, x] - (10*I)*Pi*G[0, 1, 0, 1, x] - 
         15*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 0, x] + 
         80*G[0, 1, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - 21*G[1, 0, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 0, 1, x] - 21*G[1, 0, 1, 0, x] + 
         (24*I)*Pi*G[1, 0, 1, 0, x] + 38*G[1, 0, 1, 1, x] + 
         (32*I)*Pi*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] - 
         (30*I)*Pi*G[1, 1, 0, 0, x] + 46*G[1, 1, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 1, x] + 46*G[1, 1, 1, 0, x] - 
         156*G[1, 1, 1, 1, x] - (54*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 1, x] - 
         6*G[0, 0, 1, 1, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
         36*G[0, 1, 1, 1, 0, x] - 70*G[0, 1, 1, 1, 1, x] - 
         18*G[1, 0, 0, 0, 1, x] - 18*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
         6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] + 
         18*G[1, 0, 1, 1, 1, x] - 18*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 1, 1, x] + 18*G[1, 1, 1, 0, 0, x] - 
         54*G[1, 1, 1, 0, 1, x] - 54*G[1, 1, 1, 1, 0, x] + 
         64*G[1, 1, 1, 1, 1, x] + 90*G[1, x]*Zeta[3] + ((130*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] - 
         (74*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*(-895/8 - (121*I)*Pi + 
         (101*Pi^2)/4 + ((31*I)/3)*Pi^3 - (1301*Pi^4)/180 - 67*G[0, x] - 
         (36*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] + (26*I)*Pi^3*G[0, x] + 
         (97*G[1, x])/2 + (81*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
         ((7*I)/3)*Pi^3*G[1, x] - 6*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
         (122*Pi^2*G[0, 0, x])/3 + 68*G[0, 1, x] + (7*I)*Pi*G[0, 1, x] - 
         19*Pi^2*G[0, 1, x] + 68*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] - 
         (23*Pi^2*G[1, 0, x])/3 - 56*G[1, 1, x] - (31*I)*Pi*G[1, 1, x] + 
         (32*Pi^2*G[1, 1, x])/3 + 12*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 1, x] - 
         (18*I)*Pi*G[0, 1, 0, x] - 47*G[0, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, x] - 57*G[1, 0, 1, x] - 
         (78*I)*Pi*G[1, 0, 1, x] - 57*G[1, 1, 0, x] - 
         (42*I)*Pi*G[1, 1, 0, x] + 78*G[1, 1, 1, x] + 
         (96*I)*Pi*G[1, 1, 1, x] + 112*G[0, 0, 0, 0, x] - 
         108*G[0, 0, 0, 1, x] - 108*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] - 
         96*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] + 
         48*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 52*G[1, 0, 0, 1, x] - 
         52*G[1, 0, 1, 0, x] + 72*G[1, 0, 1, 1, x] - 60*G[1, 1, 0, 0, x] + 
         116*G[1, 1, 0, 1, x] + 116*G[1, 1, 1, 0, x] - 104*G[1, 1, 1, 1, x] + 
         (15*Pi^2 + (3*I)*Pi^3 + 3*Pi^2*G[0, x] - 2*Pi^2*G[1, x] + 
           30*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] - 30*G[0, 1, x] - 
           (6*I)*Pi*G[0, 1, x] - 30*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
           30*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
           16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 
           16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           12*G[1, 1, 1, x])*RATIO[x] + 80*Zeta[3] - ((76*I)/3)*Pi*Zeta[3] + 
         (20*G[0, x]*Zeta[3])/3 + (68*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(895/8 + (64*I)*Pi + (17*Pi^2)/12 - (4*I)*Pi^3 + 
           (1301*Pi^4)/180 + 64*G[0, x] - 8*Pi^2*G[0, x] - 
           (26*I)*Pi^3*G[0, x] - (205*G[1, x])/2 - (96*I)*Pi*G[1, x] + 
           (4*I)*Pi^3*G[1, x] - (122*Pi^2*G[0, 0, x])/3 - 96*G[0, 1, x] - 
           (12*I)*Pi*G[0, 1, x] + 40*Pi^2*G[0, 1, x] - 96*G[1, 0, x] + 
           (20*Pi^2*G[1, 0, x])/3 + 91*G[1, 1, x] + (72*I)*Pi*G[1, 1, x] - 
           (112*Pi^2*G[1, 1, x])/3 - 12*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
           (32*I)*Pi*G[0, 1, 1, x] + 72*G[1, 0, 1, x] + 
           (80*I)*Pi*G[1, 0, 1, x] + 72*G[1, 1, 0, x] + 
           (72*I)*Pi*G[1, 1, 0, x] - 60*G[1, 1, 1, x] - 
           (80*I)*Pi*G[1, 1, 1, x] - 112*G[0, 0, 0, 0, x] + 
           108*G[0, 0, 0, 1, x] + 108*G[0, 0, 1, 0, x] - 
           56*G[0, 0, 1, 1, x] + 96*G[0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, x] - 
           32*G[0, 1, 1, 0, x] + 8*G[1, 0, 0, 0, x] + 64*G[1, 0, 0, 1, x] + 
           64*G[1, 0, 1, 0, x] - 64*G[1, 0, 1, 1, x] + 72*G[1, 1, 0, 0, x] - 
           80*G[1, 1, 0, 1, x] - 80*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 
           32*Zeta[3] + ((76*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (76*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*((-75*I)*Pi*G[1, x] + 
           (14*Pi^2*G[1, x])/3 + ((19*I)/3)*Pi^3*G[1, x] - 
           (33*I)*Pi*G[0, 1, x] + 21*Pi^2*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] - 75*G[1, 1, x] + (47*I)*Pi*G[1, 1, x] - 
           (80*Pi^2*G[1, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, x] - 
           33*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 
           (12*I)*Pi*G[1, 0, 0, x] - 3*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] + 70*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] - 18*G[0, 1, 0, 1, x] - 
           18*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
           36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
           48*G[1, x]*Zeta[3])) - 114*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (4205/32 + (71*Pi^2)/16 - (8*I)*Pi^3 - (23*Pi^4)/40 + 
         ((32*I)/5)*Pi^5 - (30*I)*Pi*G[0, x] - (68*Pi^2*G[0, x])/3 + 
         (17*Pi^4*G[0, x])/5 - (895*G[1, x])/8 - (64*I)*Pi*G[1, x] - 
         (17*Pi^2*G[1, x])/12 + (4*I)*Pi^3*G[1, x] - (1301*Pi^4*G[1, x])/
          180 - 30*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/
          2 + (8*I)*Pi^3*G[0, 0, x] - 64*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + 
         (9*Pi^2*G[0, 1, x])/2 + ((110*I)/3)*Pi^3*G[0, 1, x] - 
         64*G[1, 0, x] + 8*Pi^2*G[1, 0, x] + (26*I)*Pi^3*G[1, 0, x] + 
         (205*G[1, 1, x])/2 + (96*I)*Pi*G[1, 1, x] - (4*I)*Pi^3*G[1, 1, x] - 
         20*G[0, 0, 0, x] + 38*Pi^2*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         ((9*I)/2)*Pi*G[0, 0, 1, x] + 44*Pi^2*G[0, 0, 1, x] + 
         32*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 0, x] + 32*G[0, 1, 1, x] + 
         (36*I)*Pi*G[0, 1, 1, x] - 48*Pi^2*G[0, 1, 1, x] + 
         (122*Pi^2*G[1, 0, 0, x])/3 + 96*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] - 40*Pi^2*G[1, 0, 1, x] + 96*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/3 - 91*G[1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, x] + (112*Pi^2*G[1, 1, 1, x])/3 - 
         (33*G[0, 0, 0, 0, x])/2 - (12*I)*Pi*G[0, 0, 0, 0, x] + 
         (57*G[0, 0, 0, 1, x])/2 + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (57*G[0, 0, 1, 0, x])/2 - (36*I)*Pi*G[0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
         24*G[0, 1, 0, 0, x] + (84*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] - (76*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
         (56*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
         48*G[1, 0, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, 1, x] - 
         72*G[1, 1, 0, 1, x] - (80*I)*Pi*G[1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, x] + 
         60*G[1, 1, 1, 1, x] + (80*I)*Pi*G[1, 1, 1, 1, x] + 
         192*G[0, 0, 0, 0, 0, x] - 92*G[0, 0, 0, 0, 1, x] - 
         92*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
         84*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] - 
         60*G[0, 0, 1, 1, 0, x] + 136*G[0, 0, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 0, 0, x] + 
         88*G[0, 1, 1, 0, 1, x] + 88*G[0, 1, 1, 1, 0, x] - 
         32*G[0, 1, 1, 1, 1, x] + 112*G[1, 0, 0, 0, 0, x] - 
         108*G[1, 0, 0, 0, 1, x] - 108*G[1, 0, 0, 1, 0, x] + 
         56*G[1, 0, 0, 1, 1, x] - 96*G[1, 0, 1, 0, 0, x] + 
         32*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] - 
         8*G[1, 1, 0, 0, 0, x] - 64*G[1, 1, 0, 0, 1, x] - 
         64*G[1, 1, 0, 1, 0, x] + 64*G[1, 1, 0, 1, 1, x] - 
         72*G[1, 1, 1, 0, 0, x] + 80*G[1, 1, 1, 0, 1, x] + 
         80*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] - (292*Zeta[3])/3 - 
         ((15*I)/2)*Pi*Zeta[3] + (994*Pi^2*Zeta[3])/9 + (9*G[0, x]*Zeta[3])/
          2 - (264*I)*Pi*G[0, x]*Zeta[3] + 32*G[1, x]*Zeta[3] - 
         ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 172*G[0, 0, x]*Zeta[3] + 
         (524*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
         (76*G[1, 1, x]*Zeta[3])/3 + 114*Zeta[5])) + 
     e^2*(-25863/64 - (396*I)*Pi + (8415*Pi^2)/32 + ((707*I)/24)*Pi^3 + 
       (1501*Pi^4)/480 + ((109*I)/360)*Pi^5 - (39959*Pi^6)/90720 - 
       60*G[0, x] - ((669*I)/4)*Pi*G[0, x] + (91*Pi^2*G[0, x])/24 + 
       ((11*I)/4)*Pi^3*G[0, x] - 2*Pi^4*G[0, x] + ((107*I)/12)*Pi^5*G[0, x] + 
       (365*G[1, x])/16 + ((1017*I)/4)*Pi*G[1, x] - (869*Pi^2*G[1, x])/8 + 
       ((319*I)/24)*Pi^3*G[1, x] + (947*Pi^4*G[1, x])/240 + 
       ((1703*I)/120)*Pi^5*G[1, x] + 213*G[0, 0, x] + 
       ((129*I)/4)*Pi*G[0, 0, x] + (437*Pi^2*G[0, 0, x])/12 + 
       (10*I)*Pi^3*G[0, 0, x] - (77*Pi^4*G[0, 0, x])/180 - 
       (889*G[0, 1, x])/4 + ((397*I)/4)*Pi*G[0, 1, x] + 
       (211*Pi^2*G[0, 1, x])/24 - ((155*I)/12)*Pi^3*G[0, 1, x] - 
       (5*Pi^4*G[0, 1, x])/2 - (889*G[1, 0, x])/4 + 
       ((123*I)/4)*Pi*G[1, 0, x] - (421*Pi^2*G[1, 0, x])/24 - 
       ((75*I)/4)*Pi^3*G[1, 0, x] + (431*Pi^4*G[1, 0, x])/90 + 
       (1379*G[1, 1, x])/4 - ((821*I)/4)*Pi*G[1, 1, x] + 
       (65*Pi^2*G[1, 1, x])/4 - ((67*I)/12)*Pi^3*G[1, 1, x] - 
       (388*Pi^4*G[1, 1, x])/45 - (137*G[0, 0, 0, x])/4 - 
       ((225*I)/4)*Pi*G[0, 0, 0, x] - (51*Pi^2*G[0, 0, 0, x])/2 + 
       (3*I)*Pi^3*G[0, 0, 0, x] + (59*G[0, 0, 1, x])/2 - 
       ((305*I)/4)*Pi*G[0, 0, 1, x] + (13*Pi^2*G[0, 0, 1, x])/3 - 
       (3*I)*Pi^3*G[0, 0, 1, x] + (59*G[0, 1, 0, x])/2 + 
       ((249*I)/4)*Pi*G[0, 1, 0, x] - (17*Pi^2*G[0, 1, 0, x])/2 + 
       ((137*I)/2)*Pi^3*G[0, 1, 0, x] + (87*G[0, 1, 1, x])/4 - 
       ((253*I)/4)*Pi*G[0, 1, 1, x] + (121*Pi^2*G[0, 1, 1, x])/4 + 
       (59*I)*Pi^3*G[0, 1, 1, x] - 112*G[1, 0, 0, x] + 
       (81*I)*Pi*G[1, 0, 0, x] + 12*Pi^2*G[1, 0, 0, x] + 
       (32*I)*Pi^3*G[1, 0, 0, x] + (379*G[1, 0, 1, x])/4 - 
       ((69*I)/2)*Pi*G[1, 0, 1, x] + (191*Pi^2*G[1, 0, 1, x])/12 + 
       ((299*I)/6)*Pi^3*G[1, 0, 1, x] + (379*G[1, 1, 0, x])/4 - 
       ((231*I)/2)*Pi*G[1, 1, 0, x] + (71*Pi^2*G[1, 1, 0, x])/4 + 
       ((123*I)/2)*Pi^3*G[1, 1, 0, x] - 299*G[1, 1, 1, x] + 
       (222*I)*Pi*G[1, 1, 1, x] - (19*Pi^2*G[1, 1, 1, x])/3 - 
       ((23*I)/3)*Pi^3*G[1, 1, 1, x] - 20*G[0, 0, 0, 0, x] + 
       (66*I)*Pi*G[0, 0, 0, 0, x] + 42*Pi^2*G[0, 0, 0, 0, x] - 
       (501*G[0, 0, 0, 1, x])/4 - ((23*I)/2)*Pi*G[0, 0, 0, 1, x] + 
       (53*Pi^2*G[0, 0, 0, 1, x])/3 - (501*G[0, 0, 1, 0, x])/4 - 
       (69*I)*Pi*G[0, 0, 1, 0, x] + 50*Pi^2*G[0, 0, 1, 0, x] + 
       76*G[0, 0, 1, 1, x] + (26*I)*Pi*G[0, 0, 1, 1, x] + 
       (284*Pi^2*G[0, 0, 1, 1, x])/3 + (199*G[0, 1, 0, 0, x])/2 - 
       (60*I)*Pi*G[0, 1, 0, 0, x] + 82*Pi^2*G[0, 1, 0, 0, x] - 
       (41*G[0, 1, 0, 1, x])/4 + ((29*I)/2)*Pi*G[0, 1, 0, 1, x] + 
       (97*Pi^2*G[0, 1, 0, 1, x])/6 - (41*G[0, 1, 1, 0, x])/4 + 
       (57*I)*Pi*G[0, 1, 1, 0, x] + (81*Pi^2*G[0, 1, 1, 0, x])/2 + 
       G[0, 1, 1, 1, x] - (13*I)*Pi*G[0, 1, 1, 1, x] - 
       31*Pi^2*G[0, 1, 1, 1, x] + (191*G[1, 0, 0, 0, x])/2 - 
       (39*I)*Pi*G[1, 0, 0, 0, x] + 79*Pi^2*G[1, 0, 0, 0, x] + 
       (119*G[1, 0, 0, 1, x])/2 - ((9*I)/2)*Pi*G[1, 0, 0, 1, x] + 
       (314*Pi^2*G[1, 0, 0, 1, x])/3 + (119*G[1, 0, 1, 0, x])/2 + 
       (30*I)*Pi*G[1, 0, 1, 0, x] + 11*Pi^2*G[1, 0, 1, 0, x] - 
       3*G[1, 0, 1, 1, x] + (48*I)*Pi*G[1, 0, 1, 1, x] - 
       (301*Pi^2*G[1, 0, 1, 1, x])/3 - (137*G[1, 1, 0, 0, x])/2 - 
       (9*I)*Pi*G[1, 1, 0, 0, x] + (286*Pi^2*G[1, 1, 0, 0, x])/3 + 
       44*G[1, 1, 0, 1, x] + (79*I)*Pi*G[1, 1, 0, 1, x] - 
       (341*Pi^2*G[1, 1, 0, 1, x])/3 + 44*G[1, 1, 1, 0, x] + 
       (30*I)*Pi*G[1, 1, 1, 0, x] - (199*Pi^2*G[1, 1, 1, 0, x])/3 + 
       113*G[1, 1, 1, 1, x] - (153*I)*Pi*G[1, 1, 1, 1, x] + 
       40*Pi^2*G[1, 1, 1, 1, x] - (207*G[0, 0, 0, 0, 0, x])/2 - 
       (72*I)*Pi*G[0, 0, 0, 0, 0, x] + (321*G[0, 0, 0, 0, 1, x])/2 - 
       (30*I)*Pi*G[0, 0, 0, 0, 1, x] + (321*G[0, 0, 0, 1, 0, x])/2 + 
       (78*I)*Pi*G[0, 0, 0, 1, 0, x] - 91*G[0, 0, 0, 1, 1, x] + 
       (28*I)*Pi*G[0, 0, 0, 1, 1, x] + 30*G[0, 0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 18*G[0, 0, 1, 0, 1, x] - 
       (120*I)*Pi*G[0, 0, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 0, x] - 
       (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 14*G[0, 0, 1, 1, 1, x] + 
       (72*I)*Pi*G[0, 0, 1, 1, 1, x] - (39*G[0, 1, 0, 0, 0, x])/2 + 
       (192*I)*Pi*G[0, 1, 0, 0, 0, x] - (9*G[0, 1, 0, 0, 1, x])/2 + 
       (222*I)*Pi*G[0, 1, 0, 0, 1, x] - (9*G[0, 1, 0, 1, 0, x])/2 - 
       (234*I)*Pi*G[0, 1, 0, 1, 0, x] - 56*G[0, 1, 0, 1, 1, x] - 
       (162*I)*Pi*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] + 
       (120*I)*Pi*G[0, 1, 1, 0, 0, x] - 90*G[0, 1, 1, 0, 1, x] - 
       (284*I)*Pi*G[0, 1, 1, 0, 1, x] - 90*G[0, 1, 1, 1, 0, x] - 
       (54*I)*Pi*G[0, 1, 1, 1, 0, x] + 63*G[0, 1, 1, 1, 1, x] + 
       (276*I)*Pi*G[0, 1, 1, 1, 1, x] + (141*G[1, 0, 0, 0, 0, x])/2 + 
       (66*I)*Pi*G[1, 0, 0, 0, 0, x] - (75*G[1, 0, 0, 0, 1, x])/2 - 
       (46*I)*Pi*G[1, 0, 0, 0, 1, x] - (75*G[1, 0, 0, 1, 0, x])/2 - 
       (156*I)*Pi*G[1, 0, 0, 1, 0, x] - 33*G[1, 0, 0, 1, 1, x] + 
       (130*I)*Pi*G[1, 0, 0, 1, 1, x] + 33*G[1, 0, 1, 0, 0, x] + 
       (54*I)*Pi*G[1, 0, 1, 0, 0, x] - 69*G[1, 0, 1, 0, 1, x] - 
       (110*I)*Pi*G[1, 0, 1, 0, 1, x] - 69*G[1, 0, 1, 1, 0, x] + 
       (84*I)*Pi*G[1, 0, 1, 1, 0, x] + 61*G[1, 0, 1, 1, 1, x] + 
       (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 9*G[1, 1, 0, 0, 0, x] + 
       (102*I)*Pi*G[1, 1, 0, 0, 0, x] - 36*G[1, 1, 0, 0, 1, x] + 
       (170*I)*Pi*G[1, 1, 0, 0, 1, x] - 36*G[1, 1, 0, 1, 0, x] - 
       (96*I)*Pi*G[1, 1, 0, 1, 0, x] + 19*G[1, 1, 0, 1, 1, x] - 
       (232*I)*Pi*G[1, 1, 0, 1, 1, x] - 33*G[1, 1, 1, 0, 0, x] - 
       (6*I)*Pi*G[1, 1, 1, 0, 0, x] - 33*G[1, 1, 1, 0, 1, x] - 
       (322*I)*Pi*G[1, 1, 1, 0, 1, x] - 33*G[1, 1, 1, 1, 0, x] - 
       (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + 
       (404*I)*Pi*G[1, 1, 1, 1, 1, x] + 616*G[0, 0, 0, 0, 0, 0, x] - 
       184*G[0, 0, 0, 0, 0, 1, x] - 184*G[0, 0, 0, 0, 1, 0, x] - 
       94*G[0, 0, 0, 0, 1, 1, x] - 156*G[0, 0, 0, 1, 0, 0, x] - 
       14*G[0, 0, 0, 1, 0, 1, x] - 14*G[0, 0, 0, 1, 1, 0, x] + 
       8*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 0, x] - 
       196*G[0, 0, 1, 0, 0, 1, x] - 196*G[0, 0, 1, 0, 1, 0, x] - 
       46*G[0, 0, 1, 0, 1, 1, x] - 80*G[0, 0, 1, 1, 0, 0, x] - 
       72*G[0, 0, 1, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 1, 0, x] + 
       476*G[0, 0, 1, 1, 1, 1, x] + 308*G[0, 1, 0, 0, 0, 0, x] - 
       120*G[0, 1, 0, 0, 0, 1, x] - 120*G[0, 1, 0, 0, 1, 0, x] + 
       218*G[0, 1, 0, 0, 1, 1, x] - 232*G[0, 1, 0, 1, 0, 0, x] - 
       126*G[0, 1, 0, 1, 0, 1, x] - 126*G[0, 1, 0, 1, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, 1, x] + 104*G[0, 1, 1, 0, 0, 0, x] - 
       48*G[0, 1, 1, 0, 0, 1, x] - 48*G[0, 1, 1, 0, 1, 0, x] - 
       96*G[0, 1, 1, 0, 1, 1, x] - 100*G[0, 1, 1, 1, 0, 0, x] + 
       186*G[0, 1, 1, 1, 0, 1, x] + 186*G[0, 1, 1, 1, 1, 0, x] + 
       128*G[0, 1, 1, 1, 1, 1, x] + 504*G[1, 0, 0, 0, 0, 0, x] - 
       182*G[1, 0, 0, 0, 0, 1, x] - 182*G[1, 0, 0, 0, 1, 0, x] - 
       80*G[1, 0, 0, 0, 1, 1, x] - 274*G[1, 0, 0, 1, 0, 0, x] - 
       98*G[1, 0, 0, 1, 0, 1, x] - 98*G[1, 0, 0, 1, 1, 0, x] + 
       416*G[1, 0, 0, 1, 1, 1, x] - 70*G[1, 0, 1, 0, 0, 0, x] - 
       112*G[1, 0, 1, 0, 0, 1, x] - 112*G[1, 0, 1, 0, 1, 0, x] + 
       72*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 0, 0, x] + 
       164*G[1, 0, 1, 1, 0, 1, x] + 164*G[1, 0, 1, 1, 1, 0, x] - 
       196*G[1, 0, 1, 1, 1, 1, x] + 322*G[1, 1, 0, 0, 0, 0, x] - 
       216*G[1, 1, 0, 0, 0, 1, x] - 216*G[1, 1, 0, 0, 1, 0, x] + 
       298*G[1, 1, 0, 0, 1, 1, x] - 278*G[1, 1, 0, 1, 0, 0, x] + 
       94*G[1, 1, 0, 1, 0, 1, x] + 94*G[1, 1, 0, 1, 1, 0, x] - 
       200*G[1, 1, 0, 1, 1, 1, x] - 146*G[1, 1, 1, 0, 0, 0, x] - 
       64*G[1, 1, 1, 0, 0, 1, x] - 64*G[1, 1, 1, 0, 1, 0, x] + 
       68*G[1, 1, 1, 0, 1, 1, x] - 126*G[1, 1, 1, 1, 0, 0, x] + 
       368*G[1, 1, 1, 1, 0, 1, x] + 368*G[1, 1, 1, 1, 1, 0, x] - 
       252*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/36 + (5*RATIO[(1 - x)^(-1)])/36) + Log[mu2/s]^5*
        (-5/4 - ((5*I)/3)*Pi - (5*G[0, x])/3 + (5*G[1, x])/6 + 
         (5/4 + ((5*I)/3)*Pi + (5*G[0, x])/3 - (5*G[1, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-239/24 - ((53*I)/6)*Pi + 
         (263*Pi^2)/72 - 7*G[0, x] - (7*I)*Pi*G[0, x] + (53*G[1, x])/12 + 
         ((13*I)/2)*Pi*G[1, x] - 7*G[0, 0, x] + (25*G[0, 1, x])/3 + 
         (25*G[1, 0, x])/3 - 6*G[1, 1, x] + (239/24 + (7*I)*Pi - 
           (263*Pi^2)/72 + 7*G[0, x] + (7*I)*Pi*G[0, x] - (25*G[1, x])/4 - 
           ((25*I)/3)*Pi*G[1, x] + 7*G[0, 0, x] - (25*G[0, 1, x])/3 - 
           (25*G[1, 0, x])/3 + (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         (((-11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6)*RATIO[x^(-1)]) + 
       (12641*Zeta[3])/12 + ((3695*I)/12)*Pi*Zeta[3] - (218*Pi^2*Zeta[3])/3 - 
       ((917*I)/9)*Pi^3*Zeta[3] + (1333*G[0, x]*Zeta[3])/12 + 
       (14*I)*Pi*G[0, x]*Zeta[3] + (245*Pi^2*G[0, x]*Zeta[3])/9 - 
       (2639*G[1, x]*Zeta[3])/6 + ((83*I)/6)*Pi*G[1, x]*Zeta[3] + 
       (1442*Pi^2*G[1, x]*Zeta[3])/9 + (207*G[0, 0, x]*Zeta[3])/2 - 
       (396*I)*Pi*G[0, 0, x]*Zeta[3] + (19*G[0, 1, x]*Zeta[3])/2 - 
       ((1048*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (213*G[1, 0, x]*Zeta[3])/2 - 
       (582*I)*Pi*G[1, 0, x]*Zeta[3] + (17*G[1, 1, x]*Zeta[3])/3 - 
       ((532*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (452*G[0, 0, 0, x]*Zeta[3])/3 - 
       (868*G[0, 0, 1, x]*Zeta[3])/3 - (652*G[0, 1, 0, x]*Zeta[3])/3 + 
       (1184*G[0, 1, 1, x]*Zeta[3])/3 - 412*G[1, 0, 0, x]*Zeta[3] + 
       (1652*G[1, 0, 1, x]*Zeta[3])/3 + (74*G[1, 1, 0, x]*Zeta[3])/3 + 
       18*G[1, 1, 1, x]*Zeta[3] - (2630*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-293/6 - ((145*I)/3)*Pi + (103*Pi^2)/12 + 
         ((19*I)/9)*Pi^3 - (116*G[0, x])/3 - (7*I)*Pi*G[0, x] + 
         (35*Pi^2*G[0, x])/9 + (181*G[1, x])/6 + ((52*I)/3)*Pi*G[1, x] - 
         (113*Pi^2*G[1, x])/18 + 21*G[0, 1, x] + ((71*I)/3)*Pi*G[0, 1, x] + 
         21*G[1, 0, x] + (21*I)*Pi*G[1, 0, x] - (64*G[1, 1, x])/3 - 
         ((85*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
         (68*G[0, 0, 1, x])/3 + (68*G[0, 1, 0, x])/3 - (97*G[0, 1, 1, x])/3 + 
         28*G[1, 0, 0, x] - (121*G[1, 0, 1, x])/3 - (121*G[1, 1, 0, x])/3 + 
         36*G[1, 1, 1, x] + (((-25*I)/3)*Pi*G[1, x] + (25*Pi^2*G[1, x])/3 - 
           ((29*I)/3)*Pi*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] - 
           (25*G[1, 1, x])/3 + (5*I)*Pi*G[1, 1, x] - (29*G[0, 1, 1, x])/3 - 
           7*G[1, 0, 1, x] - 7*G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - 
           (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(293/6 + ((112*I)/3)*Pi - Pi^2/4 - 
           ((19*I)/9)*Pi^3 + (112*G[0, x])/3 - (35*Pi^2*G[0, x])/9 - 
           (239*G[1, x])/6 - (28*I)*Pi*G[1, x] + (263*Pi^2*G[1, x])/18 - 
           28*G[0, 1, x] - ((100*I)/3)*Pi*G[0, 1, x] - 28*G[1, 0, x] - 
           (28*I)*Pi*G[1, 0, x] + 25*G[1, 1, x] + ((100*I)/3)*Pi*G[1, 1, x] - 
           (16*G[0, 0, 0, x])/3 - (68*G[0, 0, 1, x])/3 - (68*G[0, 1, 0, x])/
            3 + (68*G[0, 1, 1, x])/3 - 28*G[1, 0, 0, x] + (100*G[1, 0, 1, x])/
            3 + (100*G[1, 1, 0, x])/3 - (50*G[1, 1, 1, x])/3 - 
           (80*Zeta[3])/9) + (80*Zeta[3])/9) + Log[mu2/s]^2*
        (-1343/8 - ((327*I)/2)*Pi + (823*Pi^2)/24 + ((43*I)/3)*Pi^3 - 
         (717*Pi^4)/80 - (205*G[0, x])/2 - (42*I)*Pi*G[0, x] + 
         (25*Pi^2*G[0, x])/2 + (31*I)*Pi^3*G[0, x] + (171*G[1, x])/2 + 
         ((189*I)/2)*Pi*G[1, x] + (31*Pi^2*G[1, x])/12 + (2*I)*Pi^3*G[1, x] - 
         7*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + (137*Pi^2*G[0, 0, x])/3 + 
         81*G[0, 1, x] + ((15*I)/2)*Pi*G[0, 1, x] - (53*Pi^2*G[0, 1, x])/2 + 
         81*G[1, 0, x] + ((15*I)/2)*Pi*G[1, 0, x] - (67*Pi^2*G[1, 0, x])/6 - 
         77*G[1, 1, x] - ((71*I)/2)*Pi*G[1, 1, x] + (34*Pi^2*G[1, 1, x])/3 + 
         18*G[0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
         (14*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         (21*I)*Pi*G[0, 1, 0, x] - (99*G[0, 1, 1, x])/2 - 
         (30*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, x] - (135*G[1, 0, 1, x])/2 - 
         (91*I)*Pi*G[1, 0, 1, x] - (135*G[1, 1, 0, x])/2 - 
         (51*I)*Pi*G[1, 1, 0, x] + 96*G[1, 1, 1, x] + 
         (114*I)*Pi*G[1, 1, 1, x] + 128*G[0, 0, 0, 0, x] - 
         126*G[0, 0, 0, 1, x] - 126*G[0, 0, 1, 0, x] + 72*G[0, 0, 1, 1, x] - 
         112*G[0, 1, 0, 0, x] + 23*G[0, 1, 0, 1, x] + 23*G[0, 1, 1, 0, x] + 
         44*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] - 56*G[1, 0, 0, 1, x] - 
         56*G[1, 0, 1, 0, x] + 86*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] + 
         142*G[1, 1, 0, 1, x] + 142*G[1, 1, 1, 0, x] - 136*G[1, 1, 1, 1, x] + 
         88*Zeta[3] - ((38*I)/3)*Pi*Zeta[3] + (70*G[0, x]*Zeta[3])/3 + 
         (64*G[1, x]*Zeta[3])/3 + RATIO[x]*(18*Pi^2 + ((9*I)/2)*Pi^3 + 
           (7*Pi^2*G[0, x])/2 - 4*Pi^2*G[1, x] + 36*G[0, 0, x] + 
           (9*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] - 
           36*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] + 
           (9*I)*Pi*G[1, 1, x] + 23*G[0, 0, 0, x] - 22*G[0, 0, 1, x] - 
           22*G[0, 1, 0, x] + 21*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 
           23*G[1, 0, 1, x] + 23*G[1, 1, 0, x] - 22*G[1, 1, 1, x] + 
           2*Zeta[3]) + RATIO[(1 - x)^(-1)]*(1343/8 + (96*I)*Pi + 
           (3*Pi^2)/8 - (6*I)*Pi^3 + (717*Pi^4)/80 + 96*G[0, x] - 
           12*Pi^2*G[0, x] - (31*I)*Pi^3*G[0, x] - (293*G[1, x])/2 - 
           (112*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + ((19*I)/3)*Pi^3*
            G[1, x] - (137*Pi^2*G[0, 0, x])/3 - 112*G[0, 1, x] - 
           (18*I)*Pi*G[0, 1, x] + 53*Pi^2*G[0, 1, x] - 112*G[1, 0, x] + 
           (35*Pi^2*G[1, 0, x])/3 + (239*G[1, 1, x])/2 + 
           (84*I)*Pi*G[1, 1, x] - (263*Pi^2*G[1, 1, x])/6 - 
           18*G[0, 0, 0, x] - (18*I)*Pi*G[0, 0, 0, x] + 18*G[0, 0, 1, x] - 
           (22*I)*Pi*G[0, 0, 1, x] + 18*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
           (44*I)*Pi*G[0, 1, 1, x] + 84*G[1, 0, 1, x] + 
           (100*I)*Pi*G[1, 0, 1, x] + 84*G[1, 1, 0, x] + 
           (84*I)*Pi*G[1, 1, 0, x] - 75*G[1, 1, 1, x] - 
           (100*I)*Pi*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] + 
           126*G[0, 0, 0, 1, x] + 126*G[0, 0, 1, 0, x] - 
           80*G[0, 0, 1, 1, x] + 112*G[0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, x] - 
           44*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] + 
           68*G[1, 0, 0, 1, x] + 68*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] + 
           84*G[1, 1, 0, 0, x] - 100*G[1, 1, 0, 1, x] - 
           100*G[1, 1, 1, 0, x] + 50*G[1, 1, 1, 1, x] - 40*Zeta[3] + 
           ((38*I)/3)*Pi*Zeta[3] - (70*G[0, x]*Zeta[3])/3 + 
           (80*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((-159*I)/2)*Pi*G[1, x] + 
           (49*Pi^2*G[1, x])/6 + ((25*I)/3)*Pi^3*G[1, x] - 
           ((77*I)/2)*Pi*G[0, 1, x] + (53*Pi^2*G[0, 1, x])/2 - 
           ((9*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 - 
           (159*G[1, 1, x])/2 + ((103*I)/2)*Pi*G[1, 1, x] - 
           (65*Pi^2*G[1, 1, x])/2 - (8*I)*Pi*G[0, 0, 1, x] - 
           (21*I)*Pi*G[0, 1, 0, x] - (77*G[0, 1, 1, x])/2 + 
           (14*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 
           (9*G[1, 0, 1, x])/2 + (9*I)*Pi*G[1, 0, 1, x] - (9*G[1, 1, 0, x])/
            2 + (33*I)*Pi*G[1, 1, 0, x] + 81*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 1, 1, x] - 
           21*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] + 
           12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 18*G[1, 0, 1, 1, x] + 
           12*G[1, 1, 0, 0, x] + 42*G[1, 1, 0, 1, x] + 42*G[1, 1, 1, 0, x] - 
           86*G[1, 1, 1, 1, x] + 48*G[1, x]*Zeta[3])) + 
       RATIO[x]*((303*Pi^2)/8 - ((51*I)/8)*Pi^3 - (23*Pi^4)/12 + 
         ((17*I)/10)*Pi^5 - (23*Pi^2*G[0, x])/24 + I*Pi^3*G[0, x] - 
         (2*Pi^4*G[0, x])/3 - (877*Pi^2*G[1, x])/24 - (16*I)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/6 + (303*G[0, 0, x])/4 - ((51*I)/4)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/6 + (I/2)*Pi^3*G[0, 0, x] - (303*G[0, 1, x])/4 + 
         ((51*I)/4)*Pi*G[0, 1, x] + (92*Pi^2*G[0, 1, x])/3 + 
         ((17*I)/2)*Pi^3*G[0, 1, x] - (303*G[1, 0, x])/4 + 
         ((51*I)/4)*Pi*G[1, 0, x] + (77*Pi^2*G[1, 0, x])/3 + 
         ((35*I)/2)*Pi^3*G[1, 0, x] + (303*G[1, 1, x])/4 - 
         ((51*I)/4)*Pi*G[1, 1, x] + (73*Pi^2*G[1, 1, x])/3 + 
         ((7*I)/2)*Pi^3*G[1, 1, x] - (51*G[0, 0, 0, x])/2 + 
         (12*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
         (277*G[0, 0, 1, x])/4 + (76*I)*Pi*G[0, 0, 1, x] - 
         (277*G[0, 1, 0, x])/4 - (36*I)*Pi*G[0, 1, 0, x] + 
         (2*Pi^2*G[0, 1, 0, x])/3 + 164*G[0, 1, 1, x] - 
         (52*I)*Pi*G[0, 1, 1, x] - (9*Pi^2*G[0, 1, 1, x])/2 - 
         (99*G[1, 0, 0, x])/2 - (42*I)*Pi*G[1, 0, 0, x] + 
         (68*Pi^2*G[1, 0, 0, x])/3 + (577*G[1, 0, 1, x])/4 - 
         (46*I)*Pi*G[1, 0, 1, x] - (15*Pi^2*G[1, 0, 1, x])/2 + 
         (577*G[1, 1, 0, x])/4 + (66*I)*Pi*G[1, 1, 0, x] - 
         (49*Pi^2*G[1, 1, 0, x])/6 - 239*G[1, 1, 1, x] + 
         (22*I)*Pi*G[1, 1, 1, x] + 3*Pi^2*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 0, x] + 
         45*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         45*G[0, 0, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
         53*G[0, 0, 1, 1, x] + 41*G[0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 55*G[0, 1, 0, 1, x] - 
         (42*I)*Pi*G[0, 1, 0, 1, x] - 55*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] - 82*G[0, 1, 1, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, x] + 43*G[1, 0, 0, 0, x] + 
         (42*I)*Pi*G[1, 0, 0, 0, x] - 33*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 33*G[1, 0, 1, 0, x] - 
         (54*I)*Pi*G[1, 0, 1, 0, x] - 128*G[1, 0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 67*G[1, 1, 0, 0, x] - 
         116*G[1, 1, 0, 1, x] - (42*I)*Pi*G[1, 1, 0, 1, x] - 
         116*G[1, 1, 1, 0, x] + 316*G[1, 1, 1, 1, x] + 
         (54*I)*Pi*G[1, 1, 1, 1, x] + 114*G[0, 0, 0, 0, 0, x] - 
         16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
         18*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
         38*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 0, x] + 38*G[0, 1, 1, 1, 1, x] + 
         72*G[1, 0, 0, 0, 0, x] - 34*G[1, 0, 0, 0, 1, x] - 
         34*G[1, 0, 0, 1, 0, x] + 26*G[1, 0, 0, 1, 1, x] - 
         68*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
         6*G[1, 0, 1, 1, 0, x] + 30*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
         16*G[1, 1, 0, 1, 0, x] + 30*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + 54*G[1, 1, 1, 0, 1, x] + 
         54*G[1, 1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, 1, x] - (79*Zeta[3])/4 - 
         (106*I)*Pi*Zeta[3] + 36*Pi^2*Zeta[3] - 78*G[0, x]*Zeta[3] - 
         (96*I)*Pi*G[0, x]*Zeta[3] - 18*G[1, x]*Zeta[3] - 
         (48*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         (118*G[0, 1, x]*Zeta[3])/3 - (62*G[1, 0, x]*Zeta[3])/3 + 
         (110*G[1, 1, x]*Zeta[3])/3 - 26*Zeta[5]) + 137*Zeta[5] - 
       (2256*I)*Pi*Zeta[5] - 120*G[0, x]*Zeta[5] + 302*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(25863/64 + (1583*Pi^2)/96 - (6*I)*Pi^3 + 
         (581*Pi^4)/1440 + ((9*I)/20)*Pi^5 + (39959*Pi^6)/90720 - 
         (222*I)*Pi*G[0, x] - (337*Pi^2*G[0, x])/12 - ((45*I)/4)*Pi^3*
          G[0, x] - (13*Pi^4*G[0, x])/20 - ((107*I)/12)*Pi^5*G[0, x] - 
         (5741*G[1, x])/16 - (128*I)*Pi*G[1, x] - (55*Pi^2*G[1, x])/8 + 
         ((56*I)/3)*Pi^3*G[1, x] - (29*Pi^4*G[1, x])/48 - 
         ((2419*I)/180)*Pi^5*G[1, x] - 222*G[0, 0, x] + 
         ((489*I)/4)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         (77*Pi^4*G[0, 0, x])/180 - 128*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 
         (509*Pi^2*G[0, 1, x])/12 - ((13*I)/2)*Pi^3*G[0, 1, x] - 
         (559*Pi^4*G[0, 1, x])/180 - 128*G[1, 0, x] - (60*I)*Pi*G[1, 0, x] + 
         36*Pi^2*G[1, 0, x] - (1339*Pi^4*G[1, 0, x])/180 + 
         (1343*G[1, 1, x])/4 + (192*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/
          4 - (12*I)*Pi^3*G[1, 1, x] + (717*Pi^4*G[1, 1, x])/40 + 
         (473*G[0, 0, 0, x])/4 - ((207*I)/4)*Pi*G[0, 0, 0, x] + 
         (21*Pi^2*G[0, 0, 0, x])/2 - (3*I)*Pi^3*G[0, 0, 0, x] + 
         64*G[0, 0, 1, x] - ((29*I)/4)*Pi*G[0, 0, 1, x] - 
         (39*Pi^2*G[0, 0, 1, x])/2 + ((47*I)/3)*Pi^3*G[0, 0, 1, x] + 
         64*G[0, 1, 0, x] + ((87*I)/2)*Pi*G[0, 1, 0, x] + 
         3*Pi^2*G[0, 1, 0, x] - (86*I)*Pi^3*G[0, 1, 0, x] + 
         64*G[0, 1, 1, x] + (128*I)*Pi*G[0, 1, 1, x] - 
         (79*Pi^2*G[0, 1, 1, x])/2 - ((212*I)/3)*Pi^3*G[0, 1, 1, x] - 
         60*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 0, x])/
          2 - (22*I)*Pi^3*G[1, 0, 0, x] + 192*G[1, 0, 1, x] + 
         (64*I)*Pi*G[1, 0, 1, x] - (55*Pi^2*G[1, 0, 1, x])/2 - 
         ((268*I)/3)*Pi^3*G[1, 0, 1, x] + 192*G[1, 1, 0, x] - 
         24*Pi^2*G[1, 1, 0, x] - (62*I)*Pi^3*G[1, 1, 0, x] - 
         293*G[1, 1, 1, x] - (224*I)*Pi*G[1, 1, 1, x] + 
         (3*Pi^2*G[1, 1, 1, x])/2 + ((38*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (137*G[0, 0, 0, 0, x])/2 - 42*Pi^2*G[0, 0, 0, 0, x] + 
         (227*G[0, 0, 0, 1, x])/4 + ((27*I)/2)*Pi*G[0, 0, 0, 1, x] - 
         (53*Pi^2*G[0, 0, 0, 1, x])/3 + (227*G[0, 0, 1, 0, x])/4 - 
         61*Pi^2*G[0, 0, 1, 0, x] - 128*G[0, 0, 1, 1, x] + 
         (27*I)*Pi*G[0, 0, 1, 1, x] - 116*Pi^2*G[0, 0, 1, 1, x] + 
         (215*G[0, 1, 0, 0, x])/2 - 68*Pi^2*G[0, 1, 0, 0, x] - 
         128*G[0, 1, 0, 1, x] - ((51*I)/2)*Pi*G[0, 1, 0, 1, x] + 
         14*Pi^2*G[0, 1, 0, 1, x] - 128*G[0, 1, 1, 0, x] + 
         32*Pi^2*G[0, 1, 1, 0, x] + 160*G[0, 1, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 1, 1, x] + 90*Pi^2*G[0, 1, 1, 1, x] + 
         76*G[1, 0, 0, 0, x] - 94*Pi^2*G[1, 0, 0, 0, x] - 
         64*G[1, 0, 0, 1, x] + ((33*I)/2)*Pi*G[1, 0, 0, 1, x] - 
         122*Pi^2*G[1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, x] - 
         4*Pi^2*G[1, 0, 1, 0, x] - 96*G[1, 0, 1, 1, x] - 
         (84*I)*Pi*G[1, 0, 1, 1, x] + 126*Pi^2*G[1, 0, 1, 1, x] - 
         (274*Pi^2*G[1, 1, 0, 0, x])/3 - 224*G[1, 1, 0, 1, x] - 
         (36*I)*Pi*G[1, 1, 0, 1, x] + 106*Pi^2*G[1, 1, 0, 1, x] - 
         224*G[1, 1, 1, 0, x] + (70*Pi^2*G[1, 1, 1, 0, x])/3 + 
         239*G[1, 1, 1, 1, x] + (168*I)*Pi*G[1, 1, 1, 1, x] - 
         (263*Pi^2*G[1, 1, 1, 1, x])/3 + (207*G[0, 0, 0, 0, 0, x])/2 + 
         (72*I)*Pi*G[0, 0, 0, 0, 0, x] - (189*G[0, 0, 0, 0, 1, x])/2 + 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] - (189*G[0, 0, 0, 1, 0, x])/2 - 
         (84*I)*Pi*G[0, 0, 0, 1, 0, x] + 63*G[0, 0, 0, 1, 1, x] - 
         (40*I)*Pi*G[0, 0, 0, 1, 1, x] - 96*G[0, 0, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 51*G[0, 0, 1, 0, 1, x] + 
         (104*I)*Pi*G[0, 0, 1, 0, 1, x] + 51*G[0, 0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 1, 0, x] + 60*G[0, 0, 1, 1, 1, x] - 
         (52*I)*Pi*G[0, 0, 1, 1, 1, x] - (93*G[0, 1, 0, 0, 0, x])/2 - 
         (288*I)*Pi*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 0, 0, 1, x])/2 - 
         (256*I)*Pi*G[0, 1, 0, 0, 1, x] - (3*G[0, 1, 0, 1, 0, x])/2 + 
         (348*I)*Pi*G[0, 1, 0, 1, 0, x] + 60*G[0, 1, 0, 1, 1, x] + 
         (188*I)*Pi*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         (108*I)*Pi*G[0, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 0, 1, x] + 
         (356*I)*Pi*G[0, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 0, x] - 
         192*G[0, 1, 1, 1, 1, x] - (360*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (9*G[1, 0, 0, 0, 0, x])/2 - (63*G[1, 0, 0, 0, 1, x])/2 + 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] - (63*G[1, 0, 0, 1, 0, x])/2 + 
         (96*I)*Pi*G[1, 0, 0, 1, 0, x] + 84*G[1, 0, 0, 1, 1, x] - 
         (68*I)*Pi*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] - 
         (168*I)*Pi*G[1, 0, 1, 0, 0, x] + 84*G[1, 0, 1, 0, 1, x] + 
         (132*I)*Pi*G[1, 0, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 0, x] - 
         72*G[1, 0, 1, 1, 1, x] - (112*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         36*G[1, 1, 0, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 1, x] - (44*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 0, 1, 0, x] + 96*G[1, 1, 0, 1, 1, x] + 
         (88*I)*Pi*G[1, 1, 0, 1, 1, x] + 168*G[1, 1, 1, 0, 1, x] + 
         (200*I)*Pi*G[1, 1, 1, 0, 1, x] + 168*G[1, 1, 1, 1, 0, x] + 
         (168*I)*Pi*G[1, 1, 1, 1, 0, x] - 150*G[1, 1, 1, 1, 1, x] - 
         (200*I)*Pi*G[1, 1, 1, 1, 1, x] - 616*G[0, 0, 0, 0, 0, 0, x] + 
         184*G[0, 0, 0, 0, 0, 1, x] + 184*G[0, 0, 0, 0, 1, 0, x] + 
         112*G[0, 0, 0, 0, 1, 1, x] + 156*G[0, 0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 0, 1, 0, 1, x] + 8*G[0, 0, 0, 1, 1, 0, x] - 
         20*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 0, x] + 
         232*G[0, 0, 1, 0, 0, 1, x] + 232*G[0, 0, 1, 0, 1, 0, x] + 
         12*G[0, 0, 1, 0, 1, 1, x] + 44*G[0, 0, 1, 1, 0, 0, x] + 
         108*G[0, 0, 1, 1, 0, 1, x] + 108*G[0, 0, 1, 1, 1, 0, x] - 
         528*G[0, 0, 1, 1, 1, 1, x] - 308*G[0, 1, 0, 0, 0, 0, x] + 
         24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] - 
         228*G[0, 1, 0, 0, 1, 1, x] + 340*G[0, 1, 0, 1, 0, 0, x] + 
         60*G[0, 1, 0, 1, 0, 1, x] + 60*G[0, 1, 0, 1, 1, 0, x] + 
         120*G[0, 1, 0, 1, 1, 1, x] + 88*G[0, 1, 1, 0, 0, 0, x] - 
         60*G[0, 1, 1, 0, 0, 1, x] - 60*G[0, 1, 1, 0, 1, 0, x] + 
         192*G[0, 1, 1, 0, 1, 1, x] + 88*G[0, 1, 1, 1, 0, 0, x] - 
         312*G[0, 1, 1, 1, 0, 1, x] - 312*G[0, 1, 1, 1, 1, 0, x] + 
         104*G[0, 1, 1, 1, 1, 1, x] - 504*G[1, 0, 0, 0, 0, 0, x] + 
         248*G[1, 0, 0, 0, 0, 1, x] + 248*G[1, 0, 0, 0, 1, 0, x] + 
         28*G[1, 0, 0, 0, 1, 1, x] + 208*G[1, 0, 0, 1, 0, 0, x] + 
         140*G[1, 0, 0, 1, 0, 1, x] + 140*G[1, 0, 0, 1, 1, 0, x] - 
         368*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
         52*G[1, 0, 1, 0, 0, 1, x] + 52*G[1, 0, 1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 0, 1, 1, x] + 136*G[1, 0, 1, 1, 0, 0, x] - 
         224*G[1, 0, 1, 1, 0, 1, x] - 224*G[1, 0, 1, 1, 1, 0, x] + 
         152*G[1, 0, 1, 1, 1, 1, x] - 256*G[1, 1, 0, 0, 0, 0, x] + 
         252*G[1, 1, 0, 0, 0, 1, x] + 252*G[1, 1, 0, 0, 1, 0, x] - 
         160*G[1, 1, 0, 0, 1, 1, x] + 224*G[1, 1, 0, 1, 0, 0, x] - 
         88*G[1, 1, 0, 1, 0, 1, x] - 88*G[1, 1, 0, 1, 1, 0, x] + 
         40*G[1, 1, 0, 1, 1, 1, x] + 32*G[1, 1, 1, 0, 0, 0, x] + 
         136*G[1, 1, 1, 0, 0, 1, x] + 136*G[1, 1, 1, 0, 1, 0, x] - 
         136*G[1, 1, 1, 0, 1, 1, x] + 168*G[1, 1, 1, 1, 0, 0, x] - 
         200*G[1, 1, 1, 1, 0, 1, x] - 200*G[1, 1, 1, 1, 1, 0, x] + 
         100*G[1, 1, 1, 1, 1, 1, x] - (6941*Zeta[3])/12 - 
         ((1883*I)/12)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + ((917*I)/9)*Pi^3*
          Zeta[3] - (1883*G[0, x]*Zeta[3])/12 - (245*Pi^2*G[0, x]*Zeta[3])/
          9 + (647*G[1, x]*Zeta[3])/3 + ((169*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (2240*Pi^2*G[1, x]*Zeta[3])/9 - (183*G[0, 0, x]*Zeta[3])/2 + 
         (396*I)*Pi*G[0, 0, x]*Zeta[3] + (433*G[0, 1, x]*Zeta[3])/2 + 
         ((1688*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (145*G[1, 0, x]*Zeta[3])/2 + 
         (596*I)*Pi*G[1, 0, x]*Zeta[3] - 80*G[1, 1, x]*Zeta[3] + 
         ((76*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (452*G[0, 0, 0, x]*Zeta[3])/3 + 
         (940*G[0, 0, 1, x]*Zeta[3])/3 + (580*G[0, 1, 0, x]*Zeta[3])/3 - 
         (1612*G[0, 1, 1, x]*Zeta[3])/3 + 424*G[1, 0, 0, x]*Zeta[3] - 
         (1148*G[1, 0, 1, x]*Zeta[3])/3 - (140*G[1, 1, 0, x]*Zeta[3])/3 + 
         (160*G[1, 1, 1, x]*Zeta[3])/3 + (2630*Zeta[3]^2)/9 - 63*Zeta[5] + 
         (2256*I)*Pi*Zeta[5] + 120*G[0, x]*Zeta[5] - 228*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((-2321*I)/4)*Pi*G[1, x] + (1219*Pi^2*G[1, x])/24 - 
         ((289*I)/8)*Pi^3*G[1, x] + (277*Pi^4*G[1, x])/36 + 
         ((271*I)/360)*Pi^5*G[1, x] - ((1963*I)/4)*Pi*G[0, 1, x] + 
         (2939*Pi^2*G[0, 1, x])/24 + ((311*I)/12)*Pi^3*G[0, 1, x] - 
         (1009*Pi^4*G[0, 1, x])/180 + (60*I)*Pi*G[1, 0, x] + 
         (1157*Pi^2*G[1, 0, x])/24 + ((61*I)/4)*Pi^3*G[1, 0, x] - 
         (53*Pi^4*G[1, 0, x])/20 - (2321*G[1, 1, x])/4 + 
         (611*I)*Pi*G[1, 1, x] - (262*Pi^2*G[1, 1, x])/3 - 
         ((317*I)/12)*Pi^3*G[1, 1, x] + (3349*Pi^4*G[1, 1, x])/360 - 
         (129*I)*Pi*G[0, 0, 1, x] + (113*Pi^2*G[0, 0, 1, x])/6 + 
         ((38*I)/3)*Pi^3*G[0, 0, 1, x] - ((219*I)/4)*Pi*G[0, 1, 0, x] - 
         (121*Pi^2*G[0, 1, 0, x])/6 - ((35*I)/2)*Pi^3*G[0, 1, 0, x] - 
         (1963*G[0, 1, 1, x])/4 + ((933*I)/4)*Pi*G[0, 1, 1, x] - 
         (299*Pi^2*G[0, 1, 1, x])/4 - ((35*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (135*I)*Pi*G[1, 0, 0, x] + (37*Pi^2*G[1, 0, 0, x])/2 + 
         (10*I)*Pi^3*G[1, 0, 0, x] + 60*G[1, 0, 1, x] + 
         (138*I)*Pi*G[1, 0, 1, x] - (125*Pi^2*G[1, 0, 1, x])/12 - 
         ((79*I)/2)*Pi^3*G[1, 0, 1, x] + 60*G[1, 1, 0, x] + 
         ((507*I)/2)*Pi*G[1, 1, 0, x] - (55*Pi^2*G[1, 1, 0, x])/4 - 
         (I/2)*Pi^3*G[1, 1, 0, x] + 855*G[1, 1, 1, x] - 
         (306*I)*Pi*G[1, 1, 1, x] + (209*Pi^2*G[1, 1, 1, x])/2 + 
         (5*I)*Pi^3*G[1, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] - 
         (15*I)*Pi*G[0, 0, 1, 0, x] - 11*Pi^2*G[0, 0, 1, 0, x] - 
         129*G[0, 0, 1, 1, x] + (29*I)*Pi*G[0, 0, 1, 1, x] - 
         (64*Pi^2*G[0, 0, 1, 1, x])/3 + (54*I)*Pi*G[0, 1, 0, 0, x] + 
         14*Pi^2*G[0, 1, 0, 0, x] - (219*G[0, 1, 0, 1, x])/4 + 
         (11*I)*Pi*G[0, 1, 0, 1, x] + (181*Pi^2*G[0, 1, 0, 1, x])/6 - 
         (219*G[0, 1, 1, 0, x])/4 - (21*I)*Pi*G[0, 1, 1, 0, x] + 
         (145*Pi^2*G[0, 1, 1, 0, x])/2 + 515*G[0, 1, 1, 1, x] - 
         (37*I)*Pi*G[0, 1, 1, 1, x] + 59*Pi^2*G[0, 1, 1, 1, x] + 
         (51*I)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] - 
         135*G[1, 0, 0, 1, x] - (58*I)*Pi*G[1, 0, 0, 1, x] - 
         (52*Pi^2*G[1, 0, 0, 1, x])/3 - 135*G[1, 0, 1, 0, x] - 
         (48*I)*Pi*G[1, 0, 1, 0, x] + 7*Pi^2*G[1, 0, 1, 0, x] + 
         261*G[1, 0, 1, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, x] + 
         (77*Pi^2*G[1, 0, 1, 1, x])/3 + (499*G[1, 1, 0, 0, x])/2 - 
         (87*I)*Pi*G[1, 1, 0, 0, x] + 4*Pi^2*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
         (23*Pi^2*G[1, 1, 0, 1, x])/3 - 8*G[1, 1, 1, 0, x] + 
         (48*I)*Pi*G[1, 1, 1, 0, x] - 43*Pi^2*G[1, 1, 1, 0, x] - 
         744*G[1, 1, 1, 1, x] + (33*I)*Pi*G[1, 1, 1, 1, x] - 
         (143*Pi^2*G[1, 1, 1, 1, x])/3 + (18*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, 1, x] + (36*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         15*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         15*G[0, 0, 1, 1, 0, x] - (18*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         74*G[0, 0, 1, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] + 54*G[0, 1, 0, 0, 1, x] - 
         (34*I)*Pi*G[0, 1, 0, 0, 1, x] + 54*G[0, 1, 0, 1, 0, x] + 
         (114*I)*Pi*G[0, 1, 0, 1, 0, x] - 10*G[0, 1, 0, 1, 1, x] + 
         (26*I)*Pi*G[0, 1, 0, 1, 1, x] - 94*G[0, 1, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 106*G[0, 1, 1, 0, 1, x] + 
         (72*I)*Pi*G[0, 1, 1, 0, 1, x] + 106*G[0, 1, 1, 1, 0, x] - 
         (54*I)*Pi*G[0, 1, 1, 1, 0, x] - 327*G[0, 1, 1, 1, 1, x] - 
         (84*I)*Pi*G[0, 1, 1, 1, 1, x] + (66*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         51*G[1, 0, 0, 0, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         51*G[1, 0, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         67*G[1, 0, 0, 1, 1, x] + (62*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         27*G[1, 0, 1, 0, 0, x] - (114*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         33*G[1, 0, 1, 0, 1, x] + (22*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         33*G[1, 0, 1, 1, 0, x] + (84*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         25*G[1, 0, 1, 1, 1, x] - (106*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         77*G[1, 1, 0, 0, 0, x] + (66*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         32*G[1, 1, 0, 0, 1, x] + (126*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] - (96*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         67*G[1, 1, 0, 1, 1, x] - (144*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         177*G[1, 1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         227*G[1, 1, 1, 0, 1, x] - (122*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         227*G[1, 1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         606*G[1, 1, 1, 1, 1, x] + (204*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         18*G[0, 0, 0, 0, 1, 1, x] - 6*G[0, 0, 0, 1, 0, 1, x] - 
         6*G[0, 0, 0, 1, 1, 0, x] - 12*G[0, 0, 0, 1, 1, 1, x] + 
         36*G[0, 0, 1, 0, 0, 1, x] + 36*G[0, 0, 1, 0, 1, 0, x] - 
         34*G[0, 0, 1, 0, 1, 1, x] - 36*G[0, 0, 1, 1, 0, 0, x] + 
         36*G[0, 0, 1, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 1, 0, x] - 
         52*G[0, 0, 1, 1, 1, 1, x] - 96*G[0, 1, 0, 0, 0, 1, x] - 
         96*G[0, 1, 0, 0, 1, 0, x] - 10*G[0, 1, 0, 0, 1, 1, x] + 
         108*G[0, 1, 0, 1, 0, 0, x] - 66*G[0, 1, 0, 1, 0, 1, x] - 
         66*G[0, 1, 0, 1, 1, 0, x] + 126*G[0, 1, 0, 1, 1, 1, x] + 
         192*G[0, 1, 1, 0, 0, 0, x] - 108*G[0, 1, 1, 0, 0, 1, x] - 
         108*G[0, 1, 1, 0, 1, 0, x] + 96*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] - 126*G[0, 1, 1, 1, 0, 1, x] - 
         126*G[0, 1, 1, 1, 1, 0, x] + 232*G[0, 1, 1, 1, 1, 1, x] + 
         66*G[1, 0, 0, 0, 0, 1, x] + 66*G[1, 0, 0, 0, 1, 0, x] - 
         52*G[1, 0, 0, 0, 1, 1, x] - 66*G[1, 0, 0, 1, 0, 0, x] + 
         42*G[1, 0, 0, 1, 0, 1, x] + 42*G[1, 0, 0, 1, 1, 0, x] + 
         48*G[1, 0, 0, 1, 1, 1, x] - 66*G[1, 0, 1, 0, 0, 0, x] - 
         60*G[1, 0, 1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, 1, 0, x] + 
         64*G[1, 0, 1, 0, 1, 1, x] + 126*G[1, 0, 1, 1, 0, 0, x] - 
         60*G[1, 0, 1, 1, 0, 1, x] - 60*G[1, 0, 1, 1, 1, 0, x] - 
         44*G[1, 0, 1, 1, 1, 1, x] + 66*G[1, 1, 0, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] + 
         138*G[1, 1, 0, 0, 1, 1, x] - 54*G[1, 1, 0, 1, 0, 0, x] + 
         6*G[1, 1, 0, 1, 0, 1, x] + 6*G[1, 1, 0, 1, 1, 0, x] - 
         160*G[1, 1, 0, 1, 1, 1, x] - 114*G[1, 1, 1, 0, 0, 0, x] + 
         72*G[1, 1, 1, 0, 0, 1, x] + 72*G[1, 1, 1, 0, 1, 0, x] - 
         68*G[1, 1, 1, 0, 1, 1, x] + 42*G[1, 1, 1, 1, 0, 0, x] + 
         168*G[1, 1, 1, 1, 0, 1, x] + 168*G[1, 1, 1, 1, 1, 0, x] - 
         152*G[1, 1, 1, 1, 1, 1, x] + 255*G[1, x]*Zeta[3] - 
         ((109*I)/3)*Pi*G[1, x]*Zeta[3] - (266*Pi^2*G[1, x]*Zeta[3])/3 + 
         90*G[0, 1, x]*Zeta[3] + ((640*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         76*G[1, 0, x]*Zeta[3] + (14*I)*Pi*G[1, 0, x]*Zeta[3] - 
         (529*G[1, 1, x]*Zeta[3])/3 - (152*I)*Pi*G[1, 1, x]*Zeta[3] + 
         24*G[0, 0, 1, x]*Zeta[3] - 24*G[0, 1, 0, x]*Zeta[3] - 
         (428*G[0, 1, 1, x]*Zeta[3])/3 + 12*G[1, 0, 0, x]*Zeta[3] + 
         168*G[1, 0, 1, x]*Zeta[3] - 22*G[1, 1, 0, x]*Zeta[3] + 
         (214*G[1, 1, 1, x]*Zeta[3])/3 + 74*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(-5741/16 - (362*I)*Pi + (3191*Pi^2)/24 + 
         ((233*I)/6)*Pi^3 - (1991*Pi^4)/720 - ((2419*I)/180)*Pi^5 - 
         158*G[0, x] - (120*I)*Pi*G[0, x] + (100*Pi^2*G[0, x])/3 - 
         ((3*I)/2)*Pi^3*G[0, x] - (1339*Pi^4*G[0, x])/180 + (527*G[1, x])/4 + 
         (218*I)*Pi*G[1, x] - (335*Pi^2*G[1, x])/12 - ((7*I)/6)*Pi^3*
          G[1, x] + (5297*Pi^4*G[1, x])/360 + 37*G[0, 0, x] + 
         (48*I)*Pi*G[0, 0, x] + 11*Pi^2*G[0, 0, x] - (22*I)*Pi^3*G[0, 0, x] + 
         48*G[0, 1, x] + (81*I)*Pi*G[0, 1, x] - (58*Pi^2*G[0, 1, x])/3 - 
         ((113*I)/2)*Pi^3*G[0, 1, x] + 48*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] - 
         37*Pi^2*G[1, 0, x] - ((127*I)/2)*Pi^3*G[1, 0, x] - G[1, 1, x] - 
         (180*I)*Pi*G[1, 1, x] - 16*Pi^2*G[1, 1, x] - ((85*I)/6)*Pi^3*
          G[1, 1, x] + 89*G[0, 0, 0, x] - (36*I)*Pi*G[0, 0, 0, x] - 
         94*Pi^2*G[0, 0, 0, x] - 27*G[0, 0, 1, x] - (35*I)*Pi*G[0, 0, 1, x] - 
         104*Pi^2*G[0, 0, 1, x] - 27*G[0, 1, 0, x] + 
         (27*I)*Pi*G[0, 1, 0, x] - 23*Pi^2*G[0, 1, 0, x] - 54*G[0, 1, 1, x] - 
         (10*I)*Pi*G[0, 1, 1, x] + (395*Pi^2*G[0, 1, 1, x])/6 - 
         74*G[1, 0, 0, x] + (18*I)*Pi*G[1, 0, 0, x] - 
         (244*Pi^2*G[1, 0, 0, x])/3 - 91*G[1, 0, 1, x] - 
         (13*I)*Pi*G[1, 0, 1, x] + (467*Pi^2*G[1, 0, 1, x])/6 - 
         91*G[1, 1, 0, x] - (21*I)*Pi*G[1, 1, 0, x] + 
         (131*Pi^2*G[1, 1, 0, x])/6 + 65*G[1, 1, 1, x] + 
         (96*I)*Pi*G[1, 1, 1, x] - (80*Pi^2*G[1, 1, 1, x])/3 + 
         9*G[0, 0, 0, 0, x] - 81*G[0, 0, 0, 1, x] + 
         (30*I)*Pi*G[0, 0, 0, 1, x] - 81*G[0, 0, 1, 0, x] + 
         (78*I)*Pi*G[0, 0, 1, 0, x] + 58*G[0, 0, 1, 1, x] - 
         (66*I)*Pi*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, x] + 75*G[0, 1, 0, 1, x] + 
         (128*I)*Pi*G[0, 1, 0, 1, x] + 75*G[0, 1, 1, 0, x] - 
         (30*I)*Pi*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - 
         (90*I)*Pi*G[0, 1, 1, 1, x] - 72*G[1, 0, 0, 0, x] - 
         (72*I)*Pi*G[1, 0, 0, 0, x] + 66*G[1, 0, 0, 1, x] - 
         (84*I)*Pi*G[1, 0, 0, 1, x] + 66*G[1, 0, 1, 0, x] + 
         (54*I)*Pi*G[1, 0, 1, 0, x] + 56*G[1, 0, 1, 1, x] + 
         (140*I)*Pi*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         (60*I)*Pi*G[1, 1, 0, 0, x] + 96*G[1, 1, 0, 1, x] + 
         (246*I)*Pi*G[1, 1, 0, 1, x] + 96*G[1, 1, 1, 0, x] + 
         (162*I)*Pi*G[1, 1, 1, 0, x] - 192*G[1, 1, 1, 1, x] - 
         (310*I)*Pi*G[1, 1, 1, 1, x] - 504*G[0, 0, 0, 0, 0, x] + 
         248*G[0, 0, 0, 0, 1, x] + 248*G[0, 0, 0, 1, 0, x] + 
         34*G[0, 0, 0, 1, 1, x] + 208*G[0, 0, 1, 0, 0, x] + 
         122*G[0, 0, 1, 0, 1, x] + 122*G[0, 0, 1, 1, 0, x] - 
         332*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] + 
         124*G[0, 1, 0, 0, 1, x] + 124*G[0, 1, 0, 1, 0, x] - 
         42*G[0, 1, 0, 1, 1, x] + 64*G[0, 1, 1, 0, 0, x] - 
         140*G[0, 1, 1, 0, 1, x] - 140*G[0, 1, 1, 1, 0, x] - 
         38*G[0, 1, 1, 1, 1, x] - 256*G[1, 0, 0, 0, 0, x] + 
         216*G[1, 0, 0, 0, 1, x] + 216*G[1, 0, 0, 1, 0, x] - 
         188*G[1, 0, 0, 1, 1, x] + 236*G[1, 0, 1, 0, 0, x] - 
         70*G[1, 0, 1, 0, 1, x] - 70*G[1, 0, 1, 1, 0, x] + 
         38*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
         88*G[1, 1, 0, 0, 1, x] + 88*G[1, 1, 0, 1, 0, x] - 
         126*G[1, 1, 0, 1, 1, x] + 204*G[1, 1, 1, 0, 0, x] - 
         326*G[1, 1, 1, 0, 1, x] - 326*G[1, 1, 1, 1, 0, x] + 
         288*G[1, 1, 1, 1, 1, x] + (1352*Zeta[3])/3 + ((473*I)/3)*Pi*
          Zeta[3] - (2240*Pi^2*Zeta[3])/9 + 11*G[0, x]*Zeta[3] + 
         (596*I)*Pi*G[0, x]*Zeta[3] - (40*G[1, x]*Zeta[3])/3 + 
         (112*I)*Pi*G[1, x]*Zeta[3] + 424*G[0, 0, x]*Zeta[3] - 
         (1004*G[0, 1, x]*Zeta[3])/3 - (284*G[1, 0, x]*Zeta[3])/3 + 
         4*G[1, 1, x]*Zeta[3] + RATIO[x]*(41*Pi^2 + ((9*I)/2)*Pi^3 - 
           Pi^4/15 - (71*Pi^2*G[0, x])/6 - (7*I)*Pi^3*G[0, x] - 
           (104*Pi^2*G[1, x])/3 - (11*I)*Pi^3*G[1, x] + 82*G[0, 0, x] + 
           (9*I)*Pi*G[0, 0, x] - (46*Pi^2*G[0, 0, x])/3 - 82*G[0, 1, x] - 
           (9*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/3 - 82*G[1, 0, x] - 
           (9*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 + 82*G[1, 1, x] + 
           (9*I)*Pi*G[1, 1, x] + (14*Pi^2*G[1, 1, x])/3 - 41*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] - 22*G[0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 1, x] - 22*G[0, 1, 0, x] + 
           (6*I)*Pi*G[0, 1, 0, x] + 85*G[0, 1, 1, x] - 52*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] + 115*G[1, 0, 1, x] + 
           (30*I)*Pi*G[1, 0, 1, x] + 115*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] - 178*G[1, 1, 1, x] - 
           (36*I)*Pi*G[1, 1, 1, x] - 104*G[0, 0, 0, 0, x] + 
           46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           48*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           44*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
           20*G[1, 0, 1, 0, x] - 36*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 
           56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] + 
           30*Zeta[3] + (30*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 
           20*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((-304*I)*Pi*G[1, x] + 
           (229*Pi^2*G[1, x])/6 - ((41*I)/3)*Pi^3*G[1, x] - 
           (289*Pi^4*G[1, x])/90 - (227*I)*Pi*G[0, 1, x] + 
           (289*Pi^2*G[0, 1, x])/6 + ((197*I)/6)*Pi^3*G[0, 1, x] + 
           (12*I)*Pi*G[1, 0, x] + (37*Pi^2*G[1, 0, x])/6 - 
           ((3*I)/2)*Pi^3*G[1, 0, x] - 304*G[1, 1, x] + 
           (299*I)*Pi*G[1, 1, x] - (139*Pi^2*G[1, 1, x])/2 - 
           ((161*I)/6)*Pi^3*G[1, 1, x] - (30*I)*Pi*G[0, 0, 1, x] + 
           18*Pi^2*G[0, 0, 1, x] - (33*I)*Pi*G[0, 1, 0, x] - 
           19*Pi^2*G[0, 1, 0, x] - 227*G[0, 1, 1, x] + 
           (74*I)*Pi*G[0, 1, 1, x] - (361*Pi^2*G[0, 1, 1, x])/6 - 
           (42*I)*Pi*G[1, 0, 0, x] + 10*Pi^2*G[1, 0, 0, x] + 
           12*G[1, 0, 1, x] + (39*I)*Pi*G[1, 0, 1, x] - 
           (169*Pi^2*G[1, 0, 1, x])/6 + 12*G[1, 1, 0, x] + 
           (111*I)*Pi*G[1, 1, 0, x] - (3*Pi^2*G[1, 1, 0, x])/2 + 
           446*G[1, 1, 1, x] - (86*I)*Pi*G[1, 1, 1, x] + 
           61*Pi^2*G[1, 1, 1, x] + (6*I)*Pi*G[0, 0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
           33*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] - 
           33*G[0, 1, 1, 0, x] - (30*I)*Pi*G[0, 1, 1, 0, x] + 
           184*G[0, 1, 1, 1, x] + (22*I)*Pi*G[0, 1, 1, 1, x] - 
           (36*I)*Pi*G[1, 0, 0, 0, x] - 42*G[1, 0, 0, 1, x] - 
           (40*I)*Pi*G[1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, x] + 
           (54*I)*Pi*G[1, 0, 1, 0, x] + 90*G[1, 0, 1, 1, x] + 
           (52*I)*Pi*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
           (60*I)*Pi*G[1, 1, 0, 0, x] + 98*G[1, 1, 0, 1, x] + 
           (46*I)*Pi*G[1, 1, 0, 1, x] + 98*G[1, 1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 1, 0, x] - 346*G[1, 1, 1, 1, x] - 
           (110*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 1, 1, x] - 
           18*G[0, 0, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 0, x] + 
           36*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 1, x] + 
           72*G[0, 1, 0, 1, 0, x] - 34*G[0, 1, 0, 1, 1, x] - 
           72*G[0, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 0, 1, x] + 
           84*G[0, 1, 1, 1, 0, x] - 190*G[0, 1, 1, 1, 1, x] - 
           36*G[1, 0, 0, 0, 1, x] - 36*G[1, 0, 0, 1, 0, x] - 
           28*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] + 
           18*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 0, x] - 
           48*G[1, 1, 0, 0, 1, x] - 48*G[1, 1, 0, 1, 0, x] + 
           10*G[1, 1, 0, 1, 1, x] + 36*G[1, 1, 1, 0, 0, x] - 
           126*G[1, 1, 1, 0, 1, x] - 126*G[1, 1, 1, 1, 0, x] + 
           188*G[1, 1, 1, 1, 1, x] + 180*G[1, x]*Zeta[3] + 
           ((260*I)/3)*Pi*G[1, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] - 
           48*G[1, 0, x]*Zeta[3] - (148*G[1, 1, x]*Zeta[3])/3) - 
         228*Zeta[5] + RATIO[(1 - x)^(-1)]*(5741/16 + (128*I)*Pi + 
           (55*Pi^2)/8 - ((56*I)/3)*Pi^3 - (107*Pi^4)/240 + 
           ((2419*I)/180)*Pi^5 + 128*G[0, x] - (60*I)*Pi*G[0, x] - 
           48*Pi^2*G[0, x] + (1339*Pi^4*G[0, x])/180 - (1343*G[1, x])/4 - 
           (192*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 + (12*I)*Pi^3*G[1, x] - 
           (717*Pi^4*G[1, x])/40 - 60*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] - 
           Pi^2*G[0, 0, x] + (22*I)*Pi^3*G[0, 0, x] - 192*G[0, 1, x] - 
           (64*I)*Pi*G[0, 1, x] + 23*Pi^2*G[0, 1, x] + ((268*I)/3)*Pi^3*
            G[0, 1, x] - 192*G[1, 0, x] + 24*Pi^2*G[1, 0, x] + 
           (62*I)*Pi^3*G[1, 0, x] + 293*G[1, 1, x] + (224*I)*Pi*G[1, 1, x] - 
           (3*Pi^2*G[1, 1, x])/2 - ((38*I)/3)*Pi^3*G[1, 1, x] - 
           40*G[0, 0, 0, x] + 94*Pi^2*G[0, 0, 0, x] + 64*G[0, 0, 1, x] - 
           (3*I)*Pi*G[0, 0, 1, x] + 122*Pi^2*G[0, 0, 1, x] + 
           64*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 0, x] + 96*G[0, 1, 1, x] + 
           (84*I)*Pi*G[0, 1, 1, x] - 126*Pi^2*G[0, 1, 1, x] + 
           (274*Pi^2*G[1, 0, 0, x])/3 + 224*G[1, 0, 1, x] + 
           (36*I)*Pi*G[1, 0, 1, x] - 106*Pi^2*G[1, 0, 1, x] + 
           224*G[1, 1, 0, x] - (70*Pi^2*G[1, 1, 0, x])/3 - 
           239*G[1, 1, 1, x] - (168*I)*Pi*G[1, 1, 1, x] + 
           (263*Pi^2*G[1, 1, 1, x])/3 - 9*G[0, 0, 0, 0, x] + 
           45*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] + 
           45*G[0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 1, 0, x] - 
           84*G[0, 0, 1, 1, x] + (68*I)*Pi*G[0, 0, 1, 1, x] + 
           48*G[0, 1, 0, 0, x] + (168*I)*Pi*G[0, 1, 0, 0, x] - 
           84*G[0, 1, 0, 1, x] - (132*I)*Pi*G[0, 1, 0, 1, x] - 
           84*G[0, 1, 1, 0, x] + 72*G[0, 1, 1, 1, x] + 
           (112*I)*Pi*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] + 
           (36*I)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] + 
           (44*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] - 
           96*G[1, 0, 1, 1, x] - (88*I)*Pi*G[1, 0, 1, 1, x] - 
           168*G[1, 1, 0, 1, x] - (200*I)*Pi*G[1, 1, 0, 1, x] - 
           168*G[1, 1, 1, 0, x] - (168*I)*Pi*G[1, 1, 1, 0, x] + 
           150*G[1, 1, 1, 1, x] + (200*I)*Pi*G[1, 1, 1, 1, x] + 
           504*G[0, 0, 0, 0, 0, x] - 248*G[0, 0, 0, 0, 1, x] - 
           248*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
           208*G[0, 0, 1, 0, 0, x] - 140*G[0, 0, 1, 0, 1, x] - 
           140*G[0, 0, 1, 1, 0, x] + 368*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] - 52*G[0, 1, 0, 0, 1, x] - 
           52*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] - 
           136*G[0, 1, 1, 0, 0, x] + 224*G[0, 1, 1, 0, 1, x] + 
           224*G[0, 1, 1, 1, 0, x] - 152*G[0, 1, 1, 1, 1, x] + 
           256*G[1, 0, 0, 0, 0, x] - 252*G[1, 0, 0, 0, 1, x] - 
           252*G[1, 0, 0, 1, 0, x] + 160*G[1, 0, 0, 1, 1, x] - 
           224*G[1, 0, 1, 0, 0, x] + 88*G[1, 0, 1, 0, 1, x] + 
           88*G[1, 0, 1, 1, 0, x] - 40*G[1, 0, 1, 1, 1, x] - 
           32*G[1, 1, 0, 0, 0, x] - 136*G[1, 1, 0, 0, 1, x] - 
           136*G[1, 1, 0, 1, 0, x] + 136*G[1, 1, 0, 1, 1, x] - 
           168*G[1, 1, 1, 0, 0, x] + 200*G[1, 1, 1, 0, 1, x] + 
           200*G[1, 1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, 1, x] - 
           (647*Zeta[3])/3 - (71*I)*Pi*Zeta[3] + (2240*Pi^2*Zeta[3])/9 - 
           59*G[0, x]*Zeta[3] - (596*I)*Pi*G[0, x]*Zeta[3] + 
           80*G[1, x]*Zeta[3] - ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 
           424*G[0, 0, x]*Zeta[3] + (1148*G[0, 1, x]*Zeta[3])/3 + 
           (140*G[1, 0, x]*Zeta[3])/3 - (160*G[1, 1, x]*Zeta[3])/3 + 
           228*Zeta[5]))))/Nc^2)


==> anc/H_process3_qQb_Qbq_+-+-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(152592883/104976 + ((5929897*I)/11664)*Pi + 
   (375367*Pi^2)/69984 - ((15505*I)/1944)*Pi^3 + (41*Pi^4)/3240 + 
   ((829*I)/180)*Pi^5 + (205519*Pi^6)/81648 + (515219*G[0, x])/1458 + 
   ((7090*I)/27)*Pi*G[0, x] - (18239*Pi^2*G[0, x])/243 - 
   ((5*I)/18)*Pi^3*G[0, x] + (3907*Pi^4*G[0, x])/540 + 
   ((4*I)/45)*Pi^5*G[0, x] - (2370631*G[1, x])/2916 - 
   ((439445*I)/1296)*Pi*G[1, x] - (602993*Pi^2*G[1, x])/1944 + 
   ((1559*I)/216)*Pi^3*G[1, x] + (3469*Pi^4*G[1, x])/540 + 
   ((421*I)/180)*Pi^5*G[1, x] - 86*G[0, 0, x] - ((716*I)/3)*Pi*G[0, 0, x] - 
   (3223*Pi^2*G[0, 0, x])/18 - ((140*I)/9)*Pi^3*G[0, 0, x] - 
   (37*Pi^4*G[0, 0, x])/9 - (170657*G[0, 1, x])/648 - 
   ((3599*I)/108)*Pi*G[0, 1, x] + (215*Pi^2*G[0, 1, x])/9 + 
   ((1685*I)/18)*Pi^3*G[0, 1, x] - (59*Pi^4*G[0, 1, x])/20 - 
   (170657*G[1, 0, x])/648 + ((76*I)/27)*Pi*G[1, 0, x] - 
   (41*Pi^2*G[1, 0, x])/18 + ((256*I)/3)*Pi^3*G[1, 0, x] + 
   (407*Pi^4*G[1, 0, x])/90 + (206929*G[1, 1, x])/432 + 
   ((18305*I)/108)*Pi*G[1, 1, x] + (14189*Pi^2*G[1, 1, x])/36 + 
   ((283*I)/9)*Pi^3*G[1, 1, x] - (2803*Pi^4*G[1, 1, x])/360 + 
   (491*G[0, 0, 0, x])/9 + ((719*I)/3)*Pi*G[0, 0, 0, x] + 
   (1429*Pi^2*G[0, 0, 0, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 
   (4165*G[0, 0, 1, x])/9 - ((35*I)/3)*Pi*G[0, 0, 1, x] + 
   (452*Pi^2*G[0, 0, 1, x])/3 - ((359*I)/9)*Pi^3*G[0, 0, 1, x] - 
   (4165*G[0, 1, 0, x])/9 - (190*I)*Pi*G[0, 1, 0, x] + 
   (1255*Pi^2*G[0, 1, 0, x])/9 - ((143*I)/3)*Pi^3*G[0, 1, 0, x] + 
   (98737*G[0, 1, 1, x])/108 + ((241*I)/3)*Pi*G[0, 1, 1, x] + 
   (34*Pi^2*G[0, 1, 1, x])/3 + ((64*I)/9)*Pi^3*G[0, 1, 1, x] - 
   (9548*G[1, 0, 0, x])/9 - ((112*I)/3)*Pi*G[1, 0, 0, x] + 
   (1867*Pi^2*G[1, 0, 0, x])/9 - ((58*I)/3)*Pi^3*G[1, 0, 0, x] + 
   (41809*G[1, 0, 1, x])/27 + ((2231*I)/36)*Pi*G[1, 0, 1, x] - 
   (217*Pi^2*G[1, 0, 1, x])/2 + ((1111*I)/18)*Pi^3*G[1, 0, 1, x] + 
   (41809*G[1, 1, 0, x])/27 + ((311*I)/3)*Pi*G[1, 1, 0, x] - 
   (353*Pi^2*G[1, 1, 0, x])/3 + ((101*I)/3)*Pi^3*G[1, 1, 0, x] - 
   (10891*G[1, 1, 1, x])/6 - ((6847*I)/36)*Pi*G[1, 1, 1, x] - 
   (1735*Pi^2*G[1, 1, 1, x])/9 - ((275*I)/18)*Pi^3*G[1, 1, 1, x] - 
   (883*G[0, 0, 0, 0, x])/3 - ((820*I)/3)*Pi*G[0, 0, 0, 0, x] - 
   (242*Pi^2*G[0, 0, 0, 0, x])/3 + (1808*G[0, 0, 0, 1, x])/3 + 
   ((248*I)/3)*Pi*G[0, 0, 0, 1, x] - (190*Pi^2*G[0, 0, 0, 1, x])/3 + 
   (1808*G[0, 0, 1, 0, x])/3 + ((842*I)/3)*Pi*G[0, 0, 1, 0, x] - 
   (20*Pi^2*G[0, 0, 1, 0, x])/3 - 183*G[0, 0, 1, 1, x] + 
   ((34*I)/3)*Pi*G[0, 0, 1, 1, x] + (1091*Pi^2*G[0, 0, 1, 1, x])/9 + 
   (496*G[0, 1, 0, 0, x])/3 + ((1250*I)/3)*Pi*G[0, 1, 0, 0, x] - 
   12*Pi^2*G[0, 1, 0, 0, x] + 76*G[0, 1, 0, 1, x] - 
   ((937*I)/3)*Pi*G[0, 1, 0, 1, x] + 85*Pi^2*G[0, 1, 0, 1, x] + 
   76*G[0, 1, 1, 0, x] - ((1070*I)/3)*Pi*G[0, 1, 1, 0, x] + 
   73*Pi^2*G[0, 1, 1, 0, x] - (6217*G[0, 1, 1, 1, x])/9 + 
   ((377*I)/3)*Pi*G[0, 1, 1, 1, x] - (1096*Pi^2*G[0, 1, 1, 1, x])/9 - 
   (796*G[1, 0, 0, 0, x])/3 + (270*I)*Pi*G[1, 0, 0, 0, x] - 
   (22*Pi^2*G[1, 0, 0, 0, x])/3 + 782*G[1, 0, 0, 1, x] - 
   (226*I)*Pi*G[1, 0, 0, 1, x] + (872*Pi^2*G[1, 0, 0, 1, x])/9 + 
   782*G[1, 0, 1, 0, x] - ((754*I)/3)*Pi*G[1, 0, 1, 0, x] + 
   (311*Pi^2*G[1, 0, 1, 0, x])/9 - (57617*G[1, 0, 1, 1, x])/36 + 
   ((80*I)/3)*Pi*G[1, 0, 1, 1, x] - (278*Pi^2*G[1, 0, 1, 1, x])/3 + 
   1318*G[1, 1, 0, 0, x] - ((244*I)/3)*Pi*G[1, 1, 0, 0, x] + 
   (193*Pi^2*G[1, 1, 0, 0, x])/3 - (18853*G[1, 1, 0, 1, x])/9 + 
   (72*I)*Pi*G[1, 1, 0, 1, x] - (661*Pi^2*G[1, 1, 0, 1, x])/9 - 
   (18853*G[1, 1, 1, 0, x])/9 - ((58*I)/3)*Pi*G[1, 1, 1, 0, x] - 
   (394*Pi^2*G[1, 1, 1, 0, x])/9 + (34031*G[1, 1, 1, 1, x])/12 + 
   ((712*I)/3)*Pi*G[1, 1, 1, 1, x] + (211*Pi^2*G[1, 1, 1, 1, x])/3 + 
   528*G[0, 0, 0, 0, 0, x] + (224*I)*Pi*G[0, 0, 0, 0, 0, x] - 
   (1336*G[0, 0, 0, 0, 1, x])/3 - (168*I)*Pi*G[0, 0, 0, 0, 1, x] - 
   (1336*G[0, 0, 0, 1, 0, x])/3 - ((524*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
   (320*G[0, 0, 0, 1, 1, x])/3 + (140*I)*Pi*G[0, 0, 0, 1, 1, x] - 
   (104*G[0, 0, 1, 0, 0, x])/3 - ((620*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
   106*G[0, 0, 1, 0, 1, x] + (164*I)*Pi*G[0, 0, 1, 0, 1, x] - 
   106*G[0, 0, 1, 1, 0, x] + ((296*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
   (1082*G[0, 0, 1, 1, 1, x])/3 - ((560*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
   514*G[0, 1, 0, 0, 0, x] - (228*I)*Pi*G[0, 1, 0, 0, 0, x] - 
   (980*G[0, 1, 0, 0, 1, x])/3 + (224*I)*Pi*G[0, 1, 0, 0, 1, x] - 
   (980*G[0, 1, 0, 1, 0, x])/3 + ((448*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
   (49*G[0, 1, 0, 1, 1, x])/3 - (108*I)*Pi*G[0, 1, 0, 1, 1, x] - 
   (818*G[0, 1, 1, 0, 0, x])/3 + ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
   82*G[0, 1, 1, 0, 1, x] - (52*I)*Pi*G[0, 1, 1, 0, 1, x] - 
   82*G[0, 1, 1, 1, 0, x] + ((104*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
   (1093*G[0, 1, 1, 1, 1, x])/3 + ((184*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
   (3344*G[1, 0, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 0, 0, 0, x] - 
   630*G[1, 0, 0, 0, 1, x] + (54*I)*Pi*G[1, 0, 0, 0, 1, x] - 
   630*G[1, 0, 0, 1, 0, x] + ((136*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
   (122*G[1, 0, 0, 1, 1, x])/3 - ((182*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
   (1933*G[1, 0, 1, 0, 0, x])/3 + ((196*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
   (155*G[1, 0, 1, 0, 1, x])/3 + ((97*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
   (155*G[1, 0, 1, 1, 0, x])/3 - (36*I)*Pi*G[1, 0, 1, 1, 0, x] + 
   611*G[1, 0, 1, 1, 1, x] + (25*I)*Pi*G[1, 0, 1, 1, 1, x] - 
   290*G[1, 1, 0, 0, 0, x] - (84*I)*Pi*G[1, 1, 0, 0, 0, x] - 
   (1216*G[1, 1, 0, 0, 1, x])/3 + (202*I)*Pi*G[1, 1, 0, 0, 1, x] - 
   (1216*G[1, 1, 0, 1, 0, x])/3 + ((196*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
   1246*G[1, 1, 0, 1, 1, x] - ((722*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 
   (2617*G[1, 1, 1, 0, 0, x])/3 + ((484*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
   (4865*G[1, 1, 1, 0, 1, x])/3 - ((1343*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
   (4865*G[1, 1, 1, 1, 0, x])/3 - (148*I)*Pi*G[1, 1, 1, 1, 0, x] - 
   2095*G[1, 1, 1, 1, 1, x] + (345*I)*Pi*G[1, 1, 1, 1, 1, x] - 
   168*G[0, 0, 0, 0, 0, 0, x] + 352*G[0, 0, 0, 0, 0, 1, x] + 
   352*G[0, 0, 0, 0, 1, 0, x] - 400*G[0, 0, 0, 0, 1, 1, x] + 
   164*G[0, 0, 0, 1, 0, 0, x] - (656*G[0, 0, 0, 1, 0, 1, x])/3 - 
   (656*G[0, 0, 0, 1, 1, 0, x])/3 + (212*G[0, 0, 0, 1, 1, 1, x])/3 - 
   (356*G[0, 0, 1, 0, 0, 1, x])/3 - (356*G[0, 0, 1, 0, 1, 0, x])/3 + 
   (80*G[0, 0, 1, 0, 1, 1, x])/3 - 20*G[0, 0, 1, 1, 0, 0, x] - 
   (412*G[0, 0, 1, 1, 0, 1, x])/3 - (412*G[0, 0, 1, 1, 1, 0, x])/3 + 
   (740*G[0, 0, 1, 1, 1, 1, x])/3 - 80*G[0, 1, 0, 0, 0, 0, x] - 
   84*G[0, 1, 0, 0, 0, 1, x] - 84*G[0, 1, 0, 0, 1, 0, x] + 
   100*G[0, 1, 0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, 0, 0, x] - 
   (272*G[0, 1, 0, 1, 0, 1, x])/3 - (272*G[0, 1, 0, 1, 1, 0, x])/3 + 
   (632*G[0, 1, 0, 1, 1, 1, x])/3 + 52*G[0, 1, 1, 0, 0, 0, x] - 
   (428*G[0, 1, 1, 0, 0, 1, x])/3 - (428*G[0, 1, 1, 0, 1, 0, x])/3 + 
   (752*G[0, 1, 1, 0, 1, 1, x])/3 - 68*G[0, 1, 1, 1, 0, 0, x] + 
   (788*G[0, 1, 1, 1, 0, 1, x])/3 + (788*G[0, 1, 1, 1, 1, 0, x])/3 - 
   (868*G[0, 1, 1, 1, 1, 1, x])/3 + 120*G[1, 0, 0, 0, 0, 0, x] - 
   72*G[1, 0, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 0, 1, 0, x] - 
   58*G[1, 0, 0, 0, 1, 1, x] - 18*G[1, 0, 0, 1, 0, 0, x] - 
   (362*G[1, 0, 0, 1, 0, 1, x])/3 - (362*G[1, 0, 0, 1, 1, 0, x])/3 + 
   252*G[1, 0, 0, 1, 1, 1, x] - 40*G[1, 0, 1, 0, 0, 0, x] - 
   (116*G[1, 0, 1, 0, 0, 1, x])/3 - (116*G[1, 0, 1, 0, 1, 0, x])/3 + 
   203*G[1, 0, 1, 0, 1, 1, x] - 116*G[1, 0, 1, 1, 0, 0, x] + 
   212*G[1, 0, 1, 1, 0, 1, x] + 212*G[1, 0, 1, 1, 1, 0, x] - 
   267*G[1, 0, 1, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, 0, x] - 
   100*G[1, 1, 0, 0, 0, 1, x] - 100*G[1, 1, 0, 0, 1, 0, x] + 
   374*G[1, 1, 0, 0, 1, 1, x] - 110*G[1, 1, 0, 1, 0, 0, x] + 
   (742*G[1, 1, 0, 1, 0, 1, x])/3 + (742*G[1, 1, 0, 1, 1, 0, x])/3 - 
   480*G[1, 1, 0, 1, 1, 1, x] + 124*G[1, 1, 1, 0, 0, 0, x] + 
   (208*G[1, 1, 1, 0, 0, 1, x])/3 + (208*G[1, 1, 1, 0, 1, 0, x])/3 - 
   413*G[1, 1, 1, 0, 1, 1, x] + 76*G[1, 1, 1, 1, 0, 0, x] - 
   120*G[1, 1, 1, 1, 0, 1, x] - 120*G[1, 1, 1, 1, 1, 0, x] + 
   385*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/2 - RATIO[(1 - x)^(-1)]/2) - 
   (152592883*RATIO[(1 - x)^(-1)])/104976 - ((340691*I)/1458)*Pi*
    RATIO[(1 - x)^(-1)] - (10296247*Pi^2*RATIO[(1 - x)^(-1)])/69984 + 
   ((19345*I)/486)*Pi^3*RATIO[(1 - x)^(-1)] - 
   (72329*Pi^4*RATIO[(1 - x)^(-1)])/3240 - ((111*I)/20)*Pi^5*
    RATIO[(1 - x)^(-1)] - (205519*Pi^6*RATIO[(1 - x)^(-1)])/81648 - 
   (515219*G[0, x]*RATIO[(1 - x)^(-1)])/1458 + ((286*I)/3)*Pi*G[0, x]*
    RATIO[(1 - x)^(-1)] + (9707*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 + 
   ((295*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
   (272*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/27 - ((4*I)/45)*Pi^5*G[0, x]*
    RATIO[(1 - x)^(-1)] + (12686893*G[1, x]*RATIO[(1 - x)^(-1)])/11664 + 
   ((57031*I)/216)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
   (180047*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/1944 + 
   (3*I)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
   (5303*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/1080 - 
   ((31*I)/20)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
   90*G[0, 0, x]*RATIO[(1 - x)^(-1)] - (82*I)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)] + (457*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/6 + 
   ((290*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (37*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (400001*G[0, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((3062*I)/9)*Pi*G[0, 1, x]*
    RATIO[(1 - x)^(-1)] - 160*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
   ((932*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (211*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
   (400001*G[1, 0, x]*RATIO[(1 - x)^(-1)])/648 + ((1198*I)/9)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)] - (943*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/18 - 
   ((338*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (869*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 - 
   (664765*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 - ((2773*I)/9)*Pi*G[1, 1, x]*
    RATIO[(1 - x)^(-1)] - (551*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((53*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (113*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/36 - 
   (491*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - ((289*I)/3)*Pi*G[0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (763*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((32*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1279*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + ((439*I)/3)*Pi*G[0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - (674*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((602*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1279*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((725*I)/3)*Pi*G[0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (52*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1294*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((1310*I)/3)*Pi*G[0, 1, 1, x]*
    RATIO[(1 - x)^(-1)] + (277*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((382*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (2006*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - (50*I)*Pi*G[1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (364*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (20*I)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (6473*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - (162*I)*Pi*G[1, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + (700*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((440*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (6473*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - (164*I)*Pi*G[1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + (256*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   (36*I)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (17749*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 + 
   ((3436*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (314*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((154*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (883*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((748*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (242*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1378*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (214*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (94*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1378*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((682*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (16*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (769*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (156*I)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (944*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   (1589*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((1282*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (10*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   422*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((664*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - 90*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   422*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (368*I)*Pi*G[0, 1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - (280*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (3026*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((398*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1312*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   206*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((52*I)/3)*Pi*G[1, 0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] + (28*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   244*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((68*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - (824*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   244*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - ((92*I)/3)*Pi*G[1, 0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - (596*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (6154*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((212*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (382*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   392*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[1, 1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (176*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (7468*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   (228*I)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1162*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   (7468*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (120*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (886*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   952*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - ((904*I)/3)*Pi*G[1, 1, 1, 1, x]*
    RATIO[(1 - x)^(-1)] - 138*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   528*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (224*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1264*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (144*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1264*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((596*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   238*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (116*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (962*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((764*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (452*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (180*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (452*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((608*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (292*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((584*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   70*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (272*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   196*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (216*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   196*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((556*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (976*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (124*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (118*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((412*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (710*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (120*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (710*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((256*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1012*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((268*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (848*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (16*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1048*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1048*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((80*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (400*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   224*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((112*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   16*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   ((80*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   16*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (640*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (72*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (296*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (8*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (568*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (64*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (568*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((280*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1180*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((200*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   312*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((232*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   624*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   ((440*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   624*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (128*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   700*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (40*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   168*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   352*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   352*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   376*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   164*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (728*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (728*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (284*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (500*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (500*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (248*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   76*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (412*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (412*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (668*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   80*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   128*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   128*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   128*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   36*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (200*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (200*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (620*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   168*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (572*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (572*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (908*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   276*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1268*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1268*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (1696*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   120*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   48*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   48*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   88*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   40*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (440*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (440*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   280*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (248*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (248*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   184*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   112*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   240*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   240*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   296*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   88*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   160*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   160*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   264*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   120*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (760*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (760*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   360*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   96*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (520*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (520*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   296*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   96*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   200*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   200*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   Log[mu2/s]^5*(-29/18 + I*Pi - G[0, x] - G[1, x] + 
     (29/18 - I*Pi + G[0, x] + G[1, x])*RATIO[(1 - x)^(-1)]) + 
   (Nf^3*(-1000/729 + (200*G[1, x])/81 - (80*G[1, 1, x])/27 + 
      (16*G[1, 1, 1, x])/9 + Log[mu2/s]^3*(-8/27 + (8*RATIO[(1 - x)^(-1)])/
         27) + (1000/729 - (200*G[1, x])/81 + (80*G[1, 1, x])/27 - 
        (16*G[1, 1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
      Log[mu2/s]^2*(-40/27 + (8*G[1, x])/9 + (40/27 - (8*G[1, x])/9)*
         RATIO[(1 - x)^(-1)]) + Log[mu2/s]*(-200/81 + (80*G[1, x])/27 - 
        (16*G[1, 1, x])/9 + (200/81 - (80*G[1, x])/27 + (16*G[1, 1, x])/9)*
         RATIO[(1 - x)^(-1)])))/Nc + ((839881*I)/1296)*Pi*G[1, x]*
    RATIO[x^(-1)] - (3151*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + 
   ((7235*I)/216)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
   (995*Pi^4*G[1, x]*RATIO[x^(-1)])/36 - ((17*I)/18)*Pi^5*G[1, x]*
    RATIO[x^(-1)] + ((3499*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
   (1555*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - ((106*I)/9)*Pi^3*G[0, 1, x]*
    RATIO[x^(-1)] + (112*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - 
   ((641*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] - 
   (1292*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 + ((256*I)/9)*Pi^3*G[1, 0, x]*
    RATIO[x^(-1)] - (511*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/180 + 
   (839881*G[1, 1, x]*RATIO[x^(-1)])/1296 - ((4259*I)/54)*Pi*G[1, 1, x]*
    RATIO[x^(-1)] - (7189*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + 
   ((1589*I)/18)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
   (61*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/72 - (136*I)*Pi*G[0, 0, 1, x]*
    RATIO[x^(-1)] + (610*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + 
   (27*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + (45*I)*Pi*G[0, 1, 0, x]*
    RATIO[x^(-1)] - (124*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + 
   ((13*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
   (3499*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((259*I)/3)*Pi*G[0, 1, 1, x]*
    RATIO[x^(-1)] - (1124*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
   ((106*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - 
   ((320*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
   (122*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + ((50*I)/3)*Pi^3*G[1, 0, 0, x]*
    RATIO[x^(-1)] - (641*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + 
   ((15143*I)/36)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
   (1657*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/18 + 
   ((149*I)/6)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
   (641*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - (17*I)*Pi*G[1, 1, 0, x]*
    RATIO[x^(-1)] + (334*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
   ((125*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
   (9181*G[1, 1, 1, x]*RATIO[x^(-1)])/36 - ((1287*I)/4)*Pi*G[1, 1, 1, x]*
    RATIO[x^(-1)] + (1993*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
   ((443*I)/6)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
   ((188*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
   32*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - ((104*I)/3)*Pi*G[0, 0, 1, 0, x]*
    RATIO[x^(-1)] + 4*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   136*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((200*I)/3)*Pi*G[0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (145*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   ((224*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (46*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   45*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + (54*I)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x^(-1)] + 11*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
   45*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((370*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x^(-1)] - (61*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (136*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 104*Pi^2*G[0, 1, 1, 1, x]*
    RATIO[x^(-1)] + ((226*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   74*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
   (320*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x^(-1)] + (292*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (320*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (94*I)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x^(-1)] + (181*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (16655*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/36 - 
   ((302*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   (76*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   (3055*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + ((728*I)/3)*Pi*G[1, 1, 0, 0, x]*
    RATIO[x^(-1)] + (365*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (2810*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (321*I)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x^(-1)] - (169*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
   (2810*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((1114*I)/3)*Pi*G[1, 1, 1, 0, x]*
    RATIO[x^(-1)] - (100*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (14533*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/12 + (289*I)*Pi*G[1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (683*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
   (24*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
   (24*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (188*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (24*I)*Pi*G[0, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (48*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (104*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] - (104*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (104*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
   26*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] + (44*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
   (224*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] - (224*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (36*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (392*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[0, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] - (532*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (76*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (908*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (68*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + (908*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (120*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   366*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (28*I)*Pi*G[0, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (226*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (114*I)*Pi*G[1, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] + (226*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (24*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   24*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + (150*I)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] - (223*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (100*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (655*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (13*I)*Pi*G[1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (655*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (60*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (1303*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - (23*I)*Pi*G[1, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] + (974*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (100*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   40*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (126*I)*Pi*G[1, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] + 40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (52*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (1477*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (78*I)*Pi*G[1, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] + (335*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (108*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (1843*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (109*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
   (1843*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (212*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   1186*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (281*I)*Pi*G[1, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] - 24*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   24*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 24*G[0, 0, 0, 1, 1, 0, x]*
    RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
   48*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 48*G[0, 0, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] - 56*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   96*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 96*G[0, 0, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 120*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   44*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 44*G[0, 1, 0, 0, 1, 0, x]*
    RATIO[x^(-1)] - 28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
   4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] - 24*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
   4*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 212*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] + 240*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
   240*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 340*G[0, 1, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] + 496*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   544*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 544*G[0, 1, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 756*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
   24*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 0, 0, 0, 1, 0, x]*
    RATIO[x^(-1)] - 114*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   286*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 286*G[1, 0, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] - 286*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
   476*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 584*G[1, 0, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] - 412*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
   412*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 307*G[1, 0, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] - 436*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
   284*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 284*G[1, 0, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] - 163*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   832*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 468*G[1, 1, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] - 468*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   86*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 518*G[1, 1, 0, 1, 0, 0, x]*
    RATIO[x^(-1)] + 210*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
   210*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 48*G[1, 1, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
   368*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 368*G[1, 1, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] + 819*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   860*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 1208*G[1, 1, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 1208*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   1607*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   Log[mu2/s]^4*(-19 - ((125*I)/18)*Pi - (7*Pi^2)/12 - 6*G[0, x] - 
     (8*I)*Pi*G[0, x] + (64*G[1, x])/9 + ((7*I)/2)*Pi*G[1, x] - 
     12*G[0, 0, x] + 9*G[0, 1, x] + 9*G[1, 0, x] - G[1, 1, x]/2 + 
     (19 + ((67*I)/9)*Pi + (7*Pi^2)/12 + 6*G[0, x] + (8*I)*Pi*G[0, x] - 
       (119*G[1, x])/18 - (3*I)*Pi*G[1, x] + 12*G[0, 0, x] - 9*G[0, 1, x] - 
       9*G[1, 0, x] + G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) - 
   ((4*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - (4*G[0, 0, x])/(-1 + RATIO[x])^2 - 
   (1813*Pi^2*RATIO[x])/6 + ((113*I)/3)*Pi^3*RATIO[x] + 
   (341*Pi^4*RATIO[x])/90 - (275*Pi^2*G[0, x]*RATIO[x])/9 + 
   ((34*I)/3)*Pi^3*G[0, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x])/10 + 
   (1097*Pi^2*G[1, x]*RATIO[x])/9 + ((74*I)/3)*Pi^3*G[1, x]*RATIO[x] - 
   (17*Pi^4*G[1, x]*RATIO[x])/10 - (1813*G[0, 0, x]*RATIO[x])/3 + 
   ((226*I)/3)*Pi*G[0, 0, x]*RATIO[x] + 47*Pi^2*G[0, 0, x]*RATIO[x] + 
   (1813*G[0, 1, x]*RATIO[x])/3 - ((226*I)/3)*Pi*G[0, 1, x]*RATIO[x] - 
   (52*Pi^2*G[0, 1, x]*RATIO[x])/3 + (1813*G[1, 0, x]*RATIO[x])/3 - 
   ((226*I)/3)*Pi*G[1, 0, x]*RATIO[x] + (52*Pi^2*G[1, 0, x]*RATIO[x])/3 - 
   (1813*G[1, 1, x]*RATIO[x])/3 + ((226*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
   15*Pi^2*G[1, 1, x]*RATIO[x] - (380*G[0, 0, 0, x]*RATIO[x])/3 + 
   (68*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 3*Pi^2*G[0, 0, 0, x]*RATIO[x] + 
   366*G[0, 0, 1, x]*RATIO[x] - (252*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 
   6*Pi^2*G[0, 0, 1, x]*RATIO[x] + 366*G[0, 1, 0, x]*RATIO[x] + 
   (4*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 6*Pi^2*G[0, 1, 0, x]*RATIO[x] - 
   (1816*G[0, 1, 1, x]*RATIO[x])/3 + (180*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
   3*Pi^2*G[0, 1, 1, x]*RATIO[x] + (928*G[1, 0, 0, x]*RATIO[x])/3 + 
   (4*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 3*Pi^2*G[1, 0, 0, x]*RATIO[x] - 
   (1646*G[1, 0, 1, x]*RATIO[x])/3 + (180*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
   6*Pi^2*G[1, 0, 1, x]*RATIO[x] - (1646*G[1, 1, 0, x]*RATIO[x])/3 - 
   (76*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 6*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
   788*G[1, 1, 1, x]*RATIO[x] - (108*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 
   3*Pi^2*G[1, 1, 1, x]*RATIO[x] + 408*G[0, 0, 0, 0, x]*RATIO[x] - 
   148*G[0, 0, 0, 1, x]*RATIO[x] - 148*G[0, 0, 1, 0, x]*RATIO[x] - 
   264*G[0, 0, 1, 1, x]*RATIO[x] - 90*G[0, 1, 0, 0, x]*RATIO[x] - 
   66*G[0, 1, 0, 1, x]*RATIO[x] - 66*G[0, 1, 1, 0, x]*RATIO[x] + 
   374*G[0, 1, 1, 1, x]*RATIO[x] + 18*G[1, 0, 0, 0, x]*RATIO[x] - 
   174*G[1, 0, 0, 1, x]*RATIO[x] - 174*G[1, 0, 1, 0, x]*RATIO[x] + 
   482*G[1, 0, 1, 1, x]*RATIO[x] - 272*G[1, 1, 0, 0, x]*RATIO[x] + 
   324*G[1, 1, 0, 1, x]*RATIO[x] + 324*G[1, 1, 1, 0, x]*RATIO[x] - 
   528*G[1, 1, 1, 1, x]*RATIO[x] + 18*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
   18*G[0, 0, 1, 0, 1, x]*RATIO[x] - 18*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
   18*G[0, 0, 1, 1, 1, x]*RATIO[x] - 18*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
   18*G[0, 1, 0, 0, 1, x]*RATIO[x] + 18*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
   18*G[0, 1, 0, 1, 1, x]*RATIO[x] - 18*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
   18*G[1, 0, 1, 0, 1, x]*RATIO[x] + 18*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
   18*G[1, 0, 1, 1, 1, x]*RATIO[x] + 18*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
   18*G[1, 1, 0, 0, 1, x]*RATIO[x] - 18*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
   18*G[1, 1, 0, 1, 1, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x^2])/90 - 
   (17*Pi^4*G[1, x]*RATIO[x^2])/90 + (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 + 
   (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/3 - (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/
    3 - (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 - (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
    3 - (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 + 
   (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 + (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/3 + 
   2*G[0, 0, 1, 0, 0, x]*RATIO[x^2] - 2*G[0, 0, 1, 0, 1, x]*RATIO[x^2] - 
   2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 
   2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 
   2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 
   2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 
   2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 
   2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 
   2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - 
   (1003229*Zeta[3])/972 - ((8152*I)/27)*Pi*Zeta[3] + (577*Pi^2*Zeta[3])/18 + 
   ((437*I)/9)*Pi^3*Zeta[3] + (161*G[0, x]*Zeta[3])/27 - 
   ((964*I)/3)*Pi*G[0, x]*Zeta[3] - (556*Pi^2*G[0, x]*Zeta[3])/9 - 
   (933*G[1, x]*Zeta[3])/4 + ((1076*I)/9)*Pi*G[1, x]*Zeta[3] + 
   (622*Pi^2*G[1, x]*Zeta[3])/9 - 692*G[0, 0, x]*Zeta[3] + 
   (236*I)*Pi*G[0, 0, x]*Zeta[3] + (1469*G[0, 1, x]*Zeta[3])/3 - 
   (192*I)*Pi*G[0, 1, x]*Zeta[3] + (1382*G[1, 0, x]*Zeta[3])/3 - 
   ((244*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (494*G[1, 1, x]*Zeta[3])/9 - 
   ((676*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 152*G[0, 0, 0, x]*Zeta[3] + 
   4*G[0, 0, 1, x]*Zeta[3] - 148*G[0, 1, 0, x]*Zeta[3] - 
   84*G[0, 1, 1, x]*Zeta[3] - 114*G[1, 0, 0, x]*Zeta[3] - 
   (247*G[1, 0, 1, x]*Zeta[3])/3 + 62*G[1, 1, 0, x]*Zeta[3] + 
   (683*G[1, 1, 1, x]*Zeta[3])/3 + (305149*RATIO[(1 - x)^(-1)]*Zeta[3])/486 + 
   ((5302*I)/27)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (835*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/18 - 
   ((437*I)/9)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (5365*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
   ((1012*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (556*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
   (1109*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
   ((244*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (283*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
   570*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (236*I)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] - (790*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
     Zeta[3])/3 + (200*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   276*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + ((292*I)/3)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] - 150*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
    Zeta[3] + ((52*I)/3)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   152*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   20*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   120*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   64*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   136*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (368*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
   96*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (124*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
   (1667*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 - ((878*I)/9)*Pi*G[1, x]*
    RATIO[x^(-1)]*Zeta[3] - (43*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (238*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (8*I)*Pi*G[0, 1, x]*
    RATIO[x^(-1)]*Zeta[3] + (44*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (16*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
   (1639*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - (40*I)*Pi*G[1, 1, x]*
    RATIO[x^(-1)]*Zeta[3] - 72*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   68*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 212*G[0, 1, 1, x]*RATIO[x^(-1)]*
    Zeta[3] - 122*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
   107*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 10*G[1, 1, 0, x]*RATIO[x^(-1)]*
    Zeta[3] + 365*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   (170*RATIO[x]*Zeta[3])/3 + (256*I)*Pi*RATIO[x]*Zeta[3] - 
   15*Pi^2*RATIO[x]*Zeta[3] + 2*G[0, x]*RATIO[x]*Zeta[3] + 
   38*G[1, x]*RATIO[x]*Zeta[3] - 54*G[0, 0, x]*RATIO[x]*Zeta[3] + 
   54*G[0, 1, x]*RATIO[x]*Zeta[3] + 54*G[1, 0, x]*RATIO[x]*Zeta[3] - 
   54*G[1, 1, x]*RATIO[x]*Zeta[3] - (5*Pi^2*RATIO[x^2]*Zeta[3])/3 - 
   6*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 
   6*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] + 
   (932*Zeta[3]^2)/9 - (932*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 
   Log[mu2/s]^3*(-4451/108 - ((646*I)/27)*Pi + (173*Pi^2)/54 - I*Pi^3 + 
     (656*G[0, x])/27 + (14*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/3 + 
     (250*G[1, x])/9 + ((74*I)/9)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 + 
     52*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] + 
     ((70*I)/3)*Pi*G[0, 1, x] - 14*G[1, 0, x] + ((70*I)/3)*Pi*G[1, 0, x] - 
     (56*G[1, 1, x])/9 - ((68*I)/3)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] + 
     32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - (134*G[0, 1, 1, x])/3 + 
     32*G[1, 0, 0, x] - (134*G[1, 0, 1, x])/3 - (134*G[1, 1, 0, x])/3 + 
     24*G[1, 1, 1, x] + (((-50*I)/9)*Pi*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
       (6*I)*Pi*G[1, 0, x] - (50*G[1, 1, x])/9 + (8*I)*Pi*G[1, 1, x] - 
       6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
      (4451/108 + ((496*I)/27)*Pi - (173*Pi^2)/54 + I*Pi^3 - 
       (656*G[0, x])/27 - (20*I)*Pi*G[0, x] - (17*Pi^2*G[0, x])/3 - 
       (100*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 - 
       52*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] - 
       ((88*I)/3)*Pi*G[0, 1, x] + 8*G[1, 0, x] - ((88*I)/3)*Pi*G[1, 0, x] + 
       (26*G[1, 1, x])/3 + ((92*I)/3)*Pi*G[1, 1, x] - 8*G[0, 0, 0, x] - 
       32*G[0, 0, 1, x] - 32*G[0, 1, 0, x] + (116*G[0, 1, 1, x])/3 - 
       32*G[1, 0, 0, x] + (116*G[1, 0, 1, x])/3 + (116*G[1, 1, 0, x])/3 - 
       12*G[1, 1, 1, x] - 16*Zeta[3]) + 16*Zeta[3]) + 
   Log[mu2/s]^2*(68983/432 + ((1079*I)/18)*Pi + (313*Pi^2)/9 + 
     ((161*I)/9)*Pi^3 + (13*Pi^4)/120 + (1619*G[0, x])/6 + 
     ((242*I)/3)*Pi*G[0, x] + (136*Pi^2*G[0, x])/9 + (6*I)*Pi^3*G[0, x] - 
     (345*G[1, x])/4 - ((125*I)/9)*Pi*G[1, x] - (419*Pi^2*G[1, x])/18 - 
     ((5*I)/6)*Pi^3*G[1, x] + 200*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + 
     (56*Pi^2*G[0, 0, x])/3 - (1730*G[0, 1, x])/9 - (38*I)*Pi*G[0, 1, x] - 
     13*Pi^2*G[0, 1, x] - (1730*G[1, 0, x])/9 - ((154*I)/3)*Pi*G[1, 0, x] - 
     15*Pi^2*G[1, 0, x] + 95*G[1, 1, x] + ((94*I)/3)*Pi*G[1, 1, x] + 
     (73*Pi^2*G[1, 1, x])/6 - (8*I)*Pi*G[0, 0, 0, x] - 146*G[0, 0, 1, x] + 
     (30*I)*Pi*G[0, 0, 1, x] - 146*G[0, 1, 0, x] + (26*I)*Pi*G[0, 1, 0, x] + 
     150*G[0, 1, 1, x] - (68*I)*Pi*G[0, 1, 1, x] - 182*G[1, 0, 0, x] + 
     (22*I)*Pi*G[1, 0, 0, x] + (518*G[1, 0, 1, x])/3 - 
     (74*I)*Pi*G[1, 0, 1, x] + (518*G[1, 1, 0, x])/3 - 
     (60*I)*Pi*G[1, 1, 0, x] - (368*G[1, 1, 1, x])/3 + 
     (92*I)*Pi*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 60*G[0, 0, 0, 1, x] - 
     60*G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] - 44*G[0, 1, 0, 0, x] - 
     26*G[0, 1, 0, 1, x] - 26*G[0, 1, 1, 0, x] + 92*G[0, 1, 1, 1, x] - 
     32*G[1, 0, 0, 0, x] - 42*G[1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, x] + 
     102*G[1, 0, 1, 1, x] - 50*G[1, 1, 0, 0, x] + 124*G[1, 1, 0, 1, x] + 
     124*G[1, 1, 1, 0, x] - 104*G[1, 1, 1, 1, x] + 
     (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
      RATIO[x] + (929*Zeta[3])/9 + (18*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
     32*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-85*I)/3)*Pi*G[1, x] + 
       (22*Pi^2*G[1, x])/9 + ((5*I)/6)*Pi^3*G[1, x] + 
       ((20*I)/3)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] + 
       ((20*I)/3)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/3 - 
       (85*G[1, 1, x])/3 + ((38*I)/3)*Pi*G[1, 1, x] - (169*Pi^2*G[1, 1, x])/
        6 - (2*I)*Pi*G[0, 0, 1, x] - (14*I)*Pi*G[0, 1, 0, x] + 
       (20*G[0, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + (20*G[1, 0, 1, x])/3 + 
       (14*I)*Pi*G[1, 0, 1, x] + (20*G[1, 1, 0, x])/3 + 
       (20*I)*Pi*G[1, 1, 0, x] + (68*G[1, 1, 1, x])/3 - 
       (16*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 1, x] - 
       14*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 34*G[1, 0, 1, 1, x] - 26*G[1, 1, 0, 0, x] + 
       64*G[1, 1, 0, 1, x] + 64*G[1, 1, 1, 0, x] - 116*G[1, 1, 1, 1, x] + 
       26*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (-68983/432 - ((1157*I)/18)*Pi - 23*Pi^2 - ((307*I)/18)*Pi^3 - 
       (13*Pi^4)/120 - (1619*G[0, x])/6 - (86*I)*Pi*G[0, x] - 
       (94*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] + (983*G[1, x])/12 + 
       ((242*I)/9)*Pi*G[1, x] + (110*Pi^2*G[1, x])/9 + 
       ((5*I)/3)*Pi^3*G[1, x] - 200*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
       (56*Pi^2*G[0, 0, x])/3 + (1682*G[0, 1, x])/9 + 
       ((194*I)/3)*Pi*G[0, 1, x] + 27*Pi^2*G[0, 1, x] + (1682*G[1, 0, x])/9 + 
       (60*I)*Pi*G[1, 0, x] + (71*Pi^2*G[1, 0, x])/3 - 60*G[1, 1, x] - 
       ((92*I)/3)*Pi*G[1, 1, x] - (97*Pi^2*G[1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 0, x] + 144*G[0, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, x] + 
       144*G[0, 1, 0, x] - (40*I)*Pi*G[0, 1, 0, x] - (310*G[0, 1, 1, x])/3 + 
       (84*I)*Pi*G[0, 1, 1, x] + 156*G[1, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, x] - 120*G[1, 0, 1, x] + 
       (88*I)*Pi*G[1, 0, 1, x] - 120*G[1, 1, 0, x] + 
       (80*I)*Pi*G[1, 1, 0, x] + (190*G[1, 1, 1, x])/3 - 
       (108*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] + 60*G[0, 0, 0, 1, x] + 
       60*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 44*G[0, 1, 0, 0, x] + 
       12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 44*G[0, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, x] + 40*G[1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, x] - 
       68*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] - 84*G[1, 1, 0, 1, x] - 
       84*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - (695*Zeta[3])/9 - 
       (18*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3])) + 
   Nf^2*(469964/6561 + (17*Pi^2)/9 - (14*Pi^4)/1215 + (2608*G[0, x])/729 - 
     (20*Pi^2*G[0, x])/9 - (14459*G[1, x])/243 - (29*Pi^2*G[1, x])/9 + 
     (4*Pi^2*G[0, 0, x])/9 - (712*G[0, 1, x])/81 + (8*Pi^2*G[0, 1, x])/9 - 
     (712*G[1, 0, x])/81 + (4*Pi^2*G[1, 0, x])/3 + (1250*G[1, 1, x])/27 + 
     (20*Pi^2*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/9 + (40*G[0, 0, 1, x])/9 + 
     (40*G[0, 1, 0, x])/9 + (80*G[0, 1, 1, x])/9 + (40*G[1, 0, 1, x])/3 + 
     (40*G[1, 1, 0, x])/3 - (332*G[1, 1, 1, x])/9 + (8*G[0, 0, 0, 0, x])/3 - 
     (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
     (8*G[0, 1, 1, 0, x])/3 - (40*G[0, 1, 1, 1, x])/9 + 
     (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
     (8*G[1, 0, 1, 0, x])/3 - (64*G[1, 0, 1, 1, x])/9 - 
     (88*G[1, 1, 0, 1, x])/9 - (88*G[1, 1, 1, 0, x])/9 + 
     (208*G[1, 1, 1, 1, x])/9 + Log[mu2/s]^4*
      (-2/3 + (2*RATIO[(1 - x)^(-1)])/3) + Log[mu2/s]^3*
      (-14/27 + (44*G[0, x])/27 + (28*G[1, x])/27 + 
       (14/27 - (44*G[0, x])/27 - (28*G[1, x])/27)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(1163/81 + (10*Pi^2)/9 + (20*G[0, x])/3 - (46*G[1, x])/9 - 
       (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9 + (16*G[1, 1, x])/9 + 
       (-1163/81 - (10*Pi^2)/9 - (20*G[0, x])/3 + (46*G[1, x])/9 + 
         (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9 - (16*G[1, 1, x])/9)*
        RATIO[(1 - x)^(-1)]) + (3412*Zeta[3])/243 - 
     (128*G[0, x]*Zeta[3])/27 - (140*G[1, x]*Zeta[3])/27 + 
     Log[mu2/s]*(40769/729 + (29*Pi^2)/9 + (712*G[0, x])/81 - 
       (4*Pi^2*G[0, x])/3 - (3038*G[1, x])/81 - (20*Pi^2*G[1, x])/9 - 
       (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 + (212*G[1, 1, x])/9 - 
       (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + 
       (64*G[0, 1, 1, x])/9 + (88*G[1, 0, 1, x])/9 + (88*G[1, 1, 0, x])/9 - 
       (40*G[1, 1, 1, x])/3 + RATIO[(1 - x)^(-1)]*(-40769/729 - (29*Pi^2)/9 - 
         (712*G[0, x])/81 + (4*Pi^2*G[0, x])/3 + (3038*G[1, x])/81 + 
         (20*Pi^2*G[1, x])/9 + (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 - 
         (212*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
         (8*G[0, 1, 0, x])/3 - (64*G[0, 1, 1, x])/9 - (88*G[1, 0, 1, x])/9 - 
         (88*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/3 - (268*Zeta[3])/27) + 
       (268*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*(-469964/6561 - (17*Pi^2)/9 + 
       (14*Pi^4)/1215 - (2608*G[0, x])/729 + (20*Pi^2*G[0, x])/9 + 
       (14459*G[1, x])/243 + (29*Pi^2*G[1, x])/9 - (4*Pi^2*G[0, 0, x])/9 + 
       (712*G[0, 1, x])/81 - (8*Pi^2*G[0, 1, x])/9 + (712*G[1, 0, x])/81 - 
       (4*Pi^2*G[1, 0, x])/3 - (1250*G[1, 1, x])/27 - 
       (20*Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/9 - (40*G[0, 0, 1, x])/9 - 
       (40*G[0, 1, 0, x])/9 - (80*G[0, 1, 1, x])/9 - (40*G[1, 0, 1, x])/3 - 
       (40*G[1, 1, 0, x])/3 + (332*G[1, 1, 1, x])/9 - 
       (8*G[0, 0, 0, 0, x])/3 + (8*G[0, 0, 1, 1, x])/3 + 
       (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 + 
       (40*G[0, 1, 1, 1, x])/9 - (8*G[1, 0, 0, 0, x])/3 + 
       (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
       (64*G[1, 0, 1, 1, x])/9 + (88*G[1, 1, 0, 1, x])/9 + 
       (88*G[1, 1, 1, 0, x])/9 - (208*G[1, 1, 1, 1, x])/9 - 
       (3412*Zeta[3])/243 + (128*G[0, x]*Zeta[3])/27 + 
       (140*G[1, x]*Zeta[3])/27) + (441631/26244 + ((10492*I)/729)*Pi - 
       (11*Pi^2)/27 - ((22*I)/27)*Pi^3 + (38*Pi^4)/1215 + 
       (2608*G[0, x])/729 - (20*Pi^2*G[0, x])/9 - (33887*G[1, x])/1458 - 
       ((988*I)/81)*Pi*G[1, x] - (49*Pi^2*G[1, x])/27 + 
       ((10*I)/27)*Pi^3*G[1, x] + (4*Pi^2*G[0, 0, x])/9 - 
       (712*G[0, 1, x])/81 - ((44*I)/9)*Pi*G[0, 1, x] + 
       (16*Pi^2*G[0, 1, x])/9 - (712*G[1, 0, x])/81 + (4*Pi^2*G[1, 0, x])/3 + 
       (2402*G[1, 1, x])/81 + ((104*I)/9)*Pi*G[1, 1, x] + 
       (4*Pi^2*G[1, 1, x])/3 - (40*G[0, 0, 0, x])/9 + (40*G[0, 0, 1, x])/9 + 
       (40*G[0, 1, 0, x])/9 + 4*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
       (40*G[1, 0, 1, x])/3 + ((20*I)/9)*Pi*G[1, 0, 1, x] + 
       (40*G[1, 1, 0, x])/3 - (100*G[1, 1, 1, x])/3 - 
       ((64*I)/9)*Pi*G[1, 1, 1, x] + (8*G[0, 0, 0, 0, x])/3 - 
       (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
       (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/9 + 
       (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
       (8*G[1, 0, 1, 0, x])/3 - (44*G[1, 0, 1, 1, x])/9 - 
       (88*G[1, 1, 0, 1, x])/9 - (88*G[1, 1, 1, 0, x])/9 + 
       24*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^3*(146/27 + ((44*I)/27)*Pi + (44*G[0, x])/27 - 
         (8*G[1, x])/3 + (-146/27 - ((44*I)/27)*Pi - (44*G[0, x])/27 + 
           (8*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*
        (1627/81 + (8*I)*Pi + (2*Pi^2)/9 + (20*G[0, x])/3 - (134*G[1, x])/9 - 
         ((32*I)/9)*Pi*G[1, x] - (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9 + 
         (28*G[1, 1, x])/3 + (-1627/81 - ((20*I)/3)*Pi - (2*Pi^2)/9 - 
           (20*G[0, x])/3 + (146*G[1, x])/9 + ((44*I)/9)*Pi*G[1, x] + 
           (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9 - 8*G[1, 1, x])*
          RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*
          RATIO[x^(-1)]) + (6092*Zeta[3])/243 - ((56*I)/27)*Pi*Zeta[3] - 
       (128*G[0, x]*Zeta[3])/27 - (272*G[1, x]*Zeta[3])/27 + 
       Log[mu2/s]*(49655/1458 + ((1288*I)/81)*Pi + Pi^2/3 - ((4*I)/9)*Pi^3 + 
         (712*G[0, x])/81 - (4*Pi^2*G[0, x])/3 - (2678*G[1, x])/81 - 
         ((104*I)/9)*Pi*G[1, x] - (4*Pi^2*G[1, x])/3 - (40*G[0, 1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 1, x] - (40*G[1, 0, x])/3 + (284*G[1, 1, x])/9 + 
         ((64*I)/9)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + 
         (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 + 
         (88*G[1, 0, 1, x])/9 + (88*G[1, 1, 0, x])/9 - (64*G[1, 1, 1, x])/3 + 
         (((64*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (64*G[1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[1, 1, x] - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(-49655/1458 - ((712*I)/81)*Pi - (11*Pi^2)/9 + 
           ((4*I)/9)*Pi^3 - (712*G[0, x])/81 + (4*Pi^2*G[0, x])/3 + 
           (3254*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 + 
           (40*G[0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, x] + (40*G[1, 0, x])/3 - 
           (292*G[1, 1, x])/9 - ((88*I)/9)*Pi*G[1, 1, x] + 
           (8*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
           (40*G[0, 1, 1, x])/9 - (88*G[1, 0, 1, x])/9 - (88*G[1, 1, 0, x])/
            9 + 16*G[1, 1, 1, x] - (308*Zeta[3])/27) + (308*Zeta[3])/27) + 
       RATIO[x^(-1)]*(((292*I)/27)*Pi*G[1, x] - (64*Pi^2*G[1, x])/27 - 
         ((2*I)/27)*Pi^3*G[1, x] + (292*G[1, 1, x])/27 - 
         ((64*I)/9)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/9)*Pi*G[1, 0, 1, x] - (128*G[1, 1, 1, x])/9 + 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - (4*G[1, 0, 1, 1, x])/9 + 
         8*G[1, 1, 1, 1, x] + (4*G[1, x]*Zeta[3])/3) + 
       RATIO[(1 - x)^(-1)]*(-441631/26244 - ((2608*I)/729)*Pi - 
         (53*Pi^2)/27 + ((20*I)/27)*Pi^3 - (38*Pi^4)/1215 - 
         (2608*G[0, x])/729 + (20*Pi^2*G[0, x])/9 + (49655*G[1, x])/1458 + 
         ((712*I)/81)*Pi*G[1, x] + (11*Pi^2*G[1, x])/9 - 
         ((4*I)/9)*Pi^3*G[1, x] - (4*Pi^2*G[0, 0, x])/9 + 
         (712*G[0, 1, x])/81 + ((40*I)/9)*Pi*G[0, 1, x] - 
         (16*Pi^2*G[0, 1, x])/9 + (712*G[1, 0, x])/81 - (4*Pi^2*G[1, 0, x])/
          3 - (3254*G[1, 1, x])/81 - ((40*I)/3)*Pi*G[1, 1, x] - 
         (4*Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/9 - (40*G[0, 0, 1, x])/
          9 - (40*G[0, 1, 0, x])/9 - (40*G[0, 1, 1, x])/9 - 
         ((8*I)/3)*Pi*G[0, 1, 1, x] - (40*G[1, 0, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 0, 1, x] - (40*G[1, 1, 0, x])/3 + 
         (292*G[1, 1, 1, x])/9 + ((88*I)/9)*Pi*G[1, 1, 1, x] - 
         (8*G[0, 0, 0, 0, x])/3 + (8*G[0, 0, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (8*G[0, 1, 1, 1, x])/9 - (8*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
         (40*G[1, 0, 1, 1, x])/9 + (88*G[1, 1, 0, 1, x])/9 + 
         (88*G[1, 1, 1, 0, x])/9 - 16*G[1, 1, 1, 1, x] - (5768*Zeta[3])/243 + 
         ((56*I)/27)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/27 + 
         (308*G[1, x]*Zeta[3])/27))/Nc^2) + (11765*Zeta[5])/18 + 
   (18*I)*Pi*Zeta[5] - 38*G[0, x]*Zeta[5] + (713*G[1, x]*Zeta[5])/2 - 
   (9154*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - (18*I)*Pi*RATIO[(1 - x)^(-1)]*
    Zeta[5] + 38*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
   96*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
   (727*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 - 180*RATIO[x]*Zeta[5] - 
   20*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(11290669/11664 + ((27115*I)/72)*Pi + 
     (122903*Pi^2)/1944 + ((145*I)/18)*Pi^3 - (731*Pi^4)/1080 + 
     ((217*I)/180)*Pi^5 + (396545*G[0, x])/648 + ((2020*I)/9)*Pi*G[0, x] + 
     (119*Pi^2*G[0, x])/6 - ((293*I)/9)*Pi^3*G[0, x] - 
     (37*Pi^4*G[0, x])/180 - (359459*G[1, x])/648 - 
     ((23879*I)/108)*Pi*G[1, x] - (1330*Pi^2*G[1, x])/9 - 
     ((811*I)/18)*Pi^3*G[1, x] + (67*Pi^4*G[1, x])/36 + (1526*G[0, 0, x])/9 - 
     (100*I)*Pi*G[0, 0, x] - (482*Pi^2*G[0, 0, x])/3 + 
     ((52*I)/3)*Pi^3*G[0, 0, x] - (4363*G[0, 1, x])/9 - 
     ((362*I)/3)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/3 - 
     ((25*I)/3)*Pi^3*G[0, 1, x] - (4363*G[1, 0, x])/9 - 
     (58*I)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/3 - 
     ((53*I)/3)*Pi^3*G[1, 0, x] + (47107*G[1, 1, x])/108 + 
     ((1252*I)/9)*Pi*G[1, 1, x] + (1949*Pi^2*G[1, 1, x])/18 - 
     ((4*I)/3)*Pi^3*G[1, 1, x] - (206*G[0, 0, 0, x])/3 + 
     ((196*I)/3)*Pi*G[0, 0, 0, x] + 44*Pi^2*G[0, 0, 0, x] - 
     (1294*G[0, 0, 1, x])/3 - (114*I)*Pi*G[0, 0, 1, x] - 
     68*Pi^2*G[0, 0, 1, x] - (1294*G[0, 1, 0, x])/3 - 
     ((194*I)/3)*Pi*G[0, 1, 0, x] - (208*Pi^2*G[0, 1, 0, x])/3 + 
     (6256*G[0, 1, 1, x])/9 + ((424*I)/3)*Pi*G[0, 1, 1, x] + 
     (163*Pi^2*G[0, 1, 1, x])/3 - 554*G[1, 0, 0, x] - 
     (134*I)*Pi*G[1, 0, 0, x] - (164*Pi^2*G[1, 0, 0, x])/3 + 
     (7924*G[1, 0, 1, x])/9 + ((772*I)/3)*Pi*G[1, 0, 1, x] + 
     (179*Pi^2*G[1, 0, 1, x])/3 + (7924*G[1, 1, 0, x])/9 + 
     ((572*I)/3)*Pi*G[1, 1, 0, x] + 53*Pi^2*G[1, 1, 0, x] - 
     (2794*G[1, 1, 1, x])/3 - ((910*I)/3)*Pi*G[1, 1, 1, x] - 
     40*Pi^2*G[1, 1, 1, x] - 356*G[0, 0, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, 0, x] + (1264*G[0, 0, 0, 1, x])/3 + 
     (48*I)*Pi*G[0, 0, 0, 1, x] + (1264*G[0, 0, 1, 0, x])/3 + 
     (48*I)*Pi*G[0, 0, 1, 0, x] - (730*G[0, 0, 1, 1, x])/3 - 
     (52*I)*Pi*G[0, 0, 1, 1, x] + (688*G[0, 1, 0, 0, x])/3 + 
     (56*I)*Pi*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
     (72*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
     (60*I)*Pi*G[0, 1, 1, 0, x] - (470*G[0, 1, 1, 1, x])/3 + 
     (112*I)*Pi*G[0, 1, 1, 1, x] - (644*G[1, 0, 0, 0, x])/3 + 
     (32*I)*Pi*G[1, 0, 0, 0, x] + (1334*G[1, 0, 0, 1, x])/3 - 
     (92*I)*Pi*G[1, 0, 0, 1, x] + (1334*G[1, 0, 1, 0, x])/3 - 
     (72*I)*Pi*G[1, 0, 1, 0, x] - (1598*G[1, 0, 1, 1, x])/3 + 
     (152*I)*Pi*G[1, 0, 1, 1, x] + 614*G[1, 1, 0, 0, x] - 
     (68*I)*Pi*G[1, 1, 0, 0, x] - (2306*G[1, 1, 0, 1, x])/3 + 
     (168*I)*Pi*G[1, 1, 0, 1, x] - (2306*G[1, 1, 1, 0, x])/3 + 
     (112*I)*Pi*G[1, 1, 1, 0, x] + (2132*G[1, 1, 1, 1, x])/3 - 
     (232*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] - 
     120*G[0, 0, 0, 0, 1, x] - 120*G[0, 0, 0, 1, 0, x] + 
     288*G[0, 0, 0, 1, 1, x] - 88*G[0, 0, 1, 0, 0, x] + 
     256*G[0, 0, 1, 0, 1, x] + 256*G[0, 0, 1, 1, 0, x] - 
     296*G[0, 0, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, x] + 
     208*G[0, 1, 0, 0, 1, x] + 208*G[0, 1, 0, 1, 0, x] - 
     228*G[0, 1, 0, 1, 1, x] + 152*G[0, 1, 1, 0, 0, x] - 
     160*G[0, 1, 1, 0, 1, x] - 160*G[0, 1, 1, 1, 0, x] + 
     88*G[0, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, x] + 
     184*G[1, 0, 0, 0, 1, x] + 184*G[1, 0, 0, 1, 0, x] - 
     192*G[1, 0, 0, 1, 1, x] + 144*G[1, 0, 1, 0, 0, x] - 
     132*G[1, 0, 1, 0, 1, x] - 132*G[1, 0, 1, 1, 0, x] + 
     80*G[1, 0, 1, 1, 1, x] + 104*G[1, 1, 0, 0, 0, x] - 
     72*G[1, 1, 0, 0, 1, x] - 72*G[1, 1, 0, 1, 0, x] - 
     8*G[1, 1, 0, 1, 1, x] - 32*G[1, 1, 1, 0, 0, x] - 
     104*G[1, 1, 1, 0, 1, x] - 104*G[1, 1, 1, 1, 0, x] + 
     80*G[1, 1, 1, 1, 1, x] + (-82*Pi^2 - (12*I)*Pi^3 - 32*Pi^2*G[0, x] + 
       16*Pi^2*G[1, x] - 164*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] + 
       164*G[0, 1, x] + (24*I)*Pi*G[0, 1, x] + 164*G[1, 0, x] + 
       (24*I)*Pi*G[1, 0, x] - 164*G[1, 1, x] - (24*I)*Pi*G[1, 1, x] - 
       192*G[0, 0, 0, x] + 160*G[0, 0, 1, x] + 160*G[0, 1, 0, x] - 
       128*G[0, 1, 1, x] + 160*G[1, 0, 0, x] - 128*G[1, 0, 1, x] - 
       128*G[1, 1, 0, x] + 96*G[1, 1, 1, x])*RATIO[x] - (581*Zeta[3])/9 + 
     ((1214*I)/9)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/9 + 
     (272*G[0, x]*Zeta[3])/3 - (44*I)*Pi*G[0, x]*Zeta[3] - 
     (2648*G[1, x]*Zeta[3])/9 + (22*I)*Pi*G[1, x]*Zeta[3] - 
     24*G[0, 0, x]*Zeta[3] - 40*G[0, 1, x]*Zeta[3] - 40*G[1, 0, x]*Zeta[3] + 
     62*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((21589*I)/108)*Pi*G[1, x] + 
       (37*Pi^2*G[1, x])/9 - (I/2)*Pi^3*G[1, x] - (2*Pi^4*G[1, x])/3 + 
       ((260*I)/3)*Pi*G[0, 1, x] - (208*Pi^2*G[0, 1, x])/9 + 
       ((23*I)/3)*Pi^3*G[0, 1, x] + ((194*I)/3)*Pi*G[1, 0, x] - 
       (28*Pi^2*G[1, 0, x])/9 - (3*I)*Pi^3*G[1, 0, x] + 
       (21589*G[1, 1, x])/108 - ((118*I)/3)*Pi*G[1, 1, x] - 
       (457*Pi^2*G[1, 1, x])/18 - ((86*I)/3)*Pi^3*G[1, 1, x] - 
       (58*I)*Pi*G[0, 0, 1, x] + 12*Pi^2*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] + 
       (260*G[0, 1, 1, x])/3 + ((224*I)/3)*Pi*G[0, 1, 1, x] - 
       (235*Pi^2*G[0, 1, 1, x])/3 - (50*I)*Pi*G[1, 0, 0, x] - 
       36*Pi^2*G[1, 0, 0, x] + (194*G[1, 0, 1, x])/3 + 
       ((236*I)/3)*Pi*G[1, 0, 1, x] - (139*Pi^2*G[1, 0, 1, x])/3 + 
       (194*G[1, 1, 0, x])/3 + ((68*I)/3)*Pi*G[1, 1, 0, x] - 
       (43*Pi^2*G[1, 1, 0, x])/3 - (142*G[1, 1, 1, x])/3 - 
       (106*I)*Pi*G[1, 1, 1, x] + 158*Pi^2*G[1, 1, 1, x] + 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 0, x] - 
       58*G[0, 0, 1, 1, x] - (28*I)*Pi*G[0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 0, x] + (190*G[0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 0, x] - 
       50*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] - 
       50*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] + 
       (346*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
       122*G[1, 1, 0, 0, x] - (60*I)*Pi*G[1, 1, 0, 0, x] + 
       (394*G[1, 1, 0, 1, x])/3 + (48*I)*Pi*G[1, 1, 0, 1, x] + 
       (394*G[1, 1, 1, 0, x])/3 + (16*I)*Pi*G[1, 1, 1, 0, x] - 
       (848*G[1, 1, 1, 1, x])/3 - (112*I)*Pi*G[1, 1, 1, 1, x] + 
       24*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 1, x] - 
       8*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
       36*G[0, 1, 0, 1, 1, x] - 104*G[0, 1, 1, 0, 0, x] + 
       168*G[0, 1, 1, 0, 1, x] + 168*G[0, 1, 1, 1, 0, x] - 
       240*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
       72*G[1, 0, 1, 0, 0, x] + 92*G[1, 0, 1, 0, 1, x] + 
       92*G[1, 0, 1, 1, 0, x] - 144*G[1, 0, 1, 1, 1, x] - 
       264*G[1, 1, 0, 0, 0, x] + 256*G[1, 1, 0, 0, 1, x] + 
       256*G[1, 1, 0, 1, 0, x] - 336*G[1, 1, 0, 1, 1, x] + 
       448*G[1, 1, 1, 0, 0, x] - 560*G[1, 1, 1, 0, 1, x] - 
       560*G[1, 1, 1, 1, 0, x] + 680*G[1, 1, 1, 1, 1, x] + 
       12*G[1, x]*Zeta[3] + (54*I)*Pi*G[1, x]*Zeta[3] + 
       84*G[0, 1, x]*Zeta[3] + 84*G[1, 0, x]*Zeta[3] - 
       178*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (-11290669/11664 - ((55879*I)/216)*Pi - (184895*Pi^2)/1944 + 
       ((19*I)/9)*Pi^3 + (11*Pi^4)/1080 - ((217*I)/180)*Pi^5 - 
       (396545*G[0, x])/648 - ((718*I)/9)*Pi*G[0, x] + 
       (163*Pi^2*G[0, x])/18 + ((266*I)/9)*Pi^3*G[0, x] + 
       (37*Pi^4*G[0, x])/180 + (435857*G[1, x])/648 + 
       ((655*I)/3)*Pi*G[1, x] + (965*Pi^2*G[1, x])/18 + 
       ((233*I)/9)*Pi^3*G[1, x] - (91*Pi^4*G[1, x])/36 - 
       (1526*G[0, 0, x])/9 + (18*I)*Pi*G[0, 0, x] + (374*Pi^2*G[0, 0, x])/3 - 
       ((52*I)/3)*Pi^3*G[0, 0, x] + (5665*G[0, 1, x])/9 + 
       ((602*I)/3)*Pi*G[0, 1, x] - (448*Pi^2*G[0, 1, x])/9 + 
       (16*I)*Pi^3*G[0, 1, x] + (5665*G[1, 0, x])/9 + (172*I)*Pi*G[1, 0, x] - 
       (34*Pi^2*G[1, 0, x])/9 + ((68*I)/3)*Pi^3*G[1, 0, x] - 
       (10349*G[1, 1, x])/18 - ((1960*I)/9)*Pi*G[1, 1, x] - 
       (89*Pi^2*G[1, 1, x])/3 - ((34*I)/3)*Pi^3*G[1, 1, x] + 
       (206*G[0, 0, 0, x])/3 - ((124*I)/3)*Pi*G[0, 0, 0, x] - 
       44*Pi^2*G[0, 0, 0, x] + (1048*G[0, 0, 1, x])/3 + 
       (100*I)*Pi*G[0, 0, 1, x] + 80*Pi^2*G[0, 0, 1, x] + 
       (1048*G[0, 1, 0, x])/3 + ((236*I)/3)*Pi*G[0, 1, 0, x] + 
       (244*Pi^2*G[0, 1, 0, x])/3 - (4702*G[0, 1, 1, x])/9 - 
       ((440*I)/3)*Pi*G[0, 1, 1, x] - (302*Pi^2*G[0, 1, 1, x])/3 + 
       400*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] + (152*Pi^2*G[1, 0, 0, x])/
        3 - (5416*G[1, 0, 1, x])/9 - ((536*I)/3)*Pi*G[1, 0, 1, x] - 
       90*Pi^2*G[1, 0, 1, x] - (5416*G[1, 1, 0, x])/9 - 
       (120*I)*Pi*G[1, 1, 0, x] - (202*Pi^2*G[1, 1, 0, x])/3 + 
       504*G[1, 1, 1, x] + ((544*I)/3)*Pi*G[1, 1, 1, x] + 
       102*Pi^2*G[1, 1, 1, x] + 356*G[0, 0, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 0, 0, x] - (1192*G[0, 0, 0, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (1192*G[0, 0, 1, 0, x])/3 - 
       (56*I)*Pi*G[0, 0, 1, 0, x] + (628*G[0, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 1, 1, x] - (904*G[0, 1, 0, 0, x])/3 - 
       (64*I)*Pi*G[0, 1, 0, 0, x] + 92*G[0, 1, 0, 1, x] + 
       (72*I)*Pi*G[0, 1, 0, 1, x] + 92*G[0, 1, 1, 0, x] + 
       (96*I)*Pi*G[0, 1, 1, 0, x] - 32*G[0, 1, 1, 1, x] - 
       (88*I)*Pi*G[0, 1, 1, 1, x] - (148*G[1, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 0, 0, x] - (716*G[1, 0, 0, 1, x])/3 + 
       (72*I)*Pi*G[1, 0, 0, 1, x] - (716*G[1, 0, 1, 0, x])/3 + 
       (88*I)*Pi*G[1, 0, 1, 0, x] + 300*G[1, 0, 1, 1, x] - 
       (136*I)*Pi*G[1, 0, 1, 1, x] - 312*G[1, 1, 0, 0, x] + 
       (56*I)*Pi*G[1, 1, 0, 0, x] + 432*G[1, 1, 0, 1, x] - 
       (168*I)*Pi*G[1, 1, 0, 1, x] + 432*G[1, 1, 1, 0, x] - 
       (144*I)*Pi*G[1, 1, 1, 0, x] - (1132*G[1, 1, 1, 1, x])/3 + 
       (168*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] + 
       120*G[0, 0, 0, 0, 1, x] + 120*G[0, 0, 0, 1, 0, x] - 
       264*G[0, 0, 0, 1, 1, x] + 88*G[0, 0, 1, 0, 0, x] - 
       264*G[0, 0, 1, 0, 1, x] - 264*G[0, 0, 1, 1, 0, x] + 
       280*G[0, 0, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, x] - 
       216*G[0, 1, 0, 0, 1, x] - 216*G[0, 1, 0, 1, 0, x] + 
       264*G[0, 1, 0, 1, 1, x] - 160*G[0, 1, 1, 0, 0, x] + 
       232*G[0, 1, 1, 0, 1, x] + 232*G[0, 1, 1, 1, 0, x] - 
       232*G[0, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, x] - 
       160*G[1, 0, 0, 0, 1, x] - 160*G[1, 0, 0, 1, 0, x] + 
       152*G[1, 0, 0, 1, 1, x] - 120*G[1, 0, 1, 0, 0, x] + 
       128*G[1, 0, 1, 0, 1, x] + 128*G[1, 0, 1, 1, 0, x] - 
       128*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] + 
       40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
       40*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, 1, x] + (689*Zeta[3])/9 - 
       ((728*I)/9)*Pi*Zeta[3] - (26*Pi^2*Zeta[3])/9 - 
       (20*G[0, x]*Zeta[3])/3 + (44*I)*Pi*G[0, x]*Zeta[3] + 
       (1370*G[1, x]*Zeta[3])/9 - (16*I)*Pi*G[1, x]*Zeta[3] + 
       24*G[0, 0, x]*Zeta[3] + 28*G[0, 1, x]*Zeta[3] + 
       28*G[1, 0, x]*Zeta[3] - 48*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) + 
     40*Zeta[5]) + (832741/1296 + ((145709*I)/324)*Pi - (1260923*Pi^2)/7776 - 
     ((8189*I)/162)*Pi^3 + (382397*Pi^4)/9720 + ((353*I)/135)*Pi^5 - 
     (278983*Pi^6)/136080 + (2881*G[0, x])/27 + ((10412*I)/27)*Pi*G[0, x] - 
     (7145*Pi^2*G[0, x])/162 - ((1301*I)/18)*Pi^3*G[0, x] - 
     (2119*Pi^4*G[0, x])/180 + ((209*I)/45)*Pi^5*G[0, x] - 
     (25912*G[1, x])/81 - ((199985*I)/324)*Pi*G[1, x] - 
     (28675*Pi^2*G[1, x])/648 - ((43*I)/18)*Pi^3*G[1, x] - 
     (5491*Pi^4*G[1, x])/270 - ((215*I)/36)*Pi^5*G[1, x] - 
     (247*G[0, 0, x])/3 - (96*I)*Pi*G[0, 0, x] - (958*Pi^2*G[0, 0, x])/9 + 
     ((112*I)/3)*Pi^3*G[0, 0, x] + (526*Pi^4*G[0, 0, x])/45 + 
     (32941*G[0, 1, x])/648 - ((7633*I)/18)*Pi*G[0, 1, x] + 
     (1220*Pi^2*G[0, 1, x])/9 + ((160*I)/9)*Pi^3*G[0, 1, x] - 
     (2603*Pi^4*G[0, 1, x])/180 + (32941*G[1, 0, x])/648 + 
     ((148*I)/9)*Pi*G[1, 0, x] + (995*Pi^2*G[1, 0, x])/18 + 
     ((587*I)/9)*Pi^3*G[1, 0, x] - (551*Pi^4*G[1, 0, x])/36 - 
     (21469*G[1, 1, x])/216 + ((27359*I)/54)*Pi*G[1, 1, x] + 
     (1079*Pi^2*G[1, 1, x])/36 + ((110*I)/9)*Pi^3*G[1, 1, x] + 
     (2569*Pi^4*G[1, 1, x])/180 - 186*G[0, 0, 0, x] + 
     ((74*I)/3)*Pi*G[0, 0, 0, x] + 39*Pi^2*G[0, 0, 0, x] - 
     (6*I)*Pi^3*G[0, 0, 0, x] + (976*G[0, 0, 1, x])/27 - 
     ((467*I)/3)*Pi*G[0, 0, 1, x] + (773*Pi^2*G[0, 0, 1, x])/9 + 
     (45*I)*Pi^3*G[0, 0, 1, x] + (976*G[0, 1, 0, x])/27 - 
     ((170*I)/3)*Pi*G[0, 1, 0, x] + (481*Pi^2*G[0, 1, 0, x])/9 + 
     (59*I)*Pi^3*G[0, 1, 0, x] - (6557*G[0, 1, 1, x])/54 + 
     ((655*I)/3)*Pi*G[0, 1, 1, x] - (811*Pi^2*G[0, 1, 1, x])/9 - 
     ((74*I)/3)*Pi^3*G[0, 1, 1, x] + (607*G[1, 0, 0, x])/27 - 
     ((337*I)/3)*Pi*G[1, 0, 0, x] + (274*Pi^2*G[1, 0, 0, x])/9 + 
     ((181*I)/3)*Pi^3*G[1, 0, 0, x] + (8984*G[1, 0, 1, x])/27 + 
     ((2791*I)/6)*Pi*G[1, 0, 1, x] - (1607*Pi^2*G[1, 0, 1, x])/18 - 
     ((130*I)/3)*Pi^3*G[1, 0, 1, x] + (8984*G[1, 1, 0, x])/27 + 
     ((649*I)/3)*Pi*G[1, 1, 0, x] + (112*Pi^2*G[1, 1, 0, x])/9 - 
     ((101*I)/3)*Pi^3*G[1, 1, 0, x] - (928*G[1, 1, 1, x])/3 - 
     ((3263*I)/6)*Pi*G[1, 1, 1, x] + (281*Pi^2*G[1, 1, 1, x])/6 + 
     (9*I)*Pi^3*G[1, 1, 1, x] - 157*G[0, 0, 0, 0, x] + 
     ((376*I)/3)*Pi*G[0, 0, 0, 0, x] + (338*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (647*G[0, 0, 0, 1, x])/3 + ((158*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (514*Pi^2*G[0, 0, 0, 1, x])/3 + (647*G[0, 0, 1, 0, x])/3 - 
     ((578*I)/3)*Pi*G[0, 0, 1, 0, x] + (140*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (398*G[0, 0, 1, 1, x])/3 + ((298*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     115*Pi^2*G[0, 0, 1, 1, x] + (1021*G[0, 1, 0, 0, x])/3 + 
     ((98*I)/3)*Pi*G[0, 1, 0, 0, x] + (112*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (475*G[0, 1, 0, 1, x])/3 - ((212*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     97*Pi^2*G[0, 1, 0, 1, x] - (475*G[0, 1, 1, 0, x])/3 + 
     ((368*I)/3)*Pi*G[0, 1, 1, 0, x] - 51*Pi^2*G[0, 1, 1, 0, x] - 
     (212*G[0, 1, 1, 1, x])/3 - ((148*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (116*Pi^2*G[0, 1, 1, 1, x])/3 - (518*G[1, 0, 0, 0, x])/3 + 
     ((832*I)/3)*Pi*G[1, 0, 0, 0, x] + (326*Pi^2*G[1, 0, 0, 0, x])/3 + 
     303*G[1, 0, 0, 1, x] + ((112*I)/3)*Pi*G[1, 0, 0, 1, x] - 
     196*Pi^2*G[1, 0, 0, 1, x] + 303*G[1, 0, 1, 0, x] - 
     (92*I)*Pi*G[1, 0, 1, 0, x] - 63*Pi^2*G[1, 0, 1, 0, x] - 
     (1807*G[1, 0, 1, 1, x])/6 - ((872*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (394*Pi^2*G[1, 0, 1, 1, x])/3 + 439*G[1, 1, 0, 0, x] - 
     ((544*I)/3)*Pi*G[1, 1, 0, 0, x] - (203*Pi^2*G[1, 1, 0, 0, x])/3 - 
     686*G[1, 1, 0, 1, x] - ((964*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     121*Pi^2*G[1, 1, 0, 1, x] - 686*G[1, 1, 1, 0, x] - 
     ((260*I)/3)*Pi*G[1, 1, 1, 0, x] - (14*Pi^2*G[1, 1, 1, 0, x])/3 + 
     (4231*G[1, 1, 1, 1, x])/6 + ((1562*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     (298*Pi^2*G[1, 1, 1, 1, x])/3 + 264*G[0, 0, 0, 0, 0, x] - 
     (192*I)*Pi*G[0, 0, 0, 0, 0, x] + 88*G[0, 0, 0, 0, 1, x] + 
     (252*I)*Pi*G[0, 0, 0, 0, 1, x] + 88*G[0, 0, 0, 1, 0, x] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x] - 178*G[0, 0, 0, 1, 1, x] - 
     (228*I)*Pi*G[0, 0, 0, 1, 1, x] - (76*G[0, 0, 1, 0, 0, x])/3 + 
     (92*I)*Pi*G[0, 0, 1, 0, 0, x] - 310*G[0, 0, 1, 0, 1, x] - 
     (280*I)*Pi*G[0, 0, 1, 0, 1, x] - 310*G[0, 0, 1, 1, 0, x] + 
     (76*I)*Pi*G[0, 0, 1, 1, 0, x] + (928*G[0, 0, 1, 1, 1, x])/3 + 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x] + (820*G[0, 1, 0, 0, 0, x])/3 + 
     (204*I)*Pi*G[0, 1, 0, 0, 0, x] - (1070*G[0, 1, 0, 0, 1, x])/3 - 
     (320*I)*Pi*G[0, 1, 0, 0, 1, x] - (1070*G[0, 1, 0, 1, 0, x])/3 - 
     (116*I)*Pi*G[0, 1, 0, 1, 0, x] + (314*G[0, 1, 0, 1, 1, x])/3 + 
     (192*I)*Pi*G[0, 1, 0, 1, 1, x] - (722*G[0, 1, 1, 0, 0, x])/3 - 
     (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 182*G[0, 1, 1, 0, 1, x] + 
     (60*I)*Pi*G[0, 1, 1, 0, 1, x] + 182*G[0, 1, 1, 1, 0, x] - 
     (52*I)*Pi*G[0, 1, 1, 1, 0, x] + (524*G[0, 1, 1, 1, 1, x])/3 + 
     (60*I)*Pi*G[0, 1, 1, 1, 1, x] + (2012*G[1, 0, 0, 0, 0, x])/3 + 
     (92*I)*Pi*G[1, 0, 0, 0, 0, x] - 360*G[1, 0, 0, 0, 1, x] + 
     (68*I)*Pi*G[1, 0, 0, 0, 1, x] - 360*G[1, 0, 0, 1, 0, x] + 
     (30*I)*Pi*G[1, 0, 0, 1, 0, x] + 88*G[1, 0, 0, 1, 1, x] - 
     (138*I)*Pi*G[1, 0, 0, 1, 1, x] - (1583*G[1, 0, 1, 0, 0, x])/3 - 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x] + (379*G[1, 0, 1, 0, 1, x])/3 - 
     (188*I)*Pi*G[1, 0, 1, 0, 1, x] + (379*G[1, 0, 1, 1, 0, x])/3 - 
     (158*I)*Pi*G[1, 0, 1, 1, 0, x] + (209*G[1, 0, 1, 1, 1, x])/3 + 
     (282*I)*Pi*G[1, 0, 1, 1, 1, x] - (1504*G[1, 1, 0, 0, 0, x])/3 + 
     (96*I)*Pi*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
     (426*I)*Pi*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] - 
     (212*I)*Pi*G[1, 1, 0, 1, 0, x] + (830*G[1, 1, 0, 1, 1, x])/3 + 
     (534*I)*Pi*G[1, 1, 0, 1, 1, x] + (113*G[1, 1, 1, 0, 0, x])/3 - 
     (156*I)*Pi*G[1, 1, 1, 0, 0, x] + (1409*G[1, 1, 1, 0, 1, x])/3 + 
     (678*I)*Pi*G[1, 1, 1, 0, 1, x] + (1409*G[1, 1, 1, 1, 0, x])/3 + 
     (356*I)*Pi*G[1, 1, 1, 1, 0, x] - 569*G[1, 1, 1, 1, 1, x] - 
     (686*I)*Pi*G[1, 1, 1, 1, 1, x] + 832*G[0, 0, 0, 0, 0, 0, x] - 
     464*G[0, 0, 0, 0, 0, 1, x] - 464*G[0, 0, 0, 0, 1, 0, x] + 
     148*G[0, 0, 0, 0, 1, 1, x] - 444*G[0, 0, 0, 1, 0, 0, x] - 
     136*G[0, 0, 0, 1, 0, 1, x] - 136*G[0, 0, 0, 1, 1, 0, x] + 
     256*G[0, 0, 0, 1, 1, 1, x] - 376*G[0, 0, 1, 0, 0, 0, x] - 
     68*G[0, 0, 1, 0, 0, 1, x] - 68*G[0, 0, 1, 0, 1, 0, x] + 
     40*G[0, 0, 1, 0, 1, 1, x] + 80*G[0, 0, 1, 1, 0, 0, x] + 
     248*G[0, 0, 1, 1, 0, 1, x] + 248*G[0, 0, 1, 1, 1, 0, x] - 
     64*G[0, 0, 1, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, 0, x] - 
     156*G[0, 1, 0, 0, 0, 1, x] - 156*G[0, 1, 0, 0, 1, 0, x] - 
     48*G[0, 1, 0, 0, 1, 1, x] - 96*G[0, 1, 0, 1, 0, 0, x] + 
     96*G[0, 1, 0, 1, 0, 1, x] + 96*G[0, 1, 0, 1, 1, 0, x] + 
     220*G[0, 1, 0, 1, 1, 1, x] + 92*G[0, 1, 1, 0, 0, 0, x] - 
     4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] + 
     288*G[0, 1, 1, 0, 1, 1, x] - 132*G[0, 1, 1, 1, 0, 0, x] + 
     304*G[0, 1, 1, 1, 0, 1, x] + 304*G[0, 1, 1, 1, 1, 0, x] - 
     596*G[0, 1, 1, 1, 1, 1, x] + 432*G[1, 0, 0, 0, 0, 0, x] - 
     460*G[1, 0, 0, 0, 0, 1, x] - 460*G[1, 0, 0, 0, 1, 0, x] + 
     428*G[1, 0, 0, 0, 1, 1, x] - 456*G[1, 0, 0, 1, 0, 0, x] + 
     386*G[1, 0, 0, 1, 0, 1, x] + 386*G[1, 0, 0, 1, 1, 0, x] - 
     268*G[1, 0, 0, 1, 1, 1, x] - 372*G[1, 0, 1, 0, 0, 0, x] + 
     160*G[1, 0, 1, 0, 0, 1, x] + 160*G[1, 0, 1, 0, 1, 0, x] + 
     8*G[1, 0, 1, 0, 1, 1, x] + 118*G[1, 0, 1, 1, 0, 0, x] + 
     80*G[1, 0, 1, 1, 0, 1, x] + 80*G[1, 0, 1, 1, 1, 0, x] - 
     198*G[1, 0, 1, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 0, 0, x] - 
     80*G[1, 1, 0, 0, 0, 1, x] - 80*G[1, 1, 0, 0, 1, 0, x] + 
     134*G[1, 1, 0, 0, 1, 1, x] - 46*G[1, 1, 0, 1, 0, 0, x] + 
     314*G[1, 1, 0, 1, 0, 1, x] + 314*G[1, 1, 0, 1, 1, 0, x] - 
     292*G[1, 1, 0, 1, 1, 1, x] - 312*G[1, 1, 1, 0, 0, 0, x] + 
     652*G[1, 1, 1, 0, 0, 1, x] + 652*G[1, 1, 1, 0, 1, 0, x] - 
     582*G[1, 1, 1, 0, 1, 1, x] + 560*G[1, 1, 1, 1, 0, 0, x] - 
     812*G[1, 1, 1, 1, 0, 1, x] - 812*G[1, 1, 1, 1, 1, 0, x] + 
     566*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/2 + RATIO[(1 - x)^(-1)]/2) - (832741*RATIO[(1 - x)^(-1)])/1296 - 
     ((2881*I)/27)*Pi*RATIO[(1 - x)^(-1)] - (579973*Pi^2*RATIO[(1 - x)^(-1)])/
      7776 - ((1891*I)/162)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (203981*Pi^4*RATIO[(1 - x)^(-1)])/9720 - ((2699*I)/540)*Pi^5*
      RATIO[(1 - x)^(-1)] + (278983*Pi^6*RATIO[(1 - x)^(-1)])/136080 - 
     (2881*G[0, x]*RATIO[(1 - x)^(-1)])/27 + ((169*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (3667*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 + 
     ((1027*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (29*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/12 - ((209*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (7955*G[1, x]*RATIO[(1 - x)^(-1)])/12 + 
     ((57227*I)/162)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (4561*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/648 - ((295*I)/18)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (851*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/54 + 
     ((407*I)/90)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (169*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + ((155*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (1277*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((79*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (526*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (270299*G[0, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((320*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (385*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((161*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (2767*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (270299*G[1, 0, x]*RATIO[(1 - x)^(-1)])/648 + 
     ((2858*I)/27)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (14*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 - ((388*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (51*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/4 - 
     (512255*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 - ((3700*I)/9)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (392*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((65*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1591*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     186*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (154*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (157*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (6*I)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2173*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + (49*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (257*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((278*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2173*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + (95*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 59*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (3706*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((418*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (326*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (58*I)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (2858*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 - (18*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 40*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((172*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (4537*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((860*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (463*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((164*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (4537*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((644*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (91*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((122*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (14381*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 + 
     (544*I)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (365*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (2*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     157*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((172*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (338*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     345*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((236*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (322*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     345*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((394*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (92*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (238*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((260*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     116*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     334*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (10*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (52*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (343*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((56*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (232*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (343*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (72*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (250*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1009*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((208*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     26*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((332*I)/3)*Pi*
      G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 122*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (932*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (418*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (932*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (12*I)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     94*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     622*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (204*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (416*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - (932*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (12*I)*Pi*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (236*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     694*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((716*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     694*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (212*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 60*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     764*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - ((1400*I)/3)*Pi*
      G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 142*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 264*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     20*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     20*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (904*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (216*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (28*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (160*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (974*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (272*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (974*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (96*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (898*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (184*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (424*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (288*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (922*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (360*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (922*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (156*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (478*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (220*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     316*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (92*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (776*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (156*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (776*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (896*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (644*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (644*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     188*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (316*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (88*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (316*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (136*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1124*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (200*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (116*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (880*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (216*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (880*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (208*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1672*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (376*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     320*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1832*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (456*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1832*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (432*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1640*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (480*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     832*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     464*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     464*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     444*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     76*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     76*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     148*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     376*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     108*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     284*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     284*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     108*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     152*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     284*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     44*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     44*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     44*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     100*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     100*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     260*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     432*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     528*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     528*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     328*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     488*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     336*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     336*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     408*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     176*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     176*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     168*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     184*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     216*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     64*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     312*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     352*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     352*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     400*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     264*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     552*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     552*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     552*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     576*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     600*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     600*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(-13/9 - (2*I)*Pi - G[0, x] + 2*G[1, x] + 
       (13/9 + (2*I)*Pi + G[0, x] - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     ((239117*I)/324)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (1199*Pi^2*G[1, x]*RATIO[x^(-1)])/27 - ((7*I)/3)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (364*Pi^4*G[1, x]*RATIO[x^(-1)])/45 - 
     ((143*I)/60)*Pi^5*G[1, x]*RATIO[x^(-1)] + ((11447*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - (2819*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - 
     ((260*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (41*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + ((3635*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (191*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/6 + 
     ((7*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
     (421*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + 
     (239117*G[1, 1, x]*RATIO[x^(-1)])/324 - ((20105*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + (6937*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + 
     ((295*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
     (27*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/10 - (30*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (700*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((143*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (203*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (79*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - (5*I)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (11447*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     ((655*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (1328*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + ((100*I)/3)*Pi^3*
      G[0, 1, 1, x]*RATIO[x^(-1)] - ((469*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (19*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
     (11*I)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (3635*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - ((231*I)/2)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (569*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/6 + 
     ((82*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (3635*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((923*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (64*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     (31*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (10001*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((1801*I)/6)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (2455*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/18 - 
     (41*I)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - ((338*I)/3)*Pi*
      G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 64*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + ((182*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     16*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 30*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + ((284*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((100*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 20*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     203*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (59*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     203*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - ((334*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (97*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (1862*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - (22*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (100*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((68*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (40*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (469*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + ((110*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (242*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (469*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (100*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 15*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (241*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/2 - ((2*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (22*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (604*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((88*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 21*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (803*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((502*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 25*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (803*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((568*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (50*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (6497*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/6 - (16*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (128*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (60*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (60*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (338*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (68*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (182*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (182*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (172*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     18*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (84*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (100*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (100*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (176*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (28*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (232*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (88*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (806*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (96*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (806*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (92*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 502*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (52*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (68*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (68*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (60*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (68*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (22*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 18*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (2*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (151*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (56*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (439*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (100*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (439*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (118*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     283*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (82*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (548*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (296*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (472*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (162*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (472*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (196*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (580*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (110*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (233*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (252*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     295*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (222*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 295*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (212*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (2161*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (206*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     60*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 60*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 60*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     108*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 68*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 68*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     40*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 188*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 36*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     36*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 44*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 84*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     84*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 104*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 60*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     80*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 80*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 64*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     116*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 48*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 176*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 204*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     204*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 336*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 68*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     68*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 52*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 16*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     98*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 98*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 172*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     132*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 16*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 16*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     80*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 146*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 14*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 372*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     16*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 16*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 130*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     94*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 86*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 86*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     108*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 336*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 100*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     100*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 30*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 272*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     212*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 212*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 206*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(41/6 + ((4*I)/9)*Pi + (29*Pi^2)/12 + (67*G[0, x])/9 + 
       (2*I)*Pi*G[0, x] + (2*G[1, x])/9 + (3*I)*Pi*G[1, x] + 8*G[0, 0, x] - 
       G[0, 1, x] - G[1, 0, x] - 6*G[1, 1, x] + 
       (-41/6 - ((13*I)/9)*Pi - (29*Pi^2)/12 - (67*G[0, x])/9 - 
         (2*I)*Pi*G[0, x] - (11*G[1, x])/9 - (4*I)*Pi*G[1, x] - 
         8*G[0, 0, x] + G[0, 1, x] + G[1, 0, x] + 5*G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)]) + 
     ((26*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (26*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (457*Pi^2*RATIO[x])/6 - ((101*I)/3)*Pi^3*RATIO[x] - 
     (1363*Pi^4*RATIO[x])/90 - 54*Pi^2*G[0, x]*RATIO[x] + 
     ((124*I)/3)*Pi^3*G[0, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x])/10 + 
     (262*Pi^2*G[1, x]*RATIO[x])/3 + ((20*I)/3)*Pi^3*G[1, x]*RATIO[x] + 
     (17*Pi^4*G[1, x]*RATIO[x])/10 - (457*G[0, 0, x]*RATIO[x])/3 - 
     ((202*I)/3)*Pi*G[0, 0, x]*RATIO[x] + 45*Pi^2*G[0, 0, x]*RATIO[x] + 
     (457*G[0, 1, x]*RATIO[x])/3 + ((202*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (28*Pi^2*G[0, 1, x]*RATIO[x])/3 + (457*G[1, 0, x]*RATIO[x])/3 + 
     ((202*I)/3)*Pi*G[1, 0, x]*RATIO[x] + 12*Pi^2*G[1, 0, x]*RATIO[x] - 
     (457*G[1, 1, x]*RATIO[x])/3 - ((202*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
     (175*Pi^2*G[1, 1, x]*RATIO[x])/3 - 378*G[0, 0, 0, x]*RATIO[x] + 
     (168*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 3*Pi^2*G[0, 0, 0, x]*RATIO[x] + 
     (1172*G[0, 0, 1, x]*RATIO[x])/3 + (88*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     6*Pi^2*G[0, 0, 1, x]*RATIO[x] + (1172*G[0, 1, 0, x]*RATIO[x])/3 - 
     (152*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 6*Pi^2*G[0, 1, 0, x]*RATIO[x] - 
     (1210*G[0, 1, 1, x]*RATIO[x])/3 - (104*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 
     3*Pi^2*G[0, 1, 1, x]*RATIO[x] + (1334*G[1, 0, 0, x]*RATIO[x])/3 - 
     (72*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 3*Pi^2*G[1, 0, 0, x]*RATIO[x] - 
     (1372*G[1, 0, 1, x]*RATIO[x])/3 - (184*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     6*Pi^2*G[1, 0, 1, x]*RATIO[x] - (1372*G[1, 1, 0, x]*RATIO[x])/3 + 
     (56*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 6*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
     470*G[1, 1, 1, x]*RATIO[x] + (200*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     3*Pi^2*G[1, 1, 1, x]*RATIO[x] + 592*G[0, 0, 0, 0, x]*RATIO[x] - 
     256*G[0, 0, 0, 1, x]*RATIO[x] - 256*G[0, 0, 1, 0, x]*RATIO[x] + 
     184*G[0, 0, 1, 1, x]*RATIO[x] - 366*G[0, 1, 0, 0, x]*RATIO[x] + 
     54*G[0, 1, 0, 1, x]*RATIO[x] + 54*G[0, 1, 1, 0, x]*RATIO[x] - 
     6*G[0, 1, 1, 1, x]*RATIO[x] - 162*G[1, 0, 0, 0, x]*RATIO[x] - 
     70*G[1, 0, 0, 1, x]*RATIO[x] - 70*G[1, 0, 1, 0, x]*RATIO[x] + 
     38*G[1, 0, 1, 1, x]*RATIO[x] - 48*G[1, 1, 0, 0, x]*RATIO[x] + 
     256*G[1, 1, 0, 1, x]*RATIO[x] + 256*G[1, 1, 1, 0, x]*RATIO[x] - 
     200*G[1, 1, 1, 1, x]*RATIO[x] - 18*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     18*G[0, 0, 1, 0, 1, x]*RATIO[x] + 18*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     18*G[0, 0, 1, 1, 1, x]*RATIO[x] + 18*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     18*G[0, 1, 0, 0, 1, x]*RATIO[x] - 18*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     18*G[0, 1, 0, 1, 1, x]*RATIO[x] + 18*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     18*G[1, 0, 1, 0, 1, x]*RATIO[x] - 18*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
     18*G[1, 0, 1, 1, 1, x]*RATIO[x] - 18*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     18*G[1, 1, 0, 0, 1, x]*RATIO[x] + 18*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     18*G[1, 1, 0, 1, 1, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x^2])/30 - 
     (17*Pi^4*G[1, x]*RATIO[x^2])/30 + Pi^2*G[0, 0, 0, x]*RATIO[x^2] + 
     2*Pi^2*G[0, 0, 1, x]*RATIO[x^2] - 2*Pi^2*G[0, 1, 0, x]*RATIO[x^2] - 
     Pi^2*G[0, 1, 1, x]*RATIO[x^2] - Pi^2*G[1, 0, 0, x]*RATIO[x^2] - 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x^2] + 2*Pi^2*G[1, 1, 0, x]*RATIO[x^2] + 
     Pi^2*G[1, 1, 1, x]*RATIO[x^2] + 6*G[0, 0, 1, 0, 0, x]*RATIO[x^2] - 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x^2] - 6*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 6*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 6*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 6*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 6*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 6*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 6*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - (25957*Zeta[3])/27 + 
     ((1979*I)/9)*Pi*Zeta[3] + (839*Pi^2*Zeta[3])/9 - (7*I)*Pi^3*Zeta[3] - 
     75*G[0, x]*Zeta[3] - (292*I)*Pi*G[0, x]*Zeta[3] + 
     (389*Pi^2*G[0, x]*Zeta[3])/3 - (1583*G[1, x]*Zeta[3])/18 - 
     ((2723*I)/9)*Pi*G[1, x]*Zeta[3] - (82*Pi^2*G[1, x]*Zeta[3])/3 - 
     10*G[0, 0, x]*Zeta[3] - (544*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (2222*G[0, 1, x]*Zeta[3])/9 + (58*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (2152*G[1, 0, x]*Zeta[3])/9 + (24*I)*Pi*G[1, 0, x]*Zeta[3] + 
     239*G[1, 1, x]*Zeta[3] + (430*I)*Pi*G[1, 1, x]*Zeta[3] - 
     608*G[0, 0, 0, x]*Zeta[3] + 500*G[0, 0, 1, x]*Zeta[3] + 
     436*G[0, 1, 0, x]*Zeta[3] - 290*G[0, 1, 1, x]*Zeta[3] + 
     108*G[1, 0, 0, x]*Zeta[3] - 66*G[1, 0, 1, x]*Zeta[3] + 
     172*G[1, 1, 0, x]*Zeta[3] - 220*G[1, 1, 1, x]*Zeta[3] + 
     (48755*RATIO[(1 - x)^(-1)]*Zeta[3])/54 - ((664*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (530*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      9 + (7*I)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     29*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (188*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (389*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 - (1024*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     ((64*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (113*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     126*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (544*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2756*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 - (276*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (710*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (128*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (1484*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (76*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     608*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     440*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     520*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     320*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     136*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     164*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     44*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     60*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (1483*G[1, x]*RATIO[x^(-1)]*Zeta[3])/6 + ((1013*I)/9)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + (103*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (4*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (218*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 154*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (104*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (1783*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (162*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 60*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     84*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 30*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 116*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     2*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 120*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + 8*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 54*RATIO[x]*Zeta[3] - 
     (320*I)*Pi*RATIO[x]*Zeta[3] + 15*Pi^2*RATIO[x]*Zeta[3] - 
     110*G[0, x]*RATIO[x]*Zeta[3] + 198*G[1, x]*RATIO[x]*Zeta[3] + 
     54*G[0, 0, x]*RATIO[x]*Zeta[3] - 54*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     54*G[1, 0, x]*RATIO[x]*Zeta[3] + 54*G[1, 1, x]*RATIO[x]*Zeta[3] - 
     5*Pi^2*RATIO[x^2]*Zeta[3] - 18*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 
     18*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 18*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 
     18*G[1, 1, x]*RATIO[x^2]*Zeta[3] - (404*Zeta[3]^2)/3 + 
     (404*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/3 + Log[mu2/s]^3*
      (9359/108 + ((407*I)/9)*Pi - (311*Pi^2)/54 + ((4*I)/3)*Pi^3 + 
       (203*G[0, x])/3 + ((112*I)/3)*Pi*G[0, x] - 7*Pi^2*G[0, x] - 
       (448*G[1, x])/9 - ((209*I)/9)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
       (160*G[0, 0, x])/3 + (32*I)*Pi*G[0, 0, x] - (412*G[0, 1, x])/9 - 
       (22*I)*Pi*G[0, 1, x] - (412*G[1, 0, x])/9 - (22*I)*Pi*G[1, 0, x] + 
       (65*G[1, 1, x])/3 + (6*I)*Pi*G[1, 1, x] + 48*G[0, 0, 0, x] - 
       48*G[0, 0, 1, x] - 48*G[0, 1, 0, x] + 30*G[0, 1, 1, x] - 
       48*G[1, 0, 0, x] + 30*G[1, 0, 1, x] + 30*G[1, 1, 0, x] + 
       (((23*I)/9)*Pi*G[1, x] + 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + (23*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(-9359/108 - ((128*I)/3)*Pi + (419*Pi^2)/54 - 
         ((4*I)/3)*Pi^3 - (203*G[0, x])/3 - ((106*I)/3)*Pi*G[0, x] + 
         7*Pi^2*G[0, x] + (157*G[1, x])/3 + ((214*I)/9)*Pi*G[1, x] + 
         (4*Pi^2*G[1, x])/3 - (160*G[0, 0, x])/3 - (32*I)*Pi*G[0, 0, x] + 
         (430*G[0, 1, x])/9 + (24*I)*Pi*G[0, 1, x] + (430*G[1, 0, x])/9 + 
         (24*I)*Pi*G[1, 0, x] - (172*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 
         48*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 48*G[0, 1, 0, x] - 
         28*G[0, 1, 1, x] + 48*G[1, 0, 0, x] - 28*G[1, 0, 1, x] - 
         28*G[1, 1, 0, x] - 10*Zeta[3]) + 10*Zeta[3]) + 
     Log[mu2/s]^2*(429473/1296 + ((4207*I)/18)*Pi - (727*Pi^2)/18 - 
       ((29*I)/18)*Pi^3 - (137*Pi^4)/120 + (4537*G[0, x])/18 + 
       ((437*I)/3)*Pi*G[0, x] - (175*Pi^2*G[0, x])/18 + I*Pi^3*G[0, x] - 
       (10019*G[1, x])/36 - ((317*I)/2)*Pi*G[1, x] + (71*Pi^2*G[1, x])/6 - 
       ((7*I)/3)*Pi^3*G[1, x] + (478*G[0, 0, x])/3 + (12*I)*Pi*G[0, 0, x] - 
       (14*Pi^2*G[0, 0, x])/3 - (650*G[0, 1, x])/3 - (89*I)*Pi*G[0, 1, x] + 
       (38*Pi^2*G[0, 1, x])/3 - (650*G[1, 0, x])/3 - 
       ((233*I)/3)*Pi*G[1, 0, x] + (40*Pi^2*G[1, 0, x])/3 + 
       (415*G[1, 1, x])/2 + ((293*I)/3)*Pi*G[1, 1, x] - 
       (29*Pi^2*G[1, 1, x])/3 - (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - (422*G[0, 0, 1, x])/3 - 
       (82*I)*Pi*G[0, 0, 1, x] - (422*G[0, 1, 0, x])/3 - 
       (82*I)*Pi*G[0, 1, 0, x] + 189*G[0, 1, 1, x] + 
       (106*I)*Pi*G[0, 1, 1, x] - 142*G[1, 0, 0, x] - 
       (78*I)*Pi*G[1, 0, 0, x] + (605*G[1, 0, 1, x])/3 + 
       (106*I)*Pi*G[1, 0, 1, x] + (605*G[1, 1, 0, x])/3 + 
       (102*I)*Pi*G[1, 1, 0, x] - 169*G[1, 1, 1, x] - 
       (86*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 128*G[0, 0, 0, 1, x] - 
       128*G[0, 0, 1, 0, x] + 190*G[0, 0, 1, 1, x] - 136*G[0, 1, 0, 0, x] + 
       198*G[0, 1, 0, 1, x] + 198*G[0, 1, 1, 0, x] - 182*G[0, 1, 1, 1, x] - 
       140*G[1, 0, 0, 0, x] + 206*G[1, 0, 0, 1, x] + 206*G[1, 0, 1, 0, x] - 
       190*G[1, 0, 1, 1, x] + 210*G[1, 1, 0, 0, x] - 198*G[1, 1, 0, 1, x] - 
       198*G[1, 1, 1, 0, x] + 112*G[1, 1, 1, 1, x] + 
       (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
         12*G[1, 1, x])*RATIO[x] - (544*Zeta[3])/9 - (2*I)*Pi*Zeta[3] - 
       30*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        (((229*I)/6)*Pi*G[1, x] - (136*Pi^2*G[1, x])/9 + 
         ((85*I)/3)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] + 
         ((91*I)/3)*Pi*G[1, 0, x] - (32*Pi^2*G[1, 0, x])/3 + 
         (229*G[1, 1, x])/6 - ((89*I)/3)*Pi*G[1, 1, x] + 
         (34*Pi^2*G[1, 1, x])/3 + (18*I)*Pi*G[0, 0, 1, x] + 
         (22*I)*Pi*G[0, 1, 0, x] + (85*G[0, 1, 1, x])/3 - 
         (18*I)*Pi*G[0, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, x] + 
         (91*G[1, 0, 1, x])/3 - (18*I)*Pi*G[1, 0, 1, x] + 
         (91*G[1, 1, 0, x])/3 - (18*I)*Pi*G[1, 1, 0, x] - 
         (203*G[1, 1, 1, x])/3 + (10*I)*Pi*G[1, 1, 1, x] + 
         18*G[0, 0, 1, 1, x] + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
         46*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
         42*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 42*G[1, 1, 0, 1, x] - 
         42*G[1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, x] + 4*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-429473/1296 - ((1850*I)/9)*Pi + (431*Pi^2)/18 + 
         ((29*I)/18)*Pi^3 + (137*Pi^4)/120 - (4537*G[0, x])/18 - 
         ((334*I)/3)*Pi*G[0, x] - (17*Pi^2*G[0, x])/18 - I*Pi^3*G[0, x] + 
         (11033*G[1, x])/36 + (176*I)*Pi*G[1, x] - (401*Pi^2*G[1, x])/18 + 
         ((7*I)/3)*Pi^3*G[1, x] - (478*G[0, 0, x])/3 + (6*I)*Pi*G[0, 0, x] + 
         (14*Pi^2*G[0, 0, x])/3 + 251*G[0, 1, x] + ((322*I)/3)*Pi*
          G[0, 1, x] - (74*Pi^2*G[0, 1, x])/3 + 251*G[1, 0, x] + 
         (106*I)*Pi*G[1, 0, x] - 24*Pi^2*G[1, 0, x] - 232*G[1, 1, x] - 
         ((376*I)/3)*Pi*G[1, 1, x] + 21*Pi^2*G[1, 1, x] + 
         (22*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
         (476*G[0, 0, 1, x])/3 + (100*I)*Pi*G[0, 0, 1, x] + 
         (476*G[0, 1, 0, x])/3 + (104*I)*Pi*G[0, 1, 0, x] - 
         (584*G[0, 1, 1, x])/3 - (124*I)*Pi*G[0, 1, 1, x] + 
         160*G[1, 0, 0, x] + (96*I)*Pi*G[1, 0, 0, x] - (592*G[1, 0, 1, x])/
          3 - (124*I)*Pi*G[1, 0, 1, x] - (592*G[1, 1, 0, x])/3 - 
         (120*I)*Pi*G[1, 1, 0, x] + (388*G[1, 1, 1, x])/3 + 
         (96*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 
         128*G[0, 0, 0, 1, x] + 128*G[0, 0, 1, 0, x] - 172*G[0, 0, 1, 1, x] + 
         136*G[0, 1, 0, 0, x] - 176*G[0, 1, 0, 1, x] - 176*G[0, 1, 1, 0, x] + 
         136*G[0, 1, 1, 1, x] + 140*G[1, 0, 0, 0, x] - 188*G[1, 0, 0, 1, x] - 
         188*G[1, 0, 1, 0, x] + 148*G[1, 0, 1, 1, x] - 192*G[1, 1, 0, 0, x] + 
         156*G[1, 1, 0, 1, x] + 156*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
         (580*Zeta[3])/9 + (2*I)*Pi*Zeta[3] + 30*G[0, x]*Zeta[3] + 
         10*G[1, x]*Zeta[3])) - (517*Zeta[5])/9 + (310*I)*Pi*Zeta[5] + 
     408*G[0, x]*Zeta[5] - 339*G[1, x]*Zeta[5] - 
     (842*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - (310*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[5] - 408*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     188*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 151*G[1, x]*RATIO[x^(-1)]*
      Zeta[5] + 180*RATIO[x]*Zeta[5] - 60*RATIO[x^2]*Zeta[5] + 
     Log[mu2/s]*(7955/12 + ((82817*I)/162)*Pi - (45767*Pi^2)/648 - 
       ((395*I)/18)*Pi^3 + (905*Pi^4)/54 + ((89*I)/90)*Pi^5 + 
       (270299*G[0, x])/648 + ((5918*I)/27)*Pi*G[0, x] - 
       (394*Pi^2*G[0, x])/9 - ((427*I)/9)*Pi^3*G[0, x] + 
       (211*Pi^4*G[0, x])/20 - (46063*G[1, x])/81 - ((11128*I)/27)*Pi*
        G[1, x] + (911*Pi^2*G[1, x])/18 - ((10*I)/3)*Pi^3*G[1, x] - 
       (41*Pi^4*G[1, x])/18 + (1454*G[0, 0, x])/27 + (46*I)*Pi*G[0, 0, x] - 
       48*Pi^2*G[0, 0, x] - ((184*I)/3)*Pi^3*G[0, 0, x] - 
       (3049*G[0, 1, x])/9 - ((674*I)/3)*Pi*G[0, 1, x] + 
       (134*Pi^2*G[0, 1, x])/9 + (15*I)*Pi^3*G[0, 1, x] - 
       (3049*G[1, 0, x])/9 - ((638*I)/3)*Pi*G[1, 0, x] - 
       (82*Pi^2*G[1, 0, x])/9 + (15*I)*Pi^3*G[1, 0, x] + 
       (26095*G[1, 1, x])/54 + ((946*I)/3)*Pi*G[1, 1, x] + 
       (104*Pi^2*G[1, 1, x])/9 + (13*I)*Pi^3*G[1, 1, x] - 34*G[0, 0, 0, x] - 
       ((296*I)/3)*Pi*G[0, 0, 0, x] - 144*Pi^2*G[0, 0, 0, x] - 
       (716*G[0, 0, 1, x])/3 - ((116*I)/3)*Pi*G[0, 0, 1, x] + 
       (236*Pi^2*G[0, 0, 1, x])/3 - (716*G[0, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, x] + (196*Pi^2*G[0, 1, 0, x])/3 + 
       (1342*G[0, 1, 1, x])/3 + ((460*I)/3)*Pi*G[0, 1, 1, x] - 
       (137*Pi^2*G[0, 1, 1, x])/3 - (728*G[1, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 0, x] + 60*Pi^2*G[1, 0, 0, x] + 
       (1390*G[1, 0, 1, x])/3 + (226*I)*Pi*G[1, 0, 1, x] - 
       (161*Pi^2*G[1, 0, 1, x])/3 + (1390*G[1, 1, 0, x])/3 + 
       ((400*I)/3)*Pi*G[1, 1, 0, x] - (89*Pi^2*G[1, 1, 0, x])/3 - 
       563*G[1, 1, 1, x] - (312*I)*Pi*G[1, 1, 1, x] + 42*Pi^2*G[1, 1, 1, x] - 
       (680*G[0, 0, 0, 0, x])/3 - (16*I)*Pi*G[0, 0, 0, 0, x] + 
       (428*G[0, 0, 0, 1, x])/3 - (36*I)*Pi*G[0, 0, 0, 1, x] + 
       (428*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] + 
       100*G[0, 0, 1, 1, x] + (104*I)*Pi*G[0, 0, 1, 1, x] + 
       116*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, 0, x] + 
       (544*G[0, 1, 0, 1, x])/3 + (156*I)*Pi*G[0, 1, 0, 1, x] + 
       (544*G[0, 1, 1, 0, x])/3 + (80*I)*Pi*G[0, 1, 1, 0, x] - 
       406*G[0, 1, 1, 1, x] - (236*I)*Pi*G[0, 1, 1, 1, x] - 
       (100*G[1, 0, 0, 0, x])/3 - (60*I)*Pi*G[1, 0, 0, 0, x] + 
       (928*G[1, 0, 0, 1, x])/3 + (256*I)*Pi*G[1, 0, 0, 1, x] + 
       (928*G[1, 0, 1, 0, x])/3 + (180*I)*Pi*G[1, 0, 1, 0, x] - 
       (1460*G[1, 0, 1, 1, x])/3 - (336*I)*Pi*G[1, 0, 1, 1, x] + 
       324*G[1, 1, 0, 0, x] + (152*I)*Pi*G[1, 1, 0, 0, x] - 
       594*G[1, 1, 0, 1, x] - (364*I)*Pi*G[1, 1, 0, 1, x] - 
       594*G[1, 1, 1, 0, x] - (284*I)*Pi*G[1, 1, 1, 0, x] + 
       620*G[1, 1, 1, 1, x] + (392*I)*Pi*G[1, 1, 1, 1, x] - 
       560*G[0, 0, 0, 0, 0, x] + 568*G[0, 0, 0, 0, 1, x] + 
       568*G[0, 0, 0, 1, 0, x] - 348*G[0, 0, 0, 1, 1, x] + 
       536*G[0, 0, 1, 0, 0, x] - 252*G[0, 0, 1, 0, 1, x] - 
       252*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] + 
       408*G[0, 1, 0, 0, 0, x] - 116*G[0, 1, 0, 0, 1, x] - 
       116*G[0, 1, 0, 1, 0, x] - 124*G[0, 1, 0, 1, 1, x] - 
       92*G[0, 1, 1, 0, 0, x] - 224*G[0, 1, 1, 0, 1, x] - 
       224*G[0, 1, 1, 1, 0, x] + 352*G[0, 1, 1, 1, 1, x] + 
       120*G[1, 0, 0, 0, 0, x] + 100*G[1, 0, 0, 0, 1, x] + 
       100*G[1, 0, 0, 1, 0, x] - 256*G[1, 0, 0, 1, 1, x] + 
       124*G[1, 0, 1, 0, 0, x] - 356*G[1, 0, 1, 0, 1, x] - 
       356*G[1, 0, 1, 1, 0, x] + 400*G[1, 0, 1, 1, 1, x] + 
       212*G[1, 1, 0, 0, 0, x] - 480*G[1, 1, 0, 0, 1, x] - 
       480*G[1, 1, 0, 1, 0, x] + 512*G[1, 1, 0, 1, 1, x] - 
       496*G[1, 1, 1, 0, 0, x] + 608*G[1, 1, 1, 0, 1, x] + 
       608*G[1, 1, 1, 1, 0, x] - 440*G[1, 1, 1, 1, 1, x] + 
       (-40*Pi^2 - (16*I)*Pi^3 - 28*Pi^2*G[0, x] + 24*Pi^2*G[1, x] - 
         80*G[0, 0, x] - (32*I)*Pi*G[0, 0, x] + 80*G[0, 1, x] + 
         (32*I)*Pi*G[0, 1, x] + 80*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - 
         80*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] - 168*G[0, 0, 0, x] + 
         160*G[0, 0, 1, x] + 160*G[0, 1, 0, x] - 152*G[0, 1, 1, x] + 
         160*G[1, 0, 0, x] - 152*G[1, 0, 1, x] - 152*G[1, 1, 0, x] + 
         144*G[1, 1, 1, x])*RATIO[x] - (1522*Zeta[3])/3 - 
       ((62*I)/9)*Pi*Zeta[3] - 23*Pi^2*Zeta[3] - (1250*G[0, x]*Zeta[3])/9 + 
       (40*I)*Pi*G[0, x]*Zeta[3] + (782*G[1, x]*Zeta[3])/9 - 
       (50*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
       8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 58*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((6263*I)/27)*Pi*G[1, x] - (217*Pi^2*G[1, x])/3 - 
         ((80*I)/9)*Pi^3*G[1, x] + Pi^4*G[1, x] + ((598*I)/3)*Pi*G[0, 1, x] - 
         (422*Pi^2*G[0, 1, x])/9 - ((37*I)/3)*Pi^3*G[0, 1, x] + 
         ((484*I)/3)*Pi*G[1, 0, x] - (86*Pi^2*G[1, 0, x])/9 - 
         ((13*I)/3)*Pi^3*G[1, 0, x] + (6263*G[1, 1, x])/27 - 
         ((832*I)/3)*Pi*G[1, 1, x] + (655*Pi^2*G[1, 1, x])/9 + 
         ((35*I)/3)*Pi^3*G[1, 1, x] + (52*I)*Pi*G[0, 0, 1, x] - 
         32*Pi^2*G[0, 0, 1, x] + (80*I)*Pi*G[0, 1, 0, x] - 
         24*Pi^2*G[0, 1, 0, x] + (598*G[0, 1, 1, x])/3 - 
         ((356*I)/3)*Pi*G[0, 1, 1, x] + (161*Pi^2*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + 16*Pi^2*G[1, 0, 0, x] + 
         (484*G[1, 0, 1, x])/3 - ((242*I)/3)*Pi*G[1, 0, 1, x] + 
         31*Pi^2*G[1, 0, 1, x] + (484*G[1, 1, 0, x])/3 - 
         ((380*I)/3)*Pi*G[1, 1, 0, x] + (73*Pi^2*G[1, 1, 0, x])/3 - 
         515*G[1, 1, 1, x] + ((272*I)/3)*Pi*G[1, 1, 1, x] - 
         50*Pi^2*G[1, 1, 1, x] - (60*I)*Pi*G[0, 0, 0, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, 0, x] + 52*G[0, 0, 1, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, x] + 
         80*G[0, 1, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 1, x] + 
         80*G[0, 1, 1, 0, x] - (56*I)*Pi*G[0, 1, 1, 0, x] - 
         (766*G[0, 1, 1, 1, x])/3 - (28*I)*Pi*G[0, 1, 1, 1, x] - 
         (60*I)*Pi*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] + 
         (48*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         (28*I)*Pi*G[1, 0, 1, 0, x] - (412*G[1, 0, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
         (40*I)*Pi*G[1, 1, 0, 0, x] - (550*G[1, 1, 0, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - (550*G[1, 1, 1, 0, x])/3 + 
         (52*I)*Pi*G[1, 1, 1, 0, x] + (1228*G[1, 1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, 1, x] - 60*G[0, 0, 0, 1, 1, x] + 
         20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] + 
         20*G[0, 1, 1, 0, 0, x] - 120*G[0, 1, 1, 0, 1, x] - 
         120*G[0, 1, 1, 1, 0, x] + 184*G[0, 1, 1, 1, 1, x] - 
         60*G[1, 0, 0, 0, 1, x] - 60*G[1, 0, 0, 1, 0, x] + 
         72*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         64*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
         88*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         152*G[1, 1, 1, 0, 1, x] + 152*G[1, 1, 1, 1, 0, x] - 
         200*G[1, 1, 1, 1, 1, x] - 98*G[1, x]*Zeta[3] - 
         (14*I)*Pi*G[1, x]*Zeta[3] - 60*G[0, 1, x]*Zeta[3] - 
         60*G[1, 0, x]*Zeta[3] + 78*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-7955/12 - ((57227*I)/162)*Pi - (4561*Pi^2)/648 + 
         ((91*I)/18)*Pi^3 - (851*Pi^4)/54 - ((89*I)/90)*Pi^5 - 
         (270299*G[0, x])/648 - ((1454*I)/27)*Pi*G[0, x] - 
         (52*Pi^2*G[0, x])/9 + ((388*I)/9)*Pi^3*G[0, x] - 
         (211*Pi^4*G[0, x])/20 + (58858*G[1, x])/81 + ((3700*I)/9)*Pi*
          G[1, x] - (823*Pi^2*G[1, x])/18 - ((47*I)/9)*Pi^3*G[1, x] + 
         (59*Pi^4*G[1, x])/18 - (1454*G[0, 0, x])/27 + (30*I)*Pi*G[0, 0, x] + 
         64*Pi^2*G[0, 0, x] + ((184*I)/3)*Pi^3*G[0, 0, x] + 
         (4537*G[0, 1, x])/9 + ((680*I)/3)*Pi*G[0, 1, x] - 
         (409*Pi^2*G[0, 1, x])/9 - ((82*I)/3)*Pi^3*G[0, 1, x] + 
         (4537*G[1, 0, x])/9 + ((668*I)/3)*Pi*G[1, 0, x] - 
         (37*Pi^2*G[1, 0, x])/9 - ((58*I)/3)*Pi^3*G[1, 0, x] - 
         (12707*G[1, 1, x])/18 - (448*I)*Pi*G[1, 1, x] + 
         (383*Pi^2*G[1, 1, x])/9 - ((4*I)/3)*Pi^3*G[1, 1, x] + 
         34*G[0, 0, 0, x] + ((116*I)/3)*Pi*G[0, 0, 0, x] + 
         144*Pi^2*G[0, 0, 0, x] + (944*G[0, 0, 1, x])/3 + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] - (332*Pi^2*G[0, 0, 1, x])/3 + 
         (944*G[0, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 0, x] - 
         (268*Pi^2*G[0, 1, 0, x])/3 - 590*G[0, 1, 1, x] - 
         (180*I)*Pi*G[0, 1, 1, x] + (298*Pi^2*G[0, 1, 1, x])/3 + 
         (956*G[1, 0, 0, x])/3 - (12*I)*Pi*G[1, 0, 0, x] - 
         44*Pi^2*G[1, 0, 0, x] - 598*G[1, 0, 1, x] - ((680*I)/3)*Pi*
          G[1, 0, 1, x] + (254*Pi^2*G[1, 0, 1, x])/3 - 598*G[1, 1, 0, x] - 
         (212*I)*Pi*G[1, 1, 0, x] + 54*Pi^2*G[1, 1, 0, x] + 
         614*G[1, 1, 1, x] + ((1076*I)/3)*Pi*G[1, 1, 1, x] - 
         92*Pi^2*G[1, 1, 1, x] + (680*G[0, 0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 0, x] - (608*G[0, 0, 0, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, 1, x] - (608*G[0, 0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, 1, 0, x] - 112*G[0, 0, 1, 1, x] - 
         (80*I)*Pi*G[0, 0, 1, 1, x] - 176*G[0, 1, 0, 0, x] - 
         (388*G[0, 1, 0, 1, x])/3 - (136*I)*Pi*G[0, 1, 0, 1, x] - 
         (388*G[0, 1, 1, 0, x])/3 - (136*I)*Pi*G[0, 1, 1, 0, x] + 
         (1016*G[0, 1, 1, 1, x])/3 + (208*I)*Pi*G[0, 1, 1, 1, x] - 
         (80*G[1, 0, 0, 0, x])/3 - (916*G[1, 0, 0, 1, x])/3 - 
         (208*I)*Pi*G[1, 0, 0, 1, x] - (916*G[1, 0, 1, 0, x])/3 - 
         (208*I)*Pi*G[1, 0, 1, 0, x] + (1420*G[1, 0, 1, 1, x])/3 + 
         (312*I)*Pi*G[1, 0, 1, 1, x] - 320*G[1, 1, 0, 0, x] - 
         (192*I)*Pi*G[1, 1, 0, 0, x] + (1508*G[1, 1, 0, 1, x])/3 + 
         (352*I)*Pi*G[1, 1, 0, 1, x] + (1508*G[1, 1, 1, 0, x])/3 + 
         (336*I)*Pi*G[1, 1, 1, 0, x] - (1208*G[1, 1, 1, 1, x])/3 - 
         (336*I)*Pi*G[1, 1, 1, 1, x] + 560*G[0, 0, 0, 0, 0, x] - 
         568*G[0, 0, 0, 0, 1, x] - 568*G[0, 0, 0, 1, 0, x] + 
         288*G[0, 0, 0, 1, 1, x] - 536*G[0, 0, 1, 0, 0, x] + 
         272*G[0, 0, 1, 0, 1, x] + 272*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] - 408*G[0, 1, 0, 0, 0, x] + 
         136*G[0, 1, 0, 0, 1, x] + 136*G[0, 1, 0, 1, 0, x] + 
         80*G[0, 1, 0, 1, 1, x] + 112*G[0, 1, 1, 0, 0, x] + 
         104*G[0, 1, 1, 0, 1, x] + 104*G[0, 1, 1, 1, 0, x] - 
         168*G[0, 1, 1, 1, 1, x] - 120*G[1, 0, 0, 0, 0, x] - 
         160*G[1, 0, 0, 0, 1, x] - 160*G[1, 0, 0, 1, 0, x] + 
         328*G[1, 0, 0, 1, 1, x] - 184*G[1, 0, 1, 0, 0, x] + 
         352*G[1, 0, 1, 0, 1, x] + 352*G[1, 0, 1, 1, 0, x] - 
         336*G[1, 0, 1, 1, 1, x] - 272*G[1, 1, 0, 0, 0, x] + 
         464*G[1, 1, 0, 0, 1, x] + 464*G[1, 1, 0, 1, 0, x] - 
         424*G[1, 1, 0, 1, 1, x] + 480*G[1, 1, 1, 0, 0, x] - 
         456*G[1, 1, 1, 0, 1, x] - 456*G[1, 1, 1, 1, 0, x] + 
         240*G[1, 1, 1, 1, 1, x] + (1228*Zeta[3])/3 - ((64*I)/9)*Pi*Zeta[3] + 
         23*Pi^2*Zeta[3] + (710*G[0, x]*Zeta[3])/9 - (40*I)*Pi*G[0, x]*
          Zeta[3] - (1322*G[1, x]*Zeta[3])/9 + (36*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 52*G[0, 1, x]*Zeta[3] - 
         52*G[1, 0, x]*Zeta[3] + 20*G[1, 1, x]*Zeta[3] - 120*Zeta[5]) + 
       120*Zeta[5]))/Nc^2 + 
   Nf*((-28767799/52488 - ((301231*I)/1458)*Pi + (151745*Pi^2)/4374 + 
       ((13123*I)/486)*Pi^3 - (3991*Pi^4)/2430 - ((26*I)/27)*Pi^5 - 
       (60629*G[0, x])/729 - ((2488*I)/27)*Pi*G[0, x] + 
       (5993*Pi^2*G[0, x])/243 + (2*I)*Pi^3*G[0, x] - 
       (139*Pi^4*G[0, x])/135 + (1053827*G[1, x])/2916 + 
       ((20011*I)/108)*Pi*G[1, x] + (12599*Pi^2*G[1, x])/486 - 
       ((55*I)/54)*Pi^3*G[1, x] + (157*Pi^4*G[1, x])/90 + (94*G[0, 0, x])/3 + 
       (62*I)*Pi*G[0, 0, x] + (232*Pi^2*G[0, 0, x])/9 + 
       ((20*I)/9)*Pi^3*G[0, 0, x] + (4034*G[0, 1, x])/81 + 
       ((1928*I)/27)*Pi*G[0, 1, x] - (232*Pi^2*G[0, 1, x])/9 - 
       ((70*I)/9)*Pi^3*G[0, 1, x] + (4034*G[1, 0, x])/81 - 
       ((586*I)/27)*Pi*G[1, 0, x] - (52*Pi^2*G[1, 0, x])/3 - 
       ((76*I)/9)*Pi^3*G[1, 0, x] - (59441*G[1, 1, x])/324 - 
       ((3152*I)/27)*Pi*G[1, 1, x] - (193*Pi^2*G[1, 1, x])/6 - 
       ((14*I)/3)*Pi^3*G[1, 1, x] + (524*G[0, 0, 0, x])/9 - 
       ((112*I)/3)*Pi*G[0, 0, 0, x] - (124*Pi^2*G[0, 0, 0, x])/9 + 
       (74*G[0, 0, 1, x])/3 + ((80*I)/3)*Pi*G[0, 0, 1, x] - 
       (88*Pi^2*G[0, 0, 1, x])/3 + (74*G[0, 1, 0, x])/3 + 
       (44*I)*Pi*G[0, 1, 0, x] - (52*Pi^2*G[0, 1, 0, x])/3 - 
       (3106*G[0, 1, 1, x])/27 - ((232*I)/3)*Pi*G[0, 1, 1, x] + 
       (26*Pi^2*G[0, 1, 1, x])/3 + (248*G[1, 0, 0, x])/9 + 
       ((40*I)/3)*Pi*G[1, 0, 0, x] - (212*Pi^2*G[1, 0, 0, x])/9 - 
       (5698*G[1, 0, 1, x])/27 - ((592*I)/9)*Pi*G[1, 0, 1, x] + 
       (160*Pi^2*G[1, 0, 1, x])/9 - (5698*G[1, 1, 0, x])/27 - 
       (44*I)*Pi*G[1, 1, 0, x] + (68*Pi^2*G[1, 1, 0, x])/9 + 
       (971*G[1, 1, 1, x])/3 + ((1100*I)/9)*Pi*G[1, 1, 1, x] + 
       (136*Pi^2*G[1, 1, 1, x])/9 + (152*G[0, 0, 0, 0, x])/3 + 
       ((64*I)/3)*Pi*G[0, 0, 0, 0, x] - (352*G[0, 0, 0, 1, x])/3 - 
       ((56*I)/3)*Pi*G[0, 0, 0, 1, x] - (352*G[0, 0, 1, 0, x])/3 - 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + (220*G[0, 0, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + (124*G[0, 1, 0, 1, x])/3 + 
       ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (124*G[0, 1, 1, 0, x])/3 - 
       ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + (332*G[0, 1, 1, 1, x])/9 + 
       ((80*I)/3)*Pi*G[0, 1, 1, 1, x] - (152*G[1, 0, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
       ((88*I)/3)*Pi*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + (1444*G[1, 0, 1, 1, x])/9 + 
       ((208*I)/3)*Pi*G[1, 0, 1, 1, x] - 84*G[1, 1, 0, 0, x] - 
       ((40*I)/3)*Pi*G[1, 1, 0, 0, x] + (2180*G[1, 1, 0, 1, x])/9 + 
       ((236*I)/3)*Pi*G[1, 1, 0, 1, x] + (2180*G[1, 1, 1, 0, x])/9 + 
       ((136*I)/3)*Pi*G[1, 1, 1, 0, x] - (1058*G[1, 1, 1, 1, x])/3 - 
       ((388*I)/3)*Pi*G[1, 1, 1, 1, x] - 96*G[0, 0, 0, 0, 0, x] + 
       (112*G[0, 0, 0, 0, 1, x])/3 + (112*G[0, 0, 0, 1, 0, x])/3 + 
       (88*G[0, 0, 0, 1, 1, x])/3 + (80*G[0, 0, 1, 0, 0, x])/3 + 
       56*G[0, 0, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 0, x] - 
       (224*G[0, 0, 1, 1, 1, x])/3 - 8*G[0, 1, 0, 0, 0, x] + 
       (136*G[0, 1, 0, 0, 1, x])/3 + (136*G[0, 1, 0, 1, 0, x])/3 - 
       (32*G[0, 1, 0, 1, 1, x])/3 + (64*G[0, 1, 1, 0, 0, x])/3 - 
       64*G[0, 1, 1, 1, 1, x] - (200*G[1, 0, 0, 0, 0, x])/3 + 
       (232*G[1, 0, 0, 0, 1, x])/3 + (232*G[1, 0, 0, 1, 0, x])/3 - 
       32*G[1, 0, 0, 1, 1, x] + 64*G[1, 0, 1, 0, 0, x] - 
       (172*G[1, 0, 1, 1, 1, x])/3 + (56*G[1, 1, 0, 0, 0, x])/3 + 
       56*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] - 
       140*G[1, 1, 0, 1, 1, x] + (280*G[1, 1, 1, 0, 0, x])/3 - 
       (632*G[1, 1, 1, 0, 1, x])/3 - (632*G[1, 1, 1, 1, 0, x])/3 + 
       228*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*
        (10/9 - (10*RATIO[(1 - x)^(-1)])/9) + (28767799*RATIO[(1 - x)^(-1)])/
        52488 + ((240329*I)/2916)*Pi*RATIO[(1 - x)^(-1)] + 
       (144553*Pi^2*RATIO[(1 - x)^(-1)])/4374 - ((4568*I)/243)*Pi^3*
        RATIO[(1 - x)^(-1)] + (1133*Pi^4*RATIO[(1 - x)^(-1)])/486 + 
       ((26*I)/27)*Pi^5*RATIO[(1 - x)^(-1)] + 
       (60629*G[0, x]*RATIO[(1 - x)^(-1)])/729 - ((118*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)] - (6155*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 - 
       ((26*I)/9)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
       (139*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 - 
       (353990*G[1, x]*RATIO[(1 - x)^(-1)])/729 - ((20189*I)/162)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] - (5809*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/243 + 
       ((73*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
       (19*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/18 - 
       (118*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((62*I)/3)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] - (224*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((20*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (14036*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((128*I)/3)*Pi*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] + (304*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((122*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (14036*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 - ((124*I)/9)*Pi*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] + (134*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((68*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (34891*G[1, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((1198*I)/9)*Pi*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] + (40*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((2*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (524*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((88*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (124*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (50*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((88*I)/3)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + (224*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        9 + (50*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((140*I)/3)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (124*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (1342*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((232*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (170*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (236*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + (12*I)*Pi*G[1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (220*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
        9 + (1988*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((200*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (56*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (1988*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (40*I)*Pi*G[1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - (76*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1118*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((1256*I)/9)*Pi*
        G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (62*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (152*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((64*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (328*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (328*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       76*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (212*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((112*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (164*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((32*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (164*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (224*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (128*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((16*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (148*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (148*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((56*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (1532*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (64*I)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (2048*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (72*I)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (2048*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (48*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       272*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((400*I)/3)*Pi*
        G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 96*G[0, 0, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (112*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        3 - (112*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       32*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (80*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (160*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (160*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       8*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 32*G[0, 1, 0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 32*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       40*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 16*G[0, 1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 16*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       24*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (200*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (256*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (256*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (184*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (80*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (424*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       96*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 192*G[1, 1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 192*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       160*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]^4*(10/3 + ((22*I)/9)*Pi - (28*G[1, x])/9 + 
         (-10/3 - ((22*I)/9)*Pi + (28*G[1, x])/9)*RATIO[(1 - x)^(-1)]) - 
       ((81061*I)/324)*Pi*G[1, x]*RATIO[x^(-1)] + 
       (1091*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + ((83*I)/54)*Pi^3*G[1, x]*
        RATIO[x^(-1)] + (31*Pi^4*G[1, x]*RATIO[x^(-1)])/45 - 
       ((1372*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
       (248*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + ((52*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[x^(-1)] - ((1282*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
       (34*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - ((8*I)/9)*Pi^3*G[1, 0, x]*
        RATIO[x^(-1)] - (81061*G[1, 1, x]*RATIO[x^(-1)])/324 + 
       ((4258*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
       (527*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - (4*I)*Pi^3*G[1, 1, x]*
        RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
       (40*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - (24*I)*Pi*G[0, 1, 0, x]*
        RATIO[x^(-1)] - (32*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
       (1372*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((32*I)/3)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] - (92*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
       (20*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
       (8*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - 
       (1282*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((56*I)/9)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] - (8*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
       (1282*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((100*I)/3)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] - (8*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
       (889*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - (60*I)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] + (74*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
       ((8*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 24*G[0, 0, 1, 1, x]*
        RATIO[x^(-1)] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
       ((40*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
       24*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] - ((32*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
       (208*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((8*I)/3)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (8*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
       20*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*
        RATIO[x^(-1)] + 20*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (8*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (152*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + ((16*I)/3)*Pi*
        G[1, 0, 1, 1, x]*RATIO[x^(-1)] + (68*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/
        3 - ((40*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
       (124*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((20*I)/3)*Pi*
        G[1, 1, 0, 1, x]*RATIO[x^(-1)] + (124*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/
        3 - ((8*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       202*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + (4*I)*Pi*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] - (8*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (8*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (8*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 16*G[0, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] + (40*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (40*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (56*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 16*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] + 16*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       40*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 8*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] - 8*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (40*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (8*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (8*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (8*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (4*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 8*G[1, 1, 0, 0, 0, x]*
        RATIO[x^(-1)] - (40*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (4*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (8*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (56*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (56*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 68*G[1, 1, 1, 1, 1, x]*
        RATIO[x^(-1)] + Log[mu2/s]^3*(-164/9 - ((46*I)/27)*Pi - 
         (28*Pi^2)/27 - (484*G[0, x])/27 - (8*I)*Pi*G[0, x] + 
         (26*G[1, x])/9 - ((2*I)/9)*Pi*G[1, x] - 16*G[0, 0, x] + 
         8*G[0, 1, x] + 8*G[1, 0, x] + (38*G[1, 1, x])/9 + 
         (164/9 + ((88*I)/27)*Pi + (28*Pi^2)/27 + (484*G[0, x])/27 + 
           (8*I)*Pi*G[0, x] - (4*G[1, x])/3 + ((16*I)/9)*Pi*G[1, x] + 
           16*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] - (8*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*
          RATIO[x^(-1)]) + ((8*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + 
       (8*G[0, 0, x])/(-1 + RATIO[x])^2 + (128*Pi^2*RATIO[x])/3 - 
       (86*Pi^2*G[0, x]*RATIO[x])/9 - (124*Pi^2*G[1, x]*RATIO[x])/9 + 
       (256*G[0, 0, x]*RATIO[x])/3 - (256*G[0, 1, x]*RATIO[x])/3 - 
       (256*G[1, 0, x]*RATIO[x])/3 + (256*G[1, 1, x]*RATIO[x])/3 - 
       (128*G[0, 0, 0, x]*RATIO[x])/3 + (32*G[0, 0, 1, x]*RATIO[x])/3 + 
       (32*G[0, 1, 0, x]*RATIO[x])/3 + (64*G[0, 1, 1, x]*RATIO[x])/3 - 
       4*G[1, 0, 0, x]*RATIO[x] + 36*G[1, 0, 1, x]*RATIO[x] + 
       36*G[1, 1, 0, x]*RATIO[x] - 68*G[1, 1, 1, x]*RATIO[x] - 
       (104*Zeta[3])/27 + (50*I)*Pi*Zeta[3] - (230*Pi^2*Zeta[3])/9 + 
       (100*G[0, x]*Zeta[3])/3 + ((184*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (686*G[1, x]*Zeta[3])/27 + ((250*I)/9)*Pi*G[1, x]*Zeta[3] + 
       96*G[0, 0, x]*Zeta[3] - (76*G[0, 1, x]*Zeta[3])/3 + 
       4*G[1, 0, x]*Zeta[3] - (538*G[1, 1, x]*Zeta[3])/9 + 
       (356*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - ((328*I)/9)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (230*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 - 36*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - ((184*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] - (788*G[1, x]*RATIO[(1 - x)^(-1)]*
         Zeta[3])/27 - ((128*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       96*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       20*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (20*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
       56*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 12*G[1, x]*RATIO[x^(-1)]*
        Zeta[3] + ((122*I)/9)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
       (16*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
       (8*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
       (34*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (44*RATIO[x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(-13504/81 - ((532*I)/9)*Pi - 7*Pi^2 - ((23*I)/9)*Pi^3 - 
         98*G[0, x] - ((80*I)/3)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 + 
         (842*G[1, x])/9 + ((229*I)/9)*Pi*G[1, x] + (25*Pi^2*G[1, x])/9 - 
         40*G[0, 0, x] + (604*G[0, 1, x])/9 + (16*I)*Pi*G[0, 1, x] + 
         (604*G[1, 0, x])/9 + ((52*I)/3)*Pi*G[1, 0, x] - (151*G[1, 1, x])/3 - 
         ((40*I)/3)*Pi*G[1, 1, x] + 48*G[0, 0, 1, x] + 48*G[0, 1, 0, x] - 
         56*G[0, 1, 1, x] + 48*G[1, 0, 0, x] - (164*G[1, 0, 1, x])/3 - 
         (164*G[1, 1, 0, x])/3 + (86*G[1, 1, 1, x])/3 + 
         ((-5*I)*Pi*G[1, x] - (4*Pi^2*G[1, x])/9 - ((20*I)/3)*Pi*G[0, 1, x] - 
           ((20*I)/3)*Pi*G[1, 0, x] - 5*G[1, 1, x] + ((16*I)/3)*Pi*
            G[1, 1, x] - (20*G[0, 1, 1, x])/3 - (20*G[1, 0, 1, x])/3 - 
           (20*G[1, 1, 0, x])/3 + (22*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(13504/81 + ((487*I)/9)*Pi + (59*Pi^2)/9 + 
           ((23*I)/9)*Pi^3 + 98*G[0, x] + (20*I)*Pi*G[0, x] + 
           (22*Pi^2*G[0, x])/9 - (887*G[1, x])/9 - ((268*I)/9)*Pi*G[1, x] - 
           (29*Pi^2*G[1, x])/9 + 40*G[0, 0, x] - (664*G[0, 1, x])/9 - 
           ((68*I)/3)*Pi*G[0, 1, x] - (664*G[1, 0, x])/9 - 
           (24*I)*Pi*G[1, 0, x] + 48*G[1, 1, x] + ((56*I)/3)*Pi*G[1, 1, x] - 
           48*G[0, 0, 1, x] - 48*G[0, 1, 0, x] + (148*G[0, 1, 1, x])/3 - 
           48*G[1, 0, 0, x] + 48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - 
           (64*G[1, 1, 1, x])/3 - (16*Zeta[3])/9) + (16*Zeta[3])/9) + 
       Log[mu2/s]*(-1413773/2916 - ((30419*I)/162)*Pi - (2059*Pi^2)/243 + 
         ((59*I)/9)*Pi^3 - (283*Pi^4)/270 - (14036*G[0, x])/81 - 
         ((496*I)/9)*Pi*G[0, x] + 10*Pi^2*G[0, x] + ((68*I)/9)*Pi^3*G[0, x] + 
         (5741*G[1, x])/18 + ((3227*I)/27)*Pi*G[1, x] + (205*Pi^2*G[1, x])/
          9 + ((32*I)/9)*Pi^3*G[1, x] - (188*G[0, 0, x])/9 + 
         (20*I)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 + 
         (1456*G[0, 1, x])/9 + ((148*I)/3)*Pi*G[0, 1, x] + 
         (1456*G[1, 0, x])/9 + (20*I)*Pi*G[1, 0, x] - (6193*G[1, 1, x])/27 - 
         ((632*I)/9)*Pi*G[1, 1, x] - (124*Pi^2*G[1, 1, x])/9 + 
         (88*G[0, 0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, 0, x] + 
         (212*G[0, 0, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, x] + 
         (212*G[0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 0, x] - 
         (1400*G[0, 1, 1, x])/9 - ((136*I)/3)*Pi*G[0, 1, 1, x] + 
         88*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - (1820*G[1, 0, 1, x])/9 - 
         ((172*I)/3)*Pi*G[1, 0, 1, x] - (1820*G[1, 1, 0, x])/9 - 
         ((104*I)/3)*Pi*G[1, 1, 0, x] + (698*G[1, 1, 1, x])/3 + 
         ((220*I)/3)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 
         (256*G[0, 0, 0, 1, x])/3 - (256*G[0, 0, 1, 0, x])/3 + 
         (40*G[0, 0, 1, 1, x])/3 - (184*G[0, 1, 0, 0, x])/3 - 
         24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + (272*G[0, 1, 1, 1, x])/
          3 - (40*G[1, 0, 0, 0, x])/3 - (224*G[1, 0, 0, 1, x])/3 - 
         (224*G[1, 0, 1, 0, x])/3 + (380*G[1, 0, 1, 1, x])/3 - 
         88*G[1, 1, 0, 0, x] + (488*G[1, 1, 0, 1, x])/3 + 
         (488*G[1, 1, 1, 0, x])/3 - (440*G[1, 1, 1, 1, x])/3 + 
         (16*Pi^2 + 32*G[0, 0, x] - 32*G[0, 1, x] - 32*G[1, 0, x] + 
           32*G[1, 1, x])*RATIO[x] + (124*Zeta[3])/27 - 
         ((296*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/3 + 
         (344*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(1413773/2916 + 
           ((20189*I)/162)*Pi + (5893*Pi^2)/243 - ((53*I)/9)*Pi^3 + 
           (283*Pi^4)/270 + (14036*G[0, x])/81 + ((76*I)/9)*Pi*G[0, x] - 
           (74*Pi^2*G[0, x])/9 - ((68*I)/9)*Pi^3*G[0, x] - 
           (20633*G[1, x])/54 - ((362*I)/3)*Pi*G[1, x] - (119*Pi^2*G[1, x])/
            9 - ((26*I)/9)*Pi^3*G[1, x] + (188*G[0, 0, x])/9 - 
           (12*I)*Pi*G[0, 0, x] - (80*Pi^2*G[0, 0, x])/3 - 
           (1876*G[0, 1, x])/9 - ((160*I)/3)*Pi*G[0, 1, x] + 
           (88*Pi^2*G[0, 1, x])/9 - (1876*G[1, 0, x])/9 - 
           (40*I)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/9 + 
           (2564*G[1, 1, x])/9 + ((896*I)/9)*Pi*G[1, 1, x] + 
           (20*Pi^2*G[1, 1, x])/3 - (88*G[0, 0, 0, x])/3 + 
           ((16*I)/3)*Pi*G[0, 0, 0, x] - (188*G[0, 0, 1, x])/3 - 
           (16*I)*Pi*G[0, 0, 1, x] - (188*G[0, 1, 0, x])/3 - 
           ((56*I)/3)*Pi*G[0, 1, 0, x] + (1412*G[0, 1, 1, x])/9 + 
           ((152*I)/3)*Pi*G[0, 1, 1, x] - 80*G[1, 0, 0, x] + 
           (1688*G[1, 0, 1, x])/9 + ((176*I)/3)*Pi*G[1, 0, 1, x] + 
           (1688*G[1, 1, 0, x])/9 + (48*I)*Pi*G[1, 1, 0, x] - 
           184*G[1, 1, 1, x] - ((256*I)/3)*Pi*G[1, 1, 1, x] - 
           80*G[0, 0, 0, 0, x] + (256*G[0, 0, 0, 1, x])/3 + 
           (256*G[0, 0, 1, 0, x])/3 - (16*G[0, 0, 1, 1, x])/3 + 
           (184*G[0, 1, 0, 0, x])/3 + 16*G[0, 1, 0, 1, x] + 
           16*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] + (40*G[1, 0, 0, 0, x])/
            3 + (248*G[1, 0, 0, 1, x])/3 + (248*G[1, 0, 1, 0, x])/3 - 
           120*G[1, 0, 1, 1, x] + 96*G[1, 1, 0, 0, x] - 
           144*G[1, 1, 0, 1, x] - 144*G[1, 1, 1, 0, x] + 
           (304*G[1, 1, 1, 1, x])/3 + (200*Zeta[3])/27 + ((296*I)/9)*Pi*
            Zeta[3] + (116*G[0, x]*Zeta[3])/3 - (236*G[1, x]*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((-2461*I)/27)*Pi*G[1, x] + (70*Pi^2*G[1, x])/9 + 
           ((2*I)/3)*Pi^3*G[1, x] - ((104*I)/3)*Pi*G[0, 1, x] + 
           (88*Pi^2*G[0, 1, x])/9 - ((92*I)/3)*Pi*G[1, 0, x] + 
           (16*Pi^2*G[1, 0, x])/9 - (2461*G[1, 1, x])/27 + 
           (60*I)*Pi*G[1, 1, x] - (64*Pi^2*G[1, 1, x])/9 + 
           (8*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, x] - 
           (104*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
           (8*I)*Pi*G[1, 0, 0, x] - (92*G[1, 0, 1, x])/3 + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - (92*G[1, 1, 0, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, 0, x] + (302*G[1, 1, 1, x])/3 - 
           (12*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + (80*G[0, 1, 1, 1, x])/
            3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
           (20*G[1, 0, 1, 1, x])/3 + 8*G[1, 1, 0, 0, x] + 
           (56*G[1, 1, 0, 1, x])/3 + (56*G[1, 1, 1, 0, x])/3 - 
           (136*G[1, 1, 1, 1, x])/3 + 12*G[1, x]*Zeta[3])) + 
       (272*Zeta[5])/9 - (272*RATIO[(1 - x)^(-1)]*Zeta[5])/9)/Nc + 
     Nc*(-22674005/52488 - (1518005*Pi^2)/17496 - ((275*I)/18)*Pi^3 - 
       (2413*Pi^4)/810 - ((10*I)/27)*Pi^5 - (217001*G[0, x])/2916 + 
       ((1640*I)/27)*Pi*G[0, x] + (13658*Pi^2*G[0, x])/243 + 
       ((56*I)/9)*Pi^3*G[0, x] + (188*Pi^4*G[0, x])/135 + 
       (534323*G[1, x])/1944 - ((1640*I)/27)*Pi*G[1, x] + 
       (1007*Pi^2*G[1, x])/9 + ((10*I)/3)*Pi^3*G[1, x] + 
       (209*Pi^4*G[1, x])/108 + ((7*I)/90)*Pi^5*G[1, x] - 26*G[0, 0, x] - 
       ((142*I)/3)*Pi*G[0, 0, x] - 26*Pi^2*G[0, 0, x] - 
       ((32*I)/9)*Pi^3*G[0, 0, x] + (34241*G[0, 1, x])/162 + 
       ((1015*I)/27)*Pi*G[0, 1, x] - (97*Pi^2*G[0, 1, x])/3 + 
       ((14*I)/9)*Pi^3*G[0, 1, x] + (34241*G[1, 0, x])/162 + 
       ((1078*I)/27)*Pi*G[1, 0, x] - 25*Pi^2*G[1, 0, x] + 
       ((2*I)/3)*Pi^3*G[1, 0, x] - (63661*G[1, 1, x])/162 - 
       ((815*I)/27)*Pi*G[1, 1, x] - (310*Pi^2*G[1, 1, x])/9 + 
       ((8*I)/9)*Pi^3*G[1, 1, x] - (22*Pi^4*G[1, 1, x])/45 + 
       (542*G[0, 0, 0, x])/9 + ((100*I)/3)*Pi*G[0, 0, 0, x] + 
       (70*Pi^2*G[0, 0, 0, x])/9 - (932*G[0, 0, 1, x])/9 - 
       ((92*I)/3)*Pi*G[0, 0, 1, x] + (154*Pi^2*G[0, 0, 1, x])/9 - 
       (932*G[0, 1, 0, x])/9 - ((136*I)/3)*Pi*G[0, 1, 0, x] + 
       (46*Pi^2*G[0, 1, 0, x])/9 - (5*G[0, 1, 1, x])/9 + 
       (48*I)*Pi*G[0, 1, 1, x] - (146*Pi^2*G[0, 1, 1, x])/9 + 
       (524*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] + 
       (32*Pi^2*G[1, 0, 0, x])/9 - (2488*G[1, 0, 1, x])/9 + 
       (24*I)*Pi*G[1, 0, 1, x] - (160*Pi^2*G[1, 0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] - (2488*G[1, 1, 0, x])/9 + 
       (20*I)*Pi*G[1, 1, 0, x] - (116*Pi^2*G[1, 1, 0, x])/9 + 
       (3785*G[1, 1, 1, x])/9 - ((124*I)/3)*Pi*G[1, 1, 1, x] + 
       (32*Pi^2*G[1, 1, 1, x])/3 - ((2*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (140*G[0, 0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (164*G[0, 0, 0, 1, x])/3 + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       (164*G[0, 0, 1, 0, x])/3 + ((28*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       44*G[0, 0, 1, 1, x] - (160*G[0, 1, 0, 0, x])/3 + 
       ((44*I)/3)*Pi*G[0, 1, 0, 0, x] + (148*G[0, 1, 0, 1, x])/3 + 
       (148*G[0, 1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (16*G[0, 1, 1, 1, x])/9 - ((44*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       72*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
       20*G[1, 0, 0, 1, x] - ((44*I)/3)*Pi*G[1, 0, 0, 1, x] + 
       20*G[1, 0, 1, 0, x] + ((44*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (728*G[1, 0, 1, 1, x])/9 - (4*I)*Pi*G[1, 0, 1, 1, x] + 
       (4*Pi^2*G[1, 0, 1, 1, x])/3 - (112*G[1, 1, 0, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + (1208*G[1, 1, 0, 1, x])/9 + 
       (8*Pi^2*G[1, 1, 0, 1, x])/3 + (1208*G[1, 1, 1, 0, x])/9 - 
       ((56*I)/3)*Pi*G[1, 1, 1, 0, x] - (2648*G[1, 1, 1, 1, x])/9 + 
       ((64*I)/3)*Pi*G[1, 1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, 1, x] + 
       16*G[0, 0, 0, 0, 0, x] - (80*G[0, 0, 0, 0, 1, x])/3 - 
       (80*G[0, 0, 0, 1, 0, x])/3 + 20*G[0, 0, 0, 1, 1, x] + 
       (16*G[0, 0, 1, 0, 0, x])/3 - (44*G[0, 0, 1, 0, 1, x])/3 - 
       (44*G[0, 0, 1, 1, 0, x])/3 + (160*G[0, 0, 1, 1, 1, x])/3 + 
       (32*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, 1, 0, x])/3 + (56*G[0, 1, 0, 1, 1, x])/3 - 
       (28*G[0, 1, 1, 0, 0, x])/3 + (80*G[0, 1, 1, 0, 1, x])/3 + 
       (80*G[0, 1, 1, 1, 0, x])/3 - (172*G[0, 1, 1, 1, 1, x])/3 - 
       (32*G[1, 0, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
       (20*G[1, 0, 1, 0, 0, x])/3 + (68*G[1, 0, 1, 0, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] + (68*G[1, 0, 1, 1, 0, x])/3 - 
       32*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (44*G[1, 1, 0, 0, 0, x])/3 + 24*G[1, 1, 0, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       4*G[1, 1, 1, 0, 0, x] - (20*G[1, 1, 1, 0, 1, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 0, 1, x] - (20*G[1, 1, 1, 1, 0, x])/3 + 
       (44*G[1, 1, 1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-5/9 + (5*RATIO[(1 - x)^(-1)])/9) + 
       (22674005*RATIO[(1 - x)^(-1)])/52488 - (4*I)*Pi*RATIO[(1 - x)^(-1)] + 
       (670421*Pi^2*RATIO[(1 - x)^(-1)])/17496 + ((101*I)/9)*Pi^3*
        RATIO[(1 - x)^(-1)] + (1069*Pi^4*RATIO[(1 - x)^(-1)])/810 + 
       ((29*I)/135)*Pi^5*RATIO[(1 - x)^(-1)] + 
       (217001*G[0, x]*RATIO[(1 - x)^(-1)])/2916 + (34*I)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)] - (7556*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 - 
       (6*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
       (188*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 - 
       (542099*G[1, x]*RATIO[(1 - x)^(-1)])/1944 - 
       (314*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/9 - ((74*I)/9)*Pi^3*G[1, x]*
        RATIO[(1 - x)^(-1)] - (77*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/60 + 
       34*G[0, 0, x]*RATIO[(1 - x)^(-1)] + ((62*I)/3)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] + (46*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((32*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (20189*G[0, 1, x]*RATIO[(1 - x)^(-1)])/162 - ((554*I)/27)*Pi*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] + Pi^2*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] - ((52*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] - (20189*G[1, 0, x]*RATIO[(1 - x)^(-1)])/162 + 
       ((148*I)/27)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (11*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((4*I)/9)*Pi^3*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] + (39769*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 - 
       ((224*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (196*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((32*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (542*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((88*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (70*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (692*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((88*I)/3)*Pi*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (134*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (692*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((140*I)/3)*Pi*
        G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (404*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
       ((140*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (56*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (4*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (12*I)*Pi*G[1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (32*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (3146*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
       ((44*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (134*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (3146*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
       ((40*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       14*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (2200*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + (40*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - (22*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (140*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((56*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (152*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((32*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (152*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((32*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (128*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       12*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((64*I)/3)*Pi*
        G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (64*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (64*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (584*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((64*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       12*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - 24*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       24*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - ((56*I)/3)*Pi*
        G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (332*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((104*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (536*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((112*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (536*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (16*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (1712*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (64*I)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       16*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (80*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (80*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (136*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (32*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       8*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 8*G[0, 1, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - 24*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (56*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (256*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (32*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       8*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 8*G[1, 0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - 32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       8*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (64*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (64*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (200*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (136*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (280*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^4*(2 + (22*G[0, x])/9 + G[1, x]/3 + 
         (-2 - (22*G[0, x])/9 - G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(473/27 + (10*Pi^2)/9 - (88*G[0, x])/27 + 
         ((8*I)/3)*Pi*G[0, x] - (128*G[1, x])/27 - ((8*I)/3)*Pi*G[1, x] - 
         (64*G[0, 1, x])/9 - (64*G[1, 0, x])/9 + (28*G[1, 1, x])/9 + 
         (-473/27 - (10*Pi^2)/9 + (88*G[0, x])/27 - ((8*I)/3)*Pi*G[0, x] + 
           (128*G[1, x])/27 + ((8*I)/3)*Pi*G[1, x] + (64*G[0, 1, x])/9 + 
           (64*G[1, 0, x])/9 - (28*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)]) + 
       ((220*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - 10*Pi^2*G[1, x]*RATIO[x^(-1)] - 
       ((17*I)/18)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
       (224*Pi^4*G[1, x]*RATIO[x^(-1)])/135 - ((7*I)/45)*Pi^5*G[1, x]*
        RATIO[x^(-1)] + ((974*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
       (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 - ((26*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[x^(-1)] + ((1154*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
       (38*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 + ((2*I)/9)*Pi^3*G[1, 0, x]*
        RATIO[x^(-1)] + (220*G[1, 1, x]*RATIO[x^(-1)])/3 - 
       ((2488*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
       (517*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 + ((28*I)/9)*Pi^3*G[1, 1, x]*
        RATIO[x^(-1)] + (44*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/45 - 
       (12*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + 
       (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + (12*I)*Pi*G[0, 1, 0, x]*
        RATIO[x^(-1)] + (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + 
       (974*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - ((16*I)/3)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] + (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
       (16*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
       (32*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 + 
       (1154*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((23*I)/3)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] - (242*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
       ((4*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
       (1154*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - (4*I)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] - (182*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
       (1394*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((53*I)/3)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] - (94*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       ((4*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
       ((4*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 12*G[0, 0, 1, 1, x]*
        RATIO[x^(-1)] + ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       ((20*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
       12*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 12*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] + ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
       (104*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x^(-1)] + (4*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
       16*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + (4*I)*Pi*G[1, 0, 0, 1, x]*
        RATIO[x^(-1)] - 16*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (4*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (7*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - ((4*I)/3)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x^(-1)] - (8*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (304*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + ((16*I)/3)*Pi*
        G[1, 1, 0, 0, x]*RATIO[x^(-1)] - (380*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/
        3 - ((8*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (16*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (380*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((8*I)/3)*Pi*G[1, 1, 1, 0, x]*
        RATIO[x^(-1)] + (613*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 8*Pi^2*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] + (4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (4*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 8*G[0, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (20*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 8*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] - 8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
       20*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 4*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] + 4*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
       4*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       (196*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
       (196*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (8*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
       (196*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (184*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (8*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 60*G[1, 1, 0, 0, 0, x]*
        RATIO[x^(-1)] + (64*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
       (64*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (88*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (32*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 44*G[1, 1, 1, 0, 0, x]*
        RATIO[x^(-1)] + (284*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (40*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
       (284*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (548*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (40*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 8*G[1, 0, 1, 0, 1, 1, x]*
        RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
       32*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 32*G[1, 1, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] + 40*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
       40*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - ((8*I)*Pi*G[0, x])/
        (-1 + RATIO[x])^2 - (8*G[0, 0, x])/(-1 + RATIO[x])^2 + 
       (160*Pi^2*RATIO[x])/3 + (22*Pi^4*RATIO[x])/15 - 
       (26*Pi^2*G[0, x]*RATIO[x])/3 - (40*Pi^2*G[1, x]*RATIO[x])/3 + 
       (320*G[0, 0, x]*RATIO[x])/3 - (320*G[0, 1, x]*RATIO[x])/3 - 
       8*Pi^2*G[0, 1, x]*RATIO[x] - (320*G[1, 0, x]*RATIO[x])/3 + 
       (320*G[1, 1, x]*RATIO[x])/3 + 8*Pi^2*G[1, 1, x]*RATIO[x] - 
       32*G[0, 0, 0, x]*RATIO[x] + 8*G[0, 0, 1, x]*RATIO[x] - 
       (48*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 8*G[0, 1, 0, x]*RATIO[x] + 
       16*G[0, 1, 1, x]*RATIO[x] + (48*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
       12*G[1, 0, 0, x]*RATIO[x] + 36*G[1, 0, 1, x]*RATIO[x] + 
       (48*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 36*G[1, 1, 0, x]*RATIO[x] - 
       60*G[1, 1, 1, x]*RATIO[x] - (48*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
       48*G[0, 0, 1, 1, x]*RATIO[x] + 48*G[0, 1, 1, 1, x]*RATIO[x] + 
       48*G[1, 0, 1, 1, x]*RATIO[x] - 48*G[1, 1, 1, 1, x]*RATIO[x] - 
       (21616*Zeta[3])/81 - (20*I)*Pi*Zeta[3] - (187*Pi^2*Zeta[3])/9 + 
       (568*G[0, x]*Zeta[3])/9 - ((16*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (4168*G[1, x]*Zeta[3])/27 + ((92*I)/3)*Pi*G[1, x]*Zeta[3] + 
       4*Pi^2*G[1, x]*Zeta[3] - 16*G[0, 0, x]*Zeta[3] + 
       (128*G[0, 1, x]*Zeta[3])/9 + (368*G[1, 0, x]*Zeta[3])/9 - 
       (584*G[1, 1, x]*Zeta[3])/9 - (16*I)*Pi*G[1, 1, x]*Zeta[3] - 
       12*G[1, 0, 1, x]*Zeta[3] + 12*G[1, 1, 1, x]*Zeta[3] + 
       (14677*RATIO[(1 - x)^(-1)]*Zeta[3])/81 + ((32*I)/3)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (115*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 - (904*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       ((16*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (604*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
       (8*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       16*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       (112*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (416*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (260*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (377*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((28*I)/3)*Pi*G[1, x]*
        RATIO[x^(-1)]*Zeta[3] - 8*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
       (8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
       (112*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 148*G[1, 1, x]*
        RATIO[x^(-1)]*Zeta[3] + (32*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
       24*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 24*G[1, 1, 1, x]*
        RATIO[x^(-1)]*Zeta[3] + 20*RATIO[x]*Zeta[3] + 
       (48*I)*Pi*RATIO[x]*Zeta[3] + Log[mu2/s]^2*(203/108 - (59*Pi^2)/9 - 
         (487*G[0, x])/9 + (10*I)*Pi*G[0, x] - 3*Pi^2*G[0, x] + 
         (14*G[1, x])/9 - (10*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
         (178*G[0, 1, x])/9 - ((14*I)/3)*Pi*G[0, 1, x] + (178*G[1, 0, x])/9 - 
         ((14*I)/3)*Pi*G[1, 0, x] - (140*G[1, 1, x])/9 + 
         ((28*I)/3)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + 
         (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (46*G[0, 1, 1, x])/3 + 
         (50*G[1, 0, 1, x])/3 + (50*G[1, 1, 0, x])/3 - (50*G[1, 1, 1, x])/3 + 
         (((10*I)/3)*Pi*G[0, 1, x] + ((10*I)/3)*Pi*G[1, 0, x] - 
           ((20*I)/3)*Pi*G[1, 1, x] + (10*G[0, 1, 1, x])/3 + 
           (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - 10*G[1, 1, 1, x])*
          RATIO[x^(-1)] - (74*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          (-203/108 + (59*Pi^2)/9 + (487*G[0, x])/9 - ((20*I)/3)*Pi*G[0, x] + 
           3*Pi^2*G[0, x] - (14*G[1, x])/9 + ((20*I)/3)*Pi*G[1, x] + 
           Pi^2*G[1, x] - (148*G[0, 1, x])/9 + (8*I)*Pi*G[0, 1, x] - 
           (148*G[1, 0, x])/9 + (8*I)*Pi*G[1, 0, x] + (80*G[1, 1, x])/9 - 
           (16*I)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
           (4*G[0, 1, 0, x])/3 - 12*G[0, 1, 1, x] - (40*G[1, 0, 1, x])/3 - 
           (40*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/3 + (74*Zeta[3])/9)) + 
       Log[mu2/s]*(-1168967/5832 - (10850*Pi^2)/243 - ((20*I)/3)*Pi^3 - 
         (121*Pi^4)/108 - (20189*G[0, x])/162 + ((796*I)/27)*Pi*G[0, x] + 
         (145*Pi^2*G[0, x])/9 - ((4*I)/9)*Pi^3*G[0, x] + (9790*G[1, x])/81 - 
         ((796*I)/27)*Pi*G[1, x] + (95*Pi^2*G[1, x])/3 + 
         ((10*I)/9)*Pi^3*G[1, x] - 4*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] - 
         (20*Pi^2*G[0, 0, x])/3 + (3826*G[0, 1, x])/27 - 
         ((4*I)/3)*Pi*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/9 + 
         (3826*G[1, 0, x])/27 + ((20*I)/3)*Pi*G[1, 0, x] + 
         (70*Pi^2*G[1, 0, x])/9 - (4706*G[1, 1, x])/27 + 
         ((32*I)/3)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/9 + 
         (76*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         (124*G[0, 0, 1, x])/3 - ((52*I)/3)*Pi*G[0, 0, 1, x] - 
         (124*G[0, 1, 0, x])/3 - ((44*I)/3)*Pi*G[0, 1, 0, x] + 
         (4*G[0, 1, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, 1, x] + 
         44*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - (692*G[1, 0, 1, x])/9 + 
         (24*I)*Pi*G[1, 0, 1, x] - (692*G[1, 1, 0, x])/9 + 
         ((40*I)/3)*Pi*G[1, 1, 0, x] + (356*G[1, 1, 1, x])/3 - 
         (36*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + (56*G[0, 0, 0, 1, x])/
          3 + (56*G[0, 0, 1, 0, x])/3 - (116*G[0, 0, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 0, x])/3 - 20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
         16*G[0, 1, 1, 1, x] + (32*G[1, 0, 0, 0, x])/3 - 
         (44*G[1, 0, 0, 1, x])/3 - (44*G[1, 0, 1, 0, x])/3 + 
         (16*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 0, x] + (40*G[1, 1, 1, 1, x])/3 + 
         (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
           24*G[1, 1, x])*RATIO[x] - (4000*Zeta[3])/27 + (8*I)*Pi*Zeta[3] - 
         (128*G[0, x]*Zeta[3])/9 + (92*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*((20*I)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 - 
           ((2*I)/3)*Pi^3*G[1, x] + ((52*I)/3)*Pi*G[0, 1, x] - 
           (44*Pi^2*G[0, 1, x])/9 + ((64*I)/3)*Pi*G[1, 0, x] + 
           (52*Pi^2*G[1, 0, x])/9 + 20*G[1, 1, x] - ((116*I)/3)*Pi*
            G[1, 1, x] + (190*Pi^2*G[1, 1, x])/9 - (4*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, x] + (52*G[0, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           (64*G[1, 0, 1, x])/3 - ((8*I)/3)*Pi*G[1, 0, 1, x] + 
           (64*G[1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           60*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - (40*G[0, 1, 1, 1, x])/
            3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           (16*G[1, 0, 1, 1, x])/3 + 44*G[1, 1, 0, 0, x] - 
           (160*G[1, 1, 0, 1, x])/3 - (160*G[1, 1, 1, 0, x])/3 + 
           (256*G[1, 1, 1, 1, x])/3 - 40*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(1168967/5832 + (8096*Pi^2)/243 + (6*I)*Pi^3 + 
           (121*Pi^4)/108 + (20189*G[0, x])/162 - ((4*I)/27)*Pi*G[0, x] - 
           (31*Pi^2*G[0, x])/3 + ((4*I)/9)*Pi^3*G[0, x] - (9790*G[1, x])/81 + 
           ((112*I)/27)*Pi*G[1, x] - (157*Pi^2*G[1, x])/9 - 
           ((16*I)/9)*Pi^3*G[1, x] + 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
           (20*Pi^2*G[0, 0, x])/3 - (3034*G[0, 1, x])/27 + 
           ((4*I)/3)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 - 
           (3034*G[1, 0, x])/27 + ((40*I)/3)*Pi*G[1, 0, x] - 
           10*Pi^2*G[1, 0, x] + (3230*G[1, 1, x])/27 - ((80*I)/3)*Pi*
            G[1, 1, x] + (8*Pi^2*G[1, 1, x])/3 - (76*G[0, 0, 0, x])/3 - 
           (8*I)*Pi*G[0, 0, 0, x] + (112*G[0, 0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[0, 0, 1, x] + (112*G[0, 1, 0, x])/3 + 
           ((56*I)/3)*Pi*G[0, 1, 0, x] - (28*G[0, 1, 1, x])/9 - 
           ((88*I)/3)*Pi*G[0, 1, 1, x] + (416*G[1, 0, 1, x])/9 - 
           ((80*I)/3)*Pi*G[1, 0, 1, x] + (416*G[1, 1, 0, x])/9 - 
           (16*I)*Pi*G[1, 1, 0, x] - (272*G[1, 1, 1, x])/3 + 
           (48*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
           (56*G[0, 0, 0, 1, x])/3 - (56*G[0, 0, 1, 0, x])/3 + 
           (104*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 0, x])/3 + 
           24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - (88*G[0, 1, 1, 1, x])/
            3 - (32*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 1, x])/3 + 
           (32*G[1, 0, 1, 0, x])/3 - (32*G[1, 0, 1, 1, x])/3 + 
           (32*G[1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 0, x])/3 + 
           24*G[1, 1, 1, 1, x] + (2920*Zeta[3])/27 - (8*I)*Pi*Zeta[3] + 
           (128*G[0, x]*Zeta[3])/9 - (68*G[1, x]*Zeta[3])/3)) + 
       (224*Zeta[5])/9 + 30*G[1, x]*Zeta[5] - 
       (764*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - 60*G[1, x]*RATIO[x^(-1)]*
        Zeta[5]) + (-145/972 - ((9607*I)/162)*Pi + (5969*Pi^2)/1944 - 
       ((1861*I)/162)*Pi^3 - (4607*Pi^4)/2430 + ((4*I)/135)*Pi^5 - 
       (91*G[0, x])/4 - ((200*I)/27)*Pi*G[0, x] + (271*Pi^2*G[0, x])/81 + 
       ((56*I)/9)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/45 + (34277*G[1, x])/648 + 
       ((19367*I)/324)*Pi*G[1, x] - (9527*Pi^2*G[1, x])/162 - 
       ((271*I)/18)*Pi^3*G[1, x] - (2767*Pi^4*G[1, x])/540 - 
       ((7*I)/15)*Pi^5*G[1, x] - (68*G[0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, x] + (190*Pi^2*G[0, 0, x])/9 - 
       ((4*I)/3)*Pi^3*G[0, 0, x] + (10355*G[0, 1, x])/162 - 
       ((1588*I)/9)*Pi*G[0, 1, x] + (125*Pi^2*G[0, 1, x])/9 + 
       ((20*I)/9)*Pi^3*G[0, 1, x] + (10355*G[1, 0, x])/162 + 
       ((272*I)/9)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/3 - 
       ((70*I)/9)*Pi^3*G[1, 0, x] - (11335*G[1, 1, x])/108 + 
       ((3392*I)/27)*Pi*G[1, 1, x] - (173*Pi^2*G[1, 1, x])/18 - 
       ((32*I)/3)*Pi^3*G[1, 1, x] + (44*Pi^4*G[1, 1, x])/15 + 
       (26*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
       (22*Pi^2*G[0, 0, 0, x])/3 + (62*G[0, 0, 1, x])/27 + 
       ((104*I)/3)*Pi*G[0, 0, 1, x] - (98*Pi^2*G[0, 0, 1, x])/9 + 
       (62*G[0, 1, 0, x])/27 - ((76*I)/3)*Pi*G[0, 1, 0, x] - 
       (10*Pi^2*G[0, 1, 0, x])/9 - (6728*G[0, 1, 1, x])/27 - 
       (32*I)*Pi*G[0, 1, 1, x] + (236*Pi^2*G[0, 1, 1, x])/9 - 
       (28*G[1, 0, 0, x])/27 - ((92*I)/3)*Pi*G[1, 0, 0, x] - 
       (124*Pi^2*G[1, 0, 0, x])/9 - (1058*G[1, 0, 1, x])/27 - 
       ((112*I)/3)*Pi*G[1, 0, 1, x] + (356*Pi^2*G[1, 0, 1, x])/9 - 
       (4*I)*Pi^3*G[1, 0, 1, x] - (1058*G[1, 1, 0, x])/27 + 
       (36*I)*Pi*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 + 
       (871*G[1, 1, 1, x])/3 + ((164*I)/3)*Pi*G[1, 1, 1, x] - 
       (158*Pi^2*G[1, 1, 1, x])/3 + (4*I)*Pi^3*G[1, 1, 1, x] + 
       44*G[0, 0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       52*G[0, 0, 0, 1, x] - ((20*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       52*G[0, 0, 1, 0, x] + ((20*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       60*G[0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
       (32*G[0, 1, 0, 0, x])/3 - ((28*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (124*G[0, 1, 0, 1, x])/3 + ((152*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       (124*G[0, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       (272*G[0, 1, 1, 1, x])/3 - ((100*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, x] - ((20*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (160*G[1, 0, 0, 1, x])/3 + ((596*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (160*G[1, 0, 1, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, 0, x] + 
       (304*G[1, 0, 1, 1, x])/3 - (176*I)*Pi*G[1, 0, 1, 1, x] - 
       8*Pi^2*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
       (8*I)*Pi*G[1, 1, 0, 0, x] + (388*G[1, 1, 0, 1, x])/3 - 
       ((592*I)/3)*Pi*G[1, 1, 0, 1, x] - 16*Pi^2*G[1, 1, 0, 1, x] + 
       (388*G[1, 1, 1, 0, x])/3 + ((80*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (662*G[1, 1, 1, 1, x])/3 + ((496*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       24*Pi^2*G[1, 1, 1, 1, x] - 48*G[0, 0, 0, 0, 0, x] + 
       16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
       12*G[0, 0, 0, 1, 1, x] + (64*G[0, 0, 1, 0, 0, x])/3 + 
       20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
       (112*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 + 
       20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, x] + (68*G[0, 1, 1, 0, 0, x])/3 - 
       (80*G[0, 1, 1, 0, 1, x])/3 - (80*G[0, 1, 1, 1, 0, x])/3 - 
       (140*G[0, 1, 1, 1, 1, x])/3 - (104*G[1, 0, 0, 0, 0, x])/3 + 
       (92*G[1, 0, 0, 0, 1, x])/3 + (92*G[1, 0, 0, 1, 0, x])/3 + 
       (580*G[1, 0, 0, 1, 1, x])/3 + (52*G[1, 0, 1, 0, 0, x])/3 + 
       12*G[1, 0, 1, 0, 1, x] - (24*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] - (728*G[1, 0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] - (4*G[1, 1, 0, 0, 0, x])/3 + 
       (64*G[1, 1, 0, 0, 1, x])/3 - (96*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (64*G[1, 1, 0, 1, 0, x])/3 - (872*G[1, 1, 0, 1, 1, x])/3 + 
       (96*I)*Pi*G[1, 1, 0, 1, 1, x] + (100*G[1, 1, 1, 0, 0, x])/3 - 
       (236*G[1, 1, 1, 0, 1, x])/3 + (120*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (236*G[1, 1, 1, 1, 0, x])/3 + 348*G[1, 1, 1, 1, 1, x] - 
       (120*I)*Pi*G[1, 1, 1, 1, 1, x] - 24*G[1, 0, 1, 0, 1, 1, x] + 
       24*G[1, 0, 1, 1, 1, 1, x] - 96*G[1, 1, 0, 0, 1, 1, x] + 
       96*G[1, 1, 0, 1, 1, 1, x] + 120*G[1, 1, 1, 0, 1, 1, x] - 
       120*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^5*
        (-5/9 + (5*RATIO[(1 - x)^(-1)])/9) + (145*RATIO[(1 - x)^(-1)])/972 + 
       ((91*I)/4)*Pi*RATIO[(1 - x)^(-1)] + (17071*Pi^2*RATIO[(1 - x)^(-1)])/
        1944 + ((395*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] + 
       (14111*Pi^4*RATIO[(1 - x)^(-1)])/2430 + ((122*I)/135)*Pi^5*
        RATIO[(1 - x)^(-1)] + (91*G[0, x]*RATIO[(1 - x)^(-1)])/4 + 
       ((2*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
       (487*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 - ((98*I)/9)*Pi^3*G[0, x]*
        RATIO[(1 - x)^(-1)] + (29*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - 
       (19321*G[1, x]*RATIO[(1 - x)^(-1)])/216 - ((10475*I)/162)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] - (257*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/81 + 
       ((5*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
       (341*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/540 + 
       (50*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (12*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] - (110*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((4*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (10475*G[0, 1, x]*RATIO[(1 - x)^(-1)])/162 - ((782*I)/27)*Pi*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (67*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + ((26*I)/3)*Pi^3*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (10475*G[1, 0, x]*RATIO[(1 - x)^(-1)])/162 - ((224*I)/27)*Pi*
        G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (17*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((64*I)/9)*Pi^3*
        G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (22013*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 + ((790*I)/9)*Pi*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] - (92*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((2*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (26*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (22*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (334*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (12*I)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + (26*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (334*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
       (2*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (418*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + ((112*I)/3)*Pi*
        G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (46*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
       (44*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (790*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((92*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (70*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (790*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((80*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (10*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1414*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - (88*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + (140*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
        9 - 44*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       ((8*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       48*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((16*I)/3)*Pi*
        G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 48*G[0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - (112*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       84*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (16*I)*Pi*G[0, 1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (184*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (184*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((40*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       4*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((8*I)/3)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (68*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (68*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 80*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 88*G[1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - ((104*I)/3)*Pi*G[1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 88*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (32*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       128*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((176*I)/3)*Pi*
        G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 48*G[0, 0, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - 16*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       16*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (40*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (64*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (88*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (40*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (40*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       32*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (104*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (64*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       8*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 0, 1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (40*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        3 - (40*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (88*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (88*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (160*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       32*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (176*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (200*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^4*(-16/3 - ((22*I)/9)*Pi - (22*G[0, x])/9 + 
         (25*G[1, x])/9 + (16/3 + ((22*I)/9)*Pi + (22*G[0, x])/9 - 
           (25*G[1, x])/9)*RATIO[(1 - x)^(-1)]) + ((685*I)/324)*Pi*G[1, x]*
        RATIO[x^(-1)] - (112*Pi^2*G[1, x]*RATIO[x^(-1)])/27 - 
       ((85*I)/6)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
       (176*Pi^4*G[1, x]*RATIO[x^(-1)])/45 + ((14*I)/15)*Pi^5*G[1, x]*
        RATIO[x^(-1)] - ((1784*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
       (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + ((26*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[x^(-1)] + ((844*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
       8*Pi^2*G[1, 0, x]*RATIO[x^(-1)] - ((14*I)/3)*Pi^3*G[1, 0, x]*
        RATIO[x^(-1)] + (685*G[1, 1, x]*RATIO[x^(-1)])/324 + 
       ((2288*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
       (541*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - ((206*I)/9)*Pi^3*G[1, 1, x]*
        RATIO[x^(-1)] - (88*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/15 + 
       (12*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
       (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - (12*I)*Pi*G[0, 1, 0, x]*
        RATIO[x^(-1)] - (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
       (1784*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((16*I)/3)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] - (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
       (4*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
       (80*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
       (844*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - (94*I)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] + (286*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
       (8*I)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
       (844*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((88*I)/3)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] + (74*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
       (869*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + (70*I)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] - (118*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
       (8*I)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x]*
        RATIO[x^(-1)] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
       12*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*
        RATIO[x^(-1)] + ((20*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
       12*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] - ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
       (104*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (4*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
       4*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + ((52*I)/3)*Pi*G[1, 0, 0, 1, x]*
        RATIO[x^(-1)] + 4*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (20*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (266*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x^(-1)] + 16*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
       (220*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - (56*I)*Pi*G[1, 1, 0, 0, x]*
        RATIO[x^(-1)] - (104*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (32*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 32*Pi^2*G[1, 1, 0, 1, x]*
        RATIO[x^(-1)] - (104*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
       ((200*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 
       (128*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - (64*I)*Pi*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] - 48*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
       (4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (4*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 8*G[0, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] + (20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (20*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 8*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] + 8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       20*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] - 4*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (52*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (220*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (292*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (48*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (292*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 104*G[1, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (48*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
       4*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 56*G[1, 1, 0, 0, 1, x]*
        RATIO[x^(-1)] + (192*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
       56*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (224*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (192*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
       (68*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 76*G[1, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] - (240*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
       76*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       (308*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (240*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
       48*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 48*G[1, 0, 1, 1, 1, 1, x]*
        RATIO[x^(-1)] + 192*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       192*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 240*G[1, 1, 1, 0, 1, 1, x]*
        RATIO[x^(-1)] + 240*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
       Log[mu2/s]^3*(-707/27 - ((146*I)/9)*Pi + (70*Pi^2)/27 - 
         (44*G[0, x])/3 - ((16*I)/3)*Pi*G[0, x] + (178*G[1, x])/9 + 
         ((74*I)/9)*Pi*G[1, x] - (16*G[0, 0, x])/3 + (88*G[0, 1, x])/9 + 
         (88*G[1, 0, x])/9 - (38*G[1, 1, x])/3 + 
         (707/27 + ((44*I)/3)*Pi - (70*Pi^2)/27 + (44*G[0, x])/3 + 
           ((16*I)/3)*Pi*G[0, x] - (64*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x] + 
           (16*G[0, 0, x])/3 - (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9 + 
           (100*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)]) + 
       ((6*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (6*G[0, 0, x])/
        (-1 + RATIO[x])^2 - (31*Pi^2*RATIO[x])/3 - (12*I)*Pi^3*RATIO[x] - 
       (121*Pi^4*RATIO[x])/15 + (70*Pi^2*G[0, x]*RATIO[x])/9 + 
       (44*Pi^2*G[1, x]*RATIO[x])/9 - (62*G[0, 0, x]*RATIO[x])/3 - 
       (24*I)*Pi*G[0, 0, x]*RATIO[x] + (62*G[0, 1, x]*RATIO[x])/3 + 
       (24*I)*Pi*G[0, 1, x]*RATIO[x] + 44*Pi^2*G[0, 1, x]*RATIO[x] + 
       (62*G[1, 0, x]*RATIO[x])/3 + (24*I)*Pi*G[1, 0, x]*RATIO[x] - 
       (62*G[1, 1, x]*RATIO[x])/3 - (24*I)*Pi*G[1, 1, x]*RATIO[x] - 
       44*Pi^2*G[1, 1, x]*RATIO[x] - (32*G[0, 0, 0, x]*RATIO[x])/3 - 
       (64*G[0, 0, 1, x]*RATIO[x])/3 + (264*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
       (64*G[0, 1, 0, x]*RATIO[x])/3 + (160*G[0, 1, 1, x]*RATIO[x])/3 - 
       (264*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 36*G[1, 0, 0, x]*RATIO[x] - 
       4*G[1, 0, 1, x]*RATIO[x] - (264*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
       4*G[1, 1, 0, x]*RATIO[x] - 28*G[1, 1, 1, x]*RATIO[x] + 
       (264*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 264*G[0, 0, 1, 1, x]*RATIO[x] - 
       264*G[0, 1, 1, 1, x]*RATIO[x] - 264*G[1, 0, 1, 1, x]*RATIO[x] + 
       264*G[1, 1, 1, 1, x]*RATIO[x] + (26473*Zeta[3])/81 - 
       ((178*I)/3)*Pi*Zeta[3] + (325*Pi^2*Zeta[3])/9 - 
       (40*G[0, x]*Zeta[3])/9 + (56*I)*Pi*G[0, x]*Zeta[3] - 
       (1030*G[1, x]*Zeta[3])/9 - ((1570*I)/9)*Pi*G[1, x]*Zeta[3] - 
       24*Pi^2*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] - 
       (1340*G[0, 1, x]*Zeta[3])/9 - (188*G[1, 0, x]*Zeta[3])/9 + 
       (398*G[1, 1, x]*Zeta[3])/3 + (96*I)*Pi*G[1, 1, x]*Zeta[3] + 
       72*G[1, 0, 1, x]*Zeta[3] - 72*G[1, 1, 1, x]*Zeta[3] - 
       (6871*RATIO[(1 - x)^(-1)]*Zeta[3])/81 + ((376*I)/9)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (107*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 + (184*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (56*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       (368*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - ((100*I)/9)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] - 48*G[0, 0, x]*RATIO[(1 - x)^(-1)]*
        Zeta[3] + (20*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (116*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (116*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (782*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((158*I)/9)*Pi*G[1, x]*
        RATIO[x^(-1)]*Zeta[3] + 48*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
       (8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 16*G[1, 0, x]*RATIO[x^(-1)]*
        Zeta[3] - (1298*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - 
       (192*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 144*G[1, 0, 1, x]*
        RATIO[x^(-1)]*Zeta[3] + 144*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
       (172*RATIO[x]*Zeta[3])/3 - (264*I)*Pi*RATIO[x]*Zeta[3] + 
       Log[mu2/s]^2*(-22013/324 - ((482*I)/9)*Pi + (80*Pi^2)/9 + (I/9)*Pi^3 - 
         (395*G[0, x])/9 - ((50*I)/3)*Pi*G[0, x] + (5*Pi^2*G[0, x])/9 + 
         (620*G[1, x])/9 + (37*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
         (40*G[0, 0, x])/3 + (122*G[0, 1, x])/3 + (14*I)*Pi*G[0, 1, x] + 
         (122*G[1, 0, x])/3 + ((38*I)/3)*Pi*G[1, 0, x] - 63*G[1, 1, x] - 
         ((74*I)/3)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 + 
         (44*G[0, 0, 1, x])/3 + (44*G[0, 1, 0, x])/3 - 30*G[0, 1, 1, x] + 
         16*G[1, 0, 0, x] - (98*G[1, 0, 1, x])/3 - (98*G[1, 1, 0, x])/3 + 
         46*G[1, 1, 1, x] + (((-29*I)/3)*Pi*G[1, x] + (34*Pi^2*G[1, x])/9 - 
           ((10*I)/3)*Pi*G[0, 1, x] - ((10*I)/3)*Pi*G[1, 0, x] - 
           (29*G[1, 1, x])/3 + ((14*I)/3)*Pi*G[1, 1, x] - (10*G[0, 1, 1, x])/
            3 - (10*G[1, 0, 1, x])/3 - (10*G[1, 1, 0, x])/3 + 
           (38*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (22013/324 + ((395*I)/9)*Pi - (46*Pi^2)/9 - (I/9)*Pi^3 + 
           (395*G[0, x])/9 + ((40*I)/3)*Pi*G[0, x] - (5*Pi^2*G[0, x])/9 - 
           (707*G[1, x])/9 - (44*I)*Pi*G[1, x] + (70*Pi^2*G[1, x])/9 + 
           (40*G[0, 0, x])/3 - 44*G[0, 1, x] - ((52*I)/3)*Pi*G[0, 1, x] - 
           44*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 64*G[1, 1, x] + 
           ((88*I)/3)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 - 
           (44*G[0, 0, 1, x])/3 - (44*G[0, 1, 0, x])/3 + (80*G[0, 1, 1, x])/
            3 - 16*G[1, 0, 0, x] + (88*G[1, 0, 1, x])/3 + (88*G[1, 1, 0, x])/
            3 - (100*G[1, 1, 1, x])/3 - (58*Zeta[3])/9) + (58*Zeta[3])/9) + 
       Log[mu2/s]*(-19321/216 - ((13565*I)/162)*Pi + (931*Pi^2)/81 + 
         ((19*I)/9)*Pi^3 - (1037*Pi^4)/540 - (7883*G[0, x])/162 - 
         ((692*I)/27)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + 
         ((64*I)/9)*Pi^3*G[0, x] + (16331*G[1, x])/162 + 
         ((2233*I)/27)*Pi*G[1, x] - (64*Pi^2*G[1, x])/9 + 
         ((4*I)/3)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 + (4*I)*Pi*G[0, 0, x] + 
         12*Pi^2*G[0, 0, x] + (634*G[0, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, x] - 
         (50*Pi^2*G[0, 1, x])/9 + (634*G[1, 0, x])/9 + 
         ((80*I)/3)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/9 - 
         (3389*G[1, 1, x])/27 - ((196*I)/3)*Pi*G[1, 1, x] + 
         (40*Pi^2*G[1, 1, x])/9 + 4*G[0, 0, 0, x] + ((8*I)/3)*Pi*
          G[0, 0, 0, x] + (80*G[0, 0, 1, x])/3 + ((20*I)/3)*Pi*
          G[0, 0, 1, x] + (80*G[0, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, x] - 
         (244*G[0, 1, 1, x])/3 - ((64*I)/3)*Pi*G[0, 1, 1, x] + 
         (92*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
         (256*G[1, 0, 1, x])/3 - (36*I)*Pi*G[1, 0, 1, x] - 
         (256*G[1, 1, 0, x])/3 - ((64*I)/3)*Pi*G[1, 1, 0, x] + 
         146*G[1, 1, 1, x] + (60*I)*Pi*G[1, 1, 1, x] + (104*G[0, 0, 0, 0, x])/
          3 - (104*G[0, 0, 0, 1, x])/3 - (104*G[0, 0, 1, 0, x])/3 + 
         12*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] - (4*G[0, 1, 0, 1, x])/3 - 
         (4*G[0, 1, 1, 0, x])/3 + 40*G[0, 1, 1, 1, x] - (8*G[1, 0, 0, 0, x])/
          3 - (76*G[1, 0, 0, 1, x])/3 - (76*G[1, 0, 1, 0, x])/3 + 
         (164*G[1, 0, 1, 1, x])/3 - 28*G[1, 1, 0, 0, x] + 
         72*G[1, 1, 0, 1, x] + 72*G[1, 1, 1, 0, x] - 104*G[1, 1, 1, 1, x] + 
         (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x])*
          RATIO[x] + (548*Zeta[3])/9 - ((244*I)/9)*Pi*Zeta[3] - 
         (172*G[0, x]*Zeta[3])/9 + (64*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(19321/216 + ((7883*I)/162)*Pi + (257*Pi^2)/81 - 
           ((5*I)/9)*Pi^3 + (1037*Pi^4)/540 + (7883*G[0, x])/162 + 
           ((224*I)/27)*Pi*G[0, x] - (17*Pi^2*G[0, x])/9 - 
           ((64*I)/9)*Pi^3*G[0, x] - (22013*G[1, x])/162 - 
           ((790*I)/9)*Pi*G[1, x] + (92*Pi^2*G[1, x])/9 + 
           ((2*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 - 
           12*Pi^2*G[0, 0, x] - (790*G[0, 1, x])/9 - ((92*I)/3)*Pi*
            G[0, 1, x] + (94*Pi^2*G[0, 1, x])/9 - (790*G[1, 0, x])/9 - 
           ((80*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/9 + 
           (1414*G[1, 1, x])/9 + (88*I)*Pi*G[1, 1, x] - (140*Pi^2*G[1, 1, x])/
            9 - 4*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, x] - 
           (68*G[0, 0, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
           (68*G[0, 1, 0, x])/3 + 80*G[0, 1, 1, x] + (24*I)*Pi*
            G[0, 1, 1, x] - (80*G[1, 0, 0, x])/3 + 88*G[1, 0, 1, x] + 
           ((104*I)/3)*Pi*G[1, 0, 1, x] + 88*G[1, 1, 0, x] + 
           (32*I)*Pi*G[1, 1, 0, x] - 128*G[1, 1, 1, x] - ((176*I)/3)*Pi*
            G[1, 1, 1, x] - (104*G[0, 0, 0, 0, x])/3 + (104*G[0, 0, 0, 1, x])/
            3 + (104*G[0, 0, 1, 0, x])/3 - 8*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/3 - 
           (8*G[0, 1, 1, 0, x])/3 - (80*G[0, 1, 1, 1, x])/3 + 
           (8*G[1, 0, 0, 0, x])/3 + (88*G[1, 0, 0, 1, x])/3 + 
           (88*G[1, 0, 1, 0, x])/3 - (160*G[1, 0, 1, 1, x])/3 + 
           32*G[1, 1, 0, 0, x] - (176*G[1, 1, 0, 1, x])/3 - 
           (176*G[1, 1, 1, 0, x])/3 + (200*G[1, 1, 1, 1, x])/3 - 
           (368*Zeta[3])/9 + ((244*I)/9)*Pi*Zeta[3] + (172*G[0, x]*Zeta[3])/
            9 + (116*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
          (((-1163*I)/27)*Pi*G[1, x] + (28*Pi^2*G[1, x])/3 + 
           ((14*I)/9)*Pi^3*G[1, x] - ((52*I)/3)*Pi*G[0, 1, x] + 
           (44*Pi^2*G[0, 1, x])/9 - ((28*I)/3)*Pi*G[1, 0, x] - 
           (4*Pi^2*G[1, 0, x])/9 - (1163*G[1, 1, x])/27 + 
           ((100*I)/3)*Pi*G[1, 1, x] - (100*Pi^2*G[1, 1, x])/9 + 
           (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (52*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, x] - (28*G[1, 0, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - (28*G[1, 1, 0, x])/3 + 
           ((32*I)/3)*Pi*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/
            3 + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           (4*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] + 
           (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 - 
           (112*G[1, 1, 1, 1, x])/3 + 20*G[1, x]*Zeta[3])) + 
       (524*Zeta[5])/9 - 180*G[1, x]*Zeta[5] + 
       (2716*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 360*G[1, x]*RATIO[x^(-1)]*
        Zeta[5])/Nc^3) + (5599/48 + ((1219*I)/16)*Pi - (6853*Pi^2)/288 + 
     ((1259*I)/72)*Pi^3 + (1009*Pi^4)/72 - ((463*I)/360)*Pi^5 - 
     (27917*Pi^6)/27216 - 6*G[0, x] + ((244*I)/3)*Pi*G[0, x] + 
     (247*Pi^2*G[0, x])/18 - ((254*I)/9)*Pi^3*G[0, x] - 
     (817*Pi^4*G[0, x])/180 + ((28*I)/15)*Pi^5*G[0, x] - (45*G[1, x])/4 - 
     ((6181*I)/48)*Pi*G[1, x] - (1381*Pi^2*G[1, x])/72 - 
     ((677*I)/72)*Pi^3*G[1, x] - (181*Pi^4*G[1, x])/60 - 
     ((227*I)/120)*Pi^5*G[1, x] + G[0, 0, x] - ((22*I)/3)*Pi*G[0, 0, x] - 
     (149*Pi^2*G[0, 0, x])/6 + ((14*I)/3)*Pi^3*G[0, 0, x] + 
     (49*Pi^4*G[0, 0, x])/45 + (395*G[0, 1, x])/24 - 
     ((1135*I)/12)*Pi*G[0, 1, x] + (388*Pi^2*G[0, 1, x])/9 + 
     ((20*I)/3)*Pi^3*G[0, 1, x] - (141*Pi^4*G[0, 1, x])/20 + 
     (395*G[1, 0, x])/24 - ((74*I)/3)*Pi*G[1, 0, x] + 
     (167*Pi^2*G[1, 0, x])/18 + ((142*I)/9)*Pi^3*G[1, 0, x] - 
     (323*Pi^4*G[1, 0, x])/45 - (2357*G[1, 1, x])/48 + 
     ((1597*I)/12)*Pi*G[1, 1, x] - (113*Pi^2*G[1, 1, x])/9 - 
     ((67*I)/9)*Pi^3*G[1, 1, x] + (493*Pi^4*G[1, 1, x])/120 - 
     (37*G[0, 0, 0, x])/3 - ((67*I)/3)*Pi*G[0, 0, 0, x] - 
     (23*Pi^2*G[0, 0, 0, x])/3 + ((16*I)/3)*Pi^3*G[0, 0, 0, x] + 
     5*G[0, 0, 1, x] - (39*I)*Pi*G[0, 0, 1, x] - (31*Pi^2*G[0, 0, 1, x])/3 + 
     ((25*I)/3)*Pi^3*G[0, 0, 1, x] + 5*G[0, 1, 0, x] + I*Pi*G[0, 1, 0, x] + 
     (34*Pi^2*G[0, 1, 0, x])/3 + ((43*I)/3)*Pi^3*G[0, 1, 0, x] - 
     (511*G[0, 1, 1, x])/12 + ((130*I)/3)*Pi*G[0, 1, 1, x] - 
     (53*Pi^2*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi^3*G[0, 1, 1, x] - 
     38*G[1, 0, 0, x] - (34*I)*Pi*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] + 
     ((62*I)/3)*Pi^3*G[1, 0, 0, x] + (211*G[1, 0, 1, x])/3 + 
     ((1693*I)/12)*Pi*G[1, 0, 1, x] - (145*Pi^2*G[1, 0, 1, x])/18 - 
     ((43*I)/3)*Pi^3*G[1, 0, 1, x] + (211*G[1, 1, 0, x])/3 + 
     ((298*I)/3)*Pi*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/9 - 
     ((26*I)/3)*Pi^3*G[1, 1, 0, x] - 37*G[1, 1, 1, x] - 
     ((2081*I)/12)*Pi*G[1, 1, 1, x] + (67*Pi^2*G[1, 1, 1, x])/3 + 
     ((67*I)/6)*Pi^3*G[1, 1, 1, x] - 77*G[0, 0, 0, 0, x] + 
     (20*I)*Pi*G[0, 0, 0, 0, x] + (82*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (164*G[0, 0, 0, 1, x])/3 + (18*I)*Pi*G[0, 0, 0, 1, x] + 
     (106*Pi^2*G[0, 0, 0, 1, x])/3 + (164*G[0, 0, 1, 0, x])/3 + 
     (6*I)*Pi*G[0, 0, 1, 0, x] + 12*Pi^2*G[0, 0, 1, 0, x] - 
     (119*G[0, 0, 1, 1, x])/3 + (30*I)*Pi*G[0, 0, 1, 1, x] - 
     (71*Pi^2*G[0, 0, 1, 1, x])/3 + (362*G[0, 1, 0, 0, x])/3 + 
     ((82*I)/3)*Pi*G[0, 1, 0, 0, x] - 2*Pi^2*G[0, 1, 0, 0, x] - 
     (197*G[0, 1, 0, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, 1, x] - 
     (35*Pi^2*G[0, 1, 0, 1, x])/3 - (197*G[0, 1, 1, 0, x])/3 - 
     ((92*I)/3)*Pi*G[0, 1, 1, 0, x] - (31*Pi^2*G[0, 1, 1, 0, x])/3 - 
     13*G[0, 1, 1, 1, x] - ((65*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (8*Pi^2*G[0, 1, 1, 1, x])/3 - (134*G[1, 0, 0, 0, x])/3 + 
     ((260*I)/3)*Pi*G[1, 0, 0, 0, x] + (64*Pi^2*G[1, 0, 0, 0, x])/3 + 
     (194*G[1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 0, 1, x] - 
     (125*Pi^2*G[1, 0, 0, 1, x])/3 + (194*G[1, 0, 1, 0, x])/3 - 
     (70*I)*Pi*G[1, 0, 1, 0, x] - (17*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (475*G[1, 0, 1, 1, x])/12 - ((230*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (113*Pi^2*G[1, 0, 1, 1, x])/3 + 116*G[1, 1, 0, 0, x] - 
     ((262*I)/3)*Pi*G[1, 1, 0, 0, x] - 9*Pi^2*G[1, 1, 0, 0, x] - 
     (398*G[1, 1, 0, 1, x])/3 - ((146*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     42*Pi^2*G[1, 1, 0, 1, x] - (398*G[1, 1, 1, 0, x])/3 + 
     (36*I)*Pi*G[1, 1, 1, 0, x] - (4*Pi^2*G[1, 1, 1, 0, x])/3 + 
     (545*G[1, 1, 1, 1, x])/4 + (132*I)*Pi*G[1, 1, 1, 1, x] - 
     (145*Pi^2*G[1, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     56*G[0, 0, 0, 0, 1, x] + (44*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     56*G[0, 0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     62*G[0, 0, 0, 1, 1, x] - (52*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     20*G[0, 0, 1, 0, 0, x] - (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     38*G[0, 0, 1, 0, 1, x] - (72*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     38*G[0, 0, 1, 1, 0, x] + (40*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     30*G[0, 0, 1, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     82*G[0, 1, 0, 0, 0, x] + (52*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (236*G[0, 1, 0, 0, 1, x])/3 - (76*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (236*G[0, 1, 0, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (44*G[0, 1, 0, 1, 1, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     84*G[0, 1, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (22*G[0, 1, 1, 0, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (22*G[0, 1, 1, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     109*G[0, 1, 1, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     160*G[1, 0, 0, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (184*G[1, 0, 0, 0, 1, x])/3 + (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (184*G[1, 0, 0, 1, 0, x])/3 - (18*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (50*G[1, 0, 0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (415*G[1, 0, 1, 0, 0, x])/3 - (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (7*G[1, 0, 1, 0, 1, x])/3 - (42*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (7*G[1, 0, 1, 1, 0, x])/3 - (14*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     57*G[1, 0, 1, 1, 1, x] + (63*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (518*G[1, 1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (58*G[1, 1, 0, 0, 1, x])/3 - (108*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (58*G[1, 1, 0, 1, 0, x])/3 - (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     82*G[1, 1, 0, 1, 1, x] + (120*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     89*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     97*G[1, 1, 1, 0, 1, x] + (161*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     97*G[1, 1, 1, 1, 0, x] + (60*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     193*G[1, 1, 1, 1, 1, x] - (185*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     216*G[0, 0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 0, 1, x] - 
     112*G[0, 0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 0, 1, 1, x] - 
     132*G[0, 0, 0, 1, 0, 0, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
     20*G[0, 0, 0, 1, 1, 0, x] + 52*G[0, 0, 0, 1, 1, 1, x] - 
     128*G[0, 0, 1, 0, 0, 0, x] - 8*G[0, 0, 1, 0, 0, 1, x] - 
     8*G[0, 0, 1, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 1, 1, x] + 
     48*G[0, 0, 1, 1, 0, 0, x] + 60*G[0, 0, 1, 1, 0, 1, x] + 
     60*G[0, 0, 1, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, 1, x] - 
     16*G[0, 1, 0, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 0, 1, x] - 
     28*G[0, 1, 0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, 1, 1, x] - 
     16*G[0, 1, 0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, 0, 1, x] + 
     20*G[0, 1, 0, 1, 1, 0, x] + 44*G[0, 1, 0, 1, 1, 1, x] + 
     44*G[0, 1, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, 1, x] + 
     12*G[0, 1, 1, 0, 1, 0, x] + 40*G[0, 1, 1, 0, 1, 1, x] - 
     20*G[0, 1, 1, 1, 0, 0, x] + 52*G[0, 1, 1, 1, 0, 1, x] + 
     52*G[0, 1, 1, 1, 1, 0, x] - 112*G[0, 1, 1, 1, 1, 1, x] + 
     120*G[1, 0, 0, 0, 0, 0, x] - 100*G[1, 0, 0, 0, 0, 1, x] - 
     100*G[1, 0, 0, 0, 1, 0, x] + 106*G[1, 0, 0, 0, 1, 1, x] - 
     106*G[1, 0, 0, 1, 0, 0, x] + 76*G[1, 0, 0, 1, 0, 1, x] + 
     76*G[1, 0, 0, 1, 1, 0, x] - 40*G[1, 0, 0, 1, 1, 1, x] - 
     104*G[1, 0, 1, 0, 0, 0, x] + 44*G[1, 0, 1, 0, 0, 1, x] + 
     44*G[1, 0, 1, 0, 1, 0, x] - 14*G[1, 0, 1, 0, 1, 1, x] + 
     50*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
     8*G[1, 0, 1, 1, 1, 0, x] - 61*G[1, 0, 1, 1, 1, 1, x] + 
     4*G[1, 1, 0, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 0, 1, x] - 
     28*G[1, 1, 0, 0, 1, 0, x] + 20*G[1, 1, 0, 0, 1, 1, x] + 
     64*G[1, 1, 0, 1, 0, 1, x] + 64*G[1, 1, 0, 1, 1, 0, x] - 
     88*G[1, 1, 0, 1, 1, 1, x] - 32*G[1, 1, 1, 0, 0, 0, x] + 
     128*G[1, 1, 1, 0, 0, 1, x] + 128*G[1, 1, 1, 0, 1, 0, x] - 
     135*G[1, 1, 1, 0, 1, 1, x] + 72*G[1, 1, 1, 1, 0, 0, x] - 
     180*G[1, 1, 1, 1, 0, 1, x] - 180*G[1, 1, 1, 1, 1, 0, x] + 
     195*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (1/6 - RATIO[(1 - x)^(-1)]/6) - (5599*RATIO[(1 - x)^(-1)])/48 + 
     (6*I)*Pi*RATIO[(1 - x)^(-1)] - (4859*Pi^2*RATIO[(1 - x)^(-1)])/288 - 
     ((329*I)/18)*Pi^3*RATIO[(1 - x)^(-1)] - (2827*Pi^4*RATIO[(1 - x)^(-1)])/
      360 + (I/5)*Pi^5*RATIO[(1 - x)^(-1)] + (27917*Pi^6*RATIO[(1 - x)^(-1)])/
      27216 + 6*G[0, x]*RATIO[(1 - x)^(-1)] - (13*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (55*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/18 + 
     ((64*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (17*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/30 - ((28*I)/15)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (1495*G[1, x]*RATIO[(1 - x)^(-1)])/16 + 
     ((511*I)/8)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (97*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 + ((13*I)/6)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (257*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/120 + 
     ((229*I)/180)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] - 
     13*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((40*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (65*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/2 - 
     (49*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (511*G[0, 1, x]*RATIO[(1 - x)^(-1)])/8 + ((37*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - 33*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (14*I)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (161*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/20 + 
     (511*G[1, 0, x]*RATIO[(1 - x)^(-1)])/8 + (20*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (29*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/6 - 
     (8*I)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1189*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 - 
     (1051*G[1, 1, x]*RATIO[(1 - x)^(-1)])/8 - (93*I)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (76*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (2*I)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (349*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (37*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (3*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((16*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (77*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (11*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 6*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (18*I)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (77*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + (6*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 12*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     55*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (23*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 14*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     20*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 14*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*I)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     93*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - (64*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 8*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     93*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (64*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 2*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((20*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (333*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/2 + (150*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 33*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (10*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     77*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (82*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     80*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (70*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 80*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (12*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     27*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 24*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     93*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (12*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (22*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + 35*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (6*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (20*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     35*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (50*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + 92*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (28*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     8*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 28*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 64*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (52*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     150*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (60*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (94*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 64*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     150*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + (72*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (98*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 150*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (72*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     26*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     204*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (144*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 50*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     84*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (52*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     30*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (4*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     54*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (68*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     54*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 24*G[0, 0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (40*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 42*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (72*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     66*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     66*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     84*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (44*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (20*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (8*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     144*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     144*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (96*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     144*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (96*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     180*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (120*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     132*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     28*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     128*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     68*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     68*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     60*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     28*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     56*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     104*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(3/2 + I*Pi + G[0, x] - G[1, x] + 
       (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[(1 - x)^(-1)]) + 
     ((6713*I)/48)*Pi*G[1, x]*RATIO[x^(-1)] + (55*Pi^2*G[1, x]*RATIO[x^(-1)])/
      6 + ((61*I)/24)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
     (107*Pi^4*G[1, x]*RATIO[x^(-1)])/90 - ((391*I)/360)*Pi^5*G[1, x]*
      RATIO[x^(-1)] + (93*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (157*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/6 - ((4*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] + Pi^4*G[0, 1, x]*RATIO[x^(-1)] + 
     (6*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] + (52*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/
      3 - ((5*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
     (143*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/36 + (6713*G[1, 1, x]*RATIO[x^(-1)])/
      48 - ((355*I)/2)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (1009*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - ((5*I)/18)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (683*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 - 
     (52*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 - ((29*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (33*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 - ((5*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + 93*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (59*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (307*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + (8*I)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] - ((148*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (13*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 + ((14*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] + 6*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     ((101*I)/4)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (509*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/18 + (7*I)*Pi^3*G[1, 0, 1, x]*
      RATIO[x^(-1)] + 6*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     ((166*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (22*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + (10*I)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (923*G[1, 1, 1, x]*RATIO[x^(-1)])/4 + 
     ((611*I)/12)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (122*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - ((137*I)/6)*Pi^3*
      G[1, 1, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 12*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (16*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (20*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((10*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (16*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 33*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (2*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     5*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 33*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - ((134*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (19*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 136*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((26*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (20*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((44*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (20*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (148*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (89*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (148*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (26*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (11*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (95*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/12 + ((10*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (19*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     43*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - ((70*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (43*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (133*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((175*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (64*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (133*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (84*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (10*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (921*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/4 - (11*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (5*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 16*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (40*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 6*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (20*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (10*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (10*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (8*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (58*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 6*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (28*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (158*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (28*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (158*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (20*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 106*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (44*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (18*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (44*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (6*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (2*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (89*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (149*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (26*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (149*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (46*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 81*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (7*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (146*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (108*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (94*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (36*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (94*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (84*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 65*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (8*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     65*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - (100*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 57*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (65*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 57*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (108*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     196*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (65*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 24*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     20*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     44*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 8*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 20*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 16*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 36*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     32*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 40*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 40*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     64*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     10*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 10*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 28*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     28*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 32*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 40*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 22*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     46*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 5*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 124*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 4*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 28*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 32*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 32*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 128*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 15*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 120*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     60*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 60*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 75*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(17/2 + ((13*I)/2)*Pi - (25*Pi^2)/12 + 6*G[0, x] + 
       (4*I)*Pi*G[0, x] - 7*G[1, x] - ((9*I)/2)*Pi*G[1, x] + 4*G[0, 0, x] - 
       5*G[0, 1, x] - 5*G[1, 0, x] + (11*G[1, 1, x])/2 + 
       (-17/2 - (6*I)*Pi + (25*Pi^2)/12 - 6*G[0, x] - (4*I)*Pi*G[0, x] + 
         (15*G[1, x])/2 + (5*I)*Pi*G[1, x] - 4*G[0, 0, x] + 5*G[0, 1, x] + 
         5*G[1, 0, x] - 5*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) + 
     ((12*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (12*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (25*Pi^2*RATIO[x])/2 - ((23*I)/3)*Pi^3*RATIO[x] - 
     (65*Pi^4*RATIO[x])/18 - (77*Pi^2*G[0, x]*RATIO[x])/9 + 
     (12*I)*Pi^3*G[0, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x])/30 + 
     (131*Pi^2*G[1, x]*RATIO[x])/9 + (17*Pi^4*G[1, x]*RATIO[x])/30 - 
     25*G[0, 0, x]*RATIO[x] - ((46*I)/3)*Pi*G[0, 0, x]*RATIO[x] + 
     (13*Pi^2*G[0, 0, x]*RATIO[x])/3 + 25*G[0, 1, x]*RATIO[x] + 
     ((46*I)/3)*Pi*G[0, 1, x]*RATIO[x] - (8*Pi^2*G[0, 1, x]*RATIO[x])/3 + 
     25*G[1, 0, x]*RATIO[x] + ((46*I)/3)*Pi*G[1, 0, x]*RATIO[x] + 
     4*Pi^2*G[1, 0, x]*RATIO[x] - 25*G[1, 1, x]*RATIO[x] - 
     ((46*I)/3)*Pi*G[1, 1, x]*RATIO[x] - (17*Pi^2*G[1, 1, x]*RATIO[x])/3 - 
     (200*G[0, 0, 0, x]*RATIO[x])/3 + (56*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 
     Pi^2*G[0, 0, 0, x]*RATIO[x] + (190*G[0, 0, 1, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 2*Pi^2*G[0, 0, 1, x]*RATIO[x] + 
     (190*G[0, 1, 0, x]*RATIO[x])/3 - (48*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 
     2*Pi^2*G[0, 1, 0, x]*RATIO[x] - 60*G[0, 1, 1, x]*RATIO[x] + 
     Pi^2*G[0, 1, 1, x]*RATIO[x] + (236*G[1, 0, 0, x]*RATIO[x])/3 - 
     (32*I)*Pi*G[1, 0, 0, x]*RATIO[x] + Pi^2*G[1, 0, 0, x]*RATIO[x] - 
     (226*G[1, 0, 1, x]*RATIO[x])/3 - (16*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x] - (226*G[1, 1, 0, x]*RATIO[x])/3 + 
     (24*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 2*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
     72*G[1, 1, 1, x]*RATIO[x] + (24*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     Pi^2*G[1, 1, 1, x]*RATIO[x] + 120*G[0, 0, 0, 0, x]*RATIO[x] - 
     40*G[0, 0, 0, 1, x]*RATIO[x] - 40*G[0, 0, 1, 0, x]*RATIO[x] + 
     8*G[0, 0, 1, 1, x]*RATIO[x] - 82*G[0, 1, 0, 0, x]*RATIO[x] + 
     10*G[0, 1, 0, 1, x]*RATIO[x] + 10*G[0, 1, 1, 0, x]*RATIO[x] + 
     14*G[0, 1, 1, 1, x]*RATIO[x] - 46*G[1, 0, 0, 0, x]*RATIO[x] - 
     10*G[1, 0, 0, 1, x]*RATIO[x] - 10*G[1, 0, 1, 0, x]*RATIO[x] + 
     18*G[1, 0, 1, 1, x]*RATIO[x] + 8*G[1, 1, 0, 0, x]*RATIO[x] + 
     40*G[1, 1, 0, 1, x]*RATIO[x] + 40*G[1, 1, 1, 0, x]*RATIO[x] - 
     40*G[1, 1, 1, 1, x]*RATIO[x] - 6*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x] + 6*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x] + 6*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x] - 6*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x] + 6*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x] - 6*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x] - 6*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x] + 6*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x^2])/90 - 
     (17*Pi^4*G[1, x]*RATIO[x^2])/90 + (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 + 
     (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/3 - (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/
      3 - (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 - (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
      3 - (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 + 
     (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 + (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/
      3 + 2*G[0, 0, 1, 0, 0, x]*RATIO[x^2] - 2*G[0, 0, 1, 0, 1, x]*
      RATIO[x^2] - 2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 
     2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 
     2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 
     2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 
     2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 
     2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 
     2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 
     2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] + (1135*Zeta[3])/12 + 
     (41*I)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/6 + ((10*I)/3)*Pi^3*Zeta[3] - 
     95*G[0, x]*Zeta[3] - (6*I)*Pi*G[0, x]*Zeta[3] + 
     (182*Pi^2*G[0, x]*Zeta[3])/3 + (305*G[1, x]*Zeta[3])/12 - 
     (19*I)*Pi*G[1, x]*Zeta[3] + (55*Pi^2*G[1, x]*Zeta[3])/3 + 
     60*G[0, 0, x]*Zeta[3] - (188*I)*Pi*G[0, 0, x]*Zeta[3] + 
     44*G[0, 1, x]*Zeta[3] + (32*I)*Pi*G[0, 1, x]*Zeta[3] - 
     62*G[1, 0, x]*Zeta[3] - (26*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (119*G[1, 1, x]*Zeta[3])/3 + (116*I)*Pi*G[1, 1, x]*Zeta[3] - 
     168*G[0, 0, 0, x]*Zeta[3] + 128*G[0, 0, 1, x]*Zeta[3] + 
     116*G[0, 1, 0, x]*Zeta[3] - 84*G[0, 1, 1, x]*Zeta[3] - 
     6*G[1, 0, 0, x]*Zeta[3] - 22*G[1, 0, 1, x]*Zeta[3] + 
     60*G[1, 1, 0, x]*Zeta[3] - 19*G[1, 1, 1, x]*Zeta[3] - 
     (299*RATIO[(1 - x)^(-1)]*Zeta[3])/6 - (40*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (103*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/6 - 
     ((10*I)/3)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     9*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (12*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (182*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 - 124*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (18*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (22*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     6*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (188*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 72*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (96*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     30*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (8*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 102*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (40*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     168*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     108*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     144*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     92*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     48*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     48*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     72*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (317*G[1, x]*RATIO[x^(-1)]*Zeta[3])/4 + (47*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + 23*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     10*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - (64*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 8*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (18*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (82*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (60*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 20*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 8*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 66*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     22*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 60*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + 53*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (46*RATIO[x]*Zeta[3])/3 - (56*I)*Pi*RATIO[x]*Zeta[3] + 
     5*Pi^2*RATIO[x]*Zeta[3] - 26*G[0, x]*RATIO[x]*Zeta[3] + 
     50*G[1, x]*RATIO[x]*Zeta[3] + 18*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     18*G[0, 1, x]*RATIO[x]*Zeta[3] - 18*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     18*G[1, 1, x]*RATIO[x]*Zeta[3] - (5*Pi^2*RATIO[x^2]*Zeta[3])/3 - 
     6*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 
     6*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     100*Zeta[3]^2 + 100*RATIO[(1 - x)^(-1)]*Zeta[3]^2 + 
     Log[mu2/s]^3*(111/4 + (28*I)*Pi - (15*Pi^2)/2 - ((5*I)/3)*Pi^3 + 
       25*G[0, x] + (14*I)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 - 31*G[1, x] - 
       (21*I)*Pi*G[1, x] + (19*Pi^2*G[1, x])/3 + 12*G[0, 0, x] + 
       (8*I)*Pi*G[0, 0, x] - 22*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] - 
       22*G[1, 0, x] - (14*I)*Pi*G[1, 0, x] + 29*G[1, 1, x] + 
       (18*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - 
       16*G[0, 1, 0, x] + 22*G[0, 1, 1, x] - 16*G[1, 0, 0, x] + 
       22*G[1, 0, 1, x] + 22*G[1, 1, 0, x] - 26*G[1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 12*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-111/4 - (25*I)*Pi + (11*Pi^2)/2 + 
         ((5*I)/3)*Pi^3 - 25*G[0, x] - (12*I)*Pi*G[0, x] + 
         (13*Pi^2*G[0, x])/3 + 34*G[1, x] + (24*I)*Pi*G[1, x] - 
         (25*Pi^2*G[1, x])/3 - 12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
         24*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] + 24*G[1, 0, x] + 
         (16*I)*Pi*G[1, 0, x] - 30*G[1, 1, x] - (20*I)*Pi*G[1, 1, x] - 
         8*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - 
         20*G[0, 1, 1, x] + 16*G[1, 0, 0, x] - 20*G[1, 0, 1, x] - 
         20*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 12*Zeta[3])) + 
     Log[mu2/s]^2*(1051/16 + (63*I)*Pi - (62*Pi^2)/3 - ((3*I)/2)*Pi^3 + 
       (349*Pi^4)/360 + (93*G[0, x])/2 + (42*I)*Pi*G[0, x] - 
       (7*Pi^2*G[0, x])/3 - ((10*I)/3)*Pi^3*G[0, x] - (267*G[1, x])/4 - 
       ((139*I)/2)*Pi*G[1, x] + 13*Pi^2*G[1, x] + ((5*I)/2)*Pi^3*G[1, x] + 
       32*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 - 
       65*G[0, 1, x] - (30*I)*Pi*G[0, 1, x] + (31*Pi^2*G[0, 1, x])/3 - 
       65*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + (29*Pi^2*G[1, 0, x])/3 + 
       (177*G[1, 1, x])/2 + (56*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/6 - 
       34*G[0, 0, 1, x] - (22*I)*Pi*G[0, 0, 1, x] - 34*G[0, 1, 0, x] - 
       (18*I)*Pi*G[0, 1, 0, x] + 70*G[0, 1, 1, x] + (40*I)*Pi*G[0, 1, 1, x] - 
       34*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 0, x] + 68*G[1, 0, 1, x] + 
       (46*I)*Pi*G[1, 0, 1, x] + 68*G[1, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, x] - 
       99*G[1, 1, 1, x] - (62*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 38*G[0, 0, 1, 1, x] - 
       12*G[0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, x] + 42*G[0, 1, 1, 0, x] - 
       68*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 50*G[1, 0, 0, 1, x] + 
       50*G[1, 0, 1, 0, x] - 70*G[1, 0, 1, 1, x] + 50*G[1, 1, 0, 0, x] - 
       76*G[1, 1, 0, 1, x] - 76*G[1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, x] + 
       (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
        RATIO[x] - 61*Zeta[3] - (20*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
       26*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(-1051/16 - ((93*I)/2)*Pi + 
         (38*Pi^2)/3 - I*Pi^3 - (349*Pi^4)/360 - (93*G[0, x])/2 - 
         (32*I)*Pi*G[0, x] - Pi^2*G[0, x] + ((10*I)/3)*Pi^3*G[0, x] + 
         (333*G[1, x])/4 + (75*I)*Pi*G[1, x] - (33*Pi^2*G[1, x])/2 - 
         (5*I)*Pi^3*G[1, x] - 32*G[0, 0, x] + (16*Pi^2*G[0, 0, x])/3 + 
         75*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] - (49*Pi^2*G[0, 1, x])/3 + 
         75*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 13*Pi^2*G[1, 0, x] - 
         102*G[1, 1, x] - (72*I)*Pi*G[1, 1, x] + 25*Pi^2*G[1, 1, x] + 
         36*G[0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] + 36*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] - 72*G[0, 1, 1, x] - 
         (44*I)*Pi*G[0, 1, 1, x] + 36*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] - 72*G[1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, x] - 72*G[1, 1, 0, x] - 
         (48*I)*Pi*G[1, 1, 0, x] + 90*G[1, 1, 1, x] + 
         (60*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 36*G[0, 0, 1, 1, x] + 
         12*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
         52*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 48*G[1, 0, 0, 1, x] - 
         48*G[1, 0, 1, 0, x] + 60*G[1, 0, 1, 1, x] - 48*G[1, 1, 0, 0, x] + 
         60*G[1, 1, 0, 1, x] + 60*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
         51*Zeta[3] + (20*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
         36*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((41*I)/2)*Pi*G[1, x] - 
         (16*Pi^2*G[1, x])/3 - ((5*I)/2)*Pi^3*G[1, x] + 
         (10*I)*Pi*G[0, 1, x] - 6*Pi^2*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         (10*Pi^2*G[1, 0, x])/3 + (41*G[1, 1, x])/2 - (16*I)*Pi*G[1, 1, x] + 
         (55*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, x] + 10*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 31*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
         16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] - 
         10*G[1, x]*Zeta[3])) - 256*Zeta[5] + (16*I)*Pi*Zeta[5] + 
     98*G[0, x]*Zeta[5] - 57*G[1, x]*Zeta[5] + 139*RATIO[(1 - x)^(-1)]*
      Zeta[5] - (16*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     98*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 60*G[1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] - 117*G[1, x]*RATIO[x^(-1)]*Zeta[5] + 60*RATIO[x]*Zeta[5] - 
     20*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(1495/16 + ((793*I)/8)*Pi - 
       (143*Pi^2)/8 - ((7*I)/3)*Pi^3 + (377*Pi^4)/120 + ((229*I)/180)*Pi^5 + 
       (511*G[0, x])/8 + (36*I)*Pi*G[0, x] - (47*Pi^2*G[0, x])/6 - 
       ((23*I)/3)*Pi^3*G[0, x] + (1189*Pi^4*G[0, x])/180 - (769*G[1, x])/8 - 
       ((363*I)/4)*Pi*G[1, x] + (179*Pi^2*G[1, x])/6 - (I/2)*Pi^3*G[1, x] - 
       (169*Pi^4*G[1, x])/180 + (10*I)*Pi*G[0, 0, x] - 
       (22*Pi^2*G[0, 0, x])/3 - (20*I)*Pi^3*G[0, 0, x] - 57*G[0, 1, x] - 
       (62*I)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + 
       ((25*I)/3)*Pi^3*G[0, 1, x] - 57*G[1, 0, x] - (68*I)*Pi*G[1, 0, x] + 
       (11*Pi^2*G[1, 0, x])/3 + (7*I)*Pi^3*G[1, 0, x] + (399*G[1, 1, x])/4 + 
       (116*I)*Pi*G[1, 1, x] - (25*Pi^2*G[1, 1, x])/2 - 
       ((5*I)/3)*Pi^3*G[1, 1, x] - (12*I)*Pi*G[0, 0, 0, x] - 
       28*Pi^2*G[0, 0, 0, x] - 54*G[0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, x] + 
       20*Pi^2*G[0, 0, 1, x] - 54*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
       (32*Pi^2*G[0, 1, 0, x])/3 + 122*G[0, 1, 1, x] + 
       (48*I)*Pi*G[0, 1, 1, x] - 17*Pi^2*G[0, 1, 1, x] - 54*G[1, 0, 0, x] - 
       (14*I)*Pi*G[1, 0, 0, x] + (52*Pi^2*G[1, 0, 0, x])/3 + 
       116*G[1, 0, 1, x] + (66*I)*Pi*G[1, 0, 1, x] - (83*Pi^2*G[1, 0, 1, x])/
        3 + 116*G[1, 1, 0, x] + (52*I)*Pi*G[1, 1, 0, x] - 
       (43*Pi^2*G[1, 1, 0, x])/3 - 177*G[1, 1, 1, x] - 
       (120*I)*Pi*G[1, 1, 1, x] + 35*Pi^2*G[1, 1, 1, x] - 
       36*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] + 
       38*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 0, x] + (28*I)*Pi*G[0, 1, 0, 0, x] + 
       46*G[0, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, x] + 
       46*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
       138*G[0, 1, 1, 1, x] - (68*I)*Pi*G[0, 1, 1, 1, x] - 
       12*G[1, 0, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
       66*G[1, 0, 0, 1, x] + (60*I)*Pi*G[1, 0, 0, 1, x] + 
       66*G[1, 0, 1, 0, x] + (40*I)*Pi*G[1, 0, 1, 0, x] - 
       136*G[1, 0, 1, 1, x] - (96*I)*Pi*G[1, 0, 1, 1, x] + 
       66*G[1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, x] - 
       150*G[1, 1, 0, 1, x] - (108*I)*Pi*G[1, 1, 0, 1, x] - 
       150*G[1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 0, x] + 
       228*G[1, 1, 1, 1, x] + (152*I)*Pi*G[1, 1, 1, 1, x] - 
       120*G[0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 0, 1, x] + 
       120*G[0, 0, 0, 1, 0, x] - 84*G[0, 0, 0, 1, 1, x] + 
       120*G[0, 0, 1, 0, 0, x] - 68*G[0, 0, 1, 0, 1, x] - 
       68*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
       96*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
       44*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] - 
       44*G[0, 1, 1, 0, 0, x] - 36*G[0, 1, 1, 0, 1, x] - 
       36*G[0, 1, 1, 1, 0, x] + 104*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 1, x] + 
       12*G[1, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] - 72*G[1, 0, 1, 0, 1, x] - 
       72*G[1, 0, 1, 1, 0, x] + 116*G[1, 0, 1, 1, 1, x] + 
       36*G[1, 1, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 1, x] - 
       100*G[1, 1, 0, 1, 0, x] + 144*G[1, 1, 0, 1, 1, x] - 
       100*G[1, 1, 1, 0, 0, x] + 168*G[1, 1, 1, 0, 1, x] + 
       168*G[1, 1, 1, 1, 0, x] - 200*G[1, 1, 1, 1, 1, x] + 
       (-6*Pi^2 - (4*I)*Pi^3 - 4*Pi^2*G[0, x] + 4*Pi^2*G[1, x] - 
         12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + 
         (8*I)*Pi*G[0, 1, x] + 12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 
         12*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] - 24*G[0, 0, 0, x] + 
         24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         24*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
         24*G[1, 1, 1, x])*RATIO[x] - 154*Zeta[3] - (50*I)*Pi*Zeta[3] - 
       (22*Pi^2*Zeta[3])/3 - 50*G[0, x]*Zeta[3] + (8*I)*Pi*G[0, x]*Zeta[3] + 
       80*G[1, x]*Zeta[3] + (8*I)*Pi*G[1, x]*Zeta[3] + 
       28*G[0, 1, x]*Zeta[3] + 28*G[1, 0, x]*Zeta[3] - 
       44*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((189*I)/4)*Pi*G[1, x] - 
         30*Pi^2*G[1, x] + ((5*I)/6)*Pi^3*G[1, x] + Pi^4*G[1, x] + 
         (44*I)*Pi*G[0, 1, x] - (38*Pi^2*G[0, 1, x])/3 - 
         (5*I)*Pi^3*G[0, 1, x] + (32*I)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/
          3 + (I/3)*Pi^3*G[1, 0, x] + (189*G[1, 1, x])/4 - 
         (62*I)*Pi*G[1, 1, x] + (167*Pi^2*G[1, 1, x])/6 + 
         ((25*I)/3)*Pi^3*G[1, 1, x] + (10*I)*Pi*G[0, 0, 1, x] - 
         4*Pi^2*G[0, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, x] - 
         (20*Pi^2*G[0, 1, 0, x])/3 + 44*G[0, 1, 1, x] - 
         (28*I)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/3 - 
         (6*I)*Pi*G[1, 0, 0, x] + (20*Pi^2*G[1, 0, 0, x])/3 + 
         32*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + 
         32*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] + (35*Pi^2*G[1, 1, 0, x])/
          3 - 135*G[1, 1, 1, x] + (28*I)*Pi*G[1, 1, 1, x] - 
         15*Pi^2*G[1, 1, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         14*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         62*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, 0, x] - 38*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 38*G[1, 1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + 128*G[1, 1, 1, 1, x] + 
         (32*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 0, 1, x] - 
         28*G[0, 1, 1, 1, 0, x] + 48*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         20*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         48*G[1, 1, 1, 0, 1, x] + 48*G[1, 1, 1, 1, 0, x] - 
         80*G[1, 1, 1, 1, 1, x] - 30*G[1, x]*Zeta[3] - (32*I)*Pi*G[1, x]*
          Zeta[3] - 20*G[0, 1, x]*Zeta[3] - 20*G[1, 0, x]*Zeta[3] + 
         28*G[1, 1, x]*Zeta[3]) - 60*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-1495/16 - ((511*I)/8)*Pi - (97*Pi^2)/8 - ((13*I)/6)*Pi^3 - 
         (257*Pi^4)/120 - ((229*I)/180)*Pi^5 - (511*G[0, x])/8 - 
         (13*Pi^2*G[0, x])/6 + (8*I)*Pi^3*G[0, x] - (1189*Pi^4*G[0, x])/180 + 
         (1051*G[1, x])/8 + (93*I)*Pi*G[1, x] - (76*Pi^2*G[1, x])/3 + 
         (2*I)*Pi^3*G[1, x] + (349*Pi^4*G[1, x])/180 + 14*Pi^2*G[0, 0, x] + 
         (20*I)*Pi^3*G[0, 0, x] + 93*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] - 
         8*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi^3*G[0, 1, x] + 93*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - ((20*I)/3)*Pi^3*
          G[1, 0, x] - (333*G[1, 1, x])/2 - (150*I)*Pi*G[1, 1, x] + 
         33*Pi^2*G[1, 1, x] + (10*I)*Pi^3*G[1, 1, x] + 
         28*Pi^2*G[0, 0, 0, x] + 64*G[0, 0, 1, x] - 24*Pi^2*G[0, 0, 1, x] + 
         64*G[0, 1, 0, x] - (52*Pi^2*G[0, 1, 0, x])/3 - 150*G[0, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 1, x] + (94*Pi^2*G[0, 1, 1, x])/3 + 
         64*G[1, 0, 0, x] - (32*Pi^2*G[1, 0, 0, x])/3 - 150*G[1, 0, 1, x] - 
         (72*I)*Pi*G[1, 0, 1, x] + (98*Pi^2*G[1, 0, 1, x])/3 - 
         150*G[1, 1, 0, x] - (72*I)*Pi*G[1, 1, 0, x] + 
         26*Pi^2*G[1, 1, 0, x] + 204*G[1, 1, 1, x] + 
         (144*I)*Pi*G[1, 1, 1, x] - 50*Pi^2*G[1, 1, 1, x] + 
         36*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 0, x] - 
         36*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
         36*G[0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] - 
         36*G[0, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] + 
         120*G[0, 1, 1, 1, x] + (56*I)*Pi*G[0, 1, 1, 1, x] - 
         72*G[1, 0, 0, 1, x] - (48*I)*Pi*G[1, 0, 0, 1, x] - 
         72*G[1, 0, 1, 0, x] - (48*I)*Pi*G[1, 0, 1, 0, x] + 
         144*G[1, 0, 1, 1, x] + (88*I)*Pi*G[1, 0, 1, 1, x] - 
         72*G[1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 0, 0, x] + 
         144*G[1, 1, 0, 1, x] + (96*I)*Pi*G[1, 1, 0, 1, x] + 
         144*G[1, 1, 1, 0, x] + (96*I)*Pi*G[1, 1, 1, 0, x] - 
         180*G[1, 1, 1, 1, x] - (120*I)*Pi*G[1, 1, 1, 1, x] + 
         120*G[0, 0, 0, 0, 0, x] - 120*G[0, 0, 0, 0, 1, x] - 
         120*G[0, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 1, 1, x] - 
         120*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
         96*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
         48*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 56*G[0, 1, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 72*G[1, 0, 0, 1, 1, x] - 
         24*G[1, 0, 1, 0, 0, x] + 72*G[1, 0, 1, 0, 1, x] + 
         72*G[1, 0, 1, 1, 0, x] - 104*G[1, 0, 1, 1, 1, x] - 
         48*G[1, 1, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 1, x] + 
         96*G[1, 1, 0, 1, 0, x] - 120*G[1, 1, 0, 1, 1, x] + 
         96*G[1, 1, 1, 0, 0, x] - 120*G[1, 1, 1, 0, 1, x] - 
         120*G[1, 1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] + 
         (18*I)*Pi*Zeta[3] + (22*Pi^2*Zeta[3])/3 + 30*G[0, x]*Zeta[3] - 
         (8*I)*Pi*G[0, x]*Zeta[3] - 102*G[1, x]*Zeta[3] - 
         (40*I)*Pi*G[1, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 
         48*G[1, 0, x]*Zeta[3] + 72*G[1, 1, x]*Zeta[3] + 60*Zeta[5])))/Nc^4 + 
   Nc^2*(59208167/104976 + (18211019*Pi^2)/69984 + ((185*I)/2)*Pi^3 + 
     (117469*Pi^4)/9720 + ((1309*I)/360)*Pi^5 - (93799*Pi^6)/81648 + 
     (317849*G[0, x])/1458 - ((6650*I)/27)*Pi*G[0, x] - 
     (42095*Pi^2*G[0, x])/243 - ((460*I)/9)*Pi^3*G[0, x] - 
     (2477*Pi^4*G[0, x])/540 - ((43*I)/45)*Pi^5*G[0, x] - 
     (170035*G[1, x])/486 + ((6650*I)/27)*Pi*G[1, x] - 
     (22445*Pi^2*G[1, x])/72 - ((1481*I)/18)*Pi^3*G[1, x] - 
     (5977*Pi^4*G[1, x])/270 - ((199*I)/360)*Pi^5*G[1, x] + 
     (212*G[0, 0, x])/3 + (282*I)*Pi*G[0, 0, x] + (1055*Pi^2*G[0, 0, x])/9 + 
     ((206*I)/9)*Pi^3*G[0, 0, x] - (38*Pi^4*G[0, 0, x])/15 - 
     (124343*G[0, 1, x])/216 - ((7417*I)/27)*Pi*G[0, 1, x] + 
     (1211*Pi^2*G[0, 1, x])/9 - ((187*I)/18)*Pi^3*G[0, 1, x] + 
     (433*Pi^4*G[0, 1, x])/60 - (124343*G[1, 0, x])/216 - 
     ((7282*I)/27)*Pi*G[1, 0, x] + (2003*Pi^2*G[1, 0, x])/18 - 
     ((95*I)/9)*Pi^3*G[1, 0, x] - (271*Pi^4*G[1, 0, x])/180 + 
     (607033*G[1, 1, x])/648 + ((7085*I)/27)*Pi*G[1, 1, x] - 
     (112*Pi^2*G[1, 1, x])/3 - ((7*I)/6)*Pi^3*G[1, 1, x] + 
     (319*Pi^4*G[1, 1, x])/180 - (1990*G[0, 0, 0, x])/9 - 
     ((578*I)/3)*Pi*G[0, 0, 0, x] - (385*Pi^2*G[0, 0, 0, x])/9 - 
     ((14*I)/3)*Pi^3*G[0, 0, 0, x] + (4384*G[0, 0, 1, x])/9 + 
     ((707*I)/3)*Pi*G[0, 0, 1, x] - (490*Pi^2*G[0, 0, 1, x])/9 + 
     ((95*I)/9)*Pi^3*G[0, 0, 1, x] + (4384*G[0, 1, 0, x])/9 + 
     ((619*I)/3)*Pi*G[0, 1, 0, x] - (290*Pi^2*G[0, 1, 0, x])/9 + 
     ((43*I)/3)*Pi^3*G[0, 1, 0, x] - 480*G[0, 1, 1, x] - 
     ((668*I)/3)*Pi*G[0, 1, 1, x] + (728*Pi^2*G[0, 1, 1, x])/9 + 
     ((98*I)/9)*Pi^3*G[0, 1, 1, x] - 447*G[1, 0, 0, x] - 
     (107*I)*Pi*G[1, 0, 0, x] - (511*Pi^2*G[1, 0, 0, x])/9 + 
     (5*I)*Pi^3*G[1, 0, 0, x] + (4132*G[1, 0, 1, x])/9 - 
     ((128*I)/3)*Pi*G[1, 0, 1, x] + (161*Pi^2*G[1, 0, 1, x])/2 - 
     ((391*I)/18)*Pi^3*G[1, 0, 1, x] + (4132*G[1, 1, 0, x])/9 + 
     ((256*I)/3)*Pi*G[1, 1, 0, x] + 124*Pi^2*G[1, 1, 0, x] - 
     ((20*I)/3)*Pi^3*G[1, 1, 0, x] - (10817*G[1, 1, 1, x])/18 + 
     ((113*I)/3)*Pi*G[1, 1, 1, x] + (13*Pi^2*G[1, 1, 1, x])/2 + 
     ((29*I)/18)*Pi^3*G[1, 1, 1, x] + 191*G[0, 0, 0, 0, x] + 
     ((416*I)/3)*Pi*G[0, 0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, 0, x])/3 - 
     325*G[0, 0, 0, 1, x] - (76*I)*Pi*G[0, 0, 0, 1, x] - 
     (14*Pi^2*G[0, 0, 0, 1, x])/3 - 325*G[0, 0, 1, 0, x] - 
     ((406*I)/3)*Pi*G[0, 0, 1, 0, x] + (20*Pi^2*G[0, 0, 1, 0, x])/3 + 
     434*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
     (275*Pi^2*G[0, 0, 1, 1, x])/9 + 243*G[0, 1, 0, 0, x] - 
     ((466*I)/3)*Pi*G[0, 1, 0, 0, x] + (50*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (490*G[0, 1, 0, 1, x])/3 + ((275*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (29*Pi^2*G[0, 1, 0, 1, x])/3 - (490*G[0, 1, 1, 0, x])/3 + 
     (118*I)*Pi*G[0, 1, 1, 0, x] - 45*Pi^2*G[0, 1, 1, 0, x] + 
     (992*G[0, 1, 1, 1, x])/9 + ((13*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (340*Pi^2*G[0, 1, 1, 1, x])/9 + (1016*G[1, 0, 0, 0, x])/3 - 
     ((226*I)/3)*Pi*G[1, 0, 0, 0, x] - (32*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (821*G[1, 0, 0, 1, x])/3 + (218*I)*Pi*G[1, 0, 0, 1, x] - 
     (143*Pi^2*G[1, 0, 0, 1, x])/9 - (821*G[1, 0, 1, 0, x])/3 + 
     ((112*I)/3)*Pi*G[1, 0, 1, 0, x] - (53*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (1205*G[1, 0, 1, 1, x])/9 - (84*I)*Pi*G[1, 0, 1, 1, x] + 
     (55*Pi^2*G[1, 0, 1, 1, x])/3 - (371*G[1, 1, 0, 0, x])/3 + 
     ((286*I)/3)*Pi*G[1, 1, 0, 0, x] - (19*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (1007*G[1, 1, 0, 1, x])/9 - ((695*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (2*Pi^2*G[1, 1, 0, 1, x])/9 + (1007*G[1, 1, 1, 0, x])/9 - 
     ((70*I)/3)*Pi*G[1, 1, 1, 0, x] + (256*Pi^2*G[1, 1, 1, 0, x])/9 + 
     (550*G[1, 1, 1, 1, x])/9 + ((239*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (19*Pi^2*G[1, 1, 1, 1, x])/3 - 88*G[0, 0, 0, 0, 0, x] - 
     (48*I)*Pi*G[0, 0, 0, 0, 0, x] + (584*G[0, 0, 0, 0, 1, x])/3 + 
     (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (584*G[0, 0, 0, 1, 0, x])/3 + 
     ((224*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 192*G[0, 0, 0, 1, 1, x] - 
     (52*I)*Pi*G[0, 0, 0, 1, 1, x] - (4*G[0, 0, 1, 0, 0, x])/3 + 
     ((200*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (166*G[0, 0, 1, 0, 1, x])/3 - 
     (36*I)*Pi*G[0, 0, 1, 0, 1, x] - (166*G[0, 0, 1, 1, 0, x])/3 - 
     ((212*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - (424*G[0, 0, 1, 1, 1, x])/3 + 
     ((152*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (380*G[0, 1, 0, 0, 0, x])/3 + 
     (68*I)*Pi*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
     (68*I)*Pi*G[0, 1, 0, 0, 1, x] - 14*G[0, 1, 0, 1, 0, x] - 
     ((148*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - (43*G[0, 1, 0, 1, 1, x])/3 + 
     (4*I)*Pi*G[0, 1, 0, 1, 1, x] + (188*G[0, 1, 1, 0, 0, x])/3 - 
     ((40*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (194*G[0, 1, 1, 0, 1, x])/3 + 
     (8*I)*Pi*G[0, 1, 1, 0, 1, x] - (194*G[0, 1, 1, 1, 0, x])/3 - 
     ((8*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 239*G[0, 1, 1, 1, 1, x] + 
     ((56*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - (556*G[1, 0, 0, 0, 0, x])/3 + 
     (32*I)*Pi*G[1, 0, 0, 0, 0, x] + (470*G[1, 0, 0, 0, 1, x])/3 - 
     (68*I)*Pi*G[1, 0, 0, 0, 1, x] + (470*G[1, 0, 0, 1, 0, x])/3 - 
     ((160*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (80*G[1, 0, 0, 1, 1, x])/3 + 
     ((284*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (179*G[1, 0, 1, 0, 0, x])/3 - 
     ((124*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 57*G[1, 0, 1, 0, 1, x] + 
     ((65*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 57*G[1, 0, 1, 1, 0, x] + 
     (68*I)*Pi*G[1, 0, 1, 1, 0, x] - (35*G[1, 0, 1, 1, 1, x])/3 - 
     (71*I)*Pi*G[1, 0, 1, 1, 1, x] + 316*G[1, 1, 0, 0, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, 0, 0, x] - (446*G[1, 1, 0, 0, 1, x])/3 - 
     (68*I)*Pi*G[1, 1, 0, 0, 1, x] - (446*G[1, 1, 0, 1, 0, x])/3 - 
     ((4*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 209*G[1, 1, 0, 1, 1, x] + 
     ((212*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 119*G[1, 1, 1, 0, 0, x] - 
     ((148*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (805*G[1, 1, 1, 0, 1, x])/3 + 
     ((455*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (805*G[1, 1, 1, 1, 0, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, 1, 0, x] + (1420*G[1, 1, 1, 1, 1, x])/3 - 
     (105*I)*Pi*G[1, 1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, 0, x] - 
     64*G[0, 0, 0, 0, 0, 1, x] - 64*G[0, 0, 0, 0, 1, 0, x] + 
     104*G[0, 0, 0, 0, 1, 1, x] - 36*G[0, 0, 0, 1, 0, 0, x] + 
     (308*G[0, 0, 0, 1, 0, 1, x])/3 + (308*G[0, 0, 0, 1, 1, 0, x])/3 - 
     (368*G[0, 0, 0, 1, 1, 1, x])/3 + 24*G[0, 0, 1, 0, 0, 0, x] + 
     (104*G[0, 0, 1, 0, 0, 1, x])/3 + (104*G[0, 0, 1, 0, 1, 0, x])/3 - 
     (68*G[0, 0, 1, 0, 1, 1, x])/3 - 28*G[0, 0, 1, 1, 0, 0, x] + 
     (16*G[0, 0, 1, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (116*G[0, 0, 1, 1, 1, 1, x])/3 + 48*G[0, 1, 0, 0, 0, 0, x] + 
     12*G[0, 1, 0, 0, 0, 1, x] + 12*G[0, 1, 0, 0, 1, 0, x] - 
     48*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
     (4*G[0, 1, 0, 1, 0, 1, x])/3 - (4*G[0, 1, 0, 1, 1, 0, x])/3 - 
     (152*G[0, 1, 0, 1, 1, 1, x])/3 - 60*G[0, 1, 1, 0, 0, 0, x] + 
     (140*G[0, 1, 1, 0, 0, 1, x])/3 + (140*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (248*G[0, 1, 1, 0, 1, 1, x])/3 + 12*G[0, 1, 1, 1, 0, 0, x] - 
     (176*G[0, 1, 1, 1, 0, 1, x])/3 - (176*G[0, 1, 1, 1, 1, 0, x])/3 + 
     (376*G[0, 1, 1, 1, 1, 1, x])/3 - 32*G[1, 0, 0, 0, 0, 0, x] + 
     56*G[1, 0, 0, 0, 0, 1, x] + 56*G[1, 0, 0, 0, 1, 0, x] - 
     100*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] - 
     (124*G[1, 0, 0, 1, 0, 1, x])/3 - (124*G[1, 0, 0, 1, 1, 0, x])/3 + 
     92*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] - 
     (88*G[1, 0, 1, 0, 0, 1, x])/3 - (88*G[1, 0, 1, 0, 1, 0, x])/3 + 
     11*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 0, 1, 1, 0, 0, x] - 
     4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] - 
     39*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 0, 0, x] - 
     32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] - 
     72*G[1, 1, 0, 0, 1, 1, x] - 24*G[1, 1, 0, 1, 0, 0, x] - 
     (40*G[1, 1, 0, 1, 0, 1, x])/3 - (40*G[1, 1, 0, 1, 1, 0, x])/3 + 
     92*G[1, 1, 0, 1, 1, 1, x] - 44*G[1, 1, 1, 0, 0, 0, x] - 
     (52*G[1, 1, 1, 0, 0, 1, x])/3 - (52*G[1, 1, 1, 0, 1, 0, x])/3 + 
     153*G[1, 1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 1, 0, 0, x] - 
     16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
     49*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/6 + RATIO[(1 - x)^(-1)]/6) - (59208167*RATIO[(1 - x)^(-1)])/
      104976 + ((22*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
     (5905499*Pi^2*RATIO[(1 - x)^(-1)])/69984 - ((845*I)/18)*Pi^3*
      RATIO[(1 - x)^(-1)] + (26153*Pi^4*RATIO[(1 - x)^(-1)])/9720 - 
     ((16*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + (93799*Pi^6*RATIO[(1 - x)^(-1)])/
      81648 - (317849*G[0, x]*RATIO[(1 - x)^(-1)])/1458 - 
     (78*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (53815*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/486 + 
     (36*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (751*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/108 + ((43*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (173599*G[1, x]*RATIO[(1 - x)^(-1)])/486 - 
     ((16*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (601*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 + ((272*I)/9)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (5371*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/540 - 
     ((7*I)/9)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (218*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (71*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (455*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((257*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (38*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/15 + 
     (54727*G[0, 1, x]*RATIO[(1 - x)^(-1)])/216 - ((187*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (398*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((529*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (401*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/60 + 
     (54727*G[1, 0, x]*RATIO[(1 - x)^(-1)])/216 - ((952*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (100*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((94*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (553*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 - 
     (242041*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + 
     ((1616*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (503*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - ((86*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (367*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (1990*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((484*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (331*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((14*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2485*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((703*I)/3)*Pi*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (611*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((134*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2485*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((974*I)/3)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (67*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((44*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (2989*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((1229*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (851*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((32*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (44*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (166*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((20*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (5087*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((176*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     59*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((116*I)/9)*Pi^3*
      G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (5087*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((208*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     61*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((14*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (2531*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/6 - (196*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (94*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((46*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     191*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((416*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (14*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (881*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((374*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (26*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (881*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((536*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1252*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((422*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (188*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     170*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((640*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (40*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     384*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((122*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (46*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     384*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (248*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (160*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (5935*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((154*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (364*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (92*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (38*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (52*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (4*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (218*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (52*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((128*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (170*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (556*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((124*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (112*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     4*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (4*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (772*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((472*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (364*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (772*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (52*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (400*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (3880*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (208*I)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     26*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (584*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (48*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (584*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((224*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (722*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((224*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (284*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (48*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (284*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((272*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (170*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((152*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (176*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (72*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     140*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (56*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     140*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((160*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (146*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     138*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((64*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     22*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     22*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((88*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     204*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((80*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (212*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((64*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (116*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((152*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (328*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((88*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((104*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (236*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (272*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (272*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (676*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((88*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((64*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1000*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (308*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (308*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (332*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     24*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (128*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (128*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (128*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     36*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (20*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (44*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     48*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     28*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (20*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (212*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     88*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (200*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (200*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (296*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     76*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (308*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (308*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (604*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     32*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     56*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     56*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     56*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     16*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (40*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     8*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (112*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (112*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     24*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (160*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     8*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(14/9 + G[0, x] + (-14/9 - G[0, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^4*(11/3 + Pi^2/4 - (67*G[0, x])/9 + (2*I)*Pi*G[0, x] - 
       G[1, x]/3 - (2*I)*Pi*G[1, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 
       G[1, 1, x] + (-11/3 - Pi^2/4 + (67*G[0, x])/9 - (2*I)*Pi*G[0, x] + 
         G[1, x]/3 + (2*I)*Pi*G[1, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 
         G[1, 1, x])*RATIO[(1 - x)^(-1)]) - ((868*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)] + (99*Pi^2*G[1, x]*RATIO[x^(-1)])/2 + 
     ((190*I)/9)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
     (8969*Pi^4*G[1, x]*RATIO[x^(-1)])/540 + ((157*I)/360)*Pi^5*G[1, x]*
      RATIO[x^(-1)] - ((4319*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (1241*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 + ((128*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] + (8*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/15 - 
     ((746*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
     (227*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/18 - ((184*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] + (71*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/30 - 
     (868*G[1, 1, x]*RATIO[x^(-1)])/3 + ((3589*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (2147*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - 
     ((746*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
     (1517*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/90 + (66*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (158*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((13*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - (65*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (46*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (I/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (4319*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((25*I)/3)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     ((22*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     ((437*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (172*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - ((17*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (746*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - 
     ((895*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (1103*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/6 + ((151*I)/6)*Pi^3*
      G[1, 0, 1, x]*RATIO[x^(-1)] - (746*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - 
     ((346*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (380*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - (2*I)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (2165*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
     ((716*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (73*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/6 - ((43*I)/2)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] - ((22*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     4*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + ((22*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 66*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     ((40*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (29*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (38*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (10*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     65*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (17*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     65*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - (50*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (25*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (446*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((82*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     6*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (437*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (62*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (49*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (437*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (52*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 3*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (1058*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + ((32*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 13*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (8*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((542*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 37*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (64*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (132*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (106*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (64*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((722*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 72*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     62*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - ((484*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (157*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (22*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (22*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (22*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 10*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     38*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 38*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (4*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 46*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (4*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (106*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (4*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (16*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (4*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 30*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (82*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (52*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (82*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (220*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (124*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     405*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + (12*I)*Pi*G[1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 473*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (23*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 473*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - (84*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (1489*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (53*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (820*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 278*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (212*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     278*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + (4*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (704*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (100*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     79*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + (28*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (41*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (271*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (41*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (52*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (173*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (187*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 8*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 8*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 4*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     8*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 20*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     28*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 20*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     16*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 64*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 44*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     44*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 76*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 52*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 36*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 36*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     164*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 68*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 80*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     80*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 57*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     92*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 92*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 133*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     256*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 216*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 216*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 184*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 144*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     144*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 52*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 316*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     156*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 156*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 299*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     132*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 264*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 264*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     731*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + ((2*I)*Pi*G[0, x])/
      (-1 + RATIO[x])^2 + (2*G[0, 0, x])/(-1 + RATIO[x])^2 - 
     (1127*Pi^2*RATIO[x])/6 - ((131*I)/3)*Pi^3*RATIO[x] - 
     (1091*Pi^4*RATIO[x])/90 + (562*Pi^2*G[0, x]*RATIO[x])/9 + 
     ((4*I)/3)*Pi^3*G[0, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x])/30 + 
     (194*Pi^2*G[1, x]*RATIO[x])/9 - ((4*I)/3)*Pi^3*G[1, x]*RATIO[x] + 
     (17*Pi^4*G[1, x]*RATIO[x])/30 - (1127*G[0, 0, x]*RATIO[x])/3 - 
     ((262*I)/3)*Pi*G[0, 0, x]*RATIO[x] - 23*Pi^2*G[0, 0, x]*RATIO[x] + 
     (1127*G[0, 1, x]*RATIO[x])/3 + ((262*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (112*Pi^2*G[0, 1, x]*RATIO[x])/3 + (1127*G[1, 0, x]*RATIO[x])/3 + 
     ((262*I)/3)*Pi*G[1, 0, x]*RATIO[x] + (68*Pi^2*G[1, 0, x]*RATIO[x])/3 - 
     (1127*G[1, 1, x]*RATIO[x])/3 - ((262*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
     13*Pi^2*G[1, 1, x]*RATIO[x] + (646*G[0, 0, 0, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 0, 0, x]*RATIO[x] - Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (620*G[0, 0, 1, x]*RATIO[x])/3 + (256*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     2*Pi^2*G[0, 0, 1, x]*RATIO[x] - (620*G[0, 1, 0, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 2*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     198*G[0, 1, 1, x]*RATIO[x] - (240*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 
     Pi^2*G[0, 1, 1, x]*RATIO[x] - (142*G[1, 0, 0, x]*RATIO[x])/3 + 
     (8*I)*Pi*G[1, 0, 0, x]*RATIO[x] + Pi^2*G[1, 0, 0, x]*RATIO[x] + 
     (116*G[1, 0, 1, x]*RATIO[x])/3 - (256*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x] + (116*G[1, 1, 0, x]*RATIO[x])/3 + 
     (8*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 2*Pi^2*G[1, 1, 0, x]*RATIO[x] - 
     30*G[1, 1, 1, x]*RATIO[x] + (240*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     Pi^2*G[1, 1, 1, x]*RATIO[x] - 104*G[0, 0, 0, 0, x]*RATIO[x] + 
     96*G[0, 0, 0, 1, x]*RATIO[x] + 96*G[0, 0, 1, 0, x]*RATIO[x] + 
     184*G[0, 0, 1, 1, x]*RATIO[x] + 34*G[0, 1, 0, 0, x]*RATIO[x] - 
     18*G[0, 1, 0, 1, x]*RATIO[x] - 18*G[0, 1, 1, 0, x]*RATIO[x] - 
     270*G[0, 1, 1, 1, x]*RATIO[x] + 78*G[1, 0, 0, 0, x]*RATIO[x] - 
     46*G[1, 0, 0, 1, x]*RATIO[x] - 46*G[1, 0, 1, 0, x]*RATIO[x] - 
     258*G[1, 0, 1, 1, x]*RATIO[x] + 40*G[1, 1, 0, 0, x]*RATIO[x] - 
     80*G[1, 1, 0, 1, x]*RATIO[x] - 80*G[1, 1, 1, 0, x]*RATIO[x] + 
     392*G[1, 1, 1, 1, x]*RATIO[x] - 6*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x] + 6*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x] + 6*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x] - 6*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x] + 6*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x] - 6*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x] - 6*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x] + 6*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x^2])/90 + 
     (17*Pi^4*G[1, x]*RATIO[x^2])/90 - (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 - 
     (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/3 + (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/
      3 + (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 + (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
      3 + (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 - 
     (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 - (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/
      3 - 2*G[0, 0, 1, 0, 0, x]*RATIO[x^2] + 2*G[0, 0, 1, 0, 1, x]*
      RATIO[x^2] + 2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] - 
     2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] + 2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] - 
     2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] - 2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] + 
     2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] + 2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] - 
     2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] - 2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] + 
     2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] - 2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] + 
     2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] + 2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] - 
     2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] + (553081*Zeta[3])/486 + 
     (52*I)*Pi*Zeta[3] + (418*Pi^2*Zeta[3])/9 - ((38*I)/3)*Pi^3*Zeta[3] - 
     (12079*G[0, x]*Zeta[3])/27 + ((106*I)/3)*Pi*G[0, x]*Zeta[3] + 
     (239*Pi^2*G[0, x]*Zeta[3])/9 - (11894*G[1, x]*Zeta[3])/27 - 
     (324*I)*Pi*G[1, x]*Zeta[3] - 33*Pi^2*G[1, x]*Zeta[3] + 
     114*G[0, 0, x]*Zeta[3] - (32*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (1337*G[0, 1, x]*Zeta[3])/9 + (122*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (2948*G[1, 0, x]*Zeta[3])/9 + ((10*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
     (3677*G[1, 1, x]*Zeta[3])/9 + ((220*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
     16*G[0, 0, 0, x]*Zeta[3] - 56*G[0, 0, 1, x]*Zeta[3] + 
     60*G[0, 1, 0, x]*Zeta[3] + 150*G[0, 1, 1, x]*Zeta[3] + 
     28*G[1, 0, 0, x]*Zeta[3] + (535*G[1, 0, 1, x]*Zeta[3])/3 - 
     22*G[1, 1, 0, x]*Zeta[3] - (623*G[1, 1, 1, x]*Zeta[3])/3 - 
     (242041*RATIO[(1 - x)^(-1)]*Zeta[3])/486 - 
     ((242*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (379*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + ((38*I)/3)*Pi^3*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (12709*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/27 + ((20*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (239*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (2381*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
     ((184*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (56*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     70*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (32*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2314*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 - (108*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (2564*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     ((116*I)/3)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (152*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     ((8*I)/3)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     16*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     32*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     32*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     148*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     32*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (172*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     36*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (200*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     674*G[1, x]*RATIO[x^(-1)]*Zeta[3] - ((2*I)/3)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + (13*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (124*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (14*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + (118*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (42*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (2458*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (284*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 24*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 2*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 44*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     323*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 202*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] + 303*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (478*RATIO[x]*Zeta[3])/3 - (280*I)*Pi*RATIO[x]*Zeta[3] + 
     5*Pi^2*RATIO[x]*Zeta[3] - 126*G[0, x]*RATIO[x]*Zeta[3] + 
     102*G[1, x]*RATIO[x]*Zeta[3] + 18*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     18*G[0, 1, x]*RATIO[x]*Zeta[3] - 18*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     18*G[1, 1, x]*RATIO[x]*Zeta[3] + (5*Pi^2*RATIO[x^2]*Zeta[3])/3 + 
     6*G[0, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] - 
     6*G[1, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     (116*Zeta[3]^2)/9 + (116*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(-2581/108 - (83*Pi^2)/18 - (496*G[0, x])/27 - 
       ((20*I)/3)*Pi*G[0, x] - (7*Pi^2*G[0, x])/3 + (100*G[1, x])/27 + 
       ((20*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + (208*G[0, 1, x])/9 - 
       ((10*I)/3)*Pi*G[0, 1, x] + (208*G[1, 0, x])/9 - 
       ((10*I)/3)*Pi*G[1, 0, x] - (136*G[1, 1, x])/9 + 
       ((20*I)/3)*Pi*G[1, 1, x] + (26*G[0, 1, 1, x])/3 + 
       (26*G[1, 0, 1, x])/3 + (26*G[1, 1, 0, x])/3 - 6*G[1, 1, 1, x] + 
       ((2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - (4*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 14*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(2581/108 + (83*Pi^2)/18 + (496*G[0, x])/27 + 
         ((26*I)/3)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - (100*G[1, x])/27 - 
         ((26*I)/3)*Pi*G[1, x] - (4*Pi^2*G[1, x])/3 - (190*G[0, 1, x])/9 + 
         ((16*I)/3)*Pi*G[0, 1, x] - (190*G[1, 0, x])/9 + 
         ((16*I)/3)*Pi*G[1, 0, x] + (100*G[1, 1, x])/9 - 
         ((32*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 - 
         (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + 14*Zeta[3])) + 
     Log[mu2/s]^2*(-93233/1296 - (7*Pi^2)/18 - ((10*I)/3)*Pi^3 - 
       (217*Pi^4)/360 + (1157*G[0, x])/18 - (37*I)*Pi*G[0, x] + 
       (95*Pi^2*G[0, x])/6 - I*Pi^3*G[0, x] + (89*G[1, x])/12 + 
       (37*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 + ((4*I)/3)*Pi^3*G[1, x] - 
       2*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + 
       (181*G[0, 1, x])/9 + ((53*I)/3)*Pi*G[0, 1, x] + 
       (10*Pi^2*G[0, 1, x])/3 + (181*G[1, 0, x])/9 + 
       ((65*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 + 
       (52*G[1, 1, x])/9 - ((94*I)/3)*Pi*G[1, 1, x] - 
       (10*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - (46*G[0, 0, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 1, x] - (46*G[0, 1, 0, x])/3 - 
       (6*I)*Pi*G[0, 1, 0, x] - (109*G[0, 1, 1, x])/3 + 
       (10*I)*Pi*G[0, 1, 1, x] + 22*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] - 
       (209*G[1, 0, 1, x])/3 + (10*I)*Pi*G[1, 0, 1, x] - 
       (209*G[1, 1, 0, x])/3 + (6*I)*Pi*G[1, 1, 0, x] + 
       (251*G[1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] - 
       6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
       10*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 
       18*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 
       (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 
         12*G[1, 1, x])*RATIO[x] + (164*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 
       30*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        ((10*I)*Pi*G[1, x] - (Pi^2*G[1, x])/3 - (I/3)*Pi^3*G[1, x] - 
         ((25*I)/3)*Pi*G[0, 1, x] - 4*Pi^2*G[0, 1, x] - 
         ((19*I)/3)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 10*G[1, 1, x] + 
         ((44*I)/3)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
         (25*G[0, 1, 1, x])/3 - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, x] - (19*G[1, 0, 1, x])/3 - 
         (2*I)*Pi*G[1, 0, 1, x] - (19*G[1, 1, 0, x])/3 - 
         (2*I)*Pi*G[1, 1, 0, x] + 21*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 30*G[1, 1, 0, 1, x] - 
         30*G[1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(93233/1296 - (95*Pi^2)/18 + (3*I)*Pi^3 + 
         (217*Pi^4)/360 - (1157*G[0, x])/18 + ((104*I)/3)*Pi*G[0, x] - 
         (29*Pi^2*G[0, x])/2 + I*Pi^3*G[0, x] - (89*G[1, x])/12 - 
         ((98*I)/3)*Pi*G[1, x] - 4*Pi^2*G[1, x] - ((5*I)/3)*Pi^3*G[1, x] + 
         2*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 
         (202*G[0, 1, x])/9 - (32*I)*Pi*G[0, 1, x] - (22*Pi^2*G[0, 1, x])/3 - 
         (202*G[1, 0, x])/9 - (26*I)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] + 
         (8*G[1, 1, x])/9 + (52*I)*Pi*G[1, 1, x] + 9*Pi^2*G[1, 1, x] - 
         (22*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
         (40*G[0, 0, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, x] + 
         (40*G[0, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 1, x] + (112*G[1, 0, 1, x])/3 - 
         (12*I)*Pi*G[1, 0, 1, x] + (112*G[1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, x] - (56*G[1, 1, 1, x])/3 + 
         (24*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - (344*Zeta[3])/9 - 
         (4*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3])) - 
     (167*Zeta[5])/6 - (84*I)*Pi*Zeta[5] - 12*G[0, x]*Zeta[5] - 
     (139*G[1, x]*Zeta[5])/2 + (1609*RATIO[(1 - x)^(-1)]*Zeta[5])/3 + 
     (84*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] + 12*G[0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] - 40*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (1017*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 60*RATIO[x]*Zeta[5] + 
     20*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(96128/729 + (213019*Pi^2)/1944 + 
       ((80*I)/3)*Pi^3 + (2483*Pi^4)/540 + (55879*G[0, x])/216 - 
       ((3706*I)/27)*Pi*G[0, x] - (352*Pi^2*G[0, x])/9 + 
       ((13*I)/9)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/20 - (18601*G[1, x])/162 + 
       ((3706*I)/27)*Pi*G[1, x] - (697*Pi^2*G[1, x])/9 + 
       ((23*I)/9)*Pi^3*G[1, x] + (5*Pi^4*G[1, x])/9 + 16*G[0, 0, x] + 
       (64*I)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 - (7609*G[0, 1, x])/27 - 
       ((8*I)/3)*Pi*G[0, 1, x] - (220*Pi^2*G[0, 1, x])/9 - 
       ((13*I)/3)*Pi^3*G[0, 1, x] - (7609*G[1, 0, x])/27 - 
       ((104*I)/3)*Pi*G[1, 0, x] - (364*Pi^2*G[1, 0, x])/9 + 
       I*Pi^3*G[1, 0, x] + (21829*G[1, 1, x])/54 - ((80*I)/3)*Pi*G[1, 1, x] - 
       (361*Pi^2*G[1, 1, x])/9 - (2*I)*Pi^3*G[1, 1, x] - 
       (176*G[0, 0, 0, x])/3 - (32*I)*Pi*G[0, 0, 0, x] + 
       (380*G[0, 0, 1, x])/3 + ((256*I)/3)*Pi*G[0, 0, 1, x] + 
       20*Pi^2*G[0, 0, 1, x] + (380*G[0, 1, 0, x])/3 + 
       ((224*I)/3)*Pi*G[0, 1, 0, x] + (52*Pi^2*G[0, 1, 0, x])/3 - 
       (1526*G[0, 1, 1, x])/9 - ((368*I)/3)*Pi*G[0, 1, 1, x] - 
       13*Pi^2*G[0, 1, 1, x] - 172*G[1, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, x] + 
       (20*Pi^2*G[1, 0, 0, x])/3 + (874*G[1, 0, 1, x])/9 - 
       (120*I)*Pi*G[1, 0, 1, x] - (55*Pi^2*G[1, 0, 1, x])/3 + 
       (874*G[1, 1, 0, x])/9 - ((256*I)/3)*Pi*G[1, 1, 0, x] - 
       (59*Pi^2*G[1, 1, 0, x])/3 - (406*G[1, 1, 1, x])/3 + 
       (168*I)*Pi*G[1, 1, 1, x] + 7*Pi^2*G[1, 1, 1, x] + 
       32*G[0, 0, 0, 0, x] - (236*G[0, 0, 0, 1, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 1, x] - (236*G[0, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, x] + (584*G[0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, 1, x] - (44*G[0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + 120*G[0, 1, 0, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, 1, x] + 120*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - 170*G[0, 1, 1, 1, x] - 
       (24*I)*Pi*G[0, 1, 1, 1, x] - (140*G[1, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 0, 0, x] + (104*G[1, 0, 0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + (104*G[1, 0, 1, 0, x])/3 + 
       (20*I)*Pi*G[1, 0, 1, 0, x] - (46*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, x] + 126*G[1, 1, 0, 1, x] - 
       (8*I)*Pi*G[1, 1, 0, 1, x] + 126*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] - (376*G[1, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 0, 1, x] + 
       8*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
       48*G[0, 0, 1, 1, 0, x] + 84*G[0, 0, 1, 1, 1, x] + 
       8*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, x] - 
       32*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] + 
       44*G[0, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 0, x] - 
       48*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
       44*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] + 
       40*G[1, 0, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 0, x] - 
       28*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] + 
       36*G[1, 1, 0, 0, 1, x] + 36*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] + 
       16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] - 
       40*G[1, 1, 1, 1, 1, x] + (-48*Pi^2 - 12*Pi^2*G[1, x] - 96*G[0, 0, x] + 
         96*G[0, 1, x] + 96*G[1, 0, x] - 96*G[1, 1, x] - 24*G[0, 0, 1, x] - 
         24*G[0, 1, 0, x] + 48*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 
         48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - 72*G[1, 1, 1, x])*RATIO[x] + 
       (4817*Zeta[3])/9 - (32*I)*Pi*Zeta[3] + (67*Pi^2*Zeta[3])/9 + 
       (128*G[0, x]*Zeta[3])/9 + (12*I)*Pi*G[0, x]*Zeta[3] - 
       (152*G[1, x]*Zeta[3])/3 - (28*I)*Pi*G[1, x]*Zeta[3] - 
       44*G[0, 1, x]*Zeta[3] - 44*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*((-80*I)*Pi*G[1, x] + (8*Pi^2*G[1, x])/3 + 
         ((8*I)/3)*Pi^3*G[1, x] - ((226*I)/3)*Pi*G[0, 1, x] + 
         (164*Pi^2*G[0, 1, x])/9 - I*Pi^3*G[0, 1, x] - 
         ((274*I)/3)*Pi*G[1, 0, x] - (220*Pi^2*G[1, 0, x])/9 - 
         I*Pi^3*G[1, 0, x] - 80*G[1, 1, x] + ((380*I)/3)*Pi*G[1, 1, x] - 
         (724*Pi^2*G[1, 1, x])/9 + ((10*I)/3)*Pi^3*G[1, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         (226*G[0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (31*Pi^2*G[0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, x] - 
         (274*G[1, 0, 1, x])/3 - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/3 - (274*G[1, 1, 0, x])/3 - 
         ((40*I)/3)*Pi*G[1, 1, 0, x] - 11*Pi^2*G[1, 1, 0, x] + 
         198*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] - 
         65*Pi^2*G[1, 1, 1, x] + 16*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, x] + (82*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (38*G[1, 0, 1, 1, x])/3 - 176*G[1, 1, 0, 0, x] + 
         (8*I)*Pi*G[1, 1, 0, 0, x] + (526*G[1, 1, 0, 1, x])/3 + 
         (526*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (616*G[1, 1, 1, 1, x])/3 + (16*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 1, 1, x] + 
         12*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 1, x] - 
         36*G[1, 1, 0, 1, 0, x] + 96*G[1, 1, 0, 1, 1, x] - 
         132*G[1, 1, 1, 0, 0, x] + 184*G[1, 1, 1, 0, 1, x] + 
         184*G[1, 1, 1, 1, 0, x] - 280*G[1, 1, 1, 1, 1, x] + 
         160*G[1, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] + 
         12*G[1, 0, x]*Zeta[3] + 56*G[1, 1, x]*Zeta[3]) - 124*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(-96128/729 - (124891*Pi^2)/1944 - (24*I)*Pi^3 - 
         (2483*Pi^4)/540 - (55879*G[0, x])/216 + ((376*I)/27)*Pi*G[0, x] + 
         (44*Pi^2*G[0, x])/3 - ((22*I)/9)*Pi^3*G[0, x] - 
         (13*Pi^4*G[0, x])/20 + (18601*G[1, x])/162 - ((808*I)/27)*Pi*
          G[1, x] + (299*Pi^2*G[1, x])/9 + ((16*I)/9)*Pi^3*G[1, x] - 
         (5*Pi^4*G[1, x])/9 - 16*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] - 
         (80*Pi^2*G[0, 0, x])/3 + (4279*G[0, 1, x])/27 - 
         ((64*I)/3)*Pi*G[0, 1, x] + (119*Pi^2*G[0, 1, x])/3 + 
         ((10*I)/3)*Pi^3*G[0, 1, x] + (4279*G[1, 0, x])/27 - 
         ((208*I)/3)*Pi*G[1, 0, x] + 45*Pi^2*G[1, 0, x] - 
         (2*I)*Pi^3*G[1, 0, x] - (9373*G[1, 1, x])/54 + 
         ((392*I)/3)*Pi*G[1, 1, x] - (35*Pi^2*G[1, 1, x])/3 + 
         ((16*I)/3)*Pi^3*G[1, 1, x] + (176*G[0, 0, 0, x])/3 + 
         (32*I)*Pi*G[0, 0, 0, x] - (332*G[0, 0, 1, x])/3 - 
         ((220*I)/3)*Pi*G[0, 0, 1, x] - 20*Pi^2*G[0, 0, 1, x] - 
         (332*G[0, 1, 0, x])/3 - ((272*I)/3)*Pi*G[0, 1, 0, x] - 
         (52*Pi^2*G[0, 1, 0, x])/3 + (1208*G[0, 1, 1, x])/9 + 
         ((412*I)/3)*Pi*G[0, 1, 1, x] + (70*Pi^2*G[0, 1, 1, x])/3 - 
         4*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - (20*Pi^2*G[1, 0, 0, x])/
          3 - (184*G[1, 0, 1, x])/9 + ((332*I)/3)*Pi*G[1, 0, 1, x] + 
         26*Pi^2*G[1, 0, 1, x] - (184*G[1, 1, 0, x])/9 + 
         (52*I)*Pi*G[1, 1, 0, x] + (74*Pi^2*G[1, 1, 0, x])/3 + 
         (448*G[1, 1, 1, x])/3 - (156*I)*Pi*G[1, 1, 1, x] - 
         24*Pi^2*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + (236*G[0, 0, 0, 1, x])/
          3 + (8*I)*Pi*G[0, 0, 0, 1, x] + (236*G[0, 0, 1, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 1, 0, x] - (536*G[0, 0, 1, 1, x])/3 + 
         (44*G[0, 1, 0, 0, x])/3 + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         132*G[0, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, x] - 
         132*G[0, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 0, x] + 
         (700*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] + 
         (140*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] - 
         (176*G[1, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         (176*G[1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, x] + 
         (284*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 0, x] - (68*G[1, 1, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (68*G[1, 1, 1, 0, x])/3 - 
         96*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 1, x] - 
         8*G[0, 0, 0, 1, 0, x] + 32*G[0, 0, 0, 1, 1, x] - 
         8*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] - 72*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] - 64*G[0, 1, 0, 1, 1, x] - 
         56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
         72*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] - 
         40*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, x] - 
         40*G[1, 0, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 0, x] + 
         40*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 0, x] - (3377*Zeta[3])/9 + (32*I)*Pi*Zeta[3] - 
         (67*Pi^2*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/9 - 
         (12*I)*Pi*G[0, x]*Zeta[3] + (140*G[1, x]*Zeta[3])/3 + 
         (28*I)*Pi*G[1, x]*Zeta[3] + 56*G[0, 1, x]*Zeta[3] + 
         56*G[1, 0, x]*Zeta[3] - 36*G[1, 1, x]*Zeta[3] + 124*Zeta[5])))) + 
 DD[i1, i2]*DD[i3, i4]*(Nf^3*(1000/729 - (200*G[1, x])/81 + 
     (80*G[1, 1, x])/27 - (16*G[1, 1, 1, x])/9 + 
     Log[mu2/s]^3*(8/27 - (8*RATIO[(1 - x)^(-1)])/27) + 
     (-1000/729 + (200*G[1, x])/81 - (80*G[1, 1, x])/27 + 
       (16*G[1, 1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^2*(40/27 - (8*G[1, x])/9 + (-40/27 + (8*G[1, x])/9)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]*(200/81 - (80*G[1, x])/27 + 
       (16*G[1, 1, x])/9 + (-200/81 + (80*G[1, x])/27 - (16*G[1, 1, x])/9)*
        RATIO[(1 - x)^(-1)])) + 
   Nf^2*(Nc*(-469964/6561 + ((10492*I)/729)*Pi - (115*Pi^2)/27 - 
       ((22*I)/27)*Pi^3 + Pi^4/243 + (17087*G[1, x])/243 - 
       ((988*I)/81)*Pi*G[1, x] + (71*Pi^2*G[1, x])/27 + 
       ((10*I)/27)*Pi^3*G[1, x] - ((44*I)/9)*Pi*G[0, 1, x] + 
       (8*Pi^2*G[0, 1, x])/9 - (1534*G[1, 1, x])/27 + 
       ((104*I)/9)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 - 
       (44*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
       ((20*I)/9)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 1, x] - 
       ((64*I)/9)*Pi*G[1, 1, 1, x] + (16*G[0, 1, 1, 1, x])/3 + 
       (20*G[1, 0, 1, 1, x])/9 - (136*G[1, 1, 1, 1, x])/9 + 
       Log[mu2/s]^4*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^3*(14/27 + ((44*I)/27)*Pi - (28*G[1, x])/27 + 
         (-14/27 - ((44*I)/27)*Pi + (28*G[1, x])/27)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^2*(-1163/81 + (8*I)*Pi - (10*Pi^2)/9 + (58*G[1, x])/9 - 
         ((32*I)/9)*Pi*G[1, x] - (4*G[1, 1, x])/9 + 
         (1163/81 - ((20*I)/3)*Pi + (10*Pi^2)/9 - (46*G[1, x])/9 + 
           ((44*I)/9)*Pi*G[1, x] + (16*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (2008*Zeta[3])/243 - ((56*I)/27)*Pi*Zeta[3] + (104*G[1, x]*Zeta[3])/
        27 + RATIO[(1 - x)^(-1)]*(469964/6561 - ((2608*I)/729)*Pi + 
         (17*Pi^2)/9 + ((20*I)/27)*Pi^3 - Pi^4/243 - (14459*G[1, x])/243 + 
         ((712*I)/81)*Pi*G[1, x] - (29*Pi^2*G[1, x])/9 - 
         ((4*I)/9)*Pi^3*G[1, x] + ((40*I)/9)*Pi*G[0, 1, x] - 
         (8*Pi^2*G[0, 1, x])/9 + (1250*G[1, 1, x])/27 - 
         ((40*I)/3)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/9 + 
         (40*G[0, 1, 1, x])/9 - ((8*I)/3)*Pi*G[0, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 0, 1, x] - (332*G[1, 1, 1, x])/9 + 
         ((88*I)/9)*Pi*G[1, 1, 1, x] - (16*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 1, 1, x])/3 + (208*G[1, 1, 1, 1, x])/9 + 
         (2332*Zeta[3])/243 + ((56*I)/27)*Pi*Zeta[3] - (68*G[1, x]*Zeta[3])/
          27) + RATIO[x^(-1)]*(((292*I)/27)*Pi*G[1, x] - 
         (64*Pi^2*G[1, x])/27 - ((2*I)/27)*Pi^3*G[1, x] + 
         (292*G[1, 1, x])/27 - ((64*I)/9)*Pi*G[1, 1, x] + 
         (8*Pi^2*G[1, 1, x])/9 - ((4*I)/9)*Pi*G[1, 0, 1, x] - 
         (128*G[1, 1, 1, x])/9 + ((8*I)/3)*Pi*G[1, 1, 1, x] - 
         (4*G[1, 0, 1, 1, x])/9 + 8*G[1, 1, 1, 1, x] + (4*G[1, x]*Zeta[3])/
          3) + Log[mu2/s]*(-40769/729 + ((1288*I)/81)*Pi - (37*Pi^2)/9 - 
         ((4*I)/9)*Pi^3 + (3614*G[1, x])/81 - ((104*I)/9)*Pi*G[1, x] + 
         (4*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi*G[0, 1, x] - (220*G[1, 1, x])/9 + 
         ((64*I)/9)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x] + 
         (((64*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (64*G[1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[1, 1, x] - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (196*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*(40769/729 - 
           ((712*I)/81)*Pi + (29*Pi^2)/9 + ((4*I)/9)*Pi^3 - 
           (3038*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] - (20*Pi^2*G[1, x])/9 + 
           ((8*I)/3)*Pi*G[0, 1, x] + (212*G[1, 1, x])/9 - 
           ((88*I)/9)*Pi*G[1, 1, x] + (8*G[0, 1, 1, x])/3 - 
           (40*G[1, 1, 1, x])/3 + (196*Zeta[3])/27))) + 
     (-441631/26244 - ((20984*I)/729)*Pi + (25*Pi^2)/9 + ((44*I)/27)*Pi^3 - 
       (29*Pi^4)/1215 - (5216*G[0, x])/729 + (40*Pi^2*G[0, x])/9 + 
       (18119*G[1, x])/1458 + ((1976*I)/81)*Pi*G[1, x] + 
       (65*Pi^2*G[1, x])/27 - ((20*I)/27)*Pi^3*G[1, x] - 
       (8*Pi^2*G[0, 0, x])/9 + (1424*G[0, 1, x])/81 + 
       ((88*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 + 
       (1424*G[1, 0, x])/81 - (8*Pi^2*G[1, 0, x])/3 - (1550*G[1, 1, x])/81 - 
       ((208*I)/9)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/9 + 
       (80*G[0, 0, 0, x])/9 - (80*G[0, 0, 1, x])/9 - (80*G[0, 1, 0, x])/9 - 
       8*G[0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - (80*G[1, 0, 1, x])/3 - 
       ((40*I)/9)*Pi*G[1, 0, 1, x] - (80*G[1, 1, 0, x])/3 + 
       (308*G[1, 1, 1, x])/9 + ((128*I)/9)*Pi*G[1, 1, 1, x] - 
       (16*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
       (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
       (16*G[0, 1, 1, 1, x])/9 - (16*G[1, 0, 0, 0, x])/3 + 
       (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
       (88*G[1, 0, 1, 1, x])/9 + (176*G[1, 1, 0, 1, x])/9 + 
       (176*G[1, 1, 1, 0, x])/9 - 32*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(-2/3 + (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^3*(-146/27 - ((88*I)/27)*Pi - (88*G[0, x])/27 + 
         (8*G[1, x])/3 + (146/27 + ((88*I)/27)*Pi + (88*G[0, x])/27 - 
           (8*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*
        (-1627/81 - (16*I)*Pi - (2*Pi^2)/9 - (40*G[0, x])/3 + 
         (122*G[1, x])/9 + ((64*I)/9)*Pi*G[1, x] + (88*G[0, 1, x])/9 + 
         (88*G[1, 0, x])/9 - (32*G[1, 1, x])/3 + 
         (1627/81 + ((40*I)/3)*Pi + (2*Pi^2)/9 + (40*G[0, x])/3 - 
           (146*G[1, x])/9 - ((88*I)/9)*Pi*G[1, x] - (88*G[0, 1, x])/9 - 
           (88*G[1, 0, x])/9 + 8*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (7496*Zeta[3])/243 + ((112*I)/27)*Pi*Zeta[3] + (256*G[0, x]*Zeta[3])/
        27 + (308*G[1, x]*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*
        (441631/26244 + ((5216*I)/729)*Pi + (53*Pi^2)/27 - ((40*I)/27)*Pi^3 + 
         (29*Pi^4)/1215 + (5216*G[0, x])/729 - (40*Pi^2*G[0, x])/9 - 
         (49655*G[1, x])/1458 - ((1424*I)/81)*Pi*G[1, x] - 
         (11*Pi^2*G[1, x])/9 + ((8*I)/9)*Pi^3*G[1, x] + (8*Pi^2*G[0, 0, x])/
          9 - (1424*G[0, 1, x])/81 - ((80*I)/9)*Pi*G[0, 1, x] + 
         (32*Pi^2*G[0, 1, x])/9 - (1424*G[1, 0, x])/81 + 
         (8*Pi^2*G[1, 0, x])/3 + (3254*G[1, 1, x])/81 + 
         ((80*I)/3)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/9 - 
         (80*G[0, 0, 0, x])/9 + (80*G[0, 0, 1, x])/9 + (80*G[0, 1, 0, x])/9 + 
         (80*G[0, 1, 1, x])/9 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (80*G[1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 1, x] + 
         (80*G[1, 1, 0, x])/3 - (292*G[1, 1, 1, x])/9 - 
         ((176*I)/9)*Pi*G[1, 1, 1, x] + (16*G[0, 0, 0, 0, x])/3 - 
         (16*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 0, 1, x])/3 - 
         (16*G[0, 1, 1, 0, x])/3 + (16*G[0, 1, 1, 1, x])/9 + 
         (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 1, 0, x])/3 - (80*G[1, 0, 1, 1, x])/9 - 
         (176*G[1, 1, 0, 1, x])/9 - (176*G[1, 1, 1, 0, x])/9 + 
         16*G[1, 1, 1, 1, x] + (6848*Zeta[3])/243 - ((112*I)/27)*Pi*Zeta[3] - 
         (256*G[0, x]*Zeta[3])/27 - (380*G[1, x]*Zeta[3])/27) + 
       RATIO[x^(-1)]*(((-584*I)/27)*Pi*G[1, x] + (128*Pi^2*G[1, x])/27 + 
         ((4*I)/27)*Pi^3*G[1, x] - (584*G[1, 1, x])/27 + 
         ((128*I)/9)*Pi*G[1, 1, x] - (16*Pi^2*G[1, 1, x])/9 + 
         ((8*I)/9)*Pi*G[1, 0, 1, x] + (256*G[1, 1, 1, x])/9 - 
         ((16*I)/3)*Pi*G[1, 1, 1, x] + (8*G[1, 0, 1, 1, x])/9 - 
         16*G[1, 1, 1, 1, x] - (8*G[1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-49655/1458 - ((2576*I)/81)*Pi + (5*Pi^2)/9 + 
         ((8*I)/9)*Pi^3 - (1424*G[0, x])/81 + (8*Pi^2*G[0, x])/3 + 
         (2102*G[1, x])/81 + ((208*I)/9)*Pi*G[1, x] + (20*Pi^2*G[1, x])/9 + 
         (80*G[0, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, x] + (80*G[1, 0, x])/3 - 
         (92*G[1, 1, x])/3 - ((128*I)/9)*Pi*G[1, 1, x] + 
         (16*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (80*G[0, 1, 1, x])/9 - (176*G[1, 0, 1, x])/9 - (176*G[1, 1, 0, x])/
          9 + (80*G[1, 1, 1, x])/3 + (((-128*I)/9)*Pi*G[1, x] + 
           (16*Pi^2*G[1, x])/9 - (128*G[1, 1, x])/9 + ((16*I)/3)*Pi*
            G[1, 1, x] + (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (380*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*(49655/1458 + 
           ((1424*I)/81)*Pi + (11*Pi^2)/9 - ((8*I)/9)*Pi^3 + 
           (1424*G[0, x])/81 - (8*Pi^2*G[0, x])/3 - (3254*G[1, x])/81 - 
           ((80*I)/3)*Pi*G[1, x] - (4*Pi^2*G[1, x])/9 - (80*G[0, 1, x])/3 - 
           ((16*I)/3)*Pi*G[0, 1, x] - (80*G[1, 0, x])/3 + (292*G[1, 1, x])/
            9 + ((176*I)/9)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + 
           (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + (80*G[0, 1, 1, x])/
            9 + (176*G[1, 0, 1, x])/9 + (176*G[1, 1, 0, x])/9 - 
           16*G[1, 1, 1, x] + (380*Zeta[3])/27)))/Nc) + 
   (-5599/48 - ((1219*I)/8)*Pi + (36613*Pi^2)/288 - ((451*I)/36)*Pi^3 - 
     (8039*Pi^4)/180 + ((161*I)/45)*Pi^5 + (586309*Pi^6)/136080 + 
     12*G[0, x] - ((766*I)/3)*Pi*G[0, x] - (125*Pi^2*G[0, x])/9 + 
     ((740*I)/9)*Pi^3*G[0, x] + (553*Pi^4*G[0, x])/45 - 
     ((112*I)/15)*Pi^5*G[0, x] - (1135*G[1, x])/16 + 
     ((5765*I)/24)*Pi*G[1, x] + (2665*Pi^2*G[1, x])/72 + 
     ((457*I)/36)*Pi^3*G[1, x] + (493*Pi^4*G[1, x])/72 + 
     ((697*I)/90)*Pi^5*G[1, x] - 6*G[0, 0, x] + ((142*I)/3)*Pi*G[0, 0, x] + 
     (146*Pi^2*G[0, 0, x])/3 - (13*I)*Pi^3*G[0, 0, x] - 
     (178*Pi^4*G[0, 0, x])/45 - (1459*G[0, 1, x])/12 + 
     ((1691*I)/6)*Pi*G[0, 1, x] - (1063*Pi^2*G[0, 1, x])/9 - 
     ((8*I)/3)*Pi^3*G[0, 1, x] + (2467*Pi^4*G[0, 1, x])/90 - 
     (1459*G[1, 0, x])/12 + ((2*I)/3)*Pi*G[1, 0, x] - 
     (208*Pi^2*G[1, 0, x])/9 - ((373*I)/9)*Pi^3*G[1, 0, x] + 
     (2807*Pi^4*G[1, 0, x])/90 + (3611*G[1, 1, x])/12 - 
     ((1505*I)/6)*Pi*G[1, 1, x] + (356*Pi^2*G[1, 1, x])/9 + 
     ((76*I)/9)*Pi^3*G[1, 1, x] - (269*Pi^4*G[1, 1, x])/30 + 
     (286*G[0, 0, 0, x])/3 + ((208*I)/3)*Pi*G[0, 0, 0, x] + 
     (92*Pi^2*G[0, 0, 0, x])/3 - (24*I)*Pi^3*G[0, 0, 0, x] - 
     48*G[0, 0, 1, x] + (178*I)*Pi*G[0, 0, 1, x] + (37*Pi^2*G[0, 0, 1, x])/
      3 - (43*I)*Pi^3*G[0, 0, 1, x] - 48*G[0, 1, 0, x] - 
     (149*Pi^2*G[0, 1, 0, x])/3 - ((173*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (1511*G[0, 1, 1, x])/6 - ((334*I)/3)*Pi*G[0, 1, 1, x] + 
     (275*Pi^2*G[0, 1, 1, x])/9 + ((58*I)/3)*Pi^3*G[0, 1, 1, x] + 
     28*G[1, 0, 0, x] + (106*I)*Pi*G[1, 0, 0, x] - (34*Pi^2*G[1, 0, 0, x])/
      3 - ((251*I)/3)*Pi^3*G[1, 0, 0, x] - (316*G[1, 0, 1, x])/3 - 
     ((2573*I)/6)*Pi*G[1, 0, 1, x] + (290*Pi^2*G[1, 0, 1, x])/9 + 
     ((143*I)/3)*Pi^3*G[1, 0, 1, x] - (316*G[1, 1, 0, x])/3 - 
     ((718*I)/3)*Pi*G[1, 1, 0, x] + (125*Pi^2*G[1, 1, 0, x])/9 + 
     ((58*I)/3)*Pi^3*G[1, 1, 0, x] - (225*G[1, 1, 1, x])/2 + 
     ((2089*I)/6)*Pi*G[1, 1, 1, x] - (230*Pi^2*G[1, 1, 1, x])/3 - 
     ((89*I)/3)*Pi^3*G[1, 1, 1, x] + 146*G[0, 0, 0, 0, x] - 
     (80*I)*Pi*G[0, 0, 0, 0, x] - (340*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (230*G[0, 0, 0, 1, x])/3 - (100*I)*Pi*G[0, 0, 0, 1, x] - 
     (448*Pi^2*G[0, 0, 0, 1, x])/3 - (230*G[0, 0, 1, 0, x])/3 + 
     (16*I)*Pi*G[0, 0, 1, 0, x] - (160*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (326*G[0, 0, 1, 1, x])/3 - (76*I)*Pi*G[0, 0, 1, 1, x] + 
     85*Pi^2*G[0, 0, 1, 1, x] - (788*G[0, 1, 0, 0, x])/3 - 
     ((88*I)/3)*Pi*G[0, 1, 0, 0, x] + (26*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (350*G[0, 1, 0, 1, x])/3 + (56*I)*Pi*G[0, 1, 0, 1, x] + 
     37*Pi^2*G[0, 1, 0, 1, x] + (350*G[0, 1, 1, 0, x])/3 + 
     ((38*I)/3)*Pi*G[0, 1, 1, 0, x] + (137*Pi^2*G[0, 1, 1, 0, x])/3 - 
     18*G[0, 1, 1, 1, x] + ((170*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (28*Pi^2*G[0, 1, 1, 1, x])/3 + (482*G[1, 0, 0, 0, x])/3 - 
     ((722*I)/3)*Pi*G[1, 0, 0, 0, x] - (238*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (602*G[1, 0, 0, 1, x])/3 + (38*I)*Pi*G[1, 0, 0, 1, x] + 
     (449*Pi^2*G[1, 0, 0, 1, x])/3 - (602*G[1, 0, 1, 0, x])/3 + 
     (146*I)*Pi*G[1, 0, 1, 0, x] + (49*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (181*G[1, 0, 1, 1, x])/6 + ((602*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (368*Pi^2*G[1, 0, 1, 1, x])/3 - 308*G[1, 1, 0, 0, x] + 
     ((568*I)/3)*Pi*G[1, 1, 0, 0, x] + (131*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (800*G[1, 1, 0, 1, x])/3 + ((392*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (446*Pi^2*G[1, 1, 0, 1, x])/3 + (800*G[1, 1, 1, 0, x])/3 - 
     (34*I)*Pi*G[1, 1, 1, 0, x] - 14*Pi^2*G[1, 1, 1, 0, x] - 
     (137*G[1, 1, 1, 1, x])/2 - (270*I)*Pi*G[1, 1, 1, 1, x] + 
     (488*Pi^2*G[1, 1, 1, 1, x])/3 + (64*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     176*G[0, 0, 0, 0, 1, x] - (152*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     176*G[0, 0, 0, 1, 0, x] + (136*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     124*G[0, 0, 0, 1, 1, x] + (152*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     68*G[0, 0, 1, 0, 0, x] + (32*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     132*G[0, 0, 1, 0, 1, x] + (264*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     132*G[0, 0, 1, 1, 0, x] - (136*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     90*G[0, 0, 1, 1, 1, x] - (160*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     208*G[0, 1, 0, 0, 0, x] - (204*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (680*G[0, 1, 0, 0, 1, x])/3 + (288*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (680*G[0, 1, 0, 1, 0, x])/3 + (140*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (86*G[0, 1, 0, 1, 1, x])/3 - (144*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     164*G[0, 1, 1, 0, 0, x] - (36*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (28*G[0, 1, 1, 0, 1, x])/3 - (56*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (28*G[0, 1, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     216*G[0, 1, 1, 1, 1, x] - (152*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     464*G[1, 0, 0, 0, 0, x] - (168*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (526*G[1, 0, 0, 0, 1, x])/3 - (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (526*G[1, 0, 0, 1, 0, x])/3 + (80*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (158*G[1, 0, 0, 1, 1, x])/3 + (28*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (1018*G[1, 0, 1, 0, 0, x])/3 + (148*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (10*G[1, 0, 1, 0, 1, x])/3 + (150*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (10*G[1, 0, 1, 1, 0, x])/3 + (80*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     62*G[1, 0, 1, 1, 1, x] - (150*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (1298*G[1, 1, 0, 0, 0, x])/3 - (128*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (160*G[1, 1, 0, 0, 1, x])/3 + (356*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (160*G[1, 1, 0, 1, 0, x])/3 + (188*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     122*G[1, 1, 0, 1, 1, x] - (328*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     164*G[1, 1, 1, 0, 0, x] + (124*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     176*G[1, 1, 1, 0, 1, x] - (502*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     176*G[1, 1, 1, 1, 0, x] - (260*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     182*G[1, 1, 1, 1, 1, x] + (422*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     744*G[0, 0, 0, 0, 0, 0, x] + 368*G[0, 0, 0, 0, 0, 1, x] + 
     368*G[0, 0, 0, 0, 1, 0, x] - 104*G[0, 0, 0, 0, 1, 1, x] + 
     400*G[0, 0, 0, 1, 0, 0, x] + 152*G[0, 0, 0, 1, 0, 1, x] + 
     152*G[0, 0, 0, 1, 1, 0, x] - 248*G[0, 0, 0, 1, 1, 1, x] + 
     344*G[0, 0, 1, 0, 0, 0, x] + 104*G[0, 0, 1, 0, 0, 1, x] + 
     104*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] - 
     88*G[0, 0, 1, 1, 0, 0, x] - 232*G[0, 0, 1, 1, 0, 1, x] - 
     232*G[0, 0, 1, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, 1, x] - 
     16*G[0, 1, 0, 0, 0, 0, x] + 140*G[0, 1, 0, 0, 0, 1, x] + 
     140*G[0, 1, 0, 0, 1, 0, x] + 52*G[0, 1, 0, 0, 1, 1, x] + 
     124*G[0, 1, 0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, 0, 1, x] - 
     80*G[0, 1, 0, 1, 1, 0, x] - 144*G[0, 1, 0, 1, 1, 1, x] - 
     60*G[0, 1, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 0, 0, 1, x] - 
     72*G[0, 1, 1, 0, 1, 0, x] - 132*G[0, 1, 1, 0, 1, 1, x] + 
     40*G[0, 1, 1, 1, 0, 0, x] - 184*G[0, 1, 1, 1, 0, 1, x] - 
     184*G[0, 1, 1, 1, 1, 0, x] + 288*G[0, 1, 1, 1, 1, 1, x] - 
     440*G[1, 0, 0, 0, 0, 0, x] + 336*G[1, 0, 0, 0, 0, 1, x] + 
     336*G[1, 0, 0, 0, 1, 0, x] - 292*G[1, 0, 0, 0, 1, 1, x] + 
     384*G[1, 0, 0, 1, 0, 0, x] - 224*G[1, 0, 0, 1, 0, 1, x] - 
     224*G[1, 0, 0, 1, 1, 0, x] + 88*G[1, 0, 0, 1, 1, 1, x] + 
     324*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
     96*G[1, 0, 1, 0, 1, 0, x] + 14*G[1, 0, 1, 0, 1, 1, x] - 
     92*G[1, 0, 1, 1, 0, 0, x] - 60*G[1, 0, 1, 1, 0, 1, x] - 
     60*G[1, 0, 1, 1, 1, 0, x] + 166*G[1, 0, 1, 1, 1, 1, x] - 
     112*G[1, 1, 0, 0, 0, 0, x] + 128*G[1, 1, 0, 0, 0, 1, x] + 
     128*G[1, 1, 0, 0, 1, 0, x] - 88*G[1, 1, 0, 0, 1, 1, x] + 
     84*G[1, 1, 0, 1, 0, 0, x] - 212*G[1, 1, 0, 1, 0, 1, x] - 
     212*G[1, 1, 0, 1, 1, 0, x] + 204*G[1, 1, 0, 1, 1, 1, x] + 
     232*G[1, 1, 1, 0, 0, 0, x] - 424*G[1, 1, 1, 0, 0, 1, x] - 
     424*G[1, 1, 1, 0, 1, 0, x] + 306*G[1, 1, 1, 0, 1, 1, x] - 
     288*G[1, 1, 1, 1, 0, 0, x] + 412*G[1, 1, 1, 1, 0, 1, x] + 
     412*G[1, 1, 1, 1, 1, 0, x] - 270*G[1, 1, 1, 1, 1, 1, x] + 
     Log[mu2/s]^6*(-1/6 + RATIO[(1 - x)^(-1)]/6) + (5599*RATIO[(1 - x)^(-1)])/
      48 - (12*I)*Pi*RATIO[(1 - x)^(-1)] + (4859*Pi^2*RATIO[(1 - x)^(-1)])/
      288 + ((349*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (1427*Pi^4*RATIO[(1 - x)^(-1)])/60 - ((2*I)/5)*Pi^5*
      RATIO[(1 - x)^(-1)] - (586309*Pi^6*RATIO[(1 - x)^(-1)])/136080 - 
     12*G[0, x]*RATIO[(1 - x)^(-1)] + (30*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (203*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - ((176*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] - (17*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 + 
     ((112*I)/15)*Pi^5*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (1495*G[1, x]*RATIO[(1 - x)^(-1)])/16 - ((511*I)/4)*Pi*G[1, x]*
      RATIO[(1 - x)^(-1)] - (97*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 - 
     ((13*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (263*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/40 - ((11*I)/2)*Pi^5*G[1, x]*
      RATIO[(1 - x)^(-1)] + 30*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((104*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (251*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (178*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 - 
     (511*G[0, 1, x]*RATIO[(1 - x)^(-1)])/4 - ((46*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (334*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (36*I)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (991*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/30 - 
     (511*G[1, 0, x]*RATIO[(1 - x)^(-1)])/4 - (44*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (29*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (24*I)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (161*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/6 + 
     (1051*G[1, 1, x]*RATIO[(1 - x)^(-1)])/8 + (186*I)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (268*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (4*I)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1121*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
     (286*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (30*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 2*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (182*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (54*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 24*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (80*I)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (182*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - (44*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 36*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((188*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     110*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (46*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 52*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     44*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (16*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 40*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((236*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     186*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + (192*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 28*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     186*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (192*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 4*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*I)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (333*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/2 - (300*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 105*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (36*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     146*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (340*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     176*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (304*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 176*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (92*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     38*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 88*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     218*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (100*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - 70*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (12*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     70*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (48*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 68*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     184*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (48*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (32*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 16*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     108*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     192*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (260*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     192*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (176*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     300*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (168*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (308*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 192*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (92*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     300*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - (216*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (364*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 300*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (216*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     100*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     204*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + (288*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 146*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     96*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (104*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (152*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     84*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (40*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     156*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (256*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     156*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     108*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (280*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     180*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (320*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     180*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (160*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (168*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (160*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     144*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (56*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     240*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (144*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (256*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (288*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (288*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     180*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (240*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     744*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     368*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     368*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     56*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     400*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     152*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     344*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     80*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     144*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     184*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     440*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     416*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     416*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     416*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     328*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     112*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     208*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     192*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(-3/2 - (2*I)*Pi - 2*G[0, x] + G[1, x] + 
       (3/2 + (2*I)*Pi + 2*G[0, x] - G[1, x])*RATIO[(1 - x)^(-1)]) - 
     ((7993*I)/24)*Pi*G[1, x]*RATIO[x^(-1)] + (68*Pi^2*G[1, x]*RATIO[x^(-1)])/
      3 + ((9*I)/4)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (41*Pi^4*G[1, x]*RATIO[x^(-1)])/10 + ((143*I)/45)*Pi^5*G[1, x]*
      RATIO[x^(-1)] - (310*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     94*Pi^2*G[0, 1, x]*RATIO[x^(-1)] + (12*I)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (253*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - 
     (50*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] - (95*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/
      3 + ((50*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (502*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - (7993*G[1, 1, x]*RATIO[x^(-1)])/
      24 + (375*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (1448*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 - ((86*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] + (971*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/180 - 
     (16*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (200*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 + (37*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (10*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 + (5*I)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - 310*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (174*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (1006*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((86*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     ((376*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (55*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - (13*I)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] - 50*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     ((181*I)/2)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (721*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((49*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x^(-1)] - 50*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     ((544*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (2*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - ((74*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (1063*G[1, 1, 1, x]*RATIO[x^(-1)])/2 - 
     ((211*I)/6)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (353*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + ((163*I)/3)*Pi^3*
      G[1, 1, 1, x]*RATIO[x^(-1)] + (96*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 48*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (64*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (68*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 16*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (60*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     3*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((28*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - (74*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     112*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + (2*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 13*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     112*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((446*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - (67*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     426*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + ((152*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 20*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     ((170*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (86*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (376*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (30*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 87*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (376*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (82*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (79*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (415*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/6 + ((26*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 20*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     146*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + ((316*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 45*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (418*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((610*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (154*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (418*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (242*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 38*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (937*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/2 - (36*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (50*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (48*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 96*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (72*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     64*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 64*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (152*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     50*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (76*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (28*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (28*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (20*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (184*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (24*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (100*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (548*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (104*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (548*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (68*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 318*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (96*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (80*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (170*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (76*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (170*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + (26*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (44*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (218*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (36*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (410*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (86*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (410*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (112*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     218*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (6*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (626*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (320*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (364*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (116*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (364*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (188*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     196*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 160*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (220*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     196*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - (214*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 196*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (260*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     416*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (182*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     48*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 48*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 96*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     72*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 72*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 48*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     168*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 32*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 32*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     60*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 76*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 76*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     92*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 44*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     48*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 40*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 132*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     48*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 48*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 44*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     112*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 144*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 144*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     192*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 80*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 80*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     44*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 72*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     72*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 88*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 100*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     116*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 12*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     54*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 368*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 88*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     100*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 60*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 60*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 328*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 136*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     136*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 66*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 288*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     172*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 172*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 150*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(-17/2 - (13*I)*Pi + (73*Pi^2)/12 - 12*G[0, x] - 
       (12*I)*Pi*G[0, x] + (13*G[1, x])/2 + (9*I)*Pi*G[1, x] - 
       12*G[0, 0, x] + 10*G[0, 1, x] + 10*G[1, 0, x] - 6*G[1, 1, x] + 
       (17/2 + (12*I)*Pi - (73*Pi^2)/12 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
         (15*G[1, x])/2 - (10*I)*Pi*G[1, x] + 12*G[0, 0, x] - 10*G[0, 1, x] - 
         10*G[1, 0, x] + 5*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)]) - 
     ((24*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - (24*G[0, 0, x])/
      (-1 + RATIO[x])^2 + 16*Pi^2*RATIO[x] + ((137*I)/3)*Pi^3*RATIO[x] + 
     (923*Pi^4*RATIO[x])/90 + (350*Pi^2*G[0, x]*RATIO[x])/9 - 
     (40*I)*Pi^3*G[0, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x])/10 - 
     (386*Pi^2*G[1, x]*RATIO[x])/9 - (8*I)*Pi^3*G[1, x]*RATIO[x] - 
     (17*Pi^4*G[1, x]*RATIO[x])/10 + 32*G[0, 0, x]*RATIO[x] + 
     ((274*I)/3)*Pi*G[0, 0, x]*RATIO[x] - (79*Pi^2*G[0, 0, x]*RATIO[x])/3 - 
     32*G[0, 1, x]*RATIO[x] - ((274*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (8*Pi^2*G[0, 1, x]*RATIO[x])/3 - 32*G[1, 0, x]*RATIO[x] - 
     ((274*I)/3)*Pi*G[1, 0, x]*RATIO[x] - (20*Pi^2*G[1, 0, x]*RATIO[x])/3 + 
     32*G[1, 1, x]*RATIO[x] + ((274*I)/3)*Pi*G[1, 1, x]*RATIO[x] + 
     (67*Pi^2*G[1, 1, x]*RATIO[x])/3 + (890*G[0, 0, 0, x]*RATIO[x])/3 - 
     (176*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 3*Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (724*G[0, 0, 1, x]*RATIO[x])/3 + (8*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 
     6*Pi^2*G[0, 0, 1, x]*RATIO[x] - (724*G[0, 1, 0, x]*RATIO[x])/3 + 
     (144*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 6*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     186*G[0, 1, 1, x]*RATIO[x] + (24*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     3*Pi^2*G[0, 1, 1, x]*RATIO[x] - (914*G[1, 0, 0, x]*RATIO[x])/3 + 
     (80*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 3*Pi^2*G[1, 0, 0, x]*RATIO[x] + 
     (748*G[1, 0, 1, x]*RATIO[x])/3 + (88*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     6*Pi^2*G[1, 0, 1, x]*RATIO[x] + (748*G[1, 1, 0, x]*RATIO[x])/3 - 
     (48*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 6*Pi^2*G[1, 1, 0, x]*RATIO[x] - 
     194*G[1, 1, 1, x]*RATIO[x] - (120*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 
     3*Pi^2*G[1, 1, 1, x]*RATIO[x] - 424*G[0, 0, 0, 0, x]*RATIO[x] + 
     152*G[0, 0, 0, 1, x]*RATIO[x] + 152*G[0, 0, 1, 0, x]*RATIO[x] - 
     56*G[0, 0, 1, 1, x]*RATIO[x] + 262*G[0, 1, 0, 0, x]*RATIO[x] - 
     30*G[0, 1, 0, 1, x]*RATIO[x] - 30*G[0, 1, 1, 0, x]*RATIO[x] - 
     26*G[0, 1, 1, 1, x]*RATIO[x] + 138*G[1, 0, 0, 0, x]*RATIO[x] + 
     30*G[1, 0, 0, 1, x]*RATIO[x] + 30*G[1, 0, 1, 0, x]*RATIO[x] - 
     22*G[1, 0, 1, 1, x]*RATIO[x] + 8*G[1, 1, 0, 0, x]*RATIO[x] - 
     136*G[1, 1, 0, 1, x]*RATIO[x] - 136*G[1, 1, 1, 0, x]*RATIO[x] + 
     88*G[1, 1, 1, 1, x]*RATIO[x] + 18*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
     18*G[0, 0, 1, 0, 1, x]*RATIO[x] - 18*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     18*G[0, 0, 1, 1, 1, x]*RATIO[x] - 18*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     18*G[0, 1, 0, 0, 1, x]*RATIO[x] + 18*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
     18*G[0, 1, 0, 1, 1, x]*RATIO[x] - 18*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     18*G[1, 0, 1, 0, 1, x]*RATIO[x] + 18*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     18*G[1, 0, 1, 1, 1, x]*RATIO[x] + 18*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     18*G[1, 1, 0, 0, 1, x]*RATIO[x] - 18*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
     18*G[1, 1, 0, 1, 1, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x^2])/30 + 
     (17*Pi^4*G[1, x]*RATIO[x^2])/30 - Pi^2*G[0, 0, 0, x]*RATIO[x^2] - 
     2*Pi^2*G[0, 0, 1, x]*RATIO[x^2] + 2*Pi^2*G[0, 1, 0, x]*RATIO[x^2] + 
     Pi^2*G[0, 1, 1, x]*RATIO[x^2] + Pi^2*G[1, 0, 0, x]*RATIO[x^2] + 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x^2] - 2*Pi^2*G[1, 1, 0, x]*RATIO[x^2] - 
     Pi^2*G[1, 1, 1, x]*RATIO[x^2] - 6*G[0, 0, 1, 0, 0, x]*RATIO[x^2] + 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x^2] + 6*G[0, 0, 1, 1, 0, x]*RATIO[x^2] - 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x^2] + 6*G[0, 1, 0, 0, 0, x]*RATIO[x^2] - 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x^2] - 6*G[0, 1, 0, 1, 0, x]*RATIO[x^2] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x^2] + 6*G[1, 0, 1, 0, 0, x]*RATIO[x^2] - 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x^2] - 6*G[1, 0, 1, 1, 0, x]*RATIO[x^2] + 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x^2] - 6*G[1, 1, 0, 0, 0, x]*RATIO[x^2] + 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x^2] + 6*G[1, 1, 0, 1, 0, x]*RATIO[x^2] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - (511*Zeta[3])/3 - 
     (228*I)*Pi*Zeta[3] - (193*Pi^2*Zeta[3])/6 - ((80*I)/3)*Pi^3*Zeta[3] + 
     230*G[0, x]*Zeta[3] + (16*I)*Pi*G[0, x]*Zeta[3] - 
     (752*Pi^2*G[0, x]*Zeta[3])/3 + (1019*G[1, x]*Zeta[3])/6 + 
     (92*I)*Pi*G[1, x]*Zeta[3] - (218*Pi^2*G[1, x]*Zeta[3])/3 - 
     164*G[0, 0, x]*Zeta[3] + (688*I)*Pi*G[0, 0, x]*Zeta[3] - 
     120*G[0, 1, x]*Zeta[3] - (76*I)*Pi*G[0, 1, x]*Zeta[3] + 
     132*G[1, 0, x]*Zeta[3] + (80*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (452*G[1, 1, x]*Zeta[3])/3 - (356*I)*Pi*G[1, 1, x]*Zeta[3] + 
     568*G[0, 0, 0, x]*Zeta[3] - 408*G[0, 0, 1, x]*Zeta[3] - 
     380*G[0, 1, 0, x]*Zeta[3] + 188*G[0, 1, 1, x]*Zeta[3] - 
     32*G[1, 0, 0, x]*Zeta[3] + 10*G[1, 0, 1, x]*Zeta[3] - 
     172*G[1, 1, 0, x]*Zeta[3] + 150*G[1, 1, 1, x]*Zeta[3] + 
     (173*RATIO[(1 - x)^(-1)]*Zeta[3])/6 + (176*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (151*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/6 + 
     ((80*I)/3)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (24*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (752*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 + 124*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (12*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (118*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     12*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (688*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 144*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (296*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     60*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (40*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 102*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (64*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     568*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     352*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     464*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     224*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     96*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     96*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     72*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (369*G[1, x]*RATIO[x^(-1)]*Zeta[3])/2 - (232*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - (172*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     42*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + (220*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (40*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (160*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (228*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 56*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     84*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 36*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 176*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     10*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 68*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 66*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (190*RATIO[x]*Zeta[3])/3 + (200*I)*Pi*RATIO[x]*Zeta[3] - 
     15*Pi^2*RATIO[x]*Zeta[3] + 46*G[0, x]*RATIO[x]*Zeta[3] - 
     134*G[1, x]*RATIO[x]*Zeta[3] - 54*G[0, 0, x]*RATIO[x]*Zeta[3] + 
     54*G[0, 1, x]*RATIO[x]*Zeta[3] + 54*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     54*G[1, 1, x]*RATIO[x]*Zeta[3] + 5*Pi^2*RATIO[x^2]*Zeta[3] + 
     18*G[0, 0, x]*RATIO[x^2]*Zeta[3] - 18*G[0, 1, x]*RATIO[x^2]*Zeta[3] - 
     18*G[1, 0, x]*RATIO[x^2]*Zeta[3] + 18*G[1, 1, x]*RATIO[x^2]*Zeta[3] + 
     292*Zeta[3]^2 - 292*RATIO[(1 - x)^(-1)]*Zeta[3]^2 + 
     Log[mu2/s]^3*(-111/4 - (56*I)*Pi + (47*Pi^2)/2 + (6*I)*Pi^3 - 
       50*G[0, x] - (42*I)*Pi*G[0, x] + (50*Pi^2*G[0, x])/3 + 28*G[1, x] + 
       (40*I)*Pi*G[1, x] - (55*Pi^2*G[1, x])/3 - 36*G[0, 0, x] - 
       (32*I)*Pi*G[0, 0, x] + 42*G[0, 1, x] + (42*I)*Pi*G[0, 1, x] + 
       42*G[1, 0, x] + (42*I)*Pi*G[1, 0, x] - 28*G[1, 1, x] - 
       (38*I)*Pi*G[1, 1, x] - 32*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
       48*G[0, 1, 0, x] - 46*G[0, 1, 1, x] + 48*G[1, 0, 0, x] - 
       46*G[1, 0, 1, x] - 46*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
       ((-6*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
        (111/4 + (50*I)*Pi - (35*Pi^2)/2 - (6*I)*Pi^3 + 50*G[0, x] + 
         (36*I)*Pi*G[0, x] - (50*Pi^2*G[0, x])/3 - 34*G[1, x] - 
         (48*I)*Pi*G[1, x] + (73*Pi^2*G[1, x])/3 + 36*G[0, 0, x] + 
         (32*I)*Pi*G[0, 0, x] - 48*G[0, 1, x] - (48*I)*Pi*G[0, 1, x] - 
         48*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 30*G[1, 1, x] + 
         (40*I)*Pi*G[1, 1, x] + 32*G[0, 0, 0, x] - 48*G[0, 0, 1, x] - 
         48*G[0, 1, 0, x] + 40*G[0, 1, 1, x] - 48*G[1, 0, 0, x] + 
         40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + Log[mu2/s]^2*(-1051/16 - (126*I)*Pi + 
       70*Pi^2 + ((23*I)/3)*Pi^3 - (1121*Pi^4)/360 - 93*G[0, x] - 
       (126*I)*Pi*G[0, x] + 12*Pi^2*G[0, x] + (10*I)*Pi^3*G[0, x] + 
       (201*G[1, x])/4 + (129*I)*Pi*G[1, x] - (241*Pi^2*G[1, x])/6 - 
       ((25*I)/3)*Pi^3*G[1, x] - 96*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] + 
       (46*Pi^2*G[0, 0, x])/3 + 120*G[0, 1, x] + (88*I)*Pi*G[0, 1, x] - 
       (116*Pi^2*G[0, 1, x])/3 + 120*G[1, 0, x] + (92*I)*Pi*G[1, 0, x] - 
       36*Pi^2*G[1, 0, x] - 75*G[1, 1, x] - (108*I)*Pi*G[1, 1, x] + 
       (146*Pi^2*G[1, 1, x])/3 + 98*G[0, 0, 1, x] + (86*I)*Pi*G[0, 0, 1, x] + 
       98*G[0, 1, 0, x] + (74*I)*Pi*G[0, 1, 0, x] - 136*G[0, 1, 1, x] - 
       (120*I)*Pi*G[0, 1, 1, x] + 98*G[1, 0, 0, x] + 
       (86*I)*Pi*G[1, 0, 0, x] - 132*G[1, 0, 1, x] - 
       (140*I)*Pi*G[1, 0, 1, x] - 132*G[1, 1, 0, x] - 
       (124*I)*Pi*G[1, 1, 0, x] + 108*G[1, 1, 1, x] + 
       (140*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] + 64*G[0, 0, 0, 1, x] + 
       64*G[0, 0, 1, 0, x] - 122*G[0, 0, 1, 1, x] + 64*G[0, 1, 0, 0, x] - 
       134*G[0, 1, 0, 1, x] - 134*G[0, 1, 1, 0, x] + 152*G[0, 1, 1, 1, x] + 
       96*G[1, 0, 0, 0, x] - 154*G[1, 0, 0, 1, x] - 154*G[1, 0, 1, 0, x] + 
       152*G[1, 0, 1, 1, x] - 154*G[1, 1, 0, 0, x] + 168*G[1, 1, 0, 1, x] + 
       168*G[1, 1, 1, 0, x] - 124*G[1, 1, 1, 1, x] + 
       (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 
         12*G[1, 1, x])*RATIO[x] + 75*Zeta[3] + (32*I)*Pi*Zeta[3] + 
       48*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        ((-45*I)*Pi*G[1, x] + (52*Pi^2*G[1, x])/3 + ((29*I)/3)*Pi^3*G[1, x] - 
         (30*I)*Pi*G[0, 1, x] + 22*Pi^2*G[0, 1, x] - (18*I)*Pi*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] - 45*G[1, 1, x] + (26*I)*Pi*G[1, 1, x] - 
         (73*Pi^2*G[1, 1, x])/3 - (10*I)*Pi*G[0, 0, 1, x] - 
         (22*I)*Pi*G[0, 1, 0, x] - 30*G[0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, x] - (10*I)*Pi*G[1, 0, 0, x] - 
         18*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
         (20*I)*Pi*G[1, 1, 1, x] - 10*G[0, 0, 1, 1, x] - 
         22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] - 
         10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 32*G[1, 0, 1, 1, x] - 
         10*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 
         64*G[1, 1, 1, 1, x] + 24*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (1051/16 + (93*I)*Pi - (134*Pi^2)/3 + (2*I)*Pi^3 + (1121*Pi^4)/360 + 
         93*G[0, x] + (96*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (10*I)*Pi^3*G[0, x] - (333*G[1, x])/4 - (150*I)*Pi*G[1, x] + 
         (105*Pi^2*G[1, x])/2 + (18*I)*Pi^3*G[1, x] + 96*G[0, 0, x] - 
         (46*Pi^2*G[0, 0, x])/3 - 150*G[0, 1, x] - (108*I)*Pi*G[0, 1, x] + 
         (182*Pi^2*G[0, 1, x])/3 - 150*G[1, 0, x] - (108*I)*Pi*G[1, 0, x] + 
         50*Pi^2*G[1, 0, x] + 102*G[1, 1, x] + (144*I)*Pi*G[1, 1, x] - 
         73*Pi^2*G[1, 1, x] - 108*G[0, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, x] - 
         108*G[0, 1, 0, x] - (96*I)*Pi*G[0, 1, 0, x] + 144*G[0, 1, 1, x] + 
         (128*I)*Pi*G[0, 1, 1, x] - 108*G[1, 0, 0, x] - 
         (96*I)*Pi*G[1, 0, 0, x] + 144*G[1, 0, 1, x] + 
         (144*I)*Pi*G[1, 0, 1, x] + 144*G[1, 1, 0, x] + 
         (144*I)*Pi*G[1, 1, 0, x] - 90*G[1, 1, 1, x] - 
         (120*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
         64*G[0, 0, 0, 1, x] - 64*G[0, 0, 1, 0, x] + 112*G[0, 0, 1, 1, x] - 
         64*G[0, 1, 0, 0, x] + 112*G[0, 1, 0, 1, x] + 112*G[0, 1, 1, 0, x] - 
         104*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] + 144*G[1, 0, 0, 1, x] + 
         144*G[1, 0, 1, 0, x] - 120*G[1, 0, 1, 1, x] + 144*G[1, 1, 0, 0, x] - 
         120*G[1, 1, 0, 1, x] - 120*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] - 
         51*Zeta[3] - (32*I)*Pi*Zeta[3] - 48*G[0, x]*Zeta[3] + 
         36*G[1, x]*Zeta[3])) + 457*Zeta[5] - (160*I)*Pi*Zeta[5] - 
     352*G[0, x]*Zeta[5] + 285*G[1, x]*Zeta[5] - 112*RATIO[(1 - x)^(-1)]*
      Zeta[5] + (160*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     352*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 60*G[1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] + 345*G[1, x]*RATIO[x^(-1)]*Zeta[5] - 180*RATIO[x]*Zeta[5] + 
     60*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(-1495/16 - ((793*I)/4)*Pi + 
       (655*Pi^2)/8 + ((52*I)/3)*Pi^3 - (1309*Pi^4)/120 - ((11*I)/2)*Pi^5 - 
       (511*G[0, x])/4 - (108*I)*Pi*G[0, x] + (121*Pi^2*G[0, x])/3 + 
       (23*I)*Pi^3*G[0, x] - (161*Pi^4*G[0, x])/6 + (487*G[1, x])/8 + 
       ((291*I)/2)*Pi*G[1, x] - 97*Pi^2*G[1, x] - ((2*I)/3)*Pi^3*G[1, x] + 
       (341*Pi^4*G[1, x])/180 - (46*I)*Pi*G[0, 0, x] + 
       (40*Pi^2*G[0, 0, x])/3 + ((236*I)/3)*Pi^3*G[0, 0, x] + 78*G[0, 1, x] + 
       (176*I)*Pi*G[0, 1, x] - (43*Pi^2*G[0, 1, x])/3 - 
       ((83*I)/3)*Pi^3*G[0, 1, x] + 78*G[1, 0, x] + (188*I)*Pi*G[1, 0, x] - 
       (55*Pi^2*G[1, 0, x])/3 - (21*I)*Pi^3*G[1, 0, x] - 33*G[1, 1, x] - 
       (198*I)*Pi*G[1, 1, x] + (134*Pi^2*G[1, 1, x])/3 + 
       ((19*I)/3)*Pi^3*G[1, 1, x] + (48*I)*Pi*G[0, 0, 0, x] + 
       108*Pi^2*G[0, 0, 0, x] + 146*G[0, 0, 1, x] + (30*I)*Pi*G[0, 0, 1, x] - 
       (212*Pi^2*G[0, 0, 1, x])/3 + 146*G[0, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 0, x] - 32*Pi^2*G[0, 1, 0, x] - 210*G[0, 1, 1, x] - 
       (132*I)*Pi*G[0, 1, 1, x] + (167*Pi^2*G[0, 1, 1, x])/3 + 
       146*G[1, 0, 0, x] + (54*I)*Pi*G[1, 0, 0, x] - (172*Pi^2*G[1, 0, 0, x])/
        3 - 198*G[1, 0, 1, x] - (188*I)*Pi*G[1, 0, 1, x] + 
       (307*Pi^2*G[1, 0, 1, x])/3 - 198*G[1, 1, 0, x] - 
       (148*I)*Pi*G[1, 1, 0, x] + 53*Pi^2*G[1, 1, 0, x] + 150*G[1, 1, 1, x] + 
       (246*I)*Pi*G[1, 1, 1, x] - 116*Pi^2*G[1, 1, 1, x] + 
       96*G[0, 0, 0, 0, x] + (88*I)*Pi*G[0, 0, 0, 0, x] - 
       48*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] - 
       48*G[0, 0, 1, 0, x] - (104*I)*Pi*G[0, 0, 1, 0, x] - 
       118*G[0, 0, 1, 1, x] - (32*I)*Pi*G[0, 0, 1, 1, x] - 
       48*G[0, 1, 0, 0, x] - (104*I)*Pi*G[0, 1, 0, 0, x] - 
       142*G[0, 1, 0, 1, x] - (92*I)*Pi*G[0, 1, 0, 1, x] - 
       142*G[0, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, x] + 
       282*G[0, 1, 1, 1, x] + (196*I)*Pi*G[0, 1, 1, 1, x] + 
       48*G[1, 0, 0, 0, x] + (48*I)*Pi*G[1, 0, 0, 0, x] - 
       190*G[1, 0, 0, 1, x] - (224*I)*Pi*G[1, 0, 0, 1, x] - 
       190*G[1, 0, 1, 0, x] - (156*I)*Pi*G[1, 0, 1, 0, x] + 
       266*G[1, 0, 1, 1, x] + (280*I)*Pi*G[1, 0, 1, 1, x] - 
       190*G[1, 1, 0, 0, x] - (136*I)*Pi*G[1, 1, 0, 0, x] + 
       306*G[1, 1, 0, 1, x] + (332*I)*Pi*G[1, 1, 0, 1, x] + 
       306*G[1, 1, 1, 0, x] + (268*I)*Pi*G[1, 1, 1, 0, x] - 
       276*G[1, 1, 1, 1, x] - (352*I)*Pi*G[1, 1, 1, 1, x] + 
       440*G[0, 0, 0, 0, 0, x] - 416*G[0, 0, 0, 0, 1, x] - 
       416*G[0, 0, 0, 1, 0, x] + 248*G[0, 0, 0, 1, 1, x] - 
       416*G[0, 0, 1, 0, 0, x] + 184*G[0, 0, 1, 0, 1, x] + 
       184*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
       328*G[0, 1, 0, 0, 0, x] + 96*G[0, 1, 0, 0, 1, x] + 
       96*G[0, 1, 0, 1, 0, x] + 80*G[0, 1, 0, 1, 1, x] + 
       96*G[0, 1, 1, 0, 0, x] + 148*G[0, 1, 1, 0, 1, x] + 
       148*G[0, 1, 1, 1, 0, x] - 256*G[0, 1, 1, 1, 1, x] - 
       64*G[1, 0, 0, 0, 0, x] - 80*G[1, 0, 0, 0, 1, x] - 
       80*G[1, 0, 0, 1, 0, x] + 164*G[1, 0, 0, 1, 1, x] - 
       80*G[1, 0, 1, 0, 0, x] + 232*G[1, 0, 1, 0, 1, x] + 
       232*G[1, 0, 1, 1, 0, x] - 256*G[1, 0, 1, 1, 1, x] - 
       144*G[1, 1, 0, 0, 0, x] + 316*G[1, 1, 0, 0, 1, x] + 
       316*G[1, 1, 0, 1, 0, x] - 320*G[1, 1, 0, 1, 1, x] + 
       316*G[1, 1, 1, 0, 0, x] - 384*G[1, 1, 1, 0, 1, x] - 
       384*G[1, 1, 1, 1, 0, x] + 280*G[1, 1, 1, 1, 1, x] + 
       (18*Pi^2 + (16*I)*Pi^3 + 16*Pi^2*G[0, x] - 12*Pi^2*G[1, x] + 
         36*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] - 
         (32*I)*Pi*G[0, 1, x] - 36*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + 
         36*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] + 96*G[0, 0, 0, x] - 
         88*G[0, 0, 1, x] - 88*G[0, 1, 0, x] + 80*G[0, 1, 1, x] - 
         88*G[1, 0, 0, x] + 80*G[1, 0, 1, x] + 80*G[1, 1, 0, x] - 
         72*G[1, 1, 1, x])*RATIO[x] + 196*Zeta[3] + (104*I)*Pi*Zeta[3] + 
       (118*Pi^2*Zeta[3])/3 + 128*G[0, x]*Zeta[3] - (40*I)*Pi*G[0, x]*
        Zeta[3] - 54*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] - 
       28*G[0, 1, x]*Zeta[3] - 28*G[1, 0, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-213*I)/2)*Pi*G[1, x] + 102*Pi^2*G[1, x] + 
         (I/3)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/3 - (140*I)*Pi*G[0, 1, x] + 
         (142*Pi^2*G[0, 1, x])/3 + ((61*I)/3)*Pi^3*G[0, 1, x] - 
         (104*I)*Pi*G[1, 0, x] - (26*Pi^2*G[1, 0, x])/3 - I*Pi^3*G[1, 0, x] - 
         (213*G[1, 1, x])/2 + (100*I)*Pi*G[1, 1, x] - (253*Pi^2*G[1, 1, x])/
          3 - ((89*I)/3)*Pi^3*G[1, 1, x] - (46*I)*Pi*G[0, 0, 1, x] + 
         16*Pi^2*G[0, 0, 1, x] - (50*I)*Pi*G[0, 1, 0, x] + 
         (80*Pi^2*G[0, 1, 0, x])/3 - 140*G[0, 1, 1, x] + 
         (76*I)*Pi*G[0, 1, 1, x] - 47*Pi^2*G[0, 1, 1, x] + 
         (18*I)*Pi*G[1, 0, 0, x] - (80*Pi^2*G[1, 0, 0, x])/3 - 
         104*G[1, 0, 1, x] + (72*I)*Pi*G[1, 0, 1, x] - 
         19*Pi^2*G[1, 0, 1, x] - 104*G[1, 1, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, x] - 47*Pi^2*G[1, 1, 0, x] + 
         294*G[1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, x] + 
         30*Pi^2*G[1, 1, 1, x] + (48*I)*Pi*G[0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, 0, x] - 46*G[0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, x] - 
         50*G[0, 1, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 1, x] - 
         50*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
         186*G[0, 1, 1, 1, x] + (52*I)*Pi*G[0, 1, 1, 1, x] + 
         (48*I)*Pi*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, x] + 90*G[1, 0, 1, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] + 
         (56*I)*Pi*G[1, 1, 0, 0, x] + 114*G[1, 1, 0, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, x] + 114*G[1, 1, 1, 0, x] - 
         (20*I)*Pi*G[1, 1, 1, 0, x] - 256*G[1, 1, 1, 1, x] - 
         (112*I)*Pi*G[1, 1, 1, 1, x] + 48*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         28*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] + 100*G[0, 1, 1, 0, 1, x] + 
         100*G[0, 1, 1, 1, 0, x] - 144*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 1, x] + 48*G[1, 0, 0, 1, 0, x] - 
         60*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
         48*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] + 
         28*G[1, 1, 0, 0, 1, x] + 28*G[1, 1, 0, 1, 0, x] - 
         80*G[1, 1, 0, 1, 1, x] + 28*G[1, 1, 1, 0, 0, x] - 
         144*G[1, 1, 1, 0, 1, x] - 144*G[1, 1, 1, 1, 0, x] + 
         160*G[1, 1, 1, 1, 1, x] + 72*G[1, x]*Zeta[3] + 
         (92*I)*Pi*G[1, x]*Zeta[3] + 68*G[0, 1, x]*Zeta[3] + 
         68*G[1, 0, x]*Zeta[3] - 72*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(1495/16 + ((511*I)/4)*Pi + (97*Pi^2)/8 + 
         ((13*I)/3)*Pi^3 + (263*Pi^4)/40 + ((11*I)/2)*Pi^5 + 
         (511*G[0, x])/4 + (13*Pi^2*G[0, x])/3 - (24*I)*Pi^3*G[0, x] + 
         (161*Pi^4*G[0, x])/6 - (1051*G[1, x])/8 - (186*I)*Pi*G[1, x] + 
         (268*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] - (1121*Pi^4*G[1, x])/
          180 - 40*Pi^2*G[0, 0, x] - ((236*I)/3)*Pi^3*G[0, 0, x] - 
         186*G[0, 1, x] - (192*I)*Pi*G[0, 1, x] + 28*Pi^2*G[0, 1, x] + 
         (48*I)*Pi^3*G[0, 1, x] - 186*G[1, 0, x] - (192*I)*Pi*G[1, 0, x] - 
         4*Pi^2*G[1, 0, x] + (20*I)*Pi^3*G[1, 0, x] + (333*G[1, 1, x])/2 + 
         (300*I)*Pi*G[1, 1, x] - 105*Pi^2*G[1, 1, x] - 
         (36*I)*Pi^3*G[1, 1, x] - 108*Pi^2*G[0, 0, 0, x] - 
         192*G[0, 0, 1, x] + (260*Pi^2*G[0, 0, 1, x])/3 - 192*G[0, 1, 0, x] + 
         (176*Pi^2*G[0, 1, 0, x])/3 + 300*G[0, 1, 1, x] + 
         (168*I)*Pi*G[0, 1, 1, x] - (308*Pi^2*G[0, 1, 1, x])/3 - 
         192*G[1, 0, 0, x] + (92*Pi^2*G[1, 0, 0, x])/3 + 300*G[1, 0, 1, x] + 
         (216*I)*Pi*G[1, 0, 1, x] - (364*Pi^2*G[1, 0, 1, x])/3 + 
         300*G[1, 1, 0, x] + (216*I)*Pi*G[1, 1, 0, x] - 
         100*Pi^2*G[1, 1, 0, x] - 204*G[1, 1, 1, x] - 
         (288*I)*Pi*G[1, 1, 1, x] + 146*Pi^2*G[1, 1, 1, x] - 
         96*G[0, 0, 0, 0, x] - (88*I)*Pi*G[0, 0, 0, 0, x] + 
         96*G[0, 0, 0, 1, x] + (88*I)*Pi*G[0, 0, 0, 1, x] + 
         96*G[0, 0, 1, 0, x] + (88*I)*Pi*G[0, 0, 1, 0, x] + 
         120*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         96*G[0, 1, 0, 0, x] + (88*I)*Pi*G[0, 1, 0, 0, x] + 
         120*G[0, 1, 0, 1, x] + (64*I)*Pi*G[0, 1, 0, 1, x] + 
         120*G[0, 1, 1, 0, x] + (64*I)*Pi*G[0, 1, 1, 0, x] - 
         240*G[0, 1, 1, 1, x] - (144*I)*Pi*G[0, 1, 1, 1, x] + 
         216*G[1, 0, 0, 1, x] + (192*I)*Pi*G[1, 0, 0, 1, x] + 
         216*G[1, 0, 1, 0, x] + (192*I)*Pi*G[1, 0, 1, 0, x] - 
         288*G[1, 0, 1, 1, x] - (256*I)*Pi*G[1, 0, 1, 1, x] + 
         216*G[1, 1, 0, 0, x] + (192*I)*Pi*G[1, 1, 0, 0, x] - 
         288*G[1, 1, 0, 1, x] - (288*I)*Pi*G[1, 1, 0, 1, x] - 
         288*G[1, 1, 1, 0, x] - (288*I)*Pi*G[1, 1, 1, 0, x] + 
         180*G[1, 1, 1, 1, x] + (240*I)*Pi*G[1, 1, 1, 1, x] - 
         440*G[0, 0, 0, 0, 0, x] + 416*G[0, 0, 0, 0, 1, x] + 
         416*G[0, 0, 0, 1, 0, x] - 200*G[0, 0, 0, 1, 1, x] + 
         416*G[0, 0, 1, 0, 0, x] - 200*G[0, 0, 1, 0, 1, x] - 
         200*G[0, 0, 1, 1, 0, x] + 328*G[0, 1, 0, 0, 0, x] - 
         112*G[0, 1, 0, 0, 1, x] - 112*G[0, 1, 0, 1, 0, x] - 
         48*G[0, 1, 0, 1, 1, x] - 112*G[0, 1, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         112*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] + 
         128*G[1, 0, 0, 0, 1, x] + 128*G[1, 0, 0, 1, 0, x] - 
         224*G[1, 0, 0, 1, 1, x] + 128*G[1, 0, 1, 0, 0, x] - 
         224*G[1, 0, 1, 0, 1, x] - 224*G[1, 0, 1, 1, 0, x] + 
         208*G[1, 0, 1, 1, 1, x] + 192*G[1, 1, 0, 0, 0, x] - 
         288*G[1, 1, 0, 0, 1, x] - 288*G[1, 1, 0, 1, 0, x] + 
         240*G[1, 1, 0, 1, 1, x] - 288*G[1, 1, 1, 0, 0, x] + 
         240*G[1, 1, 1, 0, 1, x] + 240*G[1, 1, 1, 1, 0, x] - 
         120*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] - (12*I)*Pi*Zeta[3] - 
         (118*Pi^2*Zeta[3])/3 - 60*G[0, x]*Zeta[3] + (40*I)*Pi*G[0, x]*
          Zeta[3] + 102*G[1, x]*Zeta[3] + (64*I)*Pi*G[1, x]*Zeta[3] + 
         96*G[0, 1, x]*Zeta[3] + 96*G[1, 0, x]*Zeta[3] - 
         72*G[1, 1, x]*Zeta[3] - 60*Zeta[5]) + 60*Zeta[5]))/Nc^3 + 
   Nc^3*(-59208167/104976 + ((5929897*I)/11664)*Pi - (7644731*Pi^2)/69984 - 
     ((5137*I)/1944)*Pi^3 - (81667*Pi^4)/9720 + ((41*I)/30)*Pi^5 + 
     (4199*Pi^6)/408240 + (2489315*G[1, x])/3888 - ((460181*I)/1296)*Pi*
      G[1, x] - (227*Pi^2*G[1, x])/24 - ((2245*I)/216)*Pi^3*G[1, x] - 
     (2087*Pi^4*G[1, x])/1080 - ((7*I)/20)*Pi^5*G[1, x] - 
     ((8525*I)/36)*Pi*G[0, 1, x] - 4*Pi^2*G[0, 1, x] - 
     ((25*I)/6)*Pi^3*G[0, 1, x] - (26*Pi^4*G[0, 1, x])/45 - 
     (761785*G[1, 1, x])/1296 + ((46757*I)/108)*Pi*G[1, 1, x] + 
     (427*Pi^2*G[1, 1, x])/36 + ((79*I)/18)*Pi^3*G[1, 1, x] + 
     (739*Pi^4*G[1, 1, x])/360 + ((158*I)/3)*Pi*G[0, 0, 1, x] + 
     (22*Pi^2*G[0, 0, 1, x])/3 - (8525*G[0, 1, 1, x])/36 + 
     (71*I)*Pi*G[0, 1, 1, x] + (37*Pi^2*G[0, 1, 1, x])/9 + 
     ((587*I)/36)*Pi*G[1, 0, 1, x] + (211*Pi^2*G[1, 0, 1, x])/9 - 
     ((11*I)/6)*Pi^3*G[1, 0, 1, x] + (11099*G[1, 1, 1, x])/18 - 
     ((8395*I)/36)*Pi*G[1, 1, 1, x] - (751*Pi^2*G[1, 1, 1, x])/18 + 
     ((8*I)/3)*Pi^3*G[1, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
     (158*G[0, 0, 1, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 1, x] - 
     (19*I)*Pi*G[0, 1, 0, 1, x] - (16*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (341*G[0, 1, 1, 1, x])/3 - ((142*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     6*Pi^2*G[0, 1, 1, 1, x] + ((470*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (22*Pi^2*G[1, 0, 0, 1, x])/3 + (587*G[1, 0, 1, 1, x])/36 - 
     ((542*I)/3)*Pi*G[1, 0, 1, 1, x] - (58*Pi^2*G[1, 0, 1, 1, x])/3 - 
     (157*I)*Pi*G[1, 1, 0, 1, x] - 14*Pi^2*G[1, 1, 0, 1, x] - 
     (12715*G[1, 1, 1, 1, x])/36 + (299*I)*Pi*G[1, 1, 1, 1, x] + 
     40*Pi^2*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] - 
     20*G[0, 0, 1, 1, 1, x] - 19*G[0, 1, 0, 1, 1, x] + 
     (16*I)*Pi*G[0, 1, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (238*G[0, 1, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (470*G[1, 0, 0, 1, 1, x])/3 - 
     (20*I)*Pi*G[1, 0, 0, 1, 1, x] - (11*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (590*G[1, 0, 1, 1, 1, x])/3 + (58*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (44*I)*Pi*G[1, 1, 0, 0, 1, x] - 157*G[1, 1, 0, 1, 1, x] + 
     (64*I)*Pi*G[1, 1, 0, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     363*G[1, 1, 1, 1, 1, x] - (136*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     16*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
     12*G[0, 1, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 1, 1, x] - 
     20*G[1, 0, 0, 1, 1, 1, x] - 11*G[1, 0, 1, 0, 1, 1, x] + 
     58*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 1, 1, x] + 
     64*G[1, 1, 0, 1, 1, 1, x] + 48*G[1, 1, 1, 0, 1, 1, x] - 
     136*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (1/6 - RATIO[(1 - x)^(-1)]/6) + Log[mu2/s]^5*
      (-14/9 + I*Pi + (14/9 - I*Pi)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^4*(-11/3 - ((125*I)/18)*Pi - (9*Pi^2)/4 + (5*G[1, x])/6 - 
       (I/2)*Pi*G[1, x] - G[1, 1, x]/2 + (11/3 + ((67*I)/9)*Pi + (9*Pi^2)/4 - 
         G[1, x]/3 + I*Pi*G[1, x] + G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) - 
     (250937*Zeta[3])/972 - ((6181*I)/27)*Pi*Zeta[3] + (227*Pi^2*Zeta[3])/9 - 
     ((37*I)/9)*Pi^3*Zeta[3] + (10769*G[1, x]*Zeta[3])/108 - 
     ((910*I)/9)*Pi*G[1, x]*Zeta[3] - (4*Pi^2*G[1, x]*Zeta[3])/3 + 
     41*G[0, 1, x]*Zeta[3] - (16*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (493*G[1, 1, x]*Zeta[3])/9 + (54*I)*Pi*G[1, 1, x]*Zeta[3] - 
     36*G[0, 1, 1, x]*Zeta[3] + 17*G[1, 0, 1, x]*Zeta[3] + 
     32*G[1, 1, 1, x]*Zeta[3] + (422*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(2581/108 - ((646*I)/27)*Pi + (203*Pi^2)/18 - 
       ((7*I)/3)*Pi^3 - (250*G[1, x])/27 + ((80*I)/9)*Pi*G[1, x] + 
       2*Pi^2*G[1, x] + (50*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] + 
       (((-50*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] - (50*G[1, 1, x])/9 + 
         (2*I)*Pi*G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
        (-2581/108 + ((496*I)/27)*Pi - (239*Pi^2)/18 + ((7*I)/3)*Pi^3 + 
         (100*G[1, x])/27 - ((112*I)/9)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
         (100*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 14*Zeta[3]) + 
       14*Zeta[3]) + RATIO[x]*((-22*Pi^4)/5 + 24*Pi^2*G[0, 1, x] - 
       24*Pi^2*G[1, 1, x] + (144*I)*Pi*G[0, 0, 1, x] - 
       (144*I)*Pi*G[0, 1, 1, x] - (144*I)*Pi*G[1, 0, 1, x] + 
       (144*I)*Pi*G[1, 1, 1, x] + 144*G[0, 0, 1, 1, x] - 
       144*G[0, 1, 1, 1, x] - 144*G[1, 0, 1, 1, x] + 144*G[1, 1, 1, 1, x] - 
       (144*I)*Pi*Zeta[3]) + Log[mu2/s]^2*(93233/1296 + ((1079*I)/18)*Pi + 
       (245*Pi^2)/6 + ((77*I)/9)*Pi^3 + (53*Pi^4)/40 - (47*G[1, x])/4 - 
       ((137*I)/9)*Pi*G[1, x] - (301*Pi^2*G[1, x])/18 + 
       ((5*I)/2)*Pi^3*G[1, x] + ((16*I)/3)*Pi*G[0, 1, x] + 
       (4*Pi^2*G[0, 1, x])/3 + (113*G[1, 1, x])/9 + ((5*I)/3)*Pi*G[1, 1, x] + 
       (Pi^2*G[1, 1, x])/6 + (16*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, x] - 15*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, x] - 
       (410*Zeta[3])/9 + (34*I)*Pi*Zeta[3] - 6*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-13*I)/3)*Pi*G[1, x] + (121*Pi^2*G[1, x])/9 - 
         ((5*I)/2)*Pi^3*G[1, x] - (13*G[1, 1, x])/3 - (7*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[1, 0, 1, x] + 
         (29*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + 6*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (-93233/1296 - ((1157*I)/18)*Pi - (493*Pi^2)/18 - ((199*I)/18)*Pi^3 - 
         (53*Pi^4)/40 + (89*G[1, x])/12 + ((92*I)/9)*Pi*G[1, x] + 
         30*Pi^2*G[1, x] - (5*I)*Pi^3*G[1, x] - ((22*I)/3)*Pi*G[0, 1, x] - 
         (4*Pi^2*G[0, 1, x])/3 - (8*G[1, 1, x])/9 - ((44*I)/3)*Pi*
          G[1, 1, x] - Pi^2*G[1, 1, x] - (22*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] + (56*G[1, 1, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
         (464*Zeta[3])/9 - (34*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3])) + 
     (329*Zeta[5])/2 + (50*I)*Pi*Zeta[5] - (235*G[1, x]*Zeta[5])/2 + 
     Log[mu2/s]*(-96128/729 + ((27115*I)/72)*Pi + (245*Pi^2)/1944 + 
       ((377*I)/18)*Pi^3 - (2063*Pi^4)/540 + ((13*I)/20)*Pi^5 + 
       (75401*G[1, x])/324 - ((22375*I)/108)*Pi*G[1, x] - 
       (203*Pi^2*G[1, x])/6 - ((143*I)/18)*Pi^3*G[1, x] - Pi^4*G[1, x] - 
       ((128*I)/3)*Pi*G[0, 1, x] - (64*Pi^2*G[0, 1, x])/3 + 
       ((8*I)/3)*Pi^3*G[0, 1, x] - (19837*G[1, 1, x])/108 + 
       ((1306*I)/9)*Pi*G[1, 1, x] + (205*Pi^2*G[1, 1, x])/6 - 
       ((11*I)/3)*Pi^3*G[1, 1, x] - (128*G[0, 1, 1, x])/3 + 
       ((128*I)/3)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] + 120*G[1, 1, 1, x] - 
       (94*I)*Pi*G[1, 1, 1, x] - 16*Pi^2*G[1, 1, 1, x] + 
       32*G[0, 1, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, 1, x] + 
       16*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
       64*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - (2849*Zeta[3])/9 - 
       ((34*I)/9)*Pi*Zeta[3] - (211*Pi^2*Zeta[3])/9 + (214*G[1, x]*Zeta[3])/
        3 - (26*I)*Pi*G[1, x]*Zeta[3] - 14*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((12733*I)/108)*Pi*G[1, x] + (310*Pi^2*G[1, x])/9 + 
         ((145*I)/18)*Pi^3*G[1, x] + Pi^4*G[1, x] + (12733*G[1, 1, x])/108 - 
         (86*I)*Pi*G[1, 1, x] - (109*Pi^2*G[1, 1, x])/6 + 
         ((7*I)/3)*Pi^3*G[1, 1, x] + (16*I)*Pi*G[1, 0, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] - (232*G[1, 1, 1, x])/3 + 
         ((154*I)/3)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
         16*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         32*G[1, 1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, 1, x] - 
         48*G[1, x]*Zeta[3] + (26*I)*Pi*G[1, x]*Zeta[3] + 
         14*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (96128/729 - ((55879*I)/216)*Pi + (66715*Pi^2)/1944 - 
         ((116*I)/9)*Pi^3 + (2603*Pi^4)/540 - ((13*I)/20)*Pi^5 - 
         (18601*G[1, x])/162 + ((5087*I)/27)*Pi*G[1, x] + 
         (289*Pi^2*G[1, x])/9 + ((59*I)/3)*Pi^3*G[1, x] + 2*Pi^4*G[1, x] + 
         ((176*I)/3)*Pi*G[0, 1, x] + (76*Pi^2*G[0, 1, x])/3 - 
         ((8*I)/3)*Pi^3*G[0, 1, x] + (9373*G[1, 1, x])/54 - 
         ((1360*I)/9)*Pi*G[1, 1, x] - (121*Pi^2*G[1, 1, x])/3 + 
         (6*I)*Pi^3*G[1, 1, x] + (176*G[0, 1, 1, x])/3 - 
         ((140*I)/3)*Pi*G[0, 1, 1, x] - 8*Pi^2*G[0, 1, 1, x] - 
         (448*G[1, 1, 1, x])/3 + ((400*I)/3)*Pi*G[1, 1, 1, x] + 
         24*Pi^2*G[1, 1, 1, x] - 32*G[0, 1, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + 96*G[1, 1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + (2417*Zeta[3])/9 + 
         ((268*I)/9)*Pi*Zeta[3] + (211*Pi^2*Zeta[3])/9 - 
         (316*G[1, x]*Zeta[3])/3 + (52*I)*Pi*G[1, x]*Zeta[3] + 
         28*G[1, 1, x]*Zeta[3] - 136*Zeta[5]) + 136*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(59208167/104976 - ((328541*I)/1458)*Pi + 
       (6092123*Pi^2)/69984 + ((3125*I)/243)*Pi^3 + (51211*Pi^4)/9720 - 
       ((11*I)/30)*Pi^5 - (4199*Pi^6)/408240 - (173599*G[1, x])/486 + 
       ((55879*I)/216)*Pi*G[1, x] - (9763*Pi^2*G[1, x])/216 + 
       ((116*I)/9)*Pi^3*G[1, x] - (2801*Pi^4*G[1, x])/540 + 
       ((13*I)/20)*Pi^5*G[1, x] + ((1282*I)/9)*Pi*G[0, 1, x] - 
       (97*Pi^2*G[0, 1, x])/9 + (11*I)*Pi^3*G[0, 1, x] + 
       (26*Pi^4*G[0, 1, x])/45 + (242041*G[1, 1, x])/648 - 
       ((6703*I)/27)*Pi*G[1, 1, x] - (85*Pi^2*G[1, 1, x])/9 - 
       ((155*I)/9)*Pi^3*G[1, 1, x] - (27*Pi^4*G[1, 1, x])/20 + 
       (1282*G[0, 1, 1, x])/9 - (85*I)*Pi*G[0, 1, 1, x] + 
       (17*Pi^2*G[0, 1, 1, x])/9 - ((176*I)/3)*Pi*G[1, 0, 1, x] - 
       (272*Pi^2*G[1, 0, 1, x])/9 + ((8*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (2531*G[1, 1, 1, x])/6 + ((2536*I)/9)*Pi*G[1, 1, 1, x] + 
       (62*Pi^2*G[1, 1, 1, x])/3 - (2*I)*Pi^3*G[1, 1, 1, x] + 
       (44*I)*Pi*G[0, 1, 0, 1, x] + (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (431*G[0, 1, 1, 1, x])/3 + ((112*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       6*Pi^2*G[0, 1, 1, 1, x] - (176*G[1, 0, 1, 1, x])/3 + 
       ((272*I)/3)*Pi*G[1, 0, 1, 1, x] + (40*Pi^2*G[1, 0, 1, 1, x])/3 + 
       ((44*I)/3)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (3880*G[1, 1, 1, 1, x])/9 - ((712*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       42*Pi^2*G[1, 1, 1, 1, x] + 44*G[0, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (208*G[0, 1, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (272*G[1, 0, 1, 1, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (44*G[1, 1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (1000*G[1, 1, 1, 1, 1, x])/3 + (120*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 1, 1, x] - 32*G[1, 0, 1, 1, 1, 1, x] - 
       8*G[1, 1, 0, 1, 1, 1, x] + 120*G[1, 1, 1, 1, 1, 1, x] + 
       (159043*Zeta[3])/486 + ((5869*I)/27)*Pi*Zeta[3] - 
       (125*Pi^2*Zeta[3])/9 + ((37*I)/9)*Pi^3*Zeta[3] - 
       (509*G[1, x]*Zeta[3])/27 - ((400*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (70*Pi^2*G[1, x]*Zeta[3])/3 - 132*G[0, 1, x]*Zeta[3] + 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] + (968*G[1, 1, x]*Zeta[3])/9 - 
       (36*I)*Pi*G[1, 1, x]*Zeta[3] + 36*G[0, 1, 1, x]*Zeta[3] - 
       72*G[1, 1, 1, x]*Zeta[3] - (422*Zeta[3]^2)/9 + 108*Zeta[5] - 
       (50*I)*Pi*Zeta[5] + 120*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(((435961*I)/1296)*Pi*G[1, x] - (599*Pi^2*G[1, x])/27 + 
       ((2207*I)/216)*Pi^3*G[1, x] - (47*Pi^4*G[1, x])/15 + I*Pi^5*G[1, x] - 
       ((160*I)/3)*Pi*G[0, 1, x] + (435961*G[1, 1, x])/1296 - 
       ((7699*I)/54)*Pi*G[1, 1, x] - (1117*Pi^2*G[1, 1, x])/36 - 
       ((15*I)/2)*Pi^3*G[1, 1, x] - (1331*Pi^4*G[1, 1, x])/360 - 
       (160*G[0, 1, 1, x])/3 - ((829*I)/36)*Pi*G[1, 0, 1, x] - 
       (133*Pi^2*G[1, 0, 1, x])/9 + ((41*I)/6)*Pi^3*G[1, 0, 1, x] - 
       (9377*G[1, 1, 1, x])/36 + ((2551*I)/12)*Pi*G[1, 1, 1, x] + 
       (299*Pi^2*G[1, 1, 1, x])/18 - ((16*I)/3)*Pi^3*G[1, 1, 1, x] + 
       ((158*I)/3)*Pi*G[1, 0, 0, 1, x] + (22*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (829*G[1, 0, 1, 1, x])/36 - (14*I)*Pi*G[1, 0, 1, 1, x] + 
       6*Pi^2*G[1, 0, 1, 1, x] - ((61*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (38*Pi^2*G[1, 1, 0, 1, x])/3 + (3479*G[1, 1, 1, 1, x])/12 - 
       ((289*I)/3)*Pi*G[1, 1, 1, 1, x] - 38*Pi^2*G[1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (158*G[1, 0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, 1, 1, x] + (25*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       30*G[1, 0, 1, 1, 1, x] - (10*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (100*I)*Pi*G[1, 1, 0, 0, 1, x] - (61*G[1, 1, 0, 1, 1, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, 1, 1, x] - (132*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (385*G[1, 1, 1, 1, 1, x])/3 + (164*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] - 20*G[1, 0, 0, 1, 1, 1, x] + 
       25*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 1, 1, x] + 
       100*G[1, 1, 0, 0, 1, 1, x] - 88*G[1, 1, 0, 1, 1, 1, x] - 
       132*G[1, 1, 1, 0, 1, 1, x] + 164*G[1, 1, 1, 1, 1, 1, x] + 
       (829*G[1, x]*Zeta[3])/12 - ((104*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (34*Pi^2*G[1, x]*Zeta[3])/3 + (133*G[1, 1, x]*Zeta[3])/9 - 
       (126*I)*Pi*G[1, 1, x]*Zeta[3] - 91*G[1, 0, 1, x]*Zeta[3] + 
       68*G[1, 1, 1, x]*Zeta[3] + (545*G[1, x]*Zeta[5])/2)) + 
   Nc*(-152592883/104976 - ((3307135*I)/5832)*Pi - (25287079*Pi^2)/69984 + 
     ((39973*I)/972)*Pi^3 + (42863*Pi^4)/1620 - ((241*I)/540)*Pi^5 + 
     (44911*Pi^6)/58320 - (330728*G[0, x])/729 + ((6056*I)/27)*Pi*G[0, x] + 
     (118187*Pi^2*G[0, x])/486 - ((1027*I)/18)*Pi^3*G[0, x] - 
     (185*Pi^4*G[0, x])/54 + ((74*I)/45)*Pi^5*G[0, x] + 
     (9968047*G[1, x])/11664 + ((93475*I)/648)*Pi*G[1, x] + 
     (1195985*Pi^2*G[1, x])/1944 - ((2015*I)/108)*Pi^3*G[1, x] + 
     (2903*Pi^4*G[1, x])/1080 - ((28*I)/135)*Pi^5*G[1, x] - 
     (61*G[0, 0, x])/3 + ((160*I)/3)*Pi*G[0, 0, x] - 89*Pi^2*G[0, 0, x] + 
     (35*I)*Pi^3*G[0, 0, x] + (422*Pi^4*G[0, 0, x])/45 + 
     (27433*G[0, 1, x])/36 + ((1583*I)/9)*Pi*G[0, 1, x] - 
     (743*Pi^2*G[0, 1, x])/9 + ((310*I)/9)*Pi^3*G[0, 1, x] - 
     (7*Pi^4*G[0, 1, x])/2 + (27433*G[1, 0, x])/36 - 
     ((1700*I)/9)*Pi*G[1, 0, x] - (1172*Pi^2*G[1, 0, x])/9 + 
     ((442*I)/9)*Pi^3*G[1, 0, x] + (257*Pi^4*G[1, 0, x])/30 - 
     (196435*G[1, 1, x])/162 - ((3038*I)/9)*Pi*G[1, 1, x] - 
     (11063*Pi^2*G[1, 1, x])/36 + ((143*I)/9)*Pi^3*G[1, 1, x] + 
     (253*Pi^4*G[1, 1, x])/90 + (2708*G[0, 0, 0, x])/9 - 
     (124*I)*Pi*G[0, 0, 0, x] + (4*Pi^2*G[0, 0, 0, x])/9 - 
     ((56*I)/3)*Pi^3*G[0, 0, 0, x] - (5068*G[0, 0, 1, x])/27 - 
     (64*I)*Pi*G[0, 0, 1, x] - (344*Pi^2*G[0, 0, 1, x])/9 + 
     ((29*I)/9)*Pi^3*G[0, 0, 1, x] - (5068*G[0, 1, 0, x])/27 - 
     ((203*I)/3)*Pi*G[0, 1, 0, x] - (661*Pi^2*G[0, 1, 0, x])/9 - 
     (3*I)*Pi^3*G[0, 1, 0, x] - (797*G[0, 1, 1, x])/9 + 
     (53*I)*Pi*G[0, 1, 1, x] - (565*Pi^2*G[0, 1, 1, x])/9 - 
     ((70*I)/9)*Pi^3*G[0, 1, 1, x] + (22388*G[1, 0, 0, x])/27 + 
     ((188*I)/3)*Pi*G[1, 0, 0, x] - (100*Pi^2*G[1, 0, 0, x])/9 + 
     ((107*I)/9)*Pi^3*G[1, 0, 0, x] - (13232*G[1, 0, 1, x])/9 + 
     ((1847*I)/9)*Pi*G[1, 0, 1, x] + (5*Pi^2*G[1, 0, 1, x])/9 + 
     ((164*I)/9)*Pi^3*G[1, 0, 1, x] - (13232*G[1, 1, 0, x])/9 + 
     (257*I)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/9 + 
     ((59*I)/9)*Pi^3*G[1, 1, 0, x] + (16273*G[1, 1, 1, x])/9 - 
     ((1132*I)/9)*Pi*G[1, 1, 1, x] + (1444*Pi^2*G[1, 1, 1, x])/9 + 
     ((8*I)/9)*Pi^3*G[1, 1, 1, x] - (670*G[0, 0, 0, 0, x])/3 + 
     ((316*I)/3)*Pi*G[0, 0, 0, 0, x] + (100*Pi^2*G[0, 0, 0, 0, x])/3 - 
     6*G[0, 0, 0, 1, x] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (452*Pi^2*G[0, 0, 0, 1, x])/9 - 6*G[0, 0, 1, 0, x] - 
     ((98*I)/3)*Pi*G[0, 0, 1, 0, x] + (56*Pi^2*G[0, 0, 1, 0, x])/9 - 
     (286*G[0, 0, 1, 1, x])/3 + ((280*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (11*Pi^2*G[0, 0, 1, 1, x])/3 - (778*G[0, 1, 0, 0, x])/3 + 
     ((172*I)/3)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (463*G[0, 1, 0, 1, x])/3 - ((224*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (409*Pi^2*G[0, 1, 0, 1, x])/9 + (463*G[0, 1, 1, 0, x])/3 - 
     ((104*I)/3)*Pi*G[0, 1, 1, 0, x] + (167*Pi^2*G[0, 1, 1, 0, x])/9 + 
     (350*G[0, 1, 1, 1, x])/9 + (122*I)*Pi*G[0, 1, 1, 1, x] + 
     (142*Pi^2*G[0, 1, 1, 1, x])/3 - (1012*G[1, 0, 0, 0, x])/3 + 
     ((656*I)/3)*Pi*G[1, 0, 0, 0, x] + (392*Pi^2*G[1, 0, 0, 0, x])/9 + 
     (160*G[1, 0, 0, 1, x])/3 - (350*I)*Pi*G[1, 0, 0, 1, x] - 
     54*Pi^2*G[1, 0, 0, 1, x] + (160*G[1, 0, 1, 0, x])/3 - 
     (176*I)*Pi*G[1, 0, 1, 0, x] - (83*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (6181*G[1, 0, 1, 1, x])/9 + ((418*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (160*Pi^2*G[1, 0, 1, 1, x])/3 - (790*G[1, 1, 0, 0, x])/3 - 
     (174*I)*Pi*G[1, 1, 0, 0, x] - (13*Pi^2*G[1, 1, 0, 0, x])/9 + 
     (9497*G[1, 1, 0, 1, x])/9 + ((436*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     41*Pi^2*G[1, 1, 0, 1, x] + (9497*G[1, 1, 1, 0, x])/9 - 
     ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - (128*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (5600*G[1, 1, 1, 1, x])/3 - ((328*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     (338*Pi^2*G[1, 1, 1, 1, x])/3 - (96*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (140*G[0, 0, 0, 0, 1, x])/3 + (52*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (140*G[0, 0, 0, 1, 0, x])/3 + ((28*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
     44*G[0, 0, 0, 1, 1, x] - ((92*I)/3)*Pi*G[0, 0, 0, 1, 1, x] - 
     (164*G[0, 0, 1, 0, 0, x])/3 + ((196*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     114*G[0, 0, 1, 0, 1, x] - ((56*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 
     114*G[0, 0, 1, 1, 0, x] - (28*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     (154*G[0, 0, 1, 1, 1, x])/3 - (88*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (344*G[0, 1, 0, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (568*G[0, 1, 0, 0, 1, x])/3 + (96*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (568*G[0, 1, 0, 1, 0, x])/3 + ((124*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     168*G[0, 1, 0, 1, 1, x] - ((188*I)/3)*Pi*G[0, 1, 0, 1, 1, x] + 
     (142*G[0, 1, 1, 0, 0, x])/3 - ((140*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
     14*G[0, 1, 1, 0, 1, x] - ((272*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + 
     14*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     (298*G[0, 1, 1, 1, 1, x])/3 + (60*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     28*G[1, 0, 0, 0, 0, x] + ((124*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 
     (176*G[1, 0, 0, 0, 1, x])/3 + ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 
     (176*G[1, 0, 0, 1, 0, x])/3 + (34*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (674*G[1, 0, 0, 1, 1, x])/3 - ((170*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     (218*G[1, 0, 1, 0, 0, x])/3 - (194*G[1, 0, 1, 0, 1, x])/3 - 
     ((200*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - (194*G[1, 0, 1, 1, 0, x])/3 - 
     (58*I)*Pi*G[1, 0, 1, 1, 0, x] - 88*G[1, 0, 1, 1, 1, x] + 
     (90*I)*Pi*G[1, 0, 1, 1, 1, x] - (524*G[1, 1, 0, 0, 0, x])/3 - 
     ((8*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + (554*G[1, 1, 0, 0, 1, x])/3 - 
     ((418*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + (554*G[1, 1, 0, 1, 0, x])/3 - 
     (40*I)*Pi*G[1, 1, 0, 1, 0, x] - (896*G[1, 1, 0, 1, 1, x])/3 + 
     ((322*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (656*G[1, 1, 1, 0, 0, x])/3 + 
     (60*I)*Pi*G[1, 1, 1, 0, 0, x] - (1442*G[1, 1, 1, 0, 1, x])/3 + 
     ((322*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (1442*G[1, 1, 1, 1, 0, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, 0, x] + (2122*G[1, 1, 1, 1, 1, x])/3 + 
     (22*I)*Pi*G[1, 1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, 0, x] - 
     112*G[0, 0, 0, 0, 0, 1, x] - 112*G[0, 0, 0, 0, 1, 0, x] + 
     100*G[0, 0, 0, 0, 1, 1, x] - 16*G[0, 0, 0, 1, 0, 0, x] - 
     (116*G[0, 0, 0, 1, 0, 1, x])/3 - (116*G[0, 0, 0, 1, 1, 0, x])/3 + 
     92*G[0, 0, 0, 1, 1, 1, x] + 56*G[0, 0, 1, 0, 0, 0, x] - 
     (68*G[0, 0, 1, 0, 0, 1, x])/3 - (68*G[0, 0, 1, 0, 1, 0, x])/3 + 
     40*G[0, 0, 1, 0, 1, 1, x] - 36*G[0, 0, 1, 1, 0, 0, x] + 
     44*G[0, 0, 1, 1, 0, 1, x] + 44*G[0, 0, 1, 1, 1, 0, x] - 
     180*G[0, 0, 1, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, 0, x] + 
     28*G[0, 1, 0, 0, 0, 1, x] + 28*G[0, 1, 0, 0, 1, 0, x] + 
     88*G[0, 1, 0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
     (148*G[0, 1, 0, 1, 0, 1, x])/3 + (148*G[0, 1, 0, 1, 1, 0, x])/3 - 
     156*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
     (76*G[0, 1, 1, 0, 0, 1, x])/3 + (76*G[0, 1, 1, 0, 1, 0, x])/3 - 
     140*G[0, 1, 1, 0, 1, 1, x] + 80*G[0, 1, 1, 1, 0, 0, x] - 
     140*G[0, 1, 1, 1, 0, 1, x] - 140*G[0, 1, 1, 1, 1, 0, x] + 
     256*G[0, 1, 1, 1, 1, 1, x] + (344*G[1, 0, 0, 0, 0, 0, x])/3 - 
     (124*G[1, 0, 0, 0, 0, 1, x])/3 - (124*G[1, 0, 0, 0, 1, 0, x])/3 + 
     80*G[1, 0, 0, 0, 1, 1, x] + (8*G[1, 0, 0, 1, 0, 0, x])/3 + 
     (106*G[1, 0, 0, 1, 0, 1, x])/3 + (106*G[1, 0, 0, 1, 1, 0, x])/3 - 
     132*G[1, 0, 0, 1, 1, 1, x] - (100*G[1, 0, 1, 0, 0, 0, x])/3 + 
     (88*G[1, 0, 1, 0, 0, 1, x])/3 + (88*G[1, 0, 1, 0, 1, 0, x])/3 - 
     84*G[1, 0, 1, 0, 1, 1, x] - 22*G[1, 0, 1, 1, 0, 0, x] - 
     24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
     158*G[1, 0, 1, 1, 1, 1, x] - (52*G[1, 1, 0, 0, 0, 0, x])/3 - 
     (16*G[1, 1, 0, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 0, 1, 0, x])/3 - 
     102*G[1, 1, 0, 0, 1, 1, x] - (22*G[1, 1, 0, 1, 0, 0, x])/3 - 
     (2*G[1, 1, 0, 1, 0, 1, x])/3 - (2*G[1, 1, 0, 1, 1, 0, x])/3 + 
     140*G[1, 1, 0, 1, 1, 1, x] + (128*G[1, 1, 1, 0, 0, 0, x])/3 + 
     (52*G[1, 1, 1, 0, 0, 1, x])/3 + (52*G[1, 1, 1, 0, 1, 0, x])/3 + 
     114*G[1, 1, 1, 0, 1, 1, x] - 112*G[1, 1, 1, 1, 0, 0, x] + 
     192*G[1, 1, 1, 1, 0, 1, x] + 192*G[1, 1, 1, 1, 1, 0, x] - 
     250*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/2 + RATIO[(1 - x)^(-1)]/2) + (152592883*RATIO[(1 - x)^(-1)])/
      104976 + ((243464*I)/729)*Pi*RATIO[(1 - x)^(-1)] + 
     (10109623*Pi^2*RATIO[(1 - x)^(-1)])/69984 - ((2863*I)/243)*Pi^3*
      RATIO[(1 - x)^(-1)] - (23639*Pi^4*RATIO[(1 - x)^(-1)])/1620 - 
     ((439*I)/108)*Pi^5*RATIO[(1 - x)^(-1)] - 
     (44911*Pi^6*RATIO[(1 - x)^(-1)])/58320 + 
     (330728*G[0, x]*RATIO[(1 - x)^(-1)])/729 + ((43*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (77201*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/486 + 
     ((619*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (1103*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/270 - ((74*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] - (12686893*G[1, x]*RATIO[(1 - x)^(-1)])/11664 - 
     ((53183*I)/324)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (354575*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/1944 - 
     ((91*I)/6)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (19111*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/1080 + 
     ((31*I)/135)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (43*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (26*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (520*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((52*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (422*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 - 
     (55879*G[0, 1, x]*RATIO[(1 - x)^(-1)])/108 - ((2845*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (356*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((194*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (241*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/90 - 
     (55879*G[1, 0, x]*RATIO[(1 - x)^(-1)])/108 + ((1616*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (16*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((316*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (823*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/90 + 
     (664765*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + 
     ((2306*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (2027*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((95*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (377*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
     (2708*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + (56*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (256*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (7210*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (14*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (614*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((68*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (7210*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + (11*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (50*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((4*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (119*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((157*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1181*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((118*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1616*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + (12*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (128*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((56*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (13406*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((10*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (806*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((64*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (13406*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((416*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (74*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((20*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (17749*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 - 
     ((1040*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1394*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((40*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (670*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (100*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     62*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((2*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (380*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      9 - 62*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((142*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (8*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (184*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((10*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     14*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (22*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (32*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (31*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((26*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (310*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (31*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + (12*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (266*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      9 - (1370*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((430*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (164*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (292*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((152*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (428*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (136*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (44*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (136*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (3158*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((220*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (92*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (368*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (292*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (5072*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((268*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (28*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (5072*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (104*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (188*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     952*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + (152*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 138*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (96*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((64*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (206*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((128*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (340*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (242*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (242*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (400*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (268*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     14*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (80*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     14*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((76*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (256*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     202*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((212*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     270*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((260*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     270*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1060*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     88*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((16*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (416*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (416*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((224*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     112*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 8*G[1, 0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + ((296*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (104*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (224*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((496*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (224*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1292*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((592*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     104*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1424*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((832*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1424*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (160*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     700*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 56*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 112*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (80*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     56*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     56*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (56*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     56*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     216*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (52*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (52*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     120*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (4*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (4*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     120*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     128*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     128*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (344*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (232*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (232*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     112*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (8*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     64*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     176*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     160*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     224*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (352*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (256*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (256*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     240*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(29/18 - (4*I)*Pi - 2*G[0, x] + G[1, x] + 
       (-29/18 + (4*I)*Pi + 2*G[0, x] - G[1, x])*RATIO[(1 - x)^(-1)]) - 
     ((9031*I)/72)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (2495*Pi^2*G[1, x]*RATIO[x^(-1)])/54 + ((3661*I)/108)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (329*Pi^4*G[1, x]*RATIO[x^(-1)])/45 - 
     ((203*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] + ((8360*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - (787*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 - 
     ((221*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - 
     (133*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + ((5255*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (124*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     ((10*I)/3)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
     (338*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - (9031*G[1, 1, x]*RATIO[x^(-1)])/
      72 - ((5845*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (12229*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + ((263*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] + (353*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/20 - 
     (62*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - ((13*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (130*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - ((5*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (8360*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     ((196*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (565*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + ((16*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (40*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (533*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + ((53*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (5255*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + 
     ((662*I)/9)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (1097*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((44*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (5255*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((637*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (1373*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     ((61*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (6575*G[1, 1, 1, x]*RATIO[x^(-1)])/18 - ((827*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (1396*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
     ((16*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     ((50*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     8*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - ((10*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     62*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + ((20*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (11*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((110*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     112*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + (14*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 19*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     112*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((142*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 11*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (818*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((2*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (142*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (20*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 28*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 40*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     ((236*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (370*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     40*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - (20*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (199*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (268*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + (12*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (104*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (1046*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + (54*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 17*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (1873*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((68*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (151*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (1873*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((160*I)/3)*Pi*
      G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 16*Pi^2*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 457*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     ((548*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (364*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (50*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (10*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (10*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (4*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 10*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (44*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (526*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (24*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 164*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     164*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 248*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (28*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (36*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     20*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + (42*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (200*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (66*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (1180*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (48*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (1096*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (1096*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (26*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 292*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (10*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     488*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + (216*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 342*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (310*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     342*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - (200*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 44*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (150*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (112*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (268*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     366*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (310*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 366*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (112*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (1394*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (314*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     36*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 4*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 4*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 20*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 20*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 12*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 24*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     32*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 32*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     44*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 72*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 72*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     124*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 128*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 180*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     180*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 224*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 36*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     36*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 40*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 168*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     222*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 222*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 164*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     204*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 216*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 216*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     212*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 218*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 200*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     200*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 150*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 116*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     32*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 32*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 182*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     34*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 70*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 70*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     156*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 464*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 292*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     292*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 54*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 376*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     336*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 336*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(19 + ((43*I)/3)*Pi + (103*Pi^2)/12 + (134*G[0, x])/9 - 
       (4*I)*Pi*G[0, x] - (155*G[1, x])/18 + (6*I)*Pi*G[1, x] + 
       4*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - G[1, 1, x] + 
       (-19 - ((49*I)/3)*Pi - (103*Pi^2)/12 - (134*G[0, x])/9 + 
         (4*I)*Pi*G[0, x] + (119*G[1, x])/18 - (8*I)*Pi*G[1, x] - 
         4*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
        RATIO[x^(-1)]) + ((6*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + 
     (6*G[0, 0, x])/(-1 + RATIO[x])^2 + (1039*Pi^2*RATIO[x])/3 - 
     (23*I)*Pi^3*RATIO[x] + (863*Pi^4*RATIO[x])/90 - 
     (490*Pi^2*G[0, x]*RATIO[x])/9 + ((44*I)/3)*Pi^3*G[0, x]*RATIO[x] + 
     (17*Pi^4*G[0, x]*RATIO[x])/30 - (848*Pi^2*G[1, x]*RATIO[x])/9 + 
     ((28*I)/3)*Pi^3*G[1, x]*RATIO[x] - (17*Pi^4*G[1, x]*RATIO[x])/30 + 
     (2078*G[0, 0, x]*RATIO[x])/3 - (46*I)*Pi*G[0, 0, x]*RATIO[x] + 
     (13*Pi^2*G[0, 0, x]*RATIO[x])/3 - (2078*G[0, 1, x]*RATIO[x])/3 + 
     (46*I)*Pi*G[0, 1, x]*RATIO[x] - (152*Pi^2*G[0, 1, x]*RATIO[x])/3 - 
     (2078*G[1, 0, x]*RATIO[x])/3 + (46*I)*Pi*G[1, 0, x]*RATIO[x] - 
     28*Pi^2*G[1, 0, x]*RATIO[x] + (2078*G[1, 1, x]*RATIO[x])/3 - 
     (46*I)*Pi*G[1, 1, x]*RATIO[x] + (151*Pi^2*G[1, 1, x]*RATIO[x])/3 - 
     (706*G[0, 0, 0, x]*RATIO[x])/3 + (88*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     Pi^2*G[0, 0, 0, x]*RATIO[x] + (88*G[0, 0, 1, x]*RATIO[x])/3 - 
     (256*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 2*Pi^2*G[0, 0, 1, x]*RATIO[x] + 
     (88*G[0, 1, 0, x]*RATIO[x])/3 - (40*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 
     2*Pi^2*G[0, 1, 0, x]*RATIO[x] + (530*G[0, 1, 1, x]*RATIO[x])/3 + 
     (208*I)*Pi*G[0, 1, 1, x]*RATIO[x] - Pi^2*G[0, 1, 1, x]*RATIO[x] - 
     62*G[1, 0, 0, x]*RATIO[x] - (40*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     Pi^2*G[1, 0, 0, x]*RATIO[x] + 268*G[1, 0, 1, x]*RATIO[x] + 
     (208*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 2*Pi^2*G[1, 0, 1, x]*RATIO[x] + 
     268*G[1, 1, 0, x]*RATIO[x] - (8*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 
     2*Pi^2*G[1, 1, 0, x]*RATIO[x] - 474*G[1, 1, 1, x]*RATIO[x] - 
     (160*I)*Pi*G[1, 1, 1, x]*RATIO[x] + Pi^2*G[1, 1, 1, x]*RATIO[x] + 
     40*G[0, 0, 0, 0, x]*RATIO[x] - 24*G[0, 0, 0, 1, x]*RATIO[x] - 
     24*G[0, 0, 1, 0, x]*RATIO[x] - 184*G[0, 0, 1, 1, x]*RATIO[x] - 
     50*G[0, 1, 0, 0, x]*RATIO[x] + 58*G[0, 1, 0, 1, x]*RATIO[x] + 
     58*G[0, 1, 1, 0, x]*RATIO[x] + 126*G[0, 1, 1, 1, x]*RATIO[x] - 
     110*G[1, 0, 0, 0, x]*RATIO[x] + 118*G[1, 0, 0, 1, x]*RATIO[x] + 
     118*G[1, 0, 1, 0, x]*RATIO[x] + 66*G[1, 0, 1, 1, x]*RATIO[x] + 
     72*G[1, 1, 0, 0, x]*RATIO[x] - 104*G[1, 1, 0, 1, x]*RATIO[x] - 
     104*G[1, 1, 1, 0, x]*RATIO[x] - 56*G[1, 1, 1, 1, x]*RATIO[x] + 
     6*G[0, 0, 1, 0, 0, x]*RATIO[x] - 6*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     6*G[0, 0, 1, 1, 0, x]*RATIO[x] + 6*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     6*G[0, 1, 0, 0, 0, x]*RATIO[x] + 6*G[0, 1, 0, 0, 1, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 0, x]*RATIO[x] - 6*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     6*G[1, 0, 1, 0, 0, x]*RATIO[x] + 6*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     6*G[1, 0, 1, 1, 0, x]*RATIO[x] - 6*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     6*G[1, 1, 0, 0, 0, x]*RATIO[x] - 6*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 0, x]*RATIO[x] + 6*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     (17*Pi^4*G[0, x]*RATIO[x^2])/90 - (17*Pi^4*G[1, x]*RATIO[x^2])/90 + 
     (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 + (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/
      3 - (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/3 - 
     (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 - (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/3 - 
     (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 + (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/
      3 + (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/3 + 2*G[0, 0, 1, 0, 0, x]*
      RATIO[x^2] - 2*G[0, 0, 1, 0, 1, x]*RATIO[x^2] - 
     2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 
     2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 
     2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 
     2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 
     2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 
     2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 
     2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - 
     (15017*Zeta[3])/486 + ((7769*I)/27)*Pi*Zeta[3] + 
     (2987*Pi^2*Zeta[3])/18 + ((365*I)/9)*Pi^3*Zeta[3] + 
     (10838*G[0, x]*Zeta[3])/27 - (324*I)*Pi*G[0, x]*Zeta[3] - 
     (658*Pi^2*G[0, x]*Zeta[3])/9 + (1741*G[1, x]*Zeta[3])/9 + 
     ((527*I)/3)*Pi*G[1, x]*Zeta[3] + (112*Pi^2*G[1, x]*Zeta[3])/9 + 
     132*G[0, 0, x]*Zeta[3] + ((56*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     (568*G[0, 1, x]*Zeta[3])/9 - ((202*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (1036*G[1, 0, x]*Zeta[3])/9 + (52*I)*Pi*G[1, 0, x]*Zeta[3] - 
     207*G[1, 1, x]*Zeta[3] - (22*I)*Pi*G[1, 1, x]*Zeta[3] - 
     40*G[0, 0, 0, x]*Zeta[3] - (172*G[0, 0, 1, x]*Zeta[3])/3 - 
     132*G[0, 1, 0, x]*Zeta[3] + (38*G[0, 1, 1, x]*Zeta[3])/3 + 
     (148*G[1, 0, 0, x]*Zeta[3])/3 - (226*G[1, 0, 1, x]*Zeta[3])/3 + 
     (496*G[1, 1, 0, x]*Zeta[3])/3 - (16*G[1, 1, 1, x]*Zeta[3])/3 - 
     (325507*RATIO[(1 - x)^(-1)]*Zeta[3])/486 - ((8588*I)/27)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2021*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      18 - ((365*I)/9)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (14294*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
     (224*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (658*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (127*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (60*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (659*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     48*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - ((56*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (2048*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 + ((28*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (280*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (128*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (170*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (36*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     40*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (256*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     104*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (92*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (328*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (64*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (136*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (172*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (2632*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((217*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + (161*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (310*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (58*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (100*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (2213*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (350*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 76*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     76*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 78*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 84*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     210*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 192*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - 356*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (274*RATIO[x]*Zeta[3])/3 + (216*I)*Pi*RATIO[x]*Zeta[3] - 
     5*Pi^2*RATIO[x]*Zeta[3] + 118*G[0, x]*RATIO[x]*Zeta[3] - 
     46*G[1, x]*RATIO[x]*Zeta[3] - 18*G[0, 0, x]*RATIO[x]*Zeta[3] + 
     18*G[0, 1, x]*RATIO[x]*Zeta[3] + 18*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     18*G[1, 1, x]*RATIO[x]*Zeta[3] - (5*Pi^2*RATIO[x^2]*Zeta[3])/3 - 
     6*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 
     6*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     (1256*Zeta[3]^2)/9 + (1256*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(4451/108 + ((2513*I)/27)*Pi - (821*Pi^2)/54 + 
       ((26*I)/3)*Pi^3 + (992*G[0, x])/27 + ((46*I)/3)*Pi*G[0, x] + 
       (14*Pi^2*G[0, x])/3 - (59*G[1, x])/3 - (35*I)*Pi*G[1, x] - 
       (35*Pi^2*G[1, x])/3 - (52*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] - 
       (242*G[0, 1, x])/9 + ((10*I)/3)*Pi*G[0, 1, x] - (242*G[1, 0, x])/9 + 
       ((10*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - 
       (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/3 + 6*G[0, 1, 1, x] - 
       (32*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
       6*G[1, 1, 1, x] + (((41*I)/3)*Pi*G[1, x] + 8*Pi^2*G[1, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + (41*G[1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] - 16*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-4451/108 - ((2144*I)/27)*Pi + (1253*Pi^2)/54 - 
         ((26*I)/3)*Pi^3 - (992*G[0, x])/27 - ((52*I)/3)*Pi*G[0, x] - 
         (14*Pi^2*G[0, x])/3 + (100*G[1, x])/3 + ((128*I)/3)*Pi*G[1, x] + 
         (59*Pi^2*G[1, x])/3 + (52*G[0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, x] + 
         (224*G[0, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] + (224*G[1, 0, x])/9 - 
         ((16*I)/3)*Pi*G[1, 0, x] - (26*G[1, 1, x])/3 + (32*G[0, 0, 1, x])/
          3 + (32*G[0, 1, 0, x])/3 - 8*G[0, 1, 1, x] + (32*G[1, 0, 0, x])/3 - 
         8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 
         16*Zeta[3])) + Log[mu2/s]^2*(-68983/432 + ((683*I)/6)*Pi - 
       (400*Pi^2)/3 - ((193*I)/18)*Pi^3 - (1571*Pi^4)/360 - 
       (1157*G[0, x])/9 + ((221*I)/3)*Pi*G[0, x] - (89*Pi^2*G[0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, x] + (475*G[1, x])/4 - ((1945*I)/18)*Pi*G[1, x] + 
       (269*Pi^2*G[1, x])/9 - ((34*I)/3)*Pi^3*G[1, x] - (196*G[0, 0, x])/3 + 
       (6*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + (259*G[0, 1, x])/9 - 
       ((179*I)/3)*Pi*G[0, 1, x] - (34*Pi^2*G[0, 1, x])/3 + 
       (259*G[1, 0, x])/9 - ((125*I)/3)*Pi*G[1, 0, x] - 
       (26*Pi^2*G[1, 0, x])/3 - (467*G[1, 1, x])/6 + 
       ((235*I)/3)*Pi*G[1, 1, x] + 13*Pi^2*G[1, 1, x] - 
       (44*G[0, 0, 0, x])/3 + (218*G[0, 0, 1, x])/3 - 
       (10*I)*Pi*G[0, 0, 1, x] + (218*G[0, 1, 0, x])/3 - 
       (14*I)*Pi*G[0, 1, 0, x] - (155*G[0, 1, 1, x])/3 + 
       (26*I)*Pi*G[0, 1, 1, x] + 34*G[1, 0, 0, x] - (10*I)*Pi*G[1, 0, 0, x] + 
       5*G[1, 0, 1, x] + (14*I)*Pi*G[1, 0, 1, x] + 5*G[1, 1, 0, x] + 
       (14*I)*Pi*G[1, 1, 0, x] - (17*G[1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, x] + 22*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, x] + 
       18*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 1, x] + 
       22*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
       26*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
       (-10*Pi^2 - 20*G[0, 0, x] + 20*G[0, 1, x] + 20*G[1, 0, x] - 
         20*G[1, 1, x])*RATIO[x] - (311*Zeta[3])/9 - (82*I)*Pi*Zeta[3] - 
       60*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (68983/432 - (77*I)*Pi + 105*Pi^2 + ((373*I)/18)*Pi^3 + 
         (1571*Pi^4)/360 + (1157*G[0, x])/9 - ((196*I)/3)*Pi*G[0, x] + 
         27*Pi^2*G[0, x] - ((14*I)/3)*Pi^3*G[0, x] - (983*G[1, x])/12 + 
         ((1256*I)/9)*Pi*G[1, x] - (650*Pi^2*G[1, x])/9 + 
         ((64*I)/3)*Pi^3*G[1, x] + (196*G[0, 0, x])/3 - (2*Pi^2*G[0, 0, x])/
          3 - (184*G[0, 1, x])/9 + (74*I)*Pi*G[0, 1, x] + 
         (46*Pi^2*G[0, 1, x])/3 - (184*G[1, 0, x])/9 + (52*I)*Pi*G[1, 0, x] + 
         10*Pi^2*G[1, 0, x] + 60*G[1, 1, x] - (60*I)*Pi*G[1, 1, x] - 
         (47*Pi^2*G[1, 1, x])/3 + (44*G[0, 0, 0, x])/3 - 
         (200*G[0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, x] - 
         (200*G[0, 1, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, x] + 66*G[0, 1, 1, x] - 
         (32*I)*Pi*G[0, 1, 1, x] - 52*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] + (88*G[1, 0, 1, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, x] + (88*G[1, 1, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, x] - (190*G[1, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
         16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
         16*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, x] + (455*Zeta[3])/9 + (82*I)*Pi*Zeta[3] + 
         60*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((197*I)/6)*Pi*G[1, x] - 35*Pi^2*G[1, x] + 
         (10*I)*Pi^3*G[1, x] + ((25*I)/3)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] + 
         ((37*I)/3)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 + 
         (197*G[1, 1, x])/6 + (I/3)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 + 
         (6*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (25*G[0, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, x] + 
         (6*I)*Pi*G[1, 0, 0, x] + (37*G[1, 0, 1, x])/3 - 
         (2*I)*Pi*G[1, 0, 1, x] + (37*G[1, 1, 0, x])/3 - 
         (2*I)*Pi*G[1, 1, 0, x] - 53*G[1, 1, 1, x] + 
         (20*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 
         22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 
         16*G[1, x]*Zeta[3])) - (3064*Zeta[5])/9 - ((886*I)/3)*Pi*Zeta[5] + 
     36*G[0, x]*Zeta[5] + (439*G[1, x]*Zeta[5])/3 + 
     (1021*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + ((886*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[5] - 36*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (32*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5])/3 - 227*G[1, x]*RATIO[x^(-1)]*
      Zeta[5] - 60*RATIO[x]*Zeta[5] - 20*RATIO[x^2]*Zeta[5] + 
     Log[mu2/s]*(-11290669/11664 - ((78401*I)/324)*Pi - (630719*Pi^2)/1944 - 
       ((247*I)/6)*Pi^3 + (15599*Pi^4)/1080 - ((59*I)/45)*Pi^5 - 
       (55879*G[0, x])/108 + ((3650*I)/27)*Pi*G[0, x] + 
       (262*Pi^2*G[0, x])/9 - ((337*I)/9)*Pi^3*G[0, x] - 
       (647*Pi^4*G[0, x])/90 + (385421*G[1, x])/648 + 
       ((767*I)/54)*Pi*G[1, x] + (5063*Pi^2*G[1, x])/18 + 
       ((8*I)/9)*Pi^3*G[1, x] + (53*Pi^4*G[1, x])/20 - (1616*G[0, 0, x])/27 + 
       (12*I)*Pi*G[0, 0, x] + (68*Pi^2*G[0, 0, x])/3 - 
       ((4*I)/3)*Pi^3*G[0, 0, x] + (12208*G[0, 1, x])/27 - 
       ((136*I)/3)*Pi*G[0, 1, x] + (745*Pi^2*G[0, 1, x])/9 - 
       ((23*I)/3)*Pi^3*G[0, 1, x] + (12208*G[1, 0, x])/27 - 
       ((392*I)/3)*Pi*G[1, 0, x] + (289*Pi^2*G[1, 0, x])/9 - 
       ((19*I)/3)*Pi^3*G[1, 0, x] - (6079*G[1, 1, x])/9 - 
       ((44*I)/9)*Pi*G[1, 1, x] - (974*Pi^2*G[1, 1, x])/9 + 
       (16*I)*Pi^3*G[1, 1, x] + (316*G[0, 0, 0, x])/3 - 
       ((188*I)/3)*Pi*G[0, 0, 0, x] - 28*Pi^2*G[0, 0, 0, x] + 
       (112*G[0, 0, 1, x])/3 - ((56*I)/3)*Pi*G[0, 0, 1, x] - 
       (28*Pi^2*G[0, 0, 1, x])/3 + (112*G[0, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 - 
       (1262*G[0, 1, 1, x])/9 + (8*I)*Pi*G[0, 1, 1, x] - 
       (65*Pi^2*G[0, 1, 1, x])/3 + (1040*G[1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, x] + 4*Pi^2*G[1, 0, 0, x] - 
       (4814*G[1, 0, 1, x])/9 + (118*I)*Pi*G[1, 0, 1, x] + 
       (47*Pi^2*G[1, 0, 1, x])/3 - (4814*G[1, 1, 0, x])/9 + 
       ((256*I)/3)*Pi*G[1, 1, 0, x] + 21*Pi^2*G[1, 1, 0, x] + 
       (2057*G[1, 1, 1, x])/3 - (88*I)*Pi*G[1, 1, 1, x] + 
       29*Pi^2*G[1, 1, 1, x] + (176*G[0, 0, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 0, 0, 0, x] - 92*G[0, 0, 0, 1, x] - 
       (20*I)*Pi*G[0, 0, 0, 1, x] - 92*G[0, 0, 1, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] + 
       (56*I)*Pi*G[0, 0, 1, 1, x] - (52*G[0, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, x] + 
       (60*I)*Pi*G[0, 1, 0, 1, x] - 96*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] + (622*G[0, 1, 1, 1, x])/3 - 
       (52*I)*Pi*G[0, 1, 1, 1, x] + 132*G[1, 0, 0, 0, x] - 
       (36*I)*Pi*G[1, 0, 0, 0, x] - 184*G[1, 0, 0, 1, x] + 
       (80*I)*Pi*G[1, 0, 0, 1, x] - 184*G[1, 0, 1, 0, x] + 
       (36*I)*Pi*G[1, 0, 1, 0, x] + 292*G[1, 0, 1, 1, x] - 
       (108*I)*Pi*G[1, 0, 1, 1, x] - 184*G[1, 1, 0, 0, x] + 
       (32*I)*Pi*G[1, 1, 0, 0, x] + (778*G[1, 1, 0, 1, x])/3 - 
       (116*I)*Pi*G[1, 1, 0, 1, x] + (778*G[1, 1, 1, 0, x])/3 - 
       (76*I)*Pi*G[1, 1, 1, 0, x] - 336*G[1, 1, 1, 1, x] + 
       (88*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 1, 0, x] - 
       84*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 0, x] - 
       36*G[0, 0, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 0, x] + 
       48*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] - 
       20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] + 
       44*G[0, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       56*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] - 
       4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
       40*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
       44*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
       32*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, 1, x] + 
       (80*Pi^2 - (8*I)*Pi^3 + 12*Pi^2*G[0, x] + 160*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] - 160*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 
         160*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] + 160*G[1, 1, x] - 
         (16*I)*Pi*G[1, 1, x] + 72*G[0, 0, 0, x] - 48*G[0, 0, 1, x] - 
         48*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - 48*G[1, 0, 0, x] + 
         24*G[1, 0, 1, x] + 24*G[1, 1, 0, x])*RATIO[x] - (1657*Zeta[3])/9 - 
       ((22*I)/3)*Pi*Zeta[3] + (478*Pi^2*Zeta[3])/9 - (748*G[0, x]*Zeta[3])/
        9 - (24*I)*Pi*G[0, x]*Zeta[3] + (530*G[1, x]*Zeta[3])/9 + 
       (78*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] + 
       76*G[0, 1, x]*Zeta[3] + 60*G[1, 0, x]*Zeta[3] - 
       46*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-275*I)/6)*Pi*G[1, x] - 
         (884*Pi^2*G[1, x])/9 - (22*I)*Pi^3*G[1, x] - (10*Pi^4*G[1, x])/3 + 
         ((286*I)/3)*Pi*G[0, 1, x] - (170*Pi^2*G[0, 1, x])/9 + 
         (I/3)*Pi^3*G[0, 1, x] + ((190*I)/3)*Pi*G[1, 0, x] + 
         (202*Pi^2*G[1, 0, x])/9 - ((7*I)/3)*Pi^3*G[1, 0, x] - 
         (275*G[1, 1, x])/6 + ((62*I)/3)*Pi*G[1, 1, x] + 
         (1243*Pi^2*G[1, 1, x])/9 - (12*I)*Pi^3*G[1, 1, x] - 
         8*Pi^2*G[0, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, x] + 
         (8*Pi^2*G[0, 1, 0, x])/3 + (286*G[0, 1, 1, x])/3 - 
         ((92*I)/3)*Pi*G[0, 1, 1, x] + 17*Pi^2*G[0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, x] + (40*Pi^2*G[1, 0, 0, x])/3 + 
         (190*G[1, 0, 1, x])/3 - ((86*I)/3)*Pi*G[1, 0, 1, x] + 
         9*Pi^2*G[1, 0, 1, x] + (190*G[1, 1, 0, x])/3 - 
         ((152*I)/3)*Pi*G[1, 1, 0, x] + 9*Pi^2*G[1, 1, 0, x] - 
         (325*G[1, 1, 1, x])/3 - (100*I)*Pi*G[1, 1, 1, x] - 
         25*Pi^2*G[1, 1, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         36*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] + 
         36*G[0, 1, 1, 0, x] - (250*G[0, 1, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
         8*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         8*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (184*G[1, 0, 1, 1, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, x] + 
         200*G[1, 1, 0, 0, x] - (826*G[1, 1, 0, 1, x])/3 + 
         (12*I)*Pi*G[1, 1, 0, 1, x] - (826*G[1, 1, 1, 0, x])/3 + 
         (20*I)*Pi*G[1, 1, 1, 0, x] + (844*G[1, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
         52*G[0, 1, 1, 0, 0, x] - 56*G[0, 1, 1, 0, 1, x] - 
         56*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         8*G[1, 0, 0, 1, 1, x] + 36*G[1, 0, 1, 0, 0, x] - 
         44*G[1, 0, 1, 0, 1, x] - 44*G[1, 0, 1, 1, 0, x] + 
         60*G[1, 0, 1, 1, 1, x] + 132*G[1, 1, 0, 0, 0, x] - 
         96*G[1, 1, 0, 0, 1, x] - 96*G[1, 1, 0, 1, 0, x] + 
         64*G[1, 1, 0, 1, 1, x] - 96*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] + 72*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] - 194*G[1, x]*Zeta[3] - 
         (38*I)*Pi*G[1, x]*Zeta[3] - 52*G[0, 1, x]*Zeta[3] - 
         52*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3]) - 76*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(11290669/11664 + ((53183*I)/324)*Pi + 
         (359423*Pi^2)/1944 + ((131*I)/6)*Pi^3 - (19199*Pi^4)/1080 + 
         ((59*I)/45)*Pi^5 + (55879*G[0, x])/108 - ((1616*I)/27)*Pi*G[0, x] - 
         (52*Pi^2*G[0, x])/3 + ((316*I)/9)*Pi^3*G[0, x] + 
         (647*Pi^4*G[0, x])/90 - (435857*G[1, x])/648 + 
         ((926*I)/27)*Pi*G[1, x] - (3917*Pi^2*G[1, x])/18 - 
         ((329*I)/9)*Pi^3*G[1, x] - (359*Pi^4*G[1, x])/60 + 
         (1616*G[0, 0, x])/27 + (12*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/
          3 + ((4*I)/3)*Pi^3*G[0, 0, x] - (10174*G[0, 1, x])/27 + 
         ((106*I)/3)*Pi*G[0, 1, x] - (298*Pi^2*G[0, 1, x])/3 + 
         (8*I)*Pi^3*G[0, 1, x] - (10174*G[1, 0, x])/27 + 
         ((392*I)/3)*Pi*G[1, 0, x] - (118*Pi^2*G[1, 0, x])/3 + 
         (4*I)*Pi^3*G[1, 0, x] + (10349*G[1, 1, x])/18 - 
         ((736*I)/9)*Pi*G[1, 1, x] + (449*Pi^2*G[1, 1, x])/3 - 
         (28*I)*Pi^3*G[1, 1, x] - (316*G[0, 0, 0, x])/3 + 
         ((152*I)/3)*Pi*G[0, 0, 0, x] + 28*Pi^2*G[0, 0, 0, x] - 
         (40*G[0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
         (32*Pi^2*G[0, 1, 0, x])/3 + (806*G[0, 1, 1, x])/9 - 
         ((44*I)/3)*Pi*G[0, 1, 1, x] + (68*Pi^2*G[0, 1, 1, x])/3 - 
         (392*G[1, 0, 0, x])/3 - (20*Pi^2*G[1, 0, 0, x])/3 + 
         (2720*G[1, 0, 1, x])/9 - ((356*I)/3)*Pi*G[1, 0, 1, x] - 
         (68*Pi^2*G[1, 0, 1, x])/3 + (2720*G[1, 1, 0, x])/9 - 
         (104*I)*Pi*G[1, 1, 0, x] - 28*Pi^2*G[1, 1, 0, x] - 
         504*G[1, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, x] - 
         54*Pi^2*G[1, 1, 1, x] - (176*G[0, 0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, 0, x] + 80*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] + 80*G[0, 0, 1, 0, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] - 
         (56*I)*Pi*G[0, 0, 1, 1, x] + (160*G[0, 1, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 0, x] + 80*G[0, 1, 0, 1, x] - 
         (56*I)*Pi*G[0, 1, 0, 1, x] + 80*G[0, 1, 1, 0, x] - 
         (32*I)*Pi*G[0, 1, 1, 0, x] - (680*G[0, 1, 1, 1, x])/3 + 
         (64*I)*Pi*G[0, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 0, x] + 
         104*G[1, 0, 0, 1, x] - (72*I)*Pi*G[1, 0, 0, 1, x] + 
         104*G[1, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, x] - 
         (844*G[1, 0, 1, 1, x])/3 + (120*I)*Pi*G[1, 0, 1, 1, x] + 
         104*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] - 
         (800*G[1, 1, 0, 1, x])/3 + (128*I)*Pi*G[1, 1, 0, 1, x] - 
         (800*G[1, 1, 1, 0, x])/3 + (96*I)*Pi*G[1, 1, 1, 0, x] + 
         (1132*G[1, 1, 1, 1, x])/3 - (96*I)*Pi*G[1, 1, 1, 1, x] + 
         40*G[0, 0, 0, 0, 0, x] - 64*G[0, 0, 0, 0, 1, x] - 
         64*G[0, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 1, 0, 0, x] + 40*G[0, 0, 1, 0, 1, x] + 
         40*G[0, 0, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] + 
         32*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 0, 1, x] + 
         16*G[1, 0, 1, 1, 0, x] + 56*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 0, 1, 0, x] + 48*G[1, 1, 0, 1, 1, x] + 
         48*G[1, 1, 1, 0, 1, x] + 48*G[1, 1, 1, 1, 0, x] - 
         120*G[1, 1, 1, 1, 1, x] - (89*Zeta[3])/9 - ((92*I)/3)*Pi*Zeta[3] - 
         (478*Pi^2*Zeta[3])/9 + (280*G[0, x]*Zeta[3])/9 + 
         (24*I)*Pi*G[0, x]*Zeta[3] - (710*G[1, x]*Zeta[3])/9 - 
         (116*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
         80*G[0, 1, x]*Zeta[3] - 64*G[1, 0, x]*Zeta[3] + 
         40*G[1, 1, x]*Zeta[3] + 76*Zeta[5]))) + 
   (-832741/1296 - ((1066933*I)/1296)*Pi + (2051339*Pi^2)/7776 - 
     ((50165*I)/648)*Pi^3 - (377609*Pi^4)/9720 - ((7597*I)/540)*Pi^5 - 
     (460133*Pi^6)/136080 - (6221*G[0, x])/27 - ((4070*I)/9)*Pi*G[0, x] + 
     (7999*Pi^2*G[0, x])/162 + ((2281*I)/18)*Pi^3*G[0, x] + 
     (24*Pi^4*G[0, x])/5 + ((8*I)/45)*Pi^5*G[0, x] + (90815*G[1, x])/1296 + 
     ((1048993*I)/1296)*Pi*G[1, x] + (27589*Pi^2*G[1, x])/648 + 
     ((2477*I)/24)*Pi^3*G[1, x] + (11327*Pi^4*G[1, x])/360 - 
     ((599*I)/540)*Pi^5*G[1, x] + 123*G[0, 0, x] - 
     ((122*I)/3)*Pi*G[0, 0, x] + (2101*Pi^2*G[0, 0, x])/9 - 
     ((214*I)/3)*Pi^3*G[0, 0, x] - (104*Pi^4*G[0, 0, x])/9 + 
     (10634*G[0, 1, x])/81 + ((2423*I)/4)*Pi*G[0, 1, x] - 
     (1192*Pi^2*G[0, 1, x])/9 - ((2435*I)/18)*Pi^3*G[0, 1, x] - 
     (274*Pi^4*G[0, 1, x])/45 + (10634*G[1, 0, x])/81 + 
     ((1390*I)/3)*Pi*G[1, 0, x] - (182*Pi^2*G[1, 0, x])/9 - 
     ((1471*I)/9)*Pi^3*G[1, 0, x] - (913*Pi^4*G[1, 0, x])/45 + 
     (300877*G[1, 1, x])/1296 - ((98947*I)/108)*Pi*G[1, 1, x] - 
     (355*Pi^2*G[1, 1, x])/3 - ((574*I)/9)*Pi^3*G[1, 1, x] - 
     (595*Pi^4*G[1, 1, x])/72 - (94*G[0, 0, 0, x])/3 + 
     ((16*I)/3)*Pi*G[0, 0, 0, x] - (1606*Pi^2*G[0, 0, 0, x])/9 + 
     ((112*I)/3)*Pi^3*G[0, 0, 0, x] + (1532*G[0, 0, 1, x])/9 - 
     (196*I)*Pi*G[0, 0, 1, x] - (1379*Pi^2*G[0, 0, 1, x])/9 + 
     ((142*I)/9)*Pi^3*G[0, 0, 1, x] + (1532*G[0, 1, 0, x])/9 + 
     (107*I)*Pi*G[0, 1, 0, x] - (440*Pi^2*G[0, 1, 0, x])/9 + 
     ((62*I)/3)*Pi^3*G[0, 1, 0, x] - (7081*G[0, 1, 1, x])/36 - 
     (132*I)*Pi*G[0, 1, 1, x] + (287*Pi^2*G[0, 1, 1, x])/9 + 
     ((4*I)/9)*Pi^3*G[0, 1, 1, x] + (5996*G[1, 0, 0, x])/9 + 
     (122*I)*Pi*G[1, 0, 0, x] - (482*Pi^2*G[1, 0, 0, x])/3 + 
     ((46*I)/9)*Pi^3*G[1, 0, 0, x] - (7516*G[1, 0, 1, x])/9 - 
     ((1673*I)/4)*Pi*G[1, 0, 1, x] + (622*Pi^2*G[1, 0, 1, x])/9 - 
     ((835*I)/18)*Pi^3*G[1, 0, 1, x] - (7516*G[1, 1, 0, x])/9 - 
     ((1567*I)/3)*Pi*G[1, 1, 0, x] - (317*Pi^2*G[1, 1, 0, x])/9 - 
     ((95*I)/9)*Pi^3*G[1, 1, 0, x] + (4052*G[1, 1, 1, x])/9 + 
     ((10567*I)/12)*Pi*G[1, 1, 1, x] + (1351*Pi^2*G[1, 1, 1, x])/18 + 
     ((353*I)/18)*Pi^3*G[1, 1, 1, x] + (1244*G[0, 0, 0, 0, x])/3 - 
     (36*I)*Pi*G[0, 0, 0, 0, x] + 16*Pi^2*G[0, 0, 0, 0, x] - 
     (1396*G[0, 0, 0, 1, x])/3 + (28*I)*Pi*G[0, 0, 0, 1, x] - 
     (356*Pi^2*G[0, 0, 0, 1, x])/9 - (1396*G[0, 0, 1, 0, x])/3 + 
     (58*I)*Pi*G[0, 0, 1, 0, x] - (104*Pi^2*G[0, 0, 1, 0, x])/9 - 
     (434*G[0, 0, 1, 1, x])/3 - (136*I)*Pi*G[0, 0, 1, 1, x] - 
     (100*Pi^2*G[0, 0, 1, 1, x])/3 - (1042*G[0, 1, 0, 0, x])/3 - 
     ((1048*I)/3)*Pi*G[0, 1, 0, 0, x] - 38*Pi^2*G[0, 1, 0, 0, x] + 
     (121*G[0, 1, 0, 1, x])/3 + (347*I)*Pi*G[0, 1, 0, 1, x] + 
     (424*Pi^2*G[0, 1, 0, 1, x])/9 + (121*G[0, 1, 1, 0, x])/3 + 
     ((506*I)/3)*Pi*G[0, 1, 1, 0, x] - (278*Pi^2*G[0, 1, 1, 0, x])/9 + 
     (1589*G[0, 1, 1, 1, x])/3 - ((571*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     8*Pi^2*G[0, 1, 1, 1, x] + (962*G[1, 0, 0, 0, x])/3 - 
     ((1610*I)/3)*Pi*G[1, 0, 0, 0, x] - (686*Pi^2*G[1, 0, 0, 0, x])/9 - 
     (2186*G[1, 0, 0, 1, x])/3 + (138*I)*Pi*G[1, 0, 0, 1, x] + 
     (161*Pi^2*G[1, 0, 0, 1, x])/3 - (2186*G[1, 0, 1, 0, x])/3 + 
     (406*I)*Pi*G[1, 0, 1, 0, x] + (154*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (13613*G[1, 0, 1, 1, x])/12 + ((796*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     6*Pi^2*G[1, 0, 1, 1, x] - 1178*G[1, 1, 0, 0, x] + 
     ((718*I)/3)*Pi*G[1, 1, 0, 0, x] - (212*Pi^2*G[1, 1, 0, 0, x])/9 + 
     (4439*G[1, 1, 0, 1, x])/3 + ((1232*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (97*Pi^2*G[1, 1, 0, 1, x])/3 + (4439*G[1, 1, 1, 0, x])/3 + 
     (130*I)*Pi*G[1, 1, 1, 0, x] + 78*Pi^2*G[1, 1, 1, 0, x] - 
     (17401*G[1, 1, 1, 1, x])/12 - ((2668*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     19*Pi^2*G[1, 1, 1, 1, x] - 704*G[0, 0, 0, 0, 0, x] + 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x] + 236*G[0, 0, 0, 0, 1, x] - 
     (76*I)*Pi*G[0, 0, 0, 0, 1, x] + 236*G[0, 0, 0, 1, 0, x] - 
     ((4*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + (484*G[0, 0, 0, 1, 1, x])/3 + 
     ((212*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 164*G[0, 0, 1, 0, 0, x] - 
     ((100*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + (790*G[0, 0, 1, 0, 1, x])/3 - 
     ((64*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + (790*G[0, 0, 1, 1, 0, x])/3 + 
     (20*I)*Pi*G[0, 0, 1, 1, 0, x] - 500*G[0, 0, 1, 1, 1, x] + 
     (184*I)*Pi*G[0, 0, 1, 1, 1, x] - 420*G[0, 1, 0, 0, 0, x] + 
     (104*I)*Pi*G[0, 1, 0, 0, 0, x] + 360*G[0, 1, 0, 0, 1, x] - 
     (144*I)*Pi*G[0, 1, 0, 0, 1, x] + 360*G[0, 1, 0, 1, 0, x] - 
     ((376*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (283*G[0, 1, 0, 1, 1, x])/3 + 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x] + (970*G[0, 1, 1, 0, 0, x])/3 + 
     ((80*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (142*G[0, 1, 1, 0, 1, x])/3 + 
     ((308*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - (142*G[0, 1, 1, 1, 0, x])/3 + 
     (56*I)*Pi*G[0, 1, 1, 1, 0, x] - (1477*G[0, 1, 1, 1, 1, x])/3 - 
     (104*I)*Pi*G[0, 1, 1, 1, 1, x] - 1324*G[1, 0, 0, 0, 0, x] - 
     ((4*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + (1982*G[1, 0, 0, 0, 1, x])/3 - 
     ((200*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + (1982*G[1, 0, 0, 1, 0, x])/3 - 
     (118*I)*Pi*G[1, 0, 0, 1, 0, x] - 42*G[1, 0, 0, 1, 1, x] + 
     ((506*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (2516*G[1, 0, 1, 0, 0, x])/3 - 
     (36*I)*Pi*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
     ((311*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 48*G[1, 0, 1, 1, 0, x] + 
     (118*I)*Pi*G[1, 0, 1, 1, 0, x] - (1138*G[1, 0, 1, 1, 1, x])/3 - 
     (297*I)*Pi*G[1, 0, 1, 1, 1, x] + 390*G[1, 1, 0, 0, 0, x] + 
     ((296*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + (1222*G[1, 1, 0, 0, 1, x])/3 + 
     ((682*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + (1222*G[1, 1, 0, 1, 0, x])/3 + 
     (36*I)*Pi*G[1, 1, 0, 1, 0, x] - 818*G[1, 1, 0, 1, 1, x] - 
     ((982*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 572*G[1, 1, 1, 0, 0, x] - 
     (136*I)*Pi*G[1, 1, 1, 0, 0, x] - (3790*G[1, 1, 1, 0, 1, x])/3 - 
     ((589*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (3790*G[1, 1, 1, 1, 0, x])/3 - 
     (76*I)*Pi*G[1, 1, 1, 1, 0, x] + (3394*G[1, 1, 1, 1, 1, x])/3 + 
     (323*I)*Pi*G[1, 1, 1, 1, 1, x] - 208*G[0, 0, 0, 0, 0, 0, x] + 
     32*G[0, 0, 0, 0, 0, 1, x] + 32*G[0, 0, 0, 0, 1, 0, x] + 
     116*G[0, 0, 0, 0, 1, 1, x] + 64*G[0, 0, 0, 1, 0, 0, x] + 
     (476*G[0, 0, 0, 1, 0, 1, x])/3 + (476*G[0, 0, 0, 1, 1, 0, x])/3 - 
     100*G[0, 0, 0, 1, 1, 1, x] + 80*G[0, 0, 1, 0, 0, 0, x] + 
     (236*G[0, 0, 1, 0, 0, 1, x])/3 + (236*G[0, 0, 1, 0, 1, 0, x])/3 - 
     64*G[0, 0, 1, 0, 1, 1, x] + 44*G[0, 0, 1, 1, 0, 0, x] + 
     12*G[0, 0, 1, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 1, 0, x] + 
     16*G[0, 0, 1, 1, 1, 1, x] + 144*G[0, 1, 0, 0, 0, 0, x] + 
     88*G[0, 1, 0, 0, 0, 1, x] + 88*G[0, 1, 0, 0, 1, 0, x] - 
     140*G[0, 1, 0, 0, 1, 1, x] - 40*G[0, 1, 0, 1, 0, 0, x] + 
     (20*G[0, 1, 0, 1, 0, 1, x])/3 + (20*G[0, 1, 0, 1, 1, 0, x])/3 - 
     140*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 0, 0, x] + 
     (404*G[0, 1, 1, 0, 0, 1, x])/3 + (404*G[0, 1, 1, 0, 1, 0, x])/3 - 
     236*G[0, 1, 1, 0, 1, 1, x] + 88*G[0, 1, 1, 1, 0, 0, x] - 
     236*G[0, 1, 1, 1, 0, 1, x] - 236*G[0, 1, 1, 1, 1, 0, x] + 
     316*G[0, 1, 1, 1, 1, 1, x] - (944*G[1, 0, 0, 0, 0, 0, x])/3 + 
     (844*G[1, 0, 0, 0, 0, 1, x])/3 + (844*G[1, 0, 0, 0, 1, 0, x])/3 - 
     160*G[1, 0, 0, 0, 1, 1, x] + (544*G[1, 0, 0, 1, 0, 0, x])/3 - 
     (334*G[1, 0, 0, 1, 0, 1, x])/3 - (334*G[1, 0, 0, 1, 1, 0, x])/3 + 
     28*G[1, 0, 0, 1, 1, 1, x] + (688*G[1, 0, 1, 0, 0, 0, x])/3 - 
     (208*G[1, 0, 1, 0, 0, 1, x])/3 - (208*G[1, 0, 1, 0, 1, 0, x])/3 - 
     127*G[1, 0, 1, 0, 1, 1, x] + 30*G[1, 0, 1, 1, 0, 0, x] - 
     212*G[1, 0, 1, 1, 0, 1, x] - 212*G[1, 0, 1, 1, 1, 0, x] + 
     183*G[1, 0, 1, 1, 1, 1, x] + (580*G[1, 1, 0, 0, 0, 0, x])/3 + 
     (352*G[1, 1, 0, 0, 0, 1, x])/3 + (352*G[1, 1, 0, 0, 1, 0, x])/3 - 
     222*G[1, 1, 0, 0, 1, 1, x] + (310*G[1, 1, 0, 1, 0, 0, x])/3 - 
     (1198*G[1, 1, 0, 1, 0, 1, x])/3 - (1198*G[1, 1, 0, 1, 1, 0, x])/3 + 
     360*G[1, 1, 0, 1, 1, 1, x] - (32*G[1, 1, 1, 0, 0, 0, x])/3 - 
     (1276*G[1, 1, 1, 0, 0, 1, x])/3 - (1276*G[1, 1, 1, 0, 1, 0, x])/3 + 
     509*G[1, 1, 1, 0, 1, 1, x] - 320*G[1, 1, 1, 1, 0, 0, x] + 
     524*G[1, 1, 1, 1, 0, 1, x] + 524*G[1, 1, 1, 1, 1, 0, x] - 
     441*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (1/2 - RATIO[(1 - x)^(-1)]/2) + (832741*RATIO[(1 - x)^(-1)])/1296 + 
     ((6221*I)/27)*Pi*RATIO[(1 - x)^(-1)] + (579973*Pi^2*RATIO[(1 - x)^(-1)])/
      7776 - ((224*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (330593*Pi^4*RATIO[(1 - x)^(-1)])/9720 + ((1985*I)/108)*Pi^5*
      RATIO[(1 - x)^(-1)] + (460133*Pi^6*RATIO[(1 - x)^(-1)])/136080 + 
     (6221*G[0, x]*RATIO[(1 - x)^(-1)])/27 - (105*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (9169*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/162 - 
     ((213*I)/2)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (241*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - ((8*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] - (7955*G[1, x]*RATIO[(1 - x)^(-1)])/12 - 
     ((416425*I)/648)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (34223*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/648 - 
     ((223*I)/18)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (1559*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/54 + ((623*I)/540)*Pi^5*G[1, x]*
      RATIO[(1 - x)^(-1)] - 105*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((370*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1567*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (40*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (104*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (57227*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((3413*I)/9)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + 137*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((1171*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (178*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/15 - 
     (57227*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 - ((2156*I)/9)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (277*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((268*I)/3)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (827*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (512255*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((6563*I)/9)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (704*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((32*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (169*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/60 + 
     (94*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (6*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (1168*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((112*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (788*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (96*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (1286*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((124*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (788*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (15*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (188*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((64*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (4775*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((842*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     140*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((86*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2156*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + (4*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (308*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((76*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (7400*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (324*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (986*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (7400*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (320*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (38*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (14381*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 - 
     (746*I)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (329*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((346*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1244*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1430*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (22*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (284*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (1430*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (142*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (164*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (94*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + (62*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 16*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1664*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (234*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (148*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (383*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (246*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (226*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (383*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (36*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (338*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (815*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (142*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     14*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (152*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (608*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      9 + 364*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     364*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     808*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((428*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     448*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (304*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     896*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((808*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (208*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     896*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (240*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (392*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + 764*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((1504*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     30*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     704*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     256*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     256*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (310*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((248*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     276*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (742*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((136*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (742*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     368*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (104*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (454*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (112*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (454*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((340*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     100*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (862*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((4*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     246*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((392*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     246*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (96*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (172*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (132*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     504*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((56*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1144*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((80*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1144*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (176*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((344*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1048*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((392*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (916*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (232*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1064*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((496*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1064*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1760*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((904*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     384*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1936*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((1120*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1936*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (256*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1640*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (360*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     208*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     128*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (440*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (440*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     64*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     80*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (296*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (296*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     112*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     144*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (164*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (164*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     192*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (524*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (524*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     252*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     152*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     324*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (944*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (904*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (904*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     128*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (736*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (184*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (184*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     80*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (544*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     176*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     256*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (160*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (304*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (304*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     256*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (448*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1312*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1312*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     424*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (928*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1696*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1696*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     480*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     448*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     480*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     480*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(13/9 + (5*I)*Pi + 4*G[0, x] - 2*G[1, x] + 
       (-13/9 - (5*I)*Pi - 4*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) - 
     ((1444405*I)/1296)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (889*Pi^2*G[1, x]*RATIO[x^(-1)])/6 - ((7285*I)/72)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (226*Pi^4*G[1, x]*RATIO[x^(-1)])/135 + 
     ((194*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((3896*I)/9)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (581*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 + 
     ((121*I)/3)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (164*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - ((2105*I)/9)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (649*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - 
     ((94*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (457*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - 
     (1444405*G[1, 1, x]*RATIO[x^(-1)])/1296 + ((46015*I)/54)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (698*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 - 
     ((901*I)/18)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (1063*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 + (178*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - 24*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (2*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - (216*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (22*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (3896*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + (74*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (79*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (10*I)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + ((4*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (2*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((94*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (2105*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((1471*I)/12)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (17*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((361*I)/6)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (2105*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + ((1579*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (61*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     ((229*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (52225*G[1, 1, 1, x]*RATIO[x^(-1)])/36 - ((679*I)/4)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (643*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/18 - 
     ((257*I)/6)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (2*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 8*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (18*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (4*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 178*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (100*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((338*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (34*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 216*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (32*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     14*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 216*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - ((340*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (20*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 500*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((58*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     34*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - ((26*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (146*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (4*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (52*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (77*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (4*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (22*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (50*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (25*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/12 + ((242*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (22*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (2312*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((506*I)/3)*Pi*
      G[1, 1, 0, 0, x]*RATIO[x^(-1)] - (232*Pi^2*G[1, 1, 0, 0, x]*
       RATIO[x^(-1)])/3 - (355*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((493*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     37*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (355*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (46*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (218*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (5309*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/12 - (151*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 31*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 2*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 18*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     18*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + (20*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 52*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (338*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (338*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (248*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 50*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (28*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (4*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (28*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (4*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 142*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (28*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (26*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (80*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (26*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (126*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (184*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (42*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (166*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (204*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (154*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (45*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (154*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (222*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     114*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (113*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (262*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (360*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (514*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (206*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (514*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (340*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (779*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (22*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 136*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (264*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     106*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (129*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 106*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (451*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (229*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     36*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     48*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 52*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 76*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     76*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 80*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     40*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 48*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     52*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 120*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 136*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     136*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 160*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 208*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     220*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 220*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 248*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     20*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 88*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     112*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 26*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 26*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 384*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 120*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     120*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 23*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 286*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 145*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     820*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 304*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 304*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     34*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 410*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     62*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 184*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 256*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     236*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 236*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 355*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     248*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 508*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 508*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     519*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(-41/6 + ((101*I)/18)*Pi - (149*Pi^2)/12 - (26*G[0, x])/9 + 
       (16*I)*Pi*G[0, x] + (23*G[1, x])/18 - ((29*I)/2)*Pi*G[1, x] + 
       8*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + (15*G[1, 1, x])/2 + 
       (41/6 - ((28*I)/9)*Pi + (149*Pi^2)/12 + (26*G[0, x])/9 - 
         (16*I)*Pi*G[0, x] + (11*G[1, x])/9 + (17*I)*Pi*G[1, x] - 
         8*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 5*G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + (((5*I)/2)*Pi*G[1, x] + (5*G[1, 1, x])/2)*
        RATIO[x^(-1)]) - ((18*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - 
     (18*G[0, 0, x])/(-1 + RATIO[x])^2 + (649*Pi^2*RATIO[x])/3 + 
     ((74*I)/3)*Pi^3*RATIO[x] + (524*Pi^4*RATIO[x])/45 + 
     (416*Pi^2*G[0, x]*RATIO[x])/9 - ((122*I)/3)*Pi^3*G[0, x]*RATIO[x] - 
     (17*Pi^4*G[0, x]*RATIO[x])/15 - (974*Pi^2*G[1, x]*RATIO[x])/9 - 
     ((94*I)/3)*Pi^3*G[1, x]*RATIO[x] + (17*Pi^4*G[1, x]*RATIO[x])/15 + 
     (1298*G[0, 0, x]*RATIO[x])/3 + ((148*I)/3)*Pi*G[0, 0, x]*RATIO[x] - 
     (154*Pi^2*G[0, 0, x]*RATIO[x])/3 - (1298*G[0, 1, x]*RATIO[x])/3 - 
     ((148*I)/3)*Pi*G[0, 1, x]*RATIO[x] - (8*Pi^2*G[0, 1, x]*RATIO[x])/3 - 
     (1298*G[1, 0, x]*RATIO[x])/3 - ((148*I)/3)*Pi*G[1, 0, x]*RATIO[x] - 
     (64*Pi^2*G[1, 0, x]*RATIO[x])/3 + (1298*G[1, 1, x]*RATIO[x])/3 + 
     ((148*I)/3)*Pi*G[1, 1, x]*RATIO[x] + (130*Pi^2*G[1, 1, x]*RATIO[x])/3 + 
     (884*G[0, 0, 0, x]*RATIO[x])/3 - (196*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 
     2*Pi^2*G[0, 0, 0, x]*RATIO[x] - (1204*G[0, 0, 1, x]*RATIO[x])/3 + 
     (20*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 4*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     (1204*G[0, 1, 0, x]*RATIO[x])/3 + (100*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 
     4*Pi^2*G[0, 1, 0, x]*RATIO[x] + 508*G[0, 1, 1, x]*RATIO[x] + 
     (76*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 2*Pi^2*G[0, 1, 1, x]*RATIO[x] - 
     (1256*G[1, 0, 0, x]*RATIO[x])/3 + (52*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 
     2*Pi^2*G[1, 0, 0, x]*RATIO[x] + (1576*G[1, 0, 1, x]*RATIO[x])/3 + 
     (124*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 4*Pi^2*G[1, 0, 1, x]*RATIO[x] + 
     (1576*G[1, 1, 0, x]*RATIO[x])/3 + (44*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 
     4*Pi^2*G[1, 1, 0, x]*RATIO[x] - 632*G[1, 1, 1, x]*RATIO[x] - 
     (220*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 2*Pi^2*G[1, 1, 1, x]*RATIO[x] - 
     632*G[0, 0, 0, 0, x]*RATIO[x] + 220*G[0, 0, 0, 1, x]*RATIO[x] + 
     220*G[0, 0, 1, 0, x]*RATIO[x] - 16*G[0, 0, 1, 1, x]*RATIO[x] + 
     292*G[0, 1, 0, 0, x]*RATIO[x] - 8*G[0, 1, 0, 1, x]*RATIO[x] - 
     8*G[0, 1, 1, 0, x]*RATIO[x] - 68*G[0, 1, 1, 1, x]*RATIO[x] + 
     84*G[1, 0, 0, 0, x]*RATIO[x] + 152*G[1, 0, 0, 1, x]*RATIO[x] + 
     152*G[1, 0, 1, 0, x]*RATIO[x] - 180*G[1, 0, 1, 1, x]*RATIO[x] + 
     192*G[1, 1, 0, 0, x]*RATIO[x] - 300*G[1, 1, 0, 1, x]*RATIO[x] - 
     300*G[1, 1, 1, 0, x]*RATIO[x] + 200*G[1, 1, 1, 1, x]*RATIO[x] - 
     12*G[0, 0, 1, 0, 0, x]*RATIO[x] + 12*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     12*G[0, 0, 1, 1, 0, x]*RATIO[x] - 12*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
     12*G[0, 1, 0, 0, 0, x]*RATIO[x] - 12*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     12*G[0, 1, 0, 1, 0, x]*RATIO[x] + 12*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     12*G[1, 0, 1, 0, 0, x]*RATIO[x] - 12*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     12*G[1, 0, 1, 1, 0, x]*RATIO[x] + 12*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     12*G[1, 1, 0, 0, 0, x]*RATIO[x] + 12*G[1, 1, 0, 0, 1, x]*RATIO[x] + 
     12*G[1, 1, 0, 1, 0, x]*RATIO[x] - 12*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     (17*Pi^4*G[0, x]*RATIO[x^2])/45 + (17*Pi^4*G[1, x]*RATIO[x^2])/45 - 
     (2*Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 - (4*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/
      3 + (4*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/3 + 
     (2*Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 + (2*Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
      3 + (4*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 - 
     (4*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 - (2*Pi^2*G[1, 1, 1, x]*RATIO[x^2])/
      3 - 4*G[0, 0, 1, 0, 0, x]*RATIO[x^2] + 4*G[0, 0, 1, 0, 1, x]*
      RATIO[x^2] + 4*G[0, 0, 1, 1, 0, x]*RATIO[x^2] - 
     4*G[0, 0, 1, 1, 1, x]*RATIO[x^2] + 4*G[0, 1, 0, 0, 0, x]*RATIO[x^2] - 
     4*G[0, 1, 0, 0, 1, x]*RATIO[x^2] - 4*G[0, 1, 0, 1, 0, x]*RATIO[x^2] + 
     4*G[0, 1, 0, 1, 1, x]*RATIO[x^2] + 4*G[1, 0, 1, 0, 0, x]*RATIO[x^2] - 
     4*G[1, 0, 1, 0, 1, x]*RATIO[x^2] - 4*G[1, 0, 1, 1, 0, x]*RATIO[x^2] + 
     4*G[1, 0, 1, 1, 1, x]*RATIO[x^2] - 4*G[1, 1, 0, 0, 0, x]*RATIO[x^2] + 
     4*G[1, 1, 0, 0, 1, x]*RATIO[x^2] + 4*G[1, 1, 0, 1, 0, x]*RATIO[x^2] - 
     4*G[1, 1, 0, 1, 1, x]*RATIO[x^2] + (131791*Zeta[3])/108 + 
     ((1424*I)/9)*Pi*Zeta[3] - (3029*Pi^2*Zeta[3])/9 - (42*I)*Pi^3*Zeta[3] - 
     20*G[0, x]*Zeta[3] + (892*I)*Pi*G[0, x]*Zeta[3] + 
     (506*Pi^2*G[0, x]*Zeta[3])/3 + (9839*G[1, x]*Zeta[3])/36 + 
     ((3235*I)/9)*Pi*G[1, x]*Zeta[3] + (310*Pi^2*G[1, x]*Zeta[3])/9 + 
     560*G[0, 0, x]*Zeta[3] - ((536*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     (5545*G[0, 1, x]*Zeta[3])/9 + ((418*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
     (712*G[1, 0, x]*Zeta[3])/9 - (52*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (1979*G[1, 1, x]*Zeta[3])/9 - (70*I)*Pi*G[1, 1, x]*Zeta[3] + 
     112*G[0, 0, 0, x]*Zeta[3] - (332*G[0, 0, 1, x]*Zeta[3])/3 + 
     48*G[0, 1, 0, x]*Zeta[3] + (430*G[0, 1, 1, x]*Zeta[3])/3 - 
     (100*G[1, 0, 0, x]*Zeta[3])/3 + (121*G[1, 0, 1, x]*Zeta[3])/3 - 
     (796*G[1, 1, 0, x]*Zeta[3])/3 + (127*G[1, 1, 1, x]*Zeta[3])/3 - 
     (36137*RATIO[(1 - x)^(-1)]*Zeta[3])/54 + ((211*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (2534*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      9 + (42*I)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     176*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (768*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (506*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 + (1228*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     ((458*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (625*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     572*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + ((536*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (5932*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 - ((124*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (640*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (152*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (1460*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (80*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     112*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (176*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     8*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (328*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (424*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (128*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (328*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (100*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (4981*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 + ((2291*I)/9)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] - 55*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     48*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + (98*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 216*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (124*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (512*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (106*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 4*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     8*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 130*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 12*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     107*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 132*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - 375*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (52*RATIO[x]*Zeta[3])/3 + (128*I)*Pi*RATIO[x]*Zeta[3] + 
     10*Pi^2*RATIO[x]*Zeta[3] + 96*G[0, x]*RATIO[x]*Zeta[3] - 
     208*G[1, x]*RATIO[x]*Zeta[3] + 36*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     36*G[0, 1, x]*RATIO[x]*Zeta[3] - 36*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     36*G[1, 1, x]*RATIO[x]*Zeta[3] + (10*Pi^2*RATIO[x^2]*Zeta[3])/3 + 
     12*G[0, 0, x]*RATIO[x^2]*Zeta[3] - 12*G[0, 1, x]*RATIO[x^2]*Zeta[3] - 
     12*G[1, 0, x]*RATIO[x^2]*Zeta[3] + 12*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     (166*Zeta[3]^2)/3 + (166*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(-9359/108 - ((562*I)/9)*Pi - (265*Pi^2)/54 - (11*I)*Pi^3 - 
       (256*G[0, x])/3 - (32*I)*Pi*G[0, x] - (40*Pi^2*G[0, x])/3 + 
       (452*G[1, x])/9 + ((139*I)/9)*Pi*G[1, x] + 24*Pi^2*G[1, x] - 
       64*G[0, 0, x] - ((16*I)/3)*Pi*G[0, 0, x] + (392*G[0, 1, x])/9 - 
       ((88*I)/3)*Pi*G[0, 1, x] + (392*G[1, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, x] - (299*G[1, 1, x])/9 + (36*I)*Pi*G[1, 1, x] - 
       32*G[0, 0, 0, x] - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 + 
       24*G[0, 1, 1, x] - (16*G[1, 0, 0, x])/3 + 24*G[1, 0, 1, x] + 
       24*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
       (((-19*I)/9)*Pi*G[1, x] - 12*Pi^2*G[1, x] + (8*I)*Pi*G[0, 1, x] + 
         (8*I)*Pi*G[1, 0, x] - (19*G[1, 1, x])/9 + 8*G[0, 1, 1, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 18*G[1, 1, 1, x])*
        RATIO[x^(-1)] - 10*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (9359/108 + ((181*I)/3)*Pi - (383*Pi^2)/54 + (11*I)*Pi^3 + 
         (256*G[0, x])/3 + (40*I)*Pi*G[0, x] + (40*Pi^2*G[0, x])/3 - 
         (157*G[1, x])/3 - ((104*I)/9)*Pi*G[1, x] - 36*Pi^2*G[1, x] + 
         64*G[0, 0, x] + ((16*I)/3)*Pi*G[0, 0, x] - (320*G[0, 1, x])/9 + 
         ((112*I)/3)*Pi*G[0, 1, x] - (320*G[1, 0, x])/9 + 
         ((112*I)/3)*Pi*G[1, 0, x] + (172*G[1, 1, x])/9 - 
         (36*I)*Pi*G[1, 1, x] + 32*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 + 
         (16*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 - 
         16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] + 10*Zeta[3])) + 
     Log[mu2/s]^2*(-429473/1296 - ((3640*I)/9)*Pi + (295*Pi^2)/6 - 
       ((305*I)/18)*Pi^3 + (491*Pi^4)/72 - (3700*G[0, x])/9 - 
       (179*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/9 - ((52*I)/3)*Pi^3*G[0, x] + 
       (9599*G[1, x])/36 + ((1195*I)/6)*Pi*G[1, x] + (115*Pi^2*G[1, x])/9 + 
       ((33*I)/2)*Pi^3*G[1, x] - 228*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
       (64*Pi^2*G[0, 0, x])/3 + 305*G[0, 1, x] + ((317*I)/3)*Pi*G[0, 1, x] + 
       (106*Pi^2*G[0, 1, x])/3 + 305*G[1, 0, x] + (89*I)*Pi*G[1, 0, x] + 
       (94*Pi^2*G[1, 0, x])/3 - (513*G[1, 1, x])/2 - 
       ((377*I)/3)*Pi*G[1, 1, x] - (271*Pi^2*G[1, 1, x])/6 + 
       (44*G[0, 0, 0, x])/3 + (496*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] + (496*G[0, 1, 0, x])/3 + 
       (20*I)*Pi*G[0, 1, 0, x] - (571*G[0, 1, 1, x])/3 + 
       (10*I)*Pi*G[0, 1, 1, x] + 204*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
       (737*G[1, 0, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, x] - 
       (737*G[1, 1, 0, x])/3 + (22*I)*Pi*G[1, 1, 0, x] + 
       (659*G[1, 1, 1, x])/3 - (48*I)*Pi*G[1, 1, 1, x] - 
       32*G[0, 0, 0, 0, x] + 128*G[0, 0, 0, 1, x] + 128*G[0, 0, 1, 0, x] - 
       108*G[0, 0, 1, 1, x] + 128*G[0, 1, 0, 0, x] - 92*G[0, 1, 0, 1, x] - 
       92*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + 96*G[1, 0, 0, 0, x] - 
       76*G[1, 0, 0, 1, x] - 76*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] - 
       76*G[1, 1, 0, 0, x] + 26*G[1, 1, 0, 1, x] + 26*G[1, 1, 1, 0, x] - 
       20*G[1, 1, 1, 1, x] + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 
         8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x] + (46*Zeta[3])/9 + 
       (16*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-143*I)/6)*Pi*G[1, x] + (203*Pi^2*G[1, x])/9 - 
         ((91*I)/6)*Pi^3*G[1, x] - (15*I)*Pi*G[0, 1, x] - 
         18*Pi^2*G[0, 1, x] - (31*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 
         (143*G[1, 1, x])/6 - I*Pi*G[1, 1, x] + (179*Pi^2*G[1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
         15*G[0, 1, 1, x] + (6*I)*Pi*G[0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, x] - 31*G[1, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, x] - 31*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] + (109*G[1, 1, 1, x])/3 - 
         (36*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 22*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
         46*G[1, 1, 0, 1, x] - 46*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] - 
         46*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(429473/1296 + 
         ((6563*I)/18)*Pi - (743*Pi^2)/18 + ((16*I)/9)*Pi^3 - (491*Pi^4)/72 + 
         (3700*G[0, x])/9 + (164*I)*Pi*G[0, x] - (19*Pi^2*G[0, x])/9 + 
         ((52*I)/3)*Pi^3*G[0, x] - (11033*G[1, x])/36 - (245*I)*Pi*G[1, x] + 
         (365*Pi^2*G[1, x])/18 - ((95*I)/3)*Pi^3*G[1, x] + 228*G[0, 0, x] + 
         (64*Pi^2*G[0, 0, x])/3 - 320*G[0, 1, x] - ((404*I)/3)*Pi*
          G[0, 1, x] - (160*Pi^2*G[0, 1, x])/3 - 320*G[1, 0, x] - 
         (120*I)*Pi*G[1, 0, x] - (116*Pi^2*G[1, 0, x])/3 + 232*G[1, 1, x] + 
         ((320*I)/3)*Pi*G[1, 1, x] + 67*Pi^2*G[1, 1, x] - 
         (44*G[0, 0, 0, x])/3 - (532*G[0, 0, 1, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, x] - (532*G[0, 1, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, x] + (448*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] - 192*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, x] + (536*G[1, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 1, x] + (536*G[1, 1, 0, x])/3 - 
         (32*I)*Pi*G[1, 1, 0, x] - (388*G[1, 1, 1, x])/3 + 
         (12*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 
         128*G[0, 0, 0, 1, x] - 128*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] - 
         128*G[0, 1, 0, 0, x] + 96*G[0, 1, 0, 1, x] + 96*G[0, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] + 64*G[1, 0, 0, 1, x] + 
         64*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] + 64*G[1, 1, 0, 0, x] - 
         48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] - 
         (460*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] - 
         6*G[1, x]*Zeta[3])) - (10681*Zeta[5])/18 + ((436*I)/3)*Pi*Zeta[5] - 
     140*G[0, x]*Zeta[5] - (1229*G[1, x]*Zeta[5])/6 + 
     (2933*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - ((436*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[5] + 140*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     (548*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5])/3 - 
     (535*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 120*RATIO[x]*Zeta[5] + 
     40*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(-7955/12 - ((598303*I)/648)*Pi + 
       (102479*Pi^2)/648 - ((68*I)/9)*Pi^3 - (1271*Pi^4)/54 + 
       ((97*I)/36)*Pi^5 - (57227*G[0, x])/81 - ((3326*I)/9)*Pi*G[0, x] + 
       (13*Pi^2*G[0, x])/9 + ((302*I)/3)*Pi^3*G[0, x] + 
       (739*Pi^4*G[0, x])/45 + (144493*G[1, x])/324 + 
       ((68495*I)/108)*Pi*G[1, x] - (17*Pi^2*G[1, x])/3 + 
       ((973*I)/18)*Pi^3*G[1, x] - (247*Pi^4*G[1, x])/90 - 
       (1616*G[0, 0, x])/9 + (14*I)*Pi*G[0, 0, x] + (460*Pi^2*G[0, 0, x])/3 - 
       ((40*I)/3)*Pi^3*G[0, 0, x] + (5690*G[0, 1, x])/9 + 
       (322*I)*Pi*G[0, 1, x] - (296*Pi^2*G[0, 1, x])/9 + 
       (22*I)*Pi^3*G[0, 1, x] + (5690*G[1, 0, x])/9 + (316*I)*Pi*G[1, 0, x] + 
       (328*Pi^2*G[1, 0, x])/9 + (22*I)*Pi^3*G[1, 0, x] - 
       (57379*G[1, 1, x])/108 - (486*I)*Pi*G[1, 1, x] - 
       (227*Pi^2*G[1, 1, x])/6 - ((80*I)/3)*Pi^3*G[1, 1, x] + 
       56*G[0, 0, 0, x] + (92*I)*Pi*G[0, 0, 0, x] + 48*Pi^2*G[0, 0, 0, x] + 
       414*G[0, 0, 1, x] + (62*I)*Pi*G[0, 0, 1, x] + (88*Pi^2*G[0, 0, 1, x])/
        3 + 414*G[0, 1, 0, x] - (66*I)*Pi*G[0, 1, 0, x] + 
       (8*Pi^2*G[0, 1, 0, x])/3 - 702*G[0, 1, 1, x] - 
       ((416*I)/3)*Pi*G[0, 1, 1, x] - (62*Pi^2*G[0, 1, 1, x])/3 + 
       530*G[1, 0, 0, x] + (54*I)*Pi*G[1, 0, 0, x] + 24*Pi^2*G[1, 0, 0, x] - 
       824*G[1, 0, 1, x] - ((1126*I)/3)*Pi*G[1, 0, 1, x] - 
       82*Pi^2*G[1, 0, 1, x] - 824*G[1, 1, 0, x] - (228*I)*Pi*G[1, 1, 0, x] - 
       (190*Pi^2*G[1, 1, 0, x])/3 + 851*G[1, 1, 1, x] + 
       ((1510*I)/3)*Pi*G[1, 1, 1, x] + 59*Pi^2*G[1, 1, 1, x] + 
       432*G[0, 0, 0, 0, x] - (48*I)*Pi*G[0, 0, 0, 0, x] - 
       (1108*G[0, 0, 0, 1, x])/3 + (44*I)*Pi*G[0, 0, 0, 1, x] - 
       (1108*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] + 
       (302*G[0, 0, 1, 1, x])/3 - (96*I)*Pi*G[0, 0, 1, 1, x] - 
       (868*G[0, 1, 0, 0, x])/3 + (36*I)*Pi*G[0, 1, 0, 0, x] - 
       (322*G[0, 1, 0, 1, x])/3 - (88*I)*Pi*G[0, 1, 0, 1, x] - 
       (322*G[0, 1, 1, 0, x])/3 - (64*I)*Pi*G[0, 1, 1, 0, x] + 
       (1048*G[0, 1, 1, 1, x])/3 + (80*I)*Pi*G[0, 1, 1, 1, x] + 
       (380*G[1, 0, 0, 0, x])/3 + (36*I)*Pi*G[1, 0, 0, 0, x] - 
       (1442*G[1, 0, 0, 1, x])/3 - (88*I)*Pi*G[1, 0, 0, 1, x] - 
       (1442*G[1, 0, 1, 0, x])/3 - (48*I)*Pi*G[1, 0, 1, 0, x] + 
       (1790*G[1, 0, 1, 1, x])/3 + (120*I)*Pi*G[1, 0, 1, 1, x] - 
       558*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] + 
       (2464*G[1, 1, 0, 1, x])/3 + (96*I)*Pi*G[1, 1, 0, 1, x] + 
       (2464*G[1, 1, 1, 0, x])/3 + (72*I)*Pi*G[1, 1, 1, 0, x] - 
       (2272*G[1, 1, 1, 1, x])/3 - (80*I)*Pi*G[1, 1, 1, 1, x] + 
       240*G[0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 1, x] - 
       224*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
       192*G[0, 0, 1, 0, 0, x] - 36*G[0, 0, 1, 0, 1, x] - 
       36*G[0, 0, 1, 1, 0, x] + 156*G[0, 0, 1, 1, 1, x] - 
       128*G[0, 1, 0, 0, 0, x] - 92*G[0, 1, 0, 0, 1, x] - 
       92*G[0, 1, 0, 1, 0, x] + 188*G[0, 1, 0, 1, 1, x] - 
       84*G[0, 1, 1, 0, 0, x] + 204*G[0, 1, 1, 0, 1, x] + 
       204*G[0, 1, 1, 1, 0, x] - 184*G[0, 1, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, 0, x] - 188*G[1, 0, 0, 0, 1, x] - 
       188*G[1, 0, 0, 1, 0, x] + 252*G[1, 0, 0, 1, 1, x] - 
       196*G[1, 0, 1, 0, 0, x] + 300*G[1, 0, 1, 0, 1, x] + 
       300*G[1, 0, 1, 1, 0, x] - 268*G[1, 0, 1, 1, 1, x] - 
       212*G[1, 1, 0, 0, 0, x] + 332*G[1, 1, 0, 0, 1, x] + 
       332*G[1, 1, 0, 1, 0, x] - 288*G[1, 1, 0, 1, 1, x] + 
       300*G[1, 1, 1, 0, 0, x] - 280*G[1, 1, 1, 0, 1, x] - 
       280*G[1, 1, 1, 1, 0, x] + 240*G[1, 1, 1, 1, 1, x] + 
       (78*Pi^2 + (24*I)*Pi^3 + 36*Pi^2*G[0, x] - 20*Pi^2*G[1, x] + 
         156*G[0, 0, x] + (48*I)*Pi*G[0, 0, x] - 156*G[0, 1, x] - 
         (48*I)*Pi*G[0, 1, x] - 156*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 
         156*G[1, 1, x] + (48*I)*Pi*G[1, 1, x] + 216*G[0, 0, 0, x] - 
         184*G[0, 0, 1, x] - 184*G[0, 1, 0, x] + 152*G[0, 1, 1, x] - 
         184*G[1, 0, 0, x] + 152*G[1, 0, 1, x] + 152*G[1, 1, 0, x] - 
         120*G[1, 1, 1, x])*RATIO[x] + (1486*Zeta[3])/3 - 
       ((1250*I)/9)*Pi*Zeta[3] - 49*Pi^2*Zeta[3] + (352*G[0, x]*Zeta[3])/9 + 
       (48*I)*Pi*G[0, x]*Zeta[3] + (916*G[1, x]*Zeta[3])/9 - 
       (32*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] + 
       16*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
       12*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-39385*I)/108)*Pi*G[1, x] + 
         (172*Pi^2*G[1, x])/3 + ((39*I)/2)*Pi^3*G[1, x] + 
         (16*Pi^4*G[1, x])/3 - (210*I)*Pi*G[0, 1, x] + 36*Pi^2*G[0, 1, x] - 
         (10*I)*Pi^3*G[0, 1, x] - (126*I)*Pi*G[1, 0, x] + 
         20*Pi^2*G[1, 0, x] + ((34*I)/3)*Pi^3*G[1, 0, x] - 
         (39385*G[1, 1, x])/108 + ((652*I)/3)*Pi*G[1, 1, x] - 
         (547*Pi^2*G[1, 1, x])/18 + ((134*I)/3)*Pi^3*G[1, 1, x] + 
         (26*I)*Pi*G[0, 0, 1, x] + 16*Pi^2*G[0, 0, 1, x] - 
         (62*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 - 
         210*G[0, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, x] + 
         30*Pi^2*G[0, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, x] + 
         (80*Pi^2*G[1, 0, 0, x])/3 - 126*G[1, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 1, x] + (50*Pi^2*G[1, 0, 1, x])/3 - 
         126*G[1, 1, 0, x] + (104*I)*Pi*G[1, 1, 0, x] + 
         (82*Pi^2*G[1, 1, 0, x])/3 + 391*G[1, 1, 1, x] + 
         (42*I)*Pi*G[1, 1, 1, x] - 41*Pi^2*G[1, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, x] + 
         26*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         62*G[0, 1, 0, 1, x] - 62*G[0, 1, 1, 0, x] + 124*G[0, 1, 1, 1, x] - 
         (40*I)*Pi*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
         18*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         18*G[1, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, x] + 
         18*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] + 
         90*G[1, 1, 0, 0, x] + (48*I)*Pi*G[1, 1, 0, 0, x] + 
         76*G[1, 1, 0, 1, x] - (80*I)*Pi*G[1, 1, 0, 1, x] + 
         76*G[1, 1, 1, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, x] - 
         (320*G[1, 1, 1, 1, x])/3 + (136*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, x] + 44*G[0, 1, 1, 0, 0, x] - 
         52*G[0, 1, 1, 0, 1, x] - 52*G[0, 1, 1, 1, 0, x] + 
         56*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 1, x] + 
         12*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         60*G[1, 0, 1, 0, 0, x] - 52*G[1, 0, 1, 0, 1, x] - 
         52*G[1, 0, 1, 1, 0, x] + 44*G[1, 0, 1, 1, 1, x] + 
         156*G[1, 1, 0, 0, 0, x] - 132*G[1, 1, 0, 0, 1, x] - 
         132*G[1, 1, 0, 1, 0, x] + 144*G[1, 1, 0, 1, 1, x] - 
         228*G[1, 1, 1, 0, 0, x] + 248*G[1, 1, 1, 0, 1, x] + 
         248*G[1, 1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, 1, x] + 
         126*G[1, x]*Zeta[3] - (88*I)*Pi*G[1, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
         80*G[1, 1, x]*Zeta[3]) - 96*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (7955/12 + ((416425*I)/648)*Pi - (34223*Pi^2)/648 + 
         ((103*I)/18)*Pi^3 + (1559*Pi^4)/54 - ((97*I)/36)*Pi^5 + 
         (57227*G[0, x])/81 + ((1616*I)/9)*Pi*G[0, x] - (25*Pi^2*G[0, x])/9 - 
         ((268*I)/3)*Pi^3*G[0, x] - (739*Pi^4*G[0, x])/45 - 
         (58858*G[1, x])/81 - ((6563*I)/9)*Pi*G[1, x] + (1447*Pi^2*G[1, x])/
          18 - ((32*I)/9)*Pi^3*G[1, x] + (727*Pi^4*G[1, x])/90 + 
         (1616*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] - (380*Pi^2*G[0, 0, x])/
          3 + ((40*I)/3)*Pi^3*G[0, 0, x] - (7400*G[0, 1, x])/9 - 
         (372*I)*Pi*G[0, 1, x] + (986*Pi^2*G[0, 1, x])/9 - 
         (32*I)*Pi^3*G[0, 1, x] - (7400*G[1, 0, x])/9 - 
         (328*I)*Pi*G[1, 0, x] + (38*Pi^2*G[1, 0, x])/9 - 
         ((56*I)/3)*Pi^3*G[1, 0, x] + (12707*G[1, 1, x])/18 + 
         (618*I)*Pi*G[1, 1, x] - (347*Pi^2*G[1, 1, x])/9 + 
         ((166*I)/3)*Pi^3*G[1, 1, x] - 56*G[0, 0, 0, x] - 
         (80*I)*Pi*G[0, 0, 0, x] - 48*Pi^2*G[0, 0, 0, x] - 
         412*G[0, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, x] - 
         (40*Pi^2*G[0, 0, 1, x])/3 - 412*G[0, 1, 0, x] - 
         (16*Pi^2*G[0, 1, 0, x])/3 + 680*G[0, 1, 1, x] + 
         ((428*I)/3)*Pi*G[0, 1, 1, x] + (104*Pi^2*G[0, 1, 1, x])/3 - 
         456*G[1, 0, 0, x] - (40*Pi^2*G[1, 0, 0, x])/3 + 768*G[1, 0, 1, x] + 
         ((808*I)/3)*Pi*G[1, 0, 1, x] + (272*Pi^2*G[1, 0, 1, x])/3 + 
         768*G[1, 1, 0, x] + (240*I)*Pi*G[1, 1, 0, x] + 
         (272*Pi^2*G[1, 1, 0, x])/3 - 614*G[1, 1, 1, x] - 
         ((1072*I)/3)*Pi*G[1, 1, 1, x] - 52*Pi^2*G[1, 1, 1, x] - 
         432*G[0, 0, 0, 0, x] + (48*I)*Pi*G[0, 0, 0, 0, x] + 
         (1144*G[0, 0, 0, 1, x])/3 - (32*I)*Pi*G[0, 0, 0, 1, x] + 
         (1144*G[0, 0, 1, 0, x])/3 - (32*I)*Pi*G[0, 0, 1, 0, x] - 
         (176*G[0, 0, 1, 1, x])/3 + (96*I)*Pi*G[0, 0, 1, 1, x] + 
         (1048*G[0, 1, 0, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, x] + 
         (16*G[0, 1, 0, 1, x])/3 + (88*I)*Pi*G[0, 1, 0, 1, x] + 
         (16*G[0, 1, 1, 0, x])/3 + (64*I)*Pi*G[0, 1, 1, 0, x] - 
         (484*G[0, 1, 1, 1, x])/3 - (120*I)*Pi*G[0, 1, 1, 1, x] + 
         (88*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] + 
         (1064*G[1, 0, 0, 1, x])/3 + (72*I)*Pi*G[1, 0, 0, 1, x] + 
         (1064*G[1, 0, 1, 0, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, x] - 
         (1328*G[1, 0, 1, 1, x])/3 - (136*I)*Pi*G[1, 0, 1, 1, x] + 
         384*G[1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 0, 0, x] - 
         (1504*G[1, 1, 0, 1, x])/3 - (128*I)*Pi*G[1, 1, 0, 1, x] - 
         (1504*G[1, 1, 1, 0, x])/3 - (96*I)*Pi*G[1, 1, 1, 0, x] + 
         (1208*G[1, 1, 1, 1, x])/3 + (168*I)*Pi*G[1, 1, 1, 1, x] - 
         240*G[0, 0, 0, 0, 0, x] + 224*G[0, 0, 0, 0, 1, x] + 
         224*G[0, 0, 0, 1, 0, x] + 192*G[0, 0, 1, 0, 0, x] + 
         32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] - 
         128*G[0, 0, 1, 1, 1, x] + 128*G[0, 1, 0, 0, 0, x] + 
         88*G[0, 1, 0, 0, 1, x] + 88*G[0, 1, 0, 1, 0, x] - 
         192*G[0, 1, 0, 1, 1, x] + 80*G[0, 1, 1, 0, 0, x] - 
         208*G[0, 1, 1, 0, 1, x] - 208*G[0, 1, 1, 1, 0, x] + 
         192*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] + 
         200*G[1, 0, 0, 0, 1, x] + 200*G[1, 0, 0, 1, 0, x] - 
         256*G[1, 0, 0, 1, 1, x] + 208*G[1, 0, 1, 0, 0, x] - 
         304*G[1, 0, 1, 0, 1, x] - 304*G[1, 0, 1, 1, 0, x] + 
         264*G[1, 0, 1, 1, 1, x] + 224*G[1, 1, 0, 0, 0, x] - 
         320*G[1, 1, 0, 0, 1, x] - 320*G[1, 1, 0, 1, 0, x] + 
         288*G[1, 1, 0, 1, 1, x] - 288*G[1, 1, 1, 0, 0, x] + 
         288*G[1, 1, 1, 0, 1, x] + 288*G[1, 1, 1, 1, 0, x] - 
         240*G[1, 1, 1, 1, 1, x] - (1108*Zeta[3])/3 + ((458*I)/9)*Pi*
          Zeta[3] + 49*Pi^2*Zeta[3] - (640*G[0, x]*Zeta[3])/9 - 
         (48*I)*Pi*G[0, x]*Zeta[3] + (1190*G[1, x]*Zeta[3])/9 - 
         (8*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 0, x]*Zeta[3] - 
         16*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 96*Zeta[5])))/Nc + 
   Nf*(28767799/52488 + ((515999*I)/1458)*Pi + (181813*Pi^2)/4374 - 
     ((6719*I)/486)*Pi^3 - (991*Pi^4)/486 - ((8*I)/27)*Pi^5 + 
     (217973*G[0, x])/1458 - ((632*I)/27)*Pi*G[0, x] - 
     (20134*Pi^2*G[0, x])/243 + ((68*I)/9)*Pi^3*G[0, x] - 
     (256*Pi^4*G[0, x])/135 - (817721*G[1, x])/2916 - 
     ((73915*I)/324)*Pi*G[1, x] - (80027*Pi^2*G[1, x])/486 - 
     ((271*I)/54)*Pi^3*G[1, x] - (817*Pi^4*G[1, x])/270 - 
     ((14*I)/45)*Pi^5*G[1, x] - 4*G[0, 0, x] + ((32*I)/3)*Pi*G[0, 0, x] + 
     (296*Pi^2*G[0, 0, x])/9 - ((4*I)/3)*Pi^3*G[0, 0, x] - 
     (21761*G[0, 1, x])/81 - (226*I)*Pi*G[0, 1, x] + 
     (454*Pi^2*G[0, 1, x])/9 - ((40*I)/9)*Pi^3*G[0, 1, x] - 
     (21761*G[1, 0, x])/81 + ((200*I)/9)*Pi*G[1, 0, x] + 
     (338*Pi^2*G[1, 0, x])/9 - ((70*I)/9)*Pi^3*G[1, 0, x] + 
     (107371*G[1, 1, x])/324 + (326*I)*Pi*G[1, 1, x] + 
     (1337*Pi^2*G[1, 1, x])/18 - ((32*I)/9)*Pi^3*G[1, 1, x] + 
     (88*Pi^4*G[1, 1, x])/45 - (988*G[0, 0, 0, x])/9 - 
     (4*I)*Pi*G[0, 0, 0, x] - (76*Pi^2*G[0, 0, 0, x])/9 + 
     (3028*G[0, 0, 1, x])/27 + (32*I)*Pi*G[0, 0, 1, x] - 
     (112*Pi^2*G[0, 0, 1, x])/9 + (3028*G[0, 1, 0, x])/27 - 
     ((28*I)/3)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/3 - 
     (790*G[0, 1, 1, x])/9 + ((88*I)/3)*Pi*G[0, 1, 1, x] + 
     (92*Pi^2*G[0, 1, 1, x])/3 - (4724*G[1, 0, 0, x])/27 - 
     ((20*I)/3)*Pi*G[1, 0, 0, x] - (16*Pi^2*G[1, 0, 0, x])/9 + 
     (4028*G[1, 0, 1, x])/9 - ((88*I)/9)*Pi*G[1, 0, 1, x] + 
     (338*Pi^2*G[1, 0, 1, x])/9 - ((8*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (4028*G[1, 1, 0, x])/9 - (4*I)*Pi*G[1, 1, 0, x] + 
     (62*Pi^2*G[1, 1, 0, x])/9 - (1309*G[1, 1, 1, x])/3 - 
     ((796*I)/9)*Pi*G[1, 1, 1, x] - (628*Pi^2*G[1, 1, 1, x])/9 + 
     ((8*I)/3)*Pi^3*G[1, 1, 1, x] + (200*G[0, 0, 0, 0, x])/3 + 
     ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
     ((20*I)/3)*Pi*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 
     ((20*I)/3)*Pi*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
     ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + (184*G[0, 1, 0, 0, x])/3 - 
     ((28*I)/3)*Pi*G[0, 1, 0, 0, x] - (296*G[0, 1, 0, 1, x])/3 + 
     ((88*I)/3)*Pi*G[0, 1, 0, 1, x] - (296*G[0, 1, 1, 0, x])/3 - 
     ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (656*G[0, 1, 1, 1, x])/9 - 
     ((164*I)/3)*Pi*G[0, 1, 1, 1, x] + (332*G[1, 0, 0, 0, x])/3 - 
     ((20*I)/3)*Pi*G[1, 0, 0, 0, x] - (140*G[1, 0, 0, 1, x])/3 + 
     ((436*I)/3)*Pi*G[1, 0, 0, 1, x] - (140*G[1, 0, 1, 0, x])/3 + 
     (4*I)*Pi*G[1, 0, 1, 0, x] - (1436*G[1, 0, 1, 1, x])/9 - 
     ((440*I)/3)*Pi*G[1, 0, 1, 1, x] - (16*Pi^2*G[1, 0, 1, 1, x])/3 + 
     (232*G[1, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, 0, x] - 
     (2500*G[1, 1, 0, 1, x])/9 - ((400*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (32*Pi^2*G[1, 1, 0, 1, x])/3 - (2500*G[1, 1, 1, 0, x])/9 + 
     ((80*I)/3)*Pi*G[1, 1, 1, 0, x] + (1382*G[1, 1, 1, 1, x])/3 + 
     ((544*I)/3)*Pi*G[1, 1, 1, 1, x] + 16*Pi^2*G[1, 1, 1, 1, x] + 
     (40*G[0, 0, 0, 0, 1, x])/3 + (40*G[0, 0, 0, 1, 0, x])/3 - 
     28*G[0, 0, 0, 1, 1, x] - (16*G[0, 0, 1, 0, 0, x])/3 + 
     4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
     (136*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 - 
     (28*G[0, 1, 0, 0, 1, x])/3 - (28*G[0, 1, 0, 1, 0, x])/3 + 
     (32*G[0, 1, 0, 1, 1, x])/3 + 12*G[0, 1, 1, 0, 0, x] - 
     (136*G[0, 1, 1, 0, 1, x])/3 - (136*G[0, 1, 1, 1, 0, x])/3 + 
     36*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
     (68*G[1, 0, 0, 0, 1, x])/3 - (68*G[1, 0, 0, 1, 0, x])/3 + 
     132*G[1, 0, 0, 1, 1, x] - 20*G[1, 0, 1, 0, 0, x] - 
     12*G[1, 0, 1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     12*G[1, 0, 1, 1, 0, x] - (200*G[1, 0, 1, 1, 1, x])/3 + 
     (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (28*G[1, 1, 0, 0, 0, x])/3 - 
     (104*G[1, 1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (104*G[1, 1, 0, 1, 0, x])/3 - (112*G[1, 1, 0, 1, 1, x])/3 + 
     (64*I)*Pi*G[1, 1, 0, 1, 1, x] - (92*G[1, 1, 1, 0, 0, x])/3 + 
     (356*G[1, 1, 1, 0, 1, x])/3 + (80*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     (356*G[1, 1, 1, 1, 0, x])/3 - (52*G[1, 1, 1, 1, 1, x])/3 - 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x] - 16*G[1, 0, 1, 0, 1, 1, x] + 
     16*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 1, 1, x] + 
     64*G[1, 1, 0, 1, 1, 1, x] + 80*G[1, 1, 1, 0, 1, 1, x] - 
     80*G[1, 1, 1, 1, 1, 1, x] - (28767799*RATIO[(1 - x)^(-1)])/52488 - 
     ((433759*I)/2916)*Pi*RATIO[(1 - x)^(-1)] - 
     (132889*Pi^2*RATIO[(1 - x)^(-1)])/4374 + ((3787*I)/243)*Pi^3*
      RATIO[(1 - x)^(-1)] + (8087*Pi^4*RATIO[(1 - x)^(-1)])/2430 + 
     ((124*I)/135)*Pi^5*RATIO[(1 - x)^(-1)] - 
     (217973*G[0, x]*RATIO[(1 - x)^(-1)])/1458 - ((10*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (12466*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 - 
     ((86*I)/9)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (256*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 + 
     (353990*G[1, x]*RATIO[(1 - x)^(-1)])/729 + ((31631*I)/162)*Pi*G[1, x]*
      RATIO[(1 - x)^(-1)] + (8833*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/243 + 
     ((7*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (593*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/270 + 
     2*G[0, 0, x]*RATIO[(1 - x)^(-1)] + (4*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (56*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((4*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (19757*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((2398*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (112*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((38*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (19757*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 - ((224*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (50*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((64*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (34891*G[1, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((4370*I)/27)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (160*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((26*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (988*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (76*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (2632*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (4*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (92*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (2632*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
     (76*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (1262*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 - (32*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (226*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     (8*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (6740*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (20*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (68*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (6740*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((80*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1118*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((1000*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (494*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (200*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((16*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 16*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 28*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 4*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (184*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (152*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 24*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (916*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1792*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((88*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1792*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (32*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     272*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (80*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (40*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (112*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     16*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 16*G[0, 1, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (56*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     88*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (56*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (64*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (208*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (392*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     32*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (416*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (416*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     160*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(-10/9 + (10*RATIO[(1 - x)^(-1)])/9) + 
     Log[mu2/s]^4*(-10/3 - ((22*I)/3)*Pi - (44*G[0, x])/9 + (28*G[1, x])/9 + 
       (10/3 + ((22*I)/3)*Pi + (44*G[0, x])/9 - (28*G[1, x])/9)*
        RATIO[(1 - x)^(-1)]) + ((24461*I)/108)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (910*Pi^2*G[1, x]*RATIO[x^(-1)])/27 - ((169*I)/54)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (58*Pi^4*G[1, x]*RATIO[x^(-1)])/45 + 
     ((28*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((1964*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + 
     ((26*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + ((196*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] - (140*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - 
     (2*I)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + (24461*G[1, 1, x]*RATIO[x^(-1)])/
      108 - ((1076*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (1195*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - ((122*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (176*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/45 + 
     (12*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - (12*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (1964*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((16*I)/3)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (4*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (128*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
     (196*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - ((532*I)/9)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (302*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((16*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (196*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((88*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (218*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (391*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + ((404*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (322*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((16*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     ((4*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     ((4*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + ((20*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (104*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     4*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + ((68*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 4*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (4*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (484*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (32*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 68*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (320*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (64*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (320*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((56*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (142*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((224*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     32*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (4*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 8*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (20*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 8*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     20*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 4*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (68*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (268*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (292*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (32*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (292*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 88*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (32*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     60*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 40*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (128*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 16*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (128*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (124*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 84*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (160*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     84*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (236*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (160*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 32*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 128*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     128*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 160*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 160*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^3*(164/9 - ((346*I)/27)*Pi + (244*Pi^2)/27 + 
       (176*G[0, x])/27 - ((16*I)/3)*Pi*G[0, x] - 6*G[1, x] + 
       (14*I)*Pi*G[1, x] + (16*G[0, 0, x])/3 + (80*G[0, 1, x])/9 + 
       (80*G[1, 0, x])/9 - (22*G[1, 1, x])/3 + 
       (-164/9 + ((220*I)/27)*Pi - (244*Pi^2)/27 - (176*G[0, x])/27 + 
         ((16*I)/3)*Pi*G[0, x] + (4*G[1, x])/3 - ((56*I)/3)*Pi*G[1, x] - 
         (16*G[0, 0, x])/3 - (80*G[0, 1, x])/9 - (80*G[1, 0, x])/9 + 
         (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
       (((-14*I)/3)*Pi*G[1, x] - (14*G[1, 1, x])/3)*RATIO[x^(-1)]) + 
     ((2*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (2*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (241*Pi^2*RATIO[x])/3 - (4*I)*Pi^3*RATIO[x] - 
     (253*Pi^4*RATIO[x])/45 + (154*Pi^2*G[0, x]*RATIO[x])/9 + 
     (212*Pi^2*G[1, x]*RATIO[x])/9 - (482*G[0, 0, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 0, x]*RATIO[x] + (482*G[0, 1, x]*RATIO[x])/3 + 
     (8*I)*Pi*G[0, 1, x]*RATIO[x] + (92*Pi^2*G[0, 1, x]*RATIO[x])/3 + 
     (482*G[1, 0, x]*RATIO[x])/3 + (8*I)*Pi*G[1, 0, x]*RATIO[x] - 
     (482*G[1, 1, x]*RATIO[x])/3 - (8*I)*Pi*G[1, 1, x]*RATIO[x] - 
     (92*Pi^2*G[1, 1, x]*RATIO[x])/3 + (160*G[0, 0, 0, x]*RATIO[x])/3 - 
     (64*G[0, 0, 1, x]*RATIO[x])/3 + (184*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     (64*G[0, 1, 0, x]*RATIO[x])/3 - (32*G[0, 1, 1, x]*RATIO[x])/3 - 
     (184*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 28*G[1, 0, 0, x]*RATIO[x] - 
     60*G[1, 0, 1, x]*RATIO[x] - (184*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     60*G[1, 1, 0, x]*RATIO[x] + 92*G[1, 1, 1, x]*RATIO[x] + 
     (184*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 184*G[0, 0, 1, 1, x]*RATIO[x] - 
     184*G[0, 1, 1, 1, x]*RATIO[x] - 184*G[1, 0, 1, 1, x]*RATIO[x] + 
     184*G[1, 1, 1, 1, x]*RATIO[x] + (9290*Zeta[3])/27 - 
     ((382*I)/3)*Pi*Zeta[3] + (242*Pi^2*Zeta[3])/9 - 
     (1052*G[0, x]*Zeta[3])/9 + (56*I)*Pi*G[0, x]*Zeta[3] - 
     (4046*G[1, x]*Zeta[3])/27 - (102*I)*Pi*G[1, x]*Zeta[3] - 
     16*Pi^2*G[1, x]*Zeta[3] - (688*G[0, 1, x]*Zeta[3])/9 - 
     (448*G[1, 0, x]*Zeta[3])/9 + 130*G[1, 1, x]*Zeta[3] + 
     (64*I)*Pi*G[1, 1, x]*Zeta[3] + 48*G[1, 0, 1, x]*Zeta[3] - 
     48*G[1, 1, 1, x]*Zeta[3] - (2198*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
     ((392*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (46*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (1340*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (56*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (1328*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
     ((44*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (200*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (376*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (104*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (892*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + ((10*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + 32*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 32*G[1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - (602*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (128*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     96*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 96*G[1, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - (148*RATIO[x]*Zeta[3])/3 - (184*I)*Pi*RATIO[x]*Zeta[3] + 
     Log[mu2/s]^2*(13504/81 + ((194*I)/3)*Pi + (341*Pi^2)/9 + 
       ((47*I)/9)*Pi^3 + (974*G[0, x])/9 - ((50*I)/3)*Pi*G[0, x] + 
       6*Pi^2*G[0, x] - (884*G[1, x])/9 - ((5*I)/9)*Pi*G[1, x] - 
       (143*Pi^2*G[1, x])/9 + (40*G[0, 0, x])/3 - (446*G[0, 1, x])/9 + 
       ((50*I)/3)*Pi*G[0, 1, x] - (446*G[1, 0, x])/9 + 
       ((38*I)/3)*Pi*G[1, 0, x] + 67*G[1, 1, x] - ((70*I)/3)*Pi*G[1, 1, x] + 
       (8*G[0, 0, 0, x])/3 - (56*G[0, 0, 1, x])/3 - (56*G[0, 1, 0, x])/3 + 
       (26*G[0, 1, 1, x])/3 - 16*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
       2*G[1, 1, 0, x] - (10*G[1, 1, 1, x])/3 + 
       ((I/3)*Pi*G[1, x] + (34*Pi^2*G[1, x])/3 - ((10*I)/3)*Pi*G[0, 1, x] - 
         ((10*I)/3)*Pi*G[1, 0, x] + G[1, 1, x]/3 + ((2*I)/3)*Pi*G[1, 1, x] - 
         (10*G[0, 1, 1, x])/3 - (10*G[1, 0, 1, x])/3 - (10*G[1, 1, 0, x])/3 + 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] - (40*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(-13504/81 - ((193*I)/3)*Pi - (239*Pi^2)/9 - 
         ((47*I)/9)*Pi^3 - (974*G[0, x])/9 + ((40*I)/3)*Pi*G[0, x] - 
         6*Pi^2*G[0, x] + (887*G[1, x])/9 + ((20*I)/9)*Pi*G[1, x] + 
         (245*Pi^2*G[1, x])/9 - (40*G[0, 0, x])/3 + (416*G[0, 1, x])/9 - 
         (20*I)*Pi*G[0, 1, x] + (416*G[1, 0, x])/9 - (16*I)*Pi*G[1, 0, x] - 
         48*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + 
         (56*G[0, 0, 1, x])/3 + (56*G[0, 1, 0, x])/3 - 12*G[0, 1, 1, x] + 
         16*G[1, 0, 0, x] - (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/3 + 
         (64*G[1, 1, 1, x])/3 + (40*Zeta[3])/9)) + 
     Log[mu2/s]*(1413773/2916 + ((47273*I)/162)*Pi + (16153*Pi^2)/243 + 
       ((61*I)/9)*Pi^3 - (145*Pi^4)/54 + (20189*G[0, x])/81 - 
       ((692*I)/27)*Pi*G[0, x] - (226*Pi^2*G[0, x])/9 + 
       ((64*I)/9)*Pi^3*G[0, x] - (15707*G[1, x])/54 - 
       ((3565*I)/27)*Pi*G[1, x] - (229*Pi^2*G[1, x])/3 - 
       ((32*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 + (4*I)*Pi*G[0, 0, x] + 
       (8*Pi^2*G[0, 0, x])/3 - (6760*G[0, 1, x])/27 - (16*I)*Pi*G[0, 1, x] - 
       (184*Pi^2*G[0, 1, x])/9 - (6760*G[1, 0, x])/27 + 
       ((80*I)/3)*Pi*G[1, 0, x] - (88*Pi^2*G[1, 0, x])/9 + 
       (2833*G[1, 1, x])/9 + ((532*I)/9)*Pi*G[1, 1, x] + 
       (308*Pi^2*G[1, 1, x])/9 - (152*G[0, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 0, x] + 28*G[0, 0, 1, x] + 
       ((20*I)/3)*Pi*G[0, 0, 1, x] + 28*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + (496*G[0, 1, 1, x])/9 - 
       (212*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] + 
       (1768*G[1, 0, 1, x])/9 - (28*I)*Pi*G[1, 0, 1, x] + 
       (1768*G[1, 1, 0, x])/9 - ((64*I)/3)*Pi*G[1, 1, 0, x] - 
       (814*G[1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, x] - 
       (32*G[0, 0, 0, 0, x])/3 + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
       36*G[0, 0, 1, 1, x] + (16*G[0, 1, 0, 0, x])/3 + 28*G[0, 1, 0, 1, x] + 
       28*G[0, 1, 1, 0, x] - (136*G[0, 1, 1, 1, x])/3 + 36*G[1, 0, 0, 1, x] + 
       36*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] - 
       (184*G[1, 1, 0, 1, x])/3 - (184*G[1, 1, 1, 0, x])/3 + 
       80*G[1, 1, 1, 1, x] + (-20*Pi^2 - 40*G[0, 0, x] + 40*G[0, 1, x] + 
         40*G[1, 0, x] - 40*G[1, 1, x])*RATIO[x] + (2288*Zeta[3])/27 - 
       ((44*I)/3)*Pi*Zeta[3] + (280*G[0, x]*Zeta[3])/9 - 
       (152*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(-1413773/2916 - 
         ((32495*I)/162)*Pi - (8917*Pi^2)/243 - ((7*I)/9)*Pi^3 + 
         (145*Pi^4)/54 - (20189*G[0, x])/81 + ((224*I)/27)*Pi*G[0, x] + 
         (50*Pi^2*G[0, x])/3 - ((64*I)/9)*Pi^3*G[0, x] + (20633*G[1, x])/54 + 
         ((3922*I)/27)*Pi*G[1, x] + (479*Pi^2*G[1, x])/9 + 
         ((86*I)/9)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 - 
         (8*Pi^2*G[0, 0, x])/3 + (6292*G[0, 1, x])/27 + 
         (20*I)*Pi*G[0, 1, x] + (76*Pi^2*G[0, 1, x])/3 + 
         (6292*G[1, 0, x])/27 - ((80*I)/3)*Pi*G[1, 0, x] + 
         (28*Pi^2*G[1, 0, x])/3 - (2564*G[1, 1, x])/9 - 
         ((520*I)/9)*Pi*G[1, 1, x] - (164*Pi^2*G[1, 1, x])/3 + 
         (152*G[0, 0, 0, x])/3 - ((8*I)/3)*Pi*G[0, 0, 0, x] - 
         24*G[0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - 
         (436*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
         (80*G[1, 0, 0, x])/3 - (1312*G[1, 0, 1, x])/9 + 
         ((104*I)/3)*Pi*G[1, 0, 1, x] - (1312*G[1, 1, 0, x])/9 + 
         (32*I)*Pi*G[1, 1, 0, x] + 184*G[1, 1, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, x] + (32*G[0, 0, 0, 0, x])/3 - 
         8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 32*G[0, 0, 1, 1, x] - 
         (16*G[0, 1, 0, 0, x])/3 - 32*G[0, 1, 0, 1, x] - 
         32*G[0, 1, 1, 0, x] + (176*G[0, 1, 1, 1, x])/3 - 
         32*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + (232*G[1, 0, 1, 1, x])/
          3 - 32*G[1, 1, 0, 0, x] + (224*G[1, 1, 0, 1, x])/3 + 
         (224*G[1, 1, 1, 0, x])/3 - (304*G[1, 1, 1, 1, x])/3 - 
         (1100*Zeta[3])/27 + ((44*I)/3)*Pi*Zeta[3] - (280*G[0, x]*Zeta[3])/
          9 + (116*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
        (((749*I)/9)*Pi*G[1, x] + (148*Pi^2*G[1, x])/9 + (6*I)*Pi^3*G[1, x] - 
         ((52*I)/3)*Pi*G[0, 1, x] + (44*Pi^2*G[0, 1, x])/9 - 
         ((28*I)/3)*Pi*G[1, 0, x] - (76*Pi^2*G[1, 0, x])/9 + 
         (749*G[1, 1, x])/9 - (28*I)*Pi*G[1, 1, x] - (328*Pi^2*G[1, 1, x])/
          9 + (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - 
         (52*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, x] - (28*G[1, 0, 1, x])/3 + 
         ((20*I)/3)*Pi*G[1, 0, 1, x] - (28*G[1, 1, 0, x])/3 + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - (58*G[1, 1, 1, x])/3 + 
         (28*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + (28*G[1, 0, 1, 1, x])/3 - 44*G[1, 1, 0, 0, x] + 
         (184*G[1, 1, 0, 1, x])/3 + (184*G[1, 1, 1, 0, x])/3 - 
         (208*G[1, 1, 1, 1, x])/3 + 44*G[1, x]*Zeta[3])) + (640*Zeta[5])/9 - 
     120*G[1, x]*Zeta[5] + (1520*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 
     240*G[1, x]*RATIO[x^(-1)]*Zeta[5] + (145/972 + ((9607*I)/81)*Pi - 
       (96545*Pi^2)/1944 + ((583*I)/81)*Pi^3 + (16721*Pi^4)/2430 + 
       ((28*I)/15)*Pi^5 + (185*G[0, x])/6 + ((560*I)/9)*Pi*G[0, x] - 
       (110*Pi^2*G[0, x])/81 - (22*I)*Pi^3*G[0, x] + (98*Pi^4*G[0, x])/45 - 
       (1087*G[1, x])/648 - ((17519*I)/162)*Pi*G[1, x] + 
       (7858*Pi^2*G[1, x])/81 + ((157*I)/9)*Pi^3*G[1, x] + 
       (2107*Pi^4*G[1, x])/540 + ((28*I)/45)*Pi^5*G[1, x] + 
       (64*G[0, 0, x])/3 - (28*I)*Pi*G[0, 0, x] - (484*Pi^2*G[0, 0, x])/9 + 
       (4*I)*Pi^3*G[0, 0, x] - (4571*G[0, 1, x])/81 + (204*I)*Pi*G[0, 1, x] - 
       (8*Pi^2*G[0, 1, x])/3 + ((70*I)/9)*Pi^3*G[0, 1, x] - 
       (4571*G[1, 0, x])/81 - ((212*I)/3)*Pi*G[1, 0, x] - 
       (8*Pi^2*G[1, 0, x])/9 + ((70*I)/3)*Pi^3*G[1, 0, x] + 
       (1136*G[1, 1, x])/81 - ((3776*I)/27)*Pi*G[1, 1, x] - 
       (19*Pi^2*G[1, 1, x])/9 + ((170*I)/9)*Pi^3*G[1, 1, x] - 
       (176*Pi^4*G[1, 1, x])/45 - (52*G[0, 0, 0, x])/3 + 
       (12*I)*Pi*G[0, 0, 0, x] + (196*Pi^2*G[0, 0, 0, x])/9 - 
       (320*G[0, 0, 1, x])/9 - (52*I)*Pi*G[0, 0, 1, x] + 
       (320*Pi^2*G[0, 0, 1, x])/9 - (320*G[0, 1, 0, x])/9 + 
       (36*I)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/3 + 
       (3268*G[0, 1, 1, x])/9 + ((176*I)/3)*Pi*G[0, 1, 1, x] - 
       (410*Pi^2*G[0, 1, 1, x])/9 - (236*G[1, 0, 0, x])/9 + 
       (32*I)*Pi*G[1, 0, 0, x] + (320*Pi^2*G[1, 0, 0, x])/9 + 
       (712*G[1, 0, 1, x])/9 + ((308*I)/3)*Pi*G[1, 0, 1, x] - 
       (206*Pi^2*G[1, 0, 1, x])/3 + ((16*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (712*G[1, 1, 0, x])/9 - (8*I)*Pi*G[1, 1, 0, x] - 
       (26*Pi^2*G[1, 1, 0, x])/9 - (2816*G[1, 1, 1, x])/9 - 
       ((380*I)/3)*Pi*G[1, 1, 1, x] + (748*Pi^2*G[1, 1, 1, x])/9 - 
       ((16*I)/3)*Pi^3*G[1, 1, 1, x] - (344*G[0, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 0, x] + (404*G[0, 0, 0, 1, x])/3 + 
       (20*I)*Pi*G[0, 0, 0, 1, x] + (404*G[0, 0, 1, 0, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 0, x] - (308*G[0, 0, 1, 1, x])/3 + 
       (16*I)*Pi*G[0, 0, 1, 1, x] + (212*G[0, 1, 0, 0, x])/3 + 
       (28*I)*Pi*G[0, 1, 0, 0, x] + (148*G[0, 1, 0, 1, x])/3 - 
       ((272*I)/3)*Pi*G[0, 1, 0, 1, x] + (148*G[0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 0, x] - (452*G[0, 1, 1, 1, x])/3 + 
       ((164*I)/3)*Pi*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 
       (20*I)*Pi*G[1, 0, 0, 0, x] + 104*G[1, 0, 0, 1, x] - 
       ((772*I)/3)*Pi*G[1, 0, 0, 1, x] + 104*G[1, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 1, 0, x] - (508*G[1, 0, 1, 1, x])/3 + 
       ((608*I)/3)*Pi*G[1, 0, 1, 1, x] + (32*Pi^2*G[1, 0, 1, 1, x])/3 + 
       52*G[1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, x] - 
       228*G[1, 1, 0, 1, x] + (204*I)*Pi*G[1, 1, 0, 1, x] + 
       (64*Pi^2*G[1, 1, 0, 1, x])/3 - 228*G[1, 1, 1, 0, x] - 
       (80*I)*Pi*G[1, 1, 1, 0, x] + (796*G[1, 1, 1, 1, x])/3 - 
       ((452*I)/3)*Pi*G[1, 1, 1, 1, x] - 32*Pi^2*G[1, 1, 1, 1, x] + 
       128*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
       40*G[0, 0, 0, 1, 0, x] - (100*G[0, 0, 0, 1, 1, x])/3 - 
       48*G[0, 0, 1, 0, 0, x] - (196*G[0, 0, 1, 0, 1, x])/3 - 
       (196*G[0, 0, 1, 1, 0, x])/3 + 104*G[0, 0, 1, 1, 1, x] - 
       (172*G[0, 1, 0, 0, 1, x])/3 - (172*G[0, 1, 0, 1, 0, x])/3 - 
       (152*G[0, 1, 0, 1, 1, x])/3 - (140*G[0, 1, 1, 0, 0, x])/3 + 
       (136*G[0, 1, 1, 0, 1, x])/3 + (136*G[0, 1, 1, 1, 0, x])/3 + 
       (308*G[0, 1, 1, 1, 1, x])/3 + 96*G[1, 0, 0, 0, 0, x] - 
       (244*G[1, 0, 0, 0, 1, x])/3 - (244*G[1, 0, 0, 1, 0, x])/3 - 
       (764*G[1, 0, 0, 1, 1, x])/3 - 68*G[1, 0, 1, 0, 0, x] - 
       (68*G[1, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (68*G[1, 0, 1, 1, 0, x])/3 + 340*G[1, 0, 1, 1, 1, x] - 
       (32*I)*Pi*G[1, 0, 1, 1, 1, x] + (20*G[1, 1, 0, 0, 0, x])/3 - 
       (200*G[1, 1, 0, 0, 1, x])/3 + (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (200*G[1, 1, 0, 1, 0, x])/3 + 428*G[1, 1, 0, 1, 1, x] - 
       (128*I)*Pi*G[1, 1, 0, 1, 1, x] - 100*G[1, 1, 1, 0, 0, x] + 
       (532*G[1, 1, 1, 0, 1, x])/3 - (160*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (532*G[1, 1, 1, 1, 0, x])/3 - (1408*G[1, 1, 1, 1, 1, x])/3 + 
       (160*I)*Pi*G[1, 1, 1, 1, 1, x] + 32*G[1, 0, 1, 0, 1, 1, x] - 
       32*G[1, 0, 1, 1, 1, 1, x] + 128*G[1, 1, 0, 0, 1, 1, x] - 
       128*G[1, 1, 0, 1, 1, 1, x] - 160*G[1, 1, 1, 0, 1, 1, x] + 
       160*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^5*
        (5/9 - (5*RATIO[(1 - x)^(-1)])/9) - (145*RATIO[(1 - x)^(-1)])/972 - 
       ((185*I)/6)*Pi*RATIO[(1 - x)^(-1)] - (22255*Pi^2*RATIO[(1 - x)^(-1)])/
        1944 - ((430*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] - 
       (28727*Pi^4*RATIO[(1 - x)^(-1)])/2430 - ((28*I)/9)*Pi^5*
        RATIO[(1 - x)^(-1)] - (185*G[0, x]*RATIO[(1 - x)^(-1)])/6 + 
       (8*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
       (902*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 + ((88*I)/3)*Pi^3*G[0, x]*
        RATIO[(1 - x)^(-1)] - (98*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 + 
       (19321*G[1, x]*RATIO[(1 - x)^(-1)])/216 + ((9611*I)/81)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] - (415*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/81 - 
       ((10*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
       (437*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/108 - 
       (40*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (16*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] + (364*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (4*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (9611*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((524*I)/9)*Pi*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] - (154*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((244*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (9611*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 + ((224*I)/9)*Pi*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] - (34*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((64*I)/3)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (22013*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 - ((1580*I)/9)*Pi*
        G[1, 1, x]*RATIO[(1 - x)^(-1)] + (332*Pi^2*G[1, 1, x]*
         RATIO[(1 - x)^(-1)])/9 + ((4*I)/9)*Pi^3*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] + (52*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (196*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (76*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (16*I)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - (260*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        9 - (76*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (4*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (980*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - ((200*I)/3)*Pi*
        G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (356*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (344*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1580*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - (88*I)*Pi*G[1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 28*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (1580*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - (80*I)*Pi*G[1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + (20*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (1414*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + (176*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - (428*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
        9 + (344*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*I)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (368*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (368*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (200*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (512*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (48*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (296*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((80*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (296*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       8*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - 72*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       72*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 160*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + ((112*I)/3)*Pi*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - 80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       176*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((304*I)/3)*Pi*
        G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 176*G[1, 1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + (96*I)*Pi*G[1, 1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - 128*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       ((352*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       128*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 40*G[0, 0, 0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 40*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (112*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       48*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (184*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (184*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       80*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (112*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (112*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (224*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (64*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       96*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (280*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (280*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       64*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (80*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (80*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       96*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (16*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (272*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (272*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (320*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       96*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (352*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (352*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (200*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^4*(16/3 + ((44*I)/9)*Pi + (44*G[0, x])/9 - (25*G[1, x])/9 + 
         (-16/3 - ((44*I)/9)*Pi - (44*G[0, x])/9 + (25*G[1, x])/9)*
          RATIO[(1 - x)^(-1)]) + ((14867*I)/162)*Pi*G[1, x]*RATIO[x^(-1)] - 
       (34*Pi^2*G[1, x]*RATIO[x^(-1)])/3 + ((161*I)/9)*Pi^3*G[1, x]*
        RATIO[x^(-1)] - (667*Pi^4*G[1, x]*RATIO[x^(-1)])/135 - 
       ((56*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] + ((1244*I)/9)*Pi*G[0, 1, x]*
        RATIO[x^(-1)] - (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - 
       ((26*I)/3)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - ((304*I)/9)*Pi*G[1, 0, x]*
        RATIO[x^(-1)] - (80*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 + 
       ((22*I)/3)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
       (14867*G[1, 1, x]*RATIO[x^(-1)])/162 - ((4664*I)/27)*Pi*G[1, 1, x]*
        RATIO[x^(-1)] + (581*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 + 
       ((106*I)/3)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
       (352*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/45 - (36*I)*Pi*G[0, 0, 1, x]*
        RATIO[x^(-1)] + (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (36*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
       (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (1244*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - (16*I)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] + (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (12*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
       (40*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (304*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + (128*I)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] - (122*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       ((32*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
       (304*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - (88*I)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] - (34*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (2098*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - ((304*I)/3)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] + (32*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
       ((32*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
       (4*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, x]*
        RATIO[x^(-1)] - 36*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
       (8*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (20*I)*Pi*G[0, 1, 0, 0, x]*
        RATIO[x^(-1)] + 36*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
       36*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + (16*I)*Pi*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] - 104*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
       (4*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + (12*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[x^(-1)] - 12*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
       (20*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 0, x]*
        RATIO[x^(-1)] + (20*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       112*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x^(-1)] - (64*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (388*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + (88*I)*Pi*G[1, 1, 0, 0, x]*
        RATIO[x^(-1)] + (40*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       ((140*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (128*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (40*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (80*I)*Pi*G[1, 1, 1, 0, x]*
        RATIO[x^(-1)] + (28*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (116*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 64*Pi^2*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] + 4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 4*G[0, 0, 1, 1, 0, x]*
        RATIO[x^(-1)] + 24*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
       20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 20*G[0, 1, 0, 1, 0, x]*
        RATIO[x^(-1)] + 8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
       28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] - 24*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
       60*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 12*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] + 12*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
       20*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 100*G[1, 0, 1, 0, 0, x]*
        RATIO[x^(-1)] + 132*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (64*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 132*G[1, 0, 1, 1, 0, x]*
        RATIO[x^(-1)] - 140*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
       (64*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 12*G[1, 1, 0, 0, 0, x]*
        RATIO[x^(-1)] + 88*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
       (256*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 88*G[1, 1, 0, 1, 0, x]*
        RATIO[x^(-1)] - (284*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (256*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 0, x]*
        RATIO[x^(-1)] - 68*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
       (320*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 68*G[1, 1, 1, 1, 0, x]*
        RATIO[x^(-1)] + (328*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (320*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
       64*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 64*G[1, 0, 1, 1, 1, 1, x]*
        RATIO[x^(-1)] - 256*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
       256*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 320*G[1, 1, 1, 0, 1, 1, x]*
        RATIO[x^(-1)] - 320*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
       Log[mu2/s]^3*(707/27 + ((292*I)/9)*Pi - (214*Pi^2)/27 + 
         (88*G[0, x])/3 + (16*I)*Pi*G[0, x] - (164*G[1, x])/9 - 
         ((148*I)/9)*Pi*G[1, x] + 16*G[0, 0, x] - (176*G[0, 1, x])/9 - 
         (176*G[1, 0, x])/9 + (128*G[1, 1, x])/9 + 
         (-707/27 - ((88*I)/3)*Pi + (214*Pi^2)/27 - (88*G[0, x])/3 - 
           (16*I)*Pi*G[0, x] + (64*G[1, x])/3 + ((176*I)/9)*Pi*G[1, x] - 
           16*G[0, 0, x] + (176*G[0, 1, x])/9 + (176*G[1, 0, x])/9 - 
           (100*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((28*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9)*RATIO[x^(-1)]) - 
       ((8*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - (8*G[0, 0, x])/
        (-1 + RATIO[x])^2 - (16*Pi^2*RATIO[x])/3 + (16*I)*Pi^3*RATIO[x] + 
       (484*Pi^4*RATIO[x])/45 - (20*Pi^2*G[0, x]*RATIO[x])/3 - 
       (4*Pi^2*G[1, x]*RATIO[x])/3 - (32*G[0, 0, x]*RATIO[x])/3 + 
       (32*I)*Pi*G[0, 0, x]*RATIO[x] + (32*G[0, 1, x]*RATIO[x])/3 - 
       (32*I)*Pi*G[0, 1, x]*RATIO[x] - (176*Pi^2*G[0, 1, x]*RATIO[x])/3 + 
       (32*G[1, 0, x]*RATIO[x])/3 - (32*I)*Pi*G[1, 0, x]*RATIO[x] - 
       (32*G[1, 1, x]*RATIO[x])/3 + (32*I)*Pi*G[1, 1, x]*RATIO[x] + 
       (176*Pi^2*G[1, 1, x]*RATIO[x])/3 + 32*G[0, 0, 0, x]*RATIO[x] + 
       24*G[0, 0, 1, x]*RATIO[x] - (352*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 
       24*G[0, 1, 0, x]*RATIO[x] - 80*G[0, 1, 1, x]*RATIO[x] + 
       (352*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 48*G[1, 0, 0, x]*RATIO[x] - 
       8*G[1, 0, 1, x]*RATIO[x] + (352*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
       8*G[1, 1, 0, x]*RATIO[x] + 64*G[1, 1, 1, x]*RATIO[x] - 
       (352*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 352*G[0, 0, 1, 1, x]*RATIO[x] + 
       352*G[0, 1, 1, 1, x]*RATIO[x] + 352*G[1, 0, 1, 1, x]*RATIO[x] - 
       352*G[1, 1, 1, 1, x]*RATIO[x] - (37813*Zeta[3])/81 + 
       ((320*I)/3)*Pi*Zeta[3] - (127*Pi^2*Zeta[3])/9 + 
       (224*G[0, x]*Zeta[3])/9 - (168*I)*Pi*G[0, x]*Zeta[3] + 
       (340*G[1, x]*Zeta[3])/3 + ((1664*I)/9)*Pi*G[1, x]*Zeta[3] + 
       32*Pi^2*G[1, x]*Zeta[3] - 128*G[0, 0, x]*Zeta[3] + 
       (2128*G[0, 1, x]*Zeta[3])/9 + (232*G[1, 0, x]*Zeta[3])/9 - 
       (1348*G[1, 1, x]*Zeta[3])/9 - (128*I)*Pi*G[1, 1, x]*Zeta[3] - 
       96*G[1, 0, 1, x]*Zeta[3] + 96*G[1, 1, 1, x]*Zeta[3] + 
       (5845*RATIO[(1 - x)^(-1)]*Zeta[3])/81 - ((848*I)/9)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] - (449*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 - (296*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (168*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (332*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + ((464*I)/9)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] + 128*G[0, 0, x]*RATIO[(1 - x)^(-1)]*
        Zeta[3] - (328*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (16*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (92*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (1232*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + ((112*I)/9)*Pi*G[1, x]*
        RATIO[x^(-1)]*Zeta[3] - 64*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
       8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 8*G[1, 0, x]*RATIO[x^(-1)]*
        Zeta[3] + (1912*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + 
       (256*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 192*G[1, 0, 1, x]*
        RATIO[x^(-1)]*Zeta[3] - 192*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
       72*RATIO[x]*Zeta[3] + (352*I)*Pi*RATIO[x]*Zeta[3] + 
       Log[mu2/s]^2*(22013/324 + ((964*I)/9)*Pi - (88*Pi^2)/3 - 
         ((2*I)/9)*Pi^3 + (790*G[0, x])/9 + (50*I)*Pi*G[0, x] - 
         (10*Pi^2*G[0, x])/9 - (533*G[1, x])/9 - ((212*I)/3)*Pi*G[1, x] + 
         (116*Pi^2*G[1, x])/9 + 40*G[0, 0, x] - 78*G[0, 1, x] - 
         ((122*I)/3)*Pi*G[0, 1, x] - 78*G[1, 0, x] - (38*I)*Pi*G[1, 0, x] + 
         62*G[1, 1, x] + ((158*I)/3)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 - 
         (136*G[0, 0, 1, x])/3 - (136*G[0, 1, 0, x])/3 + 
         (190*G[0, 1, 1, x])/3 - 48*G[1, 0, 0, x] + (206*G[1, 0, 1, x])/3 + 
         (206*G[1, 1, 0, x])/3 - (176*G[1, 1, 1, x])/3 + 
         (((58*I)/3)*Pi*G[1, x] - (98*Pi^2*G[1, x])/9 + 
           (10*I)*Pi*G[0, 1, x] + (10*I)*Pi*G[1, 0, x] + (58*G[1, 1, x])/3 - 
           (6*I)*Pi*G[1, 1, x] + 10*G[0, 1, 1, x] + 10*G[1, 0, 1, x] + 
           10*G[1, 1, 0, x] - (76*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (46*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(-22013/324 - ((790*I)/9)*Pi + 
           (166*Pi^2)/9 + ((2*I)/9)*Pi^3 - (790*G[0, x])/9 - 
           (40*I)*Pi*G[0, x] + (10*Pi^2*G[0, x])/9 + (707*G[1, x])/9 + 
           (88*I)*Pi*G[1, x] - (214*Pi^2*G[1, x])/9 - 40*G[0, 0, x] + 
           88*G[0, 1, x] + ((152*I)/3)*Pi*G[0, 1, x] + 88*G[1, 0, x] + 
           (48*I)*Pi*G[1, 0, x] - 64*G[1, 1, x] - ((176*I)/3)*Pi*G[1, 1, x] + 
           (8*G[0, 0, 0, x])/3 + (136*G[0, 0, 1, x])/3 + (136*G[0, 1, 0, x])/
            3 - (160*G[0, 1, 1, x])/3 + 48*G[1, 0, 0, x] - 
           (176*G[1, 0, 1, x])/3 - (176*G[1, 1, 0, x])/3 + 
           (100*G[1, 1, 1, x])/3 + (46*Zeta[3])/9)) + 
       Log[mu2/s]*(19321/216 + ((13565*I)/81)*Pi - (4087*Pi^2)/81 - 
         ((58*I)/9)*Pi^3 + (3113*Pi^4)/540 + (7883*G[0, x])/81 + 
         ((692*I)/9)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 - 
         ((64*I)/3)*Pi^3*G[0, x] - (10649*G[1, x])/162 - 
         ((3998*I)/27)*Pi*G[1, x] + 28*Pi^2*G[1, x] - ((44*I)/9)*Pi^3*
          G[1, x] + (224*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] - 
         (104*Pi^2*G[0, 0, x])/3 - (1112*G[0, 1, x])/9 - 
         (80*I)*Pi*G[0, 1, x] + (152*Pi^2*G[0, 1, x])/9 - 
         (1112*G[1, 0, x])/9 - (80*I)*Pi*G[1, 0, x] + (32*Pi^2*G[1, 0, x])/
          9 + (2536*G[1, 1, x])/27 + (128*I)*Pi*G[1, 1, x] - 
         (56*Pi^2*G[1, 1, x])/3 - 8*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 0, x] - 
         84*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] - 84*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] + 160*G[0, 1, 1, x] + 
         ((152*I)/3)*Pi*G[0, 1, 1, x] - 92*G[1, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, x] + 168*G[1, 0, 1, x] + 
         ((304*I)/3)*Pi*G[1, 0, 1, x] + 168*G[1, 1, 0, x] + 
         (64*I)*Pi*G[1, 1, 0, x] - 164*G[1, 1, 1, x] - 
         ((400*I)/3)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
         (280*G[0, 0, 0, 1, x])/3 + (280*G[0, 0, 1, 0, x])/3 - 
         (68*G[0, 0, 1, 1, x])/3 + (256*G[0, 1, 0, 0, x])/3 + 
         (52*G[0, 1, 0, 1, x])/3 + (52*G[0, 1, 1, 0, x])/3 - 
         (280*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/3 + 
         (236*G[1, 0, 0, 1, x])/3 + (236*G[1, 0, 1, 0, x])/3 - 
         (344*G[1, 0, 1, 1, x])/3 + 84*G[1, 1, 0, 0, x] - 
         (472*G[1, 1, 0, 1, x])/3 - (472*G[1, 1, 1, 0, x])/3 + 
         (424*G[1, 1, 1, 1, x])/3 + (-12*Pi^2 - 24*G[0, 0, x] + 
           24*G[0, 1, x] + 24*G[1, 0, x] - 24*G[1, 1, x])*RATIO[x] - 
         (764*Zeta[3])/9 + ((656*I)/9)*Pi*Zeta[3] + (368*G[0, x]*Zeta[3])/9 - 
         (340*G[1, x]*Zeta[3])/9 + RATIO[x^(-1)]*(((2542*I)/27)*Pi*G[1, x] - 
           (88*Pi^2*G[1, x])/3 - ((16*I)/3)*Pi^3*G[1, x] + 
           (52*I)*Pi*G[0, 1, x] - (44*Pi^2*G[0, 1, x])/3 + 
           (28*I)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + (2542*G[1, 1, x])/
            27 - ((172*I)/3)*Pi*G[1, 1, x] + (260*Pi^2*G[1, 1, x])/9 - 
           (12*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, x] + 
           52*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + 28*G[1, 1, 0, x] - 
           (32*I)*Pi*G[1, 1, 0, x] - 124*G[1, 1, 1, x] - 
           (16*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 1, 1, x] + 
           12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 40*G[0, 1, 1, 1, x] - 
           12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
           12*G[1, 1, 0, 0, x] - 40*G[1, 1, 0, 1, x] - 40*G[1, 1, 1, 0, x] + 
           (224*G[1, 1, 1, 1, x])/3 - 48*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(-19321/216 - ((7883*I)/81)*Pi + (415*Pi^2)/81 + 
           ((10*I)/9)*Pi^3 - (3113*Pi^4)/540 - (7883*G[0, x])/81 - 
           ((224*I)/9)*Pi*G[0, x] + (34*Pi^2*G[0, x])/9 + 
           ((64*I)/3)*Pi^3*G[0, x] + (22013*G[1, x])/162 + 
           ((1580*I)/9)*Pi*G[1, x] - (332*Pi^2*G[1, x])/9 - 
           ((4*I)/9)*Pi^3*G[1, x] - (224*G[0, 0, x])/9 + 
           (104*Pi^2*G[0, 0, x])/3 + (1580*G[0, 1, x])/9 + 
           (88*I)*Pi*G[0, 1, x] - (284*Pi^2*G[0, 1, x])/9 + 
           (1580*G[1, 0, x])/9 + (80*I)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/
            9 - (1414*G[1, 1, x])/9 - (176*I)*Pi*G[1, 1, x] + 
           (428*Pi^2*G[1, 1, x])/9 + 8*G[0, 0, 0, x] + 
           (8*I)*Pi*G[0, 0, 0, x] + 72*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] + 72*G[0, 1, 0, x] - 160*G[0, 1, 1, x] - 
           ((176*I)/3)*Pi*G[0, 1, 1, x] + 80*G[1, 0, 0, x] - 
           176*G[1, 0, 1, x] - ((304*I)/3)*Pi*G[1, 0, 1, x] - 
           176*G[1, 1, 0, x] - (96*I)*Pi*G[1, 1, 0, x] + 128*G[1, 1, 1, x] + 
           ((352*I)/3)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
           (280*G[0, 0, 0, 1, x])/3 - (280*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 0, 1, 1, x])/3 - (256*G[0, 1, 0, 0, x])/3 - 
           (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
           (160*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 - 
           (272*G[1, 0, 0, 1, x])/3 - (272*G[1, 0, 1, 0, x])/3 + 
           (320*G[1, 0, 1, 1, x])/3 - 96*G[1, 1, 0, 0, x] + 
           (352*G[1, 1, 0, 1, x])/3 + (352*G[1, 1, 1, 0, x])/3 - 
           (200*G[1, 1, 1, 1, x])/3 + (332*Zeta[3])/9 - ((656*I)/9)*Pi*
            Zeta[3] - (368*G[0, x]*Zeta[3])/9 - (92*G[1, x]*Zeta[3])/9)) - 
       (920*Zeta[5])/9 + 240*G[1, x]*Zeta[5] - 
       (3400*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - 480*G[1, x]*RATIO[x^(-1)]*
        Zeta[5])/Nc^2 + Nc^2*(22674005/52488 - ((301231*I)/1458)*Pi + 
       (998957*Pi^2)/17496 + ((1553*I)/243)*Pi^3 + (1357*Pi^4)/810 - 
       ((4*I)/15)*Pi^5 - (791297*G[1, x])/1944 + ((16411*I)/108)*Pi*G[1, x] - 
       (613*Pi^2*G[1, x])/54 + ((17*I)/54)*Pi^3*G[1, x] + 
       (307*Pi^4*G[1, x])/540 + ((7*I)/90)*Pi^5*G[1, x] + 
       ((805*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[0, 1, x] + (108853*G[1, 1, x])/324 - 
       ((4451*I)/27)*Pi*G[1, 1, x] + (73*Pi^2*G[1, 1, x])/18 - 
       ((8*I)/9)*Pi^3*G[1, 1, x] - (22*Pi^4*G[1, 1, x])/45 - 
       ((32*I)/3)*Pi*G[0, 0, 1, x] + (805*G[0, 1, 1, x])/9 - 
       ((80*I)/3)*Pi*G[0, 1, 1, x] - (34*Pi^2*G[0, 1, 1, x])/9 - 
       ((124*I)/9)*Pi*G[1, 0, 1, x] - (76*Pi^2*G[1, 0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] - (856*G[1, 1, 1, x])/3 + 
       ((716*I)/9)*Pi*G[1, 1, 1, x] + (122*Pi^2*G[1, 1, 1, x])/9 - 
       ((2*I)/3)*Pi^3*G[1, 1, 1, x] - (32*G[0, 0, 1, 1, x])/3 - 
       48*G[0, 1, 1, 1, x] + ((64*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       ((128*I)/3)*Pi*G[1, 0, 0, 1, x] - (124*G[1, 0, 1, 1, x])/9 + 
       ((164*I)/3)*Pi*G[1, 0, 1, 1, x] + (4*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (1274*G[1, 1, 1, 1, x])/9 - (88*I)*Pi*G[1, 1, 1, 1, x] - 
       4*Pi^2*G[1, 1, 1, 1, x] + (88*G[0, 1, 1, 1, 1, x])/3 - 
       (128*G[1, 0, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (176*G[1, 0, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 0, 1, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       104*G[1, 1, 1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(5/9 - (5*RATIO[(1 - x)^(-1)])/9) + 
       Log[mu2/s]^4*(-2 + ((22*I)/9)*Pi - G[1, x]/3 + 
         (2 - ((22*I)/9)*Pi + G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(-473/27 - ((46*I)/27)*Pi - (34*Pi^2)/9 + 
         (170*G[1, x])/27 - ((26*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9 + 
         (473/27 + ((88*I)/27)*Pi + (34*Pi^2)/9 - (128*G[1, x])/27 + 
           ((40*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*RATIO[x^(-1)]) + 
       (5398*Zeta[3])/81 + (50*I)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/9 - 
       (778*G[1, x]*Zeta[3])/27 + ((298*I)/9)*Pi*G[1, x]*Zeta[3] + 
       4*Pi^2*G[1, x]*Zeta[3] + (106*G[1, 1, x]*Zeta[3])/9 - 
       (16*I)*Pi*G[1, 1, x]*Zeta[3] - 12*G[1, 0, 1, x]*Zeta[3] + 
       12*G[1, 1, 1, x]*Zeta[3] + Log[mu2/s]^2*(-203/108 - ((532*I)/9)*Pi - 
         (35*Pi^2)/9 - ((23*I)/9)*Pi^3 - (59*G[1, x])/9 + 
         ((169*I)/9)*Pi*G[1, x] + (47*Pi^2*G[1, x])/9 - 
         ((4*I)/3)*Pi*G[0, 1, x] - G[1, 1, x]/9 - ((2*I)/3)*Pi*G[1, 1, x] - 
         (4*G[0, 1, 1, x])/3 + 4*G[1, 1, 1, x] + 
         ((-5*I)*Pi*G[1, x] - (34*Pi^2*G[1, x])/9 - 5*G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] - (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(203/108 + ((487*I)/9)*Pi + Pi^2/9 + 
           ((23*I)/9)*Pi^3 + (14*G[1, x])/9 - ((208*I)/9)*Pi*G[1, x] - 
           9*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - (80*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
           (20*G[1, 1, 1, x])/3 - (86*Zeta[3])/9) + (86*Zeta[3])/9) + 
       RATIO[x]*((22*Pi^4)/15 - 8*Pi^2*G[0, 1, x] + 8*Pi^2*G[1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, x] + (48*I)*Pi*G[0, 1, 1, x] + 
         (48*I)*Pi*G[1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 
         48*G[0, 0, 1, 1, x] + 48*G[0, 1, 1, 1, x] + 48*G[1, 0, 1, 1, x] - 
         48*G[1, 1, 1, 1, x] + (48*I)*Pi*Zeta[3]) + 
       Log[mu2/s]*(1168967/5832 - ((30419*I)/162)*Pi + (6224*Pi^2)/243 - 
         ((7*I)/3)*Pi^3 + (109*Pi^4)/108 - (14905*G[1, x])/81 + 
         ((2899*I)/27)*Pi*G[1, x] + Pi^2*G[1, x] + ((22*I)/9)*Pi^3*G[1, x] + 
         ((64*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 + 
         (3253*G[1, 1, x])/27 - ((560*I)/9)*Pi*G[1, 1, x] - 
         (26*Pi^2*G[1, 1, x])/3 + (64*G[0, 1, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         62*G[1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, x] - 8*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, x] + (2236*Zeta[3])/27 - 
         ((56*I)/9)*Pi*Zeta[3] - (64*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(((-1705*I)/27)*Pi*G[1, x] - (32*Pi^2*G[1, x])/9 - 
           ((20*I)/9)*Pi^3*G[1, x] - (1705*G[1, 1, x])/27 + 
           ((92*I)/3)*Pi*G[1, 1, x] + (14*Pi^2*G[1, 1, x])/3 - 
           (4*I)*Pi*G[1, 0, 1, x] + (122*G[1, 1, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, 1, x] - 4*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 1, 1, x] + 12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-1168967/5832 + ((20189*I)/162)*Pi - (7088*Pi^2)/243 + 
           (I/9)*Pi^3 - (109*Pi^4)/108 + (9790*G[1, x])/81 - 
           ((3146*I)/27)*Pi*G[1, x] + (37*Pi^2*G[1, x])/9 - 
           ((14*I)/3)*Pi^3*G[1, x] - ((76*I)/3)*Pi*G[0, 1, x] - 
           (16*Pi^2*G[0, 1, x])/3 - (3230*G[1, 1, x])/27 + 
           ((656*I)/9)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 - 
           (76*G[0, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, x] + 
           (272*G[1, 1, 1, x])/3 - ((112*I)/3)*Pi*G[1, 1, 1, x] + 
           8*G[0, 1, 1, 1, x] - 24*G[1, 1, 1, 1, x] - (1912*Zeta[3])/27 + 
           ((56*I)/9)*Pi*Zeta[3] + (100*G[1, x]*Zeta[3])/3)) - 
       (740*Zeta[5])/9 + 30*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-22674005/52488 + ((228665*I)/2916)*Pi - (670421*Pi^2)/17496 - 
         ((1841*I)/243)*Pi^3 - (781*Pi^4)/810 + (I/9)*Pi^5 + 
         (542099*G[1, x])/1944 - ((20189*I)/162)*Pi*G[1, x] + 
         (830*Pi^2*G[1, x])/27 - (I/9)*Pi^3*G[1, x] + (121*Pi^4*G[1, x])/
          108 - ((494*I)/9)*Pi*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/3 - 
         (2*I)*Pi^3*G[0, 1, x] - (39769*G[1, 1, x])/162 + 
         ((3370*I)/27)*Pi*G[1, 1, x] - (76*Pi^2*G[1, 1, x])/9 + 
         ((38*I)/9)*Pi^3*G[1, 1, x] - (494*G[0, 1, 1, x])/9 + 
         ((92*I)/3)*Pi*G[0, 1, 1, x] + (10*Pi^2*G[0, 1, 1, x])/9 + 
         ((76*I)/3)*Pi*G[1, 0, 1, x] + (56*Pi^2*G[1, 0, 1, x])/9 + 
         (2200*G[1, 1, 1, x])/9 - ((896*I)/9)*Pi*G[1, 1, 1, x] - 
         (26*Pi^2*G[1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 0, 1, x] + 
         56*G[0, 1, 1, 1, x] - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (76*G[1, 0, 1, 1, x])/3 - ((56*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - (1712*G[1, 1, 1, 1, x])/9 + 
         ((208*I)/3)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 1, x] - 
         (64*G[0, 1, 1, 1, 1, x])/3 - (56*G[1, 0, 1, 1, 1, x])/3 - 
         (8*G[1, 1, 0, 1, 1, x])/3 + (280*G[1, 1, 1, 1, 1, x])/3 - 
         (8125*Zeta[3])/81 - ((472*I)/9)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/9 - 
         (44*G[1, x]*Zeta[3])/27 - ((32*I)/9)*Pi*G[1, x]*Zeta[3] + 
         24*G[0, 1, x]*Zeta[3] - (428*G[1, 1, x]*Zeta[3])/9 + 
         (200*Zeta[5])/9) + RATIO[x^(-1)]*(((-46501*I)/324)*Pi*G[1, x] + 
         (169*Pi^2*G[1, x])/9 - ((32*I)/27)*Pi^3*G[1, x] + 
         (32*Pi^4*G[1, x])/45 - ((7*I)/45)*Pi^5*G[1, x] + 
         ((46*I)/3)*Pi*G[0, 1, x] - (46501*G[1, 1, x])/324 + 
         ((1682*I)/27)*Pi*G[1, 1, x] + (67*Pi^2*G[1, 1, x])/18 + 
         (2*I)*Pi^3*G[1, 1, x] + (44*Pi^4*G[1, 1, x])/45 + 
         (46*G[0, 1, 1, x])/3 + ((101*I)/9)*Pi*G[1, 0, 1, x] + 
         (28*Pi^2*G[1, 0, 1, x])/9 - ((4*I)/3)*Pi^3*G[1, 0, 1, x] + 
         (1129*G[1, 1, 1, x])/9 - (61*I)*Pi*G[1, 1, 1, x] - 
         (28*Pi^2*G[1, 1, 1, x])/9 + ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (101*G[1, 0, 1, 1, x])/9 + 
         (4*I)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 + 
         ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (305*G[1, 1, 1, 1, x])/3 + ((64*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         8*Pi^2*G[1, 1, 1, 1, x] - (32*G[1, 0, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (16*G[1, 1, 0, 1, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (40*I)*Pi*G[1, 1, 1, 0, 1, x] + (88*G[1, 1, 1, 1, 1, x])/3 - 
         (40*I)*Pi*G[1, 1, 1, 1, 1, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
         8*G[1, 0, 1, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 1, 1, x] + 
         32*G[1, 1, 0, 1, 1, 1, x] + 40*G[1, 1, 1, 0, 1, 1, x] - 
         40*G[1, 1, 1, 1, 1, 1, x] - (101*G[1, x]*Zeta[3])/3 - 
         ((22*I)/9)*Pi*G[1, x]*Zeta[3] - 8*Pi^2*G[1, x]*Zeta[3] - 
         (106*G[1, 1, x]*Zeta[3])/9 + (32*I)*Pi*G[1, 1, x]*Zeta[3] + 
         24*G[1, 0, 1, x]*Zeta[3] - 24*G[1, 1, 1, x]*Zeta[3] - 
         60*G[1, x]*Zeta[5]))))


==> anc/H_process5_qqb_qbq_+-+-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*((1 - RATIO[(1 - x)^(-1)])/Nc - RATIO[x]) + 
 DD[i1, i2]*DD[i3, i4]*(-1 + RATIO[(1 - x)^(-1)] + RATIO[x]/Nc)


==> anc/H_process5_qqb_qbq_+-+-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 - 2*G[0, 1, x] - 
   2*G[1, 0, x] + 2*G[1, 1, x] + Log[mu2/s]^2*(-1 + RATIO[(1 - x)^(-1)]) + 
   (-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 + 2*G[0, 1, x] + 2*G[1, 0, x] - 
     2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
   Log[mu2/s]*(2/3 + 2*G[0, x] + (-2/3 - 2*G[0, x])*RATIO[(1 - x)^(-1)]) + 
   e*(80/27 - Pi^2/18 + G[0, x]/2 - (7*Pi^2*G[0, x])/6 - (35*G[1, x])/18 - 
     Pi^2*G[1, x] + (2*G[1, 1, x])/3 - 2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
     Log[mu2/s]^3*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
     Log[mu2/s]^2*(1/3 + G[0, x] + (-1/3 - G[0, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]*(13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 - 2*G[0, 1, x] - 
       2*G[1, 0, x] + 2*G[1, 1, x] + (-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 + 
         2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)]) + 
     (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
     RATIO[(1 - x)^(-1)]*(-80/27 + Pi^2/18 + (7*Pi^2*G[0, x])/6 + 
       (13*G[1, x])/9 + Pi^2*G[1, x] - (2*G[1, 1, x])/3 + 2*G[0, 0, 0, x] - 
       2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 
       2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - (20*Zeta[3])/3) + 
     (20*Zeta[3])/3) + e^2*(484/81 - (10*Pi^2)/27 + (7*Pi^4)/144 + G[0, x] - 
     (107*G[1, x])/27 + (Pi^2*G[1, x])/18 - G[0, 0, x] + Pi^2*G[0, 0, x] + 
     G[0, 1, x]/2 + (7*Pi^2*G[0, 1, x])/6 + G[1, 0, x]/2 + 
     (7*Pi^2*G[1, 0, x])/6 + (13*G[1, 1, x])/9 + (5*Pi^2*G[1, 1, x])/6 - 
     (2*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
     2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
     2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
     2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
     6*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(-1/12 + RATIO[(1 - x)^(-1)]/12) + 
     Log[mu2/s]^3*(1/9 + G[0, x]/3 + (-1/9 - G[0, x]/3)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(13/18 + (7*Pi^2)/12 - 
       G[1, x]/3 - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
       (-13/18 - (7*Pi^2)/12 + G[1, x]/3 + G[0, 1, x] + G[1, 0, x] - 
         G[1, 1, x])*RATIO[(1 - x)^(-1)]) + 
     RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
       (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
       (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
       G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
     (14*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/3 - 2*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(80/27 - Pi^2/18 + G[0, x]/2 - (7*Pi^2*G[0, x])/6 - 
       (35*G[1, x])/18 - Pi^2*G[1, x] + (2*G[1, 1, x])/3 - 2*G[0, 0, 0, x] + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
       2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + (-Pi^2/2 - G[0, 0, x] + 
         G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(-80/27 + Pi^2/18 + (7*Pi^2*G[0, x])/6 + 
         (13*G[1, x])/9 + Pi^2*G[1, x] - (2*G[1, 1, x])/3 + 2*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - (20*Zeta[3])/3) + 
       (20*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*(-484/81 + (13*Pi^2)/108 - 
       (7*Pi^4)/144 + (80*G[1, x])/27 - (Pi^2*G[1, x])/18 - Pi^2*G[0, 0, x] - 
       (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - (13*G[1, 1, x])/9 - 
       (5*Pi^2*G[1, 1, x])/6 + (2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
       (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3])) + 
   e^3*(2912/243 - (121*Pi^2)/162 - (47*Pi^4)/2160 + 2*G[0, x] + 
     (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - (646*G[1, x])/81 + 
     (89*Pi^2*G[1, x])/216 + (Pi^4*G[1, x])/60 - 2*G[0, 0, x] + G[0, 1, x] + 
     G[1, 0, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 + 
     (3*G[0, 0, 0, x])/2 - (5*Pi^2*G[0, 0, 0, x])/6 - G[0, 0, 1, x]/2 - 
     (7*Pi^2*G[0, 0, 1, x])/6 - G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/6 - 
     Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - 
     (7*Pi^2*G[1, 0, 1, x])/6 - G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/6 - 
     (17*G[1, 1, 1, x])/18 - (2*Pi^2*G[1, 1, 1, x])/3 + 
     (2*G[1, 1, 1, 1, x])/3 - 6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
     2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
     2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
     2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
     4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
     2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
     2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
     2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
     8*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/60 + RATIO[(1 - x)^(-1)]/60) + 
     Log[mu2/s]^4*(1/36 + G[0, x]/12 + (-1/36 - G[0, x]/12)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(13/54 + (7*Pi^2)/36 - 
       G[1, x]/9 - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3 + 
       (-13/54 - (7*Pi^2)/36 + G[1, x]/9 + G[0, 1, x]/3 + G[1, 0, x]/3 - 
         G[1, 1, x]/3)*RATIO[(1 - x)^(-1)]) - (209*Zeta[3])/54 - 
     (26*Pi^2*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/9 + 2*G[0, 0, x]*Zeta[3] + 
     (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
     (8*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(40/27 - Pi^2/36 + G[0, x]/4 - 
       (7*Pi^2*G[0, x])/12 - (35*G[1, x])/36 - (Pi^2*G[1, x])/2 + 
       G[1, 1, x]/3 - G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
       G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
       (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*
        RATIO[x] + RATIO[(1 - x)^(-1)]*(-40/27 + Pi^2/36 + 
         (7*Pi^2*G[0, x])/12 + (13*G[1, x])/18 + (Pi^2*G[1, x])/2 - 
         G[1, 1, x]/3 + G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (10*Zeta[3])/3) + 
       (10*Zeta[3])/3) + RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + 
       (3*Pi^2*G[0, x])/4 + (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/12 + 3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 
       3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - 
       (5*Pi^2*G[1, 1, x])/12 + 3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - 
       (3*G[0, 1, 0, x])/2 - (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 
       3*G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
       G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
       G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
       G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
       3*G[1, 1, 1, 1, x] - (3*Zeta[3])/2 + G[0, x]*Zeta[3] + 
       G[1, x]*Zeta[3]) + Log[mu2/s]*(484/81 - (10*Pi^2)/27 + (7*Pi^4)/144 + 
       G[0, x] - (107*G[1, x])/27 + (Pi^2*G[1, x])/18 - G[0, 0, x] + 
       Pi^2*G[0, 0, x] + G[0, 1, x]/2 + (7*Pi^2*G[0, 1, x])/6 + 
       G[1, 0, x]/2 + (7*Pi^2*G[1, 0, x])/6 + (13*G[1, 1, x])/9 + 
       (5*Pi^2*G[1, 1, x])/6 - (2*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
       (14*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/3 - 2*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + 
         (80*G[1, x])/27 - (Pi^2*G[1, x])/18 - Pi^2*G[0, 0, x] - 
         (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - (13*G[1, 1, x])/9 - 
         (5*Pi^2*G[1, 1, x])/6 + (2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
         (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3])) + 
     RATIO[(1 - x)^(-1)]*(-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + 
       (7*Pi^4*G[0, x])/144 + (484*G[1, x])/81 - (13*Pi^2*G[1, x])/108 - 
       (Pi^4*G[1, x])/60 - (80*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
       (5*Pi^2*G[0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 1, x])/6 + 
       (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 
       (7*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 + 
       (13*G[1, 1, 1, x])/9 + (2*Pi^2*G[1, 1, 1, x])/3 - 
       (2*G[1, 1, 1, 1, x])/3 + 6*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
       8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
       (14*G[1, x]*Zeta[3])/9 - 2*G[0, 0, x]*Zeta[3] - 
       (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 + 
       (8*G[1, 1, x]*Zeta[3])/3 - (72*Zeta[5])/5) + (72*Zeta[5])/5) + 
   e^4*(17488/729 - (364*Pi^2)/243 - (557*Pi^4)/12960 - (977*Pi^6)/60480 + 
     4*G[0, x] + (5*Pi^2*G[0, x])/12 - (3884*G[1, x])/243 + 
     (269*Pi^2*G[1, x])/324 + (47*Pi^4*G[1, x])/2160 - 4*G[0, 0, x] - 
     (Pi^2*G[0, 0, x])/6 - (Pi^4*G[0, 0, x])/60 + 2*G[0, 1, x] - 
     (7*Pi^2*G[0, 1, x])/24 + (7*Pi^4*G[0, 1, x])/144 + 2*G[1, 0, x] - 
     (7*Pi^2*G[1, 0, x])/24 + (7*Pi^4*G[1, 0, x])/144 + (484*G[1, 1, x])/81 - 
     (10*Pi^2*G[1, 1, x])/27 - (59*Pi^4*G[1, 1, x])/720 + 3*G[0, 0, 0, x] - 
     G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] - 
     (53*G[1, 1, 1, x])/27 + (Pi^2*G[1, 1, 1, x])/18 - 2*G[0, 0, 0, 0, x] + 
     (2*Pi^2*G[0, 0, 0, 0, x])/3 + G[0, 0, 0, 1, x]/2 + 
     (7*Pi^2*G[0, 0, 0, 1, x])/6 + G[0, 0, 1, 0, x]/2 + 
     (7*Pi^2*G[0, 0, 1, 0, x])/6 + Pi^2*G[0, 0, 1, 1, x] + 
     Pi^2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]/2 + (7*Pi^2*G[0, 1, 0, 1, x])/
      6 + G[0, 1, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
     G[0, 1, 1, 1, x]/2 + (5*Pi^2*G[0, 1, 1, 1, x])/6 - G[1, 0, 0, 0, x]/2 + 
     (5*Pi^2*G[1, 0, 0, 0, x])/6 + G[1, 0, 0, 1, x]/2 + 
     (7*Pi^2*G[1, 0, 0, 1, x])/6 + G[1, 0, 1, 0, x]/2 + 
     (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
     Pi^2*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x]/2 + (7*Pi^2*G[1, 1, 0, 1, x])/
      6 + G[1, 1, 1, 0, x]/2 + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
     (4*G[1, 1, 1, 1, x])/9 + (Pi^2*G[1, 1, 1, 1, x])/2 - 
     (2*G[1, 1, 1, 1, 1, x])/3 + 8*G[0, 0, 0, 0, 0, 0, x] - 
     2*G[0, 0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 0, 1, 0, x] - 
     2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] + 
     2*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
     2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] - 
     2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] + 
     4*G[0, 0, 1, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, 0, x] - 
     2*G[0, 1, 0, 0, 0, 1, x] - 2*G[0, 1, 0, 0, 1, 0, x] - 
     2*G[0, 1, 0, 1, 0, 1, x] - 2*G[0, 1, 0, 1, 1, 0, x] + 
     2*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
     2*G[0, 1, 1, 0, 0, 1, x] - 2*G[0, 1, 1, 0, 1, 0, x] - 
     2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
     6*G[0, 1, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, 0, x] - 
     2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] - 
     2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] + 
     2*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
     2*G[1, 0, 1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 1, 0, x] - 
     2*G[1, 0, 1, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, 0, x] + 
     4*G[1, 0, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, 0, x] - 
     2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] - 
     2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
     2*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
     2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] - 
     2*G[1, 1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, 0, x] + 
     10*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/360 + RATIO[(1 - x)^(-1)]/360) + Log[mu2/s]^5*
      (1/180 + G[0, x]/60 + (-1/180 - G[0, x]/60)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^4*(13/216 + (7*Pi^2)/144 - G[1, x]/36 - G[0, 1, x]/12 - 
       G[1, 0, x]/12 + G[1, 1, x]/12 + (-13/216 - (7*Pi^2)/144 + G[1, x]/36 + 
         G[0, 1, x]/12 + G[1, 0, x]/12 - G[1, 1, x]/12)*
        RATIO[(1 - x)^(-1)]) - (641*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 - 
     (2*G[0, x]*Zeta[3])/3 + (26*Pi^2*G[0, x]*Zeta[3])/9 + 
     (136*G[1, x]*Zeta[3])/27 + (5*Pi^2*G[1, x]*Zeta[3])/2 - 
     (14*G[1, 1, x]*Zeta[3])/9 + (8*G[0, 0, 0, x]*Zeta[3])/3 - 
     (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
     2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
     (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
     (22*G[1, 1, 1, x]*Zeta[3])/3 - (91*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(40/81 - Pi^2/108 + G[0, x]/12 - (7*Pi^2*G[0, x])/36 - 
       (35*G[1, x])/108 - (Pi^2*G[1, x])/6 + G[1, 1, x]/9 - G[0, 0, 0, x]/3 + 
       G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + 
       G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
       (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6)*
        RATIO[x] + RATIO[(1 - x)^(-1)]*(-40/81 + Pi^2/108 + 
         (7*Pi^2*G[0, x])/36 + (13*G[1, x])/54 + (Pi^2*G[1, x])/6 - 
         G[1, 1, x]/9 + G[0, 0, 0, x]/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
         G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + (2*G[1, 1, 1, x])/3 - 
         (10*Zeta[3])/9) + (10*Zeta[3])/9) + Log[mu2/s]^2*
      (242/81 - (5*Pi^2)/27 + (7*Pi^4)/288 + G[0, x]/2 - (107*G[1, x])/54 + 
       (Pi^2*G[1, x])/36 - G[0, 0, x]/2 + (Pi^2*G[0, 0, x])/2 + 
       G[0, 1, x]/4 + (7*Pi^2*G[0, 1, x])/12 + G[1, 0, x]/4 + 
       (7*Pi^2*G[1, 0, x])/12 + (13*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/12 - 
       G[1, 1, 1, x]/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       3*G[1, 1, 1, 1, x] + RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + 
         (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + 
         (3*G[1, 0, x])/4 - (3*G[1, 1, x])/4 + G[0, 0, 0, x] - 
         G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
         G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) - (7*Zeta[3])/9 - 
       (10*G[0, x]*Zeta[3])/3 - G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (-242/81 + (13*Pi^2)/216 - (7*Pi^4)/288 + (40*G[1, x])/27 - 
         (Pi^2*G[1, x])/36 - (Pi^2*G[0, 0, x])/2 - (7*Pi^2*G[0, 1, x])/12 - 
         (7*Pi^2*G[1, 0, x])/12 - (13*G[1, 1, x])/18 - (5*Pi^2*G[1, 1, x])/
          12 + G[1, 1, 1, x]/3 - 2*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
         3*G[1, 1, 1, 1, x] + (7*Zeta[3])/9 + (10*G[0, x]*Zeta[3])/3 + 
         G[1, x]*Zeta[3])) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
       (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
       (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
       6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
       6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
        12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
       3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
       (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
       (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
       (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
       (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
       (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
       (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
       (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
       4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
       G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
       G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
       G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
       G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
       G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
       G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
       3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
       (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
       (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
       (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - (62*Zeta[5])/15 - 
     (72*G[0, x]*Zeta[5])/5 - 2*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(2912/243 - (121*Pi^2)/162 - (47*Pi^4)/2160 + 2*G[0, x] + 
       (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - (646*G[1, x])/81 + 
       (89*Pi^2*G[1, x])/216 + (Pi^4*G[1, x])/60 - 2*G[0, 0, x] + 
       G[0, 1, x] + G[1, 0, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 + 
       (3*G[0, 0, 0, x])/2 - (5*Pi^2*G[0, 0, 0, x])/6 - G[0, 0, 1, x]/2 - 
       (7*Pi^2*G[0, 0, 1, x])/6 - G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/
        6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - 
       (7*Pi^2*G[1, 0, 1, x])/6 - G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/
        6 - (17*G[1, 1, 1, x])/18 - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (2*G[1, 1, 1, 1, x])/3 - 6*G[0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
       2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
       2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
       2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, 1, x] - (209*Zeta[3])/54 - (26*Pi^2*Zeta[3])/9 + 
       (14*G[1, x]*Zeta[3])/9 + 2*G[0, 0, x]*Zeta[3] + 
       (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
       (8*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + 
         (3*Pi^2*G[0, x])/4 + (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 + 3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 
         3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/12 + 3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - 
         (3*G[0, 1, 0, x])/2 - (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 
         3*G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
         3*G[1, 1, 1, 1, x] - (3*Zeta[3])/2 + G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-2912/243 + (20*Pi^2)/81 + 
         (47*Pi^4)/2160 + (7*Pi^4*G[0, x])/144 + (484*G[1, x])/81 - 
         (13*Pi^2*G[1, x])/108 - (Pi^4*G[1, x])/60 - (80*G[1, 1, x])/27 + 
         (Pi^2*G[1, 1, x])/18 + (5*Pi^2*G[0, 0, 0, x])/6 + 
         (7*Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
         Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 1, x])/6 + 
         (7*Pi^2*G[1, 1, 0, x])/6 + (13*G[1, 1, 1, x])/9 + 
         (2*Pi^2*G[1, 1, 1, x])/3 - (2*G[1, 1, 1, 1, x])/3 + 
         6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
         (26*Pi^2*Zeta[3])/9 - (14*G[1, x]*Zeta[3])/9 - 
         2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 - 
         (72*Zeta[5])/5) + (72*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
      (-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + (977*Pi^6)/60480 + 
       (2912*G[1, x])/243 - (20*Pi^2*G[1, x])/81 - (47*Pi^4*G[1, x])/2160 + 
       (Pi^4*G[0, 0, x])/60 - (7*Pi^4*G[0, 1, x])/144 - 
       (7*Pi^4*G[1, 0, x])/144 - (484*G[1, 1, x])/81 + 
       (13*Pi^2*G[1, 1, x])/108 + (59*Pi^4*G[1, 1, x])/720 + 
       (80*G[1, 1, 1, x])/27 - (Pi^2*G[1, 1, 1, x])/18 - 
       (2*Pi^2*G[0, 0, 0, 0, x])/3 - (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 - Pi^2*G[0, 0, 1, 1, x] - 
       Pi^2*G[0, 1, 0, 0, x] - (7*Pi^2*G[0, 1, 0, 1, x])/6 - 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 - (5*Pi^2*G[0, 1, 1, 1, x])/6 - 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - (7*Pi^2*G[1, 0, 0, 1, x])/6 - 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 - Pi^2*G[1, 0, 1, 1, x] - 
       Pi^2*G[1, 1, 0, 0, x] - (7*Pi^2*G[1, 1, 0, 1, x])/6 - 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 - (13*G[1, 1, 1, 1, x])/9 - 
       (Pi^2*G[1, 1, 1, 1, x])/2 + (2*G[1, 1, 1, 1, 1, x])/3 - 
       8*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
       2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, 1, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
       2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
       2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
       2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
       2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
       6*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
       2*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] - 
       4*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
       2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
       2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, 1, 1, x] + 
       (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (26*Pi^2*G[0, x]*Zeta[3])/9 - 
       (91*G[1, x]*Zeta[3])/27 - (5*Pi^2*G[1, x]*Zeta[3])/2 + 
       (14*G[1, 1, x]*Zeta[3])/9 - (8*G[0, 0, 0, x]*Zeta[3])/3 + 
       (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 + 
       2*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] + 
       (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
       (22*G[1, 1, 1, x]*Zeta[3])/3 + (91*Zeta[3]^2)/9 + (62*Zeta[5])/15 + 
       (72*G[0, x]*Zeta[5])/5 + 2*G[1, x]*Zeta[5])) + 
   Nf*((10/9 + ((2*I)/3)*Pi)*RATIO[x] + (2*Log[mu2]*RATIO[x])/3 + 
     e*((56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*RATIO[x] + 
       (10/9 + ((2*I)/3)*Pi)*Log[mu2]*RATIO[x] + (Log[mu2]^2*RATIO[x])/3) + 
     e^2*((56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*Log[mu2]*RATIO[x] + 
       (5/9 + (I/3)*Pi)*Log[mu2]^2*RATIO[x] + (Log[mu2]^3*RATIO[x])/9 + 
       RATIO[x]*(328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 - 
         (14*Zeta[3])/9)) + e^3*((28/27 + ((5*I)/9)*Pi - (7*Pi^2)/36)*
        Log[mu2]^2*RATIO[x] + (5/27 + (I/9)*Pi)*Log[mu2]^3*RATIO[x] + 
       (Log[mu2]^4*RATIO[x])/36 + Log[mu2]*RATIO[x]*
        (328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 - 
         (14*Zeta[3])/9) + RATIO[x]*(1952/243 + ((328*I)/81)*Pi - 
         (98*Pi^2)/81 - ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - (70*Zeta[3])/27 - 
         ((14*I)/9)*Pi*Zeta[3])) + 
     e^4*((28/81 + ((5*I)/27)*Pi - (7*Pi^2)/108)*Log[mu2]^3*RATIO[x] + 
       (5/108 + (I/36)*Pi)*Log[mu2]^4*RATIO[x] + (Log[mu2]^5*RATIO[x])/180 + 
       Log[mu2]^2*RATIO[x]*(164/81 + ((28*I)/27)*Pi - (35*Pi^2)/108 - 
         (I/12)*Pi^3 - (7*Zeta[3])/9) + Log[mu2]*RATIO[x]*
        (1952/243 + ((328*I)/81)*Pi - (98*Pi^2)/81 - ((5*I)/18)*Pi^3 + 
         (73*Pi^4)/2160 - (70*Zeta[3])/27 - ((14*I)/9)*Pi*Zeta[3]) + 
       RATIO[x]*(11680/729 + ((1952*I)/243)*Pi - (574*Pi^2)/243 - 
         ((14*I)/27)*Pi^3 + (73*Pi^4)/1296 - (I/144)*Pi^5 - 
         (392*Zeta[3])/81 - ((70*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 - 
         (62*Zeta[5])/15)) + (-10/9 + (2*G[1, x])/3 + 
       Log[mu2/s]*(-2/3 + (2*RATIO[(1 - x)^(-1)])/3) + 
       (10/9 - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] + 
       e*(-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3 + 
         Log[mu2/s]^2*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
         (56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + Log[mu2/s]*(-10/9 + (2*G[1, x])/3 + 
           (10/9 - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)])) + 
       e^2*(-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - 
         (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + Log[mu2/s]^3*
          (-1/9 + RATIO[(1 - x)^(-1)]/9) + Log[mu2/s]^2*(-5/9 + G[1, x]/3 + 
           (5/9 - G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
         Log[mu2/s]*(-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3 + 
           (56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*
            RATIO[(1 - x)^(-1)]) + RATIO[(1 - x)^(-1)]*
          (328/81 - (5*Pi^2)/54 - (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + 
           (10*G[1, 1, x])/9 - (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9) + 
         (14*Zeta[3])/9) + e^3*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
         (328*G[1, x])/81 - (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + 
         (Pi^2*G[1, 1, x])/18 + (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/
          3 + Log[mu2/s]^4*(-1/36 + RATIO[(1 - x)^(-1)]/36) + 
         Log[mu2/s]^3*(-5/27 + G[1, x]/9 + (5/27 - G[1, x]/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-28/27 + Pi^2/36 + 
           (5*G[1, x])/9 - G[1, 1, x]/3 + (28/27 - Pi^2/36 - (5*G[1, x])/9 + 
             G[1, 1, x]/3)*RATIO[(1 - x)^(-1)]) + (70*Zeta[3])/27 - 
         (14*G[1, x]*Zeta[3])/9 + Log[mu2/s]*(-328/81 + (5*Pi^2)/54 + 
           (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - (10*G[1, 1, x])/9 + 
           (2*G[1, 1, 1, x])/3 + RATIO[(1 - x)^(-1)]*(328/81 - (5*Pi^2)/54 - 
             (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + (10*G[1, 1, x])/9 - 
             (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
           (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - 
           (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/
            3 - (70*Zeta[3])/27 + (14*G[1, x]*Zeta[3])/9)) + 
       e^4*(-11680/729 + (82*Pi^2)/243 + (47*Pi^4)/1296 + 
         (1952*G[1, x])/243 - (14*Pi^2*G[1, x])/81 - (47*Pi^4*G[1, x])/2160 - 
         (328*G[1, 1, x])/81 + (5*Pi^2*G[1, 1, x])/54 + (56*G[1, 1, 1, x])/
          27 - (Pi^2*G[1, 1, 1, x])/18 - (10*G[1, 1, 1, 1, x])/9 + 
         (2*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*(-1/180 + 
           RATIO[(1 - x)^(-1)]/180) + Log[mu2/s]^4*(-5/108 + G[1, x]/36 + 
           (5/108 - G[1, x]/36)*RATIO[(1 - x)^(-1)]) + 
         Log[mu2/s]^3*(-28/81 + Pi^2/108 + (5*G[1, x])/27 - G[1, 1, x]/9 + 
           (28/81 - Pi^2/108 - (5*G[1, x])/27 + G[1, 1, x]/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-164/81 + (5*Pi^2)/108 + 
           (28*G[1, x])/27 - (Pi^2*G[1, x])/36 - (5*G[1, 1, x])/9 + 
           G[1, 1, 1, x]/3 + RATIO[(1 - x)^(-1)]*(164/81 - (5*Pi^2)/108 - 
             (28*G[1, x])/27 + (Pi^2*G[1, x])/36 + (5*G[1, 1, x])/9 - 
             G[1, 1, 1, x]/3 - (7*Zeta[3])/9) + (7*Zeta[3])/9) + 
         (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[1, x]*Zeta[3])/27 + 
         (14*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]*(-1952/243 + (14*Pi^2)/81 + 
           (47*Pi^4)/2160 + (328*G[1, x])/81 - (5*Pi^2*G[1, x])/54 - 
           (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + (10*G[1, 1, 1, x])/9 - 
           (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - (14*G[1, x]*Zeta[3])/
            9 + RATIO[(1 - x)^(-1)]*(1952/243 - (14*Pi^2)/81 - 
             (47*Pi^4)/2160 - (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + 
             (56*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/
              9 + (2*G[1, 1, 1, 1, x])/3 - (70*Zeta[3])/27 + 
             (14*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
          (11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - (1952*G[1, x])/243 + 
           (14*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 + 
           (328*G[1, 1, x])/81 - (5*Pi^2*G[1, 1, x])/54 - (56*G[1, 1, 1, x])/
            27 + (Pi^2*G[1, 1, 1, x])/18 + (10*G[1, 1, 1, 1, x])/9 - 
           (2*G[1, 1, 1, 1, 1, x])/3 - (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/
            54 + (70*G[1, x]*Zeta[3])/27 - (14*G[1, 1, x]*Zeta[3])/9 - 
           (62*Zeta[5])/15) + (62*Zeta[5])/15))/Nc) + 
   Nc*((-I)*Pi - G[1, x] + (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + 
     ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
     (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x])*RATIO[x] + 
     (-2/3 - 2*G[1, x])*Log[mu2]*RATIO[x] + Log[mu2]^2*RATIO[x] + 
     e*(((-3*I)/2)*Pi + Pi^2/2 - (3*G[1, x])/2 + I*Pi*G[1, x] - 
       Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - 
       (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
       ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
         G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*
        RATIO[x^(-1)] + (-1/3 - G[1, x])*Log[mu2]^2*RATIO[x] + 
       (Log[mu2]^3*RATIO[x])/3 + Log[mu2]*((-I)*Pi - G[1, x] + 
         (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] + (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x])*
          RATIO[x]) + RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + 
         (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] - (14*Zeta[3])/3)) + 
     e^2*((-3*I)*Pi + (3*Pi^2)/4 + (I/4)*Pi^3 - 3*G[1, x] + 
       (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] + 
       I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + (7*G[1, 1, x])/2 - 
       I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + 
       G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
       3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] + 
       (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
         (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (3*G[1, 1, x])/2 + 
         (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - I*Pi*G[0, 0, 1, x] - 
         G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + 
         G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x])*
        RATIO[x^(-1)] + (-1/9 - G[1, x]/3)*Log[mu2]^3*RATIO[x] + 
       (Log[mu2]^4*RATIO[x])/12 + Log[mu2]^2*((-I/2)*Pi - G[1, x]/2 + 
         I*Pi*G[1, x] + G[1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
          RATIO[x^(-1)] + (-13/18 - (I/3)*Pi - Pi^2/12 - I*Pi*G[1, x])*
          RATIO[x]) + Log[mu2]*(((-3*I)/2)*Pi + Pi^2/2 - (3*G[1, x])/2 + 
         I*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
         ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
           G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + 
           (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 1, x] - 
           2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] - (14*Zeta[3])/3)) + 
       RATIO[x]*(-484/81 - ((80*I)/27)*Pi + (91*Pi^2)/108 + (I/6)*Pi^3 - 
         (47*Pi^4)/720 + (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 1, x] - 
         Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3)) + 
     e^3*((-6*I)*Pi + (3*Pi^2)/2 + ((3*I)/8)*Pi^3 - Pi^4/12 - 6*G[1, x] + 
       (4*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/8 - (I/4)*Pi^3*G[1, x] + 
       (Pi^4*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 1, x] + 7*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
       (Pi^2*G[1, 1, x])/3 + (I/2)*Pi^3*G[1, 1, x] + I*Pi*G[0, 0, 1, x] - 
       Pi^2*G[0, 0, 1, x] + 2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - 
       (11*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
       2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] + 
       (-1/36 - G[1, x]/12)*Log[mu2]^4*RATIO[x] + (Log[mu2]^5*RATIO[x])/60 + 
       Log[mu2]^3*((-I/6)*Pi - G[1, x]/6 + (I/3)*Pi*G[1, x] + G[1, 1, x]/3 + 
         ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
         (-13/54 - (I/9)*Pi - Pi^2/36 - (I/3)*Pi*G[1, x])*RATIO[x]) + 
       Log[mu2]^2*(((-3*I)/4)*Pi + Pi^2/4 - (3*G[1, x])/4 + 
         (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + G[1, 1, x] - 
         I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         ((-I/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           G[1, 1, x]/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-40/27 - ((13*I)/18)*Pi + 
           (7*Pi^2)/36 + (7*Pi^2*G[1, x])/12 - I*Pi*G[0, 1, x] + 
           I*Pi*G[1, 1, x] - G[0, 1, 1, x] + G[1, 1, 1, x] - 
           (7*Zeta[3])/3)) + ((7*I)/3)*Pi*Zeta[3] + (7*G[1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
         (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
         (I/4)*Pi^3*G[1, 1, x] - (I/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 - (3*G[0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 3*G[1, 1, 1, x] - 
         (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
         I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2]*((-3*I)*Pi + (3*Pi^2)/4 + 
         (I/4)*Pi^3 - 3*G[1, x] + (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/12 - 
         (I/2)*Pi^3*G[1, x] + I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 
         (7*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + 
           (I/4)*Pi^3*G[1, x] - (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
           (3*G[1, 1, x])/2 + (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*
          (-484/81 - ((80*I)/27)*Pi + (91*Pi^2)/108 + (I/6)*Pi^3 - 
           (47*Pi^4)/720 + (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 1, x] - 
           Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 
           (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 1, 1, x] - 4*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
           (14*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-2912/243 - ((484*I)/81)*Pi + 
         (140*Pi^2)/81 + ((13*I)/36)*Pi^3 - (73*Pi^4)/2160 - 
         (73*Pi^4*G[1, x])/720 + (I/2)*Pi^3*G[0, 1, x] - 
         (I/2)*Pi^3*G[1, 1, x] + Pi^2*G[0, 0, 1, x] - (5*Pi^2*G[0, 1, 1, x])/
          6 - Pi^2*G[1, 0, 1, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
         ((14*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 + ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - (62*Zeta[5])/5)) + e^4*((-12*I)*Pi + 3*Pi^2 + 
       ((3*I)/4)*Pi^3 - Pi^4/8 + (I/96)*Pi^5 - 12*G[1, x] + 
       (8*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/4 - (I/2)*Pi^3*G[1, x] + 
       (167*Pi^4*G[1, x])/1440 - (I/48)*Pi^5*G[1, x] + (4*I)*Pi*G[0, 1, x] - 
       Pi^2*G[0, 1, x] - (I/4)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/6 + 
       14*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/24 + 
       (I/4)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/720 + 
       (2*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 0, 1, x] + 4*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/12 + (I/2)*Pi^3*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 + 
       (I/2)*Pi^3*G[1, 0, 1, x] - 11*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 - (I/2)*Pi^3*G[1, 1, 1, x] + 
       I*Pi*G[0, 0, 0, 1, x] - Pi^2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 1, x] - 
       I*Pi*G[0, 0, 1, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
       I*Pi*G[0, 1, 0, 1, x] + Pi^2*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 1, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 - 
       I*Pi*G[1, 0, 0, 1, x] + Pi^2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 + 
       I*Pi*G[1, 1, 0, 1, x] - Pi^2*G[1, 1, 0, 1, x] + 
       (15*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 5*G[1, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
       6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
       4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
       6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
       4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
       10*G[1, 1, 1, 1, 1, 1, x] + (-1/180 - G[1, x]/60)*Log[mu2]^5*
        RATIO[x] + (Log[mu2]^6*RATIO[x])/360 + 
       Log[mu2]^4*((-I/24)*Pi - G[1, x]/24 + (I/12)*Pi*G[1, x] + 
         G[1, 1, x]/12 + ((-I/24)*Pi*G[1, x] - G[1, 1, x]/24)*RATIO[x^(-1)] + 
         (-13/216 - (I/36)*Pi - Pi^2/144 - (I/12)*Pi*G[1, x])*RATIO[x]) + 
       Log[mu2]^3*((-I/4)*Pi + Pi^2/12 - G[1, x]/4 + (I/6)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/6 + (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/3 - 
         (I/3)*Pi*G[1, 1, x] + G[0, 1, 1, x]/3 - (2*G[1, 1, 1, x])/3 + 
         ((-I/12)*Pi*G[1, x] + (Pi^2*G[1, x])/12 - (I/6)*Pi*G[0, 1, x] - 
           G[1, 1, x]/12 + (I/6)*Pi*G[1, 1, x] - G[0, 1, 1, x]/6 + 
           G[1, 1, 1, x]/3)*RATIO[x^(-1)] + RATIO[x]*
          (-40/81 - ((13*I)/54)*Pi + (7*Pi^2)/108 + (7*Pi^2*G[1, x])/36 - 
           (I/3)*Pi*G[0, 1, x] + (I/3)*Pi*G[1, 1, x] - G[0, 1, 1, x]/3 + 
           G[1, 1, 1, x]/3 - (7*Zeta[3])/9)) + ((7*I)/2)*Pi*Zeta[3] - 
       (7*Pi^2*Zeta[3])/6 + (7*G[1, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[1, x]*
        Zeta[3] + (7*Pi^2*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, 1, x]*
        Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*
        Zeta[3] - (14*G[0, 1, 1, x]*Zeta[3])/3 + (28*G[1, 1, 1, x]*Zeta[3])/
        3 + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
         ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/24 + (I/96)*Pi^5*G[1, x] - 
         (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + 
         (I/8)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/12 - 6*G[1, 1, x] + 
         (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 - 
         (I/8)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/1440 - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/4 + 
         (I/4)*Pi^3*G[0, 0, 1, x] - 3*G[0, 1, 1, x] + 
         ((3*I)/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/24 - 
         (I/4)*Pi^3*G[0, 1, 1, x] + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] + 
         6*G[1, 1, 1, x] - ((3*I)/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 + (I/4)*Pi^3*G[1, 1, 1, x] - (I/2)*Pi*G[0, 0, 0, 1, x] + 
         (Pi^2*G[0, 0, 0, 1, x])/2 - (3*G[0, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 0, 1, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[0, 1, 0, 1, x] - (Pi^2*G[0, 1, 0, 1, x])/2 + 
         3*G[0, 1, 1, 1, x] - (I/2)*Pi*G[0, 1, 1, 1, x] + 
         (Pi^2*G[0, 1, 1, 1, x])/3 + (I/2)*Pi*G[1, 0, 0, 1, x] - 
         (Pi^2*G[1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[1, 0, 1, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[1, 1, 0, 1, x] + (Pi^2*G[1, 1, 0, 1, x])/2 - 
         (9*G[1, 1, 1, 1, x])/2 + (I/2)*Pi*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/4 - I*Pi*G[0, 0, 0, 0, 1, x] - 
         G[0, 0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 0, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 1, 1, x] + I*Pi*G[0, 1, 0, 0, 1, x] + 
         G[0, 1, 0, 1, 1, x]/2 - I*Pi*G[0, 1, 0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, 0, 1, x] - (3*G[0, 1, 1, 1, 1, x])/2 + 
         I*Pi*G[0, 1, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 0, 1, x] + 
         G[1, 0, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 1, 1, x] - I*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 1, x]/2 + I*Pi*G[1, 1, 0, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 1, 1, x] - G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 1, 1, x] + G[0, 0, 1, 0, 1, 1, x] - 
         3*G[0, 0, 1, 1, 1, 1, x] + G[0, 1, 0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 1, 1, x] - 
         2*G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 1, 1, x] + 
         3*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 1, 1, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] + ((7*I)/6)*Pi*G[1, x]*Zeta[3] - 
         (7*Pi^2*G[1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (7*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2]^2*(((-3*I)/2)*Pi + (3*Pi^2)/8 + (I/8)*Pi^3 - (3*G[1, x])/2 + 
         I*Pi*G[1, x] - (5*Pi^2*G[1, x])/24 - (I/4)*Pi^3*G[1, x] + 
         (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + (7*G[1, 1, x])/4 - 
         (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + I*Pi*G[0, 0, 1, x] + 
         G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 1, x] - 
         (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x] - 
         2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/8 + (I/8)*Pi^3*G[1, x] - 
           (I/4)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/4 - (3*G[1, 1, x])/4 + 
           (I/4)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
           (I/2)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/4 + 
           (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + 
           G[1, 1, 1, x]/2 - (I/2)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + 
           G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + RATIO[x]*(-242/81 - ((40*I)/27)*Pi + 
           (91*Pi^2)/216 + (I/12)*Pi^3 - (47*Pi^4)/1440 + 
           (I/4)*Pi^3*G[1, x] + (Pi^2*G[0, 1, x])/2 - (Pi^2*G[1, 1, x])/2 - 
           I*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - 
           I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
           G[1, 0, 1, 1, x] - 2*G[1, 1, 1, 1, x] + (7*Zeta[3])/9 + 
           (7*G[1, x]*Zeta[3])/3)) + Log[mu2]*((-6*I)*Pi + (3*Pi^2)/2 + 
         ((3*I)/8)*Pi^3 - Pi^4/12 - 6*G[1, x] + (4*I)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/8 - (I/4)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 + 
         (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] + 
         7*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, x] + I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 
         2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
         I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - (11*G[1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
         2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] + 
         ((7*I)/3)*Pi*Zeta[3] + (7*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*
          ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/8)*Pi^3*G[1, x] - 
           (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/
            4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + ((3*I)/2)*Pi*
            G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - (I/4)*Pi^3*G[1, 1, x] - 
           (I/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 - 
           (3*G[0, 1, 1, x])/2 + (I/2)*Pi*G[0, 1, 1, x] - 
           (5*Pi^2*G[0, 1, 1, x])/12 + (I/2)*Pi*G[1, 0, 1, x] - 
           (Pi^2*G[1, 0, 1, x])/2 + 3*G[1, 1, 1, x] - 
           (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
           I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + 
           I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - 
           I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
           I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
           I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
           2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
           3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
           2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (7*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(-2912/243 - 
           ((484*I)/81)*Pi + (140*Pi^2)/81 + ((13*I)/36)*Pi^3 - 
           (73*Pi^4)/2160 - (73*Pi^4*G[1, x])/720 + (I/2)*Pi^3*G[0, 1, x] - 
           (I/2)*Pi^3*G[1, 1, x] + Pi^2*G[0, 0, 1, x] - 
           (5*Pi^2*G[0, 1, 1, x])/6 - Pi^2*G[1, 0, 1, x] + 
           (5*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
           4*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
           6*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
           4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
           6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3] + 
           (7*Pi^2*Zeta[3])/18 + ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (62*Zeta[5])/5)) + RATIO[x]*(-17488/729 - ((2912*I)/243)*Pi + 
         (847*Pi^2)/243 + ((20*I)/27)*Pi^3 - (949*Pi^4)/12960 + 
         (I/144)*Pi^5 - (949*Pi^6)/60480 + (I/48)*Pi^5*G[1, x] - 
         (Pi^4*G[0, 1, x])/6 + (Pi^4*G[1, 1, x])/6 + 
         (I/2)*Pi^3*G[0, 0, 1, x] - (I/2)*Pi^3*G[0, 1, 1, x] - 
         (I/2)*Pi^3*G[1, 0, 1, x] + (I/2)*Pi^3*G[1, 1, 1, x] + 
         Pi^2*G[0, 0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
         Pi^2*G[0, 1, 0, 1, x] + (2*Pi^2*G[0, 1, 1, 1, x])/3 - 
         Pi^2*G[1, 0, 0, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/6 + 
         Pi^2*G[1, 1, 0, 1, x] - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 1, 1, x] - 6*G[0, 0, 1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
         (560*Zeta[3])/81 + ((91*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 - 
         (49*Pi^2*G[1, x]*Zeta[3])/18 + ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (14*G[0, 1, 1, x]*Zeta[3])/3 - 
         (14*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 + (62*Zeta[5])/15 + 
         (62*G[1, x]*Zeta[5])/5))) + 
   ((2*I)*Pi + 2*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + 
     ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
     (-8 - (3*I)*Pi + (7*Pi^2)/6 - (4*I)*Pi*G[0, x] + (4*I)*Pi*G[1, x])*
      RATIO[x] + (-3 - (2*I)*Pi - 4*G[0, x] + 4*G[1, x])*Log[mu2]*RATIO[x] - 
     Log[mu2]^2*RATIO[x] + e*((2*I)*Pi - Pi^2 - G[0, x] + (2*I)*Pi*G[0, x] + 
       3*G[1, x] - (2*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + 2*G[0, 0, x] - 
       (4*I)*Pi*G[0, 1, x] - 4*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
       4*G[0, 1, 1, x] + 8*G[1, 1, 1, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + (I*Pi*G[1, x] - Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] + G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] - 4*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       (-3/2 - I*Pi - 2*G[0, x] + 2*G[1, x])*Log[mu2]^2*RATIO[x] - 
       (Log[mu2]^3*RATIO[x])/3 + Log[mu2]*((2*I)*Pi + 2*G[1, x] - 
         (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
          RATIO[x^(-1)] + (-8 - (3*I)*Pi + (7*Pi^2)/6 - (4*I)*Pi*G[0, x] + 
           (4*I)*Pi*G[1, x])*RATIO[x]) + RATIO[x]*(-16 - (8*I)*Pi + 
         (7*Pi^2)/4 + ((7*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/3 - 
         (7*Pi^2*G[1, x])/3 + (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - 
         (4*I)*Pi*G[1, 0, x] - (4*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 
         4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + 
         (2*Zeta[3])/3)) + e^2*((4*I)*Pi - Pi^2 - ((5*I)/6)*Pi^3 - 
       2*G[0, x] + (4*I)*Pi*G[0, x] - Pi^2*G[0, x] + 6*G[1, x] - 
       (4*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/6 + I*Pi^3*G[1, x] + 
       5*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + 
       2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 7*G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 - 4*G[0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
       2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 
       (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
         I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 3*G[1, 1, x] - I*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + 
       (-1/2 - (I/3)*Pi - (2*G[0, x])/3 + (2*G[1, x])/3)*Log[mu2]^3*
        RATIO[x] - (Log[mu2]^4*RATIO[x])/12 + Log[mu2]^2*
        (I*Pi + G[1, x] - (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
         (-4 - ((3*I)/2)*Pi + (7*Pi^2)/12 - (2*I)*Pi*G[0, x] + 
           (2*I)*Pi*G[1, x])*RATIO[x]) + Log[mu2]*((2*I)*Pi - Pi^2 - 
         G[0, x] + (2*I)*Pi*G[0, x] + 3*G[1, x] - (2*I)*Pi*G[1, x] + 
         2*Pi^2*G[1, x] + 2*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] - 4*G[1, 1, x] + 
         (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + 8*G[1, 1, 1, x] + 
         ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (I*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + G[1, 1, x] - 
           (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/4 + 
           ((7*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/3 - (7*Pi^2*G[1, x])/3 + 
           (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
           (4*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 4*G[0, 1, 1, x] - 
           4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + (2*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - (3*I)*Pi*G[0, x] + Pi^2*G[0, x] - 
         3*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
         4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - 2*Zeta[3]) + 2*Zeta[3] + 
       RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + ((3*I)/4)*Pi^3 - 
         (289*Pi^4)/720 + (I/3)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] - 
         2*Pi^2*G[0, 0, x] - 2*Pi^2*G[0, 1, x] + 2*Pi^2*G[1, 0, x] + 
         2*Pi^2*G[1, 1, x] - (4*I)*Pi*G[0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] - 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, x] + 
         7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
         (40*G[1, x]*Zeta[3])/3)) + e^3*((8*I)*Pi - 2*Pi^2 - ((7*I)/6)*Pi^3 + 
       (19*Pi^4)/60 - 4*G[0, x] + (8*I)*Pi*G[0, x] - (23*Pi^2*G[0, x])/12 - 
       (I/6)*Pi^3*G[0, x] + 12*G[1, x] - (8*I)*Pi*G[1, x] + 
       (7*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - (Pi^4*G[1, x])/3 + 
       10*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 
       (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + I*Pi^3*G[0, 1, x] + 
       (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 14*G[1, 1, x] + 
       (4*I)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - I*Pi^3*G[1, 1, x] - 
       9*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + 
       2*Pi^2*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/3 + 4*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       2*Pi^2*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/3 + 
       6*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 1, 1, x] + (-1/8 - (I/12)*Pi - G[0, x]/6 + G[1, x]/6)*
        Log[mu2]^4*RATIO[x] - (Log[mu2]^5*RATIO[x])/60 + 
       Log[mu2]^3*((I/3)*Pi + G[1, x]/3 - ((2*I)/3)*Pi*G[1, x] - 
         (2*G[1, 1, x])/3 + ((I/3)*Pi*G[1, x] + G[1, 1, x]/3)*RATIO[x^(-1)] + 
         (-4/3 - (I/2)*Pi + (7*Pi^2)/36 - ((2*I)/3)*Pi*G[0, x] + 
           ((2*I)/3)*Pi*G[1, x])*RATIO[x]) + Log[mu2]^2*
        (I*Pi - Pi^2/2 - G[0, x]/2 + I*Pi*G[0, x] + (3*G[1, x])/2 - 
         I*Pi*G[1, x] + Pi^2*G[1, x] + G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - 
         2*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
         4*G[1, 1, 1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
           I*Pi*G[0, 1, x] + G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-8 - (4*I)*Pi + 
           (7*Pi^2)/8 + ((7*I)/12)*Pi^3 + (7*Pi^2*G[0, x])/6 - 
           (7*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - 
           (2*I)*Pi*G[1, 0, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 
           2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + 
           Zeta[3]/3)) + 4*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - 
       2*G[0, x]*Zeta[3] - (8*G[1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[1, x]*
        Zeta[3] + (28*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((I/2)*Pi^3 - (3*Pi^4)/20 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
         (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 6*G[0, 0, x] + 
         (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - (3*I)*Pi*G[1, 0, x] + 
         Pi^2*G[1, 0, x] + 6*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - 3*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
         4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] - 3*Zeta[3] + 
         2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
        ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/4)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/6 + (3*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
         (I/2)*Pi^3*G[0, 1, x] + 6*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 + (I/2)*Pi^3*G[1, 1, x] + 
         I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] + 
         Pi^2*G[1, 0, 1, x] - 6*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (14*G[1, 1, x]*Zeta[3])/3) + Log[mu2]*((4*I)*Pi - Pi^2 - 
         ((5*I)/6)*Pi^3 - 2*G[0, x] + (4*I)*Pi*G[0, x] - Pi^2*G[0, x] + 
         6*G[1, x] - (4*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/6 + I*Pi^3*G[1, x] + 
         5*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + 
         2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 7*G[1, 1, x] + 
         (2*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 - 4*G[0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
         ((3*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
           I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 3*G[1, 1, x] - 
           I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + 
           G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
           2*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - 
           (3*I)*Pi*G[0, x] + Pi^2*G[0, x] - 3*G[0, 0, x] + 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
           2*G[1, 0, 0, x] - 2*Zeta[3]) + 2*Zeta[3] + 
         RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + ((3*I)/4)*Pi^3 - 
           (289*Pi^4)/720 + (I/3)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] - 
           2*Pi^2*G[0, 0, x] - 2*Pi^2*G[0, 1, x] + 2*Pi^2*G[1, 0, x] + 
           2*Pi^2*G[1, 1, x] - (4*I)*Pi*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           (4*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 
           (4*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
           4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, x] + 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
           (40*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-64 - (32*I)*Pi + 
         (28*Pi^2)/3 + (2*I)*Pi^3 - (73*Pi^4)/480 - ((49*I)/720)*Pi^5 + 
         (7*Pi^4*G[0, x])/72 - (7*Pi^4*G[1, x])/72 - (I/3)*Pi^3*G[0, 0, x] - 
         ((5*I)/3)*Pi^3*G[0, 1, x] + (I/3)*Pi^3*G[1, 0, x] + 
         ((5*I)/3)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/3 - 
         2*Pi^2*G[0, 0, 1, x] - 2*Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/
          3 - (5*Pi^2*G[1, 0, 0, x])/3 + 2*Pi^2*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
         (7*I)*Pi*Zeta[3] - (43*Pi^2*Zeta[3])/18 + ((28*I)/3)*Pi*G[0, x]*
          Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 0, x]*Zeta[3] + 
         4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
         (42*Zeta[5])/5)) + e^4*((16*I)*Pi - 4*Pi^2 - ((7*I)/3)*Pi^3 + 
       (7*Pi^4)/15 + ((17*I)/720)*Pi^5 - 8*G[0, x] + (16*I)*Pi*G[0, x] - 
       (23*Pi^2*G[0, x])/6 - (I/3)*Pi^3*G[0, x] + (Pi^4*G[0, x])/60 + 
       24*G[1, x] - (16*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 + 
       (I/3)*Pi^3*G[1, x] - (59*Pi^4*G[1, x])/720 + (I/24)*Pi^5*G[1, x] + 
       20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/12 + 
       (I/6)*Pi^3*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
       ((5*I)/6)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - (I/6)*Pi^3*G[1, 0, x] - 
       28*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/12 - 
       ((5*I)/6)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/360 - 
       18*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + I*Pi^3*G[0, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - 
       I*Pi^3*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/6 + (4*I)*Pi*G[1, 0, 1, x] - 
       Pi^2*G[1, 0, 1, x] - I*Pi^3*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
       Pi^2*G[1, 1, 0, x] + 22*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/2 + I*Pi^3*G[1, 1, 1, x] + 13*G[0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + 
       2*Pi^2*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
       4*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
       2*Pi^2*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
       (4*Pi^2*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
       2*Pi^2*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] + 
       (5*Pi^2*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
       2*Pi^2*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       15*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
       Pi^2*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 1, 0, 1, x] + 10*G[1, 1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 1, 1, 1, 1, x] - 4*G[0, 0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 0, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 1, 1, x] - 
       12*G[0, 0, 1, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 1, 1, x] + 
       16*G[0, 1, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 1, 1, x] - 
       8*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 1, 1, x] + 
       12*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
       8*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 1, 1, x] - 
       20*G[1, 1, 1, 1, 1, 1, x] + (-1/40 - (I/60)*Pi - G[0, x]/30 + 
         G[1, x]/30)*Log[mu2]^5*RATIO[x] - (Log[mu2]^6*RATIO[x])/360 + 
       Log[mu2]^4*((I/12)*Pi + G[1, x]/12 - (I/6)*Pi*G[1, x] - G[1, 1, x]/6 + 
         ((I/12)*Pi*G[1, x] + G[1, 1, x]/12)*RATIO[x^(-1)] + 
         (-1/3 - (I/8)*Pi + (7*Pi^2)/144 - (I/6)*Pi*G[0, x] + 
           (I/6)*Pi*G[1, x])*RATIO[x]) + Log[mu2]^3*((I/3)*Pi - Pi^2/6 - 
         G[0, x]/6 + (I/3)*Pi*G[0, x] + G[1, x]/2 - (I/3)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/3 + G[0, 0, x]/3 - ((2*I)/3)*Pi*G[0, 1, x] - 
         (2*G[1, 1, x])/3 + ((2*I)/3)*Pi*G[1, 1, x] - (2*G[0, 1, 1, x])/3 + 
         (4*G[1, 1, 1, x])/3 + ((-I/3)*Pi*G[0, x] - G[0, 0, x]/3)*
          RATIO[(1 - x)^(-1)] + ((I/6)*Pi*G[1, x] - (Pi^2*G[1, x])/6 + 
           (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/6 - (I/3)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x]/3 - (2*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-8/3 - ((4*I)/3)*Pi + (7*Pi^2)/24 + ((7*I)/36)*Pi^3 + 
           (7*Pi^2*G[0, x])/18 - (7*Pi^2*G[1, x])/18 + ((2*I)/3)*Pi*
            G[0, 0, x] + ((2*I)/3)*Pi*G[0, 1, x] - ((2*I)/3)*Pi*G[1, 0, x] - 
           ((2*I)/3)*Pi*G[1, 1, x] + (2*G[0, 0, 0, x])/3 + 
           (2*G[0, 1, 1, x])/3 - (2*G[1, 0, 0, x])/3 - (2*G[1, 1, 1, x])/3 + 
           Zeta[3]/9)) + 8*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] + 
       (13*Pi^2*Zeta[3])/6 - (5*G[0, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] - 3*G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (14*Pi^2*G[1, x]*Zeta[3])/3 - (8*G[0, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       2*G[1, 0, x]*Zeta[3] + (34*G[1, 1, x]*Zeta[3])/3 - 
       ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (28*G[0, 1, 1, x]*Zeta[3])/3 - 
       (56*G[1, 1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*((12*I)*Pi*G[1, x] - 
         3*Pi^2*G[1, x] - ((3*I)/4)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 - 
         (I/48)*Pi^5*G[1, x] + (6*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/2 - 
         (I/4)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/6 + 12*G[1, 1, x] - 
         (6*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 + 
         (I/4)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/720 + 
         (3*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 - 
         (I/2)*Pi^3*G[0, 0, 1, x] + 6*G[0, 1, 1, x] - 
         (3*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 + 
         (I/2)*Pi^3*G[0, 1, 1, x] - (3*I)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/2 + (I/2)*Pi^3*G[1, 0, 1, x] - 
         12*G[1, 1, 1, x] + (3*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 - 
         (I/2)*Pi^3*G[1, 1, 1, x] + I*Pi*G[0, 0, 0, 1, x] - 
         Pi^2*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] + 
         (5*Pi^2*G[0, 0, 1, 1, x])/6 - I*Pi*G[0, 1, 0, 1, x] + 
         Pi^2*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] - 
         (2*Pi^2*G[0, 1, 1, 1, x])/3 - I*Pi*G[1, 0, 0, 1, x] + 
         Pi^2*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 1, x] + I*Pi*G[1, 0, 1, 1, x] - 
         (5*Pi^2*G[1, 0, 1, 1, x])/6 + I*Pi*G[1, 1, 0, 1, x] - 
         Pi^2*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 1, x] - I*Pi*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
         6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
         4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
         6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
         10*G[1, 1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*Pi^2*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (14*G[0, 1, 1, x]*Zeta[3])/3 + (28*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2]^2*((2*I)*Pi - Pi^2/2 - ((5*I)/12)*Pi^3 - G[0, x] + 
         (2*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 3*G[1, x] - (2*I)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/12 + (I/2)*Pi^3*G[1, x] + (5*G[0, 0, x])/2 - 
         I*Pi*G[0, 0, x] - I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
         I*Pi*G[1, 0, x] - (7*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] - 
         G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 1, x] + (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - 
           (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
           (3*G[1, 1, x])/2 - (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          ((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
           (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
           2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + Zeta[3] + 
         RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/3 + ((3*I)/8)*Pi^3 - 
           (289*Pi^4)/1440 + (I/6)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] - 
           Pi^2*G[0, 0, x] - Pi^2*G[0, 1, x] + Pi^2*G[1, 0, x] + 
           Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 
           2*G[0, 1, 0, 0, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
           (7*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (20*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (I*Pi^3 - (9*Pi^4)/40 - ((2*I)/45)*Pi^5 - (12*I)*Pi*G[0, x] + 
         3*Pi^2*G[0, x] + (I/4)*Pi^3*G[0, x] - (Pi^4*G[0, x])/60 + 
         (I/2)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/20 - 12*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/4 - 
         (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 + 
         (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 12*G[0, 0, 0, x] - 
         (3*I)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 + 
         (3*I)*Pi*G[0, 1, 0, x] - Pi^2*G[0, 1, 0, x] - 6*G[1, 0, 0, x] + 
         (3*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 - 
         (3*I)*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 9*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
         3*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
         3*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 0, 0, x] - 6*Zeta[3] + (Pi^2*Zeta[3])/6 + 
         3*G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         3*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         2*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - 
         2*Zeta[5]) + 2*Zeta[5] + RATIO[x]*(-128 - (64*I)*Pi + (56*Pi^2)/3 + 
         (4*I)*Pi^3 - (73*Pi^4)/180 + (I/32)*Pi^5 + (643*Pi^6)/60480 + 
         ((47*I)/360)*Pi^5*G[0, x] - ((47*I)/360)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/30 + (19*Pi^4*G[0, 1, x])/30 - 
         (Pi^4*G[1, 0, x])/30 - (19*Pi^4*G[1, 1, x])/30 + 
         (I/3)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] - 
         (I/3)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] - 
         (I/3)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] + 
         (I/3)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] - 
         (4*Pi^2*G[0, 0, 0, 0, x])/3 - 2*Pi^2*G[0, 0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (5*Pi^2*G[0, 1, 0, 0, x])/3 + 2*Pi^2*G[0, 1, 0, 1, x] - 
         2*Pi^2*G[0, 1, 1, 0, x] - (4*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (4*Pi^2*G[1, 0, 0, 0, x])/3 + 2*Pi^2*G[1, 0, 0, 1, x] - 
         2*Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (5*Pi^2*G[1, 1, 0, 0, x])/3 - 2*Pi^2*G[1, 1, 0, 1, x] + 
         2*Pi^2*G[1, 1, 1, 0, x] + (4*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         16*G[0, 0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 0, 0, x] - 8*G[0, 0, 0, 1, 1, 1, x] + 
         8*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 1, 1, x] + 
         12*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 1, 1, x] - 
         12*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, 0, 0, x] - 8*G[1, 1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
         (112*Zeta[3])/3 + ((56*I)/3)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/12 - 
         ((49*I)/18)*Pi^3*Zeta[3] - (52*Pi^2*G[0, x]*Zeta[3])/9 + 
         (52*Pi^2*G[1, x]*Zeta[3])/9 - ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (16*G[0, 0, 0, x]*Zeta[3])/3 - 4*G[0, 0, 1, x]*Zeta[3] - 
         4*G[0, 1, 0, x]*Zeta[3] - (16*G[0, 1, 1, x]*Zeta[3])/3 + 
         (16*G[1, 0, 0, x]*Zeta[3])/3 + 4*G[1, 0, 1, x]*Zeta[3] + 
         4*G[1, 1, 0, x]*Zeta[3] + (16*G[1, 1, 1, x]*Zeta[3])/3 + 
         (35*Zeta[3]^2)/9 + (93*Zeta[5])/5 + ((62*I)/5)*Pi*Zeta[5] + 
         (144*G[0, x]*Zeta[5])/5 - (144*G[1, x]*Zeta[5])/5) + 
       Log[mu2]*((8*I)*Pi - 2*Pi^2 - ((7*I)/6)*Pi^3 + (19*Pi^4)/60 - 
         4*G[0, x] + (8*I)*Pi*G[0, x] - (23*Pi^2*G[0, x])/12 - 
         (I/6)*Pi^3*G[0, x] + 12*G[1, x] - (8*I)*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - (Pi^4*G[1, x])/3 + 
         10*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 
         (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + I*Pi^3*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 14*G[1, 1, x] + 
         (4*I)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - I*Pi^3*G[1, 1, x] - 
         9*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/3 + 
         4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
         2*Pi^2*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/3 + 
         6*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, x] + 4*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - (8*G[1, x]*Zeta[3])/3 + 
         ((28*I)/3)*Pi*G[1, x]*Zeta[3] + (28*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (3*Pi^4)/20 - (6*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/2 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
           6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - 
           (3*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 6*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 
           3*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
           4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] - 3*Zeta[3] + 
           2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/4)*Pi^3*G[1, x] + 
           (Pi^4*G[1, x])/6 + (3*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
           (I/2)*Pi^3*G[0, 1, x] + 6*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/12 + (I/2)*Pi^3*G[1, 1, x] + 
           I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
           I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
           I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - 6*G[1, 1, 1, x] + 
           I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
           2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
           3*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
           2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
           2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
           2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] - 
           ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[x]*(-64 - (32*I)*Pi + (28*Pi^2)/3 + (2*I)*Pi^3 - 
           (73*Pi^4)/480 - ((49*I)/720)*Pi^5 + (7*Pi^4*G[0, x])/72 - 
           (7*Pi^4*G[1, x])/72 - (I/3)*Pi^3*G[0, 0, x] - ((5*I)/3)*Pi^3*
            G[0, 1, x] + (I/3)*Pi^3*G[1, 0, x] + ((5*I)/3)*Pi^3*G[1, 1, x] + 
           (5*Pi^2*G[0, 0, 0, x])/3 - 2*Pi^2*G[0, 0, 1, x] - 
           2*Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/3 - 
           (5*Pi^2*G[1, 0, 0, x])/3 + 2*Pi^2*G[1, 0, 1, x] + 
           2*Pi^2*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 1, x] + 
           12*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
           4*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
           8*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
           4*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 1, 1, x] - 
           12*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
           4*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
           8*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
           4*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
           (7*I)*Pi*Zeta[3] - (43*Pi^2*Zeta[3])/18 + ((28*I)/3)*Pi*G[0, x]*
            Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 0, x]*Zeta[3] + 
           4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 
           4*G[1, 1, x]*Zeta[3] + (42*Zeta[5])/5))))/Nc + 
   (8 + I*Pi - Pi^2/6 - 2*G[1, x] - I*Pi*G[1, x] - 2*G[0, 1, x] - 
     2*G[1, 0, x] + 3*G[1, 1, x] + Log[mu2/s]^2*(1 - RATIO[(1 - x)^(-1)]) + 
     (-8 + Pi^2/6 + 3*G[1, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]*(3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x] + 
       (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
     e*(16 + ((3*I)/2)*Pi - (3*Pi^2)/4 - (I/2)*Pi^3 + G[0, x]/2 - 
       (7*Pi^2*G[0, x])/6 - 7*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 - 
       I*Pi*G[0, 1, x] + (5*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
       2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - G[0, 1, 1, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^2*(3/2 + I*Pi + G[0, x] - G[1, x] + 
         (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[(1 - x)^(-1)]) + 
       ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
         G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(8 + I*Pi - Pi^2/6 - 2*G[1, x] - 
         I*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 3*G[1, 1, x] + 
         (-8 + Pi^2/6 + 3*G[1, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
           2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)]) + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x] - (8*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (-16 + Pi^2/4 + (I/2)*Pi^3 + (7*Pi^2*G[0, x])/6 + 8*G[1, x] - 
         (Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 3*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (8*Zeta[3])/3)) + 
     e^2*(32 + (3*I)*Pi - (5*Pi^2)/3 - (I/4)*Pi^3 + (61*Pi^4)/720 + G[0, x] - 
       14*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/12 + 
       (I/4)*Pi^3*G[1, x] - G[0, 0, x] + Pi^2*G[0, 0, x] + G[0, 1, x]/2 + 
       (I/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + G[1, 0, x]/2 + 
       (7*Pi^2*G[1, 0, x])/6 + 7*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + 
       (Pi^2*G[1, 1, x])/4 - I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + 
       I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
       I*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(1/12 - RATIO[(1 - x)^(-1)]/12) + 
       Log[mu2/s]^3*(1/2 + (I/3)*Pi + G[0, x]/3 - G[1, x]/3 + 
         (-1/2 - (I/3)*Pi - G[0, x]/3 + G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
         (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + (3*G[1, 1, x])/2 - 
         (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + I*Pi*G[0, 0, 1, x] + 
         G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 1, x] - 
         G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x] - 
         2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 3*G[1, 1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]^2*(4 + (I/2)*Pi - Pi^2/12 - G[1, x] - 
         (I/2)*Pi*G[1, x] - G[0, 1, x] - G[1, 0, x] + (3*G[1, 1, x])/2 + 
         (-4 + Pi^2/12 + (3*G[1, x])/2 + I*Pi*G[1, x] + G[0, 1, x] + 
           G[1, 0, x] - G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
       7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
       (8*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-32 + (2*Pi^2)/3 - 
         (61*Pi^4)/720 + 16*G[1, x] - (Pi^2*G[1, x])/4 - (I/2)*Pi^3*G[1, x] - 
         Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - 
         8*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
         (8*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(16 + ((3*I)/2)*Pi - 
         (3*Pi^2)/4 - (I/2)*Pi^3 + G[0, x]/2 - (7*Pi^2*G[0, x])/6 - 
         7*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 - I*Pi*G[0, 1, x] + 
         (5*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - G[0, 1, 1, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
           G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*
          RATIO[x^(-1)] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
           G[1, 1, x])*RATIO[x] - (8*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (-16 + Pi^2/4 + (I/2)*Pi^3 + (7*Pi^2*G[0, x])/6 + 8*G[1, x] - 
           (Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 3*G[1, 1, x] - 
           (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (8*Zeta[3])/3))) + 
     e^3*(64 + (6*I)*Pi - (10*Pi^2)/3 - ((3*I)/8)*Pi^3 - (7*Pi^4)/480 - 
       (I/48)*Pi^5 + 2*G[0, x] + (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - 
       28*G[1, x] + I*Pi*G[1, x] + (7*Pi^2*G[1, x])/12 - (I/8)*Pi^3*G[1, x] - 
       (Pi^4*G[1, x])/720 - 2*G[0, 0, x] + G[0, 1, x] + (I/2)*Pi*G[0, 1, x] - 
       (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] + G[1, 0, x] + 
       14*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/24 - 
       (I/4)*Pi^3*G[1, 1, x] + (3*G[0, 0, 0, x])/2 - (5*Pi^2*G[0, 0, 0, x])/
        6 - G[0, 0, 1, x]/2 + (I/2)*Pi*G[0, 0, 1, x] - 
       (2*Pi^2*G[0, 0, 1, x])/3 - G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/
        6 + G[0, 1, 1, x]/2 - (I/2)*Pi*G[0, 1, 1, x] - 
       (17*Pi^2*G[0, 1, 1, x])/12 - Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - 
       (I/2)*Pi*G[1, 0, 1, x] - (5*Pi^2*G[1, 0, 1, x])/3 - G[1, 1, 0, x]/2 - 
       (7*Pi^2*G[1, 1, 0, x])/6 - 7*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/6 - I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 + 
       I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] - 
       I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 - 
       I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] + 
       (7*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] - G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] + 
       2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
       7*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 1, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] + 
       2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
       6*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/60 - RATIO[(1 - x)^(-1)]/60) + 
       Log[mu2/s]^4*(1/8 + (I/12)*Pi + G[0, x]/12 - G[1, x]/12 + 
         (-1/8 - (I/12)*Pi - G[0, x]/12 + G[1, x]/12)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(4/3 + (I/6)*Pi - Pi^2/36 - G[1, x]/3 - 
         (I/6)*Pi*G[1, x] - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/2 + 
         (-4/3 + Pi^2/36 + G[1, x]/2 + (I/3)*Pi*G[1, x] + G[0, 1, x]/3 + 
           G[1, 0, x]/3 - G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + 
         ((I/6)*Pi*G[1, x] + G[1, 1, x]/6)*RATIO[x^(-1)]) - (115*Zeta[3])/6 - 
       ((7*I)/3)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3 + 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] + 
       (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
       5*G[1, 1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + 
         (3*Pi^2*G[0, x])/4 + (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 + 3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 
         3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/12 + 3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - 
         (3*G[0, 1, 0, x])/2 - (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 
         3*G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
         3*G[1, 1, 1, 1, x] - (3*Zeta[3])/2 + G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - 
         (3*Pi^2*G[1, x])/4 - (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + 
         ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 - 
         (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - ((3*I)/2)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/24 + (I/4)*Pi^3*G[1, 1, x] + 
         (I/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 + 
         (3*G[0, 1, 1, x])/2 - (I/2)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/12 - (I/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/2 - 3*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, x])/3 + I*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 1, 1, x] - I*Pi*G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + I*Pi*G[1, 1, 0, 1, x] + 
         (3*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
         3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(8 + ((3*I)/4)*Pi - 
         (3*Pi^2)/8 - (I/4)*Pi^3 + G[0, x]/4 - (7*Pi^2*G[0, x])/12 - 
         (7*G[1, x])/2 + (I/4)*Pi*G[1, x] - (Pi^2*G[1, x])/6 - 
         (I/2)*Pi*G[0, 1, x] + (5*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - 
         G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - G[0, 1, 1, x]/2 + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         ((I/4)*Pi*G[1, x] - (Pi^2*G[1, x])/4 + (I/2)*Pi*G[0, 1, x] + 
           G[1, 1, x]/4 - (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - 
           G[1, 1, 1, x])*RATIO[x^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + 
           G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x] - 
         (4*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-8 + Pi^2/8 + (I/4)*Pi^3 + 
           (7*Pi^2*G[0, x])/12 + 4*G[1, x] - (Pi^2*G[1, x])/12 + 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + 
           G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] + G[0, 1, 1, x] - 
           G[1, 0, 1, x] - G[1, 1, 0, x] + G[1, 1, 1, x] + (4*Zeta[3])/3)) + 
       Log[mu2/s]*(32 + (3*I)*Pi - (5*Pi^2)/3 - (I/4)*Pi^3 + (61*Pi^4)/720 + 
         G[0, x] - 14*G[1, x] + (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/12 + 
         (I/4)*Pi^3*G[1, x] - G[0, 0, x] + Pi^2*G[0, 0, x] + G[0, 1, x]/2 + 
         (I/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + G[1, 0, x]/2 + 
         (7*Pi^2*G[1, 0, x])/6 + 7*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/4 - I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + 
         I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, x] + 
         (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
           (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + (3*G[1, 1, x])/2 - 
           (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*((-3*Pi^2)/4 + 
           (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + 
           (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 7*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
         (8*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-32 + (2*Pi^2)/3 - 
           (61*Pi^4)/720 + 16*G[1, x] - (Pi^2*G[1, x])/4 - 
           (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/6 - 
           (7*Pi^2*G[1, 0, x])/6 - 8*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (8*G[1, x]*Zeta[3])/3)) - (52*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*(-64 + (4*Pi^2)/3 + (47*Pi^4)/480 + (I/48)*Pi^5 + 
         (7*Pi^4*G[0, x])/144 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 + 
         (61*Pi^4*G[1, x])/720 - (I/2)*Pi^3*G[0, 1, x] - 16*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/4 + (I/2)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/
          6 + (Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
         (11*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 + 
         8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
         2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (2*Pi^2*Zeta[3])/9 - 
         7*G[1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 + 
         (52*Zeta[5])/5)) + e^4*(128 + (12*I)*Pi - (20*Pi^2)/3 - 
       ((3*I)/4)*Pi^3 - (19*Pi^4)/144 - (I/96)*Pi^5 - (1489*Pi^6)/60480 + 
       4*G[0, x] + (5*Pi^2*G[0, x])/12 - 56*G[1, x] + (2*I)*Pi*G[1, x] + 
       (7*Pi^2*G[1, x])/6 - (I/8)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/720 + 
       (I/96)*Pi^5*G[1, x] - 4*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
       (Pi^4*G[0, 0, x])/60 + 2*G[0, 1, x] + I*Pi*G[0, 1, x] - 
       (13*Pi^2*G[0, 1, x])/24 - (I/8)*Pi^3*G[0, 1, x] - 
       (5*Pi^4*G[0, 1, x])/144 + 2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 + 
       (7*Pi^4*G[1, 0, x])/144 + 28*G[1, 1, x] - I*Pi*G[1, 1, x] - 
       (7*Pi^2*G[1, 1, x])/12 + (I/8)*Pi^3*G[1, 1, x] - 
       (Pi^4*G[1, 1, x])/32 + 3*G[0, 0, 0, x] - G[0, 0, 1, x] + 
       (I/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/4 + 
       (I/4)*Pi^3*G[0, 0, 1, x] - G[0, 1, 0, x] + G[0, 1, 1, x] - 
       (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 - 
       (I/4)*Pi^3*G[0, 1, 1, x] - G[1, 0, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] - G[1, 1, 0, x] - 
       14*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] + (I/4)*Pi^3*G[1, 1, 1, x] - 
       2*G[0, 0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
       G[0, 0, 0, 1, x]/2 + (I/2)*Pi*G[0, 0, 0, 1, x] + 
       (5*Pi^2*G[0, 0, 0, 1, x])/3 + G[0, 0, 1, 0, x]/2 + 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 + G[0, 0, 1, 1, x]/2 - 
       (I/2)*Pi*G[0, 0, 1, 1, x] + (7*Pi^2*G[0, 0, 1, 1, x])/12 + 
       Pi^2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]/2 - 
       (I/2)*Pi*G[0, 1, 0, 1, x] + (2*Pi^2*G[0, 1, 0, 1, x])/3 + 
       G[0, 1, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
       (3*G[0, 1, 1, 1, x])/2 + (I/2)*Pi*G[0, 1, 1, 1, x] + 
       (7*Pi^2*G[0, 1, 1, 1, x])/6 - G[1, 0, 0, 0, x]/2 + 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 + G[1, 0, 0, 1, x]/2 - 
       (I/2)*Pi*G[1, 0, 0, 1, x] + (2*Pi^2*G[1, 0, 0, 1, x])/3 + 
       G[1, 0, 1, 0, x]/2 + (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
       G[1, 0, 1, 1, x]/2 + (I/2)*Pi*G[1, 0, 1, 1, x] + 
       (17*Pi^2*G[1, 0, 1, 1, x])/12 + Pi^2*G[1, 1, 0, 0, x] + 
       G[1, 1, 0, 1, x]/2 + (I/2)*Pi*G[1, 1, 0, 1, x] + 
       (5*Pi^2*G[1, 1, 0, 1, x])/3 + G[1, 1, 1, 0, x]/2 + 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 + 7*G[1, 1, 1, 1, x] - 
       (I/2)*Pi*G[1, 1, 1, 1, x] + (Pi^2*G[1, 1, 1, 1, x])/12 - 
       I*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x]/2 + 
       I*Pi*G[0, 0, 0, 1, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] - 
       G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x]/2 - 
       I*Pi*G[0, 1, 0, 1, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
       (3*G[0, 1, 1, 1, 1, x])/2 + I*Pi*G[0, 1, 1, 1, 1, x] + 
       I*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x]/2 - 
       I*Pi*G[1, 0, 0, 1, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 0, 1, 1, 1, x] - 
       I*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x]/2 + 
       I*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 1, x] - I*Pi*G[1, 1, 1, 1, 1, x] + 
       8*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 0, 1, 0, x] - G[0, 0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] + 
       4*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] + 
       G[0, 0, 1, 0, 1, 1, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + G[0, 0, 1, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
       2*G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, 0, 1, x] - 2*G[0, 1, 0, 1, 1, 0, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
       2*G[0, 1, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, 1, x] - 
       2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
       10*G[0, 1, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] + 
       G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
       2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
       2*G[1, 0, 1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 1, 0, x] - 
       G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, 0, x] + 7*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
       2*G[1, 1, 0, 0, 1, 0, x] - G[1, 1, 0, 0, 1, 1, x] - 
       2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
       4*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] + 
       G[1, 1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 1, 0, x] + 7*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(1/360 - RATIO[(1 - x)^(-1)]/360) + 
       Log[mu2/s]^5*(1/40 + (I/60)*Pi + G[0, x]/60 - G[1, x]/60 + 
         (-1/40 - (I/60)*Pi - G[0, x]/60 + G[1, x]/60)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^4*(1/3 + (I/24)*Pi - Pi^2/144 - G[1, x]/12 - 
         (I/24)*Pi*G[1, x] - G[0, 1, x]/12 - G[1, 0, x]/12 + G[1, 1, x]/8 + 
         (-1/3 + Pi^2/144 + G[1, x]/8 + (I/12)*Pi*G[1, x] + G[0, 1, x]/12 + 
           G[1, 0, x]/12 - G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         ((I/24)*Pi*G[1, x] + G[1, 1, x]/24)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(8/3 + (I/4)*Pi - Pi^2/8 - (I/12)*Pi^3 + G[0, x]/12 - 
         (7*Pi^2*G[0, x])/36 - (7*G[1, x])/6 + (I/12)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/18 - (I/6)*Pi*G[0, 1, x] + (5*G[1, 1, x])/12 + 
         (I/6)*Pi*G[1, 1, x] - G[0, 0, 0, x]/3 + G[0, 0, 1, x]/3 + 
         G[0, 1, 0, x]/3 - G[0, 1, 1, x]/6 + G[1, 0, 1, x]/3 + 
         G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         ((I/12)*Pi*G[1, x] - (Pi^2*G[1, x])/12 + (I/6)*Pi*G[0, 1, x] + 
           G[1, 1, x]/12 - (I/6)*Pi*G[1, 1, x] + G[0, 1, 1, x]/6 - 
           G[1, 1, 1, x]/3)*RATIO[x^(-1)] + (-Pi^2/12 - G[0, 0, x]/6 + 
           G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(-8/3 + Pi^2/24 + (I/12)*Pi^3 + 
           (7*Pi^2*G[0, x])/36 + (4*G[1, x])/3 - (Pi^2*G[1, x])/36 + 
           (I/3)*Pi*G[0, 1, x] - G[1, 1, x]/2 - (I/3)*Pi*G[1, 1, x] + 
           G[0, 0, 0, x]/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 + 
           G[0, 1, 1, x]/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + 
           G[1, 1, 1, x]/3 + (4*Zeta[3])/9) - (4*Zeta[3])/9) - 
       (115*Zeta[3])/3 - ((7*I)/2)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/4 + 
       ((7*I)/6)*Pi^3*Zeta[3] - (2*G[0, x]*Zeta[3])/3 + 
       (26*Pi^2*G[0, x]*Zeta[3])/9 + (101*G[1, x]*Zeta[3])/6 - 
       ((7*I)/6)*Pi*G[1, x]*Zeta[3] + (17*Pi^2*G[1, x]*Zeta[3])/18 + 
       ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (35*G[1, 1, x]*Zeta[3])/6 - 
       ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (8*G[0, 0, 0, x]*Zeta[3])/3 - 
       (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 + 
       (G[0, 1, 1, x]*Zeta[3])/3 - 2*G[1, 0, 0, x]*Zeta[3] - 
       (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, 1, x]*Zeta[3])/3 + (7*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - 
         ((3*I)/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/24 - (I/96)*Pi^5*G[1, x] + 
         (3*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/4 - 
         (I/8)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/12 + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/8 + 
         (I/8)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/1440 + 
         ((3*I)/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/4 - 
         (I/4)*Pi^3*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
         ((3*I)/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 + 
         (I/4)*Pi^3*G[0, 1, 1, x] - ((3*I)/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/4 + (I/4)*Pi^3*G[1, 0, 1, x] - 
         6*G[1, 1, 1, x] + ((3*I)/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          6 - (I/4)*Pi^3*G[1, 1, 1, x] + (I/2)*Pi*G[0, 0, 0, 1, x] - 
         (Pi^2*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[0, 0, 1, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[0, 1, 0, 1, x] + (Pi^2*G[0, 1, 0, 1, x])/2 - 
         3*G[0, 1, 1, 1, x] + (I/2)*Pi*G[0, 1, 1, 1, x] - 
         (Pi^2*G[0, 1, 1, 1, x])/3 - (I/2)*Pi*G[1, 0, 0, 1, x] + 
         (Pi^2*G[1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 1, 0, 1, x] - (Pi^2*G[1, 1, 0, 1, x])/2 + 
         (9*G[1, 1, 1, 1, x])/2 - (I/2)*Pi*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/4 + I*Pi*G[0, 0, 0, 0, 1, x] + 
         G[0, 0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 0, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 1, 0, 0, 1, x] - 
         G[0, 1, 0, 1, 1, x]/2 + I*Pi*G[0, 1, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 1, 0, 1, x] + (3*G[0, 1, 1, 1, 1, x])/2 - 
         I*Pi*G[0, 1, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 0, 1, x] - 
         G[1, 0, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 1, x]/2 - I*Pi*G[1, 1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 1, 1, x] + 
         3*G[0, 0, 1, 1, 1, 1, x] - G[0, 1, 0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, 1, x] + G[1, 0, 1, 0, 1, 1, x] - 
         3*G[1, 0, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 1, 1, x] + 
         5*G[1, 1, 1, 1, 1, 1, x] - ((7*I)/6)*Pi*G[1, x]*Zeta[3] + 
         (7*Pi^2*G[1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (7*G[0, 1, 1, x]*Zeta[3])/3 + (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(16 + ((3*I)/2)*Pi - (5*Pi^2)/6 - (I/8)*Pi^3 + 
         (61*Pi^4)/1440 + G[0, x]/2 - 7*G[1, x] + (I/4)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/24 + (I/8)*Pi^3*G[1, x] - G[0, 0, x]/2 + 
         (Pi^2*G[0, 0, x])/2 + G[0, 1, x]/4 + (I/4)*Pi*G[0, 1, x] + 
         (5*Pi^2*G[0, 1, x])/6 + G[1, 0, x]/4 + (7*Pi^2*G[1, 0, x])/12 + 
         (7*G[1, 1, x])/2 - (I/4)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/8 - 
         (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 + (I/2)*Pi*G[0, 1, 1, x] + 
         (I/2)*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 - 
         (I/2)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x]/2 - G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x]/2 - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + (5*G[1, 1, 1, 1, x])/2 + 
         (((3*I)/4)*Pi*G[1, x] - (Pi^2*G[1, x])/8 - (I/8)*Pi^3*G[1, x] + 
           (I/4)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (3*G[1, 1, x])/4 - 
           (I/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 - 
           (I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 1, x]/2 + (I/2)*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x]/2 - 
           G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + 
           (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + 
           (3*G[1, 0, x])/4 - (3*G[1, 1, x])/4 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) - (7*Zeta[3])/2 - 
         ((7*I)/3)*Pi*Zeta[3] - (10*G[0, x]*Zeta[3])/3 + 
         (4*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-16 + Pi^2/3 - 
           (61*Pi^4)/1440 + 8*G[1, x] - (Pi^2*G[1, x])/8 - 
           (I/4)*Pi^3*G[1, x] - (Pi^2*G[0, 0, x])/2 - (13*Pi^2*G[0, 1, x])/
            12 - (7*Pi^2*G[1, 0, x])/12 - 4*G[1, 1, x] + (Pi^2*G[1, 1, x])/
            12 + I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] + (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
           3*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + (7*Zeta[3])/2 + 
           ((7*I)/3)*Pi*Zeta[3] + (10*G[0, x]*Zeta[3])/3 - 
           (4*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
         (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
         (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
         (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
         (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
         (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
         (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
         (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
         (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - (93*Zeta[5])/5 - 
       ((62*I)/5)*Pi*Zeta[5] - (72*G[0, x]*Zeta[5])/5 + 
       (52*G[1, x]*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*(-128 + (8*Pi^2)/3 + 
         (47*Pi^4)/180 + (1489*Pi^6)/60480 + 64*G[1, x] - 
         (4*Pi^2*G[1, x])/3 - (47*Pi^4*G[1, x])/480 - (I/48)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/60 + (17*Pi^4*G[0, 1, x])/144 - 
         (7*Pi^4*G[1, 0, x])/144 - 32*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 - 
         (61*Pi^4*G[1, 1, x])/720 - (I/2)*Pi^3*G[0, 0, 1, x] + 
         (I/2)*Pi^3*G[0, 1, 1, x] + (I/2)*Pi^3*G[1, 0, 1, x] + 
         16*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/4 - 
         (I/2)*Pi^3*G[1, 1, 1, x] - (2*Pi^2*G[0, 0, 0, 0, x])/3 - 
         (13*Pi^2*G[0, 0, 0, 1, x])/6 - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
         (Pi^2*G[0, 0, 1, 1, x])/6 - Pi^2*G[0, 1, 0, 0, x] - 
         (Pi^2*G[0, 1, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
         (3*Pi^2*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (Pi^2*G[1, 0, 0, 1, x])/6 - (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
         (11*Pi^2*G[1, 0, 1, 1, x])/6 - Pi^2*G[1, 1, 0, 0, x] - 
         (13*Pi^2*G[1, 1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 1, 0, x])/6 - 
         8*G[1, 1, 1, 1, x] + (Pi^2*G[1, 1, 1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] - 6*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 1, 0, x] - 
         14*G[0, 1, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 0, 1, 1, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
         10*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, 1, 1, x] + (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 - 
         ((7*I)/6)*Pi^3*Zeta[3] - (26*Pi^2*G[0, x]*Zeta[3])/9 - 
         (56*G[1, x]*Zeta[3])/3 + (2*Pi^2*G[1, x]*Zeta[3])/9 - 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 7*G[1, 1, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (8*G[0, 0, 0, x]*Zeta[3])/3 + 
         (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 - 
         (8*G[0, 1, 1, x]*Zeta[3])/3 + 2*G[1, 0, 0, x]*Zeta[3] + 
         (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, 1, x]*Zeta[3])/3 - (7*Zeta[3]^2)/9 + (93*Zeta[5])/5 + 
         ((62*I)/5)*Pi*Zeta[5] + (72*G[0, x]*Zeta[5])/5 - 
         (52*G[1, x]*Zeta[5])/5) + Log[mu2/s]*(64 + (6*I)*Pi - (10*Pi^2)/3 - 
         ((3*I)/8)*Pi^3 - (7*Pi^4)/480 - (I/48)*Pi^5 + 2*G[0, x] + 
         (5*Pi^2*G[0, x])/24 - (7*Pi^4*G[0, x])/144 - 28*G[1, x] + 
         I*Pi*G[1, x] + (7*Pi^2*G[1, x])/12 - (I/8)*Pi^3*G[1, x] - 
         (Pi^4*G[1, x])/720 - 2*G[0, 0, x] + G[0, 1, x] + 
         (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] + 
         G[1, 0, x] + 14*G[1, 1, x] - (I/2)*Pi*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/24 - (I/4)*Pi^3*G[1, 1, x] + (3*G[0, 0, 0, x])/2 - 
         (5*Pi^2*G[0, 0, 0, x])/6 - G[0, 0, 1, x]/2 + 
         (I/2)*Pi*G[0, 0, 1, x] - (2*Pi^2*G[0, 0, 1, x])/3 - 
         G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/6 + G[0, 1, 1, x]/2 - 
         (I/2)*Pi*G[0, 1, 1, x] - (17*Pi^2*G[0, 1, 1, x])/12 - 
         Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x]/2 - (I/2)*Pi*G[1, 0, 1, x] - 
         (5*Pi^2*G[1, 0, 1, x])/3 - G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/
          6 - 7*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, x])/6 - I*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] + 
         (7*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - 
         6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
         7*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
         6*G[1, 1, 1, 1, 1, x] - (115*Zeta[3])/6 - ((7*I)/3)*Pi*Zeta[3] + 
         (2*Pi^2*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[1, x]*
          Zeta[3] + 2*G[0, 0, x]*Zeta[3] + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - 5*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
           (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
           3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - 
           (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + ((3*I)/2)*Pi*G[0, 1, x] - 
           (Pi^2*G[0, 1, x])/4 - (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - 
           ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] - 
           (Pi^2*G[0, 0, 1, x])/2 + (3*G[0, 1, 1, x])/2 - 
           (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
           (I/2)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 - 
           3*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            3 + I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 - 
           I*Pi*G[0, 0, 1, 1, x] - I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] + 
           I*Pi*G[0, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + 
           I*Pi*G[1, 1, 0, 1, x] + (3*G[1, 1, 1, 1, x])/2 - 
           I*Pi*G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - 
           2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
           3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
           2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
           4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (7*G[1, 1, x]*Zeta[3])/3) - (52*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
          (-64 + (4*Pi^2)/3 + (47*Pi^4)/480 + (I/48)*Pi^5 + 
           (7*Pi^4*G[0, x])/144 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 + 
           (61*Pi^4*G[1, x])/720 - (I/2)*Pi^3*G[0, 1, x] - 16*G[1, 1, x] + 
           (Pi^2*G[1, 1, x])/4 + (I/2)*Pi^3*G[1, 1, x] + 
           (5*Pi^2*G[0, 0, 0, x])/6 + (Pi^2*G[0, 0, 1, x])/6 + 
           (7*Pi^2*G[0, 1, 0, x])/6 + (11*Pi^2*G[0, 1, 1, x])/6 + 
           Pi^2*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 1, x])/6 + 
           (7*Pi^2*G[1, 1, 0, x])/6 + 8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            6 + (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
           2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
           2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
           2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           10*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 1, x] - 
           2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
           2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (2*Pi^2*Zeta[3])/9 - 
           7*G[1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
           2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
           (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 + 
           (52*Zeta[5])/5))))/Nc^2) + DD[i1, i2]*DD[i3, i4]*
  ((13/9 + ((2*I)/3)*Pi + Pi^2/6 + (2*I)*Pi*G[0, x])*RATIO[x] + 
   (2/3 + 2*G[0, x])*Log[mu2]*RATIO[x] - Log[mu2]^2*RATIO[x] + 
   e*((I/2)*Pi + G[0, x]/2 - I*Pi*G[0, x] - G[0, 0, x] + 
     (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (13/9 + ((2*I)/3)*Pi + Pi^2/6 + (2*I)*Pi*G[0, x])*Log[mu2]*RATIO[x] + 
     (1/3 + G[0, x])*Log[mu2]^2*RATIO[x] - (Log[mu2]^3*RATIO[x])/3 + 
     RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - (I/3)*Pi^3 - 
       (7*Pi^2*G[0, x])/6 - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
       2*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + (20*Zeta[3])/3)) + 
   e^2*(I*Pi - Pi^2/4 + (I/6)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + 
     (Pi^2*G[0, x])/2 - (5*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
     I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
     (13/18 + (I/3)*Pi + Pi^2/12 + I*Pi*G[0, x])*Log[mu2]^2*RATIO[x] + 
     (1/9 + G[0, x]/3)*Log[mu2]^3*RATIO[x] - (Log[mu2]^4*RATIO[x])/12 - 
     Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
       I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
     RATIO[x]*(484/81 + ((80*I)/27)*Pi - (91*Pi^2)/108 - (I/6)*Pi^3 + 
       (31*Pi^4)/144 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
       Pi^2*G[0, 0, x] - Pi^2*G[1, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
       4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 - 
       (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3]) + 
     Log[mu2]*((I/2)*Pi + G[0, x]/2 - I*Pi*G[0, x] - G[0, 0, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - (I/3)*Pi^3 - 
         (7*Pi^2*G[0, x])/6 - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
         2*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + (20*Zeta[3])/3))) + 
   e^3*((2*I)*Pi - Pi^2/2 + ((5*I)/24)*Pi^3 - (3*Pi^4)/40 + 2*G[0, x] - 
     (4*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/24 + (I/12)*Pi^3*G[0, x] + 
     (I/6)*Pi^3*G[1, x] - 5*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
     (5*Pi^2*G[0, 0, x])/12 - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
     (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - 
     2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
     3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
     G[1, 1, 0, 0, x] + (13/54 + (I/9)*Pi + Pi^2/36 + (I/3)*Pi*G[0, x])*
      Log[mu2]^3*RATIO[x] + (1/36 + G[0, x]/12)*Log[mu2]^4*RATIO[x] - 
     (Log[mu2]^5*RATIO[x])/60 - 2*Zeta[3] + G[0, x]*Zeta[3] - 
     G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/40 + 
       (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - 
       (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/12 + ((3*I)/2)*Pi*G[1, 0, x] - 
       (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
       I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - I*Pi*G[1, 0, 0, x] + 
       I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
       2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
       G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
     Log[mu2]^2*((I/4)*Pi + G[0, x]/4 - (I/2)*Pi*G[0, x] - G[0, 0, x]/2 + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(40/27 + ((13*I)/18)*Pi - (7*Pi^2)/36 - (I/6)*Pi^3 - 
         (7*Pi^2*G[0, x])/12 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 
         G[0, 0, 0, x] + G[1, 0, 0, x] + (10*Zeta[3])/3)) + 
     Log[mu2]*(I*Pi - Pi^2/4 + (I/6)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 - (5*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
       I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
         I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
       RATIO[x]*(484/81 + ((80*I)/27)*Pi - (91*Pi^2)/108 - (I/6)*Pi^3 + 
         (31*Pi^4)/144 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
         Pi^2*G[0, 0, x] - Pi^2*G[1, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
         4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 - 
         (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3])) + 
     RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
       ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + ((2*I)/45)*Pi^5 - 
       (7*Pi^4*G[0, x])/144 + (3*Pi^4*G[1, x])/20 + (I/6)*Pi^3*G[0, 0, x] + 
       (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
       (I/3)*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/6 + 
       Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, x] + 
       6*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - 
       ((14*I)/9)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 2*G[0, 1, x]*Zeta[3] - 
       2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)) + 
   e^4*((4*I)*Pi - Pi^2 + ((5*I)/12)*Pi^3 - (13*Pi^4)/120 - (I/45)*Pi^5 + 
     4*G[0, x] - (8*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/12 + 
     (I/6)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 + (I/3)*Pi^3*G[1, x] - 
     (3*Pi^4*G[1, x])/40 - 10*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 
     (19*Pi^2*G[0, 0, x])/24 - (I/12)*Pi^3*G[0, 0, x] - 
     (I/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
     (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 9*G[0, 0, 0, x] - 
     (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
     (2*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 4*G[1, 0, 0, x] + 
     (2*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/12 - 
     (2*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
     (13*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] - 
     I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 0, x] + 
     I*Pi*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
     I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] - 
     I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
     2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
     G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] + 
     (13/216 + (I/36)*Pi + Pi^2/144 + (I/12)*Pi*G[0, x])*Log[mu2]^4*
      RATIO[x] + (1/180 + G[0, x]/60)*Log[mu2]^5*RATIO[x] - 
     (Log[mu2]^6*RATIO[x])/360 - 4*Zeta[3] - ((7*I)/6)*Pi*Zeta[3] + 
     (Pi^2*Zeta[3])/12 + (5*G[0, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, x]*
      Zeta[3] - 2*G[1, x]*Zeta[3] + (4*G[0, 0, x]*Zeta[3])/3 + 
     G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] + 
     Log[mu2]^3*((I/12)*Pi + G[0, x]/12 - (I/6)*Pi*G[0, x] - G[0, 0, x]/6 + 
       ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(40/81 + ((13*I)/54)*Pi - (7*Pi^2)/108 - (I/18)*Pi^3 - 
         (7*Pi^2*G[0, x])/36 - (I/3)*Pi*G[0, 0, x] + (I/3)*Pi*G[1, 0, x] - 
         G[0, 0, 0, x]/3 + G[1, 0, 0, x]/3 + (10*Zeta[3])/9)) + 
     Log[mu2]^2*((I/2)*Pi - Pi^2/8 + (I/12)*Pi^3 + G[0, x]/2 - I*Pi*G[0, x] + 
       (Pi^2*G[0, x])/4 - (5*G[0, 0, x])/4 + (I/2)*Pi*G[0, 0, x] - 
       (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 + 
       RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + ((3*I)/4)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/4 + (3*G[0, 0, x])/4 - (I/2)*Pi*G[0, 0, x] + 
         (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + Zeta[3]/2) - 
       Zeta[3]/2 + RATIO[x]*(242/81 + ((40*I)/27)*Pi - (91*Pi^2)/216 - 
         (I/12)*Pi^3 + (31*Pi^4)/288 - (I/12)*Pi^3*G[0, x] - 
         (I/6)*Pi^3*G[1, x] + (Pi^2*G[0, 0, x])/2 - (Pi^2*G[1, 0, x])/2 + 
         I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 0, 0, x] + 
         I*Pi*G[1, 1, 0, x] + 2*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
         2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] - (7*Zeta[3])/9 - 
         (10*G[0, x]*Zeta[3])/3 + G[1, x]*Zeta[3])) - Zeta[5] + 
     RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/45)*Pi^5 + 
       (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - (I/8)*Pi^3*G[0, x] + 
       (Pi^4*G[0, x])/120 - (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 
       6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 + 
       (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - 
       (3*Pi^2*G[1, 0, x])/4 - (I/12)*Pi^3*G[1, 0, x] - 
       (I/6)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + ((3*I)/2)*Pi*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/3 - ((3*I)/2)*Pi*G[0, 1, 0, x] + 
       (Pi^2*G[0, 1, 0, x])/2 + 3*G[1, 0, 0, x] - 
       ((3*I)/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/12 + 
       ((3*I)/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
       (9*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] - (3*G[0, 1, 0, 0, x])/2 + 
       I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 0, x] - 3*G[1, 0, 0, 0, x] + 
       I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 1, 0, x] + 
       (3*G[1, 1, 0, 0, x])/2 - I*Pi*G[1, 1, 0, 0, x] + 
       I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
       G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + 
       3*Zeta[3] - (Pi^2*Zeta[3])/12 - (3*G[0, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (3*G[1, x]*Zeta[3])/2 - 
       (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + 
       G[1, 1, x]*Zeta[3] + Zeta[5]) + 
     RATIO[x]*(17488/729 + ((2912*I)/243)*Pi - (847*Pi^2)/243 - 
       ((20*I)/27)*Pi^3 + (949*Pi^4)/12960 - (I/144)*Pi^5 + 
       (409*Pi^6)/60480 - ((47*I)/720)*Pi^5*G[0, x] + 
       ((2*I)/45)*Pi^5*G[1, x] - (Pi^4*G[0, 0, x])/60 - 
       (3*Pi^4*G[0, 1, x])/20 + (Pi^4*G[1, 0, x])/60 + 
       (3*Pi^4*G[1, 1, x])/20 - (I/6)*Pi^3*G[0, 0, 0, x] - 
       (I/3)*Pi^3*G[0, 0, 1, x] + (I/6)*Pi^3*G[0, 1, 0, x] + 
       (I/3)*Pi^3*G[0, 1, 1, x] + (I/6)*Pi^3*G[1, 0, 0, x] + 
       (I/3)*Pi^3*G[1, 0, 1, x] - (I/6)*Pi^3*G[1, 1, 0, x] - 
       (I/3)*Pi^3*G[1, 1, 1, x] + (2*Pi^2*G[0, 0, 0, 0, x])/3 - 
       Pi^2*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, 0, x])/6 + 
       Pi^2*G[0, 1, 1, 0, x] - (2*Pi^2*G[1, 0, 0, 0, x])/3 + 
       Pi^2*G[1, 0, 1, 0, x] + (5*Pi^2*G[1, 1, 0, 0, x])/6 - 
       Pi^2*G[1, 1, 1, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
       2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 0, x] + 
       2*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
       2*G[0, 1, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
       2*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 1, 0, 0, 0, 0, x] - 
       2*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 1, 0, 0, x] - (560*Zeta[3])/81 - ((91*I)/27)*Pi*Zeta[3] + 
       (49*Pi^2*Zeta[3])/54 + ((7*I)/9)*Pi^3*Zeta[3] + 
       (26*Pi^2*G[0, x]*Zeta[3])/9 - (Pi^2*G[1, x]*Zeta[3])/6 + 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (8*G[0, 0, 0, x]*Zeta[3])/3 + 2*G[0, 0, 1, x]*Zeta[3] + 
       2*G[0, 1, 0, x]*Zeta[3] - 2*G[0, 1, 1, x]*Zeta[3] - 
       (8*G[1, 0, 0, x]*Zeta[3])/3 - 2*G[1, 0, 1, x]*Zeta[3] - 
       2*G[1, 1, 0, x]*Zeta[3] + 2*G[1, 1, 1, x]*Zeta[3] - (91*Zeta[3]^2)/9 - 
       (62*Zeta[5])/15 - (72*G[0, x]*Zeta[5])/5 + 2*G[1, x]*Zeta[5]) + 
     Log[mu2]*((2*I)*Pi - Pi^2/2 + ((5*I)/24)*Pi^3 - (3*Pi^4)/40 + 
       2*G[0, x] - (4*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/24 + 
       (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 5*G[0, 0, x] + 
       (2*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - (2*I)*Pi*G[1, 0, x] + 
       (Pi^2*G[1, 0, x])/2 + (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + 
       I*Pi*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
       I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
       2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 2*Zeta[3] + G[0, x]*Zeta[3] - 
       G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/40 + 
         (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - 
         (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/12 + ((3*I)/2)*Pi*G[1, 0, x] - 
         (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - I*Pi*G[1, 0, 0, x] + 
         I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
         2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
         G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
         ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + ((2*I)/45)*Pi^5 - 
         (7*Pi^4*G[0, x])/144 + (3*Pi^4*G[1, x])/20 + (I/6)*Pi^3*G[0, 0, x] + 
         (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/6 + 
         Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, x] + 
         6*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - 
         ((14*I)/9)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 2*G[0, 1, x]*Zeta[3] - 
         2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5))) + 
   (-8 - (2*I)*Pi + Pi^2/6 + G[1, x] + (2*I)*Pi*G[1, x] + 4*G[0, 1, x] + 
     4*G[1, 0, x] - 4*G[1, 1, x] + Log[mu2/s]^2*(-1 + RATIO[(1 - x)^(-1)]) + 
     (8 - Pi^2/6 - 3*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[0, 1, x] - 
       4*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]*(-3 - (4*I)*Pi - 4*G[0, x] + 2*G[1, x] + 
       (3 + (4*I)*Pi + 4*G[0, x] - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)] + 
     e*(-16 - (3*I)*Pi + (5*Pi^2)/4 + I*Pi^3 - G[0, x] + (7*Pi^2*G[0, x])/3 + 
       6*G[1, x] - I*Pi*G[1, x] + (5*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 
       2*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] - 
       4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^2*(-3/2 - (2*I)*Pi - 2*G[0, x] + G[1, x] + 
         (3/2 + (2*I)*Pi + 2*G[0, x] - G[1, x])*RATIO[(1 - x)^(-1)]) + 
       ((-I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - G[1, 1, x] + 
         (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(-8 - (2*I)*Pi + Pi^2/6 + G[1, x] + 
         (2*I)*Pi*G[1, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x] + 
         (8 - Pi^2/6 - 3*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[0, 1, x] - 
           4*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)]) + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x] + RATIO[(1 - x)^(-1)]*(16 - Pi^2/4 - I*Pi^3 - 
         (7*Pi^2*G[0, x])/3 - 8*G[1, x] + (Pi^2*G[1, x])/6 - 
         (4*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
         4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - (2*Zeta[3])/3) + (2*Zeta[3])/3) + 
     e^2*(-32 - (6*I)*Pi + (8*Pi^2)/3 + (I/2)*Pi^3 - (169*Pi^4)/720 - 
       2*G[0, x] + 12*G[1, x] - I*Pi*G[1, x] + (5*Pi^2*G[1, x])/12 - 
       (I/2)*Pi^3*G[1, x] + 2*G[0, 0, x] - 2*Pi^2*G[0, 0, x] - G[0, 1, x] - 
       I*Pi*G[0, 1, x] - (10*Pi^2*G[0, 1, x])/3 - G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/3 - 6*G[1, 1, x] + I*Pi*G[1, 1, x] - 
       (2*Pi^2*G[1, 1, x])/3 + (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
       4*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(-1/12 + RATIO[(1 - x)^(-1)]/12) + 
       Log[mu2/s]^3*(-1/2 - ((2*I)/3)*Pi - (2*G[0, x])/3 + G[1, x]/3 + 
         (1/2 + ((2*I)/3)*Pi + (2*G[0, x])/3 - G[1, x]/3)*
          RATIO[(1 - x)^(-1)]) + ((-3*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + 
         (I/2)*Pi^3*G[1, x] - I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 
         3*G[1, 1, x] + I*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*
        (-4 - I*Pi + Pi^2/12 + G[1, x]/2 + I*Pi*G[1, x] + 2*G[0, 1, x] + 
         2*G[1, 0, x] - 2*G[1, 1, x] + (4 - Pi^2/12 - (3*G[1, x])/2 - 
           (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + G[1, 1, x])*
          RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)]) + Log[mu2/s]*(-16 - (3*I)*Pi + (5*Pi^2)/4 + I*Pi^3 - 
         G[0, x] + (7*Pi^2*G[0, x])/3 + 6*G[1, x] - I*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - 2*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 
         4*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
         ((-I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x])*
          RATIO[x^(-1)] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
          (16 - Pi^2/4 - I*Pi^3 - (7*Pi^2*G[0, x])/3 - 8*G[1, x] + 
           (Pi^2*G[1, x])/6 - (4*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] + 
           (4*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
           4*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 
           4*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - (2*Zeta[3])/3) + 
         (2*Zeta[3])/3) + 7*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] + 
       (40*G[0, x]*Zeta[3])/3 - (2*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
         3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(32 - (2*Pi^2)/3 + (169*Pi^4)/720 - 16*G[1, x] + 
         (Pi^2*G[1, x])/4 + I*Pi^3*G[1, x] + 2*Pi^2*G[0, 0, x] + 
         (13*Pi^2*G[0, 1, x])/3 + (7*Pi^2*G[1, 0, x])/3 + 8*G[1, 1, x] - 
         (Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] - 
         7*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
         (2*G[1, x]*Zeta[3])/3)) + e^3*(-64 - (12*I)*Pi + (16*Pi^2)/3 + 
       ((3*I)/4)*Pi^3 - (11*Pi^4)/160 + (I/24)*Pi^5 - 4*G[0, x] - 
       (5*Pi^2*G[0, x])/12 + (7*Pi^4*G[0, x])/72 + 24*G[1, x] - 
       (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + (I/4)*Pi^3*G[1, x] + 
       (49*Pi^4*G[1, x])/720 + 4*G[0, 0, x] - 2*G[0, 1, x] - 
       I*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] - 
       2*G[1, 0, x] - 12*G[1, 1, x] + I*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
       (I/2)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/3 + 
       G[0, 0, 1, x] - I*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 + 
       G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/3 - G[0, 1, 1, x] + 
       I*Pi*G[0, 1, 1, x] + (17*Pi^2*G[0, 1, 1, x])/6 + 
       2*Pi^2*G[1, 0, 0, x] + G[1, 0, 1, x] + I*Pi*G[1, 0, 1, x] + 
       (10*Pi^2*G[1, 0, 1, x])/3 + G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/3 + 
       6*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 + 
       (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
       4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
       4*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
       4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
       14*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
       4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
       10*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/60 + RATIO[(1 - x)^(-1)]/
          60) + Log[mu2/s]^4*(-1/8 - (I/6)*Pi - G[0, x]/6 + G[1, x]/12 + 
         (1/8 + (I/6)*Pi + G[0, x]/6 - G[1, x]/12)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(-4/3 - (I/3)*Pi + Pi^2/36 + G[1, x]/6 + 
         (I/3)*Pi*G[1, x] + (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 - 
         (2*G[1, 1, x])/3 + (4/3 - Pi^2/36 - G[1, x]/2 - 
           ((2*I)/3)*Pi*G[1, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + 
           G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + 
         ((-I/3)*Pi*G[1, x] - G[1, 1, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-8 - ((3*I)/2)*Pi + (5*Pi^2)/8 + (I/2)*Pi^3 - 
         G[0, x]/2 + (7*Pi^2*G[0, x])/6 + 3*G[1, x] - (I/2)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/12 + I*Pi*G[0, 1, x] - G[1, 1, x] - 
         I*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 3*G[1, 1, 1, x] + ((-I/2)*Pi*G[1, x] + 
           (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - G[1, 1, x]/2 + 
           I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x] + RATIO[(1 - x)^(-1)]*(8 - Pi^2/8 - (I/2)*Pi^3 - 
           (7*Pi^2*G[0, x])/6 - 4*G[1, x] + (Pi^2*G[1, x])/12 - 
           (2*I)*Pi*G[0, 1, x] + (3*G[1, 1, x])/2 + (2*I)*Pi*G[1, 1, x] - 
           2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
           G[1, 1, 1, x] - Zeta[3]/3) + Zeta[3]/3) + (59*Zeta[3])/3 + 
       ((14*I)/3)*Pi*Zeta[3] - (Pi^2*Zeta[3])/18 - (7*G[1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 0, x]*Zeta[3] - 
       (40*G[0, 1, x]*Zeta[3])/3 - (40*G[1, 0, x]*Zeta[3])/3 + 
       (16*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*(3*Pi^2 - Pi^4/60 - 
         (3*Pi^2*G[0, x])/2 - (3*Pi^2*G[1, x])/2 + 6*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/6 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
         6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 6*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/6 - 6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
         3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + 3*Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + 
         (3*Pi^2*G[1, x])/2 + (I/4)*Pi^3*G[1, x] - (Pi^4*G[1, x])/6 - 
         (3*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] - 
         6*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         (I/2)*Pi^3*G[1, 1, x] - I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
         3*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
         I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
         3*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, x] + 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (14*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-32 - (6*I)*Pi + (8*Pi^2)/3 + (I/2)*Pi^3 - 
         (169*Pi^4)/720 - 2*G[0, x] + 12*G[1, x] - I*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] + 2*G[0, 0, x] - 
         2*Pi^2*G[0, 0, x] - G[0, 1, x] - I*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - G[1, 0, x] - (7*Pi^2*G[1, 0, x])/3 - 
         6*G[1, 1, x] + I*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
         8*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         ((-3*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
           I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 3*G[1, 1, x] + 
           I*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] - 
           G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
           2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + 7*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] + 
         (40*G[0, x]*Zeta[3])/3 - (2*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
           3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(32 - (2*Pi^2)/3 + (169*Pi^4)/720 - 16*G[1, x] + 
           (Pi^2*G[1, x])/4 + I*Pi^3*G[1, x] + 2*Pi^2*G[0, 0, x] + 
           (13*Pi^2*G[0, 1, x])/3 + (7*Pi^2*G[1, 0, x])/3 + 8*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           3*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
           4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, x] - 7*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - 
           (40*G[0, x]*Zeta[3])/3 + (2*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 - (I/24)*Pi^5 - 
         (7*Pi^4*G[0, x])/72 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 - 
         (169*Pi^4*G[1, x])/720 + I*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
         (Pi^2*G[1, 1, x])/4 - I*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/3 - 
         (Pi^2*G[0, 0, 1, x])/3 - (7*Pi^2*G[0, 1, 0, x])/3 - 
         (11*Pi^2*G[0, 1, 1, x])/3 - 2*Pi^2*G[1, 0, 0, x] - 
         (13*Pi^2*G[1, 0, 1, x])/3 - (7*Pi^2*G[1, 1, 0, x])/3 - 
         8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
         20*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (Pi^2*Zeta[3])/18 + 
         7*G[1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
         4*G[0, 0, x]*Zeta[3] + (40*G[0, 1, x]*Zeta[3])/3 + 
         (40*G[1, 0, x]*Zeta[3])/3 - (2*G[1, 1, x]*Zeta[3])/3 - 
         (42*Zeta[5])/5) + (42*Zeta[5])/5) + 
     e^4*(-128 - (24*I)*Pi + (32*Pi^2)/3 + ((3*I)/2)*Pi^3 + Pi^4/360 + 
       (I/48)*Pi^5 + (2029*Pi^6)/60480 - 8*G[0, x] - (5*Pi^2*G[0, x])/6 + 
       48*G[1, x] - (4*I)*Pi*G[1, x] - Pi^2*G[1, x] + (I/4)*Pi^3*G[1, x] - 
       (167*Pi^4*G[1, x])/1440 - (I/48)*Pi^5*G[1, x] + 8*G[0, 0, x] + 
       (Pi^2*G[0, 0, x])/3 + (Pi^4*G[0, 0, x])/30 - 4*G[0, 1, x] - 
       (2*I)*Pi*G[0, 1, x] + (13*Pi^2*G[0, 1, x])/12 + 
       (I/4)*Pi^3*G[0, 1, x] + (5*Pi^4*G[0, 1, x])/72 - 4*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/12 - (7*Pi^4*G[1, 0, x])/72 - 24*G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/2 - (I/4)*Pi^3*G[1, 1, x] - 
       (Pi^4*G[1, 1, x])/360 - 6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
       I*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
       I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
       (I/2)*Pi^3*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + I*Pi*G[1, 0, 1, x] - 
       (Pi^2*G[1, 0, 1, x])/2 + (I/2)*Pi^3*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/4 - 
       (I/2)*Pi^3*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 
       (4*Pi^2*G[0, 0, 0, 0, x])/3 - G[0, 0, 0, 1, x] - 
       I*Pi*G[0, 0, 0, 1, x] - (10*Pi^2*G[0, 0, 0, 1, x])/3 - 
       G[0, 0, 1, 0, x] - (7*Pi^2*G[0, 0, 1, 0, x])/3 - G[0, 0, 1, 1, x] + 
       I*Pi*G[0, 0, 1, 1, x] - (7*Pi^2*G[0, 0, 1, 1, x])/6 - 
       2*Pi^2*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] + I*Pi*G[0, 1, 0, 1, x] - 
       (4*Pi^2*G[0, 1, 0, 1, x])/3 - G[0, 1, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 1, 0, x])/3 + 3*G[0, 1, 1, 1, x] - 
       I*Pi*G[0, 1, 1, 1, x] - (7*Pi^2*G[0, 1, 1, 1, x])/3 + 
       G[1, 0, 0, 0, x] - (5*Pi^2*G[1, 0, 0, 0, x])/3 - G[1, 0, 0, 1, x] + 
       I*Pi*G[1, 0, 0, 1, x] - (4*Pi^2*G[1, 0, 0, 1, x])/3 - 
       G[1, 0, 1, 0, x] - (7*Pi^2*G[1, 0, 1, 0, x])/3 + G[1, 0, 1, 1, x] - 
       I*Pi*G[1, 0, 1, 1, x] - (17*Pi^2*G[1, 0, 1, 1, x])/6 - 
       2*Pi^2*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
       (10*Pi^2*G[1, 1, 0, 1, x])/3 - G[1, 1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 1, 0, x])/3 - 6*G[1, 1, 1, 1, x] + 
       I*Pi*G[1, 1, 1, 1, x] - (Pi^2*G[1, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       3*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       5*G[1, 1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 0, 1, x] + 
       4*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
       4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] - 
       2*G[0, 0, 1, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
       4*G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
       4*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
       4*G[0, 1, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 1, 0, x] - 
       20*G[0, 1, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
       4*G[1, 0, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
       2*G[1, 0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 1, 0, x] - 14*G[1, 0, 1, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
       4*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, 1, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-1/360 + RATIO[(1 - x)^(-1)]/360) + 
       Log[mu2/s]^5*(-1/40 - (I/30)*Pi - G[0, x]/30 + G[1, x]/60 + 
         (1/40 + (I/30)*Pi + G[0, x]/30 - G[1, x]/60)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^4*(-1/3 - (I/12)*Pi + Pi^2/144 + G[1, x]/24 + 
         (I/12)*Pi*G[1, x] + G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6 + 
         (1/3 - Pi^2/144 - G[1, x]/8 - (I/6)*Pi*G[1, x] - G[0, 1, x]/6 - 
           G[1, 0, x]/6 + G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         ((-I/12)*Pi*G[1, x] - G[1, 1, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-8/3 - (I/2)*Pi + (5*Pi^2)/24 + (I/6)*Pi^3 - G[0, x]/6 + 
         (7*Pi^2*G[0, x])/18 + G[1, x] - (I/6)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/36 + (I/3)*Pi*G[0, 1, x] - G[1, 1, x]/3 - 
         (I/3)*Pi*G[1, 1, x] + (2*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - 
         (2*G[0, 1, 0, x])/3 + G[0, 1, 1, x]/3 - (2*G[1, 0, 1, x])/3 - 
         (2*G[1, 1, 0, x])/3 + G[1, 1, 1, x] + 
         ((-I/6)*Pi*G[1, x] + (Pi^2*G[1, x])/6 - (I/3)*Pi*G[0, 1, x] - 
           G[1, 1, x]/6 + (I/3)*Pi*G[1, 1, x] - G[0, 1, 1, x]/3 + 
           (2*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         (Pi^2/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3)*
          RATIO[x] + RATIO[(1 - x)^(-1)]*(8/3 - Pi^2/24 - (I/6)*Pi^3 - 
           (7*Pi^2*G[0, x])/18 - (4*G[1, x])/3 + (Pi^2*G[1, x])/36 - 
           ((2*I)/3)*Pi*G[0, 1, x] + G[1, 1, x]/2 + ((2*I)/3)*Pi*G[1, 1, x] - 
           (2*G[0, 0, 0, x])/3 + (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 - 
           (2*G[0, 1, 1, x])/3 + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 - 
           G[1, 1, 1, x]/3 - Zeta[3]/9) + Zeta[3]/9) + (118*Zeta[3])/3 + 
       (7*I)*Pi*Zeta[3] - (35*Pi^2*Zeta[3])/12 - ((7*I)/3)*Pi^3*Zeta[3] + 
       (4*G[0, x]*Zeta[3])/3 - (52*Pi^2*G[0, x]*Zeta[3])/9 - 
       15*G[1, x]*Zeta[3] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (41*Pi^2*G[1, x]*Zeta[3])/18 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (14*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (16*G[0, 0, 0, x]*Zeta[3])/3 + (40*G[0, 0, 1, x]*Zeta[3])/3 + 
       (40*G[0, 1, 0, x]*Zeta[3])/3 - (2*G[0, 1, 1, x]*Zeta[3])/3 + 
       4*G[1, 0, 0, x]*Zeta[3] + (40*G[1, 0, 1, x]*Zeta[3])/3 + 
       (40*G[1, 1, 0, x]*Zeta[3])/3 - 10*G[1, 1, 1, x]*Zeta[3] + 
       (35*Zeta[3]^2)/9 + RATIO[x^(-1)]*((-12*I)*Pi*G[1, x] + 
         3*Pi^2*G[1, x] + ((3*I)/4)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 + 
         (I/48)*Pi^5*G[1, x] - (6*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/2 + 
         (I/4)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/6 - 12*G[1, 1, x] + 
         (6*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/4 - 
         (I/4)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/720 - 
         (3*I)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 + 
         (I/2)*Pi^3*G[0, 0, 1, x] - 6*G[0, 1, 1, x] + 
         (3*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 - 
         (I/2)*Pi^3*G[0, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/2 - (I/2)*Pi^3*G[1, 0, 1, x] + 
         12*G[1, 1, 1, x] - (3*I)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, 1, x] - I*Pi*G[0, 0, 0, 1, x] + 
         Pi^2*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 1, x] + I*Pi*G[0, 0, 1, 1, x] - 
         (5*Pi^2*G[0, 0, 1, 1, x])/6 + I*Pi*G[0, 1, 0, 1, x] - 
         Pi^2*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         (2*Pi^2*G[0, 1, 1, 1, x])/3 + I*Pi*G[1, 0, 0, 1, x] - 
         Pi^2*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 1, x] - I*Pi*G[1, 0, 1, 1, x] + 
         (5*Pi^2*G[1, 0, 1, 1, x])/6 - I*Pi*G[1, 1, 0, 1, x] + 
         Pi^2*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 1, x] + I*Pi*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/2 - (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         G[0, 1, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 3*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         G[1, 0, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 2*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 1, 1, x] - 
         6*G[0, 0, 1, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 1, 1, x] + 
         6*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 1, 1, x] - 
         10*G[1, 1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*Pi^2*G[1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (14*G[0, 1, 1, x]*Zeta[3])/3 - (28*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(-16 - (3*I)*Pi + (4*Pi^2)/3 + (I/4)*Pi^3 - 
         (169*Pi^4)/1440 - G[0, x] + 6*G[1, x] - (I/2)*Pi*G[1, x] + 
         (5*Pi^2*G[1, x])/24 - (I/4)*Pi^3*G[1, x] + G[0, 0, x] - 
         Pi^2*G[0, 0, x] - G[0, 1, x]/2 - (I/2)*Pi*G[0, 1, x] - 
         (5*Pi^2*G[0, 1, x])/3 - G[1, 0, x]/2 - (7*Pi^2*G[1, 0, x])/6 - 
         3*G[1, 1, x] + (I/2)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
         I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] + (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
           (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (3*G[1, 1, x])/2 + 
           (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + (7*Zeta[3])/2 + 
         ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
         (G[1, x]*Zeta[3])/3 + RATIO[x]*((3*Pi^2)/4 - (Pi^2*G[0, x])/2 - 
           (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - 
           (3*G[1, 0, x])/2 + (3*G[1, 1, x])/2 - 2*G[0, 0, 0, x] + 
           G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] + Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (16 - Pi^2/3 + (169*Pi^4)/1440 - 8*G[1, x] + (Pi^2*G[1, x])/8 + 
           (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 0, x] + (13*Pi^2*G[0, 1, x])/6 + 
           (7*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] - (Pi^2*G[1, 1, x])/12 - 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
           2*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] - 
           (7*Zeta[3])/2 - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (G[1, x]*Zeta[3])/3)) + (93*Zeta[5])/5 + ((124*I)/5)*Pi*Zeta[5] + 
       (144*G[0, x]*Zeta[5])/5 - (42*G[1, x]*Zeta[5])/5 + 
       RATIO[x]*(6*Pi^2 - Pi^4/40 - 3*Pi^2*G[0, x] + (Pi^4*G[0, x])/60 - 
         3*Pi^2*G[1, x] + (Pi^4*G[1, x])/60 + 12*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/4 - 12*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/4 - 
         12*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/4 + 12*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/4 - 12*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/
          3 + 6*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/6 + 6*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 
         6*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 6*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/6 - 12*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/
          3 + 9*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
         3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
         3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 6*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - 3*G[0, x]*Zeta[3] - 3*G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + 
       Log[mu2/s]*(-64 - (12*I)*Pi + (16*Pi^2)/3 + ((3*I)/4)*Pi^3 - 
         (11*Pi^4)/160 + (I/24)*Pi^5 - 4*G[0, x] - (5*Pi^2*G[0, x])/12 + 
         (7*Pi^4*G[0, x])/72 + 24*G[1, x] - (2*I)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/2 + (I/4)*Pi^3*G[1, x] + (49*Pi^4*G[1, x])/720 + 
         4*G[0, 0, x] - 2*G[0, 1, x] - I*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] - 2*G[1, 0, x] - 
         12*G[1, 1, x] + I*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/3 + 
         G[0, 0, 1, x] - I*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 + 
         G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/3 - G[0, 1, 1, x] + 
         I*Pi*G[0, 1, 1, x] + (17*Pi^2*G[0, 1, 1, x])/6 + 
         2*Pi^2*G[1, 0, 0, x] + G[1, 0, 1, x] + I*Pi*G[1, 0, 1, x] + 
         (10*Pi^2*G[1, 0, 1, x])/3 + G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/
          3 + 6*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
         14*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
         10*G[1, 1, 1, 1, 1, x] + (59*Zeta[3])/3 + ((14*I)/3)*Pi*Zeta[3] - 
         (Pi^2*Zeta[3])/18 - (7*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - 4*G[0, 0, x]*Zeta[3] - (40*G[0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x]*(3*Pi^2 - Pi^4/60 - (3*Pi^2*G[0, x])/2 - 
           (3*Pi^2*G[1, x])/2 + 6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 
           6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 6*G[1, 0, x] + 
           (7*Pi^2*G[1, 0, x])/6 + 6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 - 
           6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
           6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
           2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
           3*Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
           (I/4)*Pi^3*G[1, x] - (Pi^4*G[1, x])/6 - (3*I)*Pi*G[0, 1, x] + 
           (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] - 6*G[1, 1, x] + 
           (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           (I/2)*Pi^3*G[1, 1, x] - I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
           3*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
           I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 
           I*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
           3*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
           2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
           2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
           2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
           2*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, x] + 
           ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (14*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 - (I/24)*Pi^5 - 
           (7*Pi^4*G[0, x])/72 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 - 
           (169*Pi^4*G[1, x])/720 + I*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/4 - I*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/
            3 - (Pi^2*G[0, 0, 1, x])/3 - (7*Pi^2*G[0, 1, 0, x])/3 - 
           (11*Pi^2*G[0, 1, 1, x])/3 - 2*Pi^2*G[1, 0, 0, x] - 
           (13*Pi^2*G[1, 0, 1, x])/3 - (7*Pi^2*G[1, 1, 0, x])/3 - 
           8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/6 - 
           (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
           4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
           4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
           4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
           20*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 1, x] + 
           4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
           4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (Pi^2*Zeta[3])/18 + 
           7*G[1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
           4*G[0, 0, x]*Zeta[3] + (40*G[0, 1, x]*Zeta[3])/3 + 
           (40*G[1, 0, x]*Zeta[3])/3 - (2*G[1, 1, x]*Zeta[3])/3 - 
           (42*Zeta[5])/5) + (42*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
        (128 - (8*Pi^2)/3 - (47*Pi^4)/180 - (2029*Pi^6)/60480 - 64*G[1, x] + 
         (4*Pi^2*G[1, x])/3 + (47*Pi^4*G[1, x])/480 + (I/24)*Pi^5*G[1, x] - 
         (Pi^4*G[0, 0, x])/30 - (17*Pi^4*G[0, 1, x])/72 + 
         (7*Pi^4*G[1, 0, x])/72 + 32*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 + 
         (169*Pi^4*G[1, 1, x])/720 + I*Pi^3*G[0, 0, 1, x] - 
         I*Pi^3*G[0, 1, 1, x] - I*Pi^3*G[1, 0, 1, x] - 16*G[1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, x])/4 + I*Pi^3*G[1, 1, 1, x] + 
         (4*Pi^2*G[0, 0, 0, 0, x])/3 + (13*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (7*Pi^2*G[0, 0, 1, 0, x])/3 + (Pi^2*G[0, 0, 1, 1, x])/3 + 
         2*Pi^2*G[0, 1, 0, 0, x] + (Pi^2*G[0, 1, 0, 1, x])/3 + 
         (7*Pi^2*G[0, 1, 1, 0, x])/3 + 3*Pi^2*G[0, 1, 1, 1, x] + 
         (5*Pi^2*G[1, 0, 0, 0, x])/3 + (Pi^2*G[1, 0, 0, 1, x])/3 + 
         (7*Pi^2*G[1, 0, 1, 0, x])/3 + (11*Pi^2*G[1, 0, 1, 1, x])/3 + 
         2*Pi^2*G[1, 1, 0, 0, x] + (13*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (7*Pi^2*G[1, 1, 1, 0, x])/3 + 8*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         3*G[1, 1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         16*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
         4*G[0, 0, 1, 0, 0, 1, x] - 4*G[0, 0, 1, 0, 1, 0, x] + 
         4*G[0, 0, 1, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 0, 1, x] - 
         4*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
         4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
         4*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
         4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 + ((7*I)/3)*Pi^3*Zeta[3] + 
         (52*Pi^2*G[0, x]*Zeta[3])/9 + (56*G[1, x]*Zeta[3])/3 - 
         (Pi^2*G[1, x]*Zeta[3])/18 + ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         7*G[1, 1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (16*G[0, 0, 0, x]*Zeta[3])/3 - (40*G[0, 0, 1, x]*Zeta[3])/3 - 
         (40*G[0, 1, 0, x]*Zeta[3])/3 + (16*G[0, 1, 1, x]*Zeta[3])/3 - 
         4*G[1, 0, 0, x]*Zeta[3] - (40*G[1, 0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 1, 0, x]*Zeta[3])/3 + (2*G[1, 1, 1, x]*Zeta[3])/3 - 
         (35*Zeta[3]^2)/9 - (93*Zeta[5])/5 - ((124*I)/5)*Pi*Zeta[5] - 
         (144*G[0, x]*Zeta[5])/5 + (42*G[1, x]*Zeta[5])/5)))/Nc + 
   ((-I)*Pi - G[1, x] + (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + 
     ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
     (8 + (3*I)*Pi - (7*Pi^2)/6 + (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x])*
      RATIO[x] + (3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x])*Log[mu2]*RATIO[x] + 
     Log[mu2]^2*RATIO[x] + e*((-I)*Pi + Pi^2/2 + G[0, x]/2 - I*Pi*G[0, x] - 
       (3*G[1, x])/2 + I*Pi*G[1, x] - Pi^2*G[1, x] - G[0, 0, x] + 
       (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
       2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + (I*Pi*G[0, x] + G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
         2*G[1, 1, 1, x])*RATIO[x^(-1)] + (3/2 + I*Pi + G[0, x] - G[1, x])*
        Log[mu2]^2*RATIO[x] + (Log[mu2]^3*RATIO[x])/3 + 
       Log[mu2]*((-I)*Pi - G[1, x] + (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + 
         ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
         (8 + (3*I)*Pi - (7*Pi^2)/6 + (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x])*
          RATIO[x]) + RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/4 - ((5*I)/6)*Pi^3 - 
         (7*Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 0, x] - 
         (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
         2*G[1, 1, 1, x] - (8*Zeta[3])/3)) + 
     e^2*((-2*I)*Pi + Pi^2/2 + ((5*I)/12)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 - 3*G[1, x] + (2*I)*Pi*G[1, x] - 
       (5*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] - (5*G[0, 0, x])/2 + 
       I*Pi*G[0, 0, x] + I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - 
       I*Pi*G[1, 0, x] + (7*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/6 + 2*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] + 
       G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
       2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
       6*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + 
         (I/4)*Pi^3*G[1, x] - (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
         (3*G[1, 1, x])/2 + (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + 
       (1/2 + (I/3)*Pi + G[0, x]/3 - G[1, x]/3)*Log[mu2]^3*RATIO[x] + 
       (Log[mu2]^4*RATIO[x])/12 + Log[mu2]^2*((-I/2)*Pi - G[1, x]/2 + 
         I*Pi*G[1, x] + G[1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
          RATIO[x^(-1)] + (4 + ((3*I)/2)*Pi - (7*Pi^2)/12 + I*Pi*G[0, x] - 
           I*Pi*G[1, x])*RATIO[x]) + Log[mu2]*((-I)*Pi + Pi^2/2 + G[0, x]/2 - 
         I*Pi*G[0, x] - (3*G[1, x])/2 + I*Pi*G[1, x] - Pi^2*G[1, x] - 
         G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + 2*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
         (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         ((-I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
           G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*
          RATIO[x^(-1)] + RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/4 - 
           ((5*I)/6)*Pi^3 - (7*Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 - 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           (2*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 0, 0, x] + 2*G[1, 1, 1, x] - (8*Zeta[3])/3)) - Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
         I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
       RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - ((3*I)/4)*Pi^3 + 
         (181*Pi^4)/720 - (I/6)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
         Pi^2*G[0, 0, x] + Pi^2*G[0, 1, x] - Pi^2*G[1, 0, x] - 
         Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, x] + 
         4*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
         4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 7*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
         (20*G[1, x]*Zeta[3])/3)) + e^3*((-4*I)*Pi + Pi^2 + ((7*I)/12)*Pi^3 - 
       (19*Pi^4)/120 + 2*G[0, x] - (4*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/24 + 
       (I/12)*Pi^3*G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] - 
       (7*Pi^2*G[1, x])/8 - (I/12)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 - 
       5*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
       (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] - 
       (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 7*G[1, 1, x] - 
       (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + (I/2)*Pi^3*G[1, 1, x] + 
       (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 0, 1, x] - 
       Pi^2*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
       I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 2*G[1, 0, 0, x] + 
       I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] - 
       I*Pi*G[1, 1, 0, x] - (11*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - 
       (2*Pi^2*G[1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
       6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
       4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 1, 1, x] + (1/8 + (I/12)*Pi + G[0, x]/12 - G[1, x]/12)*
        Log[mu2]^4*RATIO[x] + (Log[mu2]^5*RATIO[x])/60 + 
       Log[mu2]^3*((-I/6)*Pi - G[1, x]/6 + (I/3)*Pi*G[1, x] + G[1, 1, x]/3 + 
         ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
         (4/3 + (I/2)*Pi - (7*Pi^2)/36 + (I/3)*Pi*G[0, x] - (I/3)*Pi*G[1, x])*
          RATIO[x]) + Log[mu2]^2*((-I/2)*Pi + Pi^2/4 + G[0, x]/4 - 
         (I/2)*Pi*G[0, x] - (3*G[1, x])/4 + (I/2)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + I*Pi*G[0, 1, x] + G[1, 1, x] - 
         I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
         ((-I/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           G[1, 1, x]/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(8 + (4*I)*Pi - 
           (7*Pi^2)/8 - ((5*I)/12)*Pi^3 - (7*Pi^2*G[0, x])/12 + 
           (7*Pi^2*G[1, x])/12 - I*Pi*G[0, 0, x] - I*Pi*G[0, 1, x] + 
           I*Pi*G[1, 0, x] + I*Pi*G[1, 1, x] - G[0, 0, 0, x] - 
           G[0, 1, 1, x] + G[1, 0, 0, x] + G[1, 1, 1, x] - (4*Zeta[3])/3)) - 
       2*Zeta[3] + ((7*I)/3)*Pi*Zeta[3] + G[0, x]*Zeta[3] + 
       (4*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (14*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/4)*Pi^3 + (3*Pi^4)/40 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - 
         (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - 
         ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - 
         I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
         (3*Zeta[3])/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
         (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
         (I/4)*Pi^3*G[1, 1, x] - (I/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 - (3*G[0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 3*G[1, 1, 1, x] - 
         (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
         I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2]*((-2*I)*Pi + Pi^2/2 + 
         ((5*I)/12)*Pi^3 + G[0, x] - (2*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
         3*G[1, x] + (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/12 - 
         (I/2)*Pi^3*G[1, x] - (5*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + 
         I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
         (7*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
         2*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         3*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] + 
         (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
           (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - (3*G[1, 1, x])/2 + 
           (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] - Zeta[3] + 
         RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/2 + (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + 
           I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - ((3*I)/4)*Pi^3 + 
           (181*Pi^4)/720 - (I/6)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
           Pi^2*G[0, 0, x] + Pi^2*G[0, 1, x] - Pi^2*G[1, 0, x] - 
           Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 
           2*G[0, 1, 0, 0, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 
           7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (20*G[1, x]*Zeta[3])/3)) + RATIO[x]*(64 + (32*I)*Pi - 
         (28*Pi^2)/3 - (2*I)*Pi^3 + (73*Pi^4)/480 + ((17*I)/720)*Pi^5 - 
         (7*Pi^4*G[0, x])/144 + (7*Pi^4*G[1, x])/144 + 
         (I/6)*Pi^3*G[0, 0, x] + ((5*I)/6)*Pi^3*G[0, 1, x] - 
         (I/6)*Pi^3*G[1, 0, x] - ((5*I)/6)*Pi^3*G[1, 1, x] - 
         (5*Pi^2*G[0, 0, 0, x])/6 + Pi^2*G[0, 0, 1, x] + Pi^2*G[0, 1, 0, x] - 
         (5*Pi^2*G[0, 1, 1, x])/6 + (5*Pi^2*G[1, 0, 0, x])/6 - 
         Pi^2*G[1, 0, 1, x] - Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
         6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
         (7*I)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 
         2*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] - 
         (52*Zeta[5])/5)) + e^4*((-8*I)*Pi + 2*Pi^2 + ((7*I)/6)*Pi^3 - 
       (7*Pi^4)/30 - ((17*I)/1440)*Pi^5 + 4*G[0, x] - (8*I)*Pi*G[0, x] + 
       (23*Pi^2*G[0, x])/12 + (I/6)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 - 
       12*G[1, x] + (8*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/4 - 
       (I/6)*Pi^3*G[1, x] + (59*Pi^4*G[1, x])/1440 - (I/48)*Pi^5*G[1, x] - 
       10*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/24 - 
       (I/12)*Pi^3*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - 
       ((5*I)/12)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/6 - 
       (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + (I/12)*Pi^3*G[1, 0, x] + 
       14*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/24 + 
       ((5*I)/12)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/720 + 
       9*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 - 
       (I/2)*Pi^3*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
       (Pi^2*G[0, 1, 0, x])/2 + 4*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/12 + (I/2)*Pi^3*G[0, 1, 1, x] - 
       4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/12 - 
       (2*I)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 + 
       (I/2)*Pi^3*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
       (Pi^2*G[1, 1, 0, x])/2 - 11*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 - (I/2)*Pi^3*G[1, 1, 1, x] - 
       (13*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, 1, x] - Pi^2*G[0, 0, 0, 1, x] - 
       I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] + 
       (5*Pi^2*G[0, 0, 1, 1, x])/6 + 2*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 1, x] + 
       Pi^2*G[0, 1, 0, 1, x] + I*Pi*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 1, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
       4*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 1, x] + 
       Pi^2*G[1, 0, 0, 1, x] + I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
       2*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 1, x] - 
       Pi^2*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] + 
       (15*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + G[0, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] - G[1, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 5*G[1, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
       6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
       4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
       6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
       4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
       10*G[1, 1, 1, 1, 1, 1, x] + (1/40 + (I/60)*Pi + G[0, x]/60 - 
         G[1, x]/60)*Log[mu2]^5*RATIO[x] + (Log[mu2]^6*RATIO[x])/360 + 
       Log[mu2]^4*((-I/24)*Pi - G[1, x]/24 + (I/12)*Pi*G[1, x] + 
         G[1, 1, x]/12 + ((-I/24)*Pi*G[1, x] - G[1, 1, x]/24)*RATIO[x^(-1)] + 
         (1/3 + (I/8)*Pi - (7*Pi^2)/144 + (I/12)*Pi*G[0, x] - 
           (I/12)*Pi*G[1, x])*RATIO[x]) + Log[mu2]^3*((-I/6)*Pi + Pi^2/12 + 
         G[0, x]/12 - (I/6)*Pi*G[0, x] - G[1, x]/4 + (I/6)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/6 - G[0, 0, x]/6 + (I/3)*Pi*G[0, 1, x] + 
         G[1, 1, x]/3 - (I/3)*Pi*G[1, 1, x] + G[0, 1, 1, x]/3 - 
         (2*G[1, 1, 1, x])/3 + ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*
          RATIO[(1 - x)^(-1)] + ((-I/12)*Pi*G[1, x] + (Pi^2*G[1, x])/12 - 
           (I/6)*Pi*G[0, 1, x] - G[1, 1, x]/12 + (I/6)*Pi*G[1, 1, x] - 
           G[0, 1, 1, x]/6 + G[1, 1, 1, x]/3)*RATIO[x^(-1)] + 
         RATIO[x]*(8/3 + ((4*I)/3)*Pi - (7*Pi^2)/24 - ((5*I)/36)*Pi^3 - 
           (7*Pi^2*G[0, x])/36 + (7*Pi^2*G[1, x])/36 - (I/3)*Pi*G[0, 0, x] - 
           (I/3)*Pi*G[0, 1, x] + (I/3)*Pi*G[1, 0, x] + (I/3)*Pi*G[1, 1, x] - 
           G[0, 0, 0, x]/3 - G[0, 1, 1, x]/3 + G[1, 0, 0, x]/3 + 
           G[1, 1, 1, x]/3 - (4*Zeta[3])/9)) - 4*Zeta[3] + 
       ((7*I)/3)*Pi*Zeta[3] - (13*Pi^2*Zeta[3])/12 + (5*G[0, x]*Zeta[3])/6 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (3*G[1, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] + (7*Pi^2*G[1, x]*Zeta[3])/3 + 
       (4*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] - 
       ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
       (17*G[1, 1, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (14*G[0, 1, 1, x]*Zeta[3])/3 + (28*G[1, 1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
         ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/24 + (I/96)*Pi^5*G[1, x] - 
         (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + 
         (I/8)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/12 - 6*G[1, 1, x] + 
         (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 - 
         (I/8)*Pi^3*G[1, 1, x] + (167*Pi^4*G[1, 1, x])/1440 - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/4 + 
         (I/4)*Pi^3*G[0, 0, 1, x] - 3*G[0, 1, 1, x] + 
         ((3*I)/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/24 - 
         (I/4)*Pi^3*G[0, 1, 1, x] + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] + 
         6*G[1, 1, 1, x] - ((3*I)/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 + (I/4)*Pi^3*G[1, 1, 1, x] - (I/2)*Pi*G[0, 0, 0, 1, x] + 
         (Pi^2*G[0, 0, 0, 1, x])/2 - (3*G[0, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[0, 0, 1, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[0, 1, 0, 1, x] - (Pi^2*G[0, 1, 0, 1, x])/2 + 
         3*G[0, 1, 1, 1, x] - (I/2)*Pi*G[0, 1, 1, 1, x] + 
         (Pi^2*G[0, 1, 1, 1, x])/3 + (I/2)*Pi*G[1, 0, 0, 1, x] - 
         (Pi^2*G[1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[1, 0, 1, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[1, 1, 0, 1, x] + (Pi^2*G[1, 1, 0, 1, x])/2 - 
         (9*G[1, 1, 1, 1, x])/2 + (I/2)*Pi*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/4 - I*Pi*G[0, 0, 0, 0, 1, x] - 
         G[0, 0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 0, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 1, 1, x] + I*Pi*G[0, 1, 0, 0, 1, x] + 
         G[0, 1, 0, 1, 1, x]/2 - I*Pi*G[0, 1, 0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, 0, 1, x] - (3*G[0, 1, 1, 1, 1, x])/2 + 
         I*Pi*G[0, 1, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 0, 1, x] + 
         G[1, 0, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 1, 1, x] - I*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 1, x]/2 + I*Pi*G[1, 1, 0, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 1, 1, x] - G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 1, 1, x] + G[0, 0, 1, 0, 1, 1, x] - 
         3*G[0, 0, 1, 1, 1, 1, x] + G[0, 1, 0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 1, 1, x] - 
         2*G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 1, 1, x] + 
         3*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 1, 1, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] + ((7*I)/6)*Pi*G[1, x]*Zeta[3] - 
         (7*Pi^2*G[1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (7*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2]^2*((-I)*Pi + Pi^2/4 + ((5*I)/24)*Pi^3 + G[0, x]/2 - 
         I*Pi*G[0, x] + (Pi^2*G[0, x])/4 - (3*G[1, x])/2 + I*Pi*G[1, x] - 
         (5*Pi^2*G[1, x])/24 - (I/4)*Pi^3*G[1, x] - (5*G[0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, x] + (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
         (I/2)*Pi*G[1, 0, x] + (7*G[1, 1, x])/4 - (I/2)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] + I*Pi*G[0, 0, 1, x] + 
         G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - G[1, 0, 0, x]/2 - 
         I*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x] + (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/8 + 
           (I/8)*Pi^3*G[1, x] - (I/4)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/4 - 
           (3*G[1, 1, x])/4 + (I/4)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
           (I/2)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x]/4 + 
           (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + 
           G[1, 1, 1, x]/2 - (I/2)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + 
           G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + 
           ((3*I)/4)*Pi*G[0, x] - (Pi^2*G[0, x])/4 + (3*G[0, 0, x])/4 - 
           (I/2)*Pi*G[0, 0, x] + (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + 
           G[1, 0, 0, x]/2 + Zeta[3]/2) - Zeta[3]/2 + 
         RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/3 - ((3*I)/8)*Pi^3 + 
           (181*Pi^4)/1440 - (I/12)*Pi^3*G[0, x] + (I/12)*Pi^3*G[1, x] + 
           (Pi^2*G[0, 0, x])/2 + (Pi^2*G[0, 1, x])/2 - (Pi^2*G[1, 0, x])/2 - 
           (Pi^2*G[1, 1, x])/2 + I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 0, 1, x] - 
           I*Pi*G[0, 1, 0, x] + I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 0, x] + 
           I*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] - I*Pi*G[1, 1, 1, x] + 
           2*G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] + 
           2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + G[1, 0, 1, 1, x] + 
           G[1, 1, 0, 0, x] - 2*G[1, 1, 1, 1, x] - (7*Zeta[3])/2 - 
           ((7*I)/3)*Pi*Zeta[3] - (10*G[0, x]*Zeta[3])/3 + 
           (10*G[1, x]*Zeta[3])/3)) + Log[mu2]*((-4*I)*Pi + Pi^2 + 
         ((7*I)/12)*Pi^3 - (19*Pi^4)/120 + 2*G[0, x] - (4*I)*Pi*G[0, x] + 
         (23*Pi^2*G[0, x])/24 + (I/12)*Pi^3*G[0, x] - 6*G[1, x] + 
         (4*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/8 - (I/12)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/6 - 5*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
         (I/2)*Pi^3*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
         7*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, x] + (9*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
         2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 0, 1, x] + 
         Pi^2*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - (11*G[1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - 2*Zeta[3] + ((7*I)/3)*Pi*Zeta[3] + 
         G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*
          Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/4)*Pi^3 + (3*Pi^4)/40 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/
            4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 3*G[0, 0, x] - 
           ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - 3*G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + (3*G[1, 0, 0, x])/2 - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
           (3*Zeta[3])/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
           (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
           (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 3*G[1, 1, x] + 
           ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 - 
           (I/4)*Pi^3*G[1, 1, x] - (I/2)*Pi*G[0, 0, 1, x] + 
           (Pi^2*G[0, 0, 1, x])/2 - (3*G[0, 1, 1, x])/2 + 
           (I/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
           (I/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 
           3*G[1, 1, 1, x] - (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            3 - I*Pi*G[0, 0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + 
           I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 1, x] - 
           I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
           I*Pi*G[1, 1, 0, 1, x] - (3*G[1, 1, 1, 1, x])/2 + 
           I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
           2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
           3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
           2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (7*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(64 + (32*I)*Pi - 
           (28*Pi^2)/3 - (2*I)*Pi^3 + (73*Pi^4)/480 + ((17*I)/720)*Pi^5 - 
           (7*Pi^4*G[0, x])/144 + (7*Pi^4*G[1, x])/144 + 
           (I/6)*Pi^3*G[0, 0, x] + ((5*I)/6)*Pi^3*G[0, 1, x] - 
           (I/6)*Pi^3*G[1, 0, x] - ((5*I)/6)*Pi^3*G[1, 1, x] - 
           (5*Pi^2*G[0, 0, 0, x])/6 + Pi^2*G[0, 0, 1, x] + 
           Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
           (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 0, 1, x] - 
           Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
           (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, x] - 
           6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, 1, x] + 
           2*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
           4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
           2*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 1, 1, x] + 
           6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 1, 1, x] - 
           2*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
           2*G[1, 1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
           (7*I)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*
            Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] - 
           2*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 
           2*G[1, 1, x]*Zeta[3] - (52*Zeta[5])/5)) - Zeta[5] + 
       RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/45)*Pi^5 + 
         (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - (I/8)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/120 - (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 
         6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 + 
         (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/4 - 
         (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + 
         ((3*I)/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
         ((3*I)/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
         3*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/12 + ((3*I)/2)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/2 + (9*G[0, 0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - 
         (3*G[0, 1, 0, 0, x])/2 + I*Pi*G[0, 1, 0, 0, x] - 
         I*Pi*G[0, 1, 1, 0, x] - 3*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 1, 0, x] + (3*G[1, 1, 0, 0, x])/2 - 
         I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 
         4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
         3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + 3*Zeta[3] - 
         (Pi^2*Zeta[3])/12 - (3*G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (3*G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
         G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
         Zeta[5]) + RATIO[x]*(128 + (64*I)*Pi - (56*Pi^2)/3 - (4*I)*Pi^3 + 
         (73*Pi^4)/180 - (I/32)*Pi^5 - (103*Pi^6)/60480 - 
         ((47*I)/720)*Pi^5*G[0, x] + ((47*I)/720)*Pi^5*G[1, x] - 
         (Pi^4*G[0, 0, x])/60 - (19*Pi^4*G[0, 1, x])/60 + 
         (Pi^4*G[1, 0, x])/60 + (19*Pi^4*G[1, 1, x])/60 - 
         (I/6)*Pi^3*G[0, 0, 0, x] + (I/6)*Pi^3*G[0, 0, 1, x] + 
         (I/6)*Pi^3*G[0, 1, 0, x] - (I/6)*Pi^3*G[0, 1, 1, x] + 
         (I/6)*Pi^3*G[1, 0, 0, x] - (I/6)*Pi^3*G[1, 0, 1, x] - 
         (I/6)*Pi^3*G[1, 1, 0, x] + (I/6)*Pi^3*G[1, 1, 1, x] + 
         (2*Pi^2*G[0, 0, 0, 0, x])/3 + Pi^2*G[0, 0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 - Pi^2*G[0, 1, 0, 1, x] + 
         Pi^2*G[0, 1, 1, 0, x] + (2*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 - Pi^2*G[1, 0, 0, 1, x] + 
         Pi^2*G[1, 0, 1, 0, x] + (5*Pi^2*G[1, 0, 1, 1, x])/6 + 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, 1, x] - 
         Pi^2*G[1, 1, 1, 0, x] - (2*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
         4*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 1, 1, x] - 
         6*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 1, 1, 1, x] - 
         8*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, 1, x] + 
         2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 - ((56*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/12 + 
         ((35*I)/18)*Pi^3*Zeta[3] + (26*Pi^2*G[0, x]*Zeta[3])/9 - 
         (26*Pi^2*G[1, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] - ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (8*G[0, 0, 0, x]*Zeta[3])/3 + 2*G[0, 0, 1, x]*Zeta[3] + 
         2*G[0, 1, 0, x]*Zeta[3] + (8*G[0, 1, 1, x]*Zeta[3])/3 - 
         (8*G[1, 0, 0, x]*Zeta[3])/3 - 2*G[1, 0, 1, x]*Zeta[3] - 
         2*G[1, 1, 0, x]*Zeta[3] - (8*G[1, 1, 1, x]*Zeta[3])/3 + 
         (7*Zeta[3]^2)/9 - (93*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - 
         (72*G[0, x]*Zeta[5])/5 + (72*G[1, x]*Zeta[5])/5)))/Nc^2 + 
   Nf*(10/9 - (2*G[1, x])/3 + Log[mu2/s]*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
     (-10/9 + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] + 
     e*(56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3 + 
       Log[mu2/s]^2*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       (-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*
        RATIO[(1 - x)^(-1)] + Log[mu2/s]*(10/9 - (2*G[1, x])/3 + 
         (-10/9 + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)])) + 
     e^2*(328/81 - (5*Pi^2)/54 - (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + 
       (10*G[1, 1, x])/9 - (2*G[1, 1, 1, x])/3 + Log[mu2/s]^3*
        (1/9 - RATIO[(1 - x)^(-1)]/9) + Log[mu2/s]^2*(5/9 - G[1, x]/3 + 
         (-5/9 + G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]*(56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3 + 
         (-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)]) - (14*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
        (-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - 
         (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + (14*Zeta[3])/9)) + 
     e^3*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[1, x])/81 + 
       (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - 
       (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(1/36 - RATIO[(1 - x)^(-1)]/36) + 
       Log[mu2/s]^3*(5/27 - G[1, x]/9 + (-5/27 + G[1, x]/9)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(28/27 - Pi^2/36 - 
         (5*G[1, x])/9 + G[1, 1, x]/3 + (-28/27 + Pi^2/36 + (5*G[1, x])/9 - 
           G[1, 1, x]/3)*RATIO[(1 - x)^(-1)]) - (70*Zeta[3])/27 + 
       (14*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
        (-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[1, x])/81 - 
         (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
         (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - 
         (14*G[1, x]*Zeta[3])/9) + Log[mu2/s]*(328/81 - (5*Pi^2)/54 - 
         (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + (10*G[1, 1, x])/9 - 
         (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          (-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - (Pi^2*G[1, x])/18 - 
           (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + (14*Zeta[3])/9))) + 
     e^4*(11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - (1952*G[1, x])/243 + 
       (14*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 + (328*G[1, 1, x])/81 - 
       (5*Pi^2*G[1, 1, x])/54 - (56*G[1, 1, 1, x])/27 + 
       (Pi^2*G[1, 1, 1, x])/18 + (10*G[1, 1, 1, 1, x])/9 - 
       (2*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*
        (1/180 - RATIO[(1 - x)^(-1)]/180) + Log[mu2/s]^4*
        (5/108 - G[1, x]/36 + (-5/108 + G[1, x]/36)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(28/81 - Pi^2/108 - (5*G[1, x])/27 + G[1, 1, x]/9 + 
         (-28/81 + Pi^2/108 + (5*G[1, x])/27 - G[1, 1, x]/9)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(164/81 - (5*Pi^2)/108 - 
         (28*G[1, x])/27 + (Pi^2*G[1, x])/36 + (5*G[1, 1, x])/9 - 
         G[1, 1, 1, x]/3 + RATIO[(1 - x)^(-1)]*(-164/81 + (5*Pi^2)/108 + 
           (28*G[1, x])/27 - (Pi^2*G[1, x])/36 - (5*G[1, 1, x])/9 + 
           G[1, 1, 1, x]/3 + (7*Zeta[3])/9) - (7*Zeta[3])/9) - 
       (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (70*G[1, x]*Zeta[3])/27 - 
       (14*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]*(1952/243 - (14*Pi^2)/81 - 
         (47*Pi^4)/2160 - (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + 
         (56*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/9 + 
         (2*G[1, 1, 1, 1, x])/3 - (70*Zeta[3])/27 + (14*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
           (328*G[1, x])/81 - (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + 
           (Pi^2*G[1, 1, x])/18 + (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/
            3 + (70*Zeta[3])/27 - (14*G[1, x]*Zeta[3])/9)) - 
       (62*Zeta[5])/15 + RATIO[(1 - x)^(-1)]*(-11680/729 + (82*Pi^2)/243 + 
         (47*Pi^4)/1296 + (1952*G[1, x])/243 - (14*Pi^2*G[1, x])/81 - 
         (47*Pi^4*G[1, x])/2160 - (328*G[1, 1, x])/81 + (5*Pi^2*G[1, 1, x])/
          54 + (56*G[1, 1, 1, x])/27 - (Pi^2*G[1, 1, 1, x])/18 - 
         (10*G[1, 1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, 1, x])/3 + 
         (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[1, x]*Zeta[3])/27 + 
         (14*G[1, 1, x]*Zeta[3])/9 + (62*Zeta[5])/15)) + 
     ((-10/9 - ((2*I)/3)*Pi)*RATIO[x] - (2*Log[mu2]*RATIO[x])/3 + 
       e*((-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*RATIO[x] + 
         (-10/9 - ((2*I)/3)*Pi)*Log[mu2]*RATIO[x] - (Log[mu2]^2*RATIO[x])/
          3) + e^2*((-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*Log[mu2]*
          RATIO[x] + (-5/9 - (I/3)*Pi)*Log[mu2]^2*RATIO[x] - 
         (Log[mu2]^3*RATIO[x])/9 + RATIO[x]*(-328/81 - ((56*I)/27)*Pi + 
           (35*Pi^2)/54 + (I/6)*Pi^3 + (14*Zeta[3])/9)) + 
       e^3*((-28/27 - ((5*I)/9)*Pi + (7*Pi^2)/36)*Log[mu2]^2*RATIO[x] + 
         (-5/27 - (I/9)*Pi)*Log[mu2]^3*RATIO[x] - (Log[mu2]^4*RATIO[x])/36 + 
         Log[mu2]*RATIO[x]*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + 
           (I/6)*Pi^3 + (14*Zeta[3])/9) + RATIO[x]*(-1952/243 - 
           ((328*I)/81)*Pi + (98*Pi^2)/81 + ((5*I)/18)*Pi^3 - 
           (73*Pi^4)/2160 + (70*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3])) + 
       e^4*((-28/81 - ((5*I)/27)*Pi + (7*Pi^2)/108)*Log[mu2]^3*RATIO[x] + 
         (-5/108 - (I/36)*Pi)*Log[mu2]^4*RATIO[x] - (Log[mu2]^5*RATIO[x])/
          180 + Log[mu2]^2*RATIO[x]*(-164/81 - ((28*I)/27)*Pi + 
           (35*Pi^2)/108 + (I/12)*Pi^3 + (7*Zeta[3])/9) + 
         Log[mu2]*RATIO[x]*(-1952/243 - ((328*I)/81)*Pi + (98*Pi^2)/81 + 
           ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + (70*Zeta[3])/27 + 
           ((14*I)/9)*Pi*Zeta[3]) + RATIO[x]*(-11680/729 - 
           ((1952*I)/243)*Pi + (574*Pi^2)/243 + ((14*I)/27)*Pi^3 - 
           (73*Pi^4)/1296 + (I/144)*Pi^5 + (392*Zeta[3])/81 + 
           ((70*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 + (62*Zeta[5])/15)))/
      Nc) + Nc*(-13/9 + I*Pi - (7*Pi^2)/6 + (5*G[1, x])/3 - I*Pi*G[1, x] - 
     G[1, 1, x] + Log[mu2/s]^2*(1 - RATIO[(1 - x)^(-1)]) + 
     (13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]*(-2/3 + (2*I)*Pi + 
       (2/3 - (2*I)*Pi)*RATIO[(1 - x)^(-1)]) + (I*Pi*G[1, x] + G[1, 1, x])*
      RATIO[x^(-1)] + e*(-80/27 + ((3*I)/2)*Pi - (4*Pi^2)/9 - (I/2)*Pi^3 + 
       (53*G[1, x])/18 + (I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
       I*Pi*G[0, 1, x] - (7*G[1, 1, x])/6 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
       2*G[1, 1, 1, x] + Log[mu2/s]^3*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^2*(-1/3 + I*Pi + (1/3 - I*Pi)*RATIO[(1 - x)^(-1)]) + 
       ((I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
         G[1, 1, x]/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(-13/9 + I*Pi - (7*Pi^2)/6 + 
         (5*G[1, x])/3 - I*Pi*G[1, x] - G[1, 1, x] + 
         (13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 
           2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + (I*Pi*G[1, x] + G[1, 1, x])*
          RATIO[x^(-1)]) - (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (80/27 - Pi^2/18 + (I/2)*Pi^3 - (13*G[1, x])/9 - Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] + (2*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + (14*Zeta[3])/3)) + 
     e^2*(-484/81 + (3*I)*Pi - (17*Pi^2)/27 - (I/4)*Pi^3 + (73*Pi^4)/720 + 
       (161*G[1, x])/27 + (I/2)*Pi*G[1, x] - (7*Pi^2*G[1, x])/18 + 
       (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
       (22*G[1, 1, x])/9 - (I/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
       I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, x] + (2*G[1, 1, 1, x])/3 - I*Pi*G[1, 1, 1, x] - 
       G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
       3*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(1/12 - RATIO[(1 - x)^(-1)]/12) + 
       Log[mu2/s]^3*(-1/9 + (I/3)*Pi + (1/9 - (I/3)*Pi)*
          RATIO[(1 - x)^(-1)]) + (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - 
         (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
         (3*G[1, 1, x])/2 - (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
         I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*
        (-13/18 + (I/2)*Pi - (7*Pi^2)/12 + (5*G[1, x])/6 - (I/2)*Pi*G[1, x] - 
         G[1, 1, x]/2 + (13/18 + (7*Pi^2)/12 - G[1, x]/3 + I*Pi*G[1, x] + 
           G[1, 1, x])*RATIO[(1 - x)^(-1)] + ((I/2)*Pi*G[1, x] + 
           G[1, 1, x]/2)*RATIO[x^(-1)]) + (14*Zeta[3])/9 - 
       ((14*I)/3)*Pi*Zeta[3] + RATIO[(1 - x)^(-1)]*(484/81 - (13*Pi^2)/108 - 
         (73*Pi^4)/720 - (80*G[1, x])/27 + (Pi^2*G[1, x])/18 - 
         (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 1, x] + (13*G[1, 1, x])/9 + 
         (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         (2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 
         (14*Zeta[3])/9 + ((14*I)/3)*Pi*Zeta[3]) + 
       Log[mu2/s]*(-80/27 + ((3*I)/2)*Pi - (4*Pi^2)/9 - (I/2)*Pi^3 + 
         (53*G[1, x])/18 + (I/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - (7*G[1, 1, x])/6 + I*Pi*G[1, 1, x] - 
         G[0, 1, 1, x] + 2*G[1, 1, 1, x] + ((I/2)*Pi*G[1, x] - 
           (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + G[1, 1, x]/2 - 
           I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x])*RATIO[x^(-1)] - 
         (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(80/27 - Pi^2/18 + (I/2)*Pi^3 - 
           (13*G[1, x])/9 - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           (2*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
           4*G[1, 1, 1, x] + (14*Zeta[3])/3))) + 
     e^3*(-2912/243 + (6*I)*Pi - (203*Pi^2)/162 - ((3*I)/8)*Pi^3 + 
       (227*Pi^4)/2160 - (I/48)*Pi^5 + (970*G[1, x])/81 + I*Pi*G[1, x] - 
       (107*Pi^2*G[1, x])/216 - (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 + 
       (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 
       (134*G[1, 1, x])/27 - (I/2)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/72 - 
       (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] + 
       (Pi^2*G[0, 0, 1, x])/2 + G[0, 1, 1, x]/2 - (I/2)*Pi*G[0, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, x])/12 - (I/2)*Pi*G[1, 0, 1, x] - 
       (Pi^2*G[1, 0, 1, x])/2 + (35*G[1, 1, 1, x])/18 + 
       (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
       I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
       I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
       I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
       I*Pi*G[1, 1, 0, 1, x] - G[1, 1, 1, 1, x]/6 + I*Pi*G[1, 1, 1, 1, x] - 
       G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
       3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] - 
       G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(1/60 - RATIO[(1 - x)^(-1)]/60) + 
       Log[mu2/s]^4*(-1/36 + (I/12)*Pi + (1/36 - (I/12)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-13/54 + (I/6)*Pi - 
         (7*Pi^2)/36 + (5*G[1, x])/18 - (I/6)*Pi*G[1, x] - G[1, 1, x]/6 + 
         (13/54 + (7*Pi^2)/36 - G[1, x]/9 + (I/3)*Pi*G[1, x] + G[1, 1, x]/3)*
          RATIO[(1 - x)^(-1)] + ((I/6)*Pi*G[1, x] + G[1, 1, x]/6)*
          RATIO[x^(-1)]) + (91*Zeta[3])/27 - ((7*I)/3)*Pi*Zeta[3] + 
       (49*Pi^2*Zeta[3])/18 - (35*G[1, x]*Zeta[3])/9 + 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] + (7*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - 
         (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + ((3*I)/2)*Pi*G[0, 1, x] - 
         (Pi^2*G[0, 1, x])/4 - (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - 
         ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
         (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] - 
         (Pi^2*G[0, 0, 1, x])/2 + (3*G[0, 1, 1, x])/2 - 
         (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
         (I/2)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 - 3*G[1, 1, 1, x] + 
         (I/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
         I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 1, 1, x] - 
         I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] - 
         I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + 
         I*Pi*G[1, 1, 0, 1, x] + (3*G[1, 1, 1, 1, x])/2 - 
         I*Pi*G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
         3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(-40/27 + ((3*I)/4)*Pi - 
         (2*Pi^2)/9 - (I/4)*Pi^3 + (53*G[1, x])/36 + (I/4)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - (7*G[1, 1, x])/12 + 
         (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
         ((I/4)*Pi*G[1, x] - (Pi^2*G[1, x])/4 + (I/2)*Pi*G[0, 1, x] + 
           G[1, 1, x]/4 - (I/2)*Pi*G[1, 1, x] + G[0, 1, 1, x]/2 - 
           G[1, 1, 1, x])*RATIO[x^(-1)] - (7*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(40/27 - Pi^2/36 + (I/4)*Pi^3 - 
           (13*G[1, x])/18 - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
           G[1, 1, x]/3 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
           (7*Zeta[3])/3)) + Log[mu2/s]*(-484/81 + (3*I)*Pi - (17*Pi^2)/27 - 
         (I/4)*Pi^3 + (73*Pi^4)/720 + (161*G[1, x])/27 + (I/2)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/18 + (I/4)*Pi^3*G[1, x] + (I/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/2 - (22*G[1, 1, x])/9 - (I/2)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/12 - I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + 
         I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + (2*G[1, 1, 1, x])/3 - 
         I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
         G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x] + 
         (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/4 - (I/4)*Pi^3*G[1, x] + 
           (I/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + (3*G[1, 1, x])/2 - 
           (I/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + (14*Zeta[3])/9 - 
         ((14*I)/3)*Pi*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (484/81 - (13*Pi^2)/108 - (73*Pi^4)/720 - (80*G[1, x])/27 + 
           (Pi^2*G[1, x])/18 - (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 1, x] + 
           (13*G[1, 1, x])/9 + (5*Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] - (2*G[1, 1, 1, x])/3 + 
           (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 
           2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 + 
           ((14*I)/3)*Pi*Zeta[3])) - (62*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + 
         (I/48)*Pi^5 - (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + 
         (Pi^4*G[1, x])/6 - (I/2)*Pi^3*G[0, 1, x] + (80*G[1, 1, x])/27 - 
         (Pi^2*G[1, 1, x])/18 + (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 1, x] - 
         (13*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (2*G[1, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (49*Pi^2*Zeta[3])/18 + 
         (14*G[1, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (14*G[1, 1, x]*Zeta[3])/3 + (62*Zeta[5])/5)) + 
     e^4*(-17488/729 + (12*I)*Pi - (608*Pi^2)/243 - ((3*I)/4)*Pi^3 + 
       (2231*Pi^4)/12960 - (I/96)*Pi^5 + (437*Pi^6)/60480 + 
       (5828*G[1, x])/243 + (2*I)*Pi*G[1, x] - (323*Pi^2*G[1, x])/324 - 
       (I/8)*Pi^3*G[1, x] - (11*Pi^4*G[1, x])/864 + (I/96)*Pi^5*G[1, x] + 
       I*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 - (I/8)*Pi^3*G[0, 1, x] - 
       (Pi^4*G[0, 1, x])/12 - (808*G[1, 1, x])/81 - I*Pi*G[1, 1, x] + 
       (49*Pi^2*G[1, 1, x])/108 + (I/8)*Pi^3*G[1, 1, x] + 
       (167*Pi^4*G[1, 1, x])/1440 + (I/2)*Pi*G[0, 0, 1, x] - 
       (Pi^2*G[0, 0, 1, x])/4 + (I/4)*Pi^3*G[0, 0, 1, x] + G[0, 1, 1, x] - 
       (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 - 
       (I/4)*Pi^3*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/4 - (I/4)*Pi^3*G[1, 0, 1, x] + 
       (107*G[1, 1, 1, x])/27 + (I/2)*Pi*G[1, 1, 1, x] - 
       (11*Pi^2*G[1, 1, 1, x])/36 + (I/4)*Pi^3*G[1, 1, 1, x] + 
       (I/2)*Pi*G[0, 0, 0, 1, x] + (Pi^2*G[0, 0, 0, 1, x])/2 + 
       G[0, 0, 1, 1, x]/2 - (I/2)*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/12 - (I/2)*Pi*G[0, 1, 0, 1, x] - 
       (Pi^2*G[0, 1, 0, 1, x])/2 - G[0, 1, 1, 1, x] + 
       (I/2)*Pi*G[0, 1, 1, 1, x] + (Pi^2*G[0, 1, 1, 1, x])/3 - 
       (I/2)*Pi*G[1, 0, 0, 1, x] - (Pi^2*G[1, 0, 0, 1, x])/2 - 
       G[1, 0, 1, 1, x]/2 + (I/2)*Pi*G[1, 0, 1, 1, x] + 
       (5*Pi^2*G[1, 0, 1, 1, x])/12 + (I/2)*Pi*G[1, 1, 0, 1, x] + 
       (Pi^2*G[1, 1, 0, 1, x])/2 - (13*G[1, 1, 1, 1, x])/9 - 
       (I/2)*Pi*G[1, 1, 1, 1, x] - (Pi^2*G[1, 1, 1, 1, x])/4 - 
       I*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x]/2 + 
       I*Pi*G[0, 0, 0, 1, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] - 
       G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x]/2 - 
       I*Pi*G[0, 1, 0, 1, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
       (3*G[0, 1, 1, 1, 1, x])/2 + I*Pi*G[0, 1, 1, 1, 1, x] + 
       I*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x]/2 - 
       I*Pi*G[1, 0, 0, 1, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 0, 1, 1, 1, x] - 
       I*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x]/2 + 
       I*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
       G[1, 1, 1, 1, 1, x]/3 - I*Pi*G[1, 1, 1, 1, 1, x] - 
       G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
       G[0, 0, 1, 0, 1, 1, x] - 3*G[0, 0, 1, 1, 1, 1, x] + 
       G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
       G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, 1, x] + 
       G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
       G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 1, 1, x] - 
       G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
       G[1, 1, 1, 0, 1, 1, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(1/360 - RATIO[(1 - x)^(-1)]/360) + 
       Log[mu2/s]^5*(-1/180 + (I/60)*Pi + (1/180 - (I/60)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-13/216 + (I/24)*Pi - 
         (7*Pi^2)/144 + (5*G[1, x])/72 - (I/24)*Pi*G[1, x] - G[1, 1, x]/24 + 
         (13/216 + (7*Pi^2)/144 - G[1, x]/36 + (I/12)*Pi*G[1, x] + 
           G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         ((I/24)*Pi*G[1, x] + G[1, 1, x]/24)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-40/81 + (I/4)*Pi - (2*Pi^2)/27 - (I/12)*Pi^3 + 
         (53*G[1, x])/108 + (I/12)*Pi*G[1, x] + (Pi^2*G[1, x])/12 - 
         (I/6)*Pi*G[0, 1, x] - (7*G[1, 1, x])/36 + (I/6)*Pi*G[1, 1, x] - 
         G[0, 1, 1, x]/6 + G[1, 1, 1, x]/3 + ((I/12)*Pi*G[1, x] - 
           (Pi^2*G[1, x])/12 + (I/6)*Pi*G[0, 1, x] + G[1, 1, x]/12 - 
           (I/6)*Pi*G[1, 1, x] + G[0, 1, 1, x]/6 - G[1, 1, 1, x]/3)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(40/81 - Pi^2/108 + 
           (I/12)*Pi^3 - (13*G[1, x])/54 - (Pi^2*G[1, x])/6 + 
           (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/9 - (I/3)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x]/3 - (2*G[1, 1, 1, x])/3 + (7*Zeta[3])/9) - 
         (7*Zeta[3])/9) + (560*Zeta[3])/81 - ((7*I)/2)*Pi*Zeta[3] + 
       (28*Pi^2*Zeta[3])/27 + ((7*I)/6)*Pi^3*Zeta[3] - 
       (371*G[1, x]*Zeta[3])/54 - ((7*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (7*Pi^2*G[1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (49*G[1, 1, x]*Zeta[3])/18 - ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (7*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3 + 
       (49*Zeta[3]^2)/9 + RATIO[x^(-1)]*((6*I)*Pi*G[1, x] - 
         (3*Pi^2*G[1, x])/2 - ((3*I)/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/24 - 
         (I/96)*Pi^5*G[1, x] + (3*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/4 - 
         (I/8)*Pi^3*G[0, 1, x] + (Pi^4*G[0, 1, x])/12 + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/8 + 
         (I/8)*Pi^3*G[1, 1, x] - (167*Pi^4*G[1, 1, x])/1440 + 
         ((3*I)/2)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/4 - 
         (I/4)*Pi^3*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
         ((3*I)/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/24 + 
         (I/4)*Pi^3*G[0, 1, 1, x] - ((3*I)/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/4 + (I/4)*Pi^3*G[1, 0, 1, x] - 
         6*G[1, 1, 1, x] + ((3*I)/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          6 - (I/4)*Pi^3*G[1, 1, 1, x] + (I/2)*Pi*G[0, 0, 0, 1, x] - 
         (Pi^2*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 1, x])/2 - 
         (I/2)*Pi*G[0, 0, 1, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/12 - 
         (I/2)*Pi*G[0, 1, 0, 1, x] + (Pi^2*G[0, 1, 0, 1, x])/2 - 
         3*G[0, 1, 1, 1, x] + (I/2)*Pi*G[0, 1, 1, 1, x] - 
         (Pi^2*G[0, 1, 1, 1, x])/3 - (I/2)*Pi*G[1, 0, 0, 1, x] + 
         (Pi^2*G[1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 1, x])/2 + 
         (I/2)*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/12 + 
         (I/2)*Pi*G[1, 1, 0, 1, x] - (Pi^2*G[1, 1, 0, 1, x])/2 + 
         (9*G[1, 1, 1, 1, x])/2 - (I/2)*Pi*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/4 + I*Pi*G[0, 0, 0, 0, 1, x] + 
         G[0, 0, 0, 1, 1, x]/2 - I*Pi*G[0, 0, 0, 1, 1, x] - 
         I*Pi*G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 1, x] + 
         I*Pi*G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 1, 0, 0, 1, x] - 
         G[0, 1, 0, 1, 1, x]/2 + I*Pi*G[0, 1, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 1, 0, 1, x] + (3*G[0, 1, 1, 1, 1, x])/2 - 
         I*Pi*G[0, 1, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 0, 1, x] - 
         G[1, 0, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 1, x] - 
         I*Pi*G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 1, x]/2 - I*Pi*G[1, 1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, x] + 
         I*Pi*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 1, 1, x] + 
         3*G[0, 0, 1, 1, 1, 1, x] - G[0, 1, 0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, 1, x] + G[1, 0, 1, 0, 1, 1, x] - 
         3*G[1, 0, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 1, 1, x] + 
         5*G[1, 1, 1, 1, 1, 1, x] - ((7*I)/6)*Pi*G[1, x]*Zeta[3] + 
         (7*Pi^2*G[1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (7*G[1, 1, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (7*G[0, 1, 1, x]*Zeta[3])/3 + (14*G[1, 1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(-242/81 + ((3*I)/2)*Pi - (17*Pi^2)/54 - (I/8)*Pi^3 + 
         (73*Pi^4)/1440 + (161*G[1, x])/54 + (I/4)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/36 + (I/8)*Pi^3*G[1, x] + (I/4)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/4 - (11*G[1, 1, x])/9 - (I/4)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/24 - (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 + 
         (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + G[1, 1, 1, x]/3 - 
         (I/2)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + 
         G[1, 0, 1, 1, x]/2 - (3*G[1, 1, 1, 1, x])/2 + 
         (((3*I)/4)*Pi*G[1, x] - (Pi^2*G[1, x])/8 - (I/8)*Pi^3*G[1, x] + 
           (I/4)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/4 + (3*G[1, 1, x])/4 - 
           (I/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/2)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/4 - 
           (I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 1, x]/2 + (I/2)*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x]/2 - 
           G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + (3*G[1, 1, 1, 1, x])/2)*
          RATIO[x^(-1)] + (7*Zeta[3])/9 - ((7*I)/3)*Pi*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(242/81 - (13*Pi^2)/216 - (73*Pi^4)/1440 - 
           (40*G[1, x])/27 + (Pi^2*G[1, x])/36 - (I/4)*Pi^3*G[1, x] - 
           (Pi^2*G[0, 1, x])/2 + (13*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/
            12 + I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x]/3 + I*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
           3*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 + ((7*I)/3)*Pi*Zeta[3])) + 
       (62*Zeta[5])/15 - ((62*I)/5)*Pi*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (17488/729 - (121*Pi^2)/243 - (611*Pi^4)/12960 - (437*Pi^6)/60480 - 
         (2912*G[1, x])/243 + (20*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 - 
         (I/48)*Pi^5*G[1, x] + (Pi^4*G[0, 1, x])/6 + (484*G[1, 1, x])/81 - 
         (13*Pi^2*G[1, 1, x])/108 - (167*Pi^4*G[1, 1, x])/720 - 
         (I/2)*Pi^3*G[0, 0, 1, x] + (I/2)*Pi^3*G[0, 1, 1, x] + 
         (I/2)*Pi^3*G[1, 0, 1, x] - (80*G[1, 1, 1, x])/27 + 
         (Pi^2*G[1, 1, 1, x])/18 - (I/2)*Pi^3*G[1, 1, 1, x] - 
         Pi^2*G[0, 0, 0, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 + 
         Pi^2*G[0, 1, 0, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
         Pi^2*G[1, 0, 0, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
         Pi^2*G[1, 1, 0, 1, x] + (13*G[1, 1, 1, 1, x])/9 + 
         (Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (2*G[1, 1, 1, 1, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         2*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, 1, x] + 6*G[0, 0, 1, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 1, 1, x] - 6*G[1, 0, 1, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 1, 1, x] + 10*G[1, 1, 1, 1, 1, 1, x] - 
         (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 - ((7*I)/6)*Pi^3*Zeta[3] + 
         (91*G[1, x]*Zeta[3])/27 + (7*Pi^2*G[1, x]*Zeta[3])/3 - 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/9 + 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (14*G[0, 1, 1, x]*Zeta[3])/3 + 
         (28*G[1, 1, 1, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 - (62*Zeta[5])/15 + 
         ((62*I)/5)*Pi*Zeta[5]) + Log[mu2/s]*(-2912/243 + (6*I)*Pi - 
         (203*Pi^2)/162 - ((3*I)/8)*Pi^3 + (227*Pi^4)/2160 - (I/48)*Pi^5 + 
         (970*G[1, x])/81 + I*Pi*G[1, x] - (107*Pi^2*G[1, x])/216 - 
         (I/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 + (I/2)*Pi*G[0, 1, x] - 
         (Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - (134*G[1, 1, x])/27 - 
         (I/2)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/72 - 
         (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 + G[0, 1, 1, x]/2 - (I/2)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/12 - (I/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/2 + (35*G[1, 1, 1, x])/18 + 
         (I/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - 
         I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x]/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - G[1, 1, 1, 1, x]/6 + I*Pi*G[1, 1, 1, 1, x] - 
         G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 - ((7*I)/3)*Pi*Zeta[3] + 
         (49*Pi^2*Zeta[3])/18 - (35*G[1, x]*Zeta[3])/9 + 
         ((7*I)/3)*Pi*G[1, x]*Zeta[3] + (7*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*((3*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - 
           (I/8)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + ((3*I)/2)*Pi*G[0, 1, x] - 
           (Pi^2*G[0, 1, x])/4 - (I/4)*Pi^3*G[0, 1, x] + 3*G[1, 1, x] - 
           ((3*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 + 
           (I/4)*Pi^3*G[1, 1, x] + (I/2)*Pi*G[0, 0, 1, x] - 
           (Pi^2*G[0, 0, 1, x])/2 + (3*G[0, 1, 1, x])/2 - 
           (I/2)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
           (I/2)*Pi*G[1, 0, 1, x] + (Pi^2*G[1, 0, 1, x])/2 - 
           3*G[1, 1, 1, x] + (I/2)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            3 + I*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x]/2 - 
           I*Pi*G[0, 0, 1, 1, x] - I*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] + 
           I*Pi*G[0, 1, 1, 1, x] - I*Pi*G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 1, x]/2 + I*Pi*G[1, 0, 1, 1, x] + 
           I*Pi*G[1, 1, 0, 1, x] + (3*G[1, 1, 1, 1, x])/2 - 
           I*Pi*G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - 
           2*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x] + 
           3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
           2*G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] - 
           4*G[1, 1, 1, 1, 1, x] - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (7*G[1, 1, x]*Zeta[3])/3) - (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
          (2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + (I/48)*Pi^5 - 
           (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + (Pi^4*G[1, x])/6 - 
           (I/2)*Pi^3*G[0, 1, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/
            18 + (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + 
           (5*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 1, x] - 
           (13*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 1, x] + (2*G[1, 1, 1, 1, x])/3 - 
           (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
           4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
           6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
           4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
           8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (49*Pi^2*Zeta[3])/18 + 
           (14*G[1, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (14*G[1, 1, x]*Zeta[3])/3 + (62*Zeta[5])/5)))))


==> anc/H_process5_qqb_qbq_+-+-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(((148*I)/9)*Pi - (49*Pi^2)/9 + ((29*I)/6)*Pi^3 + 
   (16*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 + (148*G[1, x])/9 - 
   ((149*I)/9)*Pi*G[1, x] + (37*Pi^2*G[1, x])/18 - ((17*I)/3)*Pi^3*G[1, x] + 
   20*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 4*G[0, 1, x] - 4*Pi^2*G[0, 1, x] - 
   4*G[1, 0, x] - (26*I)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/3 - 
   (164*G[1, 1, x])/9 + (14*I)*Pi*G[1, 1, x] + 11*Pi^2*G[1, 1, x] + 
   2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
   (4*I)*Pi*G[0, 1, 0, x] - 22*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
   2*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
   (24*I)*Pi*G[1, 1, 0, x] + (46*G[1, 1, 1, x])/3 - 4*G[0, 0, 1, 1, x] + 
   4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
   4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
   20*G[1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, x] + 
   ((-20*I)*Pi*G[0, x] - 20*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
   (10/9 + (2*I)*Pi + 4*G[0, x] - 6*G[1, x])*Log[mu2]^3*RATIO[x] + 
   Log[mu2]^4*RATIO[x] + Log[mu2]^2*((-3*I)*Pi - 3*G[1, x] + 
     (6*I)*Pi*G[1, x] + 6*G[1, 1, x] + ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])*
      RATIO[x^(-1)] + (-151/18 - ((8*I)/3)*Pi - Pi^2 - 10*G[0, x] + 
       (4*I)*Pi*G[0, x] + 4*G[1, x] - (10*I)*Pi*G[1, x] - 4*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) - 22*Zeta[3] + 
   20*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((112*I)/9)*Pi*G[1, x] - 
     (25*Pi^2*G[1, x])/9 + ((29*I)/6)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] + 
     2*Pi^2*G[0, 1, x] + (14*Pi^2*G[1, 0, x])/3 + (112*G[1, 1, x])/9 - 
     I*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, x] - 
     (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
     (2*I)*Pi*G[1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, x] - 
     (20*G[1, 1, 1, x])/3 + 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
     2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
     2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] - 
     18*G[1, 1, 1, 1, x] - 22*G[1, x]*Zeta[3]) + 
   RATIO[x]*(-30659/324 - ((1574*I)/27)*Pi + (1801*Pi^2)/108 + 
     ((85*I)/18)*Pi^3 - (163*Pi^4)/180 - (808*G[0, x])/27 - 
     ((320*I)/9)*Pi*G[0, x] + 10*Pi^2*G[0, x] + ((2*I)/3)*Pi^3*G[0, x] + 
     (808*G[1, x])/27 + ((176*I)/9)*Pi*G[1, x] - 4*Pi^2*G[1, x] + 
     ((5*I)/3)*Pi^3*G[1, x] + ((44*I)/3)*Pi*G[0, 0, x] + 
     (4*Pi^2*G[0, 0, x])/3 + ((44*I)/3)*Pi*G[0, 1, x] + 
     (8*Pi^2*G[0, 1, x])/3 - ((44*I)/3)*Pi*G[1, 0, x] + 
     (20*Pi^2*G[1, 0, x])/3 - ((44*I)/3)*Pi*G[1, 1, x] - 
     (32*Pi^2*G[1, 1, x])/3 + (44*G[0, 0, 0, x])/3 + (44*G[0, 1, 1, x])/3 + 
     (12*I)*Pi*G[0, 1, 1, x] - (44*G[1, 0, 0, x])/3 - (44*G[1, 1, 1, x])/3 - 
     (12*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
     (73*Zeta[3])/9 - (10*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3]) + Log[mu2]*(((17*I)/3)*Pi + 2*Pi^2 - 
     (2*I)*Pi*G[0, x] + (17*G[1, x])/3 - ((22*I)/3)*Pi*G[1, x] - 
     4*Pi^2*G[1, x] - 2*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + 
     (4*I)*Pi*G[1, 0, x] + (2*G[1, 1, x])/3 - (20*I)*Pi*G[1, 1, x] + 
     4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 36*G[1, 1, 1, x] + 
     (((17*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
       (2*I)*Pi*G[1, 0, x] + (17*G[1, 1, x])/3 + (10*I)*Pi*G[1, 1, x] - 
       2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       18*G[1, 1, 1, x])*RATIO[x^(-1)] + 
     RATIO[x]*(-1574/27 - ((295*I)/9)*Pi + (109*Pi^2)/18 + (I/3)*Pi^3 - 
       (320*G[0, x])/9 - (20*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 + 
       (176*G[1, x])/9 + (8*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/3 - 
       (8*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
       (24*I)*Pi*G[1, 1, x] + 2*Zeta[3])) + 
   Nf^2*((-100/81 - ((40*I)/27)*Pi + (4*Pi^2)/9)*RATIO[x] + 
     (-40/27 - ((8*I)/9)*Pi)*Log[mu2]*RATIO[x] - (4*Log[mu2]^2*RATIO[x])/9 + 
     e*((-1120/243 - ((424*I)/81)*Pi + (190*Pi^2)/81 + ((14*I)/27)*Pi^3)*
        RATIO[x] + (-424/81 - ((40*I)/9)*Pi + (38*Pi^2)/27)*Log[mu2]*
        RATIO[x] + (-20/9 - ((4*I)/3)*Pi)*Log[mu2]^2*RATIO[x] - 
       (4*Log[mu2]^3*RATIO[x])/9) + 
     e^2*((-536/81 - ((140*I)/27)*Pi + (5*Pi^2)/3)*Log[mu2]^2*RATIO[x] + 
       (-140/81 - ((28*I)/27)*Pi)*Log[mu2]^3*RATIO[x] - 
       (7*Log[mu2]^4*RATIO[x])/27 + Log[mu2]*RATIO[x]*
        (-1184/81 - ((1072*I)/81)*Pi + (50*Pi^2)/9 + ((34*I)/27)*Pi^3 + 
         (56*Zeta[3])/27) + RATIO[x]*(-3232/243 - ((1184*I)/81)*Pi + 
         (1714*Pi^2)/243 + ((170*I)/81)*Pi^3 - (121*Pi^4)/324 + 
         (280*Zeta[3])/81 + ((56*I)/27)*Pi*Zeta[3])) + 
     (100/81 - (40*G[1, x])/27 + (8*G[1, 1, x])/9 + 
       Log[mu2/s]^2*(4/9 - (4*RATIO[(1 - x)^(-1)])/9) + 
       (-100/81 + (40*G[1, x])/27 - (8*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]*(40/27 - (8*G[1, x])/9 + (-40/27 + (8*G[1, x])/9)*
          RATIO[(1 - x)^(-1)]) + e*(1120/243 - (10*Pi^2)/81 - 
         (424*G[1, x])/81 + (2*Pi^2*G[1, x])/27 + (40*G[1, 1, x])/9 - 
         (8*G[1, 1, 1, x])/3 + Log[mu2/s]^3*(4/9 - (4*RATIO[(1 - x)^(-1)])/
            9) + (-1120/243 + (10*Pi^2)/81 + (424*G[1, x])/81 - 
           (2*Pi^2*G[1, x])/27 - (40*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(20/9 - (4*G[1, x])/3 + 
           (-20/9 + (4*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
         Log[mu2/s]*(424/81 - (2*Pi^2)/27 - (40*G[1, x])/9 + 
           (8*G[1, 1, x])/3 + (-424/81 + (2*Pi^2)/27 + (40*G[1, x])/9 - 
             (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)])) + 
       e^2*(3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[1, x])/81 + 
         (10*Pi^2*G[1, x])/27 + (1072*G[1, 1, x])/81 - (2*Pi^2*G[1, 1, x])/
          9 - (280*G[1, 1, 1, x])/27 + (56*G[1, 1, 1, 1, x])/9 + 
         Log[mu2/s]^4*(7/27 - (7*RATIO[(1 - x)^(-1)])/27) + 
         Log[mu2/s]^3*(140/81 - (28*G[1, x])/27 + (-140/81 + (28*G[1, x])/27)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(536/81 - Pi^2/9 - 
           (140*G[1, x])/27 + (28*G[1, 1, x])/9 + 
           (-536/81 + Pi^2/9 + (140*G[1, x])/27 - (28*G[1, 1, x])/9)*
            RATIO[(1 - x)^(-1)]) - (280*Zeta[3])/81 + (56*G[1, x]*Zeta[3])/
          27 + RATIO[(1 - x)^(-1)]*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + 
           (1184*G[1, x])/81 - (10*Pi^2*G[1, x])/27 - (1072*G[1, 1, x])/81 + 
           (2*Pi^2*G[1, 1, x])/9 + (280*G[1, 1, 1, x])/27 - 
           (56*G[1, 1, 1, 1, x])/9 + (280*Zeta[3])/81 - (56*G[1, x]*Zeta[3])/
            27) + Log[mu2/s]*(1184/81 - (10*Pi^2)/27 - (1072*G[1, x])/81 + 
           (2*Pi^2*G[1, x])/9 + (280*G[1, 1, x])/27 - (56*G[1, 1, 1, x])/9 - 
           (56*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
             (1072*G[1, x])/81 - (2*Pi^2*G[1, x])/9 - (280*G[1, 1, x])/27 + 
             (56*G[1, 1, 1, x])/9 + (56*Zeta[3])/27))))/Nc) + 
   e*(((1622*I)/27)*Pi - (1015*Pi^2)/54 - ((17*I)/36)*Pi^3 - (94*Pi^4)/45 - 
     (128*G[0, x])/9 + ((841*I)/9)*Pi*G[0, x] - (325*Pi^2*G[0, x])/36 - 
     ((23*I)/6)*Pi^3*G[0, x] + (2006*G[1, x])/27 - ((3491*I)/54)*Pi*G[1, x] + 
     (469*Pi^2*G[1, x])/108 + ((151*I)/9)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/3 + 
     (1114*G[0, 0, x])/9 - ((61*I)/2)*Pi*G[0, 0, x] - 
     (41*Pi^2*G[0, 0, x])/3 - 26*G[0, 1, x] + ((665*I)/18)*Pi*G[0, 1, x] - 
     (29*Pi^2*G[0, 1, x])/18 - (14*I)*Pi^3*G[0, 1, x] - 26*G[1, 0, x] - 
     ((103*I)/2)*Pi*G[1, 0, x] + (163*Pi^2*G[1, 0, x])/6 + 
     ((11*I)/3)*Pi^3*G[1, 0, x] - (2161*G[1, 1, x])/27 + 
     ((847*I)/18)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/18 + 
     (6*I)*Pi^3*G[1, 1, x] - (529*G[0, 0, 0, x])/6 - (4*I)*Pi*G[0, 0, 0, x] + 
     11*G[0, 0, 1, x] - (40*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] + 
     11*G[0, 1, 0, x] + (76*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 + 
     (683*G[0, 1, 1, x])/18 + (36*I)*Pi*G[0, 1, 1, x] + 
     (64*Pi^2*G[0, 1, 1, x])/3 - (73*G[1, 0, 0, x])/2 + 
     (52*I)*Pi*G[1, 0, 0, x] + (34*Pi^2*G[1, 0, 0, x])/3 - 3*G[1, 0, 1, x] - 
     (18*I)*Pi*G[1, 0, 1, x] + 19*Pi^2*G[1, 0, 1, x] - 3*G[1, 1, 0, x] - 
     (108*I)*Pi*G[1, 1, 0, x] - 27*Pi^2*G[1, 1, 0, x] + 
     (479*G[1, 1, 1, x])/6 - (68*I)*Pi*G[1, 1, 1, x] - 
     27*Pi^2*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
     (8*I)*Pi*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
     (4*I)*Pi*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 
     (4*I)*Pi*G[0, 0, 1, 1, x] + 70*G[0, 1, 0, 0, x] - 
     (24*I)*Pi*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
     (44*I)*Pi*G[0, 1, 1, 0, x] + (130*G[0, 1, 1, 1, x])/3 - 
     (4*I)*Pi*G[0, 1, 1, 1, x] + 86*G[1, 0, 0, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
     (36*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
     (88*I)*Pi*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 
     (52*I)*Pi*G[1, 0, 1, 1, x] - 118*G[1, 1, 0, 0, x] - 
     (36*I)*Pi*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] - 
     (40*I)*Pi*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] + 
     (64*I)*Pi*G[1, 1, 1, 0, x] - (286*G[1, 1, 1, 1, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
     4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
     24*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
     48*G[0, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 0, 1, x] - 
     16*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
     12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
     32*G[1, 0, 0, 1, 1, x] - 76*G[1, 0, 1, 0, 0, x] - 
     4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 36*G[1, 0, 1, 1, 1, x] - 
     84*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
     40*G[1, 1, 0, 1, 1, x] + 76*G[1, 1, 1, 0, 0, x] - 
     4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] - 
     108*G[1, 1, 1, 1, 1, x] + (37/36 + ((5*I)/3)*Pi + (10*G[0, x])/3 - 
       5*G[1, x])*Log[mu2]^4*RATIO[x] + (2*Log[mu2]^5*RATIO[x])/3 + 
     Log[mu2]^3*((-4*I)*Pi - 4*G[1, x] + (8*I)*Pi*G[1, x] + 8*G[1, 1, x] + 
       ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
       (-67/18 - ((17*I)/9)*Pi - (14*Pi^2)/9 - 10*G[0, x] + 
         ((16*I)/3)*Pi*G[0, x] + 4*G[1, x] - (12*I)*Pi*G[1, x] - 
         4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 12*G[1, 1, x])*
        RATIO[x]) + Log[mu2]^2*((5*I)*Pi + (9*Pi^2)/2 + G[0, x] - 
       (5*I)*Pi*G[0, x] + 4*G[1, x] - (8*I)*Pi*G[1, x] - 9*Pi^2*G[1, x] - 
       2*G[0, 0, x] - 3*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] + 
       (6*I)*Pi*G[1, 0, x] + 7*G[1, 1, x] - (36*I)*Pi*G[1, 1, x] + 
       12*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
       66*G[1, 1, 1, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + ((7*I)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 - 
         (6*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + 7*G[1, 1, x] + 
         (18*I)*Pi*G[1, 1, x] - 6*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 
         3*G[1, 1, 0, x] + 33*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-3497/54 - ((211*I)/6)*Pi + (275*Pi^2)/36 - I*Pi^3 - 
         (346*G[0, x])/9 - (30*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (130*G[1, x])/9 + (12*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 - 
         (16*I)*Pi*G[0, 0, x] - (18*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
         (42*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 6*G[0, 1, 1, x] + 
         4*G[1, 0, 0, x] + 6*G[1, 1, 1, x] - (10*Zeta[3])/3)) - 
     (313*Zeta[3])/6 - (16*I)*Pi*Zeta[3] + 44*G[0, x]*Zeta[3] + 
     (94*G[1, x]*Zeta[3])/3 - (8*I)*Pi*G[1, x]*Zeta[3] + 
     20*G[0, 1, x]*Zeta[3] - 40*G[1, 0, x]*Zeta[3] + 88*G[1, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((22*I)/3)*Pi^3 - (38*Pi^4)/45 - 
       ((2051*I)/18)*Pi*G[0, x] + (232*Pi^2*G[0, x])/9 - 
       ((2*I)/3)*Pi^3*G[1, x] - (2051*G[0, 0, x])/18 + (42*I)*Pi*G[0, 0, x] + 
       2*Pi^2*G[0, 0, x] - (10*Pi^2*G[0, 1, x])/3 - (44*I)*Pi*G[1, 0, x] + 
       2*Pi^2*G[1, 0, x] + (272*G[0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] + 26*G[0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 0, x] - 44*Zeta[3] + (8*I)*Pi*Zeta[3] - 
       12*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((2557*I)/54)*Pi*G[1, x] - (445*Pi^2*G[1, x])/54 - 
       ((50*I)/9)*Pi^3*G[1, x] - (44*Pi^4*G[1, x])/15 - 
       ((397*I)/18)*Pi*G[0, 1, x] + (38*Pi^2*G[0, 1, x])/9 + 
       (9*I)*Pi^3*G[0, 1, x] + ((7*I)/2)*Pi*G[1, 0, x] + 
       (10*Pi^2*G[1, 0, x])/3 - ((23*I)/6)*Pi^3*G[1, 0, x] + 
       (2557*G[1, 1, x])/54 - ((449*I)/18)*Pi*G[1, 1, x] - 
       (37*Pi^2*G[1, 1, x])/18 + (3*I)*Pi^3*G[1, 1, x] - 
       (3*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - (5*I)*Pi*G[0, 1, 0, x] + 
       (5*Pi^2*G[0, 1, 0, x])/3 - (397*G[0, 1, 1, x])/18 + 
       (3*I)*Pi*G[0, 1, 1, x] - (32*Pi^2*G[0, 1, 1, x])/3 - 
       (7*I)*Pi*G[1, 0, 0, x] - (35*Pi^2*G[1, 0, 0, x])/3 + 
       (7*G[1, 0, 1, x])/2 + (18*I)*Pi*G[1, 0, 1, x] - 
       (19*Pi^2*G[1, 0, 1, x])/2 + (7*G[1, 1, 0, x])/2 + 
       (22*I)*Pi*G[1, 1, 0, x] + (55*Pi^2*G[1, 1, 0, x])/2 - 
       (337*G[1, 1, 1, x])/6 + (11*I)*Pi*G[1, 1, 1, x] + 
       (27*Pi^2*G[1, 1, 1, x])/2 + (4*I)*Pi*G[0, 0, 0, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
       5*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] - 
       (34*I)*Pi*G[0, 1, 1, 0, x] + (34*G[0, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] - 
       7*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 
       (80*I)*Pi*G[1, 0, 1, 0, x] + 26*G[1, 0, 1, 1, x] + 
       (26*I)*Pi*G[1, 0, 1, 1, x] + 27*G[1, 1, 0, 0, x] + 
       (42*I)*Pi*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
       (68*I)*Pi*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
       10*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
       6*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
       74*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] + 
       90*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] - 
       74*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] - 
       (122*G[1, x]*Zeta[3])/3 - (8*I)*Pi*G[1, x]*Zeta[3] - 
       22*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
       80*G[1, 1, x]*Zeta[3]) + Log[mu2]*(((667*I)/18)*Pi - (193*Pi^2)/18 + 
       ((32*I)/3)*Pi^3 - (13*G[0, x])/3 + ((110*I)/3)*Pi*G[0, x] + 
       (31*Pi^2*G[0, x])/3 + (745*G[1, x])/18 - ((304*I)/9)*Pi*G[1, x] + 
       (43*Pi^2*G[1, x])/9 - ((40*I)/3)*Pi^3*G[1, x] + (140*G[0, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - ((22*I)/3)*Pi*G[0, 1, x] - 
       14*Pi^2*G[0, 1, x] - 12*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] - 
       (38*Pi^2*G[1, 0, x])/3 - (268*G[1, 1, x])/9 + 
       ((94*I)/3)*Pi*G[1, 1, x] + 38*Pi^2*G[1, 1, x] + 6*G[0, 0, 0, x] + 
       6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, x] - 
       (22*G[0, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, x] - 42*G[1, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 1, x] + 
       (44*I)*Pi*G[1, 1, 0, x] + (52*G[1, 1, 1, x])/3 + 
       (28*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
       60*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 0, x] + 168*G[1, 1, 1, 1, x] + 
       (((-146*I)/3)*Pi*G[0, x] - (146*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 44*Zeta[3] + 40*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((499*I)/18)*Pi*G[1, x] - (133*Pi^2*G[1, x])/18 + 
         ((32*I)/3)*Pi^3*G[1, x] - ((10*I)/3)*Pi*G[0, 1, x] + 
         7*Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + (31*Pi^2*G[1, 0, x])/3 + 
         (499*G[1, 1, x])/18 - ((8*I)/3)*Pi*G[1, 1, x] - 19*Pi^2*G[1, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, x] - (10*G[0, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, x] - G[1, 1, 0, x] - (46*I)*Pi*G[1, 1, 0, x] - 
         (47*G[1, 1, 1, x])/3 - (14*I)*Pi*G[1, 1, 1, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 
         44*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         84*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-43331/162 - ((4361*I)/27)*Pi + (4859*Pi^2)/108 + 
         ((275*I)/18)*Pi^3 - (163*Pi^4)/90 - (1936*G[0, x])/27 - 
         ((692*I)/9)*Pi*G[0, x] + (95*Pi^2*G[0, x])/3 + (2*I)*Pi^3*G[0, x] + 
         (1072*G[1, x])/27 + ((260*I)/9)*Pi*G[1, x] - (38*Pi^2*G[1, x])/3 + 
         ((22*I)/3)*Pi^3*G[1, x] + ((140*I)/3)*Pi*G[0, 0, x] + 
         (22*Pi^2*G[0, 0, x])/3 + ((122*I)/3)*Pi*G[0, 1, x] + 
         14*Pi^2*G[0, 1, x] - ((140*I)/3)*Pi*G[1, 0, x] + 
         18*Pi^2*G[1, 0, x] - ((122*I)/3)*Pi*G[1, 1, x] - 
         (118*Pi^2*G[1, 1, x])/3 + (140*G[0, 0, 0, x])/3 + 
         (12*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] + (122*G[0, 1, 1, x])/3 + 
         (48*I)*Pi*G[0, 1, 1, x] - (140*G[1, 0, 0, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (122*G[1, 1, 1, x])/3 - 
         (56*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         4*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         72*G[1, 1, 1, 1, x] + (46*Zeta[3])/9 - ((88*I)/3)*Pi*Zeta[3] - 
         (44*G[0, x]*Zeta[3])/3 + 16*G[1, x]*Zeta[3])) + 
     RATIO[x]*(-792047/1944 - ((43331*I)/162)*Pi + (6341*Pi^2)/81 + 
       ((3071*I)/108)*Pi^3 - (14057*Pi^4)/2160 - ((127*I)/60)*Pi^5 - 
       (4856*G[0, x])/81 - ((1936*I)/27)*Pi*G[0, x] + 
       (1136*Pi^2*G[0, x])/27 + ((341*I)/36)*Pi^3*G[0, x] - 
       (77*Pi^4*G[0, x])/45 + (4856*G[1, x])/81 + ((1072*I)/27)*Pi*G[1, x] - 
       (452*Pi^2*G[1, x])/27 - ((89*I)/36)*Pi^3*G[1, x] - 
       (421*Pi^4*G[1, x])/180 - 10*G[0, 0, x] + ((196*I)/3)*Pi*G[0, 0, x] - 
       (251*Pi^2*G[0, 0, x])/12 + ((10*I)/3)*Pi^3*G[0, 0, x] + 
       10*G[0, 1, x] + ((148*I)/3)*Pi*G[0, 1, x] - (143*Pi^2*G[0, 1, x])/12 + 
       (9*I)*Pi^3*G[0, 1, x] + 10*G[1, 0, x] - ((196*I)/3)*Pi*G[1, 0, x] + 
       (251*Pi^2*G[1, 0, x])/12 + (6*I)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - 
       ((148*I)/3)*Pi*G[1, 1, x] + (143*Pi^2*G[1, 1, x])/12 - 
       ((55*I)/3)*Pi^3*G[1, 1, x] + (208*G[0, 0, 0, x])/3 - 
       ((223*I)/6)*Pi*G[0, 0, 0, x] - (22*Pi^2*G[0, 0, 0, x])/3 - 
       4*G[0, 0, 1, x] + ((115*I)/6)*Pi*G[0, 0, 1, x] + 
       (22*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] + 
       ((79*I)/6)*Pi*G[0, 1, 0, x] - (2*Pi^2*G[0, 1, 0, x])/3 + 
       (160*G[0, 1, 1, x])/3 - ((331*I)/6)*Pi*G[0, 1, 1, x] - 
       (65*Pi^2*G[0, 1, 1, x])/3 - (208*G[1, 0, 0, x])/3 + 
       ((223*I)/6)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 + 
       4*G[1, 0, 1, x] - ((115*I)/6)*Pi*G[1, 0, 1, x] - 
       18*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - ((79*I)/6)*Pi*
        G[1, 1, 0, x] + (34*Pi^2*G[1, 1, 0, x])/3 - (160*G[1, 1, 1, x])/3 + 
       ((331*I)/6)*Pi*G[1, 1, 1, x] + (97*Pi^2*G[1, 1, 1, x])/3 - 
       (503*G[0, 0, 0, 0, x])/6 + (20*I)*Pi*G[0, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, x] - (36*I)*Pi*G[0, 0, 1, 0, x] + 
       (115*G[0, 0, 1, 1, x])/6 + (79*G[0, 1, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, x] - (575*G[0, 1, 1, 1, x])/6 - 
       (20*I)*Pi*G[0, 1, 1, 1, x] + (503*G[1, 0, 0, 0, x])/6 - 
       (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
       (36*I)*Pi*G[1, 0, 1, 0, x] - (115*G[1, 0, 1, 1, x])/6 + 
       (16*I)*Pi*G[1, 0, 1, 1, x] - (79*G[1, 1, 0, 0, x])/6 - 
       (12*I)*Pi*G[1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 0, x] + (575*G[1, 1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 0, 1, x] + 
       4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
       20*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] - 
       20*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
       20*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
       4*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
       20*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
       20*G[1, 0, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 1, x] - 
       20*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + (394*Zeta[3])/3 + 
       ((682*I)/9)*Pi*Zeta[3] - (481*Pi^2*Zeta[3])/18 + 
       (871*G[0, x]*Zeta[3])/6 + ((208*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (871*G[1, x]*Zeta[3])/6 - (76*I)*Pi*G[1, x]*Zeta[3] - 
       4*G[0, 0, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 
       48*G[1, 1, x]*Zeta[3] + 15*Zeta[5])) + 
   e^2*(((16330*I)/81)*Pi - (22853*Pi^2)/648 - ((203*I)/12)*Pi^3 + 
     (1219*Pi^4)/240 + ((451*I)/720)*Pi^5 - (1924*G[0, x])/27 + 
     ((9842*I)/27)*Pi*G[0, x] - (7181*Pi^2*G[0, x])/108 - 
     ((707*I)/36)*Pi^3*G[0, x] + (463*Pi^4*G[0, x])/180 + 
     (22102*G[1, x])/81 - ((18575*I)/81)*Pi*G[1, x] + 
     (1519*Pi^2*G[1, x])/648 + ((869*I)/27)*Pi^3*G[1, x] - 
     (4711*Pi^4*G[1, x])/432 - ((161*I)/120)*Pi^5*G[1, x] + 
     (57389*G[0, 0, x])/108 - ((6505*I)/36)*Pi*G[0, 0, x] + 
     (91*Pi^2*G[0, 0, x])/36 + ((20*I)/3)*Pi^3*G[0, 0, x] - 
     (519*G[0, 1, x])/4 + ((22205*I)/108)*Pi*G[0, 1, x] - 
     (6659*Pi^2*G[0, 1, x])/108 - ((290*I)/9)*Pi^3*G[0, 1, x] + 
     (11*Pi^4*G[0, 1, x])/2 - (519*G[1, 0, x])/4 - 
     ((4619*I)/36)*Pi*G[1, 0, x] + (763*Pi^2*G[1, 0, x])/18 - 
     ((23*I)/3)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/2 - 
     (85913*G[1, 1, x])/324 + ((15865*I)/108)*Pi*G[1, 1, x] + 
     (1489*Pi^2*G[1, 1, x])/108 + ((557*I)/9)*Pi^3*G[1, 1, x] + 
     (839*Pi^4*G[1, 1, x])/120 - (2959*G[0, 0, 0, x])/6 + 
     ((117*I)/2)*Pi*G[0, 0, 0, x] + (197*Pi^2*G[0, 0, 0, x])/6 + 
     (189*G[0, 0, 1, x])/4 + ((1673*I)/18)*Pi*G[0, 0, 1, x] + 
     (517*Pi^2*G[0, 0, 1, x])/18 - (13*I)*Pi^3*G[0, 0, 1, x] + 
     (189*G[0, 1, 0, x])/4 + ((381*I)/2)*Pi*G[0, 1, 0, x] - 
     (515*Pi^2*G[0, 1, 0, x])/6 + ((43*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (11791*G[0, 1, 1, x])/54 - ((305*I)/18)*Pi*G[0, 1, 1, x] - 
     (92*Pi^2*G[0, 1, 1, x])/9 + ((19*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (599*G[1, 0, 0, x])/9 + (125*I)*Pi*G[1, 0, 0, x] - 
     (379*Pi^2*G[1, 0, 0, x])/6 - (12*I)*Pi^3*G[1, 0, 0, x] - 
     (7*G[1, 0, 1, x])/4 - ((1723*I)/9)*Pi*G[1, 0, 1, x] + 
     (778*Pi^2*G[1, 0, 1, x])/9 + ((187*I)/3)*Pi^3*G[1, 0, 1, x] - 
     (7*G[1, 1, 0, x])/4 - (276*I)*Pi*G[1, 1, 0, x] + 
     (416*Pi^2*G[1, 1, 0, x])/3 - ((31*I)/3)*Pi^3*G[1, 1, 0, x] + 
     (2633*G[1, 1, 1, x])/9 - ((1409*I)/9)*Pi*G[1, 1, 1, x] + 
     (47*Pi^2*G[1, 1, 1, x])/18 - (54*I)*Pi^3*G[1, 1, 1, x] + 
     (1615*G[0, 0, 0, 0, x])/6 + (2*I)*Pi*G[0, 0, 0, 0, x] - 
     32*G[0, 0, 0, 1, x] - (138*I)*Pi*G[0, 0, 0, 1, x] - 
     32*G[0, 0, 1, 0, x] - (182*I)*Pi*G[0, 0, 1, 0, x] + 
     (2*Pi^2*G[0, 0, 1, 0, x])/3 + (1763*G[0, 0, 1, 1, x])/18 + 
     (134*I)*Pi*G[0, 0, 1, 1, x] + (59*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (327*G[0, 1, 0, 0, x])/2 - (144*I)*Pi*G[0, 1, 0, 0, x] + 
     (16*Pi^2*G[0, 1, 0, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, 1, x] - 
     7*Pi^2*G[0, 1, 0, 1, x] + (208*I)*Pi*G[0, 1, 1, 0, x] - 
     75*Pi^2*G[0, 1, 1, 0, x] - (565*G[0, 1, 1, 1, x])/6 - 
     (96*I)*Pi*G[0, 1, 1, 1, x] - (149*Pi^2*G[0, 1, 1, 1, x])/3 + 
     (454*G[1, 0, 0, 0, x])/3 - (100*I)*Pi*G[1, 0, 0, 0, x] - 
     22*Pi^2*G[1, 0, 0, 0, x] + 33*G[1, 0, 0, 1, x] - 
     (88*I)*Pi*G[1, 0, 0, 1, x] + (26*Pi^2*G[1, 0, 0, 1, x])/3 + 
     33*G[1, 0, 1, 0, x] + (248*I)*Pi*G[1, 0, 1, 0, x] + 
     (290*Pi^2*G[1, 0, 1, 0, x])/3 - (2029*G[1, 0, 1, 1, x])/9 - 
     (86*I)*Pi*G[1, 0, 1, 1, x] - 18*Pi^2*G[1, 0, 1, 1, x] - 
     316*G[1, 1, 0, 0, x] + (210*I)*Pi*G[1, 1, 0, 0, x] + 
     (164*Pi^2*G[1, 1, 0, 0, x])/3 + 39*G[1, 1, 0, 1, x] + 
     (76*I)*Pi*G[1, 1, 0, 1, x] - 30*Pi^2*G[1, 1, 0, 1, x] + 
     39*G[1, 1, 1, 0, x] - (258*I)*Pi*G[1, 1, 1, 0, x] - 
     90*Pi^2*G[1, 1, 1, 0, x] - (2783*G[1, 1, 1, 1, x])/9 + 
     (232*I)*Pi*G[1, 1, 1, 1, x] + 17*Pi^2*G[1, 1, 1, 1, x] + 
     6*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] - 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] + 
     (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 142*G[0, 0, 0, 1, 1, x] + 
     (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 188*G[0, 0, 1, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 22*G[0, 0, 1, 0, 1, x] + 
     (12*I)*Pi*G[0, 0, 1, 0, 1, x] + 22*G[0, 0, 1, 1, 0, x] + 
     (44*I)*Pi*G[0, 0, 1, 1, 0, x] + (598*G[0, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, 1, x] - 272*G[0, 1, 0, 0, 0, x] + 
     (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 1, x] + 
     (40*I)*Pi*G[0, 1, 0, 0, 1, x] - 10*G[0, 1, 0, 1, 0, x] - 
     (148*I)*Pi*G[0, 1, 0, 1, 0, x] + 64*G[0, 1, 0, 1, 1, x] - 
     (48*I)*Pi*G[0, 1, 0, 1, 1, x] + 216*G[0, 1, 1, 0, 0, x] - 
     (64*I)*Pi*G[0, 1, 1, 0, 0, x] - 10*G[0, 1, 1, 0, 1, x] - 
     (68*I)*Pi*G[0, 1, 1, 0, 1, x] - 10*G[0, 1, 1, 1, 0, x] + 
     (100*I)*Pi*G[0, 1, 1, 1, 0, x] - (514*G[0, 1, 1, 1, 1, x])/3 + 
     (76*I)*Pi*G[0, 1, 1, 1, 1, x] - 252*G[1, 0, 0, 0, 0, x] - 
     (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 22*G[1, 0, 0, 0, 1, x] + 
     (128*I)*Pi*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] + 
     (224*I)*Pi*G[1, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 1, x] - 
     (136*I)*Pi*G[1, 0, 0, 1, 1, x] + 276*G[1, 0, 1, 0, 0, x] + 
     (196*I)*Pi*G[1, 0, 1, 0, 0, x] - 46*G[1, 0, 1, 0, 1, x] - 
     (64*I)*Pi*G[1, 0, 1, 0, 1, x] - 46*G[1, 0, 1, 1, 0, x] - 
     (280*I)*Pi*G[1, 0, 1, 1, 0, x] + (38*G[1, 0, 1, 1, 1, x])/3 + 
     (124*I)*Pi*G[1, 0, 1, 1, 1, x] + 480*G[1, 1, 0, 0, 0, x] + 
     (52*I)*Pi*G[1, 1, 0, 0, 0, x] - 38*G[1, 1, 0, 0, 1, x] - 
     (244*I)*Pi*G[1, 1, 0, 0, 1, x] - 38*G[1, 1, 0, 1, 0, x] - 
     (104*I)*Pi*G[1, 1, 0, 1, 0, x] + 100*G[1, 1, 0, 1, 1, x] + 
     (268*I)*Pi*G[1, 1, 0, 1, 1, x] - 236*G[1, 1, 1, 0, 0, x] - 
     (132*I)*Pi*G[1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 0, 1, x] + 
     (212*I)*Pi*G[1, 1, 1, 0, 1, x] - 36*G[1, 1, 1, 1, 0, x] + 
     (136*I)*Pi*G[1, 1, 1, 1, 0, x] + (1262*G[1, 1, 1, 1, 1, x])/3 - 
     (288*I)*Pi*G[1, 1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 1, 1, x] + 
     4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] + 
     8*G[0, 0, 0, 1, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
     24*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] + 
     48*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 0, 1, x] - 
     16*G[0, 0, 1, 1, 1, 0, x] + 60*G[0, 0, 1, 1, 1, 1, x] + 
     64*G[0, 1, 0, 0, 0, 1, x] + 64*G[0, 1, 0, 0, 1, 0, x] + 
     24*G[0, 1, 0, 0, 1, 1, x] - 144*G[0, 1, 0, 1, 0, 0, x] + 
     44*G[0, 1, 0, 1, 0, 1, x] + 44*G[0, 1, 0, 1, 1, 0, x] - 
     108*G[0, 1, 0, 1, 1, 1, x] - 224*G[0, 1, 1, 0, 0, 0, x] + 
     64*G[0, 1, 1, 0, 0, 1, x] + 64*G[0, 1, 1, 0, 1, 0, x] - 
     92*G[0, 1, 1, 0, 1, 1, x] + 96*G[0, 1, 1, 1, 0, 0, x] + 
     44*G[0, 1, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 1, 0, x] - 
     220*G[0, 1, 1, 1, 1, 1, x] - 44*G[1, 0, 0, 0, 0, 1, x] - 
     44*G[1, 0, 0, 0, 1, 0, x] + 148*G[1, 0, 0, 0, 1, 1, x] + 
     236*G[1, 0, 0, 1, 0, 0, x] - 36*G[1, 0, 0, 1, 0, 1, x] - 
     36*G[1, 0, 0, 1, 1, 0, x] - 144*G[1, 0, 0, 1, 1, 1, x] + 
     332*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] - 68*G[1, 0, 1, 0, 1, 1, x] - 
     300*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 1, x] + 
     32*G[1, 0, 1, 1, 1, 0, x] + 92*G[1, 0, 1, 1, 1, 1, x] + 
     244*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
     24*G[1, 1, 0, 0, 1, 0, x] - 236*G[1, 1, 0, 0, 1, 1, x] - 
     140*G[1, 1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 1, 0, 1, x] + 
     20*G[1, 1, 0, 1, 1, 0, x] + 292*G[1, 1, 0, 1, 1, 1, x] - 
     308*G[1, 1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, 1, x] + 
     24*G[1, 1, 1, 0, 1, 0, x] + 184*G[1, 1, 1, 0, 1, 1, x] + 
     108*G[1, 1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 1, x] + 
     24*G[1, 1, 1, 1, 1, 0, x] + 84*G[1, 1, 1, 1, 1, 1, x] + 
     (49/90 + ((5*I)/6)*Pi + (5*G[0, x])/3 - (5*G[1, x])/2)*Log[mu2]^5*
      RATIO[x] + (5*Log[mu2]^6*RATIO[x])/18 + 
     Log[mu2]^4*(((-11*I)/4)*Pi - (11*G[1, x])/4 + ((11*I)/2)*Pi*G[1, x] + 
       (11*G[1, 1, x])/2 + (((-11*I)/4)*Pi*G[1, x] - (11*G[1, 1, x])/4)*
        RATIO[x^(-1)] + (-61/72 - ((7*I)/9)*Pi - (10*Pi^2)/9 - 
         (35*G[0, x])/6 + ((11*I)/3)*Pi*G[0, x] + (7*G[1, x])/3 - 
         ((47*I)/6)*Pi*G[1, x] - (7*G[0, 0, x])/3 - (7*G[0, 1, x])/3 - 
         (7*G[1, 0, x])/3 + 7*G[1, 1, x])*RATIO[x]) + 
     Log[mu2]^3*(((35*I)/18)*Pi + (13*Pi^2)/3 + (4*G[0, x])/3 - 
       (5*I)*Pi*G[0, x] + (11*G[1, x])/18 - ((41*I)/9)*Pi*G[1, x] - 
       (26*Pi^2*G[1, x])/3 - (8*G[0, 0, x])/3 - (7*G[0, 1, x])/3 + 
       ((38*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 + 
       ((14*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/9 - 
       ((94*I)/3)*Pi*G[1, 1, x] + (38*G[0, 1, 1, x])/3 + 
       (14*G[1, 0, 1, x])/3 + (14*G[1, 1, 0, x])/3 - 58*G[1, 1, 1, x] + 
       (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (((83*I)/18)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 - 
         ((19*I)/3)*Pi*G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] + 
         (83*G[1, 1, x])/18 + ((47*I)/3)*Pi*G[1, 1, x] - 
         (19*G[0, 1, 1, x])/3 - (7*G[1, 0, 1, x])/3 - (7*G[1, 1, 0, x])/3 + 
         29*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-2213/54 - ((397*I)/18)*Pi + (31*Pi^2)/6 - ((3*I)/2)*Pi^3 - 
         (718*G[0, x])/27 - ((70*I)/3)*Pi*G[0, x] - 3*Pi^2*G[0, x] + 
         (214*G[1, x])/27 + ((28*I)/3)*Pi*G[1, x] + (215*Pi^2*G[1, x])/18 - 
         ((44*I)/3)*Pi*G[0, 0, x] - ((52*I)/3)*Pi*G[0, 1, x] - 
         (4*I)*Pi*G[1, 0, x] + (36*I)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 - 
         8*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 + 8*G[1, 1, 1, x] - 
         (52*Zeta[3])/9)) - (2771*Zeta[3])/12 - ((1771*I)/18)*Pi*Zeta[3] + 
     102*Pi^2*Zeta[3] + (535*G[0, x]*Zeta[3])/6 - (80*I)*Pi*G[0, x]*Zeta[3] + 
     (265*G[1, x]*Zeta[3])/3 + ((2044*I)/9)*Pi*G[1, x]*Zeta[3] - 
     52*Pi^2*G[1, x]*Zeta[3] - (428*G[0, 0, x]*Zeta[3])/3 + 
     382*G[0, 1, x]*Zeta[3] - ((364*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (326*G[1, 0, x]*Zeta[3])/3 + ((116*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (4262*G[1, 1, x]*Zeta[3])/9 + ((968*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     20*G[0, 0, 1, x]*Zeta[3] - 40*G[0, 1, 0, x]*Zeta[3] + 
     (500*G[0, 1, 1, x]*Zeta[3])/3 + 128*G[1, 0, 0, x]*Zeta[3] - 
     (1312*G[1, 0, 1, x]*Zeta[3])/3 - (100*G[1, 1, 0, x]*Zeta[3])/3 + 
     304*G[1, 1, 1, x]*Zeta[3] + Log[mu2]^2*(((1157*I)/36)*Pi - (80*Pi^2)/9 + 
       ((49*I)/4)*Pi^3 - (9*G[0, x])/2 + (35*I)*Pi*G[0, x] + 
       (71*Pi^2*G[0, x])/6 + (1319*G[1, x])/36 - ((253*I)/9)*Pi*G[1, x] + 
       (139*Pi^2*G[1, x])/36 - ((95*I)/6)*Pi^3*G[1, x] + 45*G[0, 0, x] + 
       (12*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 
       20*Pi^2*G[0, 1, x] - 14*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] - 
       (41*Pi^2*G[1, 0, x])/3 - (287*G[1, 1, x])/18 + (30*I)*Pi*G[1, 1, x] + 
       (97*Pi^2*G[1, 1, x])/2 + 13*G[0, 0, 0, x] + 7*G[0, 0, 1, x] + 
       (10*I)*Pi*G[0, 0, 1, x] + 7*G[0, 1, 0, x] + (14*I)*Pi*G[0, 1, 0, x] - 
       8*G[0, 1, 1, x] - (42*I)*Pi*G[0, 1, 1, x] - 43*G[1, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] + 
       2*G[1, 1, 0, x] + (42*I)*Pi*G[1, 1, 0, x] + (5*G[1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
       14*G[0, 1, 1, 0, x] - 94*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 
       12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 234*G[1, 1, 1, 1, x] - 
       46*Zeta[3] + 40*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        ((-I/3)*Pi^3 - (50*I)*Pi*G[0, x] - Pi^2*G[0, x] - 50*G[0, 0, x] - 
         (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - I*Pi*G[1, 0, x] - 
         13*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 
         G[1, 0, 0, x] + 2*Zeta[3]) + RATIO[x^(-1)]*
        (((887*I)/36)*Pi*G[1, x] - (68*Pi^2*G[1, x])/9 + 
         ((143*I)/12)*Pi^3*G[1, x] - ((5*I)/2)*Pi*G[0, 1, x] + 
         10*Pi^2*G[0, 1, x] - ((3*I)/2)*Pi*G[1, 0, x] + (65*Pi^2*G[1, 0, x])/
          6 + (887*G[1, 1, x])/36 - ((3*I)/2)*Pi*G[1, 1, x] - 
         (97*Pi^2*G[1, 1, x])/4 - (5*I)*Pi*G[0, 0, 1, x] - 
         (7*I)*Pi*G[0, 1, 0, x] - (5*G[0, 1, 1, x])/2 + 
         (21*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         (3*G[1, 0, 1, x])/2 + (11*I)*Pi*G[1, 0, 1, x] - 
         (3*G[1, 1, 0, x])/2 - (45*I)*Pi*G[1, 1, 0, x] - 
         (83*G[1, 1, 1, x])/6 - (24*I)*Pi*G[1, 1, 1, x] - 
         5*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 
         47*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
         6*G[1, 1, 1, 0, x] - 117*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-45451/162 - ((3077*I)/18)*Pi + (3383*Pi^2)/72 + 
         ((317*I)/18)*Pi^3 - (59*Pi^4)/40 - (2096*G[0, x])/27 - 
         ((718*I)/9)*Pi*G[0, x] + (75*Pi^2*G[0, x])/2 + (2*I)*Pi^3*G[0, x] + 
         (800*G[1, x])/27 + ((214*I)/9)*Pi*G[1, x] - 15*Pi^2*G[1, x] + 
         ((61*I)/6)*Pi^3*G[1, x] + ((166*I)/3)*Pi*G[0, 0, x] + 
         (35*Pi^2*G[0, 0, x])/3 + ((139*I)/3)*Pi*G[0, 1, x] + 
         (64*Pi^2*G[0, 1, x])/3 - ((166*I)/3)*Pi*G[1, 0, x] + 
         (55*Pi^2*G[1, 0, x])/3 - ((139*I)/3)*Pi*G[1, 1, x] - 
         (154*Pi^2*G[1, 1, x])/3 + (166*G[0, 0, 0, x])/3 + 
         (22*I)*Pi*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 1, x] - 
         (10*I)*Pi*G[0, 1, 0, x] + (139*G[0, 1, 1, x])/3 + 
         (66*I)*Pi*G[0, 1, 1, x] - (166*G[1, 0, 0, x])/3 - 
         (10*I)*Pi*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, x] - (139*G[1, 1, 1, x])/3 - 
         (78*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
         6*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 96*G[0, 1, 1, 1, x] - 
         20*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
         30*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
         6*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] - (53*Zeta[3])/9 - 
         ((116*I)/3)*Pi*Zeta[3] - (118*G[0, x]*Zeta[3])/3 + 
         46*G[1, x]*Zeta[3])) - 126*Zeta[5] + 12*G[1, x]*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((7801*I)/216)*Pi^3 - (4577*Pi^4)/540 - 
       ((71*I)/90)*Pi^5 - ((48497*I)/108)*Pi*G[0, x] + 
       (26095*Pi^2*G[0, x])/216 + ((157*I)/18)*Pi^3*G[0, x] - 
       (131*Pi^4*G[0, x])/90 + ((37*I)/3)*Pi^3*G[1, x] - 
       (133*Pi^4*G[1, x])/90 - (48497*G[0, 0, x])/108 + 
       ((7891*I)/36)*Pi*G[0, 0, x] - (671*Pi^2*G[0, 0, x])/18 + 
       ((10*I)/3)*Pi^3*G[0, 0, x] + ((17*I)/4)*Pi*G[0, 1, x] - 
       ((21*I)/2)*Pi^3*G[0, 1, x] - ((1912*I)/9)*Pi*G[1, 0, x] + 
       (493*Pi^2*G[1, 0, x])/9 + ((17*I)/6)*Pi^3*G[1, 0, x] - 
       I*Pi^3*G[1, 1, x] + (2735*G[0, 0, 0, x])/6 - (97*I)*Pi*G[0, 0, 0, x] - 
       (35*Pi^2*G[0, 0, 0, x])/6 + (17*G[0, 0, 1, x])/4 + 
       (46*I)*Pi*G[0, 0, 1, x] - (57*Pi^2*G[0, 0, 1, x])/2 + 
       (17*G[0, 1, 0, x])/4 + (84*I)*Pi*G[0, 1, 0, x] - 
       (11*Pi^2*G[0, 1, 0, x])/6 - (5*I)*Pi*G[0, 1, 1, x] + 
       (37*Pi^2*G[0, 1, 1, x])/3 - (1912*G[1, 0, 0, x])/9 + 
       (86*I)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/6 - 
       (7*I)*Pi*G[1, 0, 1, x] - (19*Pi^2*G[1, 0, 1, x])/3 - 
       (81*I)*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - (848*G[0, 0, 0, 0, x])/
        3 + (20*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
       (76*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
       (26*I)*Pi*G[0, 0, 1, 0, x] + 53*G[0, 0, 1, 1, x] - 
       (54*I)*Pi*G[0, 0, 1, 1, x] + 92*G[0, 1, 0, 0, x] - 
       (26*I)*Pi*G[0, 1, 0, 0, x] - 5*G[0, 1, 0, 1, x] - 
       (64*I)*Pi*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] + 
       (24*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (578*G[1, 0, 0, 0, x])/3 - 7*G[1, 0, 0, 1, x] + 
       (14*I)*Pi*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
       81*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 70*G[0, 0, 0, 1, 1, x] - 
       26*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - 102*G[0, 0, 1, 1, 1, x] - 
       38*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
       6*G[0, 1, 1, 1, 0, x] - 14*G[1, 0, 0, 0, 0, x] + 
       8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
       12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 1, 0, 0, x] - (7801*Zeta[3])/36 + (36*I)*Pi*Zeta[3] - 
       54*Pi^2*Zeta[3] + (230*G[0, x]*Zeta[3])/3 + ((74*I)/3)*Pi*G[0, x]*
        Zeta[3] - 74*G[1, x]*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] + 
       (56*G[0, 0, x]*Zeta[3])/3 + 72*G[0, 1, x]*Zeta[3] - 
       4*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 42*Zeta[5]) + 
     RATIO[x^(-1)]*(((55345*I)/324)*Pi*G[1, x] - (17195*Pi^2*G[1, x])/648 - 
       ((2885*I)/216)*Pi^3*G[1, x] + (313*Pi^4*G[1, x])/135 - 
       ((13*I)/80)*Pi^5*G[1, x] - ((12463*I)/108)*Pi*G[0, 1, x] + 
       (8345*Pi^2*G[0, 1, x])/216 + ((211*I)/36)*Pi^3*G[0, 1, x] - 
       (271*Pi^4*G[0, 1, x])/60 + (20*I)*Pi*G[1, 0, x] + 
       (179*Pi^2*G[1, 0, x])/8 + ((31*I)/4)*Pi^3*G[1, 0, x] + 
       (67*Pi^4*G[1, 0, x])/60 + (55345*G[1, 1, x])/324 - 
       ((10703*I)/108)*Pi*G[1, 1, x] + (347*Pi^2*G[1, 1, x])/216 - 
       ((721*I)/36)*Pi^3*G[1, 1, x] - (709*Pi^4*G[1, 1, x])/80 - 
       ((455*I)/9)*Pi*G[0, 0, 1, x] + (67*Pi^2*G[0, 0, 1, x])/18 + 
       ((17*I)/2)*Pi^3*G[0, 0, 1, x] - ((73*I)/4)*Pi*G[0, 1, 0, x] - 
       (25*Pi^2*G[0, 1, 0, x])/6 - ((55*I)/6)*Pi^3*G[0, 1, 0, x] - 
       (12463*G[0, 1, 1, x])/108 + ((911*I)/36)*Pi*G[0, 1, 1, x] - 
       (599*Pi^2*G[0, 1, 1, x])/36 + ((17*I)/6)*Pi^3*G[0, 1, 1, x] - 
       (45*I)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/2 + 
       (10*I)*Pi^3*G[1, 0, 0, x] + 20*G[1, 0, 1, x] + 
       ((1927*I)/18)*Pi*G[1, 0, 1, x] - (1673*Pi^2*G[1, 0, 1, x])/36 - 
       ((307*I)/6)*Pi^3*G[1, 0, 1, x] + 20*G[1, 1, 0, x] + 
       ((293*I)/4)*Pi*G[1, 1, 0, x] - (149*Pi^2*G[1, 1, 0, x])/4 + 
       ((31*I)/6)*Pi^3*G[1, 1, 0, x] - (8003*G[1, 1, 1, x])/36 + 
       ((1717*I)/36)*Pi*G[1, 1, 1, x] + (223*Pi^2*G[1, 1, 1, x])/36 + 
       (41*I)*Pi^3*G[1, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, x] - 
       (5*I)*Pi*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (455*G[0, 0, 1, 1, x])/9 + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (59*Pi^2*G[0, 0, 1, 1, x])/6 + (18*I)*Pi*G[0, 1, 0, 0, x] - 
       (26*Pi^2*G[0, 1, 0, 0, x])/3 - (73*G[0, 1, 0, 1, x])/4 + 
       (17*I)*Pi*G[0, 1, 0, 1, x] + (7*Pi^2*G[0, 1, 0, 1, x])/2 - 
       (73*G[0, 1, 1, 0, x])/4 - (3*I)*Pi*G[0, 1, 1, 0, x] + 
       (103*Pi^2*G[0, 1, 1, 0, x])/2 + (527*G[0, 1, 1, 1, x])/6 + 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (149*Pi^2*G[0, 1, 1, 1, x])/6 + 
       (17*I)*Pi*G[1, 0, 0, 0, x] + 27*Pi^2*G[1, 0, 0, 0, x] - 
       45*G[1, 0, 0, 1, x] + (62*I)*Pi*G[1, 0, 0, 1, x] - 
       (13*Pi^2*G[1, 0, 0, 1, x])/3 - 45*G[1, 0, 1, 0, x] - 
       (46*I)*Pi*G[1, 0, 1, 0, x] - (277*Pi^2*G[1, 0, 1, 0, x])/3 + 
       (2665*G[1, 0, 1, 1, x])/18 + 9*Pi^2*G[1, 0, 1, 1, x] + 
       (197*G[1, 1, 0, 0, x])/2 - (43*I)*Pi*G[1, 1, 0, 0, x] - 
       (166*Pi^2*G[1, 1, 0, 0, x])/3 - (117*G[1, 1, 0, 1, x])/4 - 
       (59*I)*Pi*G[1, 1, 0, 1, x] + 15*Pi^2*G[1, 1, 0, 1, x] - 
       (117*G[1, 1, 1, 0, x])/4 + (52*I)*Pi*G[1, 1, 1, 0, x] + 
       83*Pi^2*G[1, 1, 1, 0, x] + (3023*G[1, 1, 1, 1, x])/18 - 
       (61*I)*Pi*G[1, 1, 1, 1, x] - (17*Pi^2*G[1, 1, 1, 1, x])/2 + 
       (6*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       2*G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 5*G[0, 0, 1, 0, 1, x] - 
       (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 5*G[0, 0, 1, 1, 0, x] - 
       (34*I)*Pi*G[0, 0, 1, 1, 0, x] + (28*G[0, 0, 1, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] - (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       18*G[0, 1, 0, 0, 1, x] - (20*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       18*G[0, 1, 0, 1, 0, x] + (110*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       10*G[0, 1, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 0, 0, x] + (56*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 0, 1, x] + (34*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       16*G[0, 1, 1, 1, 0, x] - (86*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (79*G[0, 1, 1, 1, 1, x])/3 - (38*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (22*I)*Pi*G[1, 0, 0, 0, 0, x] + 17*G[1, 0, 0, 0, 1, x] - 
       (64*I)*Pi*G[1, 0, 0, 0, 1, x] + 17*G[1, 0, 0, 1, 0, x] - 
       (208*I)*Pi*G[1, 0, 0, 1, 0, x] + 59*G[1, 0, 0, 1, 1, x] + 
       (68*I)*Pi*G[1, 0, 0, 1, 1, x] - 61*G[1, 0, 1, 0, 0, x] - 
       (170*I)*Pi*G[1, 0, 1, 0, 0, x] + 29*G[1, 0, 1, 0, 1, x] + 
       (32*I)*Pi*G[1, 0, 1, 0, 1, x] + 29*G[1, 0, 1, 1, 0, x] + 
       (260*I)*Pi*G[1, 0, 1, 1, 0, x] - (241*G[1, 0, 1, 1, 1, x])/3 - 
       (62*I)*Pi*G[1, 0, 1, 1, 1, x] - 119*G[1, 1, 0, 0, 0, x] - 
       (74*I)*Pi*G[1, 1, 0, 0, 0, x] + 22*G[1, 1, 0, 0, 1, x] + 
       (122*I)*Pi*G[1, 1, 0, 0, 1, x] + 22*G[1, 1, 0, 1, 0, x] + 
       (136*I)*Pi*G[1, 1, 0, 1, 0, x] - 75*G[1, 1, 0, 1, 1, x] - 
       (134*I)*Pi*G[1, 1, 0, 1, 1, x] + 37*G[1, 1, 1, 0, 0, x] + 
       (138*I)*Pi*G[1, 1, 1, 0, 0, x] + 21*G[1, 1, 1, 0, 1, x] - 
       (106*I)*Pi*G[1, 1, 1, 0, 1, x] + 21*G[1, 1, 1, 1, 0, x] - 
       (152*I)*Pi*G[1, 1, 1, 1, 0, x] - (409*G[1, 1, 1, 1, 1, x])/3 + 
       (144*I)*Pi*G[1, 1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, 1, 0, x] - 12*G[0, 0, 1, 0, 1, 1, x] - 
       36*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 1, 0, x] - 30*G[0, 0, 1, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, 1, x] + 108*G[0, 1, 0, 1, 0, 0, x] - 
       22*G[0, 1, 0, 1, 0, 1, x] - 22*G[0, 1, 0, 1, 1, 0, x] + 
       54*G[0, 1, 0, 1, 1, 1, x] + 160*G[0, 1, 1, 0, 0, 0, x] - 
       32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
       46*G[0, 1, 1, 0, 1, 1, x] - 84*G[0, 1, 1, 1, 0, 0, x] - 
       22*G[0, 1, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 1, 0, x] + 
       110*G[0, 1, 1, 1, 1, 1, x] + 22*G[1, 0, 0, 0, 0, 1, x] + 
       22*G[1, 0, 0, 0, 1, 0, x] - 74*G[1, 0, 0, 0, 1, 1, x] - 
       214*G[1, 0, 0, 1, 0, 0, x] + 18*G[1, 0, 0, 1, 0, 1, x] + 
       18*G[1, 0, 0, 1, 1, 0, x] + 72*G[1, 0, 0, 1, 1, 1, x] - 
       310*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, 1, 0, x] + 34*G[1, 0, 1, 0, 1, 1, x] + 
       270*G[1, 0, 1, 1, 0, 0, x] - 16*G[1, 0, 1, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 1, 0, x] - 46*G[1, 0, 1, 1, 1, 1, x] - 
       266*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
       12*G[1, 1, 0, 0, 1, 0, x] + 118*G[1, 1, 0, 0, 1, 1, x] + 
       154*G[1, 1, 0, 1, 0, 0, x] - 10*G[1, 1, 0, 1, 0, 1, x] - 
       10*G[1, 1, 0, 1, 1, 0, x] - 146*G[1, 1, 0, 1, 1, 1, x] + 
       298*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
       12*G[1, 1, 1, 0, 1, 0, x] - 92*G[1, 1, 1, 0, 1, 1, x] - 
       138*G[1, 1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 1, 0, x] - 42*G[1, 1, 1, 1, 1, 1, x] - 
       (3821*G[1, x]*Zeta[3])/18 - ((1505*I)/9)*Pi*G[1, x]*Zeta[3] + 
       48*Pi^2*G[1, x]*Zeta[3] - (122*G[0, 1, x]*Zeta[3])/3 + 
       ((146*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 
       ((166*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (817*G[1, 1, x]*Zeta[3])/9 - 
       ((520*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 22*G[0, 0, 1, x]*Zeta[3] + 
       32*G[0, 1, 0, x]*Zeta[3] - (358*G[0, 1, 1, x]*Zeta[3])/3 - 
       124*G[1, 0, 0, x]*Zeta[3] + (1016*G[1, 0, 1, x]*Zeta[3])/3 + 
       (230*G[1, 1, 0, x]*Zeta[3])/3 - 236*G[1, 1, 1, x]*Zeta[3] - 
       84*G[1, x]*Zeta[5]) + RATIO[x]*(-16939079/11664 - 
       ((944255*I)/972)*Pi + (560717*Pi^2)/1944 + ((30847*I)/324)*Pi^3 - 
       (103951*Pi^4)/4320 - ((10153*I)/2160)*Pi^5 + (1219*Pi^6)/15120 - 
       (29152*G[0, x])/243 - ((11648*I)/81)*Pi*G[0, x] + 
       (62897*Pi^2*G[0, x])/648 + ((1817*I)/72)*Pi^3*G[0, x] - 
       (21*Pi^4*G[0, x])/16 + ((581*I)/180)*Pi^5*G[0, x] + 
       (29152*G[1, x])/243 + ((6464*I)/81)*Pi*G[1, x] - 
       (17105*Pi^2*G[1, x])/648 - ((185*I)/72)*Pi^3*G[1, x] - 
       (89*Pi^4*G[1, x])/30 - ((677*I)/120)*Pi^5*G[1, x] - 74*G[0, 0, x] + 
       ((1184*I)/9)*Pi*G[0, 0, x] - (2471*Pi^2*G[0, 0, x])/36 - 
       ((617*I)/36)*Pi^3*G[0, 0, x] + (193*Pi^4*G[0, 0, x])/180 + 
       74*G[0, 1, x] + ((896*I)/9)*Pi*G[0, 1, x] - (1019*Pi^2*G[0, 1, x])/
        36 - ((70*I)/9)*Pi^3*G[0, 1, x] + (209*Pi^4*G[0, 1, x])/60 + 
       74*G[1, 0, x] - ((1184*I)/9)*Pi*G[1, 0, x] + (2399*Pi^2*G[1, 0, x])/
        36 + ((295*I)/18)*Pi^3*G[1, 0, x] - (239*Pi^4*G[1, 0, x])/36 - 
       74*G[1, 1, x] - ((896*I)/9)*Pi*G[1, 1, x] + (1091*Pi^2*G[1, 1, x])/
        36 + ((307*I)/36)*Pi^3*G[1, 1, x] + (25*Pi^4*G[1, 1, x])/12 + 
       (6923*G[0, 0, 0, x])/36 - ((1135*I)/12)*Pi*G[0, 0, 0, x] + 
       (1123*Pi^2*G[0, 0, 0, x])/36 - ((35*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (163*G[0, 0, 1, x])/4 + ((1015*I)/12)*Pi*G[0, 0, 1, x] - 
       (197*Pi^2*G[0, 0, 1, x])/12 + ((98*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (163*G[0, 1, 0, x])/4 + ((559*I)/12)*Pi*G[0, 1, 0, x] - 
       (121*Pi^2*G[0, 1, 0, x])/6 - (9*I)*Pi^3*G[0, 1, 0, x] + 
       (4331*G[0, 1, 1, x])/36 - ((1975*I)/12)*Pi*G[0, 1, 1, x] + 
       (485*Pi^2*G[0, 1, 1, x])/18 - ((77*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (5483*G[1, 0, 0, x])/36 + ((1135*I)/12)*Pi*G[1, 0, 0, x] - 
       (274*Pi^2*G[1, 0, 0, x])/9 + ((13*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (3*G[1, 0, 1, x])/4 - ((1015*I)/12)*Pi*G[1, 0, 1, x] + 
       (85*Pi^2*G[1, 0, 1, x])/6 - ((128*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (3*G[1, 1, 0, x])/4 - ((559*I)/12)*Pi*G[1, 1, 0, x] + 
       (233*Pi^2*G[1, 1, 0, x])/12 + ((49*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (2891*G[1, 1, 1, x])/36 + ((1975*I)/12)*Pi*G[1, 1, 1, x] - 
       (889*Pi^2*G[1, 1, 1, x])/36 + ((107*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (501*G[0, 0, 0, 0, x])/2 + ((475*I)/6)*Pi*G[0, 0, 0, 0, x] + 
       14*Pi^2*G[0, 0, 0, 0, x] + (69*G[0, 0, 0, 1, x])/4 + 
       ((169*I)/6)*Pi*G[0, 0, 0, 1, x] + (35*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (69*G[0, 0, 1, 0, x])/4 + ((101*I)/6)*Pi*G[0, 0, 1, 0, x] + 
       (41*Pi^2*G[0, 0, 1, 0, x])/3 + (226*G[0, 0, 1, 1, x])/3 - 
       ((385*I)/6)*Pi*G[0, 0, 1, 1, x] - (133*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (148*G[0, 1, 0, 0, x])/3 - ((89*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       16*Pi^2*G[0, 1, 0, 0, x] + (21*G[0, 1, 0, 1, x])/4 + 
       ((37*I)/3)*Pi*G[0, 1, 0, 1, x] - (73*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (21*G[0, 1, 1, 0, x])/4 + ((17*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       5*Pi^2*G[0, 1, 1, 0, x] - (553*G[0, 1, 1, 1, x])/2 + 
       ((395*I)/3)*Pi*G[0, 1, 1, 1, x] + (116*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (477*G[1, 0, 0, 0, x])/2 - ((251*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       4*Pi^2*G[1, 0, 0, 0, x] - (21*G[1, 0, 0, 1, x])/4 - 
       ((125*I)/3)*Pi*G[1, 0, 0, 1, x] - (67*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (21*G[1, 0, 1, 0, x])/4 - ((37*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       (73*Pi^2*G[1, 0, 1, 0, x])/3 - (262*G[1, 0, 1, 1, x])/3 + 
       ((233*I)/3)*Pi*G[1, 0, 1, 1, x] + (163*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (112*G[1, 1, 0, 0, x])/3 + ((205*I)/6)*Pi*G[1, 1, 0, 0, x] - 
       26*Pi^2*G[1, 1, 0, 0, x] - (69*G[1, 1, 0, 1, x])/4 + 
       ((7*I)/6)*Pi*G[1, 1, 0, 1, x] + 35*Pi^2*G[1, 1, 0, 1, x] - 
       (69*G[1, 1, 1, 0, x])/4 - ((61*I)/6)*Pi*G[1, 1, 1, 0, x] + 
       (47*Pi^2*G[1, 1, 1, 0, x])/3 + (577*G[1, 1, 1, 1, x])/2 - 
       ((871*I)/6)*Pi*G[1, 1, 1, 1, x] - (146*Pi^2*G[1, 1, 1, 1, x])/3 + 
       (563*G[0, 0, 0, 0, 0, x])/2 - (104*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (96*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (169*G[0, 0, 0, 1, 1, x])/6 + (12*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (101*G[0, 0, 1, 0, 0, x])/6 + (160*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (56*I)*Pi*G[0, 0, 1, 0, 1, x] - (152*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (683*G[0, 0, 1, 1, 1, x])/6 + (24*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (220*G[0, 1, 0, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (16*I)*Pi*G[0, 1, 0, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (37*G[0, 1, 0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (17*G[0, 1, 1, 0, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (56*I)*Pi*G[0, 1, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       346*G[0, 1, 1, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       286*G[1, 0, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (112*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (125*G[1, 0, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (37*G[1, 0, 1, 0, 0, x])/3 - (144*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (40*I)*Pi*G[1, 0, 1, 0, 1, x] + (152*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (382*G[1, 0, 1, 1, 1, x])/3 - (72*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (467*G[1, 1, 0, 0, 0, x])/6 + (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (7*G[1, 1, 0, 1, 1, x])/6 - (20*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (61*G[1, 1, 1, 0, 0, x])/6 - (40*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] - (719*G[1, 1, 1, 1, 1, x])/2 + 
       (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, 0, x] - 
       24*G[0, 0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 0, 1, 0, x] + 
       40*G[0, 0, 0, 0, 1, 1, x] + 100*G[0, 0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
       36*G[0, 0, 0, 1, 1, 1, x] + 172*G[0, 0, 1, 0, 0, 0, x] + 
       28*G[0, 0, 1, 0, 0, 1, x] + 28*G[0, 0, 1, 0, 1, 0, x] - 
       40*G[0, 0, 1, 0, 1, 1, x] - 180*G[0, 0, 1, 1, 0, 0, x] + 
       72*G[0, 0, 1, 1, 0, 1, x] + 72*G[0, 0, 1, 1, 1, 0, x] - 
       156*G[0, 0, 1, 1, 1, 1, x] + 116*G[0, 1, 0, 0, 0, 0, x] - 
       72*G[0, 1, 0, 0, 0, 1, x] - 72*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, 0, 0, x] - 
       28*G[0, 1, 0, 1, 0, 1, x] - 28*G[0, 1, 0, 1, 1, 0, x] + 
       16*G[0, 1, 0, 1, 1, 1, x] - 32*G[0, 1, 1, 0, 0, 0, x] + 
       4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] + 
       52*G[0, 1, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 1, 0, x] + 
       204*G[0, 1, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 0, 1, 0, x] - 
       40*G[1, 0, 0, 0, 1, 1, x] - 116*G[1, 0, 0, 1, 0, 0, x] + 
       4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] - 
       28*G[1, 0, 0, 1, 1, 1, x] - 164*G[1, 0, 1, 0, 0, 0, x] - 
       28*G[1, 0, 1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] + 180*G[1, 0, 1, 1, 0, 0, x] - 
       72*G[1, 0, 1, 1, 0, 1, x] - 72*G[1, 0, 1, 1, 1, 0, x] + 
       108*G[1, 0, 1, 1, 1, 1, x] - 68*G[1, 1, 0, 0, 0, 0, x] + 
       72*G[1, 1, 0, 0, 0, 1, x] + 72*G[1, 1, 0, 0, 1, 0, x] - 
       12*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 0, 0, x] + 
       28*G[1, 1, 0, 1, 0, 1, x] + 28*G[1, 1, 0, 1, 1, 0, x] - 
       24*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 0, 0, x] - 
       4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] - 
       36*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 0, 0, x] - 
       24*G[1, 1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 1, 0, x] - 
       156*G[1, 1, 1, 1, 1, 1, x] + (8105*Zeta[3])/9 + 
       ((1427*I)/3)*Pi*Zeta[3] - (387*Pi^2*Zeta[3])/4 - 
       ((97*I)/3)*Pi^3*Zeta[3] + (40235*G[0, x]*Zeta[3])/108 + 
       ((1477*I)/6)*Pi*G[0, x]*Zeta[3] - (49*Pi^2*G[0, x]*Zeta[3])/3 - 
       (36203*G[1, x]*Zeta[3])/108 - ((1201*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (29*Pi^2*G[1, x]*Zeta[3])/9 - (649*G[0, 0, x]*Zeta[3])/6 - 
       ((272*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (520*G[0, 1, x]*Zeta[3])/3 + 
       ((668*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (338*G[1, 0, x]*Zeta[3])/3 + 
       (176*I)*Pi*G[1, 0, x]*Zeta[3] + (1013*G[1, 1, x]*Zeta[3])/6 - 
       (308*I)*Pi*G[1, 1, x]*Zeta[3] + (68*G[0, 0, 0, x]*Zeta[3])/3 - 
       116*G[0, 0, 1, x]*Zeta[3] + 40*G[0, 1, 0, x]*Zeta[3] - 
       140*G[0, 1, 1, x]*Zeta[3] + (52*G[1, 0, 0, x]*Zeta[3])/3 + 
       172*G[1, 0, 1, x]*Zeta[3] - 80*G[1, 1, 0, x]*Zeta[3] + 
       84*G[1, 1, 1, x]*Zeta[3] + (211*Zeta[3]^2)/9 - (687*Zeta[5])/5 - 
       (390*I)*Pi*Zeta[5] - 44*G[0, x]*Zeta[5] + 68*G[1, x]*Zeta[5]) + 
     Log[mu2]*(((3469*I)/27)*Pi - (3637*Pi^2)/108 - ((83*I)/36)*Pi^3 - 
       (421*Pi^4)/90 - (334*G[0, x])/9 + ((1766*I)/9)*Pi*G[0, x] - 
       (367*Pi^2*G[0, x])/18 - ((15*I)/2)*Pi^3*G[0, x] + (4471*G[1, x])/27 - 
       ((3527*I)/27)*Pi*G[1, x] + (329*Pi^2*G[1, x])/108 + 
       ((607*I)/18)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/3 + 
       (2387*G[0, 0, x])/9 - ((185*I)/3)*Pi*G[0, 0, x] - 
       (88*Pi^2*G[0, 0, x])/3 - 60*G[0, 1, x] + ((686*I)/9)*Pi*G[0, 1, x] - 
       (25*Pi^2*G[0, 1, x])/18 - (31*I)*Pi^3*G[0, 1, x] - 60*G[1, 0, x] - 
       ((259*I)/3)*Pi*G[1, 0, x] + (105*Pi^2*G[1, 0, x])/2 + 
       ((19*I)/3)*Pi^3*G[1, 0, x] - (7771*G[1, 1, x])/54 + 
       ((745*I)/9)*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/2 + 
       ((59*I)/3)*Pi^3*G[1, 1, x] - (536*G[0, 0, 0, x])/3 - 
       (14*I)*Pi*G[0, 0, 0, x] + 27*G[0, 0, 1, x] - 
       ((268*I)/3)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 
       27*G[0, 1, 0, x] + (154*I)*Pi*G[0, 1, 0, x] - (2*Pi^2*G[0, 1, 0, x])/
        3 + (695*G[0, 1, 1, x])/9 + ((214*I)/3)*Pi*G[0, 1, 1, x] + 
       (181*Pi^2*G[0, 1, 1, x])/3 - (178*G[1, 0, 0, x])/3 + 
       (106*I)*Pi*G[1, 0, 0, x] + (68*Pi^2*G[1, 0, 0, x])/3 + G[1, 0, 1, x] - 
       ((92*I)/3)*Pi*G[1, 0, 1, x] + (149*Pi^2*G[1, 0, 1, x])/3 + 
       G[1, 1, 0, x] - (214*I)*Pi*G[1, 1, 0, x] - (157*Pi^2*G[1, 1, 0, x])/
        3 + (341*G[1, 1, 1, x])/3 - ((406*I)/3)*Pi*G[1, 1, 1, x] - 
       73*Pi^2*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
       (12*I)*Pi*G[0, 0, 1, 0, x] - (262*G[0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, x] + 138*G[0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       (84*I)*Pi*G[0, 1, 1, 0, x] + (256*G[0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 1, 1, 1, x] + 174*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] + 
       (52*I)*Pi*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
       (180*I)*Pi*G[1, 0, 1, 0, x] - (158*G[1, 0, 1, 1, x])/3 - 
       (68*I)*Pi*G[1, 0, 1, 1, x] - 232*G[1, 1, 0, 0, x] - 
       (72*I)*Pi*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] - 
       (52*I)*Pi*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + 
       (132*I)*Pi*G[1, 1, 1, 0, x] - (458*G[1, 1, 1, 1, x])/3 + 
       (76*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
       12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
       52*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 1, x] - 
       48*G[0, 1, 0, 1, 0, x] + 16*G[0, 1, 0, 1, 1, x] + 
       96*G[0, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 0, x] + 252*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
       44*G[1, 0, 0, 1, 1, x] - 152*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
       168*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       16*G[1, 1, 0, 1, 0, x] - 44*G[1, 1, 0, 1, 1, x] + 
       152*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] - 396*G[1, 1, 1, 1, 1, x] - (287*Zeta[3])/3 - 
       (32*I)*Pi*Zeta[3] + 90*G[0, x]*Zeta[3] + (194*G[1, x]*Zeta[3])/3 - 
       (16*I)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] - 
       80*G[1, 0, x]*Zeta[3] + 176*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(((145*I)/9)*Pi^3 - (76*Pi^4)/45 - 
         ((2168*I)/9)*Pi*G[0, x] + (503*Pi^2*G[0, x])/9 + 
         (I/3)*Pi^3*G[0, x] - I*Pi^3*G[1, x] - (2168*G[0, 0, x])/9 + 
         ((260*I)/3)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - 
         (3*I)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/3 - 
         ((299*I)/3)*Pi*G[1, 0, x] + 5*Pi^2*G[1, 0, x] + 
         (569*G[0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 1, x] + 
         (50*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (299*G[1, 0, 0, x])/3 - 
         (2*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         52*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (290*Zeta[3])/3 + (16*I)*Pi*Zeta[3] - 
         26*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((5573*I)/54)*Pi*G[1, x] - (1609*Pi^2*G[1, x])/108 - 
         ((433*I)/36)*Pi^3*G[1, x] - (191*Pi^4*G[1, x])/30 - 
         ((797*I)/18)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/9 + 
         ((39*I)/2)*Pi^3*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
         (43*Pi^2*G[1, 0, x])/6 - ((43*I)/6)*Pi^3*G[1, 0, x] + 
         (5573*G[1, 1, x])/54 - ((679*I)/18)*Pi*G[1, 1, x] - 
         (23*Pi^2*G[1, 1, x])/4 + ((13*I)/6)*Pi^3*G[1, 1, x] - 
         ((7*I)/3)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 
         (11*I)*Pi*G[0, 1, 0, x] + (13*Pi^2*G[0, 1, 0, x])/3 - 
         (797*G[0, 1, 1, x])/18 + ((19*I)/3)*Pi*G[0, 1, 1, x] - 
         (181*Pi^2*G[0, 1, 1, x])/6 - (14*I)*Pi*G[1, 0, 0, x] - 
         (70*Pi^2*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 
         ((103*I)/3)*Pi*G[1, 0, 1, x] - (149*Pi^2*G[1, 0, 1, x])/6 + 
         4*G[1, 1, 0, x] + (45*I)*Pi*G[1, 1, 0, x] + (325*Pi^2*G[1, 1, 0, x])/
          6 - 91*G[1, 1, 1, x] + ((62*I)/3)*Pi*G[1, 1, 1, x] + 
         (73*Pi^2*G[1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 0, x] - (7*G[0, 0, 1, 1, x])/3 + 
         (10*I)*Pi*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         11*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] - 
         11*G[0, 1, 1, 0, x] - (66*I)*Pi*G[0, 1, 1, 0, x] + 
         (67*G[0, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] + 
         (162*I)*Pi*G[1, 0, 1, 0, x] + (154*G[1, 0, 1, 1, x])/3 + 
         (34*I)*Pi*G[1, 0, 1, 1, x] + 54*G[1, 1, 0, 0, x] + 
         (84*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] + 
         (26*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
         (138*I)*Pi*G[1, 1, 1, 0, x] + (163*G[1, 1, 1, 1, x])/3 - 
         (38*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         6*G[0, 0, 1, 0, 1, x] - 6*G[0, 0, 1, 1, 0, x] + 
         26*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 
         72*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, 0, x] - 126*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] + 148*G[1, 0, 1, 0, 0, x] + 
         6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] + 
         180*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 0, 1, 0, x] + 22*G[1, 1, 0, 1, 1, x] - 
         148*G[1, 1, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 198*G[1, 1, 1, 1, 1, x] - 
         (244*G[1, x]*Zeta[3])/3 - (16*I)*Pi*G[1, x]*Zeta[3] - 
         44*G[0, 1, x]*Zeta[3] + 64*G[1, 0, x]*Zeta[3] - 
         160*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-944255/972 - 
         ((50635*I)/81)*Pi + (60019*Pi^2)/324 + ((2243*I)/36)*Pi^3 - 
         (16507*Pi^4)/1080 - ((1571*I)/360)*Pi^5 - (11648*G[0, x])/81 - 
         ((4192*I)/27)*Pi*G[0, x] + (2363*Pi^2*G[0, x])/27 + 
         ((379*I)/18)*Pi^3*G[0, x] - (239*Pi^4*G[0, x])/60 + 
         (6464*G[1, x])/81 + ((1600*I)/27)*Pi*G[1, x] - (743*Pi^2*G[1, x])/
          27 - ((73*I)/18)*Pi^3*G[1, x] - (2131*Pi^4*G[1, x])/360 - 
         20*G[0, 0, x] + ((392*I)/3)*Pi*G[0, 0, x] - (101*Pi^2*G[0, 0, x])/
          2 + ((22*I)/3)*Pi^3*G[0, 0, x] + 20*G[0, 1, x] + 
         ((296*I)/3)*Pi*G[0, 1, x] - (59*Pi^2*G[0, 1, x])/2 + 
         (22*I)*Pi^3*G[0, 1, x] + 20*G[1, 0, x] - ((392*I)/3)*Pi*G[1, 0, x] + 
         (101*Pi^2*G[1, 0, x])/2 + (14*I)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] - 
         ((296*I)/3)*Pi*G[1, 1, x] + (59*Pi^2*G[1, 1, x])/2 - 
         ((130*I)/3)*Pi^3*G[1, 1, x] + (416*G[0, 0, 0, x])/3 - 
         ((275*I)/3)*Pi*G[0, 0, 0, x] - (62*Pi^2*G[0, 0, 0, x])/3 - 
         8*G[0, 0, 1, x] + ((149*I)/3)*Pi*G[0, 0, 1, x] + 
         (62*Pi^2*G[0, 0, 1, x])/3 - 8*G[0, 1, 0, x] + 
         ((131*I)/3)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 + 
         (320*G[0, 1, 1, x])/3 - ((365*I)/3)*Pi*G[0, 1, 1, x] - 
         (184*Pi^2*G[0, 1, 1, x])/3 - (416*G[1, 0, 0, x])/3 + 
         ((275*I)/3)*Pi*G[1, 0, 0, x] - (14*Pi^2*G[1, 0, 0, x])/3 + 
         8*G[1, 0, 1, x] - ((149*I)/3)*Pi*G[1, 0, 1, x] - 
         46*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - ((131*I)/3)*Pi*
          G[1, 1, 0, x] + (74*Pi^2*G[1, 1, 0, x])/3 - (320*G[1, 1, 1, x])/3 + 
         ((365*I)/3)*Pi*G[1, 1, 1, x] + (260*Pi^2*G[1, 1, 1, x])/3 - 
         (607*G[0, 0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, 0, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (72*I)*Pi*G[0, 0, 1, 0, x] + 
         (149*G[0, 0, 1, 1, x])/3 + (28*I)*Pi*G[0, 0, 1, 1, x] + 
         (131*G[0, 1, 0, 0, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, x] - 
         (643*G[0, 1, 1, 1, x])/3 - (72*I)*Pi*G[0, 1, 1, 1, x] + 
         (607*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] + 
         (80*I)*Pi*G[1, 0, 1, 0, x] - (149*G[1, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - (131*G[1, 1, 0, 0, x])/3 - 
         (24*I)*Pi*G[1, 1, 0, 0, x] - (56*I)*Pi*G[1, 1, 0, 1, x] - 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (643*G[1, 1, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         20*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 0, x] - 
         44*G[0, 0, 1, 0, 1, x] - 44*G[0, 0, 1, 1, 0, x] + 
         108*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         44*G[0, 1, 0, 0, 1, x] + 44*G[0, 1, 0, 1, 0, x] + 
         16*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
         264*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] + 
         28*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
         44*G[1, 0, 1, 0, 1, x] + 44*G[1, 0, 1, 1, 0, x] - 
         108*G[1, 0, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, x] - 
         44*G[1, 1, 0, 0, 1, x] - 44*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 0, 0, x] + 
         264*G[1, 1, 1, 1, 1, x] + (893*Zeta[3])/3 + ((1574*I)/9)*Pi*
          Zeta[3] - (481*Pi^2*Zeta[3])/9 + (1063*G[0, x]*Zeta[3])/3 + 
         ((416*I)/3)*Pi*G[0, x]*Zeta[3] - (979*G[1, x]*Zeta[3])/3 - 
         ((400*I)/3)*Pi*G[1, x]*Zeta[3] + (56*G[0, 0, x]*Zeta[3])/3 + 
         (344*G[0, 1, x]*Zeta[3])/3 + (80*G[1, 0, x]*Zeta[3])/3 - 
         160*G[1, 1, x]*Zeta[3] + 30*Zeta[5]))) + 
   Nc^2*(((-128*I)/9)*Pi + (29*Pi^2)/9 + (I/6)*Pi^3 - (128*G[1, x])/9 + 
     ((151*I)/9)*Pi*G[1, x] - (71*Pi^2*G[1, x])/18 - (I/3)*Pi^3*G[1, x] + 
     (2*I)*Pi*G[0, 1, x] + (190*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] - 
     (11*Pi^2*G[1, 1, x])/3 + 2*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
     (26*G[1, 1, 1, x])/3 - 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
     (17/9 + 2*G[1, x])*Log[mu2]^3*RATIO[x] - (Log[mu2]^4*RATIO[x])/2 + 
     Log[mu2]^2*(I*Pi + G[1, x] - (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + 
       (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
       (67/9 + ((2*I)/3)*Pi - Pi^2/6 - 5*G[1, x] + (2*I)*Pi*G[1, x] - 
         4*G[1, 1, x])*RATIO[x]) + Log[mu2]*(((-13*I)/3)*Pi - 
       (13*G[1, x])/3 + ((20*I)/3)*Pi*G[1, x] + (14*G[1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, x] + 12*G[1, 1, 1, x] + 
       (((-13*I)/3)*Pi*G[1, x] - (13*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(103/108 - ((26*I)/9)*Pi + 
         Pi^2/9 - (160*G[1, x])/9 - (10*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 
         (8*I)*Pi*G[1, 1, x] - 14*Zeta[3])) - 6*Zeta[3] + 
     12*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-128*I)/9)*Pi*G[1, x] + 
       (29*Pi^2*G[1, x])/9 + (I/6)*Pi^3*G[1, x] - (128*G[1, 1, x])/9 - 
       I*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[1, 0, 1, x] + 
       (10*G[1, 1, 1, x])/3 + 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + RATIO[x]*(-23213/1296 - ((1513*I)/108)*Pi + 
       (121*Pi^2)/54 + (I/9)*Pi^3 - (49*Pi^4)/360 - (404*G[1, x])/27 - 
       ((160*I)/9)*Pi*G[1, x] + 5*Pi^2*G[1, x] + (I/3)*Pi^3*G[1, x] - 
       ((22*I)/3)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
       ((22*I)/3)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/3 - 
       (22*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 1, 1, 1, x] - 
       (16*Zeta[3])/9 - (8*I)*Pi*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
     e*(((-1732*I)/27)*Pi + (2143*Pi^2)/108 + ((28*I)/9)*Pi^3 - 
       (19*Pi^4)/18 - (1732*G[1, x])/27 + ((3001*I)/54)*Pi*G[1, x] - 
       (1895*Pi^2*G[1, x])/108 - ((61*I)/18)*Pi^3*G[1, x] + 
       (62*Pi^4*G[1, x])/45 - ((13*I)/18)*Pi*G[0, 1, x] - 
       (61*Pi^2*G[0, 1, x])/9 - (I/3)*Pi^3*G[0, 1, x] + 
       (2444*G[1, 1, x])/27 - ((419*I)/18)*Pi*G[1, 1, x] + 
       (53*Pi^2*G[1, 1, x])/18 - (3*I)*Pi^3*G[1, 1, x] + 
       (26*I)*Pi*G[0, 0, 1, x] - (13*G[0, 1, 1, x])/18 - 
       (18*I)*Pi*G[0, 1, 1, x] - (11*Pi^2*G[0, 1, 1, x])/3 - 
       2*Pi^2*G[1, 0, 1, x] - (409*G[1, 1, 1, x])/6 + 
       (22*I)*Pi*G[1, 1, 1, x] + 9*Pi^2*G[1, 1, 1, x] + 26*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - (92*G[0, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 0, 0, 1, x] + (28*I)*Pi*G[1, 0, 1, 1, x] + 
       (28*I)*Pi*G[1, 1, 0, 1, x] + (134*G[1, 1, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 1, x] - 28*G[1, 0, 0, 1, 1, x] + 
       32*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 1, 1, x] + 
       36*G[1, 1, 1, 1, 1, x] + (53/36 + (5*G[1, x])/3)*Log[mu2]^4*RATIO[x] - 
       (Log[mu2]^5*RATIO[x])/3 + Log[mu2]^3*(((4*I)/3)*Pi + (4*G[1, x])/3 - 
         ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (49/9 + ((8*I)/9)*Pi - 5*G[1, x] + ((8*I)/3)*Pi*G[1, x] - 
           4*G[1, 1, x])*RATIO[x]) + Log[mu2]^2*((-5*I)*Pi - Pi^2/2 - 
         5*G[1, x] + (9*I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] + 
         5*G[1, 1, x] + (14*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
         22*G[1, 1, 1, x] + ((-6*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
           I*Pi*G[0, 1, x] - 6*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x] - 11*G[1, 1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(85/108 - ((26*I)/9)*Pi - (23*Pi^2)/36 - (173*G[1, x])/9 - 
           (15*I)*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] - 
           (14*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] - 
           (28*Zeta[3])/3)) + (28*Zeta[3])/3 + ((22*I)/3)*Pi*Zeta[3] - 
       (112*G[1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
       12*G[0, 1, x]*Zeta[3] - (116*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*((11*Pi^4)/30 + 2*Pi^2*G[0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, x] - 12*G[0, 0, 1, 1, x] - (12*I)*Pi*Zeta[3]) + 
       RATIO[x^(-1)]*(((-2939*I)/54)*Pi*G[1, x] + (1795*Pi^2*G[1, x])/108 + 
         ((53*I)/18)*Pi^3*G[1, x] - (31*Pi^4*G[1, x])/45 - 
         ((175*I)/18)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/9 + 
         (I/6)*Pi^3*G[0, 1, x] - (2939*G[1, 1, x])/54 + 
         ((146*I)/9)*Pi*G[1, 1, x] - (8*Pi^2*G[1, 1, x])/9 + 
         ((3*I)/2)*Pi^3*G[1, 1, x] - (175*G[0, 1, 1, x])/18 - 
         I*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/6 - 
         (4*I)*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] + (281*G[1, 1, 1, x])/
          6 - I*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (10*G[0, 1, 1, 1, x])/3 + 
         (14*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 1, x] - 
         (14*I)*Pi*G[1, 0, 1, 1, x] - (14*I)*Pi*G[1, 1, 0, 1, x] - 
         (40*G[1, 1, 1, 1, x])/3 + (10*I)*Pi*G[1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] + 
         14*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 1, 1, x] - 
         14*G[1, 1, 0, 1, 1, x] - 18*G[1, 1, 1, 1, 1, x] + 
         (46*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         6*G[0, 1, x]*Zeta[3] + (58*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2]*(((-629*I)/18)*Pi + (155*Pi^2)/18 + (I/3)*Pi^3 - 
         (629*G[1, x])/18 + ((314*I)/9)*Pi*G[1, x] - (101*Pi^2*G[1, x])/9 - 
         ((2*I)/3)*Pi^3*G[1, x] + ((38*I)/3)*Pi*G[0, 1, x] + 
         (404*G[1, 1, x])/9 - ((38*I)/3)*Pi*G[1, 1, x] - 
         (34*Pi^2*G[1, 1, x])/3 + (38*G[0, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (68*G[1, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, x] - 
         12*Zeta[3] + 24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
          (((-551*I)/18)*Pi*G[1, x] + (155*Pi^2*G[1, x])/18 + 
           (I/3)*Pi^3*G[1, x] - ((13*I)/3)*Pi*G[0, 1, x] - 
           (551*G[1, 1, x])/18 + (I/3)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/
            3 - (13*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (37*G[1, 1, 1, x])/3 + 
           (6*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 
           28*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-10511/216 - ((617*I)/18)*Pi + (37*Pi^2)/6 + 
           ((2*I)/9)*Pi^3 - (49*Pi^4)/180 - (968*G[1, x])/27 - 
           ((346*I)/9)*Pi*G[1, x] + (95*Pi^2*G[1, x])/6 + 
           ((2*I)/3)*Pi^3*G[1, x] - ((70*I)/3)*Pi*G[0, 1, x] + 
           (8*Pi^2*G[0, 1, x])/3 + ((70*I)/3)*Pi*G[1, 1, x] + 
           10*Pi^2*G[1, 1, x] - (70*G[0, 1, 1, x])/3 - 
           (16*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (70*G[1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, x] - 
           20*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, x] - 
           (214*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[x]*(-309479/2592 - ((50957*I)/648)*Pi + (31091*Pi^2)/1296 + 
         ((257*I)/54)*Pi^3 - (1423*Pi^4)/2160 - ((19*I)/45)*Pi^5 - 
         (2428*G[1, x])/81 - ((968*I)/27)*Pi*G[1, x] + (559*Pi^2*G[1, x])/
          27 + ((35*I)/6)*Pi^3*G[1, x] - (37*Pi^4*G[1, x])/60 - 
         ((98*I)/3)*Pi*G[0, 1, x] + (121*Pi^2*G[0, 1, x])/12 + 
         ((5*I)/3)*Pi^3*G[0, 1, x] + ((98*I)/3)*Pi*G[1, 1, x] - 
         (121*Pi^2*G[1, 1, x])/12 + (3*I)*Pi^3*G[1, 1, x] - 
         ((53*I)/6)*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 - 
         (98*G[0, 1, 1, x])/3 + ((125*I)/6)*Pi*G[0, 1, 1, x] + 
         (13*Pi^2*G[0, 1, 1, x])/3 + ((53*I)/6)*Pi*G[1, 0, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] + (98*G[1, 1, 1, x])/3 - 
         ((125*I)/6)*Pi*G[1, 1, 1, x] - (29*Pi^2*G[1, 1, 1, x])/3 - 
         (53*G[0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] + (265*G[0, 1, 1, 1, x])/6 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (53*G[1, 0, 1, 1, x])/6 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (265*G[1, 1, 1, 1, x])/6 - 4*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 1, x] - 
         8*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 1, 1, x] - (116*Zeta[3])/3 + 
         ((283*I)/18)*Pi*Zeta[3] + (59*Pi^2*Zeta[3])/6 + 66*G[1, x]*Zeta[3] - 
         ((4*I)/3)*Pi*G[1, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] + 
         28*G[1, 1, x]*Zeta[3] - 45*Zeta[5])) + 
     e^2*(((-19070*I)/81)*Pi + (6035*Pi^2)/81 + ((3091*I)/216)*Pi^3 - 
       (3157*Pi^4)/1080 - ((143*I)/240)*Pi^5 - (19070*G[1, x])/81 + 
       ((14917*I)/81)*Pi*G[1, x] - (33281*Pi^2*G[1, x])/648 - 
       ((383*I)/54)*Pi^3*G[1, x] + (3721*Pi^4*G[1, x])/2160 + 
       ((69*I)/40)*Pi^5*G[1, x] - ((565*I)/27)*Pi*G[0, 1, x] + 
       (427*Pi^2*G[0, 1, x])/108 - ((86*I)/9)*Pi^3*G[0, 1, x] + 
       (62*Pi^4*G[0, 1, x])/45 + (26362*G[1, 1, x])/81 - 
       ((4243*I)/54)*Pi*G[1, 1, x] + (709*Pi^2*G[1, 1, x])/108 - 
       ((10*I)/9)*Pi^3*G[1, 1, x] - (39*Pi^4*G[1, 1, x])/40 - 
       ((373*I)/18)*Pi*G[0, 0, 1, x] - (277*Pi^2*G[0, 0, 1, x])/9 - 
       (I/3)*Pi^3*G[0, 0, 1, x] - (565*G[0, 1, 1, x])/27 - 
       ((131*I)/18)*Pi*G[0, 1, 1, x] + (169*Pi^2*G[0, 1, 1, x])/9 - 
       (3*I)*Pi^3*G[0, 1, 1, x] + ((434*I)/9)*Pi*G[1, 0, 1, x] - 
       (104*Pi^2*G[1, 0, 1, x])/9 + ((4*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (2365*G[1, 1, 1, x])/9 + ((538*I)/9)*Pi*G[1, 1, 1, x] - 
       (61*Pi^2*G[1, 1, 1, x])/18 + (4*I)*Pi^3*G[1, 1, 1, x] + 
       (74*I)*Pi*G[0, 0, 0, 1, x] - (373*G[0, 0, 1, 1, x])/18 - 
       (66*I)*Pi*G[0, 0, 1, 1, x] - (11*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (52*I)*Pi*G[0, 1, 0, 1, x] - 2*Pi^2*G[0, 1, 0, 1, x] - 
       (61*G[0, 1, 1, 1, x])/6 + (44*I)*Pi*G[0, 1, 1, 1, x] + 
       9*Pi^2*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 1, x] + 
       22*Pi^2*G[1, 0, 0, 1, x] + (434*G[1, 0, 1, 1, x])/9 + 
       (42*I)*Pi*G[1, 0, 1, 1, x] - (32*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, 1, x] - (32*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (1693*G[1, 1, 1, 1, x])/9 - (80*I)*Pi*G[1, 1, 1, 1, x] - 
       (17*Pi^2*G[1, 1, 1, 1, x])/3 + 74*G[0, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, 1, x] - (380*G[0, 0, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[0, 1, 0, 0, 1, x] - 52*G[0, 1, 0, 1, 1, x] + 
       (28*I)*Pi*G[0, 1, 0, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (350*G[0, 1, 1, 1, 1, x])/3 - (20*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (76*I)*Pi*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 1, x] + 
       (76*I)*Pi*G[1, 0, 0, 1, 1, x] + (60*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (146*G[1, 0, 1, 1, 1, x])/3 - (64*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (136*I)*Pi*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 1, x] - 
       (132*I)*Pi*G[1, 1, 0, 1, 1, x] - (112*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (514*G[1, 1, 1, 1, 1, x])/3 + (104*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 1, 1, x] - 
       28*G[0, 1, 0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, 1, 1, x] + 
       28*G[0, 1, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 1, 1, 1, x] - 
       76*G[1, 0, 0, 0, 1, 1, x] + 128*G[1, 0, 0, 1, 1, 1, x] + 
       60*G[1, 0, 1, 0, 1, 1, x] - 108*G[1, 0, 1, 1, 1, 1, x] + 
       136*G[1, 1, 0, 0, 1, 1, x] - 180*G[1, 1, 0, 1, 1, 1, x] - 
       112*G[1, 1, 1, 0, 1, 1, x] - 28*G[1, 1, 1, 1, 1, 1, x] + 
       (127/180 + (5*G[1, x])/6)*Log[mu2]^5*RATIO[x] - 
       (5*Log[mu2]^6*RATIO[x])/36 + Log[mu2]^4*(((11*I)/12)*Pi + 
         (11*G[1, x])/12 - ((11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6 + 
         (((11*I)/12)*Pi*G[1, x] + (11*G[1, 1, x])/12)*RATIO[x^(-1)] + 
         (80/27 + ((11*I)/18)*Pi + Pi^2/24 - (35*G[1, x])/12 + 
           ((11*I)/6)*Pi*G[1, x] - (7*G[1, 1, x])/3)*RATIO[x]) + 
       Log[mu2]^3*(((-55*I)/18)*Pi - (2*Pi^2)/3 - (55*G[1, x])/18 + 
         ((58*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 1, x] + (25*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - 
         (8*G[0, 1, 1, x])/3 + (58*G[1, 1, 1, x])/3 + 
         (((-79*I)/18)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 + 
           ((4*I)/3)*Pi*G[0, 1, x] - (79*G[1, 1, x])/18 - 
           (6*I)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - (29*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(118/81 - ((13*I)/9)*Pi - (29*Pi^2)/36 - 
           (359*G[1, x])/27 - ((35*I)/3)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 + 
           ((8*I)/3)*Pi*G[0, 1, x] - (12*I)*Pi*G[1, 1, x] + 
           (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 - (28*Zeta[3])/9)) + 
       (1363*Zeta[3])/18 + ((667*I)/9)*Pi*Zeta[3] - (86*Pi^2*Zeta[3])/3 - 
       (236*G[1, x]*Zeta[3])/3 - ((1070*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (28*Pi^2*G[1, x]*Zeta[3])/3 - (134*G[0, 1, x]*Zeta[3])/3 + 
       ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (40*G[1, 1, x]*Zeta[3])/9 - 
       (80*I)*Pi*G[1, 1, x]*Zeta[3] + 12*G[0, 0, 1, x]*Zeta[3] - 
       (116*G[0, 1, 1, x]*Zeta[3])/3 + 24*G[1, 0, 1, x]*Zeta[3] + 
       (52*G[1, 1, 1, x]*Zeta[3])/3 + Log[mu2]^2*(((-1267*I)/36)*Pi + 
         (161*Pi^2)/18 + (I/12)*Pi^3 - (1267*G[1, x])/36 + 
         ((302*I)/9)*Pi*G[1, x] - (449*Pi^2*G[1, x])/36 - 
         (I/6)*Pi^3*G[1, x] + (16*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
         (769*G[1, 1, x])/18 - (14*I)*Pi*G[1, 1, x] - (85*Pi^2*G[1, 1, x])/
          6 - (2*I)*Pi*G[0, 0, 1, x] + 16*G[0, 1, 1, x] + 
         (14*I)*Pi*G[0, 1, 1, x] - (67*G[1, 1, 1, x])/3 - 
         (20*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 22*G[0, 1, 1, 1, x] - 
         78*G[1, 1, 1, 1, x] - 12*Zeta[3] + 24*G[1, x]*Zeta[3] + 
         RATIO[x]*(-10607/216 - ((310*I)/9)*Pi + (37*Pi^2)/6 + (I/18)*Pi^3 - 
           (149*Pi^4)/720 - (1048*G[1, x])/27 - ((359*I)/9)*Pi*G[1, x] + 
           (75*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - ((83*I)/3)*Pi*
            G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + ((83*I)/3)*Pi*G[1, 1, x] + 
           (40*Pi^2*G[1, 1, x])/3 + (2*I)*Pi*G[0, 0, 1, x] - 
           (83*G[0, 1, 1, x])/3 - (22*I)*Pi*G[0, 1, 1, x] - 
           (8*I)*Pi*G[1, 0, 1, x] + (83*G[1, 1, 1, x])/3 + 
           (28*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
           30*G[0, 1, 1, 1, x] - 8*G[1, 0, 1, 1, x] + 36*G[1, 1, 1, 1, x] - 
           (319*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - (44*G[1, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((-1087*I)/36)*Pi*G[1, x] + (85*Pi^2*G[1, x])/9 + 
           (I/12)*Pi^3*G[1, x] - (6*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 - 
           (1087*G[1, 1, x])/36 + I*Pi*G[1, 1, x] + (85*Pi^2*G[1, 1, x])/12 + 
           I*Pi*G[0, 0, 1, x] - 6*G[0, 1, 1, x] - (7*I)*Pi*G[0, 1, 1, x] + 
           (85*G[1, 1, 1, x])/6 + (10*I)*Pi*G[1, 1, 1, x] + 
           G[0, 0, 1, 1, x] - 11*G[0, 1, 1, 1, x] + 39*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3])) + Log[mu2]*(((-3815*I)/27)*Pi + 
         (4637*Pi^2)/108 + ((263*I)/36)*Pi^3 - (19*Pi^4)/9 - 
         (3815*G[1, x])/27 + ((3073*I)/27)*Pi*G[1, x] - (3823*Pi^2*G[1, x])/
          108 - ((76*I)/9)*Pi^3*G[1, x] + (124*Pi^4*G[1, x])/45 + 
         ((26*I)/9)*Pi*G[0, 1, x] - (161*Pi^2*G[0, 1, x])/9 - 
         ((2*I)/3)*Pi^3*G[0, 1, x] + (9947*G[1, 1, x])/54 - 
         ((386*I)/9)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/6 - 
         (8*I)*Pi^3*G[1, 1, x] + ((182*I)/3)*Pi*G[0, 0, 1, x] + 
         (26*G[0, 1, 1, x])/9 - ((122*I)/3)*Pi*G[0, 1, 1, x] - 
         (34*Pi^2*G[0, 1, 1, x])/3 - ((20*I)/3)*Pi*G[1, 0, 1, x] - 
         6*Pi^2*G[1, 0, 1, x] - (385*G[1, 1, 1, x])/3 + 
         ((140*I)/3)*Pi*G[1, 1, 1, x] + 23*Pi^2*G[1, 1, 1, x] + 
         (182*G[0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (218*G[0, 1, 1, 1, x])/3 - 
         (12*I)*Pi*G[0, 1, 1, 1, x] - (52*I)*Pi*G[1, 0, 0, 1, x] - 
         (20*G[1, 0, 1, 1, x])/3 + (44*I)*Pi*G[1, 0, 1, 1, x] + 
         (48*I)*Pi*G[1, 1, 0, 1, x] + (274*G[1, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 1, 1, x] - 
         52*G[1, 0, 0, 1, 1, x] + 44*G[1, 0, 1, 1, 1, x] + 
         48*G[1, 1, 0, 1, 1, x] + 132*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
         ((44*I)/3)*Pi*Zeta[3] - (224*G[1, x]*Zeta[3])/3 + 
         ((56*I)/3)*Pi*G[1, x]*Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 
         (232*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] - 
           24*G[0, 0, 1, 1, x] - (24*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*
          (((-6229*I)/54)*Pi*G[1, x] + (3707*Pi^2*G[1, x])/108 + 
           ((251*I)/36)*Pi^3*G[1, x] - (62*Pi^4*G[1, x])/45 - 
           ((389*I)/18)*Pi*G[0, 1, x] + (155*Pi^2*G[0, 1, x])/18 + 
           (I/3)*Pi^3*G[0, 1, x] - (6229*G[1, 1, x])/54 + 
           ((515*I)/18)*Pi*G[1, 1, x] - (31*Pi^2*G[1, 1, x])/12 + 
           (4*I)*Pi^3*G[1, 1, x] - ((13*I)/3)*Pi*G[0, 0, 1, x] - 
           (389*G[0, 1, 1, x])/18 + (I/3)*Pi*G[0, 1, 1, x] + 
           (17*Pi^2*G[0, 1, 1, x])/3 - ((14*I)/3)*Pi*G[1, 0, 1, x] + 
           3*Pi^2*G[1, 0, 1, x] + 89*G[1, 1, 1, x] - ((10*I)/3)*Pi*
            G[1, 1, 1, x] - (23*Pi^2*G[1, 1, 1, x])/2 - (13*G[0, 0, 1, 1, x])/
            3 - (4*I)*Pi*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           (37*G[0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 1, 1, 1, x] + 
           (26*I)*Pi*G[1, 0, 0, 1, x] - (14*G[1, 0, 1, 1, x])/3 - 
           (22*I)*Pi*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] - 
           (95*G[1, 1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, 1, x] - 
           6*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] + 
           28*G[0, 1, 1, 1, 1, x] + 26*G[1, 0, 0, 1, 1, x] - 
           22*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 1, 1, x] - 
           66*G[1, 1, 1, 1, 1, x] + (92*G[1, x]*Zeta[3])/3 - 
           ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 12*G[0, 1, x]*Zeta[3] + 
           (116*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(-1029109/3888 - 
           ((55117*I)/324)*Pi + (33457*Pi^2)/648 + ((553*I)/54)*Pi^3 - 
           (3457*Pi^4)/2160 - ((38*I)/45)*Pi^5 - (5824*G[1, x])/81 - 
           ((2096*I)/27)*Pi*G[1, x] + (2327*Pi^2*G[1, x])/54 + 
           ((85*I)/6)*Pi^3*G[1, x] - (491*Pi^4*G[1, x])/360 - 
           ((196*I)/3)*Pi*G[0, 1, x] + (49*Pi^2*G[0, 1, x])/2 + 
           ((10*I)/3)*Pi^3*G[0, 1, x] + ((196*I)/3)*Pi*G[1, 1, x] - 
           (49*Pi^2*G[1, 1, x])/2 + (8*I)*Pi^3*G[1, 1, x] - 
           ((79*I)/3)*Pi*G[0, 0, 1, x] + (8*Pi^2*G[0, 0, 1, x])/3 - 
           (196*G[0, 1, 1, x])/3 + ((151*I)/3)*Pi*G[0, 1, 1, x] + 
           (38*Pi^2*G[0, 1, 1, x])/3 + ((79*I)/3)*Pi*G[1, 0, 1, x] + 
           10*Pi^2*G[1, 0, 1, x] + (196*G[1, 1, 1, x])/3 - 
           ((151*I)/3)*Pi*G[1, 1, 1, x] - (76*Pi^2*G[1, 1, 1, x])/3 - 
           (79*G[0, 0, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, 1, x] + 
           (12*I)*Pi*G[0, 1, 0, 1, x] + (317*G[0, 1, 1, 1, x])/3 + 
           (28*I)*Pi*G[0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
           (79*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (8*I)*Pi*G[1, 1, 0, 1, x] - (317*G[1, 1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, 1, x] - 20*G[0, 0, 1, 1, 1, x] + 
           12*G[0, 1, 0, 1, 1, x] + 88*G[0, 1, 1, 1, 1, x] - 
           4*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 1, 1, x] - 
           8*G[1, 1, 0, 1, 1, x] - 88*G[1, 1, 1, 1, 1, x] - 
           (1906*Zeta[3])/27 + ((283*I)/9)*Pi*Zeta[3] + (59*Pi^2*Zeta[3])/3 + 
           (466*G[1, x]*Zeta[3])/3 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 
           56*G[0, 1, x]*Zeta[3] + (224*G[1, 1, x]*Zeta[3])/3 - 
           90*Zeta[5])) + RATIO[(1 - x)^(-1)]*((77*Pi^4)/360 - 
         ((4*I)/15)*Pi^5 + (11*Pi^4*G[1, x])/30 + (7*Pi^2*G[0, 1, x])/6 + 
         (4*I)*Pi^3*G[0, 1, x] - (7*I)*Pi*G[0, 0, 1, x] + 
         14*Pi^2*G[0, 0, 1, x] - 6*Pi^2*G[0, 1, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] - (36*I)*Pi*G[0, 0, 0, 1, x] - 
         7*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (36*I)*Pi*G[0, 1, 0, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, x] - 
         36*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 1, 1, x] + 
         36*G[0, 1, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 1, x] - (7*I)*Pi*Zeta[3] + 
         24*Pi^2*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 1, x]*Zeta[3] - 24*Zeta[5]) - 34*Zeta[5] + 
       116*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-16142*I)/81)*Pi*G[1, x] + 
         (19169*Pi^2*G[1, x])/324 + ((2419*I)/216)*Pi^3*G[1, x] - 
         (1091*Pi^4*G[1, x])/540 - ((69*I)/80)*Pi^5*G[1, x] - 
         ((1913*I)/54)*Pi*G[0, 1, x] + (1309*Pi^2*G[0, 1, x])/108 + 
         ((53*I)/18)*Pi^3*G[0, 1, x] - (31*Pi^4*G[0, 1, x])/45 - 
         (16142*G[1, 1, x])/81 + ((1915*I)/27)*Pi*G[1, 1, x] - 
         (2473*Pi^2*G[1, 1, x])/216 + ((19*I)/18)*Pi^3*G[1, 1, x] + 
         (39*Pi^4*G[1, 1, x])/80 - ((13*I)/18)*Pi*G[0, 0, 1, x] + 
         (29*Pi^2*G[0, 0, 1, x])/9 + (I/6)*Pi^3*G[0, 0, 1, x] - 
         (1913*G[0, 1, 1, x])/54 + ((65*I)/9)*Pi*G[0, 1, 1, x] - 
         (8*Pi^2*G[0, 1, 1, x])/9 + ((3*I)/2)*Pi^3*G[0, 1, 1, x] - 
         ((221*I)/18)*Pi*G[1, 0, 1, x] + (55*Pi^2*G[1, 0, 1, x])/9 - 
         ((2*I)/3)*Pi^3*G[1, 0, 1, x] + (3353*G[1, 1, 1, x])/18 - 
         ((463*I)/18)*Pi*G[1, 1, 1, x] - (77*Pi^2*G[1, 1, 1, x])/36 - 
         (2*I)*Pi^3*G[1, 1, 1, x] - (13*G[0, 0, 1, 1, x])/18 - 
         I*Pi*G[0, 0, 1, 1, x] + (11*Pi^2*G[0, 0, 1, 1, x])/6 - 
         (4*I)*Pi*G[0, 1, 0, 1, x] + Pi^2*G[0, 1, 0, 1, x] + 
         (173*G[0, 1, 1, 1, x])/6 - I*Pi*G[0, 1, 1, 1, x] - 
         (9*Pi^2*G[0, 1, 1, 1, x])/2 - (10*I)*Pi*G[1, 0, 0, 1, x] - 
         11*Pi^2*G[1, 0, 0, 1, x] - (221*G[1, 0, 1, 1, x])/18 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] + (16*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 1, x] + (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (2065*G[1, 1, 1, 1, x])/18 + (18*I)*Pi*G[1, 1, 1, 1, x] + 
         (17*Pi^2*G[1, 1, 1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (10*G[0, 0, 1, 1, 1, x])/3 + (14*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 1, x] - (14*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (14*I)*Pi*G[0, 1, 1, 0, 1, x] - (40*G[0, 1, 1, 1, 1, x])/3 + 
         (10*I)*Pi*G[0, 1, 1, 1, 1, x] + (38*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         10*G[1, 0, 0, 1, 1, x] - (38*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (30*I)*Pi*G[1, 0, 1, 0, 1, x] + (2*G[1, 0, 1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, 1, 1, x] - (68*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 1, x] + (66*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (56*I)*Pi*G[1, 1, 1, 0, 1, x] + (149*G[1, 1, 1, 1, 1, x])/3 - 
         (52*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 1, 1, x] + 
         6*G[0, 0, 1, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 1, 1, 1, x] - 14*G[0, 1, 1, 0, 1, 1, x] - 
         18*G[0, 1, 1, 1, 1, 1, x] + 38*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 1, 1, x] - 30*G[1, 0, 1, 0, 1, 1, x] + 
         54*G[1, 0, 1, 1, 1, 1, x] - 68*G[1, 1, 0, 0, 1, 1, x] + 
         90*G[1, 1, 0, 1, 1, 1, x] + 56*G[1, 1, 1, 0, 1, 1, x] + 
         14*G[1, 1, 1, 1, 1, 1, x] + (1195*G[1, x]*Zeta[3])/18 + 
         ((646*I)/9)*Pi*G[1, x]*Zeta[3] - (14*Pi^2*G[1, x]*Zeta[3])/3 + 
         (46*G[0, 1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (250*G[1, 1, x]*Zeta[3])/9 + (40*I)*Pi*G[1, 1, x]*Zeta[3] - 
         6*G[0, 0, 1, x]*Zeta[3] + (58*G[0, 1, 1, x]*Zeta[3])/3 - 
         12*G[1, 0, 1, x]*Zeta[3] - (26*G[1, 1, 1, x]*Zeta[3])/3 - 
         58*G[1, x]*Zeta[5]) + RATIO[x]*(-23550685/46656 - 
         ((420775*I)/1296)*Pi + (33325*Pi^2)/288 + ((2137*I)/72)*Pi^3 - 
         (17887*Pi^4)/3240 + ((97*I)/540)*Pi^5 + (2125*Pi^6)/6048 - 
         (14576*G[1, x])/243 - ((5824*I)/81)*Pi*G[1, x] + 
         (3386*Pi^2*G[1, x])/81 + ((33*I)/2)*Pi^3*G[1, x] - 
         (583*Pi^4*G[1, x])/180 - ((293*I)/360)*Pi^5*G[1, x] - 
         ((592*I)/9)*Pi*G[0, 1, x] + (1003*Pi^2*G[0, 1, x])/36 + 
         ((43*I)/6)*Pi^3*G[0, 1, x] - (143*Pi^4*G[0, 1, x])/45 + 
         ((592*I)/9)*Pi*G[1, 1, x] - (1003*Pi^2*G[1, 1, x])/36 - 
         ((43*I)/6)*Pi^3*G[1, 1, x] - (11*Pi^4*G[1, 1, x])/60 - 
         ((277*I)/6)*Pi*G[0, 0, 1, x] + (139*Pi^2*G[0, 0, 1, x])/12 + 
         ((5*I)/3)*Pi^3*G[0, 0, 1, x] - (592*G[0, 1, 1, x])/9 + 
         ((421*I)/6)*Pi*G[0, 1, 1, x] - (301*Pi^2*G[0, 1, 1, x])/18 + 
         ((7*I)/3)*Pi^3*G[0, 1, 1, x] + ((277*I)/6)*Pi*G[1, 0, 1, x] - 
         (65*Pi^2*G[1, 0, 1, x])/6 + ((10*I)/3)*Pi^3*G[1, 0, 1, x] + 
         (592*G[1, 1, 1, x])/9 - ((421*I)/6)*Pi*G[1, 1, 1, x] + 
         (575*Pi^2*G[1, 1, 1, x])/36 - ((22*I)/3)*Pi^3*G[1, 1, 1, x] - 
         ((71*I)/6)*Pi*G[0, 0, 0, 1, x] + (4*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (277*G[0, 0, 1, 1, x])/6 + ((143*I)/6)*Pi*G[0, 0, 1, 1, x] + 
         (13*Pi^2*G[0, 0, 1, 1, x])/3 - ((5*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         4*Pi^2*G[0, 1, 0, 1, x] + (271*G[0, 1, 1, 1, x])/2 - 
         ((139*I)/3)*Pi*G[0, 1, 1, 1, x] - (29*Pi^2*G[0, 1, 1, 1, x])/3 + 
         ((49*I)/3)*Pi*G[1, 0, 0, 1, x] + 4*Pi^2*G[1, 0, 0, 1, x] + 
         (277*G[1, 0, 1, 1, x])/6 - ((85*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (28*Pi^2*G[1, 0, 1, 1, x])/3 - ((17*I)/6)*Pi*G[1, 1, 0, 1, x] - 
         (4*Pi^2*G[1, 1, 0, 1, x])/3 - (271*G[1, 1, 1, 1, x])/2 + 
         ((305*I)/6)*Pi*G[1, 1, 1, 1, x] + (44*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (71*G[0, 0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, 1, x] + (301*G[0, 0, 1, 1, 1, x])/6 + 
         (8*I)*Pi*G[0, 0, 1, 1, 1, x] + (56*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (5*G[0, 1, 0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (52*I)*Pi*G[0, 1, 1, 0, 1, x] - 152*G[0, 1, 1, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, 1, x] + (49*G[1, 0, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] - (164*G[1, 0, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (56*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (17*G[1, 1, 0, 1, 1, x])/6 + (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (44*I)*Pi*G[1, 1, 1, 0, 1, x] + (313*G[1, 1, 1, 1, 1, x])/2 - 
         (36*I)*Pi*G[1, 1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         8*G[0, 0, 1, 0, 1, 1, x] + 28*G[0, 0, 1, 1, 1, 1, x] + 
         56*G[0, 1, 0, 0, 1, 1, x] - 52*G[0, 1, 0, 1, 1, 1, x] - 
         52*G[0, 1, 1, 0, 1, 1, x] - 76*G[0, 1, 1, 1, 1, 1, x] - 
         4*G[1, 0, 1, 1, 1, 1, x] - 56*G[1, 1, 0, 0, 1, 1, x] + 
         56*G[1, 1, 0, 1, 1, 1, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
         52*G[1, 1, 1, 1, 1, 1, x] + (6469*Zeta[3])/324 + 
         ((1111*I)/18)*Pi*Zeta[3] - (175*Pi^2*Zeta[3])/6 + 
         ((44*I)/3)*Pi^3*Zeta[3] + (4738*G[1, x]*Zeta[3])/27 + 
         ((905*I)/6)*Pi*G[1, x]*Zeta[3] - 5*Pi^2*G[1, x]*Zeta[3] + 
         67*G[0, 1, x]*Zeta[3] - ((76*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         67*G[1, 1, x]*Zeta[3] + (44*I)*Pi*G[1, 1, x]*Zeta[3] - 
         28*G[0, 0, 1, x]*Zeta[3] + (236*G[0, 1, 1, x]*Zeta[3])/3 - 
         (152*G[1, 1, 1, x]*Zeta[3])/3 + (403*Zeta[3]^2)/9 - 
         (709*Zeta[5])/15 - (304*I)*Pi*Zeta[5] - 58*G[1, x]*Zeta[5]))) + 
   (511/16 + (12*I)*Pi - (11*Pi^2)/12 - (I/2)*Pi^3 + (229*Pi^4)/360 + 
     (4*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - ((8*I)/3)*Pi^3*G[0, x] - 
     (45*G[1, x])/4 - (15*I)*Pi*G[1, x] - (I/6)*Pi^3*G[1, x] - 
     (2*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 12*G[0, 1, x] + 
     (5*Pi^2*G[0, 1, x])/3 - 12*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 
     Pi^2*G[1, 0, x] + 19*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 
     (7*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, x] - 
     2*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + 
     (4*I)*Pi*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
     10*G[1, 0, 1, x] + (10*I)*Pi*G[1, 0, 1, x] + 10*G[1, 1, 0, x] + 
     (4*I)*Pi*G[1, 1, 0, x] - 21*G[1, 1, 1, x] - (14*I)*Pi*G[1, 1, 1, x] - 
     12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
     6*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
     2*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 1, x] + 
     6*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - 
     16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x] + 
       (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(25/2 + (7*I)*Pi - (13*Pi^2)/6 + 6*G[0, x] + 
       (4*I)*Pi*G[0, x] - 8*G[1, x] - (5*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
       6*G[0, 1, x] - 6*G[1, 0, x] + 7*G[1, 1, x] + 
       (-25/2 - (6*I)*Pi + (13*Pi^2)/6 - 6*G[0, x] - (4*I)*Pi*G[0, x] + 
         9*G[1, x] + (6*I)*Pi*G[1, x] - 4*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x] - 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)]) + 
     (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
      RATIO[x] - 25*Zeta[3] + (4*I)*Pi*Zeta[3] + 2*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(-511/16 - (13*Pi^2)/12 - (229*Pi^4)/360 + 
       ((8*I)/3)*Pi^3*G[0, x] + (93*G[1, x])/4 + (16*I)*Pi*G[1, x] + 
       (Pi^2*G[1, x])/2 - (I/3)*Pi^3*G[1, x] + (14*Pi^2*G[0, 0, x])/3 + 
       16*G[0, 1, x] - (11*Pi^2*G[0, 1, x])/3 + 16*G[1, 0, x] - 
       (Pi^2*G[1, 0, x])/3 - 25*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] + 
       (13*Pi^2*G[1, 1, x])/3 - 12*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
       12*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 
       12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
       15*Zeta[3] - (4*I)*Pi*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((16*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 - 
       (I/2)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 16*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] - 13*G[1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] - 
       10*G[1, x]*Zeta[3]) + Log[mu2/s]*(93/4 + (19*I)*Pi - (3*Pi^2)/2 - 
       (I/3)*Pi^3 + 16*G[0, x] + (2*I)*Pi*G[0, x] - (Pi^2*G[0, x])/3 - 
       22*G[1, x] - (9*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/3 - 10*G[0, 1, x] - 
       (6*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
       17*G[1, 1, x] + (10*I)*Pi*G[1, 1, x] - 8*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
       14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 12*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-93/4 - (16*I)*Pi - Pi^2/2 + (I/3)*Pi^3 - 
         16*G[0, x] + (Pi^2*G[0, x])/3 + 25*G[1, x] + (12*I)*Pi*G[1, x] - 
         (13*Pi^2*G[1, x])/3 + 12*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] + 
         12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 18*G[1, 1, x] - 
         (12*I)*Pi*G[1, 1, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 
         12*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 12*Zeta[3])) + 
     e*(4205/32 + (54*I)*Pi - (751*Pi^2)/48 - ((11*I)/2)*Pi^3 - 
       (109*Pi^4)/360 + ((391*I)/180)*Pi^5 + 6*G[0, x] + (16*I)*Pi*G[0, x] - 
       (73*Pi^2*G[0, x])/12 + (I/2)*Pi^3*G[0, x] + (181*Pi^4*G[0, x])/180 - 
       (511*G[1, x])/8 - (47*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/2 + 
       ((2*I)/3)*Pi^3*G[1, x] - (133*Pi^4*G[1, x])/60 - (13*G[0, 0, x])/2 - 
       (7*I)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/6 + 
       ((8*I)/3)*Pi^3*G[0, 0, x] - 11*G[0, 1, x] - (22*I)*Pi*G[0, 1, x] + 
       (8*Pi^2*G[0, 1, x])/3 + (7*I)*Pi^3*G[0, 1, x] - 11*G[1, 0, x] - 
       (I/2)*Pi*G[1, 0, x] + (35*Pi^2*G[1, 0, x])/6 + 
       ((55*I)/6)*Pi^3*G[1, 0, x] + (79*G[1, 1, x])/2 + 
       ((87*I)/2)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/6 + 
       (2*I)*Pi^3*G[1, 1, x] - (35*G[0, 0, 0, x])/2 + 
       (6*I)*Pi*G[0, 0, 0, x] + 13*Pi^2*G[0, 0, 0, x] + 
       (17*G[0, 0, 1, x])/2 + ((21*I)/2)*Pi*G[0, 0, 1, x] + 
       12*Pi^2*G[0, 0, 1, x] + (17*G[0, 1, 0, x])/2 - 
       (5*I)*Pi*G[0, 1, 0, x] + 2*Pi^2*G[0, 1, 0, x] + (17*G[0, 1, 1, x])/2 + 
       (2*I)*Pi*G[0, 1, 1, x] - (29*Pi^2*G[0, 1, 1, x])/3 + 
       18*G[1, 0, 0, x] - (3*I)*Pi*G[1, 0, 0, x] + (37*Pi^2*G[1, 0, 0, x])/
        3 + (41*G[1, 0, 1, x])/2 + (3*I)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/6 + (41*G[1, 1, 0, x])/2 + 
       (4*I)*Pi*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/2 - 
       (101*G[1, 1, 1, x])/2 - (23*I)*Pi*G[1, 1, 1, x] + 
       (23*Pi^2*G[1, 1, 1, x])/6 - (15*G[0, 0, 0, 0, x])/2 - 
       (4*I)*Pi*G[0, 0, 0, 0, x] + (39*G[0, 0, 0, 1, x])/2 + 
       (39*G[0, 0, 1, 0, x])/2 - (10*I)*Pi*G[0, 0, 1, 0, x] - 
       11*G[0, 0, 1, 1, x] + (10*I)*Pi*G[0, 0, 1, 1, x] + 
       10*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] - 
       17*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
       17*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] - 7*G[0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
       (10*I)*Pi*G[1, 0, 0, 0, x] - 11*G[1, 0, 0, 1, x] + 
       (18*I)*Pi*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, x] - 17*G[1, 0, 1, 1, x] - 
       (30*I)*Pi*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 
       (10*I)*Pi*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
       (42*I)*Pi*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] - 
       (24*I)*Pi*G[1, 1, 1, 0, x] + 66*G[1, 1, 1, 1, x] + 
       (58*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 0, 0, x] - 
       36*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 0, x] - 
       14*G[0, 0, 1, 0, 1, x] - 14*G[0, 0, 1, 1, 0, x] + 
       48*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
       20*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] + 
       10*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] - 
       34*G[1, 0, 0, 0, 1, x] - 34*G[1, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, x] - 38*G[1, 0, 1, 0, 0, x] + 
       14*G[1, 0, 1, 0, 1, x] + 14*G[1, 0, 1, 1, 0, x] - 
       10*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] + 
       22*G[1, 1, 0, 1, 1, x] - 30*G[1, 1, 1, 0, 0, x] + 
       58*G[1, 1, 1, 0, 1, x] + 58*G[1, 1, 1, 1, 0, x] - 
       72*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(5/2 + ((5*I)/3)*Pi + (5*G[0, x])/3 - (5*G[1, x])/3 + 
         (-5/2 - ((5*I)/3)*Pi - (5*G[0, x])/3 + (5*G[1, x])/3)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(91/6 + ((22*I)/3)*Pi - 
         (20*Pi^2)/9 + 6*G[0, x] + (4*I)*Pi*G[0, x] - (26*G[1, x])/3 - 
         ((16*I)/3)*Pi*G[1, x] + 4*G[0, 0, x] - (20*G[0, 1, x])/3 - 
         (20*G[1, 0, x])/3 + 8*G[1, 1, x] + (-91/6 - (6*I)*Pi + (20*Pi^2)/9 - 
           6*G[0, x] - (4*I)*Pi*G[0, x] + 10*G[1, x] + ((20*I)/3)*Pi*
            G[1, x] - 4*G[0, 0, x] + (20*G[0, 1, x])/3 + (20*G[1, 0, x])/3 - 
           (20*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (983*Zeta[3])/6 - ((139*I)/6)*Pi*Zeta[3] + (349*Pi^2*Zeta[3])/9 + 
       (19*G[0, x]*Zeta[3])/2 - (88*I)*Pi*G[0, x]*Zeta[3] + 
       (64*G[1, x]*Zeta[3])/3 - ((64*I)/3)*Pi*G[1, x]*Zeta[3] - 
       64*G[0, 0, x]*Zeta[3] + (202*G[0, 1, x]*Zeta[3])/3 + 
       (40*G[1, 0, x]*Zeta[3])/3 - 18*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-21*Pi^2)/4 - Pi^4/45 + 2*Pi^2*G[0, x] + 
         ((2*I)/3)*Pi^3*G[0, x] + (11*Pi^2*G[1, x])/2 + 
         ((4*I)/3)*Pi^3*G[1, x] - (21*G[0, 0, x])/2 + (3*Pi^2*G[0, 0, x])/2 + 
         (21*G[0, 1, x])/2 - (5*Pi^2*G[0, 1, x])/6 + (21*G[1, 0, x])/2 - 
         (Pi^2*G[1, 0, x])/2 - (21*G[1, 1, x])/2 - (Pi^2*G[1, 1, x])/6 + 
         8*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 
         14*G[0, 1, 1, x] + 7*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         18*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, x] + 29*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 
         10*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 6*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
         8*G[1, 1, 1, 1, x] - 4*Zeta[3] - (4*I)*Pi*Zeta[3] + 
         4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((123*I)/2)*Pi*G[1, x] - 
         5*Pi^2*G[1, x] + ((10*I)/3)*Pi^3*G[1, x] + (Pi^4*G[1, x])/18 + 
         ((83*I)/2)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/3 - 
         ((14*I)/3)*Pi^3*G[0, 1, x] - ((7*I)/2)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/3 + (I/2)*Pi^3*G[1, 0, x] + (123*G[1, 1, x])/2 - 
         ((135*I)/2)*Pi*G[1, 1, x] + (44*Pi^2*G[1, 1, x])/3 + 
         (4*I)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + (5*I)*Pi*G[0, 1, 0, x] + 
         (11*Pi^2*G[0, 1, 0, x])/3 + (83*G[0, 1, 1, x])/2 - 
         (14*I)*Pi*G[0, 1, 1, x] + (25*Pi^2*G[0, 1, 1, x])/3 + 
         (7*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/3 - 
         (7*G[1, 0, 1, x])/2 - (5*I)*Pi*G[1, 0, 1, x] + 
         (17*Pi^2*G[1, 0, 1, x])/6 - (7*G[1, 1, 0, x])/2 - 
         (18*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/6 - 
         (195*G[1, 1, 1, x])/2 + (21*I)*Pi*G[1, 1, 1, x] - 
         (19*Pi^2*G[1, 1, 1, x])/2 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 0, x] + 
         5*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] + 
         5*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] - 
         31*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (6*I)*Pi*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
         (14*I)*Pi*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 13*G[1, 0, 1, 1, x] - 
         (14*I)*Pi*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, 0, x] - 22*G[1, 1, 0, 1, x] - 
         (14*I)*Pi*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 
         78*G[1, 1, 1, 1, x] + (18*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         12*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 26*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 
         10*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
         10*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
         18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] - 
         32*G[1, 1, 1, 1, 1, x] - 40*G[1, x]*Zeta[3] - ((56*I)/3)*Pi*G[1, x]*
          Zeta[3] - 10*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         (34*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*(205/4 + (30*I)*Pi - 
         (7*Pi^2)/2 - I*Pi^3 + (49*G[0, x])/2 + (3*I)*Pi*G[0, x] - 
         (5*Pi^2*G[0, x])/3 - 40*G[1, x] - (13*I)*Pi*G[1, x] + 
         (19*Pi^2*G[1, x])/6 - 15*G[0, 1, x] - (10*I)*Pi*G[0, 1, x] - 
         15*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] + 28*G[1, 1, x] + 
         (16*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - 
         10*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + 
         23*G[1, 0, 1, x] + 23*G[1, 1, 0, x] - 31*G[1, 1, 1, x] + 
         ((5*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/2 + (4*I)*Pi*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] + 5*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
           4*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] + (-Pi^2/2 - G[0, 0, x] + 
           G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] - (44*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-205/4 - (24*I)*Pi + I*Pi^3 - 24*G[0, x] + 
           (5*Pi^2*G[0, x])/3 + (91*G[1, x])/2 + (18*I)*Pi*G[1, x] - 
           (20*Pi^2*G[1, x])/3 + 18*G[0, 1, x] + (14*I)*Pi*G[0, 1, x] + 
           18*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] - 30*G[1, 1, x] - 
           (20*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
           10*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 
           20*G[1, 0, 1, x] - 20*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
           (44*Zeta[3])/3)) + Log[mu2/s]*(895/8 + ((121*I)/2)*Pi - 
         (85*Pi^2)/12 - (4*I)*Pi^3 + (409*Pi^4)/180 + (67*G[0, x])/2 + 
         (12*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 - ((26*I)/3)*Pi^3*G[0, x] - 
         (151*G[1, x])/2 - ((91*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
         2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 14*Pi^2*G[0, 0, x] - 
         39*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 7*Pi^2*G[0, 1, x] - 
         39*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + (11*Pi^2*G[1, 0, x])/3 + 
         (147*G[1, 1, x])/2 + (18*I)*Pi*G[1, 1, x] - 3*Pi^2*G[1, 1, x] - 
         6*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] + 
         26*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + 31*G[1, 0, 1, x] + 
         (28*I)*Pi*G[1, 0, 1, x] + 31*G[1, 1, 0, x] + 
         (14*I)*Pi*G[1, 1, 0, x] - 69*G[1, 1, 1, x] - 
         (42*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
         40*G[0, 0, 0, 1, x] + 40*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
         36*G[0, 1, 0, 0, x] - 10*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] - 
         18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] - 34*G[1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, x] - 
         52*G[1, 1, 0, 1, x] - 52*G[1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, x] + 
         ((-11*Pi^2)/2 - I*Pi^3 - Pi^2*G[0, x] + Pi^2*G[1, x] - 
           11*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 11*G[0, 1, x] + 
           (2*I)*Pi*G[0, 1, x] + 11*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 
           11*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 
           6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
           6*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
           6*G[1, 1, 1, x])*RATIO[x] - 58*Zeta[3] + ((8*I)/3)*Pi*Zeta[3] - 
         (16*G[0, x]*Zeta[3])/3 + (28*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-895/8 - (32*I)*Pi - (17*Pi^2)/12 + 
           (2*I)*Pi^3 - (409*Pi^4)/180 - 32*G[0, x] + 4*Pi^2*G[0, x] + 
           ((26*I)/3)*Pi^3*G[0, x] + (205*G[1, x])/2 + (48*I)*Pi*G[1, x] - 
           (2*I)*Pi^3*G[1, x] + 14*Pi^2*G[0, 0, x] + 48*G[0, 1, x] + 
           (6*I)*Pi*G[0, 1, x] - 14*Pi^2*G[0, 1, x] + 48*G[1, 0, x] - 
           (10*Pi^2*G[1, 0, x])/3 - 91*G[1, 1, x] - (36*I)*Pi*G[1, 1, x] + 
           (40*Pi^2*G[1, 1, x])/3 + 6*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
           (16*I)*Pi*G[0, 1, 1, x] - 36*G[1, 0, 1, x] - 
           (28*I)*Pi*G[1, 0, 1, x] - 36*G[1, 1, 0, x] - 
           (24*I)*Pi*G[1, 1, 0, x] + 60*G[1, 1, 1, x] + 
           (40*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] - 
           40*G[0, 0, 0, 1, x] - 40*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           36*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
           4*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] + 
           32*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 40*G[1, 1, 0, 1, x] + 
           40*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 38*Zeta[3] - 
           ((8*I)/3)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/3 - 
           (88*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((67*I)/2)*Pi*G[1, x] - 
           (7*Pi^2*G[1, x])/6 - (2*I)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 1, x] - 
           7*Pi^2*G[0, 1, x] + I*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 + 
           (67*G[1, 1, x])/2 - (24*I)*Pi*G[1, 1, x] + (31*Pi^2*G[1, 1, x])/
            3 + (6*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] - 35*G[1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
           18*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 
           12*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(-4205/32 - (71*Pi^2)/16 + (4*I)*Pi^3 + 
         (43*Pi^4)/120 - ((391*I)/180)*Pi^5 + (10*I)*Pi*G[0, x] + 
         (32*Pi^2*G[0, x])/3 - (181*Pi^4*G[0, x])/180 + (895*G[1, x])/8 + 
         (32*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/12 - (2*I)*Pi^3*G[1, x] + 
         (409*Pi^4*G[1, x])/180 + 10*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
         (3*Pi^2*G[0, 0, x])/2 - ((8*I)/3)*Pi^3*G[0, 0, x] + 32*G[0, 1, x] + 
         (16*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/2 - 
         ((35*I)/3)*Pi^3*G[0, 1, x] + 32*G[1, 0, x] - 4*Pi^2*G[1, 0, x] - 
         ((26*I)/3)*Pi^3*G[1, 0, x] - (205*G[1, 1, x])/2 - 
         (48*I)*Pi*G[1, 1, x] + (2*I)*Pi^3*G[1, 1, x] + 12*G[0, 0, 0, x] - 
         13*Pi^2*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - ((3*I)/2)*Pi*
          G[0, 0, 1, x] - 13*Pi^2*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 
         (5*Pi^2*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, x] + 18*Pi^2*G[0, 1, 1, x] - 
         14*Pi^2*G[1, 0, 0, x] - 48*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         14*Pi^2*G[1, 0, 1, x] - 48*G[1, 1, 0, x] + (10*Pi^2*G[1, 1, 0, x])/
          3 + 91*G[1, 1, 1, x] + (36*I)*Pi*G[1, 1, 1, x] - 
         (40*Pi^2*G[1, 1, 1, x])/3 + (15*G[0, 0, 0, 0, x])/2 + 
         (4*I)*Pi*G[0, 0, 0, 0, x] - (27*G[0, 0, 0, 1, x])/2 - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - (27*G[0, 0, 1, 0, x])/2 + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
         (28*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 1, x] + 
         (28*I)*Pi*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] - 
         (40*I)*Pi*G[1, 1, 1, 1, x] - 72*G[0, 0, 0, 0, 0, x] + 
         36*G[0, 0, 0, 0, 1, x] + 36*G[0, 0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
         16*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] - 
         40*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
         40*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] + 
         36*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
         16*G[1, 0, 1, 1, 0, x] + 4*G[1, 1, 0, 0, 0, x] + 
         20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] - 
         32*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] - 
         40*G[1, 1, 1, 0, 1, x] - 40*G[1, 1, 1, 1, 0, x] + 
         40*G[1, 1, 1, 1, 1, x] + (340*Zeta[3])/3 + ((9*I)/2)*Pi*Zeta[3] - 
         (349*Pi^2*Zeta[3])/9 - (3*G[0, x]*Zeta[3])/2 + 
         (88*I)*Pi*G[0, x]*Zeta[3] - 38*G[1, x]*Zeta[3] + 
         ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 64*G[0, 0, x]*Zeta[3] - 
         (232*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 + 
         (88*G[1, 1, x]*Zeta[3])/3 - 30*Zeta[5]) + 30*Zeta[5]) + 
     e^2*(25863/64 + (198*I)*Pi - (2647*Pi^2)/32 - ((133*I)/12)*Pi^3 - 
       (5251*Pi^4)/1440 - ((47*I)/144)*Pi^5 + (5017*Pi^6)/30240 + 
       30*G[0, x] + ((223*I)/4)*Pi*G[0, x] - (10*Pi^2*G[0, x])/3 - 
       ((11*I)/12)*Pi^3*G[0, x] + (19*Pi^4*G[0, x])/40 - 
       ((107*I)/36)*Pi^5*G[0, x] - (3053*G[1, x])/16 - 
       ((611*I)/4)*Pi*G[1, x] + (395*Pi^2*G[1, x])/8 + (I/6)*Pi^3*G[1, x] - 
       (193*Pi^4*G[1, x])/180 - ((727*I)/144)*Pi^5*G[1, x] - 72*G[0, 0, x] - 
       ((43*I)/4)*Pi*G[0, 0, x] - (167*Pi^2*G[0, 0, x])/12 - 
       ((10*I)/3)*Pi^3*G[0, 0, x] + (73*Pi^4*G[0, 0, x])/180 + 
       (195*G[0, 1, x])/4 - ((201*I)/4)*Pi*G[0, 1, x] - 
       (29*Pi^2*G[0, 1, x])/24 + ((31*I)/12)*Pi^3*G[0, 1, x] + 
       (661*Pi^4*G[0, 1, x])/360 + (195*G[1, 0, x])/4 - 
       ((41*I)/4)*Pi*G[1, 0, x] + (29*Pi^2*G[1, 0, x])/8 + 
       ((25*I)/4)*Pi^3*G[1, 0, x] - (467*Pi^4*G[1, 0, x])/360 + 
       (129*G[1, 1, x])/4 + ((449*I)/4)*Pi*G[1, 1, x] - 
       (281*Pi^2*G[1, 1, x])/24 + ((5*I)/4)*Pi^3*G[1, 1, x] + 
       (2069*Pi^4*G[1, 1, x])/720 - (15*G[0, 0, 0, x])/4 + 
       ((75*I)/4)*Pi*G[0, 0, 0, x] + 9*Pi^2*G[0, 0, 0, x] - 
       I*Pi^3*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + ((95*I)/4)*Pi*G[0, 0, 1, x] - 
       (19*Pi^2*G[0, 0, 1, x])/2 + (I/2)*Pi^3*G[0, 0, 1, x] + 
       5*G[0, 1, 0, x] - ((83*I)/4)*Pi*G[0, 1, 0, x] + 
       (5*Pi^2*G[0, 1, 0, x])/3 - ((137*I)/6)*Pi^3*G[0, 1, 0, x] - 
       (19*G[0, 1, 1, x])/4 + ((151*I)/4)*Pi*G[0, 1, 1, x] - 
       (55*Pi^2*G[0, 1, 1, x])/4 - ((121*I)/6)*Pi^3*G[0, 1, 1, x] + 
       69*G[1, 0, 0, x] - (27*I)*Pi*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 0, x])/
        3 - ((32*I)/3)*Pi^3*G[1, 0, 0, x] - (115*G[1, 0, 1, x])/4 + 
       ((57*I)/2)*Pi*G[1, 0, 1, x] - (31*Pi^2*G[1, 0, 1, x])/12 - 
       ((97*I)/6)*Pi^3*G[1, 0, 1, x] - (115*G[1, 1, 0, x])/4 + 
       ((77*I)/2)*Pi*G[1, 1, 0, x] - (47*Pi^2*G[1, 1, 0, x])/12 - 
       ((41*I)/2)*Pi^3*G[1, 1, 0, x] - 15*G[1, 1, 1, x] - 
       (115*I)*Pi*G[1, 1, 1, x] + (65*Pi^2*G[1, 1, 1, x])/12 + 
       ((13*I)/3)*Pi^3*G[1, 1, 1, x] + 14*G[0, 0, 0, 0, x] - 
       (22*I)*Pi*G[0, 0, 0, 0, x] - (40*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (183*G[0, 0, 0, 1, x])/4 + ((33*I)/2)*Pi*G[0, 0, 0, 1, x] - 
       Pi^2*G[0, 0, 0, 1, x] + (183*G[0, 0, 1, 0, x])/4 + 
       (23*I)*Pi*G[0, 0, 1, 0, x] - (40*Pi^2*G[0, 0, 1, 0, x])/3 - 
       43*G[0, 0, 1, 1, x] - (16*I)*Pi*G[0, 0, 1, 1, x] - 
       (55*Pi^2*G[0, 0, 1, 1, x])/2 - (91*G[0, 1, 0, 0, x])/2 + 
       (20*I)*Pi*G[0, 1, 0, 0, x] - 29*Pi^2*G[0, 1, 0, 0, x] + 
       (15*G[0, 1, 0, 1, x])/4 - ((29*I)/2)*Pi*G[0, 1, 0, 1, x] - 
       (31*Pi^2*G[0, 1, 0, 1, x])/6 + (15*G[0, 1, 1, 0, x])/4 - 
       (19*I)*Pi*G[0, 1, 1, 0, x] - (103*Pi^2*G[0, 1, 1, 0, x])/6 + 
       (7*G[0, 1, 1, 1, x])/2 + (4*I)*Pi*G[0, 1, 1, 1, x] + 
       (61*Pi^2*G[0, 1, 1, 1, x])/6 - (101*G[1, 0, 0, 0, x])/2 + 
       (13*I)*Pi*G[1, 0, 0, 0, x] - 27*Pi^2*G[1, 0, 0, 0, x] - 
       (33*G[1, 0, 0, 1, x])/2 + ((9*I)/2)*Pi*G[1, 0, 0, 1, x] - 
       35*Pi^2*G[1, 0, 0, 1, x] - (33*G[1, 0, 1, 0, x])/2 - 
       (10*I)*Pi*G[1, 0, 1, 0, x] - (11*Pi^2*G[1, 0, 1, 0, x])/3 - 
       8*G[1, 0, 1, 1, x] - (29*I)*Pi*G[1, 0, 1, 1, x] + 
       (127*Pi^2*G[1, 0, 1, 1, x])/3 + (23*G[1, 1, 0, 0, x])/2 + 
       (3*I)*Pi*G[1, 1, 0, 0, x] - 32*Pi^2*G[1, 1, 0, 0, x] - 
       26*G[1, 1, 0, 1, x] - (37*I)*Pi*G[1, 1, 0, 1, x] + 
       44*Pi^2*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] - 
       (10*I)*Pi*G[1, 1, 1, 0, x] + 26*Pi^2*G[1, 1, 1, 0, x] + 
       63*G[1, 1, 1, 1, x] + (79*I)*Pi*G[1, 1, 1, 1, x] - 
       (89*Pi^2*G[1, 1, 1, 1, x])/6 + (93*G[0, 0, 0, 0, 0, x])/2 + 
       (24*I)*Pi*G[0, 0, 0, 0, 0, x] - (131*G[0, 0, 0, 0, 1, x])/2 + 
       (10*I)*Pi*G[0, 0, 0, 0, 1, x] - (131*G[0, 0, 0, 1, 0, x])/2 - 
       (26*I)*Pi*G[0, 0, 0, 1, 0, x] + 49*G[0, 0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 26*G[0, 0, 1, 0, 0, x] - 
       (8*I)*Pi*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
       (38*I)*Pi*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] + 
       (10*I)*Pi*G[0, 0, 1, 1, 0, x] - 9*G[0, 0, 1, 1, 1, x] - 
       (26*I)*Pi*G[0, 0, 1, 1, 1, x] - (7*G[0, 1, 0, 0, 0, x])/2 - 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 0, 0, 1, x])/2 - 
       (88*I)*Pi*G[0, 1, 0, 0, 1, x] + (7*G[0, 1, 0, 1, 0, x])/2 + 
       (78*I)*Pi*G[0, 1, 0, 1, 0, x] + 21*G[0, 1, 0, 1, 1, x] + 
       (64*I)*Pi*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] - 
       (40*I)*Pi*G[0, 1, 1, 0, 0, x] + 44*G[0, 1, 1, 0, 1, x] + 
       (108*I)*Pi*G[0, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 0, x] + 
       (18*I)*Pi*G[0, 1, 1, 1, 0, x] - 29*G[0, 1, 1, 1, 1, x] - 
       (96*I)*Pi*G[0, 1, 1, 1, 1, x] - (47*G[1, 0, 0, 0, 0, x])/2 - 
       (22*I)*Pi*G[1, 0, 0, 0, 0, x] + (13*G[1, 0, 0, 0, 1, x])/2 + 
       (28*I)*Pi*G[1, 0, 0, 0, 1, x] + (13*G[1, 0, 0, 1, 0, x])/2 + 
       (52*I)*Pi*G[1, 0, 0, 1, 0, x] + 26*G[1, 0, 0, 1, 1, x] - 
       (60*I)*Pi*G[1, 0, 0, 1, 1, x] - 7*G[1, 0, 1, 0, 0, x] - 
       (18*I)*Pi*G[1, 0, 1, 0, 0, x] + 25*G[1, 0, 1, 0, 1, x] + 
       (30*I)*Pi*G[1, 0, 1, 0, 1, x] + 25*G[1, 0, 1, 1, 0, x] - 
       (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] + 
       (14*I)*Pi*G[1, 0, 1, 1, 1, x] + 7*G[1, 1, 0, 0, 0, x] - 
       (34*I)*Pi*G[1, 1, 0, 0, 0, x] + 10*G[1, 1, 0, 0, 1, x] - 
       (78*I)*Pi*G[1, 1, 0, 0, 1, x] + 10*G[1, 1, 0, 1, 0, x] + 
       (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 5*G[1, 1, 0, 1, 1, x] + 
       (108*I)*Pi*G[1, 1, 0, 1, 1, x] + 23*G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 19*G[1, 1, 1, 0, 1, x] + 
       (128*I)*Pi*G[1, 1, 1, 0, 1, x] + 19*G[1, 1, 1, 1, 0, x] + 
       (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 111*G[1, 1, 1, 1, 1, x] - 
       (174*I)*Pi*G[1, 1, 1, 1, 1, x] - 236*G[0, 0, 0, 0, 0, 0, x] + 
       76*G[0, 0, 0, 0, 0, 1, x] + 76*G[0, 0, 0, 0, 1, 0, x] + 
       30*G[0, 0, 0, 0, 1, 1, x] + 80*G[0, 0, 0, 1, 0, 0, x] - 
       10*G[0, 0, 0, 1, 0, 1, x] - 10*G[0, 0, 0, 1, 1, 0, x] + 
       8*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 0, x] + 
       60*G[0, 0, 1, 0, 0, 1, x] + 60*G[0, 0, 1, 0, 1, 0, x] + 
       8*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 0, x] + 
       8*G[0, 0, 1, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 1, 0, x] - 
       152*G[0, 0, 1, 1, 1, 1, x] - 96*G[0, 1, 0, 0, 0, 0, x] + 
       44*G[0, 1, 0, 0, 0, 1, x] + 44*G[0, 1, 0, 0, 1, 0, x] - 
       92*G[0, 1, 0, 0, 1, 1, x] + 76*G[0, 1, 0, 1, 0, 0, x] + 
       42*G[0, 1, 0, 1, 0, 1, x] + 42*G[0, 1, 0, 1, 1, 0, x] - 
       2*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
       20*G[0, 1, 1, 0, 0, 1, x] + 20*G[0, 1, 1, 0, 1, 0, x] + 
       32*G[0, 1, 1, 0, 1, 1, x] + 20*G[0, 1, 1, 1, 0, 0, x] - 
       58*G[0, 1, 1, 1, 0, 1, x] - 58*G[0, 1, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, 1, x] - 184*G[1, 0, 0, 0, 0, 0, x] + 
       74*G[1, 0, 0, 0, 0, 1, x] + 74*G[1, 0, 0, 0, 1, 0, x] + 
       34*G[1, 0, 0, 0, 1, 1, x] + 110*G[1, 0, 0, 1, 0, 0, x] + 
       22*G[1, 0, 0, 1, 0, 1, x] + 22*G[1, 0, 0, 1, 1, 0, x] - 
       168*G[1, 0, 0, 1, 1, 1, x] + 34*G[1, 0, 1, 0, 0, 0, x] + 
       36*G[1, 0, 1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, 1, 0, x] - 
       44*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
       64*G[1, 0, 1, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 1, 0, x] + 
       102*G[1, 0, 1, 1, 1, 1, x] - 110*G[1, 1, 0, 0, 0, 0, x] + 
       80*G[1, 1, 0, 0, 0, 1, x] + 80*G[1, 1, 0, 0, 1, 0, x] - 
       134*G[1, 1, 0, 0, 1, 1, x] + 102*G[1, 1, 0, 1, 0, 0, x] - 
       46*G[1, 1, 0, 1, 0, 1, x] - 46*G[1, 1, 0, 1, 1, 0, x] + 
       96*G[1, 1, 0, 1, 1, 1, x] + 54*G[1, 1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] - 
       30*G[1, 1, 1, 0, 1, 1, x] + 42*G[1, 1, 1, 1, 0, 0, x] - 
       156*G[1, 1, 1, 1, 0, 1, x] - 156*G[1, 1, 1, 1, 1, 0, x] + 
       176*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (5/36 - (5*RATIO[(1 - x)^(-1)])/36) + Log[mu2/s]^5*
        (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/6 - (5*G[1, x])/6 + 
         (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/6 + (5*G[1, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(239/24 + ((53*I)/12)*Pi - 
         (95*Pi^2)/72 + (7*G[0, x])/2 + ((7*I)/3)*Pi*G[0, x] - 
         (16*G[1, x])/3 - ((13*I)/4)*Pi*G[1, x] + (7*G[0, 0, x])/3 - 
         (25*G[0, 1, x])/6 - (25*G[1, 0, x])/6 + (61*G[1, 1, x])/12 + 
         (-239/24 - ((7*I)/2)*Pi + (95*Pi^2)/72 - (7*G[0, x])/2 - 
           ((7*I)/3)*Pi*G[0, x] + (25*G[1, x])/4 + ((25*I)/6)*Pi*G[1, x] - 
           (7*G[0, 0, x])/3 + (25*G[0, 1, x])/6 + (25*G[1, 0, x])/6 - 
           (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         (((11*I)/12)*Pi*G[1, x] + (11*G[1, 1, x])/12)*RATIO[x^(-1)]) - 
       (9071*Zeta[3])/12 - ((1573*I)/12)*Pi*Zeta[3] + (169*Pi^2*Zeta[3])/6 + 
       ((301*I)/9)*Pi^3*Zeta[3] - (599*G[0, x]*Zeta[3])/12 - 
       ((14*I)/3)*Pi*G[0, x]*Zeta[3] - (82*Pi^2*G[0, x]*Zeta[3])/9 + 
       338*G[1, x]*Zeta[3] + ((31*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (506*Pi^2*G[1, x]*Zeta[3])/9 - (89*G[0, 0, x]*Zeta[3])/2 + 
       (132*I)*Pi*G[0, 0, x]*Zeta[3] + (137*G[0, 1, x]*Zeta[3])/6 + 
       ((362*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (257*G[1, 0, x]*Zeta[3])/6 + 
       (194*I)*Pi*G[1, 0, x]*Zeta[3] - (205*G[1, 1, x]*Zeta[3])/3 + 
       (58*I)*Pi*G[1, 1, x]*Zeta[3] + (172*G[0, 0, 0, x]*Zeta[3])/3 + 
       (274*G[0, 0, 1, x]*Zeta[3])/3 + (256*G[0, 1, 0, x]*Zeta[3])/3 - 
       176*G[0, 1, 1, x]*Zeta[3] + (452*G[1, 0, 0, x]*Zeta[3])/3 - 
       230*G[1, 0, 1, x]*Zeta[3] - 22*G[1, 1, 0, x]*Zeta[3] + 
       (158*G[1, 1, 1, x]*Zeta[3])/3 + (1634*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(293/6 + ((145*I)/6)*Pi - (13*Pi^2)/4 - 
         ((19*I)/18)*Pi^3 + (58*G[0, x])/3 + ((7*I)/3)*Pi*G[0, x] - 
         (35*Pi^2*G[0, x])/18 - 35*G[1, x] - ((59*I)/6)*Pi*G[1, x] + 
         (41*Pi^2*G[1, x])/18 - (35*G[0, 1, x])/3 - ((25*I)/3)*Pi*
          G[0, 1, x] - (35*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] + 
         (139*G[1, 1, x])/6 + (13*I)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 - 
         (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 + 15*G[0, 1, 1, x] - 
         (28*G[1, 0, 0, x])/3 + 19*G[1, 0, 1, x] + 19*G[1, 1, 0, x] - 
         (79*G[1, 1, 1, x])/3 + (((25*I)/6)*Pi*G[1, x] - 3*Pi^2*G[1, x] + 
           ((11*I)/3)*Pi*G[0, 1, x] + ((7*I)/3)*Pi*G[1, 0, x] + 
           (25*G[1, 1, x])/6 - ((11*I)/3)*Pi*G[1, 1, x] + (11*G[0, 1, 1, x])/
            3 + (7*G[1, 0, 1, x])/3 + (7*G[1, 1, 0, x])/3 - 
           (29*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x] - (104*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(-293/6 - ((56*I)/3)*Pi + Pi^2/4 + 
           ((19*I)/18)*Pi^3 - (56*G[0, x])/3 + (35*Pi^2*G[0, x])/18 + 
           (239*G[1, x])/6 + (14*I)*Pi*G[1, x] - (95*Pi^2*G[1, x])/18 + 
           14*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 14*G[1, 0, x] + 
           ((28*I)/3)*Pi*G[1, 0, x] - 25*G[1, 1, x] - ((50*I)/3)*Pi*
            G[1, 1, x] + (8*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/3 + 
           (20*G[0, 1, 0, x])/3 - (34*G[0, 1, 1, x])/3 + (28*G[1, 0, 0, x])/
            3 - (50*G[1, 0, 1, x])/3 - (50*G[1, 1, 0, x])/3 + 
           (50*G[1, 1, 1, x])/3 + (104*Zeta[3])/9)) + 
       Log[mu2/s]^2*(1343/8 + ((327*I)/4)*Pi - (91*Pi^2)/8 - 
         ((23*I)/4)*Pi^3 + (2057*Pi^4)/720 + (205*G[0, x])/4 + 
         (14*I)*Pi*G[0, x] - (37*Pi^2*G[0, x])/6 - ((31*I)/3)*Pi^3*G[0, x] - 
         116*G[1, x] - ((211*I)/4)*Pi*G[1, x] - (5*Pi^2*G[1, x])/6 + 
         ((5*I)/12)*Pi^3*G[1, x] + 2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 
         (46*Pi^2*G[0, 0, x])/3 - 46*G[0, 1, x] - ((5*I)/2)*Pi*G[0, 1, x] + 
         (21*Pi^2*G[0, 1, x])/2 - 46*G[1, 0, x] - ((5*I)/2)*Pi*G[1, 0, x] + 
         (17*Pi^2*G[1, 0, x])/3 + (393*G[1, 1, x])/4 + 
         ((41*I)/2)*Pi*G[1, 1, x] - (37*Pi^2*G[1, 1, x])/12 - 
         9*G[0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, x] + 5*G[0, 0, 1, x] - 
         (5*I)*Pi*G[0, 0, 1, x] + 5*G[0, 1, 0, x] + (7*I)*Pi*G[0, 1, 0, x] + 
         (55*G[0, 1, 1, x])/2 + (15*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + (73*G[1, 0, 1, x])/2 + 
         (33*I)*Pi*G[1, 0, 1, x] + (73*G[1, 1, 0, x])/2 + 
         (17*I)*Pi*G[1, 1, 0, x] - (171*G[1, 1, 1, x])/2 - 
         (50*I)*Pi*G[1, 1, 1, x] - 44*G[0, 0, 0, 0, x] + 
         46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] - 31*G[0, 0, 1, 1, x] + 
         42*G[0, 1, 0, 0, x] - 15*G[0, 1, 0, 1, x] - 15*G[0, 1, 1, 0, x] - 
         15*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
         64*G[1, 1, 0, 1, x] - 64*G[1, 1, 1, 0, x] + 93*G[1, 1, 1, 1, x] + 
         RATIO[x]*(-7*Pi^2 - ((3*I)/2)*Pi^3 - Pi^2*G[0, x] + 2*Pi^2*G[1, x] - 
           14*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 14*G[0, 1, x] + 
           (3*I)*Pi*G[0, 1, x] + 14*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 
           14*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 7*G[0, 0, 0, x] + 
           8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           9*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x] - Zeta[3]) - 69*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - 
         (44*G[0, x]*Zeta[3])/3 + (44*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-1343/8 - (48*I)*Pi - (3*Pi^2)/8 + (3*I)*Pi^3 - 
           (2057*Pi^4)/720 - 48*G[0, x] + 6*Pi^2*G[0, x] + 
           ((31*I)/3)*Pi^3*G[0, x] + (293*G[1, x])/2 + (56*I)*Pi*G[1, x] - 
           (3*Pi^2*G[1, x])/4 - ((19*I)/6)*Pi^3*G[1, x] + 
           (46*Pi^2*G[0, 0, x])/3 + 56*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] - 
           (39*Pi^2*G[0, 1, x])/2 + 56*G[1, 0, x] - (35*Pi^2*G[1, 0, x])/6 - 
           (239*G[1, 1, x])/2 - (42*I)*Pi*G[1, 1, x] + (95*Pi^2*G[1, 1, x])/
            6 + 9*G[0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
           (22*I)*Pi*G[0, 1, 1, x] - 42*G[1, 0, 1, x] - 
           (36*I)*Pi*G[1, 0, 1, x] - 42*G[1, 1, 0, x] - 
           (28*I)*Pi*G[1, 1, 0, x] + 75*G[1, 1, 1, x] + 
           (50*I)*Pi*G[1, 1, 1, x] + 44*G[0, 0, 0, 0, x] - 
           46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] - 
           42*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
           10*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
           20*G[1, 0, 1, 0, x] + 34*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
           50*G[1, 1, 0, 1, x] + 50*G[1, 1, 1, 0, x] - 50*G[1, 1, 1, 1, x] + 
           49*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (44*G[0, x]*Zeta[3])/3 - 
           (104*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((143*I)/4)*Pi*G[1, x] - 
           (8*Pi^2*G[1, x])/3 - ((11*I)/4)*Pi^3*G[1, x] + 
           ((29*I)/2)*Pi*G[0, 1, x] - 9*Pi^2*G[0, 1, x] + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/6 + 
           (143*G[1, 1, x])/4 - ((53*I)/2)*Pi*G[1, 1, x] + 
           (51*Pi^2*G[1, 1, x])/4 + (3*I)*Pi*G[0, 0, 1, x] + 
           (7*I)*Pi*G[0, 1, 0, x] + (29*G[0, 1, 1, x])/2 - 
           (7*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           (3*G[1, 0, 1, x])/2 - (3*I)*Pi*G[1, 0, 1, x] + (3*G[1, 1, 0, x])/
            2 - (11*I)*Pi*G[1, 1, 0, x] - (81*G[1, 1, 1, x])/2 + 
           3*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - 
           25*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           6*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + 43*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3])) - 
       77*Zeta[5] + (804*I)*Pi*Zeta[5] + 32*G[0, x]*Zeta[5] - 
       104*G[1, x]*Zeta[5] + RATIO[x]*((-49*Pi^2)/8 + ((17*I)/8)*Pi^3 + 
         (139*Pi^4)/180 - ((17*I)/30)*Pi^5 - (95*Pi^2*G[0, x])/24 - 
         (I/3)*Pi^3*G[0, x] + (53*Pi^4*G[0, x])/180 + (305*Pi^2*G[1, x])/24 + 
         ((16*I)/3)*Pi^3*G[1, x] - (Pi^4*G[1, x])/36 - (49*G[0, 0, x])/4 + 
         ((17*I)/4)*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] - (I/6)*Pi^3*G[0, 0, x] + 
         (49*G[0, 1, x])/4 - ((17*I)/4)*Pi*G[0, 1, x] - (38*Pi^2*G[0, 1, x])/
          3 - ((17*I)/6)*Pi^3*G[0, 1, x] + (49*G[1, 0, x])/4 - 
         ((17*I)/4)*Pi*G[1, 0, x] - 9*Pi^2*G[1, 0, x] - 
         ((35*I)/6)*Pi^3*G[1, 0, x] - (49*G[1, 1, x])/4 + 
         ((17*I)/4)*Pi*G[1, 1, x] - (53*Pi^2*G[1, 1, x])/6 - 
         ((7*I)/6)*Pi^3*G[1, 1, x] - (23*G[0, 0, 0, x])/2 - 
         (4*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
         (165*G[0, 0, 1, x])/4 - (32*I)*Pi*G[0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 1, x])/3 + (165*G[0, 1, 0, x])/4 + 
         (12*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 - 
         71*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] + (17*Pi^2*G[0, 1, 1, x])/
          6 + 29*G[1, 0, 0, x] + (14*I)*Pi*G[1, 0, 0, x] - 
         (47*Pi^2*G[1, 0, 0, x])/6 - (235*G[1, 0, 1, x])/4 + 
         (22*I)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 - 
         (235*G[1, 1, 0, x])/4 - (22*I)*Pi*G[1, 1, 0, x] + 
         2*Pi^2*G[1, 1, 0, x] + (177*G[1, 1, 1, x])/2 - 
         (14*I)*Pi*G[1, 1, 1, x] - (3*Pi^2*G[1, 1, 1, x])/2 + 
         6*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] - 
         23*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         23*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         21*G[0, 0, 1, 1, x] - 23*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 23*G[0, 1, 0, 1, x] + 
         (14*I)*Pi*G[0, 1, 0, 1, x] + 23*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + 38*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 1, 1, 1, x] - 21*G[1, 0, 0, 0, x] - 
         (14*I)*Pi*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
         (18*I)*Pi*G[1, 0, 1, 0, x] + 58*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 21*G[1, 1, 0, 0, x] + 
         47*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         47*G[1, 1, 1, 0, x] - 134*G[1, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 42*G[0, 0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] + 
         6*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 14*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         10*G[1, 0, 0, 1, 1, x] + 22*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         14*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
         6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
         14*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
         18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] + 
         32*G[1, 1, 1, 1, 1, x] + (49*Zeta[3])/4 + (42*I)*Pi*Zeta[3] - 
         (65*Pi^2*Zeta[3])/6 + 22*G[0, x]*Zeta[3] + (32*I)*Pi*G[0, x]*
          Zeta[3] + 11*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 - (56*G[0, 1, x]*Zeta[3])/3 + 
         (22*G[1, 0, x]*Zeta[3])/3 - (34*G[1, 1, x]*Zeta[3])/3 + 6*Zeta[5]) + 
       Log[mu2/s]*(5741/16 + (181*I)*Pi - (1015*Pi^2)/24 - 
         ((181*I)/12)*Pi^3 + (107*Pi^4)/720 + ((325*I)/72)*Pi^5 + 
         79*G[0, x] + (40*I)*Pi*G[0, x] - (31*Pi^2*G[0, x])/2 + 
         (I/2)*Pi^3*G[0, x] + (157*Pi^4*G[0, x])/72 - (935*G[1, x])/4 - 
         ((253*I)/2)*Pi*G[1, x] + (181*Pi^2*G[1, x])/12 + 
         ((29*I)/12)*Pi^3*G[1, x] - (1837*Pi^4*G[1, x])/360 - 12*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + 
         ((22*I)/3)*Pi^3*G[0, 0, x] - (101*G[0, 1, x])/2 - 
         ((81*I)/2)*Pi*G[0, 1, x] + (55*Pi^2*G[0, 1, x])/6 + 
         ((107*I)/6)*Pi^3*G[0, 1, x] - (101*G[1, 0, x])/2 + I*Pi*G[1, 0, x] + 
         15*Pi^2*G[1, 0, x] + ((127*I)/6)*Pi^3*G[1, 0, x] + 156*G[1, 1, x] + 
         ((195*I)/2)*Pi*G[1, 1, x] + (77*Pi^2*G[1, 1, x])/12 + 
         ((7*I)/2)*Pi^3*G[1, 1, x] - 41*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + 32*Pi^2*G[0, 0, 0, x] + 21*G[0, 0, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, x] + (92*Pi^2*G[0, 0, 1, x])/3 + 
         21*G[0, 1, 0, x] - (9*I)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/
          3 + (61*G[0, 1, 1, x])/2 + (5*I)*Pi*G[0, 1, 1, x] - 
         (55*Pi^2*G[0, 1, 1, x])/2 + 40*G[1, 0, 0, x] - 
         (6*I)*Pi*G[1, 0, 0, x] + (82*Pi^2*G[1, 0, 0, x])/3 + 
         53*G[1, 0, 1, x] + (7*I)*Pi*G[1, 0, 1, x] - (59*Pi^2*G[1, 0, 1, x])/
          2 + 53*G[1, 1, 0, x] + (7*I)*Pi*G[1, 1, 0, x] - 
         (67*Pi^2*G[1, 1, 0, x])/6 - 152*G[1, 1, 1, x] - 
         (52*I)*Pi*G[1, 1, 1, x] + (49*Pi^2*G[1, 1, 1, x])/6 - 
         3*G[0, 0, 0, 0, x] + 33*G[0, 0, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 0, 1, x] + 33*G[0, 0, 1, 0, x] - 
         (26*I)*Pi*G[0, 0, 1, 0, x] - 23*G[0, 0, 1, 1, x] + 
         (26*I)*Pi*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, x] - 39*G[0, 1, 0, 1, x] - 
         (46*I)*Pi*G[0, 1, 0, 1, x] - 39*G[0, 1, 1, 0, x] + 
         (10*I)*Pi*G[0, 1, 1, 0, x] - 11*G[0, 1, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, x] + 30*G[1, 0, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] + 
         (38*I)*Pi*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] - 
         (18*I)*Pi*G[1, 0, 1, 0, x] - 38*G[1, 0, 1, 1, x] - 
         (66*I)*Pi*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, 0, x] - 52*G[1, 1, 0, 1, x] - 
         (94*I)*Pi*G[1, 1, 0, 1, x] - 52*G[1, 1, 1, 0, x] - 
         (54*I)*Pi*G[1, 1, 1, 0, x] + 171*G[1, 1, 1, 1, x] + 
         (134*I)*Pi*G[1, 1, 1, 1, x] + 184*G[0, 0, 0, 0, 0, x] - 
         96*G[0, 0, 0, 0, 1, x] - 96*G[0, 0, 0, 1, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] - 88*G[0, 0, 1, 0, 0, x] - 
         30*G[0, 0, 1, 0, 1, x] - 30*G[0, 0, 1, 1, 0, x] + 
         118*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         40*G[0, 1, 0, 0, 1, x] - 40*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] + 
         56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, x] - 
         80*G[1, 0, 0, 0, 1, x] - 80*G[1, 0, 0, 1, 0, x] + 
         86*G[1, 0, 0, 1, 1, x] - 88*G[1, 0, 1, 0, 0, x] + 
         38*G[1, 0, 1, 0, 1, x] + 38*G[1, 0, 1, 1, 0, x] - 
         24*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
         58*G[1, 1, 0, 1, 1, x] - 68*G[1, 1, 1, 0, 0, x] + 
         142*G[1, 1, 1, 0, 1, x] + 142*G[1, 1, 1, 1, 0, x] - 
         194*G[1, 1, 1, 1, 1, x] - (1046*Zeta[3])/3 - ((223*I)/3)*Pi*
          Zeta[3] + (782*Pi^2*Zeta[3])/9 - 15*G[0, x]*Zeta[3] - 
         ((596*I)/3)*Pi*G[0, x]*Zeta[3] + (194*G[1, x]*Zeta[3])/3 - 
         (28*I)*Pi*G[1, x]*Zeta[3] - (464*G[0, 0, x]*Zeta[3])/3 + 
         (460*G[0, 1, x]*Zeta[3])/3 + (136*G[1, 0, x]*Zeta[3])/3 - 
         (140*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-51*Pi^2)/4 - 
           ((3*I)/2)*Pi^3 - (2*Pi^4)/45 + 4*Pi^2*G[0, x] + 
           ((7*I)/3)*Pi^3*G[0, x] + 14*Pi^2*G[1, x] + ((11*I)/3)*Pi^3*
            G[1, x] - (51*G[0, 0, x])/2 - (3*I)*Pi*G[0, 0, x] + 
           5*Pi^2*G[0, 0, x] + (51*G[0, 1, x])/2 + (3*I)*Pi*G[0, 1, x] - 
           (5*Pi^2*G[0, 1, x])/3 + (51*G[1, 0, x])/2 + (3*I)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] - (51*G[1, 1, x])/2 - (3*I)*Pi*G[1, 1, x] - 
           (7*Pi^2*G[1, 1, x])/3 + 13*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 0, x] - 37*G[0, 1, 1, x] + 23*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, x] - 48*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] - 48*G[1, 1, 0, x] - 
           (10*I)*Pi*G[1, 1, 0, x] + 73*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 
           18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, x] + 
           2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
           16*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 22*G[1, 1, 0, 1, x] + 
           22*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] - 11*Zeta[3] - 
           (10*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(((255*I)/2)*Pi*G[1, x] - (55*Pi^2*G[1, x])/4 + 
           ((65*I)/12)*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/18 + 
           ((175*I)/2)*Pi*G[0, 1, x] - (47*Pi^2*G[0, 1, x])/3 - 
           ((65*I)/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + 
           (Pi^2*G[1, 0, x])/6 + (I/2)*Pi^3*G[1, 0, x] + (255*G[1, 1, x])/2 - 
           ((279*I)/2)*Pi*G[1, 1, x] + (391*Pi^2*G[1, 1, x])/12 + 
           ((59*I)/6)*Pi^3*G[1, 1, x] + (11*I)*Pi*G[0, 0, 1, x] - 
           6*Pi^2*G[0, 0, 1, x] + (11*I)*Pi*G[0, 1, 0, x] + 
           (19*Pi^2*G[0, 1, 0, x])/3 + (175*G[0, 1, 1, x])/2 - 
           (33*I)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/2 + 
           (14*I)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 - 
           4*G[1, 0, 1, x] - (15*I)*Pi*G[1, 0, 1, x] + 
           (19*Pi^2*G[1, 0, 1, x])/2 - 4*G[1, 1, 0, x] - 
           (37*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
           207*G[1, 1, 1, x] + (46*I)*Pi*G[1, 1, 1, x] - 
           (47*Pi^2*G[1, 1, 1, x])/2 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 1, 0, x] + 11*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
           11*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           11*G[0, 1, 1, 0, x] + (10*I)*Pi*G[0, 1, 1, 0, x] - 
           73*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           (12*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
           (22*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 
           (18*I)*Pi*G[1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, x] - 
           (22*I)*Pi*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 
           (20*I)*Pi*G[1, 1, 0, 0, x] - 46*G[1, 1, 0, 1, x] - 
           (22*I)*Pi*G[1, 1, 0, 1, x] - 46*G[1, 1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 173*G[1, 1, 1, 1, x] + 
           (34*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
           6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
           14*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 1, x] - 
           24*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
           24*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 0, 1, x] - 
           28*G[0, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, x] + 
           12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
           18*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] - 
           6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] - 
           4*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] + 
           16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
           10*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 
           42*G[1, 1, 1, 0, 1, x] + 42*G[1, 1, 1, 1, 0, x] - 
           94*G[1, 1, 1, 1, 1, x] - 80*G[1, x]*Zeta[3] - ((112*I)/3)*Pi*
            G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
           (68*G[1, 1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (-5741/16 - (64*I)*Pi - (55*Pi^2)/8 + ((28*I)/3)*Pi^3 + 
           (37*Pi^4)/80 - ((325*I)/72)*Pi^5 - 64*G[0, x] + 
           (20*I)*Pi*G[0, x] + (68*Pi^2*G[0, x])/3 - (157*Pi^4*G[0, x])/72 + 
           (1343*G[1, x])/4 + (96*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 - 
           (6*I)*Pi^3*G[1, x] + (2057*Pi^4*G[1, x])/360 + 20*G[0, 0, x] - 
           (8*I)*Pi*G[0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, x] + 96*G[0, 1, x] + 
           (32*I)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] - ((86*I)/3)*Pi^3*
            G[0, 1, x] + 96*G[1, 0, x] - 12*Pi^2*G[1, 0, x] - 
           ((62*I)/3)*Pi^3*G[1, 0, x] - 293*G[1, 1, x] - 
           (112*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/2 + 
           ((19*I)/3)*Pi^3*G[1, 1, x] + 24*G[0, 0, 0, x] - 
           32*Pi^2*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
           (3*I)*Pi*G[0, 0, 1, x] - (110*Pi^2*G[0, 0, 1, x])/3 - 
           32*G[0, 1, 0, x] - (4*Pi^2*G[0, 1, 0, x])/3 - 48*G[0, 1, 1, x] - 
           (42*I)*Pi*G[0, 1, 1, x] + 49*Pi^2*G[0, 1, 1, x] - 
           (92*Pi^2*G[1, 0, 0, x])/3 - 112*G[1, 0, 1, x] - 
           (18*I)*Pi*G[1, 0, 1, x] + 39*Pi^2*G[1, 0, 1, x] - 
           112*G[1, 1, 0, x] + (35*Pi^2*G[1, 1, 0, x])/3 + 
           239*G[1, 1, 1, x] + (84*I)*Pi*G[1, 1, 1, x] - 
           (95*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - 
           21*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
           21*G[0, 0, 1, 0, x] + (32*I)*Pi*G[0, 0, 1, 0, x] + 
           42*G[0, 0, 1, 1, x] - (28*I)*Pi*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] - (56*I)*Pi*G[0, 1, 0, 0, x] + 
           42*G[0, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, 1, x] + 
           42*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] - 
           (28*I)*Pi*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] - 
           (12*I)*Pi*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] - 
           (16*I)*Pi*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] + 
           48*G[1, 0, 1, 1, x] + (44*I)*Pi*G[1, 0, 1, 1, x] + 
           84*G[1, 1, 0, 1, x] + (72*I)*Pi*G[1, 1, 0, 1, x] + 
           84*G[1, 1, 1, 0, x] + (56*I)*Pi*G[1, 1, 1, 0, x] - 
           150*G[1, 1, 1, 1, x] - (100*I)*Pi*G[1, 1, 1, 1, x] - 
           184*G[0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, 0, 1, x] + 
           96*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] + 
           88*G[0, 0, 1, 0, 0, x] + 36*G[0, 0, 1, 0, 1, x] + 
           36*G[0, 0, 1, 1, 0, x] - 132*G[0, 0, 1, 1, 1, x] + 
           12*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
           16*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
           40*G[0, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 0, 1, x] - 
           84*G[0, 1, 1, 1, 0, x] + 76*G[0, 1, 1, 1, 1, x] - 
           88*G[1, 0, 0, 0, 0, x] + 92*G[1, 0, 0, 0, 1, x] + 
           92*G[1, 0, 0, 1, 0, x] - 68*G[1, 0, 0, 1, 1, x] + 
           84*G[1, 0, 1, 0, 0, x] - 44*G[1, 0, 1, 0, 1, x] - 
           44*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
           16*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
           40*G[1, 1, 0, 1, 0, x] - 68*G[1, 1, 0, 1, 1, x] + 
           56*G[1, 1, 1, 0, 0, x] - 100*G[1, 1, 1, 0, 1, x] - 
           100*G[1, 1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, 1, x] + 
           (743*Zeta[3])/3 + (37*I)*Pi*Zeta[3] - (782*Pi^2*Zeta[3])/9 + 
           31*G[0, x]*Zeta[3] + ((596*I)/3)*Pi*G[0, x]*Zeta[3] - 
           98*G[1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (464*G[0, 0, x]*Zeta[3])/3 - (520*G[0, 1, x]*Zeta[3])/3 - 
           (88*G[1, 0, x]*Zeta[3])/3 + (208*G[1, 1, x]*Zeta[3])/3 - 
           60*Zeta[5]) + 60*Zeta[5]) + RATIO[x^(-1)]*
        (((911*I)/4)*Pi*G[1, x] - (377*Pi^2*G[1, x])/24 + 
         ((77*I)/6)*Pi^3*G[1, x] - (35*Pi^4*G[1, x])/9 - 
         ((77*I)/144)*Pi^5*G[1, x] + ((745*I)/4)*Pi*G[0, 1, x] - 
         (343*Pi^2*G[0, 1, x])/8 - ((97*I)/12)*Pi^3*G[0, 1, x] + 
         (59*Pi^4*G[0, 1, x])/36 - (20*I)*Pi*G[1, 0, x] - 
         (125*Pi^2*G[1, 0, x])/8 - ((61*I)/12)*Pi^3*G[1, 0, x] + 
         (53*Pi^4*G[1, 0, x])/60 + (911*G[1, 1, x])/4 - 
         (271*I)*Pi*G[1, 1, x] + (985*Pi^2*G[1, 1, x])/24 + 
         ((121*I)/12)*Pi^3*G[1, 1, x] - (409*Pi^4*G[1, 1, x])/144 + 
         (52*I)*Pi*G[0, 0, 1, x] - (35*Pi^2*G[0, 0, 1, x])/6 - 
         ((25*I)/6)*Pi^3*G[0, 0, 1, x] + ((73*I)/4)*Pi*G[0, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 0, x])/6 + ((35*I)/6)*Pi^3*G[0, 1, 0, x] + 
         (745*G[0, 1, 1, x])/4 - ((399*I)/4)*Pi*G[0, 1, 1, x] + 
         (117*Pi^2*G[0, 1, 1, x])/4 + ((25*I)/6)*Pi^3*G[0, 1, 1, x] + 
         (45*I)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/2 - 
         ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 20*G[1, 0, 1, x] - 
         (57*I)*Pi*G[1, 0, 1, x] - (59*Pi^2*G[1, 0, 1, x])/12 + 
         ((25*I)/2)*Pi^3*G[1, 0, 1, x] - 20*G[1, 1, 0, x] - 
         ((169*I)/2)*Pi*G[1, 1, 0, x] - (65*Pi^2*G[1, 1, 0, x])/12 + 
         (I/6)*Pi^3*G[1, 1, 0, x] - (757*G[1, 1, 1, x])/2 + 
         (141*I)*Pi*G[1, 1, 1, x] - (203*Pi^2*G[1, 1, 1, x])/4 - 
         (2*I)*Pi^3*G[1, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (5*I)*Pi*G[0, 0, 1, 0, x] + (11*Pi^2*G[0, 0, 1, 0, x])/3 + 
         52*G[0, 0, 1, 1, x] - (13*I)*Pi*G[0, 0, 1, 1, x] + 
         (15*Pi^2*G[0, 0, 1, 1, x])/2 - (18*I)*Pi*G[0, 1, 0, 0, x] - 
         (14*Pi^2*G[0, 1, 0, 0, x])/3 + (73*G[0, 1, 0, 1, x])/4 - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (61*Pi^2*G[0, 1, 0, 1, x])/6 + 
         (73*G[0, 1, 1, 0, x])/4 + (7*I)*Pi*G[0, 1, 1, 0, x] - 
         (145*Pi^2*G[0, 1, 1, 0, x])/6 - (411*G[0, 1, 1, 1, x])/2 + 
         (20*I)*Pi*G[0, 1, 1, 1, x] - (125*Pi^2*G[0, 1, 1, 1, x])/6 - 
         (17*I)*Pi*G[1, 0, 0, 0, x] + 5*Pi^2*G[1, 0, 0, 0, x] + 
         45*G[1, 0, 0, 1, x] + (29*I)*Pi*G[1, 0, 0, 1, x] + 
         (5*Pi^2*G[1, 0, 0, 1, x])/3 + 45*G[1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (7*Pi^2*G[1, 0, 1, 0, x])/3 - 
         98*G[1, 0, 1, 1, x] - (13*I)*Pi*G[1, 0, 1, 1, x] - 
         (20*Pi^2*G[1, 0, 1, 1, x])/3 - (161*G[1, 1, 0, 0, x])/2 + 
         (29*I)*Pi*G[1, 1, 0, 0, x] - (4*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (5*I)*Pi*G[1, 1, 0, 1, x] + 5*Pi^2*G[1, 1, 0, 1, x] - 
         (16*I)*Pi*G[1, 1, 1, 0, x] + (43*Pi^2*G[1, 1, 1, 0, x])/3 + 
         348*G[1, 1, 1, 1, x] - (21*I)*Pi*G[1, 1, 1, 1, x] + 
         (101*Pi^2*G[1, 1, 1, 1, x])/6 - (6*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         5*G[0, 0, 1, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         5*G[0, 0, 1, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         29*G[0, 0, 1, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, 1, x] - 18*G[0, 1, 0, 1, 0, x] - 
         (38*I)*Pi*G[0, 1, 0, 1, 0, x] + 3*G[0, 1, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] + 38*G[0, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 42*G[0, 1, 1, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 1, 0, 1, x] - 42*G[0, 1, 1, 1, 0, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, 0, x] + 135*G[0, 1, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         17*G[1, 0, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         17*G[1, 0, 0, 1, 0, x] + (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         29*G[1, 0, 1, 0, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         31*G[1, 0, 1, 0, 1, x] - (18*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         31*G[1, 0, 1, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, x] + (42*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] - (22*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] - (62*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         24*G[1, 1, 0, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         17*G[1, 1, 0, 1, 1, x] + (64*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         79*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         109*G[1, 1, 1, 0, 1, x] + (56*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         109*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         303*G[1, 1, 1, 1, 1, x] - (74*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         6*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
         12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
         12*G[0, 0, 1, 0, 1, 1, x] + 12*G[0, 0, 1, 1, 0, 0, x] - 
         12*G[0, 0, 1, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 1, 0, x] + 
         20*G[0, 0, 1, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, 1, x] + 
         32*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] - 
         36*G[0, 1, 0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, 0, 1, x] + 
         22*G[0, 1, 0, 1, 1, 0, x] - 46*G[0, 1, 0, 1, 1, 1, x] - 
         64*G[0, 1, 1, 0, 0, 0, x] + 36*G[0, 1, 1, 0, 0, 1, x] + 
         36*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 0, 0, x] + 42*G[0, 1, 1, 1, 0, 1, x] + 
         42*G[0, 1, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, 1, x] - 
         22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] + 
         30*G[1, 0, 0, 0, 1, 1, x] + 22*G[1, 0, 0, 1, 0, 0, x] - 
         14*G[1, 0, 0, 1, 0, 1, x] - 14*G[1, 0, 0, 1, 1, 0, x] - 
         36*G[1, 0, 0, 1, 1, 1, x] + 22*G[1, 0, 1, 0, 0, 0, x] + 
         20*G[1, 0, 1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, 1, 0, x] - 
         32*G[1, 0, 1, 0, 1, 1, x] - 42*G[1, 0, 1, 1, 0, 0, x] + 
         20*G[1, 0, 1, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 1, 0, x] + 
         26*G[1, 0, 1, 1, 1, 1, x] - 22*G[1, 1, 0, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 0, 1, x] - 12*G[1, 1, 0, 0, 1, 0, x] - 
         66*G[1, 1, 0, 0, 1, 1, x] + 18*G[1, 1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
         76*G[1, 1, 0, 1, 1, 1, x] + 38*G[1, 1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 1, 0, 0, 1, x] - 24*G[1, 1, 1, 0, 1, 0, x] + 
         38*G[1, 1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 1, 0, x] + 
         76*G[1, 1, 1, 1, 1, 1, x] - (195*G[1, x]*Zeta[3])/2 + 
         ((17*I)/3)*Pi*G[1, x]*Zeta[3] + (92*Pi^2*G[1, x]*Zeta[3])/3 - 
         40*G[0, 1, x]*Zeta[3] - ((226*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         32*G[1, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (335*G[1, 1, x]*Zeta[3])/3 + ((202*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         10*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] + 
         (152*G[0, 1, 1, x]*Zeta[3])/3 - 4*G[1, 0, 0, x]*Zeta[3] - 
         (170*G[1, 0, 1, x]*Zeta[3])/3 + (22*G[1, 1, 0, x]*Zeta[3])/3 - 
         (50*G[1, 1, 1, x]*Zeta[3])/3 - 44*G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(-25863/64 - (1583*Pi^2)/96 + ((14*I)/3)*Pi^3 + 
         (1267*Pi^4)/1440 - ((5*I)/24)*Pi^5 - (5017*Pi^6)/30240 + 
         (74*I)*Pi*G[0, x] + (187*Pi^2*G[0, x])/12 + ((15*I)/4)*Pi^3*
          G[0, x] + (49*Pi^4*G[0, x])/120 + ((107*I)/36)*Pi^5*G[0, x] + 
         (5741*G[1, x])/16 + (64*I)*Pi*G[1, x] + (55*Pi^2*G[1, x])/8 - 
         ((28*I)/3)*Pi^3*G[1, x] - (9*Pi^4*G[1, x])/80 + 
         ((325*I)/72)*Pi^5*G[1, x] + 74*G[0, 0, x] - ((163*I)/4)*Pi*
          G[0, 0, x] - (23*Pi^2*G[0, 0, x])/12 - (73*Pi^4*G[0, 0, x])/180 + 
         64*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - (271*Pi^2*G[0, 1, x])/12 + 
         (3*I)*Pi^3*G[0, 1, x] - (71*Pi^4*G[0, 1, x])/360 + 64*G[1, 0, x] + 
         (20*I)*Pi*G[1, 0, x] - (56*Pi^2*G[1, 0, x])/3 + 
         (157*Pi^4*G[1, 0, x])/72 - (1343*G[1, 1, x])/4 - 
         (96*I)*Pi*G[1, 1, x] - (3*Pi^2*G[1, 1, x])/4 + 
         (6*I)*Pi^3*G[1, 1, x] - (2057*Pi^4*G[1, 1, x])/360 - 
         (115*G[0, 0, 0, x])/4 + ((69*I)/4)*Pi*G[0, 0, 0, x] - 
         4*Pi^2*G[0, 0, 0, x] + I*Pi^3*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
         ((31*I)/4)*Pi*G[0, 0, 1, x] + 10*Pi^2*G[0, 0, 1, x] - 
         ((14*I)/3)*Pi^3*G[0, 0, 1, x] - 32*G[0, 1, 0, x] - 
         ((29*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 + 
         ((86*I)/3)*Pi^3*G[0, 1, 0, x] - 32*G[0, 1, 1, x] - 
         (64*I)*Pi*G[0, 1, 1, x] + (41*Pi^2*G[0, 1, 1, x])/2 + 
         ((73*I)/3)*Pi^3*G[0, 1, 1, x] + 20*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + (3*Pi^2*G[1, 0, 0, x])/2 + 
         ((22*I)/3)*Pi^3*G[1, 0, 0, x] - 96*G[1, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, x] + (27*Pi^2*G[1, 0, 1, x])/2 + 
         ((86*I)/3)*Pi^3*G[1, 0, 1, x] - 96*G[1, 1, 0, x] + 
         12*Pi^2*G[1, 1, 0, x] + ((62*I)/3)*Pi^3*G[1, 1, 0, x] + 
         293*G[1, 1, 1, x] + (112*I)*Pi*G[1, 1, 1, x] - 
         (3*Pi^2*G[1, 1, 1, x])/2 - ((19*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (35*G[0, 0, 0, 0, x])/2 + (40*Pi^2*G[0, 0, 0, 0, x])/3 - 
         (97*G[0, 0, 0, 1, x])/4 - ((9*I)/2)*Pi*G[0, 0, 0, 1, x] + 
         Pi^2*G[0, 0, 0, 1, x] - (97*G[0, 0, 1, 0, x])/4 + 
         17*Pi^2*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] - 
         (15*I)*Pi*G[0, 0, 1, 1, x] + 35*Pi^2*G[0, 0, 1, 1, x] - 
         (93*G[0, 1, 0, 0, x])/2 + (73*Pi^2*G[0, 1, 0, 0, x])/3 + 
         64*G[0, 1, 0, 1, x] + ((21*I)/2)*Pi*G[0, 1, 0, 1, x] - 
         5*Pi^2*G[0, 1, 0, 1, x] + 64*G[0, 1, 1, 0, x] - 
         7*Pi^2*G[0, 1, 1, 0, x] - 80*G[0, 1, 1, 1, x] + 
         (30*I)*Pi*G[0, 1, 1, 1, x] - 31*Pi^2*G[0, 1, 1, 1, x] - 
         36*G[1, 0, 0, 0, x] + 32*Pi^2*G[1, 0, 0, 0, x] + 
         32*G[1, 0, 0, 1, x] - ((15*I)/2)*Pi*G[1, 0, 0, 1, x] + 
         (110*Pi^2*G[1, 0, 0, 1, x])/3 + 32*G[1, 0, 1, 0, x] + 
         (4*Pi^2*G[1, 0, 1, 0, x])/3 + 48*G[1, 0, 1, 1, x] + 
         (42*I)*Pi*G[1, 0, 1, 1, x] - 49*Pi^2*G[1, 0, 1, 1, x] + 
         (92*Pi^2*G[1, 1, 0, 0, x])/3 + 112*G[1, 1, 0, 1, x] + 
         (18*I)*Pi*G[1, 1, 0, 1, x] - 39*Pi^2*G[1, 1, 0, 1, x] + 
         112*G[1, 1, 1, 0, x] - (35*Pi^2*G[1, 1, 1, 0, x])/3 - 
         239*G[1, 1, 1, 1, x] - (84*I)*Pi*G[1, 1, 1, 1, x] + 
         (95*Pi^2*G[1, 1, 1, 1, x])/3 - (93*G[0, 0, 0, 0, 0, x])/2 - 
         (24*I)*Pi*G[0, 0, 0, 0, 0, x] + (87*G[0, 0, 0, 0, 1, x])/2 - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (87*G[0, 0, 0, 1, 0, x])/2 + 
         (28*I)*Pi*G[0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] - 27*G[0, 0, 1, 0, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 27*G[0, 0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] - 30*G[0, 0, 1, 1, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, 1, 1, x] + (51*G[0, 1, 0, 0, 0, x])/2 + 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 0, 0, 1, x])/2 + 
         (104*I)*Pi*G[0, 1, 0, 0, 1, x] - (3*G[0, 1, 0, 1, 0, x])/2 - 
         (116*I)*Pi*G[0, 1, 0, 1, 0, x] - 30*G[0, 1, 0, 1, 1, x] - 
         (76*I)*Pi*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 0, 0, x] - 30*G[0, 1, 1, 0, 1, x] - 
         (136*I)*Pi*G[0, 1, 1, 0, 1, x] - 30*G[0, 1, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, 1, x] + (124*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (3*G[1, 0, 0, 0, 0, x])/2 + (33*G[1, 0, 0, 0, 1, x])/2 - 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] + (33*G[1, 0, 0, 1, 0, x])/2 - 
         (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 42*G[1, 0, 0, 1, 1, x] + 
         (28*I)*Pi*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] + 
         (56*I)*Pi*G[1, 0, 1, 0, 0, x] - 42*G[1, 0, 1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, 0, 1, x] - 42*G[1, 0, 1, 1, 0, x] + 
         36*G[1, 0, 1, 1, 1, x] + (28*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         18*G[1, 1, 0, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         18*G[1, 1, 0, 0, 1, x] + (16*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         18*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 0, 1, 1, x] - 
         (44*I)*Pi*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 0, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 1, 0, x] + 150*G[1, 1, 1, 1, 1, x] + 
         (100*I)*Pi*G[1, 1, 1, 1, 1, x] + 236*G[0, 0, 0, 0, 0, 0, x] - 
         76*G[0, 0, 0, 0, 0, 1, x] - 76*G[0, 0, 0, 0, 1, 0, x] - 
         36*G[0, 0, 0, 0, 1, 1, x] - 80*G[0, 0, 0, 1, 0, 0, x] + 
         12*G[0, 0, 0, 1, 0, 1, x] + 12*G[0, 0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] - 20*G[0, 0, 1, 0, 0, 0, x] - 
         72*G[0, 0, 1, 0, 0, 1, x] - 72*G[0, 0, 1, 0, 1, 0, x] + 
         4*G[0, 0, 1, 0, 1, 1, x] - 20*G[0, 0, 1, 1, 0, 0, x] - 
         20*G[0, 0, 1, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 1, 0, x] + 
         172*G[0, 0, 1, 1, 1, 1, x] + 96*G[0, 1, 0, 0, 0, 0, x] - 
         12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
         100*G[0, 1, 0, 0, 1, 1, x] - 112*G[0, 1, 0, 1, 0, 0, x] - 
         20*G[0, 1, 0, 1, 0, 1, x] - 20*G[0, 1, 0, 1, 1, 0, x] - 
         44*G[0, 1, 0, 1, 1, 1, x] - 20*G[0, 1, 1, 0, 0, 0, x] + 
         16*G[0, 1, 1, 0, 0, 1, x] + 16*G[0, 1, 1, 0, 1, 0, x] - 
         68*G[0, 1, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 1, 0, 0, x] + 
         100*G[0, 1, 1, 1, 0, 1, x] + 100*G[0, 1, 1, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, 1, 1, x] + 184*G[1, 0, 0, 0, 0, 0, x] - 
         96*G[1, 0, 0, 0, 0, 1, x] - 96*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 0, 1, 1, x] - 88*G[1, 0, 0, 1, 0, 0, x] - 
         36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
         132*G[1, 0, 0, 1, 1, 1, x] - 12*G[1, 0, 1, 0, 0, 0, x] - 
         16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 0, x] + 
         84*G[1, 0, 1, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 1, 0, x] - 
         76*G[1, 0, 1, 1, 1, 1, x] + 88*G[1, 1, 0, 0, 0, 0, x] - 
         92*G[1, 1, 0, 0, 0, 1, x] - 92*G[1, 1, 0, 0, 1, 0, x] + 
         68*G[1, 1, 0, 0, 1, 1, x] - 84*G[1, 1, 0, 1, 0, 0, x] + 
         44*G[1, 1, 0, 1, 0, 1, x] + 44*G[1, 1, 0, 1, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, 1, x] - 16*G[1, 1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 1, 0, 0, 1, x] - 40*G[1, 1, 1, 0, 1, 0, x] + 
         68*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
         100*G[1, 1, 1, 1, 0, 1, x] + 100*G[1, 1, 1, 1, 1, 0, x] - 
         100*G[1, 1, 1, 1, 1, 1, x] + (6845*Zeta[3])/12 + 
         ((841*I)/12)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/2 - 
         ((301*I)/9)*Pi^3*Zeta[3] + (841*G[0, x]*Zeta[3])/12 + 
         (82*Pi^2*G[0, x]*Zeta[3])/9 - (743*G[1, x]*Zeta[3])/3 - 
         ((83*I)/2)*Pi*G[1, x]*Zeta[3] + (782*Pi^2*G[1, x]*Zeta[3])/9 + 
         (81*G[0, 0, x]*Zeta[3])/2 - (132*I)*Pi*G[0, 0, x]*Zeta[3] - 
         (215*G[0, 1, x]*Zeta[3])/2 - (196*I)*Pi*G[0, 1, x]*Zeta[3] - 
         (71*G[1, 0, x]*Zeta[3])/2 - ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         98*G[1, 1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (172*G[0, 0, 0, x]*Zeta[3])/3 - (304*G[0, 0, 1, x]*Zeta[3])/3 - 
         (232*G[0, 1, 0, x]*Zeta[3])/3 + (680*G[0, 1, 1, x]*Zeta[3])/3 - 
         (464*G[1, 0, 0, x]*Zeta[3])/3 + (520*G[1, 0, 1, x]*Zeta[3])/3 + 
         (88*G[1, 1, 0, x]*Zeta[3])/3 - (208*G[1, 1, 1, x]*Zeta[3])/3 - 
         (1634*Zeta[3]^2)/9 + 33*Zeta[5] - (804*I)*Pi*Zeta[5] - 
         32*G[0, x]*Zeta[5] + 60*G[1, x]*Zeta[5])))/Nc^3 + 
   ((24*I)*Pi - (32*Pi^2)/3 - ((8*I)/3)*Pi^3 + (24*I)*Pi*G[0, x] - 
     2*Pi^2*G[0, x] + 24*G[1, x] - (42*I)*Pi*G[1, x] + (34*Pi^2*G[1, x])/3 + 
     ((16*I)/3)*Pi^3*G[1, x] + 12*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + 
     12*G[0, 1, x] - (10*I)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] + 
     12*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 4*Pi^2*G[1, 0, x] - 
     60*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 - 
     6*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
     (12*I)*Pi*G[0, 1, 0, x] - 10*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] + 
     6*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 
     12*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
     24*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
     8*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 40*G[1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-3 - (2*I)*Pi - 4*G[0, x] + 4*G[1, x])*Log[mu2]^3*RATIO[x] - 
     (Log[mu2]^4*RATIO[x])/2 + Log[mu2]^2*((2*I)*Pi + 2*G[1, x] - 
       (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
        RATIO[x^(-1)] + (-25/2 - (9*I)*Pi + (19*Pi^2)/6 - 12*G[0, x] - 
         (12*I)*Pi*G[0, x] + 12*G[1, x] + (12*I)*Pi*G[1, x] - 12*G[0, 0, x] + 
         12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x]) + 
     24*Zeta[3] - 48*G[1, x]*Zeta[3] + RATIO[x]*(-511/16 - ((93*I)/4)*Pi + 
       (137*Pi^2)/12 + ((5*I)/2)*Pi^3 - (41*Pi^4)/360 - (32*I)*Pi*G[0, x] + 
       12*Pi^2*G[0, x] + ((14*I)/3)*Pi^3*G[0, x] + (32*I)*Pi*G[1, x] - 
       12*Pi^2*G[1, x] - ((14*I)/3)*Pi^3*G[1, x] + (28*Pi^2*G[0, 0, x])/3 - 
       (44*Pi^2*G[0, 1, x])/3 - (28*Pi^2*G[1, 0, x])/3 + 
       (44*Pi^2*G[1, 1, x])/3 + (32*I)*Pi*G[0, 0, 0, x] - 
       (16*I)*Pi*G[0, 1, 1, x] - (32*I)*Pi*G[1, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 16*G[0, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, x] + 16*G[1, 1, 1, 1, x] + 15*Zeta[3] + 
       (28*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*((36*I)*Pi*G[1, x] - 
       (20*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 1, x] - 
       6*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 0, x] + 36*G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
       (6*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - 6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
       6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 1, x] - 
       6*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
       20*G[1, 1, 1, 1, x] + 24*G[1, x]*Zeta[3]) + 
     Log[mu2]*((6*I)*Pi - 4*Pi^2 + (6*I)*Pi*G[0, x] + 6*G[1, x] - 
       (14*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] + 6*G[0, 1, x] - 
       (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
       24*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] - 12*G[0, 1, 1, x] - 
       12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 36*G[1, 1, 1, x] + 
       ((6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] + 6*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-93/4 - (25*I)*Pi + 
         (17*Pi^2)/2 + ((7*I)/3)*Pi^3 - 32*G[0, x] - (24*I)*Pi*G[0, x] + 
         (38*Pi^2*G[0, x])/3 + 32*G[1, x] + (24*I)*Pi*G[1, x] - 
         (38*Pi^2*G[1, x])/3 - (24*I)*Pi*G[0, 0, x] + (24*I)*Pi*G[0, 1, x] + 
         (24*I)*Pi*G[1, 0, x] - (24*I)*Pi*G[1, 1, x] + 12*Zeta[3])) + 
     e*((96*I)*Pi - (419*Pi^2)/6 - ((265*I)/12)*Pi^3 + (5*Pi^4)/18 - 
       12*G[0, x] + (103*I)*Pi*G[0, x] - (147*Pi^2*G[0, x])/4 - 
       (I/2)*Pi^3*G[0, x] + 108*G[1, x] - (133*I)*Pi*G[1, x] + 
       (797*Pi^2*G[1, x])/12 + ((95*I)/6)*Pi^3*G[1, x] - 
       (103*Pi^4*G[1, x])/45 + 28*G[0, 0, x] - ((43*I)/2)*Pi*G[0, 0, x] - 
       (17*Pi^2*G[0, 0, x])/3 + 78*G[0, 1, x] - ((189*I)/2)*Pi*G[0, 1, x] + 
       (215*Pi^2*G[0, 1, x])/6 + ((91*I)/3)*Pi^3*G[0, 1, x] + 78*G[1, 0, x] + 
       ((159*I)/2)*Pi*G[1, 0, x] + (115*Pi^2*G[1, 0, x])/6 + 
       I*Pi^3*G[1, 0, x] - 268*G[1, 1, x] + ((45*I)/2)*Pi*G[1, 1, x] - 
       11*Pi^2*G[1, 1, x] - ((100*I)/3)*Pi^3*G[1, 1, x] - 
       (25*G[0, 0, 0, x])/2 + (8*I)*Pi*G[0, 0, 0, x] - 33*G[0, 0, 1, x] - 
       (22*I)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 33*G[0, 1, 0, x] - 
       (28*I)*Pi*G[0, 1, 0, x] - 14*Pi^2*G[0, 1, 0, x] - 
       (195*G[0, 1, 1, x])/2 + (2*I)*Pi*G[0, 1, 1, x] - 
       (125*Pi^2*G[0, 1, 1, x])/3 + (69*G[1, 0, 0, x])/2 - 
       (12*I)*Pi*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] + 9*G[1, 0, 1, x] + 
       (34*I)*Pi*G[1, 0, 1, x] - (113*Pi^2*G[1, 0, 1, x])/3 + 
       9*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] - 3*Pi^2*G[1, 1, 0, x] + 
       (327*G[1, 1, 1, x])/2 + (46*I)*Pi*G[1, 1, 1, x] + 
       (73*Pi^2*G[1, 1, 1, x])/3 - 28*G[0, 0, 0, 0, x] + 
       18*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] + 
       18*G[0, 0, 1, 0, x] - (12*I)*Pi*G[0, 0, 1, 0, x] - 
       22*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, x] - 
       10*G[0, 1, 0, 0, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 1, 0, x] + 
       46*G[0, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, x] + 
       30*G[1, 0, 0, 0, x] - (36*I)*Pi*G[1, 0, 0, 0, x] - 
       24*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, x] - 
       24*G[1, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 0, x] + 
       58*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
       38*G[1, 1, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, 0, x] - 
       30*G[1, 1, 0, 1, x] - (28*I)*Pi*G[1, 1, 0, 1, x] - 
       30*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       (32*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 1, 1, x] - 
       12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
       72*G[0, 1, 0, 0, 1, x] + 72*G[0, 1, 0, 1, 0, x] - 
       40*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] + 
       48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] - 
       148*G[0, 1, 1, 1, 1, x] - 36*G[1, 0, 0, 0, 1, x] - 
       36*G[1, 0, 0, 1, 0, x] + 44*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] - 
       36*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - 28*G[1, 1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 0, 1, x] + 
       12*G[1, 1, 1, 1, 0, x] + 132*G[1, 1, 1, 1, 1, x] + 
       (-5/2 - ((5*I)/3)*Pi - (10*G[0, x])/3 + (10*G[1, x])/3)*Log[mu2]^4*
        RATIO[x] - (Log[mu2]^5*RATIO[x])/3 + Log[mu2]^3*
        (((8*I)/3)*Pi + (8*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] - 
         (16*G[1, 1, x])/3 + (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (-91/6 - (10*I)*Pi + (32*Pi^2)/9 - 12*G[0, x] - 
           ((40*I)/3)*Pi*G[0, x] + 12*G[1, x] + ((40*I)/3)*Pi*G[1, x] - 
           12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x])*
          RATIO[x]) + (259*Zeta[3])/2 - ((106*I)/3)*Pi*Zeta[3] - 
       28*G[0, x]*Zeta[3] - (406*G[1, x]*Zeta[3])/3 + ((116*I)/3)*Pi*G[1, x]*
        Zeta[3] - 48*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] + 
       (428*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((2*I)*Pi^3 + (13*Pi^4)/15 - ((73*I)/2)*Pi*G[0, x] + 
         (68*Pi^2*G[0, x])/3 + (2*I)*Pi^3*G[1, x] - (73*G[0, 0, x])/2 - 
         (2*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 2*Pi^2*G[0, 1, x] - 
         (12*I)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] + 28*G[0, 0, 0, x] + 
         (10*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 
         (6*I)*Pi*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
         12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
         6*G[1, 1, 0, 0, x] - 12*Zeta[3] + (16*I)*Pi*Zeta[3] + 
         4*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((295*I)/2)*Pi*G[1, x] - (152*Pi^2*G[1, x])/3 - 
         ((49*I)/6)*Pi^3*G[1, x] + (103*Pi^4*G[1, x])/90 + 
         ((215*I)/2)*Pi*G[0, 1, x] - (83*Pi^2*G[0, 1, x])/3 - 
         ((91*I)/6)*Pi^3*G[0, 1, x] - ((21*I)/2)*Pi*G[1, 0, x] - 
         (65*Pi^2*G[1, 0, x])/3 - (I/2)*Pi^3*G[1, 0, x] + 
         (295*G[1, 1, x])/2 - (36*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/2 + 
         ((50*I)/3)*Pi^3*G[1, 1, x] + (9*I)*Pi*G[0, 0, 1, x] - 
         3*Pi^2*G[0, 0, 1, x] + (15*I)*Pi*G[0, 1, 0, x] + 
         7*Pi^2*G[0, 1, 0, x] + (215*G[0, 1, 1, x])/2 - 
         (10*I)*Pi*G[0, 1, 1, x] + (125*Pi^2*G[0, 1, 1, x])/6 + 
         (21*I)*Pi*G[1, 0, 0, x] - Pi^2*G[1, 0, 0, x] - (21*G[1, 0, 1, x])/
          2 - (28*I)*Pi*G[1, 0, 1, x] + (113*Pi^2*G[1, 0, 1, x])/6 - 
         (21*G[1, 1, 0, x])/2 + (4*I)*Pi*G[1, 1, 0, x] + 
         (3*Pi^2*G[1, 1, 0, x])/2 - (201*G[1, 1, 1, x])/2 - 
         (5*I)*Pi*G[1, 1, 1, x] - (73*Pi^2*G[1, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
         9*G[0, 0, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 1, x] - 
         (36*I)*Pi*G[0, 1, 0, 0, x] + 15*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 15*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] - 58*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, x] + 
         21*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         21*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         52*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] - 
         11*G[1, 1, 0, 0, x] + (18*I)*Pi*G[1, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
         6*G[0, 0, 1, 1, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, x] + 
         18*G[1, 0, 0, 0, 1, x] + 18*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
         6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
         34*G[1, 0, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
         14*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
         6*G[1, 1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, 0, x] - 
         66*G[1, 1, 1, 1, 1, x] + 90*G[1, x]*Zeta[3] - ((58*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] - 
         (214*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^2*((11*I)*Pi - 7*Pi^2 - 
         G[0, x] + (11*I)*Pi*G[0, x] + 12*G[1, x] - (23*I)*Pi*G[1, x] + 
         14*Pi^2*G[1, x] + 2*G[0, 0, x] + 9*G[0, 1, x] - 
         (22*I)*Pi*G[0, 1, x] + 9*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 
         40*G[1, 1, x] + (28*I)*Pi*G[1, 1, x] - 22*G[0, 1, 1, x] - 
         18*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
         ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         ((10*I)*Pi*G[1, x] - 7*Pi^2*G[1, x] + (11*I)*Pi*G[0, 1, x] + 
           (9*I)*Pi*G[1, 0, x] + 10*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] + 
           11*G[0, 1, 1, x] + 9*G[1, 0, 1, x] + 9*G[1, 1, 0, x] - 
           31*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*
          (-205/4 - ((91*I)/2)*Pi + 15*Pi^2 + ((14*I)/3)*Pi^3 - 48*G[0, x] - 
           (36*I)*Pi*G[0, x] + (64*Pi^2*G[0, x])/3 + 48*G[1, x] + 
           (36*I)*Pi*G[1, x] - (64*Pi^2*G[1, x])/3 - (32*I)*Pi*G[0, 0, x] + 
           (40*I)*Pi*G[0, 1, x] + (32*I)*Pi*G[1, 0, x] - 
           (40*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 4*G[0, 1, 1, x] - 
           4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + (38*Zeta[3])/3)) + 
       Log[mu2]*((54*I)*Pi - (85*Pi^2)/3 - ((22*I)/3)*Pi^3 - 3*G[0, x] + 
         (58*I)*Pi*G[0, x] - 11*Pi^2*G[0, x] + 57*G[1, x] - 
         (90*I)*Pi*G[1, x] + (107*Pi^2*G[1, x])/3 + ((44*I)/3)*Pi^3*G[1, x] + 
         24*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] + 36*G[0, 1, x] - 
         (44*I)*Pi*G[0, 1, x] + 38*Pi^2*G[0, 1, x] + 36*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] - 150*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 
         (124*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
         18*G[0, 1, 0, x] - (36*I)*Pi*G[0, 1, 0, x] - 44*G[0, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] + (40*I)*Pi*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 76*G[1, 1, 1, x] - 
         (28*I)*Pi*G[1, 1, 1, x] - 36*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] + 108*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, x] + 52*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, x] + 
         ((-30*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 30*G[0, 0, x] - 
           (16*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
           18*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
           6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 48*Zeta[3] - 
         96*G[1, x]*Zeta[3] + RATIO[x]*(-895/8 - ((205*I)/2)*Pi + 
           (529*Pi^2)/12 + (12*I)*Pi^3 - (461*Pi^4)/180 - 64*G[0, x] - 
           (96*I)*Pi*G[0, x] + 38*Pi^2*G[0, x] + (18*I)*Pi^3*G[0, x] + 
           64*G[1, x] + (96*I)*Pi*G[1, x] - 38*Pi^2*G[1, x] - 
           (18*I)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 0, x] + (74*Pi^2*G[0, 0, x])/
            3 + (12*I)*Pi*G[0, 1, x] - (154*Pi^2*G[0, 1, x])/3 - 
           (12*I)*Pi*G[1, 0, x] - (74*Pi^2*G[1, 0, x])/3 - 
           (12*I)*Pi*G[1, 1, x] + (154*Pi^2*G[1, 1, x])/3 + 
           12*G[0, 0, 0, x] + (108*I)*Pi*G[0, 0, 0, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] - (60*I)*Pi*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - 
           (108*I)*Pi*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 1, x] + 
           (12*I)*Pi*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
           (60*I)*Pi*G[1, 1, 1, x] + 112*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
           80*G[0, 1, 1, 1, x] - 112*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 
           32*Zeta[3] + ((172*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (20*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*((75*I)*Pi*G[1, x] - 
           (55*Pi^2*G[1, x])/3 - ((22*I)/3)*Pi^3*G[1, x] + 
           (33*I)*Pi*G[0, 1, x] - 19*Pi^2*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - 
           7*Pi^2*G[1, 0, x] + 75*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + 
           (62*Pi^2*G[1, 1, x])/3 + (18*I)*Pi*G[0, 1, 0, x] + 
           33*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, x] + 3*G[1, 0, 1, x] - 
           (20*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] - 29*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] + 18*G[0, 1, 0, 1, x] + 
           18*G[0, 1, 1, 0, x] - 54*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] + 
           48*G[1, x]*Zeta[3])) + RATIO[x]*(-4205/32 - ((895*I)/8)*Pi + 
         (989*Pi^2)/16 + ((229*I)/12)*Pi^3 - (399*Pi^4)/80 + 
         ((187*I)/60)*Pi^5 - (64*I)*Pi*G[0, x] + (146*Pi^2*G[0, x])/3 + 
         ((59*I)/4)*Pi^3*G[0, x] - (136*Pi^4*G[0, x])/15 + 
         (64*I)*Pi*G[1, x] - (146*Pi^2*G[1, x])/3 - ((59*I)/4)*Pi^3*G[1, x] + 
         (136*Pi^4*G[1, x])/15 + 30*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] - 
         (67*Pi^2*G[0, 0, x])/4 + ((38*I)/3)*Pi^3*G[0, 0, x] - 
         30*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - (67*Pi^2*G[0, 1, x])/4 - 
         (34*I)*Pi^3*G[0, 1, x] - 30*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + 
         (67*Pi^2*G[1, 0, x])/4 - ((38*I)/3)*Pi^3*G[1, 0, x] + 
         30*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] + (67*Pi^2*G[1, 1, x])/4 + 
         (34*I)*Pi^3*G[1, 1, x] + 20*G[0, 0, 0, x] + ((57*I)/2)*Pi*
          G[0, 0, 0, x] - 34*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
         ((9*I)/2)*Pi*G[0, 0, 1, x] - (86*Pi^2*G[0, 0, 1, x])/3 + 
         12*G[0, 1, 0, x] - ((9*I)/2)*Pi*G[0, 1, 0, x] + 
         (70*Pi^2*G[0, 1, 0, x])/3 + 20*G[0, 1, 1, x] + 
         ((57*I)/2)*Pi*G[0, 1, 1, x] + 38*Pi^2*G[0, 1, 1, x] - 
         20*G[1, 0, 0, x] - ((57*I)/2)*Pi*G[1, 0, 0, x] + 
         34*Pi^2*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + ((9*I)/2)*Pi*
          G[1, 0, 1, x] + (86*Pi^2*G[1, 0, 1, x])/3 - 12*G[1, 1, 0, x] + 
         ((9*I)/2)*Pi*G[1, 1, 0, x] - (70*Pi^2*G[1, 1, 0, x])/3 - 
         20*G[1, 1, 1, x] - ((57*I)/2)*Pi*G[1, 1, 1, x] - 
         38*Pi^2*G[1, 1, 1, x] + (33*G[0, 0, 0, 0, x])/2 - 
         (92*I)*Pi*G[0, 0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (44*I)*Pi*G[0, 0, 1, 0, x] - (9*G[0, 0, 1, 1, x])/2 + 
         (20*I)*Pi*G[0, 0, 1, 1, x] - (9*G[0, 1, 0, 0, x])/2 - 
         (4*I)*Pi*G[0, 1, 0, 0, x] - (76*I)*Pi*G[0, 1, 0, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (33*G[0, 1, 1, 1, x])/2 + 
         (28*I)*Pi*G[0, 1, 1, 1, x] - (33*G[1, 0, 0, 0, x])/2 + 
         (92*I)*Pi*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 1, x] - 
         (44*I)*Pi*G[1, 0, 1, 0, x] + (9*G[1, 0, 1, 1, x])/2 - 
         (20*I)*Pi*G[1, 0, 1, 1, x] + (9*G[1, 1, 0, 0, x])/2 + 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (76*I)*Pi*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - (33*G[1, 1, 1, 1, x])/2 - 
         (28*I)*Pi*G[1, 1, 1, 1, x] - 192*G[0, 0, 0, 0, 0, x] - 
         12*G[0, 0, 0, 0, 1, x] - 12*G[0, 0, 0, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
         60*G[0, 0, 1, 0, 1, x] + 60*G[0, 0, 1, 1, 0, x] - 
         64*G[0, 0, 1, 1, 1, x] + 80*G[0, 1, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 1, x] - 60*G[0, 1, 0, 1, 0, x] - 
         28*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, 1, x] + 192*G[1, 0, 0, 0, 0, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         60*G[1, 0, 1, 0, 1, x] - 60*G[1, 0, 1, 1, 0, x] + 
         64*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] + 
         60*G[1, 1, 0, 0, 1, x] + 60*G[1, 1, 0, 1, 0, x] + 
         28*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] - 
         96*G[1, 1, 1, 1, 1, x] + (292*Zeta[3])/3 + (20*I)*Pi*Zeta[3] + 
         (206*Pi^2*Zeta[3])/9 - (9*G[0, x]*Zeta[3])/2 - 
         ((256*I)/3)*Pi*G[0, x]*Zeta[3] + (9*G[1, x]*Zeta[3])/2 + 
         ((256*I)/3)*Pi*G[1, x]*Zeta[3] + 172*G[0, 0, x]*Zeta[3] - 
         4*G[0, 1, x]*Zeta[3] - 172*G[1, 0, x]*Zeta[3] + 
         4*G[1, 1, x]*Zeta[3] - 114*Zeta[5])) + 
     e^2*((336*I)*Pi - (7423*Pi^2)/24 - ((567*I)/8)*Pi^3 + (10387*Pi^4)/720 - 
       ((179*I)/72)*Pi^5 - 60*G[0, x] + (426*I)*Pi*G[0, x] - 
       (581*Pi^2*G[0, x])/4 - ((127*I)/12)*Pi^3*G[0, x] + 
       (521*Pi^4*G[0, x])/60 + 396*G[1, x] - (454*I)*Pi*G[1, x] + 
       (2807*Pi^2*G[1, x])/12 + (7*I)*Pi^3*G[1, x] - (2083*Pi^4*G[1, x])/
        120 + ((11*I)/180)*Pi^5*G[1, x] + (267*G[0, 0, x])/4 - 
       ((97*I)/4)*Pi*G[0, 0, x] + (287*Pi^2*G[0, 0, x])/12 - 
       ((59*I)/3)*Pi^3*G[0, 0, x] + (1557*G[0, 1, x])/4 - 
       ((1771*I)/4)*Pi*G[0, 1, x] + (541*Pi^2*G[0, 1, x])/4 + 
       (58*I)*Pi^3*G[0, 1, x] - (1061*Pi^4*G[0, 1, x])/90 + 
       (1557*G[1, 0, x])/4 + ((1157*I)/4)*Pi*G[1, 0, x] - 
       (61*Pi^2*G[1, 0, x])/2 + ((19*I)/3)*Pi^3*G[1, 0, x] - 
       (97*Pi^4*G[1, 0, x])/10 - (4309*G[1, 1, x])/4 + 
       ((543*I)/4)*Pi*G[1, 1, x] - (161*Pi^2*G[1, 1, x])/3 - 
       ((101*I)/3)*Pi^3*G[1, 1, x] + (149*Pi^4*G[1, 1, x])/12 + 
       (117*G[0, 0, 0, x])/2 + ((47*I)/2)*Pi*G[0, 0, 0, x] + 
       (131*Pi^2*G[0, 0, 0, x])/6 - (567*G[0, 0, 1, x])/4 - 
       ((273*I)/2)*Pi*G[0, 0, 1, x] + (461*Pi^2*G[0, 0, 1, x])/6 + 
       ((82*I)/3)*Pi^3*G[0, 0, 1, x] - (567*G[0, 1, 0, x])/4 - 
       ((513*I)/2)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/2 - 
       (31*I)*Pi^3*G[0, 1, 0, x] - 481*G[0, 1, 1, x] + 
       ((219*I)/2)*Pi*G[0, 1, 1, x] - (199*Pi^2*G[0, 1, 1, x])/3 - 
       ((103*I)/3)*Pi^3*G[0, 1, 1, x] + 104*G[1, 0, 0, x] - 
       (181*I)*Pi*G[1, 0, 0, x] - (235*Pi^2*G[1, 0, 0, x])/6 + 
       (12*I)*Pi^3*G[1, 0, 0, x] + (21*G[1, 0, 1, x])/4 + 
       (234*I)*Pi*G[1, 0, 1, x] - (460*Pi^2*G[1, 0, 1, x])/3 - 
       ((190*I)/3)*Pi^3*G[1, 0, 1, x] + (21*G[1, 1, 0, x])/4 + 
       (332*I)*Pi*G[1, 1, 0, x] - (214*Pi^2*G[1, 1, 0, x])/3 + 
       (31*I)*Pi^3*G[1, 1, 0, x] + (1447*G[1, 1, 1, x])/2 + 
       (17*I)*Pi*G[1, 1, 1, x] - (17*Pi^2*G[1, 1, 1, x])/3 + 
       (47*I)*Pi^3*G[1, 1, 1, x] - (161*G[0, 0, 0, 0, x])/2 - 
       (50*I)*Pi*G[0, 0, 0, 0, x] + 96*G[0, 0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + 96*G[0, 0, 1, 0, x] + 
       (74*I)*Pi*G[0, 0, 1, 0, x] - 14*Pi^2*G[0, 0, 1, 0, x] - 
       (303*G[0, 0, 1, 1, x])/2 - (28*I)*Pi*G[0, 0, 1, 1, x] - 
       (110*Pi^2*G[0, 0, 1, 1, x])/3 - (351*G[0, 1, 0, 0, x])/2 + 
       (92*I)*Pi*G[0, 1, 0, 0, x] + 20*Pi^2*G[0, 1, 0, 0, x] + 
       (96*I)*Pi*G[0, 1, 0, 1, x] + (121*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (116*I)*Pi*G[0, 1, 1, 0, x] + 141*Pi^2*G[0, 1, 1, 0, x] + 
       (663*G[0, 1, 1, 1, x])/2 + (12*I)*Pi*G[0, 1, 1, 1, x] + 
       (277*Pi^2*G[0, 1, 1, 1, x])/3 - 142*G[1, 0, 0, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, 0, x] - 30*Pi^2*G[1, 0, 0, 0, x] - 
       99*G[1, 0, 0, 1, x] + (88*I)*Pi*G[1, 0, 0, 1, x] - 
       (380*Pi^2*G[1, 0, 0, 1, x])/3 - 99*G[1, 0, 1, 0, x] + 
       (44*I)*Pi*G[1, 0, 1, 0, x] - 26*Pi^2*G[1, 0, 1, 0, x] + 
       336*G[1, 0, 1, 1, x] + (40*I)*Pi*G[1, 0, 1, 1, x] + 
       101*Pi^2*G[1, 0, 1, 1, x] + 452*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] + 4*Pi^2*G[1, 1, 0, 0, x] - 
       117*G[1, 1, 0, 1, x] - (124*I)*Pi*G[1, 1, 0, 1, x] + 
       (376*Pi^2*G[1, 1, 0, 1, x])/3 - 117*G[1, 1, 1, 0, x] - 
       (30*I)*Pi*G[1, 1, 1, 0, x] + 42*Pi^2*G[1, 1, 1, 0, x] - 
       274*G[1, 1, 1, 1, x] - (152*I)*Pi*G[1, 1, 1, 1, x] - 
       6*Pi^2*G[1, 1, 1, 1, x] + 114*G[0, 0, 0, 0, 0, x] - 
       60*G[0, 0, 0, 0, 1, x] + (36*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       60*G[0, 0, 0, 1, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       20*G[0, 0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       92*G[0, 0, 1, 0, 0, x] + (72*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       66*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       66*G[0, 0, 1, 1, 0, x] - (60*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       106*G[0, 0, 1, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       64*G[0, 1, 0, 0, 0, x] - (192*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       30*G[0, 1, 0, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       30*G[0, 1, 0, 1, 0, x] + (228*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       72*G[0, 1, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       140*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       30*G[0, 1, 1, 0, 1, x] + (56*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       30*G[0, 1, 1, 1, 0, x] - (84*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       170*G[0, 1, 1, 1, 1, x] - (92*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       148*G[1, 0, 0, 0, 0, x] + (132*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       66*G[1, 0, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       66*G[1, 0, 0, 1, 0, x] - (96*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       76*G[1, 0, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       40*G[1, 0, 1, 0, 0, x] - (156*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       138*G[1, 0, 1, 0, 1, x] - (92*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       138*G[1, 0, 1, 1, 0, x] + (120*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       250*G[1, 0, 1, 1, 1, x] - 176*G[1, 1, 0, 0, 0, x] + 
       (132*I)*Pi*G[1, 1, 0, 0, 0, x] + 114*G[1, 1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 114*G[1, 1, 0, 1, 0, x] - 
       (192*I)*Pi*G[1, 1, 0, 1, 0, x] - 196*G[1, 1, 0, 1, 1, x] - 
       (52*I)*Pi*G[1, 1, 0, 1, 1, x] - 96*G[1, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 0, x] + 108*G[1, 1, 1, 0, 1, x] - 
       (32*I)*Pi*G[1, 1, 1, 0, 1, x] + 108*G[1, 1, 1, 1, 0, x] + 
       (96*I)*Pi*G[1, 1, 1, 1, 0, x] - 152*G[1, 1, 1, 1, 1, x] + 
       (196*I)*Pi*G[1, 1, 1, 1, 1, x] + 36*G[0, 0, 0, 0, 1, 1, x] - 
       12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] - 
       24*G[0, 0, 0, 1, 1, 1, x] + 72*G[0, 0, 1, 0, 0, 1, x] + 
       72*G[0, 0, 1, 0, 1, 0, x] - 52*G[0, 0, 1, 0, 1, 1, x] - 
       72*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
       48*G[0, 0, 1, 1, 1, 0, x] - 112*G[0, 0, 1, 1, 1, 1, x] - 
       192*G[0, 1, 0, 0, 0, 1, x] - 192*G[0, 1, 0, 0, 1, 0, x] + 
       68*G[0, 1, 0, 0, 1, 1, x] + 216*G[0, 1, 0, 1, 0, 0, x] - 
       132*G[0, 1, 0, 1, 0, 1, x] - 132*G[0, 1, 0, 1, 1, 0, x] + 
       148*G[0, 1, 0, 1, 1, 1, x] + 384*G[0, 1, 1, 0, 0, 0, x] - 
       192*G[0, 1, 1, 0, 0, 1, x] - 192*G[0, 1, 1, 0, 1, 0, x] + 
       128*G[0, 1, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 1, 0, 0, x] - 
       132*G[0, 1, 1, 1, 0, 1, x] - 132*G[0, 1, 1, 1, 1, 0, x] + 
       468*G[0, 1, 1, 1, 1, 1, x] + 132*G[1, 0, 0, 0, 0, 1, x] + 
       132*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] - 
       132*G[1, 0, 0, 1, 0, 0, x] + 108*G[1, 0, 0, 1, 0, 1, x] + 
       108*G[1, 0, 0, 1, 1, 0, x] - 224*G[1, 0, 0, 1, 1, 1, x] - 
       132*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] - 80*G[1, 0, 1, 0, 1, 1, x] + 
       180*G[1, 0, 1, 1, 0, 0, x] - 96*G[1, 0, 1, 1, 0, 1, x] - 
       96*G[1, 0, 1, 1, 1, 0, x] + 328*G[1, 0, 1, 1, 1, 1, x] + 
       132*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
       72*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] - 
       84*G[1, 1, 0, 1, 0, 0, x] - 60*G[1, 1, 0, 1, 0, 1, x] - 
       60*G[1, 1, 0, 1, 1, 0, x] + 124*G[1, 1, 0, 1, 1, 1, x] + 
       60*G[1, 1, 1, 0, 0, 0, x] - 72*G[1, 1, 1, 0, 0, 1, x] - 
       72*G[1, 1, 1, 0, 1, 0, x] + 52*G[1, 1, 1, 0, 1, 1, x] + 
       180*G[1, 1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 1, 0, 1, x] - 
       72*G[1, 1, 1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, 1, 1, x] + 
       (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/3 + (5*G[1, x])/3)*Log[mu2]^5*
        RATIO[x] - (5*Log[mu2]^6*RATIO[x])/36 + 
       Log[mu2]^4*(((11*I)/6)*Pi + (11*G[1, x])/6 - ((11*I)/3)*Pi*G[1, x] - 
         (11*G[1, 1, x])/3 + (((11*I)/6)*Pi*G[1, x] + (11*G[1, 1, x])/6)*
          RATIO[x^(-1)] + (-239/24 - ((25*I)/4)*Pi + (161*Pi^2)/72 - 
           7*G[0, x] - ((25*I)/3)*Pi*G[0, x] + 7*G[1, x] + 
           ((25*I)/3)*Pi*G[1, x] - 7*G[0, 0, x] + 7*G[0, 1, x] + 
           7*G[1, 0, x] - 7*G[1, 1, x])*RATIO[x]) + (1821*Zeta[3])/4 + 
       ((577*I)/6)*Pi*Zeta[3] - (76*Pi^2*Zeta[3])/3 - (743*G[0, x]*Zeta[3])/
        6 + ((140*I)/3)*Pi*G[0, x]*Zeta[3] - 154*G[1, x]*Zeta[3] - 
       (62*I)*Pi*G[1, x]*Zeta[3] - 12*Pi^2*G[1, x]*Zeta[3] + 
       (44*G[0, 0, x]*Zeta[3])/3 - 320*G[0, 1, x]*Zeta[3] + 
       ((1136*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 166*G[1, 0, x]*Zeta[3] + 
       (100*I)*Pi*G[1, 0, x]*Zeta[3] + (1436*G[1, 1, x]*Zeta[3])/3 - 
       (472*I)*Pi*G[1, 1, x]*Zeta[3] - 48*G[0, 0, 1, x]*Zeta[3] + 
       48*G[0, 1, 0, x]*Zeta[3] - (280*G[0, 1, 1, x]*Zeta[3])/3 - 
       24*G[1, 0, 0, x]*Zeta[3] + 408*G[1, 0, 1, x]*Zeta[3] - 
       260*G[1, 1, 0, x]*Zeta[3] - (1360*G[1, 1, 1, x]*Zeta[3])/3 + 
       Log[mu2]^3*(((29*I)/3)*Pi - 6*Pi^2 - (4*G[0, x])/3 + 
         ((29*I)/3)*Pi*G[0, x] + 11*G[1, x] - (19*I)*Pi*G[1, x] + 
         12*Pi^2*G[1, x] + (8*G[0, 0, x])/3 + 7*G[0, 1, x] - 
         ((58*I)/3)*Pi*G[0, 1, x] + 7*G[1, 0, x] - (14*I)*Pi*G[1, 0, x] - 
         (100*G[1, 1, x])/3 + (24*I)*Pi*G[1, 1, x] - (58*G[0, 1, 1, x])/3 - 
         14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + (158*G[1, 1, 1, x])/3 + 
         (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((25*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + ((29*I)/3)*Pi*G[0, 1, x] + 
           (7*I)*Pi*G[1, 0, x] + (25*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 
           (29*G[0, 1, 1, x])/3 + 7*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - 
           (79*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-293/6 - ((239*I)/6)*Pi + (51*Pi^2)/4 + ((77*I)/18)*Pi^3 - 
           (112*G[0, x])/3 - (28*I)*Pi*G[0, x] + (161*Pi^2*G[0, x])/9 + 
           (112*G[1, x])/3 + (28*I)*Pi*G[1, x] - (161*Pi^2*G[1, x])/9 - 
           ((68*I)/3)*Pi*G[0, 0, x] + ((100*I)/3)*Pi*G[0, 1, x] + 
           ((68*I)/3)*Pi*G[1, 0, x] - ((100*I)/3)*Pi*G[1, 1, x] + 
           (16*G[0, 0, 0, x])/3 + (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/
            3 - (16*G[1, 1, 1, x])/3 + (80*Zeta[3])/9)) + 
       Log[mu2]^2*((61*I)*Pi - (197*Pi^2)/6 - ((55*I)/6)*Pi^3 - 
         (13*G[0, x])/2 + (67*I)*Pi*G[0, x] - (31*Pi^2*G[0, x])/2 + 
         (135*G[1, x])/2 - (97*I)*Pi*G[1, x] + 43*Pi^2*G[1, x] + 
         ((53*I)/3)*Pi^3*G[1, x] + 29*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + 
         42*G[0, 1, x] - (58*I)*Pi*G[0, 1, x] + 47*Pi^2*G[0, 1, x] + 
         42*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + 17*Pi^2*G[1, 0, x] - 
         172*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 53*Pi^2*G[1, 1, x] + 
         23*G[0, 0, 0, x] - 21*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 
         21*G[0, 1, 0, x] - (42*I)*Pi*G[0, 1, 0, x] - 58*G[0, 1, 1, x] + 
         (46*I)*Pi*G[0, 1, 1, x] - 19*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
         (56*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (18*I)*Pi*G[1, 1, 0, x] + 112*G[1, 1, 1, x] - 
         (42*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 1, 1, x] - 
         42*G[0, 1, 0, 1, x] - 42*G[0, 1, 1, 0, x] + 146*G[0, 1, 1, 1, x] + 
         24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] + 74*G[1, 0, 1, 1, x] + 
         24*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 
         236*G[1, 1, 1, 1, x] + RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - 
           (36*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] - 36*G[0, 0, x] - 
           (22*I)*Pi*G[0, 0, x] + (9*I)*Pi*G[0, 1, x] + (7*I)*Pi*G[1, 0, x] - 
           23*G[0, 0, 0, x] + 9*G[0, 0, 1, x] + 9*G[0, 1, 0, x] + 
           7*G[1, 0, 0, x] - 2*Zeta[3]) + 50*Zeta[3] - 96*G[1, x]*Zeta[3] + 
         RATIO[x]*(-1343/8 - ((293*I)/2)*Pi + (475*Pi^2)/8 + 
           ((65*I)/4)*Pi^3 - (991*Pi^4)/240 - 96*G[0, x] - 
           (112*I)*Pi*G[0, x] + 45*Pi^2*G[0, x] + ((68*I)/3)*Pi^3*G[0, x] + 
           96*G[1, x] + (112*I)*Pi*G[1, x] - 45*Pi^2*G[1, x] - 
           ((68*I)/3)*Pi^3*G[1, x] + (18*I)*Pi*G[0, 0, x] + 
           (77*Pi^2*G[0, 0, x])/3 + (18*I)*Pi*G[0, 1, x] - 
           (193*Pi^2*G[0, 1, x])/3 - (18*I)*Pi*G[1, 0, x] - 
           (77*Pi^2*G[1, 0, x])/3 - (18*I)*Pi*G[1, 1, x] + 
           (193*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] + 
           (126*I)*Pi*G[0, 0, 0, x] + (22*I)*Pi*G[0, 0, 1, x] - 
           (14*I)*Pi*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
           (78*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] - 
           (126*I)*Pi*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 1, x] + 
           (14*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
           (78*I)*Pi*G[1, 1, 1, x] + 128*G[0, 0, 0, 0, x] - 
           18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] + 40*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] - 
           112*G[0, 1, 1, 1, x] - 128*G[1, 0, 0, 0, x] + 
           18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] + 
           32*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] + 
           112*G[1, 1, 1, 1, x] + 40*Zeta[3] + ((188*I)/3)*Pi*Zeta[3] + 
           (70*G[0, x]*Zeta[3])/3 - (70*G[1, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((159*I)/2)*Pi*G[1, x] - (64*Pi^2*G[1, x])/3 - 
           ((53*I)/6)*Pi^3*G[1, x] + ((77*I)/2)*Pi*G[0, 1, x] - 
           (47*Pi^2*G[0, 1, x])/2 + ((9*I)/2)*Pi*G[1, 0, x] - 
           (17*Pi^2*G[1, 0, x])/2 + (159*G[1, 1, x])/2 - 
           (12*I)*Pi*G[1, 1, x] + (53*Pi^2*G[1, 1, x])/2 + 
           (8*I)*Pi*G[0, 0, 1, x] + (21*I)*Pi*G[0, 1, 0, x] + 
           (77*G[0, 1, 1, x])/2 - (23*I)*Pi*G[0, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, x] + (9*G[1, 0, 1, x])/2 - 
           (28*I)*Pi*G[1, 0, 1, x] + (9*G[1, 1, 0, x])/2 - 
           (9*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/2 + 
           (21*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] + 
           21*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] - 73*G[0, 1, 1, 1, x] - 
           12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 37*G[1, 0, 1, 1, x] - 
           12*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] + 
           118*G[1, 1, 1, 1, x] + 48*G[1, x]*Zeta[3])) + 
       Log[mu2]*((204*I)*Pi - (452*Pi^2)/3 - ((146*I)/3)*Pi^3 + (20*Pi^4)/9 - 
         30*G[0, x] + (226*I)*Pi*G[0, x] - (175*Pi^2*G[0, x])/2 - 
         ((11*I)/2)*Pi^3*G[0, x] + 234*G[1, x] - (278*I)*Pi*G[1, x] + 
         (439*Pi^2*G[1, x])/3 + ((233*I)/6)*Pi^3*G[1, x] - 
         (296*Pi^4*G[1, x])/45 + 59*G[0, 0, x] - (15*I)*Pi*G[0, 0, x] - 
         (40*Pi^2*G[0, 0, x])/3 + 180*G[0, 1, x] - (219*I)*Pi*G[0, 1, x] + 
         (523*Pi^2*G[0, 1, x])/6 + ((203*I)/3)*Pi^3*G[0, 1, x] + 
         180*G[1, 0, x] + (141*I)*Pi*G[1, 0, x] + (239*Pi^2*G[1, 0, x])/6 + 
         (5*I)*Pi^3*G[1, 0, x] - 593*G[1, 1, x] + (61*I)*Pi*G[1, 1, x] - 
         36*Pi^2*G[1, 1, x] - (76*I)*Pi^3*G[1, 1, x] + 8*G[0, 0, 0, x] - 
         (10*I)*Pi*G[0, 0, 0, x] - 81*G[0, 0, 1, x] - 
         (62*I)*Pi*G[0, 0, 1, x] + 32*Pi^2*G[0, 0, 1, x] - 81*G[0, 1, 0, x] - 
         (50*I)*Pi*G[0, 1, 0, x] - 22*Pi^2*G[0, 1, 0, x] - 
         222*G[0, 1, 1, x] + (30*I)*Pi*G[0, 1, 1, x] - 
         (325*Pi^2*G[0, 1, 1, x])/3 + 60*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + 4*Pi^2*G[1, 0, 0, x] - 3*G[1, 0, 1, x] + 
         (86*I)*Pi*G[1, 0, 1, x] - (283*Pi^2*G[1, 0, 1, x])/3 - 
         3*G[1, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, x] - 11*Pi^2*G[1, 1, 0, x] + 
         408*G[1, 1, 1, x] + (74*I)*Pi*G[1, 1, 1, x] + 
         (215*Pi^2*G[1, 1, 1, x])/3 - 104*G[0, 0, 0, 0, x] + 
         48*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         48*G[0, 0, 1, 0, x] - (36*I)*Pi*G[0, 0, 1, 0, x] - 
         68*G[0, 0, 1, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] + (144*I)*Pi*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] + (28*I)*Pi*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] - (108*I)*Pi*G[0, 1, 1, 0, x] + 
         152*G[0, 1, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, x] + 
         90*G[1, 0, 0, 0, x] - (72*I)*Pi*G[1, 0, 0, 0, x] - 
         54*G[1, 0, 0, 1, x] + (100*I)*Pi*G[1, 0, 0, 1, x] - 
         54*G[1, 0, 1, 0, x] + (108*I)*Pi*G[1, 0, 1, 0, x] + 
         152*G[1, 0, 1, 1, x] - (48*I)*Pi*G[1, 0, 1, 1, x] + 
         64*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] - 
         42*G[1, 1, 0, 1, x] - (92*I)*Pi*G[1, 1, 0, 1, x] - 
         42*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] - 
         108*G[1, 1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 0, x] + 84*G[0, 0, 1, 1, 1, x] + 
         144*G[0, 1, 0, 0, 1, x] + 144*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] - 144*G[0, 1, 1, 0, 0, x] + 
         120*G[0, 1, 1, 0, 1, x] + 120*G[0, 1, 1, 1, 0, x] - 
         428*G[0, 1, 1, 1, 1, x] - 72*G[1, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 1, 0, x] + 124*G[1, 0, 0, 1, 1, x] + 
         24*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 0, x] - 232*G[1, 0, 1, 1, 1, x] - 
         72*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 0, 1, 0, x] - 116*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 1, 0, x] + 444*G[1, 1, 1, 1, 1, x] + 265*Zeta[3] - 
         ((200*I)/3)*Pi*Zeta[3] - 50*G[0, x]*Zeta[3] - (830*G[1, x]*Zeta[3])/
          3 + ((232*I)/3)*Pi*G[1, x]*Zeta[3] - 96*G[0, 1, x]*Zeta[3] + 
         96*G[1, 0, x]*Zeta[3] + (856*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((5*I)*Pi^3 + (16*Pi^4)/15 - (82*I)*Pi*G[0, x] + 
           (163*Pi^2*G[0, x])/3 + (3*I)*Pi^3*G[0, x] + (3*I)*Pi^3*G[1, x] - 
           82*G[0, 0, x] - (22*I)*Pi*G[0, 0, x] + (34*Pi^2*G[0, 0, x])/3 + 
           (9*I)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] - (21*I)*Pi*G[1, 0, x] - 
           11*Pi^2*G[1, 0, x] + 41*G[0, 0, 0, x] + (46*I)*Pi*G[0, 0, 0, x] + 
           9*G[0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, x] + 9*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] - 
           21*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 0, x] + 
           (18*I)*Pi*G[1, 0, 1, x] + 104*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
           54*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
           30*Zeta[3] + (28*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           18*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((304*I)*Pi*G[1, x] - 
           (653*Pi^2*G[1, x])/6 - ((113*I)/6)*Pi^3*G[1, x] + 
           (148*Pi^4*G[1, x])/45 + (227*I)*Pi*G[0, 1, x] - 
           (371*Pi^2*G[0, 1, x])/6 - ((203*I)/6)*Pi^3*G[0, 1, x] - 
           (12*I)*Pi*G[1, 0, x] - (269*Pi^2*G[1, 0, x])/6 - 
           ((5*I)/2)*Pi^3*G[1, 0, x] + 304*G[1, 1, x] - 
           (87*I)*Pi*G[1, 1, x] + (49*Pi^2*G[1, 1, x])/2 + 
           (38*I)*Pi^3*G[1, 1, x] + (30*I)*Pi*G[0, 0, 1, x] - 
           16*Pi^2*G[0, 0, 1, x] + (33*I)*Pi*G[0, 1, 0, x] + 
           11*Pi^2*G[0, 1, 0, x] + 227*G[0, 1, 1, x] - 
           (33*I)*Pi*G[0, 1, 1, x] + (325*Pi^2*G[0, 1, 1, x])/6 + 
           (42*I)*Pi*G[1, 0, 0, x] - 2*Pi^2*G[1, 0, 0, x] - 
           12*G[1, 0, 1, x] - (68*I)*Pi*G[1, 0, 1, x] + 
           (283*Pi^2*G[1, 0, 1, x])/6 - 12*G[1, 1, 0, x] + 
           (5*I)*Pi*G[1, 1, 0, x] + (11*Pi^2*G[1, 1, 0, x])/2 - 
           234*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] - (215*Pi^2*G[1, 1, 1, x])/
            6 - (6*I)*Pi*G[0, 0, 0, 1, x] + (18*I)*Pi*G[0, 0, 1, 0, x] + 
           30*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] - 
           (72*I)*Pi*G[0, 1, 0, 0, x] + 33*G[0, 1, 0, 1, x] - 
           (14*I)*Pi*G[0, 1, 0, 1, x] + 33*G[0, 1, 1, 0, x] + 
           (54*I)*Pi*G[0, 1, 1, 0, x] - 143*G[0, 1, 1, 1, x] + 
           (8*I)*Pi*G[0, 1, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 0, x] + 
           42*G[1, 0, 0, 1, x] - (50*I)*Pi*G[1, 0, 0, 1, x] + 
           42*G[1, 0, 1, 0, x] - (54*I)*Pi*G[1, 0, 1, 0, x] - 
           119*G[1, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
           22*G[1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, x] + 
           18*G[1, 1, 0, 1, x] + (46*I)*Pi*G[1, 1, 0, 1, x] + 
           18*G[1, 1, 1, 0, x] - (18*I)*Pi*G[1, 1, 1, 0, x] + 
           66*G[1, 1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, 1, x] - 
           6*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 1, x] + 
           18*G[0, 0, 1, 1, 0, x] - 42*G[0, 0, 1, 1, 1, x] - 
           72*G[0, 1, 0, 0, 1, x] - 72*G[0, 1, 0, 1, 0, x] + 
           16*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] - 
           60*G[0, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 0, x] + 
           214*G[0, 1, 1, 1, 1, x] + 36*G[1, 0, 0, 0, 1, x] + 
           36*G[1, 0, 0, 1, 0, x] - 62*G[1, 0, 0, 1, 1, x] - 
           12*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
           18*G[1, 0, 1, 1, 0, x] + 116*G[1, 0, 1, 1, 1, x] + 
           36*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
           24*G[1, 1, 0, 1, 0, x] + 58*G[1, 1, 0, 1, 1, x] + 
           12*G[1, 1, 1, 0, 0, x] + 6*G[1, 1, 1, 0, 1, x] + 
           6*G[1, 1, 1, 1, 0, x] - 222*G[1, 1, 1, 1, 1, x] + 
           180*G[1, x]*Zeta[3] - ((116*I)/3)*Pi*G[1, x]*Zeta[3] + 
           48*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] - 
           (428*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(-5741/16 - 
           ((1343*I)/4)*Pi + (1357*Pi^2)/8 + ((199*I)/4)*Pi^3 - 
           (3043*Pi^4)/240 + ((391*I)/72)*Pi^5 - 128*G[0, x] - 
           (192*I)*Pi*G[0, x] + 116*Pi^2*G[0, x] + ((67*I)/2)*Pi^3*G[0, x] - 
           (3619*Pi^4*G[0, x])/180 + 128*G[1, x] + (192*I)*Pi*G[1, x] - 
           116*Pi^2*G[1, x] - ((67*I)/2)*Pi^3*G[1, x] + (3619*Pi^4*G[1, x])/
            180 + 60*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] - (79*Pi^2*G[0, 0, x])/
            2 + ((70*I)/3)*Pi^3*G[0, 0, x] - 60*G[0, 1, x] + 
           (64*I)*Pi*G[0, 1, x] - (79*Pi^2*G[0, 1, x])/2 - 
           (74*I)*Pi^3*G[0, 1, x] - 60*G[1, 0, x] - (64*I)*Pi*G[1, 0, x] + 
           (79*Pi^2*G[1, 0, x])/2 - ((70*I)/3)*Pi^3*G[1, 0, x] + 
           60*G[1, 1, x] - (64*I)*Pi*G[1, 1, x] + (79*Pi^2*G[1, 1, x])/2 + 
           (74*I)*Pi^3*G[1, 1, x] + 40*G[0, 0, 0, x] + 
           (45*I)*Pi*G[0, 0, 0, x] - 78*Pi^2*G[0, 0, 0, x] + 
           24*G[0, 0, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
           (214*Pi^2*G[0, 0, 1, x])/3 + 24*G[0, 1, 0, x] + 
           (3*I)*Pi*G[0, 1, 0, x] + (134*Pi^2*G[0, 1, 0, x])/3 + 
           40*G[0, 1, 1, x] + (45*I)*Pi*G[0, 1, 1, x] + 
           102*Pi^2*G[0, 1, 1, x] - 40*G[1, 0, 0, x] - 
           (45*I)*Pi*G[1, 0, 0, x] + 78*Pi^2*G[1, 0, 0, x] - 
           24*G[1, 0, 1, x] - (3*I)*Pi*G[1, 0, 1, x] + 
           (214*Pi^2*G[1, 0, 1, x])/3 - 24*G[1, 1, 0, x] - 
           (3*I)*Pi*G[1, 1, 0, x] - (134*Pi^2*G[1, 1, 0, x])/3 - 
           40*G[1, 1, 1, x] - (45*I)*Pi*G[1, 1, 1, x] - 
           102*Pi^2*G[1, 1, 1, x] + 9*G[0, 0, 0, 0, x] - 
           (248*I)*Pi*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 1, x] + 
           (136*I)*Pi*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] + 
           3*G[0, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, x] - 
           (200*I)*Pi*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 1, 0, x] + 
           9*G[0, 1, 1, 1, x] + (88*I)*Pi*G[0, 1, 1, 1, x] - 
           9*G[1, 0, 0, 0, x] + (248*I)*Pi*G[1, 0, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, 1, x] - (136*I)*Pi*G[1, 0, 1, 0, x] - 
           3*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - (48*I)*Pi*
            G[1, 1, 0, 0, x] + (200*I)*Pi*G[1, 1, 0, 1, x] + 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] - 
           (88*I)*Pi*G[1, 1, 1, 1, x] - 504*G[0, 0, 0, 0, 0, x] + 
           60*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
           132*G[0, 0, 1, 0, 1, x] + 132*G[0, 0, 1, 1, 0, x] - 
           212*G[0, 0, 1, 1, 1, x] + 244*G[0, 1, 0, 0, 0, x] - 
           132*G[0, 1, 0, 0, 1, x] - 132*G[0, 1, 0, 1, 0, x] - 
           104*G[0, 1, 0, 1, 1, x] - 60*G[0, 1, 1, 0, 0, x] + 
           312*G[0, 1, 1, 1, 1, x] + 504*G[1, 0, 0, 0, 0, x] - 
           60*G[1, 0, 0, 1, 1, x] - 40*G[1, 0, 1, 0, 0, x] - 
           132*G[1, 0, 1, 0, 1, x] - 132*G[1, 0, 1, 1, 0, x] + 
           212*G[1, 0, 1, 1, 1, x] - 244*G[1, 1, 0, 0, 0, x] + 
           132*G[1, 1, 0, 0, 1, x] + 132*G[1, 1, 0, 1, 0, x] + 
           104*G[1, 1, 0, 1, 1, x] + 60*G[1, 1, 1, 0, 0, x] - 
           312*G[1, 1, 1, 1, 1, x] + (647*Zeta[3])/3 + (68*I)*Pi*Zeta[3] + 
           (328*Pi^2*Zeta[3])/9 + 59*G[0, x]*Zeta[3] - ((376*I)/3)*Pi*G[0, x]*
            Zeta[3] - 59*G[1, x]*Zeta[3] + ((376*I)/3)*Pi*G[1, x]*Zeta[3] + 
           424*G[0, 0, x]*Zeta[3] - 88*G[0, 1, x]*Zeta[3] - 
           424*G[1, 0, x]*Zeta[3] + 88*G[1, 1, x]*Zeta[3] - 228*Zeta[5])) + 
       48*Zeta[5] - 148*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-79*I)/24)*Pi^3 - 3*Pi^4 + ((221*I)/90)*Pi^5 - 
         ((303*I)/4)*Pi*G[0, x] + (1991*Pi^2*G[0, x])/24 + 
         ((95*I)/6)*Pi^3*G[0, x] - (23*Pi^4*G[0, x])/6 + 
         (11*I)*Pi^3*G[1, x] + (83*Pi^4*G[1, x])/30 - (303*G[0, 0, x])/4 - 
         ((277*I)/4)*Pi*G[0, 0, x] - (125*Pi^2*G[0, 0, x])/6 + 
         ((41*I)/3)*Pi^3*G[0, 0, x] - ((51*I)/4)*Pi*G[0, 1, x] - 
         (31*Pi^2*G[0, 1, x])/3 - ((67*I)/6)*Pi^3*G[0, 1, x] + 
         (7*I)*Pi*G[1, 0, x] + (23*Pi^2*G[1, 0, x])/3 - 
         ((17*I)/2)*Pi^3*G[1, 0, x] + (3*I)*Pi^3*G[1, 1, x] + 
         (51*G[0, 0, 0, x])/2 + (45*I)*Pi*G[0, 0, 0, x] - 
         (41*Pi^2*G[0, 0, 0, x])/6 - (51*G[0, 0, 1, x])/4 - 
         (76*I)*Pi*G[0, 0, 1, x] + (3*Pi^2*G[0, 0, 1, x])/2 - 
         (51*G[0, 1, 0, x])/4 + (32*I)*Pi*G[0, 1, 0, x] + 
         (25*Pi^2*G[0, 1, 0, x])/6 + (15*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + 7*G[1, 0, 0, x] + (10*I)*Pi*G[1, 0, 0, x] + 
         (121*Pi^2*G[1, 0, 0, x])/6 + (21*I)*Pi*G[1, 0, 1, x] + 
         7*Pi^2*G[1, 0, 1, x] - (45*I)*Pi*G[1, 1, 0, x] - 
         3*Pi^2*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
         (26*I)*Pi*G[0, 0, 1, 0, x] - 97*G[0, 0, 1, 1, x] + 
         (18*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
         (14*I)*Pi*G[0, 1, 0, 0, x] + 15*G[0, 1, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 0, 1, x] + 15*G[0, 1, 1, 0, x] + 
         (40*I)*Pi*G[0, 1, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, 1, x] + 
         10*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] + 
         21*G[1, 0, 0, 1, x] + (30*I)*Pi*G[1, 0, 0, 1, x] + 
         21*G[1, 0, 1, 0, x] + (10*I)*Pi*G[1, 0, 1, 0, x] - 
         (36*I)*Pi*G[1, 0, 1, 1, x] - 45*G[1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 114*G[0, 0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 0, 1, x] - 6*G[0, 0, 0, 1, 0, x] + 
         6*G[0, 0, 0, 1, 1, x] - 26*G[0, 0, 1, 0, 0, x] + 
         12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] + 
         18*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
         6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] - 
         6*G[0, 1, 0, 1, 1, x] + 34*G[0, 1, 1, 0, 0, x] + 
         18*G[0, 1, 1, 0, 1, x] + 18*G[0, 1, 1, 1, 0, x] + 
         82*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 1, 1, x] + 
         28*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
         36*G[1, 0, 1, 1, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         6*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] + (79*Zeta[3])/4 - 
         (58*I)*Pi*Zeta[3] + (94*Pi^2*Zeta[3])/3 + 78*G[0, x]*Zeta[3] - 
         ((290*I)/3)*Pi*G[0, x]*Zeta[3] - 66*G[1, x]*Zeta[3] + 
         (76*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 + 
         40*G[0, 1, x]*Zeta[3] - 20*G[1, 0, x]*Zeta[3] - 
         18*G[1, 1, x]*Zeta[3] + 26*Zeta[5]) + RATIO[x^(-1)]*
        (((2321*I)/4)*Pi*G[1, x] - (4637*Pi^2*G[1, x])/24 - 
         ((25*I)/2)*Pi^3*G[1, x] + (397*Pi^4*G[1, x])/36 - 
         ((11*I)/360)*Pi^5*G[1, x] + ((1963*I)/4)*Pi*G[0, 1, x] - 
         (3823*Pi^2*G[0, 1, x])/24 - ((509*I)/12)*Pi^3*G[0, 1, x] + 
         (1061*Pi^4*G[0, 1, x])/180 - (60*I)*Pi*G[1, 0, x] - 
         (1795*Pi^2*G[1, 0, x])/24 - ((139*I)/12)*Pi^3*G[1, 0, x] + 
         (97*Pi^4*G[1, 0, x])/20 + (2321*G[1, 1, x])/4 - 
         ((735*I)/4)*Pi*G[1, 1, x] + (263*Pi^2*G[1, 1, x])/6 + 
         ((89*I)/6)*Pi^3*G[1, 1, x] - (149*Pi^4*G[1, 1, x])/24 + 
         (129*I)*Pi*G[0, 0, 1, x] - (157*Pi^2*G[0, 0, 1, x])/6 - 
         ((41*I)/3)*Pi^3*G[0, 0, 1, x] + ((219*I)/4)*Pi*G[0, 1, 0, x] + 
         (5*Pi^2*G[0, 1, 0, x])/6 + ((31*I)/2)*Pi^3*G[0, 1, 0, x] + 
         (1963*G[0, 1, 1, x])/4 - ((491*I)/4)*Pi*G[0, 1, 1, x] + 
         (209*Pi^2*G[0, 1, 1, x])/4 + ((103*I)/6)*Pi^3*G[0, 1, 1, x] + 
         (135*I)*Pi*G[1, 0, 0, x] + (55*Pi^2*G[1, 0, 0, x])/2 - 
         (6*I)*Pi^3*G[1, 0, 0, x] - 60*G[1, 0, 1, x] - 
         (218*I)*Pi*G[1, 0, 1, x] + (367*Pi^2*G[1, 0, 1, x])/4 + 
         ((95*I)/3)*Pi^3*G[1, 0, 1, x] - 60*G[1, 1, 0, x] - 
         ((695*I)/4)*Pi*G[1, 1, 0, x] + (361*Pi^2*G[1, 1, 0, x])/12 - 
         ((31*I)/2)*Pi^3*G[1, 1, 0, x] - (1711*G[1, 1, 1, x])/4 + 
         ((315*I)/4)*Pi*G[1, 1, 1, x] - (11*Pi^2*G[1, 1, 1, x])/4 - 
         ((47*I)/2)*Pi^3*G[1, 1, 1, x] + (6*I)*Pi*G[0, 0, 0, 1, x] + 
         (15*I)*Pi*G[0, 0, 1, 0, x] + 7*Pi^2*G[0, 0, 1, 0, x] + 
         129*G[0, 0, 1, 1, x] - (7*I)*Pi*G[0, 0, 1, 1, x] + 
         (55*Pi^2*G[0, 0, 1, 1, x])/3 - (54*I)*Pi*G[0, 1, 0, 0, x] - 
         10*Pi^2*G[0, 1, 0, 0, x] + (219*G[0, 1, 0, 1, x])/4 - 
         (25*I)*Pi*G[0, 1, 0, 1, x] - (121*Pi^2*G[0, 1, 0, 1, x])/6 + 
         (219*G[0, 1, 1, 0, x])/4 + (79*I)*Pi*G[0, 1, 1, 0, x] - 
         (141*Pi^2*G[0, 1, 1, 0, x])/2 - (809*G[0, 1, 1, 1, x])/2 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] - (277*Pi^2*G[0, 1, 1, 1, x])/6 - 
         (51*I)*Pi*G[1, 0, 0, 0, x] + 15*Pi^2*G[1, 0, 0, 0, x] + 
         135*G[1, 0, 0, 1, x] - (94*I)*Pi*G[1, 0, 0, 1, x] + 
         (190*Pi^2*G[1, 0, 0, 1, x])/3 + 135*G[1, 0, 1, 0, x] - 
         (72*I)*Pi*G[1, 0, 1, 0, x] + 13*Pi^2*G[1, 0, 1, 0, x] - 
         341*G[1, 0, 1, 1, x] + (27*I)*Pi*G[1, 0, 1, 1, x] - 
         (101*Pi^2*G[1, 0, 1, 1, x])/2 - (499*G[1, 1, 0, 0, x])/2 - 
         (11*I)*Pi*G[1, 1, 0, 0, x] - 2*Pi^2*G[1, 1, 0, 0, x] + 
         (351*G[1, 1, 0, 1, x])/4 + (113*I)*Pi*G[1, 1, 0, 1, x] - 
         (188*Pi^2*G[1, 1, 0, 1, x])/3 + (351*G[1, 1, 1, 0, x])/4 + 
         (54*I)*Pi*G[1, 1, 1, 0, x] - 21*Pi^2*G[1, 1, 1, 0, x] + 
         225*G[1, 1, 1, 1, x] + (22*I)*Pi*G[1, 1, 1, 1, x] + 
         3*Pi^2*G[1, 1, 1, 1, x] - (18*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, 1, x] - (36*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         15*G[0, 0, 1, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         15*G[0, 0, 1, 1, 0, x] + (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         52*G[0, 0, 1, 1, 1, x] - (10*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] - 54*G[0, 1, 0, 0, 1, x] - 
         (10*I)*Pi*G[0, 1, 0, 0, 1, x] - 54*G[0, 1, 0, 1, 0, x] - 
         (114*I)*Pi*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 94*G[0, 1, 1, 0, 0, x] - 
         (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         (42*I)*Pi*G[0, 1, 1, 1, 0, x] + 183*G[0, 1, 1, 1, 1, x] + 
         (46*I)*Pi*G[0, 1, 1, 1, 1, x] - (66*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         51*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         51*G[1, 0, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         85*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         27*G[1, 0, 1, 0, 0, x] + (78*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         87*G[1, 0, 1, 0, 1, x] + (46*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         87*G[1, 0, 1, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         233*G[1, 0, 1, 1, 1, x] + 77*G[1, 1, 0, 0, 0, x] - 
         (66*I)*Pi*G[1, 1, 0, 0, 0, x] - 66*G[1, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 66*G[1, 1, 0, 1, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, 1, 0, x] + 161*G[1, 1, 0, 1, 1, x] + 
         (26*I)*Pi*G[1, 1, 0, 1, 1, x] + 99*G[1, 1, 1, 0, 0, x] + 
         (18*I)*Pi*G[1, 1, 1, 0, 0, x] - 63*G[1, 1, 1, 0, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, 0, 1, x] - 63*G[1, 1, 1, 1, 0, x] - 
         (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 19*G[1, 1, 1, 1, 1, x] - 
         (98*I)*Pi*G[1, 1, 1, 1, 1, x] - 18*G[0, 0, 0, 0, 1, 1, x] + 
         6*G[0, 0, 0, 1, 0, 1, x] + 6*G[0, 0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 0, 1, x] - 
         36*G[0, 0, 1, 0, 1, 0, x] + 26*G[0, 0, 1, 0, 1, 1, x] + 
         36*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
         24*G[0, 0, 1, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, 1, x] + 
         96*G[0, 1, 0, 0, 0, 1, x] + 96*G[0, 1, 0, 0, 1, 0, x] - 
         34*G[0, 1, 0, 0, 1, 1, x] - 108*G[0, 1, 0, 1, 0, 0, x] + 
         66*G[0, 1, 0, 1, 0, 1, x] + 66*G[0, 1, 0, 1, 1, 0, x] - 
         74*G[0, 1, 0, 1, 1, 1, x] - 192*G[0, 1, 1, 0, 0, 0, x] + 
         96*G[0, 1, 1, 0, 0, 1, x] + 96*G[0, 1, 1, 0, 1, 0, x] - 
         64*G[0, 1, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 1, 0, 0, x] + 
         66*G[0, 1, 1, 1, 0, 1, x] + 66*G[0, 1, 1, 1, 1, 0, x] - 
         234*G[0, 1, 1, 1, 1, 1, x] - 66*G[1, 0, 0, 0, 0, 1, x] - 
         66*G[1, 0, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 0, 1, 1, x] + 
         66*G[1, 0, 0, 1, 0, 0, x] - 54*G[1, 0, 0, 1, 0, 1, x] - 
         54*G[1, 0, 0, 1, 1, 0, x] + 112*G[1, 0, 0, 1, 1, 1, x] + 
         66*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, 1, 0, x] + 40*G[1, 0, 1, 0, 1, 1, x] - 
         90*G[1, 0, 1, 1, 0, 0, x] + 48*G[1, 0, 1, 1, 0, 1, x] + 
         48*G[1, 0, 1, 1, 1, 0, x] - 164*G[1, 0, 1, 1, 1, 1, x] - 
         66*G[1, 1, 0, 0, 0, 0, x] - 36*G[1, 1, 0, 0, 0, 1, x] - 
         36*G[1, 1, 0, 0, 1, 0, x] + 8*G[1, 1, 0, 0, 1, 1, x] + 
         42*G[1, 1, 0, 1, 0, 0, x] + 30*G[1, 1, 0, 1, 0, 1, x] + 
         30*G[1, 1, 0, 1, 1, 0, x] - 62*G[1, 1, 0, 1, 1, 1, x] - 
         30*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 1, 0, 1, 0, x] - 26*G[1, 1, 1, 0, 1, 1, x] - 
         90*G[1, 1, 1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, 0, 1, x] + 
         36*G[1, 1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, 1, x] + 
         255*G[1, x]*Zeta[3] + ((421*I)/3)*Pi*G[1, x]*Zeta[3] + 
         6*Pi^2*G[1, x]*Zeta[3] + 90*G[0, 1, x]*Zeta[3] - 
         ((568*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 76*G[1, 0, x]*Zeta[3] - 
         (50*I)*Pi*G[1, 0, x]*Zeta[3] - (593*G[1, 1, x]*Zeta[3])/3 + 
         (236*I)*Pi*G[1, 1, x]*Zeta[3] + 24*G[0, 0, 1, x]*Zeta[3] - 
         24*G[0, 1, 0, x]*Zeta[3] + (140*G[0, 1, 1, x]*Zeta[3])/3 + 
         12*G[1, 0, 0, x]*Zeta[3] - 204*G[1, 0, 1, x]*Zeta[3] + 
         130*G[1, 1, 0, x]*Zeta[3] + (680*G[1, 1, 1, x]*Zeta[3])/3 + 
         74*G[1, x]*Zeta[5]) + RATIO[x]*(-25863/64 - ((5741*I)/16)*Pi + 
         (25189*Pi^2)/96 + ((421*I)/8)*Pi^3 - (21551*Pi^4)/1440 - 
         ((263*I)/120)*Pi^5 + (150679*Pi^6)/90720 - (128*I)*Pi*G[0, x] + 
         (1463*Pi^2*G[0, x])/24 + ((353*I)/8)*Pi^3*G[0, x] - 
         (633*Pi^4*G[0, x])/80 - ((2767*I)/180)*Pi^5*G[0, x] + 
         (128*I)*Pi*G[1, x] - (2903*Pi^2*G[1, x])/24 - ((353*I)/8)*Pi^3*
          G[1, x] + (171*Pi^4*G[1, x])/20 + ((2767*I)/180)*Pi^5*G[1, x] + 
         222*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] - (563*Pi^2*G[0, 0, x])/12 - 
         ((59*I)/4)*Pi^3*G[0, 0, x] + (1063*Pi^4*G[0, 0, x])/180 - 
         222*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] - (635*Pi^2*G[0, 1, x])/12 - 
         ((21*I)/2)*Pi^3*G[0, 1, x] + (47*Pi^4*G[0, 1, x])/180 - 
         222*G[1, 0, x] - (64*I)*Pi*G[1, 0, x] + (635*Pi^2*G[1, 0, x])/12 + 
         ((25*I)/2)*Pi^3*G[1, 0, x] - (1063*Pi^4*G[1, 0, x])/180 + 
         222*G[1, 1, x] - (64*I)*Pi*G[1, 1, x] + (563*Pi^2*G[1, 1, x])/12 + 
         ((51*I)/4)*Pi^3*G[1, 1, x] - (47*Pi^4*G[1, 1, x])/180 - 
         (473*G[0, 0, 0, x])/4 + ((227*I)/4)*Pi*G[0, 0, 0, x] + 
         (57*Pi^2*G[0, 0, 0, x])/4 - (57*I)*Pi^3*G[0, 0, 0, x] + 
         (489*G[0, 0, 1, x])/4 + ((29*I)/4)*Pi*G[0, 0, 1, x] - 
         (49*Pi^2*G[0, 0, 1, x])/4 - ((91*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (489*G[0, 1, 0, x])/4 + ((29*I)/4)*Pi*G[0, 1, 0, x] - 
         (29*Pi^2*G[0, 1, 0, x])/2 + ((131*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (7*G[0, 1, 1, x])/4 + ((227*I)/4)*Pi*G[0, 1, 1, x] + 
         12*Pi^2*G[0, 1, 1, x] + ((175*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (7*G[1, 0, 0, x])/4 - ((227*I)/4)*Pi*G[1, 0, 0, x] - 
         12*Pi^2*G[1, 0, 0, x] + (57*I)*Pi^3*G[1, 0, 0, x] - 
         (9*G[1, 0, 1, x])/4 - ((29*I)/4)*Pi*G[1, 0, 1, x] + 
         (29*Pi^2*G[1, 0, 1, x])/2 + ((91*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (9*G[1, 1, 0, x])/4 - ((29*I)/4)*Pi*G[1, 1, 0, x] + 
         (49*Pi^2*G[1, 1, 0, x])/4 - ((131*I)/3)*Pi^3*G[1, 1, 0, x] - 
         (487*G[1, 1, 1, x])/4 - ((227*I)/4)*Pi*G[1, 1, 1, x] - 
         (57*Pi^2*G[1, 1, 1, x])/4 - ((175*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (137*G[0, 0, 0, 0, x])/2 - ((189*I)/2)*Pi*G[0, 0, 0, 0, x] + 
         38*Pi^2*G[0, 0, 0, 0, x] - (207*G[0, 0, 0, 1, x])/4 - 
         ((27*I)/2)*Pi*G[0, 0, 0, 1, x] - (125*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (207*G[0, 0, 1, 0, x])/4 - ((3*I)/2)*Pi*G[0, 0, 1, 0, x] - 
         17*Pi^2*G[0, 0, 1, 0, x] + 35*G[0, 0, 1, 1, x] + 
         ((75*I)/2)*Pi*G[0, 0, 1, 1, x] + 106*Pi^2*G[0, 0, 1, 1, x] - 
         G[0, 1, 0, 0, x] + (51*I)*Pi*G[0, 1, 0, 0, x] - 
         102*Pi^2*G[0, 1, 0, 0, x] - (63*G[0, 1, 0, 1, x])/4 - 
         (15*I)*Pi*G[0, 1, 0, 1, x] + 81*Pi^2*G[0, 1, 0, 1, x] - 
         (63*G[0, 1, 1, 0, x])/4 - (27*I)*Pi*G[0, 1, 1, 0, x] + 
         (109*Pi^2*G[0, 1, 1, 0, x])/3 + (65*G[0, 1, 1, 1, x])/2 - 
         (81*I)*Pi*G[0, 1, 1, 1, x] - 54*Pi^2*G[0, 1, 1, 1, x] - 
         (65*G[1, 0, 0, 0, x])/2 + (81*I)*Pi*G[1, 0, 0, 0, x] - 
         38*Pi^2*G[1, 0, 0, 0, x] + (63*G[1, 0, 0, 1, x])/4 + 
         (27*I)*Pi*G[1, 0, 0, 1, x] + (125*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (63*G[1, 0, 1, 0, x])/4 + (15*I)*Pi*G[1, 0, 1, 0, x] + 
         17*Pi^2*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
         (51*I)*Pi*G[1, 0, 1, 1, x] - 106*Pi^2*G[1, 0, 1, 1, x] - 
         35*G[1, 1, 0, 0, x] - ((75*I)/2)*Pi*G[1, 1, 0, 0, x] + 
         102*Pi^2*G[1, 1, 0, 0, x] + (207*G[1, 1, 0, 1, x])/4 + 
         ((3*I)/2)*Pi*G[1, 1, 0, 1, x] - 81*Pi^2*G[1, 1, 0, 1, x] + 
         (207*G[1, 1, 1, 0, x])/4 + ((27*I)/2)*Pi*G[1, 1, 1, 0, x] - 
         (109*Pi^2*G[1, 1, 1, 0, x])/3 - (137*G[1, 1, 1, 1, x])/2 + 
         ((189*I)/2)*Pi*G[1, 1, 1, 1, x] + 54*Pi^2*G[1, 1, 1, 1, x] - 
         (207*G[0, 0, 0, 0, 0, x])/2 + (184*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (56*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (27*G[0, 0, 0, 1, 1, x])/2 - (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (3*G[0, 0, 1, 0, 0, x])/2 - (168*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (128*I)*Pi*G[0, 0, 1, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (69*G[0, 0, 1, 1, 1, x])/2 - (104*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         48*G[0, 1, 0, 0, 0, x] + (40*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (232*I)*Pi*G[0, 1, 0, 0, 1, x] - (160*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         15*G[0, 1, 0, 1, 1, x] + (216*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         27*G[0, 1, 1, 0, 0, x] + (32*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (104*I)*Pi*G[0, 1, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         90*G[0, 1, 1, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         90*G[1, 0, 0, 0, 0, x] - (184*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (48*I)*Pi*G[1, 0, 0, 0, 1, x] - (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         27*G[1, 0, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         15*G[1, 0, 1, 0, 0, x] + (168*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (128*I)*Pi*G[1, 0, 1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         48*G[1, 0, 1, 1, 1, x] + (104*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (69*G[1, 1, 0, 0, 0, x])/2 - (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (232*I)*Pi*G[1, 1, 0, 0, 1, x] + (160*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (3*G[1, 1, 0, 1, 1, x])/2 - (216*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (27*G[1, 1, 1, 0, 0, x])/2 - (32*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (104*I)*Pi*G[1, 1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (207*G[1, 1, 1, 1, 1, x])/2 + (8*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         616*G[0, 0, 0, 0, 0, 0, x] + 72*G[0, 0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 0, 1, 0, x] - 120*G[0, 0, 0, 0, 1, 1, x] + 
         44*G[0, 0, 0, 1, 0, 0, x] + 12*G[0, 0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 0, 1, 1, 0, x] - 88*G[0, 0, 0, 1, 1, 1, x] - 
         124*G[0, 0, 1, 0, 0, 0, x] - 84*G[0, 0, 1, 0, 0, 1, x] - 
         84*G[0, 0, 1, 0, 1, 0, x] + 80*G[0, 0, 1, 0, 1, 1, x] + 
         92*G[0, 0, 1, 1, 0, 0, x] - 216*G[0, 0, 1, 1, 0, 1, x] - 
         216*G[0, 0, 1, 1, 1, 0, x] + 324*G[0, 0, 1, 1, 1, 1, x] - 
         420*G[0, 1, 0, 0, 0, 0, x] + 216*G[0, 1, 0, 0, 0, 1, x] + 
         216*G[0, 1, 0, 0, 1, 0, x] - 316*G[0, 1, 0, 0, 1, 1, x] - 
         112*G[0, 1, 0, 1, 0, 0, x] + 84*G[0, 1, 0, 1, 0, 1, x] + 
         84*G[0, 1, 0, 1, 1, 0, x] + 236*G[0, 1, 0, 1, 1, 1, x] + 
         104*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
         12*G[0, 1, 1, 0, 1, 0, x] + 116*G[0, 1, 1, 0, 1, 1, x] + 
         120*G[0, 1, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 1, 0, x] - 248*G[0, 1, 1, 1, 1, 1, x] - 
         616*G[1, 0, 0, 0, 0, 0, x] - 72*G[1, 0, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 0, 1, 0, x] + 120*G[1, 0, 0, 0, 1, 1, x] - 
         44*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
         12*G[1, 0, 0, 1, 1, 0, x] + 88*G[1, 0, 0, 1, 1, 1, x] + 
         124*G[1, 0, 1, 0, 0, 0, x] + 84*G[1, 0, 1, 0, 0, 1, x] + 
         84*G[1, 0, 1, 0, 1, 0, x] - 80*G[1, 0, 1, 0, 1, 1, x] - 
         92*G[1, 0, 1, 1, 0, 0, x] + 216*G[1, 0, 1, 1, 0, 1, x] + 
         216*G[1, 0, 1, 1, 1, 0, x] - 324*G[1, 0, 1, 1, 1, 1, x] + 
         420*G[1, 1, 0, 0, 0, 0, x] - 216*G[1, 1, 0, 0, 0, 1, x] - 
         216*G[1, 1, 0, 0, 1, 0, x] + 316*G[1, 1, 0, 0, 1, 1, x] + 
         112*G[1, 1, 0, 1, 0, 0, x] - 84*G[1, 1, 0, 1, 0, 1, x] - 
         84*G[1, 1, 0, 1, 1, 0, x] - 236*G[1, 1, 0, 1, 1, 1, x] - 
         104*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
         12*G[1, 1, 1, 0, 1, 0, x] - 116*G[1, 1, 1, 0, 1, 1, x] - 
         120*G[1, 1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 1, 0, 1, x] + 
         72*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
         (6941*Zeta[3])/12 + ((647*I)/3)*Pi*Zeta[3] - (231*Pi^2*Zeta[3])/4 + 
         ((418*I)/9)*Pi^3*Zeta[3] + (1883*G[0, x]*Zeta[3])/12 + 
         ((301*I)/2)*Pi*G[0, x]*Zeta[3] - (1303*Pi^2*G[0, x]*Zeta[3])/9 - 
         (1883*G[1, x]*Zeta[3])/12 - ((301*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (1303*Pi^2*G[1, x]*Zeta[3])/9 + (183*G[0, 0, x]*Zeta[3])/2 + 
         ((2008*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 66*G[0, 1, x]*Zeta[3] - 
         ((1592*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 78*G[1, 0, x]*Zeta[3] - 
         ((2008*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (159*G[1, 1, x]*Zeta[3])/2 + 
         ((1592*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (452*G[0, 0, 0, x]*Zeta[3])/3 + 
         40*G[0, 0, 1, x]*Zeta[3] - 80*G[0, 1, 0, x]*Zeta[3] + 
         (28*G[0, 1, 1, x]*Zeta[3])/3 + (452*G[1, 0, 0, x]*Zeta[3])/3 - 
         40*G[1, 0, 1, x]*Zeta[3] + 80*G[1, 1, 0, x]*Zeta[3] - 
         (28*G[1, 1, 1, x]*Zeta[3])/3 - (2630*Zeta[3]^2)/9 + 63*Zeta[5] + 
         (1908*I)*Pi*Zeta[5] - 120*G[0, x]*Zeta[5] + 120*G[1, x]*Zeta[5])))/
    Nc^2 + (30659/324 + ((788*I)/27)*Pi + (173*Pi^2)/108 - ((79*I)/18)*Pi^3 + 
     (79*Pi^4)/180 + (404*G[0, x])/27 + (12*I)*Pi*G[0, x] - 
     (8*Pi^2*G[0, x])/3 - ((8*I)/3)*Pi^3*G[0, x] - (1190*G[1, x])/27 - 
     ((173*I)/9)*Pi*G[1, x] - (53*Pi^2*G[1, x])/9 - ((7*I)/6)*Pi^3*G[1, x] - 
     2*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 - 
     (178*G[0, 1, x])/9 - ((10*I)/3)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 
     (178*G[1, 0, x])/9 + (6*I)*Pi*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/3 + 
     29*G[1, 1, x] + ((14*I)/3)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/6 - 
     (22*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - (8*G[0, 0, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, x] - (8*G[0, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, x] + 
     (52*G[0, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
     (4*I)*Pi*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + (18*I)*Pi*G[1, 0, 1, x] + 
     28*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] - 41*G[1, 1, 1, x] - 
     (22*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] + 
     28*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] - 
     16*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, x] - 
     40*G[1, 1, 0, 1, x] - 40*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1 + RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^3*(-10/9 - (2*I)*Pi + 2*G[1, x] + 
       (10/9 + (2*I)*Pi - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(151/18 + (4*I)*Pi + Pi^2 + 11*G[0, x] + (6*I)*Pi*G[0, x] - 
       (11*G[1, x])/3 - I*Pi*G[1, x] + 12*G[0, 0, x] - 6*G[0, 1, x] - 
       6*G[1, 0, x] - G[1, 1, x] + (-151/18 - (5*I)*Pi - Pi^2 - 11*G[0, x] - 
         (6*I)*Pi*G[0, x] + (8*G[1, x])/3 - 12*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x])*RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)]) + (-8*Pi^2 - 16*G[0, 0, x] + 16*G[0, 1, x] + 
       16*G[1, 0, x] - 16*G[1, 1, x])*RATIO[x] - (247*Zeta[3])/9 + 
     (6*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((254*I)/9)*Pi*G[1, x] - (19*Pi^2*G[1, x])/9 - 
       (I/6)*Pi^3*G[1, x] + (8*I)*Pi*G[0, 1, x] - 4*Pi^2*G[0, 1, x] + 
       (6*I)*Pi*G[1, 0, x] + (254*G[1, 1, x])/9 - ((46*I)/3)*Pi*G[1, 1, x] + 
       (17*Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
       (4*I)*Pi*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       6*G[1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, x] - (77*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-30659/324 - 
       ((404*I)/27)*Pi - (833*Pi^2)/108 + ((38*I)/9)*Pi^3 - (79*Pi^4)/180 - 
       (404*G[0, x])/27 + (2*I)*Pi*G[0, x] + (8*Pi^2*G[0, x])/3 + 
       ((8*I)/3)*Pi^3*G[0, x] + (1574*G[1, x])/27 + ((160*I)/9)*Pi*G[1, x] + 
       (47*Pi^2*G[1, x])/18 + I*Pi^3*G[1, x] + 2*G[0, 0, x] + 
       (6*I)*Pi*G[0, 0, x] + (28*Pi^2*G[0, 0, x])/3 + (304*G[0, 1, x])/9 + 
       ((4*I)/3)*Pi*G[0, 1, x] - (14*Pi^2*G[0, 1, x])/3 + 
       (304*G[1, 0, x])/9 - (2*Pi^2*G[1, 0, x])/3 - (439*G[1, 1, x])/9 - 
       (10*I)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] - (4*G[0, 1, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, x] - (58*G[0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, x] - 22*G[1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, x] - 
       22*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] + (88*G[1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 28*G[0, 0, 0, 1, x] - 
       28*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 20*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] + 
       28*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 
       36*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + (193*Zeta[3])/9 - 
       (6*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(1574/27 + ((199*I)/9)*Pi + (47*Pi^2)/18 + ((5*I)/3)*Pi^3 + 
       (304*G[0, x])/9 + (4*I)*Pi*G[0, x] + (4*Pi^2*G[0, x])/3 - 
       (256*G[1, x])/9 - ((23*I)/3)*Pi*G[1, x] - (5*Pi^2*G[1, x])/3 - 
       18*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 18*G[1, 0, x] - 
       (8*I)*Pi*G[1, 0, x] + (53*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] - 
       24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + 28*G[0, 1, 1, x] - 
       24*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + 28*G[1, 1, 0, x] - 
       18*G[1, 1, 1, x] + (((13*I)/3)*Pi*G[1, x] + (4*I)*Pi*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] + (13*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] + 
         4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 2*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-1574/27 - ((160*I)/9)*Pi - (47*Pi^2)/18 - 
         ((5*I)/3)*Pi^3 - (304*G[0, x])/9 - (4*Pi^2*G[0, x])/3 + 
         (295*G[1, x])/9 + (10*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 + 
         22*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 22*G[1, 0, x] + 
         (12*I)*Pi*G[1, 0, x] - (52*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 
         24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         24*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x] + 2*Zeta[3])) + 
     e*(792047/1944 + ((7624*I)/81)*Pi - (31339*Pi^2)/648 - 
       ((4187*I)/216)*Pi^3 - (71*Pi^4)/432 + ((121*I)/60)*Pi^5 + 
       (3490*G[0, x])/81 + (54*I)*Pi*G[0, x] - (4433*Pi^2*G[0, x])/216 + 
       ((25*I)/3)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/9 - (35063*G[1, x])/162 - 
       ((3089*I)/54)*Pi*G[1, x] - (97*Pi^2*G[1, x])/72 + 
       ((37*I)/18)*Pi^3*G[1, x] - (73*Pi^4*G[1, x])/36 - 
       (599*G[0, 0, x])/12 - ((145*I)/4)*Pi*G[0, 0, x] + 
       (29*Pi^2*G[0, 0, x])/6 - (2*I)*Pi^3*G[0, 0, x] + 
       (3499*G[0, 1, x])/108 - ((1471*I)/36)*Pi*G[0, 1, x] + 
       (719*Pi^2*G[0, 1, x])/36 + ((61*I)/6)*Pi^3*G[0, 1, x] + 
       (3499*G[1, 0, x])/108 + ((115*I)/4)*Pi*G[1, 0, x] + 
       (113*Pi^2*G[1, 0, x])/6 + (10*I)*Pi^3*G[1, 0, x] + 
       (1463*G[1, 1, x])/36 + ((503*I)/12)*Pi*G[1, 1, x] + 
       (39*Pi^2*G[1, 1, x])/2 + ((31*I)/6)*Pi^3*G[1, 1, x] - 
       (277*G[0, 0, 0, x])/6 + (36*I)*Pi*G[0, 0, 0, x] + 
       (74*Pi^2*G[0, 0, 0, x])/3 + (95*G[0, 0, 1, x])/12 - 
       ((52*I)/3)*Pi*G[0, 0, 1, x] + (104*Pi^2*G[0, 0, 1, x])/3 + 
       (95*G[0, 1, 0, x])/12 - (40*I)*Pi*G[0, 1, 0, x] + 
       (58*Pi^2*G[0, 1, 0, x])/3 + (26*G[0, 1, 1, x])/3 + 
       (32*I)*Pi*G[0, 1, 1, x] - (95*Pi^2*G[0, 1, 1, x])/6 + 
       (75*G[1, 0, 0, x])/2 - (16*I)*Pi*G[1, 0, 0, x] + 
       (80*Pi^2*G[1, 0, 0, x])/3 + (1753*G[1, 0, 1, x])/36 + 
       (5*I)*Pi*G[1, 0, 1, x] - (70*Pi^2*G[1, 0, 1, x])/3 + 
       (1753*G[1, 1, 0, x])/36 + (22*I)*Pi*G[1, 1, 0, x] - 
       13*Pi^2*G[1, 1, 0, x] - (1465*G[1, 1, 1, x])/18 - 
       (21*I)*Pi*G[1, 1, 1, x] - (73*Pi^2*G[1, 1, 1, x])/6 + 
       (193*G[0, 0, 0, 0, x])/6 - (32*I)*Pi*G[0, 0, 0, 0, x] + 
       (199*G[0, 0, 0, 1, x])/6 + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       (199*G[0, 0, 1, 0, x])/6 + (8*I)*Pi*G[0, 0, 1, 0, x] - 
       (359*G[0, 0, 1, 1, x])/6 + (8*I)*Pi*G[0, 0, 1, 1, x] + 
       2*G[0, 1, 0, 0, x] + (40*I)*Pi*G[0, 1, 0, 0, x] - 
       (154*G[0, 1, 0, 1, x])/3 - (22*I)*Pi*G[0, 1, 0, 1, x] - 
       (154*G[0, 1, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, x] + 
       (143*G[0, 1, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (124*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] - 
       (148*G[1, 0, 0, 1, x])/3 + (42*I)*Pi*G[1, 0, 0, 1, x] - 
       (148*G[1, 0, 1, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, 0, x] - 
       (65*G[1, 0, 1, 1, x])/3 - (62*I)*Pi*G[1, 0, 1, 1, x] + 
       12*G[1, 1, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, x] - 
       66*G[1, 1, 0, 1, x] - (76*I)*Pi*G[1, 1, 0, 1, x] - 
       66*G[1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, x] + 
       (472*G[1, 1, 1, 1, x])/3 + (104*I)*Pi*G[1, 1, 1, 1, x] + 
       144*G[0, 0, 0, 0, 0, x] - 80*G[0, 0, 0, 0, 1, x] - 
       80*G[0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 1, 1, x] - 
       48*G[0, 0, 1, 0, 0, x] - 44*G[0, 0, 1, 0, 1, x] - 
       44*G[0, 0, 1, 1, 0, x] + 100*G[0, 0, 1, 1, 1, x] + 
       12*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
       44*G[0, 1, 0, 1, 0, x] + 30*G[0, 1, 0, 1, 1, x] - 
       28*G[0, 1, 1, 0, 0, x] + 28*G[0, 1, 1, 0, 1, x] + 
       28*G[0, 1, 1, 1, 0, x] + 12*G[0, 1, 1, 1, 1, x] + 
       76*G[1, 0, 0, 0, 0, x] - 84*G[1, 0, 0, 0, 1, x] - 
       84*G[1, 0, 0, 1, 0, x] + 78*G[1, 0, 0, 1, 1, x] - 
       76*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
       32*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 1, x] - 
       28*G[1, 1, 0, 1, 0, x] + 76*G[1, 1, 0, 1, 1, x] - 
       76*G[1, 1, 1, 0, 0, x] + 160*G[1, 1, 1, 0, 1, x] + 
       160*G[1, 1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-2/3 + (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^4*(-37/36 - ((5*I)/3)*Pi + (5*G[1, x])/3 + 
         (37/36 + ((5*I)/3)*Pi - (5*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(67/18 + ((11*I)/3)*Pi + (14*Pi^2)/9 + 11*G[0, x] + 
         (6*I)*Pi*G[0, x] - (29*G[1, x])/9 - ((2*I)/3)*Pi*G[1, x] + 
         12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] - (4*G[1, 1, x])/3 + 
         (-67/18 - (5*I)*Pi - (14*Pi^2)/9 - 11*G[0, x] - (6*I)*Pi*G[0, x] + 
           (17*G[1, x])/9 - ((2*I)/3)*Pi*G[1, x] - 12*G[0, 0, x] + 
           6*G[0, 1, x] + 6*G[1, 0, x])*RATIO[(1 - x)^(-1)] + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (2345*Zeta[3])/12 - ((280*I)/3)*Pi*Zeta[3] + (565*Pi^2*Zeta[3])/18 - 
       (305*G[0, x]*Zeta[3])/6 - (100*I)*Pi*G[0, x]*Zeta[3] + 
       (472*G[1, x]*Zeta[3])/9 - ((62*I)/3)*Pi*G[1, x]*Zeta[3] - 
       128*G[0, 0, x]*Zeta[3] + 66*G[0, 1, x]*Zeta[3] + 
       32*G[1, 0, x]*Zeta[3] + (92*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(3497/54 + ((218*I)/9)*Pi + (169*Pi^2)/36 + 
         ((10*I)/3)*Pi^3 + (389*G[0, x])/9 + (6*I)*Pi*G[0, x] + 
         (7*Pi^2*G[0, x])/3 - (181*G[1, x])/6 - (12*I)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/2 - 27*G[0, 1, x] - (11*I)*Pi*G[0, 1, x] - 
         27*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] + (74*G[1, 1, x])/3 + 
         (11*I)*Pi*G[1, 1, x] - 36*G[0, 0, 1, x] - 36*G[0, 1, 0, x] + 
         43*G[0, 1, 1, x] - 36*G[1, 0, 0, x] + 42*G[1, 0, 1, x] + 
         42*G[1, 1, 0, x] - 27*G[1, 1, 1, x] + 
         ((6*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + (5*I)*Pi*G[0, 1, x] + 
           (6*I)*Pi*G[1, 0, x] + 6*G[1, 1, x] - (5*I)*Pi*G[1, 1, x] + 
           5*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
           7*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (-3497/54 - ((173*I)/9)*Pi - (151*Pi^2)/36 - ((10*I)/3)*Pi^3 - 
           (389*G[0, x])/9 - (7*Pi^2*G[0, x])/3 + (211*G[1, x])/6 + 
           (15*I)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 33*G[0, 1, x] + 
           (16*I)*Pi*G[0, 1, x] + 33*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] - 
           (71*G[1, 1, x])/3 - (16*I)*Pi*G[1, 1, x] + 36*G[0, 0, 1, x] + 
           36*G[0, 1, 0, x] - 38*G[0, 1, 1, x] + 36*G[1, 0, 0, x] - 
           36*G[1, 0, 1, x] - 36*G[1, 1, 0, x] + 20*G[1, 1, 1, x] - 
           (22*Zeta[3])/3) + (22*Zeta[3])/3) + 
       RATIO[x]*((-298*Pi^2)/9 + (3*I)*Pi^3 - Pi^4/10 + (116*Pi^2*G[0, x])/
          9 + (187*Pi^2*G[1, x])/9 + (2*I)*Pi^3*G[1, x] - 
         (596*G[0, 0, x])/9 + (6*I)*Pi*G[0, 0, x] + 3*Pi^2*G[0, 0, x] + 
         (596*G[0, 1, x])/9 - (6*I)*Pi*G[0, 1, x] + (596*G[1, 0, x])/9 - 
         (6*I)*Pi*G[1, 0, x] - (596*G[1, 1, x])/9 + (6*I)*Pi*G[1, 1, x] - 
         2*Pi^2*G[1, 1, x] + (166*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
         10*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, x] - (106*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
         (172*G[1, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, x] - 
         (172*G[1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, x] + 
         (308*G[1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, x] + 
         24*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
         10*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 
         20*G[1, 1, 1, 1, x] - 22*Zeta[3] - (4*I)*Pi*Zeta[3] + 
         4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((16975*I)/108)*Pi*G[1, x] - 
         (6469*Pi^2*G[1, x])/216 - ((7*I)/6)*Pi^3*G[1, x] - 
         (77*Pi^4*G[1, x])/90 + ((1219*I)/18)*Pi*G[0, 1, x] - 
         (145*Pi^2*G[0, 1, x])/9 - ((17*I)/2)*Pi^3*G[0, 1, x] + 
         ((91*I)/4)*Pi*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/3 + 
         (I/3)*Pi^3*G[1, 0, x] + (16975*G[1, 1, x])/108 - 
         ((3433*I)/36)*Pi*G[1, 1, x] + (527*Pi^2*G[1, 1, x])/18 + 
         ((35*I)/6)*Pi^3*G[1, 1, x] + (6*I)*Pi*G[0, 0, 1, x] - 
         2*Pi^2*G[0, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         6*Pi^2*G[0, 1, 0, x] + (1219*G[0, 1, 1, x])/18 - 
         ((70*I)/3)*Pi*G[0, 1, 1, x] + (79*Pi^2*G[0, 1, 1, x])/6 - 
         (4*I)*Pi*G[1, 0, 0, x] - 2*Pi^2*G[1, 0, 0, x] + 
         (91*G[1, 0, 1, x])/4 - ((61*I)/3)*Pi*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] + (91*G[1, 1, 0, x])/4 - 
         (18*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/3 - 
         (3181*G[1, 1, 1, x])/18 + (43*I)*Pi*G[1, 1, 1, x] - 
         (41*Pi^2*G[1, 1, 1, x])/6 - (8*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
         16*G[0, 1, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, 1, x] + 
         16*G[0, 1, 1, 0, x] + (16*I)*Pi*G[0, 1, 1, 0, x] - 
         (185*G[0, 1, 1, 1, x])/3 - (2*I)*Pi*G[0, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] + 
         (18*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (91*G[1, 0, 1, 1, x])/3 - 
         (6*I)*Pi*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 0, x] - 56*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 162*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 18*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
         20*G[0, 1, 1, 1, 0, x] + 48*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
         14*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         4*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] - 
         56*G[1, 1, 1, 1, 1, x] - (74*G[1, x]*Zeta[3])/3 - 
         ((58*I)/3)*Pi*G[1, x]*Zeta[3] - 6*G[0, 1, x]*Zeta[3] + 
         (8*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*(43331/162 + 
         ((3823*I)/54)*Pi - (23*Pi^2)/108 - ((199*I)/18)*Pi^3 + 
         (79*Pi^4)/90 + (1931*G[0, x])/27 + (31*I)*Pi*G[0, x] - 
         (33*Pi^2*G[0, x])/2 - ((29*I)/3)*Pi^3*G[0, x] - (7033*G[1, x])/54 - 
         ((259*I)/6)*Pi*G[1, x] - (136*Pi^2*G[1, x])/9 - 
         ((10*I)/3)*Pi^3*G[1, x] + 2*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - 
         (98*Pi^2*G[0, 0, x])/3 - (517*G[0, 1, x])/9 - (9*I)*Pi*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 - (517*G[1, 0, x])/9 + (14*I)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/3 + (1343*G[1, 1, x])/18 + 
         (13*I)*Pi*G[1, 1, x] + (43*Pi^2*G[1, 1, x])/3 - 
         (88*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
         (28*G[0, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, x] + 
         (28*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] + 
         (107*G[0, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, x] - 8*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, x] + 76*G[1, 0, 1, x] + 
         (46*I)*Pi*G[1, 0, 1, x] + 76*G[1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 0, x] - (337*G[1, 1, 1, x])/3 - 
         (58*I)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
         100*G[0, 0, 0, 1, x] + 100*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 
         72*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 
         46*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, x] - 86*G[1, 0, 1, 1, x] + 64*G[1, 1, 0, 0, x] - 
         124*G[1, 1, 0, 1, x] - 124*G[1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, x] + 
         ((-59*Pi^2)/3 - I*Pi^3 - 3*Pi^2*G[0, x] + 2*Pi^2*G[1, x] - 
           (118*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + (118*G[0, 1, x])/3 + 
           (2*I)*Pi*G[0, 1, x] + (118*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] - 
           (118*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 18*G[0, 0, 0, x] + 
           16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 
           16*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
           12*G[1, 1, 1, x])*RATIO[x] - (418*Zeta[3])/9 + 
         ((76*I)/3)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - (100*G[1, x]*Zeta[3])/
          3 + RATIO[x^(-1)]*(((1055*I)/18)*Pi*G[1, x] - (115*Pi^2*G[1, x])/
            18 - (I/3)*Pi^3*G[1, x] + ((67*I)/3)*Pi*G[0, 1, x] - 
           10*Pi^2*G[0, 1, x] + (14*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
           (1055*G[1, 1, x])/18 - (37*I)*Pi*G[1, 1, x] + (23*Pi^2*G[1, 1, x])/
            3 + (12*I)*Pi*G[0, 1, 0, x] + (67*G[0, 1, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, x] + 
           14*G[1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] - 63*G[1, 1, 1, x] + 
           (10*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
           12*G[0, 1, 1, 0, x] - 30*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
           16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-43331/162 - 
           ((968*I)/27)*Pi - (1531*Pi^2)/108 + ((193*I)/18)*Pi^3 - 
           (79*Pi^4)/90 - (1832*G[0, x])/27 + (4*I)*Pi*G[0, x] + 
           (29*Pi^2*G[0, x])/2 + ((29*I)/3)*Pi^3*G[0, x] + 
           (4361*G[1, x])/27 + ((346*I)/9)*Pi*G[1, x] + (133*Pi^2*G[1, x])/
            18 + (3*I)*Pi^3*G[1, x] + 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
           (98*Pi^2*G[0, 0, x])/3 + (778*G[0, 1, x])/9 + ((34*I)/3)*Pi*
            G[0, 1, x] - (37*Pi^2*G[0, 1, x])/3 + (778*G[1, 0, x])/9 - 
           (13*Pi^2*G[1, 0, x])/3 - (355*G[1, 1, x])/3 - 
           (30*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 + 
           (88*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
           (52*G[0, 0, 1, x])/3 + (20*I)*Pi*G[0, 0, 1, x] - 
           (52*G[0, 1, 0, x])/3 + (20*I)*Pi*G[0, 1, 0, x] - 
           (112*G[0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, x] - 
           66*G[1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, x] - 66*G[1, 1, 0, x] - 
           (36*I)*Pi*G[1, 1, 0, x] + (250*G[1, 1, 1, x])/3 + 
           (68*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
           100*G[0, 0, 0, 1, x] - 100*G[0, 0, 1, 0, x] + 
           48*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 
           20*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] - 
           56*G[1, 0, 0, 1, x] - 56*G[1, 0, 1, 0, x] + 80*G[1, 0, 1, 1, x] - 
           72*G[1, 1, 0, 0, x] + 108*G[1, 1, 0, 1, x] + 
           108*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + (310*Zeta[3])/9 - 
           ((76*I)/3)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + (64*G[1, x]*Zeta[3])/
            3)) + RATIO[(1 - x)^(-1)]*(-792047/1944 - ((2428*I)/81)*Pi - 
         (2183*Pi^2)/162 + ((2315*I)/216)*Pi^3 - (1493*Pi^4)/2160 - 
         ((121*I)/60)*Pi^5 - (2428*G[0, x])/81 + ((203*I)/4)*Pi*G[0, x] + 
         (5765*Pi^2*G[0, x])/216 - (8*I)*Pi^3*G[0, x] - (13*Pi^4*G[0, x])/9 + 
         (43331*G[1, x])/162 + ((968*I)/27)*Pi*G[1, x] + 
         (1387*Pi^2*G[1, x])/108 - ((193*I)/18)*Pi^3*G[1, x] + 
         (211*Pi^4*G[1, x])/180 + (203*G[0, 0, x])/4 - 
         ((7*I)/4)*Pi*G[0, 0, x] - (41*Pi^2*G[0, 0, x])/6 + 
         (2*I)*Pi^3*G[0, 0, x] + (1832*G[0, 1, x])/27 + 
         ((179*I)/12)*Pi*G[0, 1, x] - (289*Pi^2*G[0, 1, x])/12 - 
         ((56*I)/3)*Pi^3*G[0, 1, x] + (1832*G[1, 0, x])/27 + 
         ((31*I)/2)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/2 - 
         ((29*I)/3)*Pi^3*G[1, 0, x] - (5225*G[1, 1, x])/27 - 
         ((346*I)/9)*Pi*G[1, 1, x] - (115*Pi^2*G[1, 1, x])/18 + 
         ((2*I)/3)*Pi^3*G[1, 1, x] + (98*G[0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, x] - (74*Pi^2*G[0, 0, 0, x])/3 - 
         (461*G[0, 0, 1, x])/12 + ((76*I)/3)*Pi*G[0, 0, 1, x] - 
         (110*Pi^2*G[0, 0, 1, x])/3 - (461*G[0, 1, 0, x])/12 + 
         (36*I)*Pi*G[0, 1, 0, x] - (40*Pi^2*G[0, 1, 0, x])/3 - 
         (298*G[0, 1, 1, x])/9 - ((124*I)/3)*Pi*G[0, 1, 1, x] + 
         29*Pi^2*G[0, 1, 1, x] + (31*G[1, 0, 0, x])/2 - 
         (12*I)*Pi*G[1, 0, 0, x] - (86*Pi^2*G[1, 0, 0, x])/3 - 
         (778*G[1, 0, 1, x])/9 - ((34*I)/3)*Pi*G[1, 0, 1, x] + 
         (76*Pi^2*G[1, 0, 1, x])/3 - (778*G[1, 1, 0, x])/9 + 
         (40*Pi^2*G[1, 1, 0, x])/3 + (499*G[1, 1, 1, x])/3 + 
         (30*I)*Pi*G[1, 1, 1, x] + (16*Pi^2*G[1, 1, 1, x])/3 - 
         (193*G[0, 0, 0, 0, x])/6 + (32*I)*Pi*G[0, 0, 0, 0, x] - 
         (127*G[0, 0, 0, 1, x])/6 - (20*I)*Pi*G[0, 0, 0, 1, x] - 
         (127*G[0, 0, 1, 0, x])/6 - (4*I)*Pi*G[0, 0, 1, 0, x] + 
         (383*G[0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 0, x] - (64*I)*Pi*G[0, 1, 0, 0, x] + 
         (178*G[0, 1, 0, 1, x])/3 + (28*I)*Pi*G[0, 1, 0, 1, x] + 
         (178*G[0, 1, 1, 0, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, x] - 
         (190*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (88*G[1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, 0, x] + 
         (52*G[1, 0, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, 1, x] + 
         (52*G[1, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, x] + 
         (112*G[1, 0, 1, 1, x])/3 + (56*I)*Pi*G[1, 0, 1, 1, x] + 
         66*G[1, 1, 0, 1, x] + (64*I)*Pi*G[1, 1, 0, 1, x] + 
         66*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] - 
         (358*G[1, 1, 1, 1, x])/3 - (104*I)*Pi*G[1, 1, 1, 1, x] - 
         144*G[0, 0, 0, 0, 0, x] + 80*G[0, 0, 0, 0, 1, x] + 
         80*G[0, 0, 0, 1, 0, x] + 48*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
         100*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
         20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         36*G[0, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, x] + 
         96*G[1, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 1, 0, x] - 
         64*G[1, 0, 0, 1, 1, x] + 72*G[1, 0, 1, 0, 0, x] - 
         36*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
         12*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
         84*G[1, 1, 0, 1, 1, x] + 72*G[1, 1, 1, 0, 0, x] - 
         144*G[1, 1, 1, 0, 1, x] - 144*G[1, 1, 1, 1, 0, x] + 
         120*G[1, 1, 1, 1, 1, x] + (725*Zeta[3])/4 + (74*I)*Pi*Zeta[3] - 
         (565*Pi^2*Zeta[3])/18 + (305*G[0, x]*Zeta[3])/6 + 
         (100*I)*Pi*G[0, x]*Zeta[3] - (310*G[1, x]*Zeta[3])/9 + 
         ((4*I)/3)*Pi*G[1, x]*Zeta[3] + 128*G[0, 0, x]*Zeta[3] - 
         72*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] - 
         28*G[1, 1, x]*Zeta[3] - 149*Zeta[5]) + 149*Zeta[5]) + 
     e^2*(16939079/11664 + ((71786*I)/243)*Pi - (81385*Pi^2)/243 - 
       ((35545*I)/648)*Pi^3 - (2749*Pi^4)/1080 - ((647*I)/216)*Pi^5 - 
       (2287*Pi^6)/6480 + (30524*G[0, x])/243 + (193*I)*Pi*G[0, x] + 
       (1199*Pi^2*G[0, x])/162 + ((367*I)/24)*Pi^3*G[0, x] + 
       (227*Pi^4*G[0, x])/720 - ((77*I)/40)*Pi^5*G[0, x] - 
       (779207*G[1, x])/972 - ((14015*I)/81)*Pi*G[1, x] + 
       (7961*Pi^2*G[1, x])/72 + ((4*I)/27)*Pi^3*G[1, x] + 
       (211*Pi^4*G[1, x])/1080 - ((667*I)/144)*Pi^5*G[1, x] - 
       (5147*G[0, 0, x])/12 - ((215*I)/2)*Pi*G[0, 0, x] - 
       (559*Pi^2*G[0, 0, x])/72 - ((61*I)/3)*Pi^3*G[0, 0, x] + 
       (263*Pi^4*G[0, 0, x])/180 + (146597*G[0, 1, x])/324 - 
       ((5731*I)/54)*Pi*G[0, 1, x] + (4897*Pi^2*G[0, 1, x])/216 + 
       ((79*I)/6)*Pi^3*G[0, 1, x] + (337*Pi^4*G[0, 1, x])/360 + 
       (146597*G[1, 0, x])/324 + ((163*I)/2)*Pi*G[1, 0, x] + 
       (1871*Pi^2*G[1, 0, x])/216 - ((17*I)/6)*Pi^3*G[1, 0, x] - 
       (167*Pi^4*G[1, 0, x])/360 - (11675*G[1, 1, x])/108 + 
       ((685*I)/6)*Pi*G[1, 1, x] + 12*Pi^2*G[1, 1, x] - 
       ((145*I)/18)*Pi^3*G[1, 1, x] + (329*Pi^4*G[1, 1, x])/144 + 
       (1879*G[0, 0, 0, x])/18 + ((219*I)/2)*Pi*G[0, 0, 0, x] - 
       (49*Pi^2*G[0, 0, 0, x])/18 + ((41*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (2101*G[0, 0, 1, x])/18 - ((2785*I)/36)*Pi*G[0, 0, 1, x] + 
       (247*Pi^2*G[0, 0, 1, x])/36 + ((59*I)/6)*Pi^3*G[0, 0, 1, x] - 
       (2101*G[0, 1, 0, x])/18 - ((515*I)/4)*Pi*G[0, 1, 0, x] + 
       (53*Pi^2*G[0, 1, 0, x])/9 - ((68*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (395*G[0, 1, 1, x])/18 + ((2251*I)/18)*Pi*G[0, 1, 1, x] - 
       (307*Pi^2*G[0, 1, 1, x])/4 - ((209*I)/6)*Pi^3*G[0, 1, 1, x] + 
       (325*G[1, 0, 0, x])/2 - (84*I)*Pi*G[1, 0, 0, x] - 
       (59*Pi^2*G[1, 0, 0, x])/2 - ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (6131*G[1, 0, 1, x])/54 + ((2225*I)/36)*Pi*G[1, 0, 1, x] - 
       (2341*Pi^2*G[1, 0, 1, x])/36 - ((95*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (6131*G[1, 1, 0, x])/54 + ((451*I)/4)*Pi*G[1, 1, 0, x] - 
       (229*Pi^2*G[1, 1, 0, x])/3 - ((86*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (5611*G[1, 1, 1, x])/54 - ((1031*I)/9)*Pi*G[1, 1, 1, x] - 
       (859*Pi^2*G[1, 1, 1, x])/36 + ((28*I)/3)*Pi^3*G[1, 1, 1, x] + 
       110*G[0, 0, 0, 0, x] - (116*I)*Pi*G[0, 0, 0, 0, x] - 
       (52*Pi^2*G[0, 0, 0, 0, x])/3 + (659*G[0, 0, 0, 1, x])/6 - 
       ((58*I)/3)*Pi*G[0, 0, 0, 1, x] - (83*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (659*G[0, 0, 1, 0, x])/6 + (120*I)*Pi*G[0, 0, 1, 0, x] - 
       (181*Pi^2*G[0, 0, 1, 0, x])/3 - (7669*G[0, 0, 1, 1, x])/36 + 
       (14*I)*Pi*G[0, 0, 1, 1, x] - (281*Pi^2*G[0, 0, 1, 1, x])/6 - 
       (555*G[0, 1, 0, 0, x])/4 + (82*I)*Pi*G[0, 1, 0, 0, x] - 
       80*Pi^2*G[0, 1, 0, 0, x] - (95*G[0, 1, 0, 1, x])/6 + 
       (65*I)*Pi*G[0, 1, 0, 1, x] - 29*Pi^2*G[0, 1, 0, 1, x] - 
       (95*G[0, 1, 1, 0, x])/6 - (84*I)*Pi*G[0, 1, 1, 0, x] - 
       (68*Pi^2*G[0, 1, 1, 0, x])/3 + (221*G[0, 1, 1, 1, x])/2 - 
       ((223*I)/3)*Pi*G[0, 1, 1, 1, x] + (29*Pi^2*G[0, 1, 1, 1, x])/2 - 
       (571*G[1, 0, 0, 0, x])/6 + (26*I)*Pi*G[1, 0, 0, 0, x] - 
       (152*Pi^2*G[1, 0, 0, 0, x])/3 - (443*G[1, 0, 0, 1, x])/6 + 
       (29*I)*Pi*G[1, 0, 0, 1, x] - (247*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (443*G[1, 0, 1, 0, x])/6 - (8*I)*Pi*G[1, 0, 1, 0, x] - 
       (88*Pi^2*G[1, 0, 1, 0, x])/3 + (985*G[1, 0, 1, 1, x])/36 - 
       ((157*I)/3)*Pi*G[1, 0, 1, 1, x] + (263*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (389*G[1, 1, 0, 0, x])/4 - (32*I)*Pi*G[1, 1, 0, 0, x] - 
       (172*Pi^2*G[1, 1, 0, 0, x])/3 - (835*G[1, 1, 0, 1, x])/9 - 
       ((124*I)/3)*Pi*G[1, 1, 0, 1, x] + (295*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (835*G[1, 1, 1, 0, x])/9 + (10*I)*Pi*G[1, 1, 1, 0, x] + 
       65*Pi^2*G[1, 1, 1, 0, x] + (476*G[1, 1, 1, 1, x])/3 + 
       ((242*I)/3)*Pi*G[1, 1, 1, 1, x] + (107*Pi^2*G[1, 1, 1, 1, x])/6 - 
       (157*G[0, 0, 0, 0, 0, x])/2 + (132*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (787*G[0, 0, 0, 0, 1, x])/6 - (8*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       (787*G[0, 0, 0, 1, 0, x])/6 - (128*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (361*G[0, 0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       20*G[0, 0, 1, 0, 0, x] - (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (145*G[0, 0, 1, 0, 1, x])/3 + (38*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (145*G[0, 0, 1, 1, 0, x])/3 + (44*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (257*G[0, 0, 1, 1, 1, x])/3 - (26*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (169*G[0, 1, 0, 0, 0, x])/6 - (116*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (299*G[0, 1, 0, 0, 1, x])/6 - (86*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (299*G[0, 1, 0, 1, 0, x])/6 + (120*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (261*G[0, 1, 0, 1, 1, x])/2 + (54*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       108*G[0, 1, 1, 0, 0, x] - (44*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (418*G[0, 1, 1, 0, 1, x])/3 + (104*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (418*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       322*G[0, 1, 1, 1, 1, x] - (72*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (907*G[1, 0, 0, 0, 0, x])/6 + (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (479*G[1, 0, 0, 0, 1, x])/6 + (38*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (479*G[1, 0, 0, 1, 0, x])/6 + (40*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (125*G[1, 0, 0, 1, 1, x])/2 - (90*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       36*G[1, 0, 1, 0, 0, x] - (64*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (424*G[1, 0, 1, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (424*G[1, 0, 1, 1, 0, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (439*G[1, 0, 1, 1, 1, x])/3 + (84*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (502*G[1, 1, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (334*G[1, 1, 0, 0, 1, x])/3 - (152*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (334*G[1, 1, 0, 1, 0, x])/3 + (20*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*G[1, 1, 0, 1, 1, x])/3 + (212*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       60*G[1, 1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       104*G[1, 1, 1, 0, 1, x] + (250*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       104*G[1, 1, 1, 1, 0, x] + (40*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       383*G[1, 1, 1, 1, 1, x] - (338*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       432*G[0, 0, 0, 0, 0, 0, x] + 156*G[0, 0, 0, 0, 0, 1, x] + 
       156*G[0, 0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 0, 1, 1, x] + 
       72*G[0, 0, 0, 1, 0, 0, x] + 24*G[0, 0, 0, 1, 0, 1, x] + 
       24*G[0, 0, 0, 1, 1, 0, x] - 8*G[0, 0, 0, 1, 1, 1, x] - 
       56*G[0, 0, 1, 0, 0, 0, x] + 144*G[0, 0, 1, 0, 0, 1, x] + 
       144*G[0, 0, 1, 0, 1, 0, x] - 6*G[0, 0, 1, 0, 1, 1, x] + 
       104*G[0, 0, 1, 1, 0, 0, x] + 40*G[0, 0, 1, 1, 0, 1, x] + 
       40*G[0, 0, 1, 1, 1, 0, x] - 312*G[0, 0, 1, 1, 1, 1, x] - 
       264*G[0, 1, 0, 0, 0, 0, x] + 128*G[0, 1, 0, 0, 0, 1, x] + 
       128*G[0, 1, 0, 0, 1, 0, x] - 98*G[0, 1, 0, 0, 1, 1, x] + 
       152*G[0, 1, 0, 1, 0, 0, x] + 84*G[0, 1, 0, 1, 0, 1, x] + 
       84*G[0, 1, 0, 1, 1, 0, x] - 132*G[0, 1, 0, 1, 1, 1, x] - 
       28*G[0, 1, 1, 0, 0, 0, x] + 64*G[0, 1, 1, 0, 0, 1, x] + 
       64*G[0, 1, 1, 0, 1, 0, x] - 48*G[0, 1, 1, 0, 1, 1, x] + 
       28*G[0, 1, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 1, 0, 1, x] - 
       84*G[0, 1, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, 1, x] - 
       348*G[1, 0, 0, 0, 0, 0, x] + 176*G[1, 0, 0, 0, 0, 1, x] + 
       176*G[1, 0, 0, 0, 1, 0, x] + 66*G[1, 0, 0, 0, 1, 1, x] + 
       180*G[1, 0, 0, 1, 0, 0, x] + 64*G[1, 0, 0, 1, 0, 1, x] + 
       64*G[1, 0, 0, 1, 1, 0, x] - 336*G[1, 0, 0, 1, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, 0, x] + 80*G[1, 0, 1, 0, 0, 1, x] + 
       80*G[1, 0, 1, 0, 1, 0, x] - 172*G[1, 0, 1, 0, 1, 1, x] + 
       56*G[1, 0, 1, 1, 0, 0, x] - 140*G[1, 0, 1, 1, 0, 1, x] - 
       140*G[1, 0, 1, 1, 1, 0, x] + 230*G[1, 0, 1, 1, 1, 1, x] - 
       172*G[1, 1, 0, 0, 0, 0, x] + 188*G[1, 1, 0, 0, 0, 1, x] + 
       188*G[1, 1, 0, 0, 1, 0, x] - 276*G[1, 1, 0, 0, 1, 1, x] + 
       208*G[1, 1, 0, 1, 0, 0, x] - 124*G[1, 1, 0, 1, 0, 1, x] - 
       124*G[1, 1, 0, 1, 1, 0, x] + 144*G[1, 1, 0, 1, 1, 1, x] + 
       148*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
       36*G[1, 1, 1, 0, 1, 0, x] - 166*G[1, 1, 1, 0, 1, 1, x] + 
       124*G[1, 1, 1, 1, 0, 0, x] - 464*G[1, 1, 1, 1, 0, 1, x] - 
       464*G[1, 1, 1, 1, 1, 0, x] + 568*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-5/18 + (5*RATIO[(1 - x)^(-1)])/18) + 
       Log[mu2/s]^5*(-49/90 - ((5*I)/6)*Pi + (5*G[1, x])/6 + 
         (49/90 + ((5*I)/6)*Pi - (5*G[1, x])/6)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^4*(61/72 + (2*I)*Pi + (10*Pi^2)/9 + (77*G[0, x])/12 + 
         ((7*I)/2)*Pi*G[0, x] - (61*G[1, x])/36 - (I/4)*Pi*G[1, x] + 
         7*G[0, 0, x] - (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2 - 
         (11*G[1, 1, x])/12 + (-61/72 - ((35*I)/12)*Pi - (10*Pi^2)/9 - 
           (77*G[0, x])/12 - ((7*I)/2)*Pi*G[0, x] + (7*G[1, x])/9 - 
           ((2*I)/3)*Pi*G[1, x] - 7*G[0, 0, x] + (7*G[0, 1, x])/2 + 
           (7*G[1, 0, x])/2)*RATIO[(1 - x)^(-1)] + 
         (((-11*I)/12)*Pi*G[1, x] - (11*G[1, 1, x])/12)*RATIO[x^(-1)]) - 
       (10528*Zeta[3])/9 - ((36505*I)/108)*Pi*Zeta[3] + (59*Pi^2*Zeta[3])/6 + 
       ((310*I)/9)*Pi^3*Zeta[3] - (28213*G[0, x]*Zeta[3])/108 + 
       ((296*I)/3)*Pi*G[0, x]*Zeta[3] - (388*Pi^2*G[0, x]*Zeta[3])/9 + 
       (22255*G[1, x]*Zeta[3])/36 + ((836*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (103*Pi^2*G[1, x]*Zeta[3])/3 + (95*G[0, 0, x]*Zeta[3])/6 + 
       (132*I)*Pi*G[0, 0, x]*Zeta[3] + (313*G[0, 1, x]*Zeta[3])/6 + 
       (118*I)*Pi*G[0, 1, x]*Zeta[3] + (1175*G[1, 0, x]*Zeta[3])/6 + 
       ((632*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (304*G[1, 1, x]*Zeta[3])/3 + 
       (74*I)*Pi*G[1, 1, x]*Zeta[3] + 100*G[0, 0, 0, x]*Zeta[3] + 
       262*G[0, 0, 1, x]*Zeta[3] + 252*G[0, 1, 0, x]*Zeta[3] - 
       280*G[0, 1, 1, x]*Zeta[3] + 320*G[1, 0, 0, x]*Zeta[3] - 
       (1018*G[1, 0, 1, x]*Zeta[3])/3 - (460*G[1, 1, 0, x]*Zeta[3])/3 - 
       56*G[1, 1, 1, x]*Zeta[3] + (1835*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(2213/54 + ((883*I)/54)*Pi + (73*Pi^2)/18 + 
         ((53*I)/18)*Pi^3 + (863*G[0, x])/27 + ((14*I)/3)*Pi*G[0, x] + 
         (17*Pi^2*G[0, x])/9 - 19*G[1, x] - ((173*I)/18)*Pi*G[1, x] - 
         (19*Pi^2*G[1, x])/6 - 21*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 
         21*G[1, 0, x] - ((28*I)/3)*Pi*G[1, 0, x] + (109*G[1, 1, x])/6 + 
         (8*I)*Pi*G[1, 1, x] - 28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] + 
         34*G[0, 1, 1, x] - 28*G[1, 0, 0, x] + (98*G[1, 0, 1, x])/3 + 
         (98*G[1, 1, 0, x])/3 - 21*G[1, 1, 1, x] + 
         (((79*I)/18)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + ((10*I)/3)*Pi*
            G[0, 1, x] + ((14*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/18 - 
           ((10*I)/3)*Pi*G[1, 1, x] + (10*G[0, 1, 1, x])/3 + 
           (14*G[1, 0, 1, x])/3 + (14*G[1, 1, 0, x])/3 - (13*G[1, 1, 1, x])/
            3)*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-2213/54 - 
           ((359*I)/27)*Pi - (61*Pi^2)/18 - ((53*I)/18)*Pi^3 - 
           (863*G[0, x])/27 - (17*Pi^2*G[0, x])/9 + (397*G[1, x])/18 + 
           ((35*I)/3)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 + (77*G[0, 1, x])/3 + 
           ((34*I)/3)*Pi*G[0, 1, x] + (77*G[1, 0, x])/3 + 
           (14*I)*Pi*G[1, 0, x] - (154*G[1, 1, x])/9 - ((34*I)/3)*Pi*
            G[1, 1, x] + 28*G[0, 0, 1, x] + 28*G[0, 1, 0, x] - 
           (92*G[0, 1, 1, x])/3 + 28*G[1, 0, 0, x] - 28*G[1, 0, 1, x] - 
           28*G[1, 1, 0, x] + (50*G[1, 1, 1, x])/3 - (100*Zeta[3])/9) + 
         (100*Zeta[3])/9) + Log[mu2/s]^2*(45451/162 + ((7993*I)/108)*Pi - 
         (5*Pi^2)/8 - ((215*I)/18)*Pi^3 + (101*Pi^4)/120 + 
         (4985*G[0, x])/54 + ((69*I)/2)*Pi*G[0, x] - (265*Pi^2*G[0, x])/12 - 
         ((71*I)/6)*Pi^3*G[0, x] - (565*G[1, x])/4 - ((1657*I)/36)*Pi*
          G[1, x] - (599*Pi^2*G[1, x])/36 - ((49*I)/12)*Pi^3*G[1, x] + 
         5*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - (119*Pi^2*G[0, 0, x])/3 - 
         (1195*G[0, 1, x])/18 - ((32*I)/3)*Pi*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 - (1195*G[1, 0, x])/18 + 
         (15*I)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/6 + 
         (2785*G[1, 1, x])/36 + ((46*I)/3)*Pi*G[1, 1, x] + 
         (215*Pi^2*G[1, 1, x])/12 - (110*G[0, 0, 0, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, x] + (50*G[0, 0, 1, x])/3 - 
         (21*I)*Pi*G[0, 0, 1, x] + (50*G[0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, x] + (107*G[0, 1, 1, x])/3 + 
         (35*I)*Pi*G[0, 1, 1, x] - 8*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
         86*G[1, 0, 1, x] + (50*I)*Pi*G[1, 0, 1, x] + 86*G[1, 1, 0, x] + 
         (28*I)*Pi*G[1, 1, 0, x] - (751*G[1, 1, 1, x])/6 - 
         (64*I)*Pi*G[1, 1, 1, x] - 120*G[0, 0, 0, 0, x] + 
         122*G[0, 0, 0, 1, x] + 122*G[0, 0, 1, 0, x] - 59*G[0, 0, 1, 1, x] + 
         88*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
         55*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 56*G[1, 0, 0, 1, x] + 
         56*G[1, 0, 1, 0, x] - 104*G[1, 0, 1, 1, x] + 76*G[1, 1, 0, 0, x] - 
         146*G[1, 1, 0, 1, x] - 146*G[1, 1, 1, 0, x] + 145*G[1, 1, 1, 1, x] + 
         ((-43*Pi^2)/2 - ((3*I)/2)*Pi^3 - (9*Pi^2*G[0, x])/2 + 
           3*Pi^2*G[1, x] - 43*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 
           43*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 43*G[1, 0, x] + 
           (3*I)*Pi*G[1, 0, x] - 43*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 
           27*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
           21*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 21*G[1, 0, 1, x] - 
           21*G[1, 1, 0, x] + 18*G[1, 1, 1, x])*RATIO[x] - (331*Zeta[3])/9 + 
         ((110*I)/3)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] - (140*G[1, x]*Zeta[3])/
          3 + RATIO[x^(-1)]*(((2095*I)/36)*Pi*G[1, x] - (65*Pi^2*G[1, x])/9 - 
           (I/12)*Pi^3*G[1, x] + (25*I)*Pi*G[0, 1, x] - (21*Pi^2*G[0, 1, x])/
            2 + (15*I)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] + 
           (2095*G[1, 1, x])/36 - ((119*I)/3)*Pi*G[1, 1, x] + 
           (33*Pi^2*G[1, 1, x])/4 + (3*I)*Pi*G[0, 0, 1, x] + 
           (14*I)*Pi*G[0, 1, 0, x] + 25*G[0, 1, 1, x] - 
           (11*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, x] + 
           15*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 15*G[1, 1, 0, x] - 
           (14*I)*Pi*G[1, 1, 0, x] - (407*G[1, 1, 1, x])/6 + 
           (12*I)*Pi*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] + 
           14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] - 35*G[0, 1, 1, 1, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 
           45*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-45451/162 - ((1048*I)/27)*Pi - (1015*Pi^2)/72 + 
           ((427*I)/36)*Pi^3 - (101*Pi^4)/120 - (2344*G[0, x])/27 + 
           (4*I)*Pi*G[0, x] + (229*Pi^2*G[0, x])/12 + ((71*I)/6)*Pi^3*
            G[0, x] + (3077*G[1, x])/18 + ((359*I)/9)*Pi*G[1, x] + 
           (26*Pi^2*G[1, x])/3 + (4*I)*Pi^3*G[1, x] + 4*G[0, 0, x] + 
           (12*I)*Pi*G[0, 0, x] + (119*Pi^2*G[0, 0, x])/3 + 
           (863*G[0, 1, x])/9 + ((47*I)/3)*Pi*G[0, 1, x] - 
           (77*Pi^2*G[0, 1, x])/6 + (863*G[1, 0, x])/9 - (35*Pi^2*G[1, 0, x])/
            6 - (733*G[1, 1, x])/6 - (35*I)*Pi*G[1, 1, x] - 
           (29*Pi^2*G[1, 1, x])/3 + (110*G[0, 0, 0, x])/3 - 
           (2*I)*Pi*G[0, 0, 0, x] - (74*G[0, 0, 1, x])/3 + 
           (24*I)*Pi*G[0, 0, 1, x] - (74*G[0, 1, 0, x])/3 + 
           (22*I)*Pi*G[0, 1, 0, x] - (110*G[0, 1, 1, x])/3 - 
           (46*I)*Pi*G[0, 1, 1, x] - 77*G[1, 0, 1, x] - 
           (54*I)*Pi*G[1, 0, 1, x] - 77*G[1, 1, 0, x] - 
           (42*I)*Pi*G[1, 1, 0, x] + (280*G[1, 1, 1, x])/3 + 
           (76*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] - 
           122*G[0, 0, 0, 1, x] - 122*G[0, 0, 1, 0, x] + 
           62*G[0, 0, 1, 1, x] - 88*G[0, 1, 0, 0, x] + 26*G[0, 1, 0, 1, x] + 
           26*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] - 
           64*G[1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, x] + 94*G[1, 0, 1, 1, x] - 
           84*G[1, 1, 0, 0, x] + 126*G[1, 1, 0, 1, x] + 
           126*G[1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, x] + (223*Zeta[3])/9 - 
           ((110*I)/3)*Pi*Zeta[3] - 14*G[0, x]*Zeta[3] + 
           (104*G[1, x]*Zeta[3])/3)) + RATIO[x]*((-5917*Pi^2)/54 + 
         (20*I)*Pi^3 + (527*Pi^4)/540 - ((16*I)/45)*Pi^5 + 
         (1048*Pi^2*G[0, x])/27 - (10*I)*Pi^3*G[0, x] + 
         (14*Pi^4*G[0, x])/15 + (7967*Pi^2*G[1, x])/108 + 
         (6*I)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/30 - (5917*G[0, 0, x])/27 + 
         (40*I)*Pi*G[0, 0, x] - (140*Pi^2*G[0, 0, x])/9 + 
         ((19*I)/6)*Pi^3*G[0, 0, x] + (5917*G[0, 1, x])/27 - 
         (40*I)*Pi*G[0, 1, x] - (607*Pi^2*G[0, 1, x])/18 - 
         ((7*I)/2)*Pi^3*G[0, 1, x] + (5917*G[1, 0, x])/27 - 
         (40*I)*Pi*G[1, 0, x] - (653*Pi^2*G[1, 0, x])/18 - 
         ((43*I)/6)*Pi^3*G[1, 0, x] - (5917*G[1, 1, x])/27 + 
         (40*I)*Pi*G[1, 1, x] - (887*Pi^2*G[1, 1, x])/18 - 
         ((5*I)/2)*Pi^3*G[1, 1, x] + (1147*G[0, 0, 0, x])/6 - 
         (38*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/2 - 
         (139*G[0, 0, 1, x])/18 - (28*I)*Pi*G[0, 0, 1, x] - 
         (11*Pi^2*G[0, 0, 1, x])/3 - (139*G[0, 1, 0, x])/18 + 
         (52*I)*Pi*G[0, 1, 0, x] - (13*Pi^2*G[0, 1, 0, x])/3 - 
         (3163*G[0, 1, 1, x])/18 + (14*I)*Pi*G[0, 1, 1, x] + 
         (17*Pi^2*G[0, 1, 1, x])/2 + 34*G[1, 0, 0, x] + 
         (30*I)*Pi*G[1, 0, 0, x] - (56*Pi^2*G[1, 0, 0, x])/3 - 
         (1957*G[1, 0, 1, x])/9 + (36*I)*Pi*G[1, 0, 1, x] + 
         (23*Pi^2*G[1, 0, 1, x])/6 - (1957*G[1, 1, 0, x])/9 - 
         (44*I)*Pi*G[1, 1, 0, x] + (9*Pi^2*G[1, 1, 0, x])/2 + 
         (3608*G[1, 1, 1, x])/9 - (22*I)*Pi*G[1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, x])/3 - (352*G[0, 0, 0, 0, x])/3 + 
         (22*I)*Pi*G[0, 0, 0, 0, x] - 19*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 19*G[0, 0, 1, 0, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, x] - (17*G[0, 0, 1, 1, x])/3 - 
         21*G[0, 1, 0, 0, x] - (20*I)*Pi*G[0, 1, 0, 0, x] + 
         (229*G[0, 1, 0, 1, x])/3 + (10*I)*Pi*G[0, 1, 0, 1, x] + 
         (229*G[0, 1, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 1, 0, x] + 
         (88*G[0, 1, 1, 1, x])/3 + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (235*G[1, 0, 0, 0, x])/3 - (22*I)*Pi*G[1, 0, 0, 0, x] + 
         (181*G[1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         (181*G[1, 0, 1, 0, x])/3 + (22*I)*Pi*G[1, 0, 1, 0, x] + 
         (356*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
         53*G[1, 1, 0, 0, x] + 152*G[1, 1, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 1, x] + 152*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - 412*G[1, 1, 1, 1, x] - 
         (38*I)*Pi*G[1, 1, 1, 1, x] - 90*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         22*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
         34*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
         20*G[0, 1, 1, 1, 0, x] - 14*G[0, 1, 1, 1, 1, x] - 
         48*G[1, 0, 0, 0, 0, x] + 38*G[1, 0, 0, 0, 1, x] + 
         38*G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] + 
         40*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 30*G[1, 0, 1, 1, 1, x] + 
         16*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] - 42*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] - 54*G[1, 1, 1, 0, 1, x] - 
         54*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] - (751*Zeta[3])/18 + 
         (102*I)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/3 + (292*G[0, x]*Zeta[3])/3 + 
         (32*I)*Pi*G[0, x]*Zeta[3] + 18*G[1, x]*Zeta[3] + 
         (16*I)*Pi*G[1, x]*Zeta[3] - 14*G[0, 1, x]*Zeta[3] + 
         14*G[1, 0, x]*Zeta[3] - 18*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) - 
       (569*Zeta[5])/15 + (974*I)*Pi*Zeta[5] + 138*G[0, x]*Zeta[5] - 
       384*G[1, x]*Zeta[5] + Log[mu2/s]*(944255/972 + ((17269*I)/81)*Pi - 
         (34039*Pi^2)/324 - ((1096*I)/27)*Pi^3 + (199*Pi^4)/1080 + 
         ((1487*I)/360)*Pi^5 + (13726*G[0, x])/81 + (122*I)*Pi*G[0, x] - 
         (5089*Pi^2*G[0, x])/108 + ((47*I)/3)*Pi^3*G[0, x] + 
         (311*Pi^4*G[0, x])/90 - (41908*G[1, x])/81 - ((757*I)/6)*Pi*
          G[1, x] - (4*Pi^2*G[1, x])/27 + ((209*I)/36)*Pi^3*G[1, x] - 
         (1603*Pi^4*G[1, x])/360 - (571*G[0, 0, x])/6 - 
         ((149*I)/2)*Pi*G[0, 0, x] + 17*Pi^2*G[0, 0, x] - 
         (2*I)*Pi^3*G[0, 0, x] + (1757*G[0, 1, x])/54 - 
         ((689*I)/9)*Pi*G[0, 1, x] + (899*Pi^2*G[0, 1, x])/18 + 
         ((71*I)/3)*Pi^3*G[0, 1, x] + (1757*G[1, 0, x])/54 + 
         ((121*I)/2)*Pi*G[1, 0, x] + (91*Pi^2*G[1, 0, x])/2 + 
         ((70*I)/3)*Pi^3*G[1, 0, x] + (6685*G[1, 1, x])/54 + 
         ((743*I)/9)*Pi*G[1, 1, x] + (1573*Pi^2*G[1, 1, x])/36 + 
         (11*I)*Pi^3*G[1, 1, x] - (331*G[0, 0, 0, x])/3 + 
         (72*I)*Pi*G[0, 0, 0, x] + (202*Pi^2*G[0, 0, 0, x])/3 + 
         (155*G[0, 0, 1, x])/6 - (35*I)*Pi*G[0, 0, 1, x] + 
         (250*Pi^2*G[0, 0, 1, x])/3 + (155*G[0, 1, 0, x])/6 - 
         (78*I)*Pi*G[0, 1, 0, x] + (152*Pi^2*G[0, 1, 0, x])/3 + 
         (547*G[0, 1, 1, x])/18 + ((193*I)/3)*Pi*G[0, 1, 1, x] - 
         40*Pi^2*G[0, 1, 1, x] + 85*G[1, 0, 0, x] - (32*I)*Pi*G[1, 0, 0, x] + 
         (190*Pi^2*G[1, 0, 0, x])/3 + (1949*G[1, 0, 1, x])/18 + 
         ((34*I)/3)*Pi*G[1, 0, 1, x] - 54*Pi^2*G[1, 0, 1, x] + 
         (1949*G[1, 1, 0, x])/18 + (42*I)*Pi*G[1, 1, 0, x] - 
         (97*Pi^2*G[1, 1, 0, x])/3 - (1624*G[1, 1, 1, x])/9 - 
         ((134*I)/3)*Pi*G[1, 1, 1, x] - (191*Pi^2*G[1, 1, 1, x])/6 + 
         (281*G[0, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 0, 0, 0, x] + 
         (155*G[0, 0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, x] + 
         (155*G[0, 0, 1, 0, x])/3 + (8*I)*Pi*G[0, 0, 1, 0, x] - 
         120*G[0, 0, 1, 1, x] + (28*I)*Pi*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] + (80*I)*Pi*G[0, 1, 0, 0, x] - 
         (346*G[0, 1, 0, 1, x])/3 - (38*I)*Pi*G[0, 1, 0, 1, x] - 
         (346*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
         (325*G[0, 1, 1, 1, x])/3 - (18*I)*Pi*G[0, 1, 1, 1, x] + 
         (292*G[1, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 0, 0, 0, x] - 
         (340*G[1, 0, 0, 1, x])/3 + (90*I)*Pi*G[1, 0, 0, 1, x] - 
         (340*G[1, 0, 1, 0, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, x] - 
         (142*G[1, 0, 1, 1, x])/3 - (134*I)*Pi*G[1, 0, 1, 1, x] + 
         24*G[1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 0, 0, x] - 
         154*G[1, 1, 0, 1, x] - (164*I)*Pi*G[1, 1, 0, 1, x] - 
         154*G[1, 1, 1, 0, x] - (88*I)*Pi*G[1, 1, 1, 0, x] + 
         (1079*G[1, 1, 1, 1, x])/3 + (228*I)*Pi*G[1, 1, 1, 1, x] + 
         408*G[0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 1, x] - 
         224*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
         136*G[0, 0, 1, 0, 0, x] - 100*G[0, 0, 1, 0, 1, x] - 
         100*G[0, 0, 1, 1, 0, x] + 246*G[0, 0, 1, 1, 1, x] + 
         20*G[0, 1, 0, 0, 0, x] - 116*G[0, 1, 0, 0, 1, x] - 
         116*G[0, 1, 0, 1, 0, x] + 102*G[0, 1, 0, 1, 1, x] - 
         80*G[0, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 0, 1, x] + 
         88*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         184*G[1, 0, 0, 0, 0, x] - 204*G[1, 0, 0, 0, 1, x] - 
         204*G[1, 0, 0, 1, 0, x] + 182*G[1, 0, 0, 1, 1, x] - 
         184*G[1, 0, 1, 0, 0, x] + 80*G[1, 0, 1, 0, 1, x] + 
         80*G[1, 0, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, x] - 
         56*G[1, 1, 0, 0, 0, x] - 64*G[1, 1, 0, 0, 1, x] - 
         64*G[1, 1, 0, 1, 0, x] + 192*G[1, 1, 0, 1, 1, x] - 
         176*G[1, 1, 1, 0, 0, x] + 380*G[1, 1, 1, 0, 1, x] + 
         380*G[1, 1, 1, 1, 0, x] - 442*G[1, 1, 1, 1, 1, x] - 
         (2555*Zeta[3])/6 - (210*I)*Pi*Zeta[3] + (565*Pi^2*Zeta[3])/9 - 
         (503*G[0, x]*Zeta[3])/3 - (232*I)*Pi*G[0, x]*Zeta[3] + 
         (1022*G[1, x]*Zeta[3])/9 - (36*I)*Pi*G[1, x]*Zeta[3] - 
         336*G[0, 0, x]*Zeta[3] + 156*G[0, 1, x]*Zeta[3] + 
         88*G[1, 0, x]*Zeta[3] + (232*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x]*((-1291*Pi^2)/18 + ((9*I)/2)*Pi^3 - Pi^4/5 + 
           (449*Pi^2*G[0, x])/18 + I*Pi^3*G[0, x] + (434*Pi^2*G[1, x])/9 + 
           (5*I)*Pi^3*G[1, x] - (1291*G[0, 0, x])/9 + (9*I)*Pi*G[0, 0, x] + 
           12*Pi^2*G[0, 0, x] + (1291*G[0, 1, x])/9 - (9*I)*Pi*G[0, 1, x] + 
           Pi^2*G[0, 1, x] + (1291*G[1, 0, x])/9 - (9*I)*Pi*G[1, 0, x] + 
           Pi^2*G[1, 0, x] - (1291*G[1, 1, x])/9 + (9*I)*Pi*G[1, 1, x] - 
           8*Pi^2*G[1, 1, x] + (295*G[0, 0, 0, x])/3 - 
           (4*I)*Pi*G[0, 0, 0, x] - (10*G[0, 0, 1, x])/3 + 
           (6*I)*Pi*G[0, 0, 1, x] - (10*G[0, 1, 0, x])/3 + 
           (6*I)*Pi*G[0, 1, 0, x] - (275*G[0, 1, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, 1, x] + 48*G[1, 0, 0, x] + 
           (16*I)*Pi*G[1, 0, 0, x] - 143*G[1, 0, 1, x] - 
           (18*I)*Pi*G[1, 0, 1, x] - 143*G[1, 1, 0, x] - 
           (18*I)*Pi*G[1, 1, 0, x] + 238*G[1, 1, 1, x] + 
           (20*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
           46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
           40*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           36*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
           20*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] + 
           56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] - 
           (154*Zeta[3])/3 - (10*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] + 
           12*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((8663*I)/27)*Pi*G[1, x] - 
           (3293*Pi^2*G[1, x])/54 - ((41*I)/12)*Pi^3*G[1, x] - 
           (77*Pi^4*G[1, x])/45 + ((2585*I)/18)*Pi*G[0, 1, x] - 
           (637*Pi^2*G[0, 1, x])/18 - (18*I)*Pi^3*G[0, 1, x] + 
           ((103*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 - 
           (I/3)*Pi^3*G[1, 0, x] + (8663*G[1, 1, x])/27 - 
           ((1790*I)/9)*Pi*G[1, 1, x] + (2209*Pi^2*G[1, 1, x])/36 + 
           ((38*I)/3)*Pi^3*G[1, 1, x] + ((61*I)/3)*Pi*G[0, 0, 1, x] - 
           8*Pi^2*G[0, 0, 1, x] + (34*I)*Pi*G[0, 1, 0, x] + 
           10*Pi^2*G[0, 1, 0, x] + (2585*G[0, 1, 1, x])/18 - 
           (55*I)*Pi*G[0, 1, 1, x] + 30*Pi^2*G[0, 1, 1, x] - 
           (8*I)*Pi*G[1, 0, 0, x] - 4*Pi^2*G[1, 0, 0, x] + 
           (103*G[1, 0, 1, x])/2 - (48*I)*Pi*G[1, 0, 1, x] + 
           (20*Pi^2*G[1, 0, 1, x])/3 + (103*G[1, 1, 0, x])/2 - 
           (38*I)*Pi*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/3 - 
           (3301*G[1, 1, 1, x])/9 + ((280*I)/3)*Pi*G[1, 1, 1, x] - 
           (97*Pi^2*G[1, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, 0, x] + (61*G[0, 0, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 0, 1, 1, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
           34*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
           34*G[0, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 0, x] - 
           139*G[0, 1, 1, 1, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
           (24*I)*Pi*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] + 
           (26*I)*Pi*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
           (36*I)*Pi*G[1, 0, 1, 0, x] - 70*G[1, 0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] + 
           (32*I)*Pi*G[1, 1, 0, 0, x] - 116*G[1, 1, 0, 1, x] - 
           (16*I)*Pi*G[1, 1, 0, 1, x] - 116*G[1, 1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 1, 0, x] + 345*G[1, 1, 1, 1, x] - 
           (8*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
           12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
           22*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 1, x] - 
           48*G[0, 1, 0, 1, 0, x] + 22*G[0, 1, 0, 1, 1, x] + 
           48*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
           48*G[0, 1, 1, 1, 0, x] + 124*G[0, 1, 1, 1, 1, x] + 
           24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
           18*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
           12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
           30*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] + 
           24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] - 
           8*G[1, 1, 1, 0, 0, x] + 44*G[1, 1, 1, 0, 1, x] + 
           44*G[1, 1, 1, 1, 0, x] - 142*G[1, 1, 1, 1, 1, x] - 
           (148*G[1, x]*Zeta[3])/3 - ((116*I)/3)*Pi*G[1, x]*Zeta[3] - 
           12*G[0, 1, x]*Zeta[3] + (16*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*(-944255/972 - ((5824*I)/81)*Pi - 
           (7679*Pi^2)/324 + ((2341*I)/108)*Pi^3 - (2047*Pi^4)/1080 - 
           ((1487*I)/360)*Pi^5 - (11008*G[0, x])/81 + ((203*I)/2)*Pi*
            G[0, x] + (5935*Pi^2*G[0, x])/108 - (16*I)*Pi^3*G[0, x] - 
           (311*Pi^4*G[0, x])/90 + (50635*G[1, x])/81 + ((2096*I)/27)*Pi*
            G[1, x] + (871*Pi^2*G[1, x])/36 - ((427*I)/18)*Pi^3*G[1, x] + 
           (329*Pi^4*G[1, x])/120 + (203*G[0, 0, x])/2 - 
           ((7*I)/2)*Pi*G[0, 0, x] - 21*Pi^2*G[0, 0, x] + 
           (2*I)*Pi^3*G[0, 0, x] + (4688*G[0, 1, x])/27 + 
           ((179*I)/6)*Pi*G[0, 1, x] - (185*Pi^2*G[0, 1, x])/3 - 
           ((125*I)/3)*Pi^3*G[0, 1, x] + (4688*G[1, 0, x])/27 + 
           (31*I)*Pi*G[1, 0, x] - (229*Pi^2*G[1, 0, x])/6 - 
           ((71*I)/3)*Pi^3*G[1, 0, x] - (3941*G[1, 1, x])/9 - 
           ((718*I)/9)*Pi*G[1, 1, x] - (43*Pi^2*G[1, 1, x])/3 + 
           ((5*I)/3)*Pi^3*G[1, 1, x] + (196*G[0, 0, 0, x])/3 - 
           (48*I)*Pi*G[0, 0, 0, x] - (202*Pi^2*G[0, 0, 0, x])/3 - 
           (461*G[0, 0, 1, x])/6 + ((178*I)/3)*Pi*G[0, 0, 1, x] - 
           (274*Pi^2*G[0, 0, 1, x])/3 - (461*G[0, 1, 0, x])/6 + 
           (72*I)*Pi*G[0, 1, 0, x] - (122*Pi^2*G[0, 1, 0, x])/3 - 
           (766*G[0, 1, 1, x])/9 - ((274*I)/3)*Pi*G[0, 1, 1, x] + 
           70*Pi^2*G[0, 1, 1, x] + 31*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] - (202*Pi^2*G[1, 0, 0, x])/3 - 
           (1726*G[1, 0, 1, x])/9 - ((94*I)/3)*Pi*G[1, 0, 1, x] + 
           (182*Pi^2*G[1, 0, 1, x])/3 - (1726*G[1, 1, 0, x])/9 + 
           (104*Pi^2*G[1, 1, 0, x])/3 + (1069*G[1, 1, 1, x])/3 + 
           (70*I)*Pi*G[1, 1, 1, x] + (47*Pi^2*G[1, 1, 1, x])/3 - 
           (281*G[0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, x] - 
           (83*G[0, 0, 0, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, 1, x] - 
           (83*G[0, 0, 1, 0, x])/3 + (4*I)*Pi*G[0, 0, 1, 0, x] + 
           (409*G[0, 0, 1, 1, x])/3 - (32*I)*Pi*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 0, x] - (128*I)*Pi*G[0, 1, 0, 0, x] + 
           (400*G[0, 1, 0, 1, x])/3 + (40*I)*Pi*G[0, 1, 0, 1, x] + 
           (400*G[0, 1, 1, 0, x])/3 + (44*I)*Pi*G[0, 1, 1, 0, x] - 
           (454*G[0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 1, x] - 
           (220*G[1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, 0, x] + 
           (148*G[1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 0, 0, 1, x] + 
           (148*G[1, 0, 1, 0, x])/3 - (44*I)*Pi*G[1, 0, 1, 0, x] + 
           (220*G[1, 0, 1, 1, x])/3 + (132*I)*Pi*G[1, 0, 1, 1, x] + 
           154*G[1, 1, 0, 1, x] + (148*I)*Pi*G[1, 1, 0, 1, x] + 
           154*G[1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 0, x] - 
           (812*G[1, 1, 1, 1, x])/3 - (236*I)*Pi*G[1, 1, 1, 1, x] - 
           408*G[0, 0, 0, 0, 0, x] + 224*G[0, 0, 0, 0, 1, x] + 
           224*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
           136*G[0, 0, 1, 0, 0, x] + 112*G[0, 0, 1, 0, 1, x] + 
           112*G[0, 0, 1, 1, 0, x] - 268*G[0, 0, 1, 1, 1, x] - 
           20*G[0, 1, 0, 0, 0, x] + 68*G[0, 1, 0, 0, 1, x] + 
           68*G[0, 1, 0, 1, 0, x] - 80*G[0, 1, 0, 1, 1, x] + 
           128*G[0, 1, 1, 0, 0, x] - 136*G[0, 1, 1, 0, 1, x] - 
           136*G[0, 1, 1, 1, 0, x] + 120*G[0, 1, 1, 1, 1, x] - 
           184*G[1, 0, 0, 0, 0, x] + 228*G[1, 0, 0, 0, 1, x] + 
           228*G[1, 0, 0, 1, 0, x] - 164*G[1, 0, 0, 1, 1, x] + 
           176*G[1, 0, 1, 0, 0, x] - 92*G[1, 0, 1, 0, 1, x] - 
           92*G[1, 0, 1, 1, 0, x] + 36*G[1, 0, 1, 1, 1, x] + 
           80*G[1, 1, 0, 0, 0, x] + 88*G[1, 1, 0, 0, 1, x] + 
           88*G[1, 1, 0, 1, 0, x] - 192*G[1, 1, 0, 1, 1, x] + 
           168*G[1, 1, 1, 0, 0, x] - 336*G[1, 1, 1, 0, 1, x] - 
           336*G[1, 1, 1, 1, 0, x] + 300*G[1, 1, 1, 1, 1, x] + 
           (795*Zeta[3])/2 + ((514*I)/3)*Pi*Zeta[3] - (565*Pi^2*Zeta[3])/9 + 
           (503*G[0, x]*Zeta[3])/3 + (232*I)*Pi*G[0, x]*Zeta[3] - 
           (698*G[1, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
           336*G[0, 0, x]*Zeta[3] - 168*G[0, 1, x]*Zeta[3] - 
           88*G[1, 0, x]*Zeta[3] - 72*G[1, 1, x]*Zeta[3] - 298*Zeta[5]) + 
         298*Zeta[5]) + RATIO[x^(-1)]*(((251921*I)/324)*Pi*G[1, x] - 
         (53359*Pi^2*G[1, x])/324 - ((1067*I)/72)*Pi^3*G[1, x] - 
         (943*Pi^4*G[1, x])/270 - ((67*I)/80)*Pi^5*G[1, x] + 
         ((37333*I)/108)*Pi*G[0, 1, x] - (20347*Pi^2*G[0, 1, x])/216 - 
         (24*I)*Pi^3*G[0, 1, x] + (104*Pi^4*G[0, 1, x])/45 + 
         ((323*I)/4)*Pi*G[1, 0, x] - (341*Pi^2*G[1, 0, x])/12 - 
         ((25*I)/6)*Pi^3*G[1, 0, x] + (5*Pi^4*G[1, 0, x])/2 + 
         (251921*G[1, 1, x])/324 - ((47693*I)/108)*Pi*G[1, 1, x] + 
         (3203*Pi^2*G[1, 1, x])/36 + ((70*I)/3)*Pi^3*G[1, 1, x] - 
         (1091*Pi^4*G[1, 1, x])/720 + ((1183*I)/18)*Pi*G[0, 0, 1, x] - 
         (136*Pi^2*G[0, 0, 1, x])/9 - ((15*I)/2)*Pi^3*G[0, 0, 1, x] + 
         ((265*I)/4)*Pi*G[0, 1, 0, x] + (47*Pi^2*G[0, 1, 0, x])/3 + 
         (11*I)*Pi^3*G[0, 1, 0, x] + (37333*G[0, 1, 1, x])/108 - 
         ((4927*I)/36)*Pi*G[0, 1, 1, x] + (526*Pi^2*G[0, 1, 1, x])/9 + 
         ((37*I)/6)*Pi^3*G[0, 1, 1, x] + ((3*I)/4)*Pi*G[1, 0, 0, x] - 
         22*Pi^2*G[1, 0, 0, x] - ((16*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (323*G[1, 0, 1, x])/4 - ((2405*I)/18)*Pi*G[1, 0, 1, x] - 
         (196*Pi^2*G[1, 0, 1, x])/9 + (14*I)*Pi^3*G[1, 0, 1, x] + 
         (323*G[1, 1, 0, x])/4 - ((353*I)/4)*Pi*G[1, 1, 0, x] - 
         (263*Pi^2*G[1, 1, 0, x])/6 - (5*I)*Pi^3*G[1, 1, 0, x] - 
         (45533*G[1, 1, 1, x])/54 + ((2024*I)/9)*Pi*G[1, 1, 1, x] - 
         (3535*Pi^2*G[1, 1, 1, x])/36 - (2*I)*Pi^3*G[1, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, 0, x] + 
         6*Pi^2*G[0, 0, 1, 0, x] + (1183*G[0, 0, 1, 1, x])/18 - 
         ((64*I)/3)*Pi*G[0, 0, 1, 1, x] + (23*Pi^2*G[0, 0, 1, 1, x])/2 - 
         (54*I)*Pi*G[0, 1, 0, 0, x] - 8*Pi^2*G[0, 1, 0, 0, x] + 
         (265*G[0, 1, 0, 1, x])/4 - ((55*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         24*Pi^2*G[0, 1, 0, 1, x] + (265*G[0, 1, 1, 0, x])/4 + 
         (32*I)*Pi*G[0, 1, 1, 0, x] - (143*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (6241*G[0, 1, 1, 1, x])/18 + (41*I)*Pi*G[0, 1, 1, 1, x] - 
         (59*Pi^2*G[0, 1, 1, 1, x])/2 + (14*I)*Pi*G[1, 0, 0, 0, x] + 
         10*Pi^2*G[1, 0, 0, 0, x] + (3*G[1, 0, 0, 1, x])/4 - 
         ((37*I)/3)*Pi*G[1, 0, 0, 1, x] + (23*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (3*G[1, 0, 1, 0, x])/4 - (28*I)*Pi*G[1, 0, 1, 0, x] + 
         2*Pi^2*G[1, 0, 1, 0, x] - (6691*G[1, 0, 1, 1, x])/36 + 
         (45*I)*Pi*G[1, 0, 1, 1, x] - (44*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (287*G[1, 1, 0, 0, x])/4 + (40*I)*Pi*G[1, 1, 0, 0, x] - 
         2*Pi^2*G[1, 1, 0, 0, x] - 68*G[1, 1, 0, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 - 
         68*G[1, 1, 1, 0, x] - (14*I)*Pi*G[1, 1, 1, 0, x] + 
         (22*Pi^2*G[1, 1, 1, 0, x])/3 + (1979*G[1, 1, 1, 1, x])/3 - 
         ((262*I)/3)*Pi*G[1, 1, 1, 1, x] + (35*Pi^2*G[1, 1, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, 0, x] - (173*G[0, 0, 1, 1, 1, x])/3 - 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] + (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         54*G[0, 1, 0, 0, 1, x] + (22*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         54*G[0, 1, 0, 1, 0, x] - (76*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (5*G[0, 1, 0, 1, 1, x])/3 - (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         94*G[0, 1, 1, 0, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         96*G[0, 1, 1, 0, 1, x] - (40*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         96*G[0, 1, 1, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         276*G[0, 1, 1, 1, 1, x] + (20*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (44*I)*Pi*G[1, 0, 0, 0, 0, x] + 14*G[1, 0, 0, 0, 1, x] + 
         (46*I)*Pi*G[1, 0, 0, 0, 1, x] + 14*G[1, 0, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 0, 1, 0, x] - (55*G[1, 0, 0, 1, 1, x])/3 - 
         (42*I)*Pi*G[1, 0, 0, 1, 1, x] - 112*G[1, 0, 1, 0, 0, x] + 
         (64*I)*Pi*G[1, 0, 1, 0, 0, x] + 92*G[1, 0, 1, 0, 1, x] - 
         (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 92*G[1, 0, 1, 1, 0, x] - 
         (48*I)*Pi*G[1, 0, 1, 1, 0, x] + 23*G[1, 0, 1, 1, 1, x] + 
         (20*I)*Pi*G[1, 0, 1, 1, 1, x] - 98*G[1, 1, 0, 0, 0, x] - 
         (44*I)*Pi*G[1, 1, 0, 0, 0, x] + 90*G[1, 1, 0, 0, 1, x] - 
         (72*I)*Pi*G[1, 1, 0, 0, 1, x] + 90*G[1, 1, 0, 1, 0, x] + 
         (64*I)*Pi*G[1, 1, 0, 1, 0, x] + 70*G[1, 1, 0, 1, 1, x] + 
         (40*I)*Pi*G[1, 1, 0, 1, 1, x] - 128*G[1, 1, 1, 0, 0, x] + 
         (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 230*G[1, 1, 1, 0, 1, x] + 
         (62*I)*Pi*G[1, 1, 1, 0, 1, x] + 230*G[1, 1, 1, 1, 0, x] - 
         (44*I)*Pi*G[1, 1, 1, 1, 0, x] - (1987*G[1, 1, 1, 1, 1, x])/3 - 
         (18*I)*Pi*G[1, 1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] + 
         8*G[0, 0, 0, 1, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, 1, 0, x] + 22*G[0, 0, 1, 0, 1, 1, x] + 
         24*G[0, 0, 1, 1, 0, 0, x] - 20*G[0, 0, 1, 1, 0, 1, x] - 
         20*G[0, 0, 1, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, 1, x] + 
         64*G[0, 1, 0, 0, 0, 1, x] + 64*G[0, 1, 0, 0, 1, 0, x] + 
         6*G[0, 1, 0, 0, 1, 1, x] - 72*G[0, 1, 0, 1, 0, 0, x] + 
         44*G[0, 1, 0, 1, 0, 1, x] + 44*G[0, 1, 0, 1, 1, 0, x] - 
         68*G[0, 1, 0, 1, 1, 1, x] - 128*G[0, 1, 1, 0, 0, 0, x] + 
         68*G[0, 1, 1, 0, 0, 1, x] + 68*G[0, 1, 1, 0, 1, 0, x] - 
         60*G[0, 1, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 1, 0, 0, x] + 
         64*G[0, 1, 1, 1, 0, 1, x] + 64*G[0, 1, 1, 1, 1, 0, x] - 
         168*G[0, 1, 1, 1, 1, 1, x] - 44*G[1, 0, 0, 0, 0, 1, x] - 
         44*G[1, 0, 0, 0, 1, 0, x] + 66*G[1, 0, 0, 0, 1, 1, x] + 
         44*G[1, 0, 0, 1, 0, 0, x] - 32*G[1, 0, 0, 1, 0, 1, x] - 
         32*G[1, 0, 0, 1, 1, 0, x] - 28*G[1, 0, 0, 1, 1, 1, x] + 
         44*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 0, 0, 1, x] + 
         28*G[1, 0, 1, 0, 1, 0, x] - 52*G[1, 0, 1, 0, 1, 1, x] - 
         72*G[1, 0, 1, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 1, 0, x] - 46*G[1, 0, 1, 1, 1, 1, x] - 
         44*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
         24*G[1, 1, 0, 0, 1, 0, x] - 72*G[1, 1, 0, 0, 1, 1, x] + 
         32*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
         8*G[1, 1, 0, 1, 1, 0, x] + 32*G[1, 1, 0, 1, 1, 1, x] + 
         28*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 1, 0, 1, 0, x] + 30*G[1, 1, 1, 0, 1, 1, x] - 
         44*G[1, 1, 1, 1, 0, 0, x] - 44*G[1, 1, 1, 1, 0, 1, x] - 
         44*G[1, 1, 1, 1, 1, 0, x] + 168*G[1, 1, 1, 1, 1, 1, x] + 
         (1231*G[1, x]*Zeta[3])/18 - ((496*I)/9)*Pi*G[1, x]*Zeta[3] + 
         (62*Pi^2*G[1, x]*Zeta[3])/3 - (74*G[0, 1, x]*Zeta[3])/3 - 
         ((398*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 28*G[1, 0, x]*Zeta[3] - 
         ((64*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (1202*G[1, 1, x]*Zeta[3])/9 + 
         ((458*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 6*G[0, 0, 1, x]*Zeta[3] + 
         (244*G[0, 1, 1, x]*Zeta[3])/3 - (238*G[1, 0, 1, x]*Zeta[3])/3 + 
         (152*G[1, 1, 0, x]*Zeta[3])/3 + (56*G[1, 1, 1, x]*Zeta[3])/3 - 
         58*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*(-16939079/11664 - 
         ((14576*I)/243)*Pi - (37183*Pi^2)/1944 - ((2041*I)/324)*Pi^3 - 
         (31*Pi^4)/180 + ((4661*I)/2160)*Pi^5 + (2287*Pi^6)/6480 - 
         (14576*G[0, x])/243 + ((1589*I)/4)*Pi*G[0, x] + 
         (3787*Pi^2*G[0, x])/162 - ((59*I)/8)*Pi^3*G[0, x] + 
         (1573*Pi^4*G[0, x])/720 + ((77*I)/40)*Pi^5*G[0, x] + 
         (944255*G[1, x])/972 + ((5824*I)/81)*Pi*G[1, x] + 
         (6815*Pi^2*G[1, x])/324 - ((6761*I)/216)*Pi^3*G[1, x] + 
         (5561*Pi^4*G[1, x])/2160 + ((683*I)/180)*Pi^5*G[1, x] + 
         (1589*G[0, 0, x])/4 - ((571*I)/4)*Pi*G[0, 0, x] - 
         (1673*Pi^2*G[0, 0, x])/72 + (15*I)*Pi^3*G[0, 0, x] - 
         (263*Pi^4*G[0, 0, x])/180 + (11008*G[0, 1, x])/81 + 
         ((361*I)/36)*Pi*G[0, 1, x] - (9583*Pi^2*G[0, 1, x])/108 - 
         ((101*I)/6)*Pi^3*G[0, 1, x] + (11*Pi^4*G[0, 1, x])/8 + 
         (11008*G[1, 0, x])/81 + ((711*I)/4)*Pi*G[1, 0, x] - 
         (14543*Pi^2*G[1, 0, x])/216 + (16*I)*Pi^3*G[1, 0, x] + 
         (1067*Pi^4*G[1, 0, x])/360 - (55819*G[1, 1, x])/81 - 
         ((2096*I)/27)*Pi*G[1, 1, x] - (727*Pi^2*G[1, 1, x])/36 + 
         ((427*I)/18)*Pi^3*G[1, 1, x] - (19*Pi^4*G[1, 1, x])/5 - 
         (2641*G[0, 0, 0, x])/18 + ((3*I)/2)*Pi*G[0, 0, 0, x] + 
         (229*Pi^2*G[0, 0, 0, x])/18 - ((41*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (3511*G[0, 0, 1, x])/36 + ((545*I)/12)*Pi*G[0, 0, 1, x] - 
         (83*Pi^2*G[0, 0, 1, x])/36 - ((52*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (3511*G[0, 1, 0, x])/36 + ((69*I)/2)*Pi*G[0, 1, 0, x] + 
         (28*Pi^2*G[0, 1, 0, x])/9 + ((101*I)/3)*Pi^3*G[0, 1, 0, x] - 
         (1784*G[0, 1, 1, x])/27 - ((985*I)/12)*Pi*G[0, 1, 1, x] + 
         (3079*Pi^2*G[0, 1, 1, x])/36 + (41*I)*Pi^3*G[0, 1, 1, x] + 
         (711*G[1, 0, 0, x])/4 - ((247*I)/4)*Pi*G[1, 0, 0, x] + 
         (51*Pi^2*G[1, 0, 0, x])/2 - (2*I)*Pi^3*G[1, 0, 0, x] - 
         (4688*G[1, 0, 1, x])/27 - ((385*I)/12)*Pi*G[1, 0, 1, x] + 
         (767*Pi^2*G[1, 0, 1, x])/12 + ((137*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (4688*G[1, 1, 0, x])/27 + ((49*I)/2)*Pi*G[1, 1, 0, x] + 
         (229*Pi^2*G[1, 1, 0, x])/6 + ((71*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (4805*G[1, 1, 1, x])/9 + ((718*I)/9)*Pi*G[1, 1, 1, x] + 
         (34*Pi^2*G[1, 1, 1, x])/3 - ((34*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (67*G[0, 0, 0, 0, x])/2 + (72*I)*Pi*G[0, 0, 0, 0, x] + 
         (52*Pi^2*G[0, 0, 0, 0, x])/3 - (91*G[0, 0, 0, 1, x])/3 + 
         ((148*I)/3)*Pi*G[0, 0, 0, 1, x] + (83*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (91*G[0, 0, 1, 0, x])/3 - (72*I)*Pi*G[0, 0, 1, 0, x] + 
         (199*Pi^2*G[0, 0, 1, 0, x])/3 + (1831*G[0, 0, 1, 1, x])/12 - 
         ((160*I)/3)*Pi*G[0, 0, 1, 1, x] + (175*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (373*G[0, 1, 0, 0, x])/4 - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         72*Pi^2*G[0, 1, 0, 0, x] + (2455*G[0, 1, 0, 1, x])/12 - 
         ((268*I)/3)*Pi*G[0, 1, 0, 1, x] + 5*Pi^2*G[0, 1, 0, 1, x] + 
         (2455*G[0, 1, 1, 0, x])/12 + (72*I)*Pi*G[0, 1, 1, 0, x] - 
         25*Pi^2*G[0, 1, 1, 0, x] - (1814*G[0, 1, 1, 1, x])/9 + 
         ((292*I)/3)*Pi*G[0, 1, 1, 1, x] - 44*Pi^2*G[0, 1, 1, 1, x] - 
         (502*G[1, 0, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, 0, x] + 
         (182*Pi^2*G[1, 0, 0, 0, x])/3 + (895*G[1, 0, 0, 1, x])/12 - 
         ((178*I)/3)*Pi*G[1, 0, 0, 1, x] + 90*Pi^2*G[1, 0, 0, 1, x] + 
         (895*G[1, 0, 1, 0, x])/12 - (72*I)*Pi*G[1, 0, 1, 0, x] + 
         (94*Pi^2*G[1, 0, 1, 0, x])/3 + (766*G[1, 0, 1, 1, x])/9 + 
         ((274*I)/3)*Pi*G[1, 0, 1, 1, x] - (307*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (49*G[1, 1, 0, 0, x])/2 + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         (166*Pi^2*G[1, 1, 0, 0, x])/3 + (1726*G[1, 1, 0, 1, x])/9 + 
         ((94*I)/3)*Pi*G[1, 1, 0, 1, x] - (287*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (1726*G[1, 1, 1, 0, x])/9 - (173*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (1405*G[1, 1, 1, 1, x])/3 - (70*I)*Pi*G[1, 1, 1, 1, x] - 
         12*Pi^2*G[1, 1, 1, 1, x] + (157*G[0, 0, 0, 0, 0, x])/2 - 
         (132*I)*Pi*G[0, 0, 0, 0, 0, x] + (523*G[0, 0, 0, 0, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 0, 0, 1, x] + (523*G[0, 0, 0, 1, 0, x])/6 + 
         (132*I)*Pi*G[0, 0, 0, 1, 0, x] - (61*G[0, 0, 0, 1, 1, x])/6 + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, 0, 0, x] - (205*G[0, 0, 1, 0, 1, x])/3 - 
         (28*I)*Pi*G[0, 0, 1, 0, 1, x] - (205*G[0, 0, 1, 1, 0, x])/3 - 
         (28*I)*Pi*G[0, 0, 1, 1, 0, x] - (364*G[0, 0, 1, 1, 1, x])/3 + 
         (20*I)*Pi*G[0, 0, 1, 1, 1, x] + (95*G[0, 1, 0, 0, 0, x])/6 + 
         (180*I)*Pi*G[0, 1, 0, 0, 0, x] - (455*G[0, 1, 0, 0, 1, x])/6 + 
         (108*I)*Pi*G[0, 1, 0, 0, 1, x] - (455*G[0, 1, 0, 1, 0, x])/6 - 
         (196*I)*Pi*G[0, 1, 0, 1, 0, x] - (881*G[0, 1, 0, 1, 1, x])/6 - 
         (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 66*G[0, 1, 1, 0, 0, x] + 
         (32*I)*Pi*G[0, 1, 1, 0, 0, x] - (382*G[0, 1, 1, 0, 1, x])/3 - 
         (144*I)*Pi*G[0, 1, 1, 0, 1, x] - (382*G[0, 1, 1, 1, 0, x])/3 + 
         376*G[0, 1, 1, 1, 1, x] + (92*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (643*G[1, 0, 0, 0, 0, x])/6 - (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (85*G[1, 0, 0, 0, 1, x])/6 + (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (85*G[1, 0, 0, 1, 0, x])/6 - (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (737*G[1, 0, 0, 1, 1, x])/6 + (48*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         12*G[1, 0, 1, 0, 0, x] + (128*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (400*G[1, 0, 1, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (400*G[1, 0, 1, 1, 0, x])/3 - (44*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (454*G[1, 0, 1, 1, 1, x])/3 - (64*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (220*G[1, 1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (148*G[1, 1, 0, 0, 1, x])/3 + (80*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (148*G[1, 1, 0, 1, 0, x])/3 + (44*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (220*G[1, 1, 0, 1, 1, x])/3 - (172*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         154*G[1, 1, 1, 0, 1, x] - (188*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         154*G[1, 1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (1064*G[1, 1, 1, 1, 1, x])/3 + (320*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         432*G[0, 0, 0, 0, 0, 0, x] - 156*G[0, 0, 0, 0, 0, 1, x] - 
         156*G[0, 0, 0, 0, 1, 0, x] - 72*G[0, 0, 0, 0, 1, 1, x] - 
         72*G[0, 0, 0, 1, 0, 0, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
         20*G[0, 0, 0, 1, 1, 0, x] + 16*G[0, 0, 0, 1, 1, 1, x] + 
         56*G[0, 0, 1, 0, 0, 0, x] - 168*G[0, 0, 1, 0, 0, 1, x] - 
         168*G[0, 0, 1, 0, 1, 0, x] + 28*G[0, 0, 1, 0, 1, 1, x] - 
         80*G[0, 0, 1, 1, 0, 0, x] - 60*G[0, 0, 1, 1, 0, 1, x] - 
         60*G[0, 0, 1, 1, 1, 0, x] + 348*G[0, 0, 1, 1, 1, 1, x] + 
         264*G[0, 1, 0, 0, 0, 0, x] - 64*G[0, 1, 0, 0, 0, 1, x] - 
         64*G[0, 1, 0, 0, 1, 0, x] + 104*G[0, 1, 0, 0, 1, 1, x] - 
         224*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
         40*G[0, 1, 0, 1, 1, 0, x] + 64*G[0, 1, 0, 1, 1, 1, x] - 
         100*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
         4*G[0, 1, 1, 0, 1, 0, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] + 148*G[0, 1, 1, 1, 0, 1, x] + 
         148*G[0, 1, 1, 1, 1, 0, x] - 176*G[0, 1, 1, 1, 1, 1, x] + 
         348*G[1, 0, 0, 0, 0, 0, x] - 220*G[1, 0, 0, 0, 0, 1, x] - 
         220*G[1, 0, 0, 0, 1, 0, x] - 136*G[1, 0, 0, 1, 0, 0, x] - 
         96*G[1, 0, 0, 1, 0, 1, x] - 96*G[1, 0, 0, 1, 1, 0, x] + 
         308*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
         52*G[1, 0, 1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, 1, 0, x] + 
         120*G[1, 0, 1, 0, 1, 1, x] - 128*G[1, 0, 1, 1, 0, 0, x] + 
         176*G[1, 0, 1, 1, 0, 1, x] + 176*G[1, 0, 1, 1, 1, 0, x] - 
         276*G[1, 0, 1, 1, 1, 1, x] + 128*G[1, 1, 0, 0, 0, 0, x] - 
         212*G[1, 1, 0, 0, 0, 1, x] - 212*G[1, 1, 0, 0, 1, 0, x] + 
         204*G[1, 1, 0, 0, 1, 1, x] - 176*G[1, 1, 0, 1, 0, 0, x] + 
         132*G[1, 1, 0, 1, 0, 1, x] + 132*G[1, 1, 0, 1, 1, 0, x] - 
         112*G[1, 1, 0, 1, 1, 1, x] - 120*G[1, 1, 1, 0, 0, 0, x] - 
         48*G[1, 1, 1, 0, 0, 1, x] - 48*G[1, 1, 1, 0, 1, 0, x] + 
         196*G[1, 1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 1, 0, 0, x] + 
         420*G[1, 1, 1, 1, 0, 1, x] + 420*G[1, 1, 1, 1, 1, 0, x] - 
         400*G[1, 1, 1, 1, 1, 1, x] + (7127*Zeta[3])/6 + 
         ((21121*I)/108)*Pi*Zeta[3] + (65*Pi^2*Zeta[3])/6 - 
         ((310*I)/9)*Pi^3*Zeta[3] + (25243*G[0, x]*Zeta[3])/108 - 
         (120*I)*Pi*G[0, x]*Zeta[3] + (388*Pi^2*G[0, x]*Zeta[3])/9 - 
         (4525*G[1, x]*Zeta[3])/12 - ((514*I)/3)*Pi*G[1, x]*Zeta[3] + 
         55*Pi^2*G[1, x]*Zeta[3] - (95*G[0, 0, x]*Zeta[3])/6 - 
         (132*I)*Pi*G[0, 0, x]*Zeta[3] - (697*G[0, 1, x]*Zeta[3])/6 - 
         ((752*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (1087*G[1, 0, x]*Zeta[3])/6 - 
         (232*I)*Pi*G[1, 0, x]*Zeta[3] + (950*G[1, 1, x]*Zeta[3])/9 + 
         ((236*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 100*G[0, 0, 0, x]*Zeta[3] - 
         268*G[0, 0, 1, x]*Zeta[3] - 252*G[0, 1, 0, x]*Zeta[3] + 
         (1084*G[0, 1, 1, x]*Zeta[3])/3 - 320*G[1, 0, 0, x]*Zeta[3] + 
         260*G[1, 0, 1, x]*Zeta[3] + 204*G[1, 1, 0, x]*Zeta[3] + 
         (224*G[1, 1, 1, x]*Zeta[3])/3 - (1835*Zeta[3]^2)/9 - 
         (301*Zeta[5])/15 - (974*I)*Pi*Zeta[5] - 138*G[0, x]*Zeta[5] + 
         326*G[1, x]*Zeta[5])))/Nc + 
   Nf*(-455/27 - (107*Pi^2)/54 - (56*G[0, x])/27 + (2*Pi^2*G[0, x])/3 + 
     (290*G[1, x])/27 + (11*Pi^2*G[1, x])/9 + (40*G[0, 1, x])/9 + 
     (40*G[1, 0, x])/9 - (74*G[1, 1, x])/9 + (4*G[0, 0, 0, x])/3 - 
     (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
     4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (20*G[1, 1, 1, x])/3 + 
     Log[mu2/s]^3*(8/9 - (8*RATIO[(1 - x)^(-1)])/9) + 
     Log[mu2/s]^2*(1/3 - 2*G[0, x] - (2*G[1, x])/3 + 
       (-1/3 + 2*G[0, x] + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]*(-26/3 - (11*Pi^2)/9 - (40*G[0, x])/9 + (34*G[1, x])/9 + 
       4*G[0, 1, x] + 4*G[1, 0, x] - (8*G[1, 1, x])/3 + 
       (26/3 + (11*Pi^2)/9 + (40*G[0, x])/9 - (34*G[1, x])/9 - 4*G[0, 1, x] - 
         4*G[1, 0, x] + (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)]) - 
     (46*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(455/27 + (107*Pi^2)/54 + 
       (56*G[0, x])/27 - (2*Pi^2*G[0, x])/3 - (290*G[1, x])/27 - 
       (11*Pi^2*G[1, x])/9 - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 + 
       (74*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 
       4*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 + (46*Zeta[3])/9) + 
     e*(-37559/486 - (43*Pi^2)/27 - Pi^4/135 - (472*G[0, x])/81 + 
       (100*Pi^2*G[0, x])/27 + (4250*G[1, x])/81 + (59*Pi^2*G[1, x])/18 + 
       (2*G[0, 0, x])/3 - (4*Pi^2*G[0, 0, x])/3 + (224*G[0, 1, x])/27 - 
       (7*Pi^2*G[0, 1, x])/3 + (224*G[1, 0, x])/27 - 3*Pi^2*G[1, 0, x] - 
       (1004*G[1, 1, x])/27 - (31*Pi^2*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - 
       (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 - (40*G[0, 1, 1, x])/9 - 
       (100*G[1, 0, 1, x])/9 - (100*G[1, 1, 0, x])/9 + (94*G[1, 1, 1, x])/3 - 
       (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, x])/3 + 
       (4*G[0, 0, 1, 0, x])/3 + 4*G[0, 0, 1, 1, x] + (16*G[0, 1, 0, 1, x])/
        3 + (16*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
       (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
       (16*G[1, 0, 1, 0, x])/3 + (20*G[1, 0, 1, 1, x])/3 + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(13/18 - (13*RATIO[(1 - x)^(-1)])/18) + 
       Log[mu2/s]^3*(1/3 - 2*G[0, x] - (8*G[1, x])/9 + 
         (-1/3 + 2*G[0, x] + (8*G[1, x])/9)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^2*(-269/27 - (37*Pi^2)/18 - (50*G[0, x])/9 + 
         (41*G[1, x])/9 + 6*G[0, 1, x] + 6*G[1, 0, x] - (10*G[1, 1, x])/3 + 
         (269/27 + (37*Pi^2)/18 + (50*G[0, x])/9 - (41*G[1, x])/9 - 
           6*G[0, 1, x] - 6*G[1, 0, x] + (10*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)]) + ((16*Pi^2)/9 - (2*Pi^2*G[0, x])/9 - 
         (4*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
         (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + 
         (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3)*RATIO[x] - 10*Zeta[3] + 
       (40*G[0, x]*Zeta[3])/3 + (64*G[1, x]*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(37559/486 + (46*Pi^2)/27 + Pi^4/135 + 
         (328*G[0, x])/81 - (100*Pi^2*G[0, x])/27 - (4106*G[1, x])/81 - 
         (59*Pi^2*G[1, x])/18 + (4*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 + 
         (7*Pi^2*G[0, 1, x])/3 - (224*G[1, 0, x])/27 + 3*Pi^2*G[1, 0, x] + 
         (986*G[1, 1, x])/27 + (31*Pi^2*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/
          3 + (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 + 
         (40*G[0, 1, 1, x])/9 + (100*G[1, 0, 1, x])/9 + (100*G[1, 1, 0, x])/
          9 - (94*G[1, 1, 1, x])/3 + (20*G[0, 0, 0, 0, x])/3 - 
         (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
         4*G[0, 0, 1, 1, x] - (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/
          3 - (4*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         (20*G[1, 0, 1, 1, x])/3 - 12*G[1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 + 10*Zeta[3] - 
         (40*G[0, x]*Zeta[3])/3 - (64*G[1, x]*Zeta[3])/9) + 
       Log[mu2/s]*(-3778/81 - (197*Pi^2)/54 - (242*G[0, x])/27 + 
         3*Pi^2*G[0, x] + (260*G[1, x])/9 + (34*Pi^2*G[1, x])/9 + 
         (100*G[0, 1, x])/9 + (100*G[1, 0, x])/9 - (182*G[1, 1, x])/9 + 
         (16*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (20*G[0, 1, 1, x])/3 - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
         (56*G[1, 1, 1, x])/3 + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - 
           (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] - 
         (172*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(3778/81 + (197*Pi^2)/54 + 
           (224*G[0, x])/27 - 3*Pi^2*G[0, x] - (254*G[1, x])/9 - 
           (34*Pi^2*G[1, x])/9 - (100*G[0, 1, x])/9 - (100*G[1, 0, x])/9 + 
           (182*G[1, 1, x])/9 - (16*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + 
           (16*G[0, 1, 0, x])/3 + (20*G[0, 1, 1, x])/3 + 12*G[1, 0, 1, x] + 
           12*G[1, 1, 0, x] - (56*G[1, 1, 1, x])/3 + (172*Zeta[3])/9))) + 
     e^2*(-833023/2916 + (3763*Pi^2)/972 + (647*Pi^4)/6480 - 
       (4076*G[0, x])/243 + (1075*Pi^2*G[0, x])/162 + (59*Pi^4*G[0, x])/360 + 
       (5315*G[1, x])/27 + (152*Pi^2*G[1, x])/81 - (23*Pi^4*G[1, x])/216 + 
       (20*G[0, 0, x])/3 - (40*Pi^2*G[0, 0, x])/9 + (1168*G[0, 1, x])/81 - 
       (175*Pi^2*G[0, 1, x])/27 + (1168*G[1, 0, x])/81 - 
       (205*Pi^2*G[1, 0, x])/27 - (3608*G[1, 1, x])/27 - 
       (287*Pi^2*G[1, 1, x])/54 + (88*G[0, 0, 0, x])/9 + 
       (20*Pi^2*G[0, 0, 0, x])/9 - (112*G[0, 0, 1, x])/9 + 
       (22*Pi^2*G[0, 0, 1, x])/9 - (112*G[0, 1, 0, x])/9 + 
       (28*Pi^2*G[0, 1, 0, x])/9 - (206*G[0, 1, 1, x])/27 + 
       (53*Pi^2*G[0, 1, 1, x])/9 + 4*Pi^2*G[1, 0, 0, x] - 
       (542*G[1, 0, 1, x])/27 + (19*Pi^2*G[1, 0, 1, x])/3 - 
       (542*G[1, 1, 0, x])/27 + (23*Pi^2*G[1, 1, 0, x])/3 + 
       (2732*G[1, 1, 1, x])/27 + 7*Pi^2*G[1, 1, 1, x] - 20*G[0, 0, 0, 0, x] + 
       (20*G[0, 0, 0, 1, x])/3 + (20*G[0, 0, 1, 0, x])/3 + 
       (20*G[0, 0, 1, 1, x])/3 + (40*G[0, 1, 0, 1, x])/3 + 
       (40*G[0, 1, 1, 0, x])/3 - (20*G[0, 1, 1, 1, x])/9 - 
       (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
       (40*G[1, 0, 1, 0, x])/3 + (100*G[1, 0, 1, 1, x])/9 + 
       (220*G[1, 1, 0, 1, x])/9 + (220*G[1, 1, 1, 0, x])/9 - 
       (818*G[1, 1, 1, 1, x])/9 + 20*G[0, 0, 0, 0, 0, x] - 
       (4*G[0, 0, 0, 0, 1, x])/3 - (4*G[0, 0, 0, 1, 0, x])/3 - 
       4*G[0, 0, 0, 1, 1, x] - (16*G[0, 0, 1, 0, 1, x])/3 - 
       (16*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
       (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
       (16*G[0, 1, 0, 1, 0, x])/3 - 8*G[0, 1, 0, 1, 1, x] - 
       (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
       12*G[0, 1, 1, 1, 1, x] + (56*G[1, 0, 0, 0, 0, x])/3 - 
       (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 - 
       8*G[1, 0, 0, 1, 1, x] - (40*G[1, 0, 1, 0, 1, x])/3 - 
       (40*G[1, 0, 1, 1, 0, x])/3 - (4*G[1, 0, 1, 1, 1, x])/3 + 
       (40*G[1, 1, 0, 0, 0, x])/3 - (40*G[1, 1, 0, 0, 1, x])/3 - 
       (40*G[1, 1, 0, 1, 0, x])/3 - (44*G[1, 1, 0, 1, 1, x])/3 - 
       28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] + 
       (292*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*
        (16/45 - (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
        (31/108 - (7*G[0, x])/6 - (11*G[1, x])/18 + 
         (-31/108 + (7*G[0, x])/6 + (11*G[1, x])/18)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(-517/81 - (5*Pi^2)/3 - (110*G[0, x])/27 + 
         (79*G[1, x])/27 + (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - 
         (20*G[1, 1, x])/9 + (517/81 + (5*Pi^2)/3 + (110*G[0, x])/27 - 
           (79*G[1, x])/27 - (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + 
           (20*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)]) + (3641*Zeta[3])/81 + 
       12*Pi^2*Zeta[3] + (1000*G[0, x]*Zeta[3])/27 - (518*G[1, x]*Zeta[3])/
        27 - (16*G[0, 0, x]*Zeta[3])/3 - (104*G[0, 1, x]*Zeta[3])/3 - 
       (116*G[1, 0, x]*Zeta[3])/3 + (148*G[1, 1, x]*Zeta[3])/9 + 
       RATIO[x]*((212*Pi^2)/27 - Pi^4/270 - (73*Pi^2*G[0, x])/27 - 
         (98*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/27 + (5*Pi^2*G[0, 0, x])/9 - 
         (424*G[0, 1, x])/27 + (5*Pi^2*G[0, 1, x])/9 - (424*G[1, 0, x])/27 + 
         (7*Pi^2*G[1, 0, x])/9 + (424*G[1, 1, x])/27 + (13*Pi^2*G[1, 1, x])/
          9 - (38*G[0, 0, 0, x])/3 + (32*G[0, 0, 1, x])/9 + 
         (32*G[0, 1, 0, x])/9 + (50*G[0, 1, 1, x])/9 + (82*G[1, 0, 1, x])/9 + 
         (82*G[1, 1, 0, x])/9 - (164*G[1, 1, 1, x])/9 + (16*G[0, 0, 0, 0, x])/
          3 - (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
         (4*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
         (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
         (4*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
         (32*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(-3974/81 - (43*Pi^2)/12 - (307*G[0, x])/27 + 
         (23*Pi^2*G[0, x])/6 + (824*G[1, x])/27 + (9*Pi^2*G[1, x])/2 + 
         (110*G[0, 1, x])/9 + (110*G[1, 0, x])/9 - 21*G[1, 1, x] + 
         (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 - 
         (22*G[0, 1, 1, x])/3 - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
         (62*G[1, 1, 1, x])/3 + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] - (226*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(3974/81 + (43*Pi^2)/12 + (280*G[0, x])/27 - 
           (23*Pi^2*G[0, x])/6 - (797*G[1, x])/27 - (9*Pi^2*G[1, x])/2 - 
           (110*G[0, 1, x])/9 - (110*G[1, 0, x])/9 + 21*G[1, 1, x] - 
           (20*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/
            3 + (22*G[0, 1, 1, x])/3 + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           (62*G[1, 1, 1, x])/3 + (226*Zeta[3])/9)) + 
       Log[mu2/s]*(-43759/243 - (371*Pi^2)/162 - (43*Pi^4)/540 - 
         (1708*G[0, x])/81 + (205*Pi^2*G[0, x])/27 + (9656*G[1, x])/81 + 
         (337*Pi^2*G[1, x])/54 + (8*G[0, 0, x])/3 - 4*Pi^2*G[0, 0, x] + 
         (542*G[0, 1, x])/27 - (19*Pi^2*G[0, 1, x])/3 + (542*G[1, 0, x])/27 - 
         (23*Pi^2*G[1, 0, x])/3 - (730*G[1, 1, x])/9 - 8*Pi^2*G[1, 1, x] + 
         (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
         (100*G[0, 1, 1, x])/9 - (220*G[1, 0, 1, x])/9 - 
         (220*G[1, 1, 0, x])/9 + (598*G[1, 1, 1, x])/9 - 
         (56*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 0, 1, x])/3 + 
         (16*G[0, 0, 1, 0, x])/3 + 8*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 1, x])/
          3 + (40*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
         (40*G[1, 0, 1, 0, x])/3 + (44*G[1, 0, 1, 1, x])/3 + 
         28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - (208*G[1, 1, 1, 1, x])/
          3 - (302*Zeta[3])/27 + (116*G[0, x]*Zeta[3])/3 + 
         (152*G[1, x]*Zeta[3])/9 + RATIO[x]*((41*Pi^2)/9 - 
           (10*Pi^2*G[0, x])/9 - (14*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - 
           (82*G[0, 1, x])/9 - (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 
           (16*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 
           (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] + (4*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (43759/243 + (461*Pi^2)/162 + (43*Pi^4)/540 + (1312*G[0, x])/81 - 
           (205*Pi^2*G[0, x])/27 - (9260*G[1, x])/81 - (337*Pi^2*G[1, x])/
            54 + 4*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/27 + 
           (19*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/27 + 
           (23*Pi^2*G[1, 0, x])/3 + (718*G[1, 1, x])/9 + 8*Pi^2*G[1, 1, x] - 
           (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 + (40*G[0, 1, 0, x])/
            3 + (100*G[0, 1, 1, x])/9 + (220*G[1, 0, 1, x])/9 + 
           (220*G[1, 1, 0, x])/9 - (598*G[1, 1, 1, x])/9 + 
           (56*G[0, 0, 0, 0, x])/3 - (16*G[0, 0, 0, 1, x])/3 - 
           (16*G[0, 0, 1, 0, x])/3 - 8*G[0, 0, 1, 1, x] - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 - 
           (4*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
           (44*G[1, 0, 1, 1, x])/3 - 28*G[1, 1, 0, 1, x] - 
           28*G[1, 1, 1, 0, x] + (208*G[1, 1, 1, 1, x])/3 + 
           (302*Zeta[3])/27 - (116*G[0, x]*Zeta[3])/3 - (152*G[1, x]*Zeta[3])/
            9)) - (306*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
        (833023/2916 - (2395*Pi^2)/972 - (647*Pi^4)/6480 + 
         (1952*G[0, x])/243 - (560*Pi^2*G[0, x])/81 - (59*Pi^4*G[0, x])/360 - 
         (1693*G[1, x])/9 - (349*Pi^2*G[1, x])/162 + (23*Pi^4*G[1, x])/216 + 
         (40*Pi^2*G[0, 0, x])/9 - (1312*G[0, 1, x])/81 + 
         (175*Pi^2*G[0, 1, x])/27 - (1312*G[1, 0, x])/81 + 
         (205*Pi^2*G[1, 0, x])/27 + (3524*G[1, 1, x])/27 + 
         (287*Pi^2*G[1, 1, x])/54 - (112*G[0, 0, 0, x])/9 - 
         (20*Pi^2*G[0, 0, 0, x])/9 + (112*G[0, 0, 1, x])/9 - 
         (22*Pi^2*G[0, 0, 1, x])/9 + (112*G[0, 1, 0, x])/9 - 
         (28*Pi^2*G[0, 1, 0, x])/9 + (224*G[0, 1, 1, x])/27 - 
         (53*Pi^2*G[0, 1, 1, x])/9 - 4*Pi^2*G[1, 0, 0, x] + 
         (560*G[1, 0, 1, x])/27 - (19*Pi^2*G[1, 0, 1, x])/3 + 
         (560*G[1, 1, 0, x])/27 - (23*Pi^2*G[1, 1, 0, x])/3 - 
         (2714*G[1, 1, 1, x])/27 - 7*Pi^2*G[1, 1, 1, x] + 
         20*G[0, 0, 0, 0, x] - (20*G[0, 0, 0, 1, x])/3 - 
         (20*G[0, 0, 1, 0, x])/3 - (20*G[0, 0, 1, 1, x])/3 - 
         (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
         (20*G[0, 1, 1, 1, x])/9 + (40*G[1, 0, 0, 0, x])/3 - 
         (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
         (100*G[1, 0, 1, 1, x])/9 - (220*G[1, 1, 0, 1, x])/9 - 
         (220*G[1, 1, 1, 0, x])/9 + (818*G[1, 1, 1, 1, x])/9 - 
         20*G[0, 0, 0, 0, 0, x] + (4*G[0, 0, 0, 0, 1, x])/3 + 
         (4*G[0, 0, 0, 1, 0, x])/3 + 4*G[0, 0, 0, 1, 1, x] + 
         (16*G[0, 0, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 0, x])/3 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 + 
         (16*G[0, 1, 0, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 0, x])/3 + 
         8*G[0, 1, 0, 1, 1, x] + (40*G[0, 1, 1, 0, 1, x])/3 + 
         (40*G[0, 1, 1, 1, 0, x])/3 - 12*G[0, 1, 1, 1, 1, x] - 
         (56*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 0, 1, 0, x])/3 + 8*G[1, 0, 0, 1, 1, x] + 
         (40*G[1, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 1, 1, 0, x])/3 + 
         (4*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 0, 0, x])/3 + 
         (40*G[1, 1, 0, 0, 1, x])/3 + (40*G[1, 1, 0, 1, 0, x])/3 + 
         (44*G[1, 1, 0, 1, 1, x])/3 + 28*G[1, 1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 1, 0, x] - (292*G[1, 1, 1, 1, 1, x])/3 - 
         (3587*Zeta[3])/81 - 12*Pi^2*Zeta[3] - (1000*G[0, x]*Zeta[3])/27 + 
         (518*G[1, x]*Zeta[3])/27 + (16*G[0, 0, x]*Zeta[3])/3 + 
         (104*G[0, 1, x]*Zeta[3])/3 + (116*G[1, 0, x]*Zeta[3])/3 - 
         (148*G[1, 1, x]*Zeta[3])/9 + (306*Zeta[5])/5)) + 
     (-1370/81 - ((152*I)/27)*Pi + (11*Pi^2)/54 + ((2*I)/9)*Pi^3 - 
       (56*G[0, x])/27 + (2*Pi^2*G[0, x])/3 + (320*G[1, x])/27 + 
       ((32*I)/9)*Pi*G[1, x] + (5*Pi^2*G[1, x])/9 + (40*G[0, 1, x])/9 + 
       ((4*I)/3)*Pi*G[0, 1, x] + (40*G[1, 0, x])/9 - 10*G[1, 1, x] - 
       ((8*I)/3)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
       (4*G[0, 1, 0, x])/3 - (4*G[0, 1, 1, x])/3 - 4*G[1, 0, 1, x] - 
       4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + Log[mu2/s]^3*
        (-8/9 + (8*RATIO[(1 - x)^(-1)])/9) + Log[mu2/s]^2*
        (-47/9 - (2*I)*Pi - 2*G[0, x] + (8*G[1, x])/3 + 
         (47/9 + (2*I)*Pi + 2*G[0, x] - (8*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       (((-32*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 - (32*G[1, 1, x])/9 + 
         ((4*I)/3)*Pi*G[1, 1, x] + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(-416/27 - ((52*I)/9)*Pi - Pi^2/9 - (40*G[0, x])/9 + 
         (82*G[1, x])/9 + ((8*I)/3)*Pi*G[1, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - (20*G[1, 1, x])/3 + (416/27 + ((40*I)/9)*Pi + 
           Pi^2/9 + (40*G[0, x])/9 - (94*G[1, x])/9 - (4*I)*Pi*G[1, x] - 
           4*G[0, 1, x] - 4*G[1, 0, x] + (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*
          RATIO[x^(-1)]) - (50*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
        (1370/81 + ((56*I)/27)*Pi + (13*Pi^2)/54 - ((2*I)/9)*Pi^3 + 
         (56*G[0, x])/27 - (2*Pi^2*G[0, x])/3 - (416*G[1, x])/27 - 
         ((40*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/9 - (40*G[0, 1, x])/9 - 
         ((4*I)/3)*Pi*G[0, 1, x] - (40*G[1, 0, x])/9 + (94*G[1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, x])/3 + (4*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 
         4*G[1, 1, 0, x] - (16*G[1, 1, 1, x])/3 + (50*Zeta[3])/9) + 
       e*(-16159/243 - ((1600*I)/81)*Pi + (517*Pi^2)/162 + ((49*I)/27)*Pi^3 - 
         (23*Pi^4)/135 - (472*G[0, x])/81 + (100*Pi^2*G[0, x])/27 + 
         (3844*G[1, x])/81 + ((232*I)/27)*Pi*G[1, x] + (19*Pi^2*G[1, x])/18 - 
         ((8*I)/9)*Pi^3*G[1, x] + (2*G[0, 0, x])/3 - (4*Pi^2*G[0, 0, x])/3 + 
         (224*G[0, 1, x])/27 + ((52*I)/9)*Pi*G[0, 1, x] - 
         (35*Pi^2*G[0, 1, x])/9 + (224*G[1, 0, x])/27 - 3*Pi^2*G[1, 0, x] - 
         (362*G[1, 1, x])/9 - ((26*I)/3)*Pi*G[1, 1, x] - 
         (4*Pi^2*G[1, 1, x])/3 + (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/
          3 + ((4*I)/3)*Pi*G[0, 0, 1, x] - (20*G[0, 1, 0, x])/3 + 
         (4*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - (100*G[1, 0, 1, x])/
          9 - (4*I)*Pi*G[1, 0, 1, x] - (100*G[1, 1, 0, x])/9 + 
         (290*G[1, 1, 1, x])/9 + (8*I)*Pi*G[1, 1, 1, x] - 
         (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, x])/3 + 
         (4*G[0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
         (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
         (20*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 + 
         (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
         (8*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
         (88*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(-13/18 + 
           (13*RATIO[(1 - x)^(-1)])/18) + Log[mu2/s]^3*(-47/9 - (2*I)*Pi - 
           2*G[0, x] + (26*G[1, x])/9 + (47/9 + (2*I)*Pi + 2*G[0, x] - 
             (26*G[1, x])/9)*RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*
          (-661/27 - ((68*I)/9)*Pi + Pi^2/18 - (50*G[0, x])/9 + 
           (41*G[1, x])/3 + (4*I)*Pi*G[1, x] + 6*G[0, 1, x] + 6*G[1, 0, x] - 
           (32*G[1, 1, x])/3 + (661/27 + ((50*I)/9)*Pi - Pi^2/18 + 
             (50*G[0, x])/9 - (47*G[1, x])/3 - (6*I)*Pi*G[1, x] - 
             6*G[0, 1, x] - 6*G[1, 0, x] + (26*G[1, 1, x])/3)*
            RATIO[(1 - x)^(-1)] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
            RATIO[x^(-1)]) + ((16*Pi^2)/9 - (2*Pi^2*G[0, x])/9 - 
           (4*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
           (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + 
           (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
           (8*G[1, 1, 1, x])/3)*RATIO[x] - (20*Zeta[3])/3 + 
         (8*I)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 + (56*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(16159/243 + ((328*I)/81)*Pi + (89*Pi^2)/162 - 
           ((40*I)/27)*Pi^3 + (23*Pi^4)/135 + (328*G[0, x])/81 - 
           (100*Pi^2*G[0, x])/27 - (4972*G[1, x])/81 - ((224*I)/27)*Pi*
            G[1, x] + (Pi^2*G[1, x])/54 + ((11*I)/9)*Pi^3*G[1, x] + 
           (4*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 - ((20*I)/3)*Pi*
            G[0, 1, x] + (13*Pi^2*G[0, 1, x])/3 - (224*G[1, 0, x])/27 + 
           3*Pi^2*G[1, 0, x] + (1322*G[1, 1, x])/27 + ((100*I)/9)*Pi*
            G[1, 1, x] - (Pi^2*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + 
           (20*G[0, 0, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, x] + 
           (20*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/9 + ((16*I)/3)*Pi*
            G[0, 1, 1, x] + (100*G[1, 0, 1, x])/9 + ((16*I)/3)*Pi*
            G[1, 0, 1, x] + (100*G[1, 1, 0, x])/9 - (94*G[1, 1, 1, x])/3 - 
           (12*I)*Pi*G[1, 1, 1, x] + (20*G[0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 0, 1, x])/3 - 
           (16*G[0, 1, 1, 0, x])/3 + (28*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 0, x])/3 - (4*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + (52*G[1, 1, 1, 1, x])/
            3 + (16*Zeta[3])/3 - (8*I)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 - 
           (68*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
          (((-328*I)/27)*Pi*G[1, x] + (86*Pi^2*G[1, x])/27 + 
           (I/3)*Pi^3*G[1, x] - ((32*I)/9)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/9 - (328*G[1, 1, x])/27 + ((70*I)/9)*Pi*
            G[1, 1, x] - (13*Pi^2*G[1, 1, x])/9 - (32*G[0, 1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[0, 1, 1, x] + ((4*I)/3)*Pi*G[1, 0, 1, x] + 
           (140*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] + 
           (8*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 1, 1, x] - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]*(-4972/81 - ((470*I)/27)*Pi + (85*Pi^2)/54 + 
           ((11*I)/9)*Pi^3 - (242*G[0, x])/27 + 3*Pi^2*G[0, x] + 
           (1094*G[1, x])/27 + ((26*I)/3)*Pi*G[1, x] + (13*Pi^2*G[1, x])/9 + 
           (100*G[0, 1, x])/9 + (4*I)*Pi*G[0, 1, x] + (100*G[1, 0, x])/9 - 
           (268*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 - 
           (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/
            3 - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (76*G[1, 1, 1, x])/3 + 
           (((-70*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*
              G[0, 1, x] - (70*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             (4*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
             (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] - (68*Zeta[3])/9 + 
           RATIO[(1 - x)^(-1)]*(4972/81 + ((224*I)/27)*Pi - Pi^2/54 - 
             ((11*I)/9)*Pi^3 + (224*G[0, x])/27 - 3*Pi^2*G[0, x] - 
             (1322*G[1, x])/27 - ((100*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/9 - 
             (100*G[0, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] - 
             (100*G[1, 0, x])/9 + (94*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 
             (16*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/
              3 + (4*G[0, 1, 1, x])/3 + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
             (52*G[1, 1, 1, x])/3 + (68*Zeta[3])/9))) + 
       e^2*(-300751/1458 - ((15836*I)/243)*Pi + (13471*Pi^2)/972 + 
         ((817*I)/162)*Pi^3 - (293*Pi^4)/432 + ((121*I)/1080)*Pi^5 - 
         (4076*G[0, x])/243 + (1075*Pi^2*G[0, x])/162 + 
         (59*Pi^4*G[0, x])/360 + (33878*G[1, x])/243 + ((1940*I)/81)*Pi*
          G[1, x] + (7*Pi^2*G[1, x])/18 - ((137*I)/54)*Pi^3*G[1, x] + 
         (169*Pi^4*G[1, x])/540 + (20*G[0, 0, x])/3 - (40*Pi^2*G[0, 0, x])/
          9 + (1168*G[0, 1, x])/81 + ((344*I)/27)*Pi*G[0, 1, x] - 
         (299*Pi^2*G[0, 1, x])/27 - I*Pi^3*G[0, 1, x] + 
         (1168*G[1, 0, x])/81 - (205*Pi^2*G[1, 0, x])/27 - 
         (3196*G[1, 1, x])/27 - ((62*I)/3)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/3 + ((20*I)/9)*Pi^3*G[1, 1, x] + 
         (88*G[0, 0, 0, x])/9 + (20*Pi^2*G[0, 0, 0, x])/9 - 
         (112*G[0, 0, 1, x])/9 + ((52*I)/9)*Pi*G[0, 0, 1, x] + 
         (8*Pi^2*G[0, 0, 1, x])/9 - (112*G[0, 1, 0, x])/9 + 
         (28*Pi^2*G[0, 1, 0, x])/9 + (46*G[0, 1, 1, x])/9 - 
         ((98*I)/9)*Pi*G[0, 1, 1, x] + (28*Pi^2*G[0, 1, 1, x])/3 + 
         4*Pi^2*G[1, 0, 0, x] - (542*G[1, 0, 1, x])/27 - 
         ((98*I)/9)*Pi*G[1, 0, 1, x] + (91*Pi^2*G[1, 0, 1, x])/9 - 
         (542*G[1, 1, 0, x])/27 + (23*Pi^2*G[1, 1, 0, x])/3 + 
         (2722*G[1, 1, 1, x])/27 + ((170*I)/9)*Pi*G[1, 1, 1, x] + 
         (22*Pi^2*G[1, 1, 1, x])/9 - 20*G[0, 0, 0, 0, x] + 
         (20*G[0, 0, 0, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         (20*G[0, 0, 1, 0, x])/3 + (112*G[0, 0, 1, 1, x])/9 - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 0, 1, x] + (40*G[0, 1, 1, 0, x])/3 - 
         24*G[0, 1, 1, 1, x] + ((28*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + (40*G[1, 0, 1, 0, x])/3 + 
         (2*G[1, 0, 1, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (220*G[1, 1, 0, 1, x])/9 + ((28*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (220*G[1, 1, 1, 0, x])/9 - (248*G[1, 1, 1, 1, x])/3 - 
         ((56*I)/3)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 0, 0, 0, x] - 
         (4*G[0, 0, 0, 0, 1, x])/3 - (4*G[0, 0, 0, 1, 0, x])/3 - 
         (8*G[0, 0, 0, 1, 1, x])/3 - (16*G[0, 0, 1, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 1, 0, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 + 
         (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
         (16*G[0, 1, 0, 1, 0, x])/3 - 12*G[0, 1, 0, 1, 1, x] - 
         (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
         40*G[0, 1, 1, 1, 1, x] + (56*G[1, 0, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 - 
         12*G[1, 0, 0, 1, 1, x] - (40*G[1, 0, 1, 0, 1, x])/3 - 
         (40*G[1, 0, 1, 1, 0, x])/3 + (52*G[1, 0, 1, 1, 1, x])/3 + 
         (40*G[1, 1, 0, 0, 0, x])/3 - (40*G[1, 1, 0, 0, 1, x])/3 - 
         (40*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 - 
         28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] + 
         80*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-16/45 + 
           (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
          (-113/36 - ((7*I)/6)*Pi - (7*G[0, x])/6 + (16*G[1, x])/9 + 
           (113/36 + ((7*I)/6)*Pi + (7*G[0, x])/6 - (16*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-541/27 - ((152*I)/27)*Pi + 
           Pi^2/9 - (110*G[0, x])/27 + 11*G[1, x] + ((28*I)/9)*Pi*G[1, x] + 
           (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - (26*G[1, 1, x])/3 + 
           (541/27 + ((110*I)/27)*Pi - Pi^2/9 + (110*G[0, x])/27 - 
             (113*G[1, x])/9 - ((14*I)/3)*Pi*G[1, x] - (14*G[0, 1, x])/3 - 
             (14*G[1, 0, x])/3 + (64*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
           (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)]) + 
         13*Zeta[3] + ((868*I)/27)*Pi*Zeta[3] + 4*Pi^2*Zeta[3] + 
         (1000*G[0, x]*Zeta[3])/27 + (56*G[1, x]*Zeta[3])/9 - 
         ((152*I)/9)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         32*G[0, 1, x]*Zeta[3] - (116*G[1, 0, x]*Zeta[3])/3 + 
         (16*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((212*Pi^2)/27 - Pi^4/270 - 
           (73*Pi^2*G[0, x])/27 - (98*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/
            27 + (5*Pi^2*G[0, 0, x])/9 - (424*G[0, 1, x])/27 + 
           (5*Pi^2*G[0, 1, x])/9 - (424*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/
            9 + (424*G[1, 1, x])/27 + (13*Pi^2*G[1, 1, x])/9 - 
           (38*G[0, 0, 0, x])/3 + (32*G[0, 0, 1, x])/9 + (32*G[0, 1, 0, x])/
            9 + (50*G[0, 1, 1, x])/9 + (82*G[1, 0, 1, x])/9 + 
           (82*G[1, 1, 0, x])/9 - (164*G[1, 1, 1, x])/9 + 
           (16*G[0, 0, 0, 0, x])/3 - (4*G[0, 0, 1, 1, x])/3 - 
           (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 - 
           (4*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, 1, x])/3 - (4*G[1, 0, 1, 0, x])/3 - 
           (8*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
           12*G[1, 1, 1, 1, x] + (32*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((-3356*I)/81)*Pi*G[1, x] + (874*Pi^2*G[1, x])/81 + 
           ((35*I)/18)*Pi^3*G[1, x] - (19*Pi^4*G[1, x])/135 - 
           ((328*I)/27)*Pi*G[0, 1, x] + (86*Pi^2*G[0, 1, x])/27 + 
           (I/3)*Pi^3*G[0, 1, x] - (3356*G[1, 1, x])/81 + 
           ((710*I)/27)*Pi*G[1, 1, x] - (109*Pi^2*G[1, 1, x])/18 - 
           I*Pi^3*G[1, 1, x] - ((32*I)/9)*Pi*G[0, 0, 1, x] + 
           (4*Pi^2*G[0, 0, 1, x])/9 - (328*G[0, 1, 1, x])/27 + 
           ((70*I)/9)*Pi*G[0, 1, 1, x] - (13*Pi^2*G[0, 1, 1, x])/9 + 
           ((70*I)/9)*Pi*G[1, 0, 1, x] - (14*Pi^2*G[1, 0, 1, x])/9 + 
           (1420*G[1, 1, 1, x])/27 - ((146*I)/9)*Pi*G[1, 1, 1, x] + 
           (28*Pi^2*G[1, 1, 1, x])/9 - (32*G[0, 0, 1, 1, x])/9 + 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           (140*G[0, 1, 1, 1, x])/9 - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + (70*G[1, 0, 1, 1, x])/9 - 
           (4*I)*Pi*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
           (146*G[1, 1, 1, 1, x])/3 + ((28*I)/3)*Pi*G[1, 1, 1, 1, x] + 
           (8*G[0, 0, 1, 1, 1, x])/3 + (4*G[0, 1, 0, 1, 1, x])/3 - 
           12*G[0, 1, 1, 1, 1, x] + (4*G[1, 0, 0, 1, 1, x])/3 - 
           8*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
           (112*G[1, 1, 1, 1, 1, x])/3 - (38*G[1, x]*Zeta[3])/9 + 
           ((76*I)/9)*Pi*G[1, x]*Zeta[3] - (4*G[0, 1, x]*Zeta[3])/3 + 
           (124*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]^2*(-6416/81 - 
           ((553*I)/27)*Pi + (9*Pi^2)/4 + ((29*I)/18)*Pi^3 - 
           (307*G[0, x])/27 + (23*Pi^2*G[0, x])/6 + 51*G[1, x] + 
           ((85*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 + (110*G[0, 1, x])/9 + 
           ((14*I)/3)*Pi*G[0, 1, x] + (110*G[1, 0, x])/9 - 
           (322*G[1, 1, x])/9 - ((28*I)/3)*Pi*G[1, 1, x] + 
           (20*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/
            3 - (8*G[0, 1, 1, x])/3 - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
           (92*G[1, 1, 1, x])/3 + (((-73*I)/9)*Pi*G[1, x] + (17*Pi^2*G[1, x])/
              9 - (2*I)*Pi*G[0, 1, x] - (73*G[1, 1, x])/9 + 
             ((14*I)/3)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + (28*G[1, 1, 1, x])/
              3)*RATIO[x^(-1)] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
             2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] - (38*Zeta[3])/9 + 
           RATIO[(1 - x)^(-1)]*(6416/81 + ((280*I)/27)*Pi - (13*Pi^2)/36 - 
             ((29*I)/18)*Pi^3 + (280*G[0, x])/27 - (23*Pi^2*G[0, x])/6 - 
             (541*G[1, x])/9 - ((110*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 
             (110*G[0, 1, x])/9 - ((20*I)/3)*Pi*G[0, 1, x] - 
             (110*G[1, 0, x])/9 + (113*G[1, 1, x])/3 + (14*I)*Pi*G[1, 1, x] - 
             (20*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/
              3 + (2*G[0, 1, 1, x])/3 + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
             (64*G[1, 1, 1, x])/3 + (38*Zeta[3])/9)) + 
         Log[mu2/s]*(-45638/243 - ((4180*I)/81)*Pi + (1439*Pi^2)/162 + 
           ((112*I)/27)*Pi^3 - (49*Pi^4)/108 - (1708*G[0, x])/81 + 
           (205*Pi^2*G[0, x])/27 + (10360*G[1, x])/81 + ((62*I)/3)*Pi*
            G[1, x] + (101*Pi^2*G[1, x])/54 - ((20*I)/9)*Pi^3*G[1, x] + 
           (8*G[0, 0, x])/3 - 4*Pi^2*G[0, 0, x] + (542*G[0, 1, x])/27 + 
           ((98*I)/9)*Pi*G[0, 1, x] - (91*Pi^2*G[0, 1, x])/9 + 
           (542*G[1, 0, x])/27 - (23*Pi^2*G[1, 0, x])/3 - (2738*G[1, 1, x])/
            27 - ((170*I)/9)*Pi*G[1, 1, x] - (25*Pi^2*G[1, 1, x])/9 + 
           (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 1, x] - (40*G[0, 1, 0, x])/3 - 
           (2*G[0, 1, 1, x])/9 - ((28*I)/3)*Pi*G[0, 1, 1, x] - 
           (220*G[1, 0, 1, x])/9 - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
           (220*G[1, 1, 0, x])/9 + (694*G[1, 1, 1, x])/9 + 
           ((56*I)/3)*Pi*G[1, 1, 1, x] - (56*G[0, 0, 0, 0, x])/3 + 
           (16*G[0, 0, 0, 1, x])/3 + (16*G[0, 0, 1, 0, x])/3 + 
           12*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 1, x])/3 + 
           (40*G[0, 1, 1, 0, x])/3 - (52*G[0, 1, 1, 1, x])/3 - 
           (40*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
           (40*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
           28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - (212*G[1, 1, 1, 1, x])/
            3 + (2*Zeta[3])/3 + ((76*I)/3)*Pi*Zeta[3] + (116*G[0, x]*Zeta[3])/
            3 + (52*G[1, x]*Zeta[3])/9 + RATIO[x]*((41*Pi^2)/9 - 
             (10*Pi^2*G[0, x])/9 - (14*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - 
             (82*G[0, 1, x])/9 - (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 
             (16*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/
              3 + (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
             8*G[1, 1, 1, x] + (4*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (45638/243 + ((1312*I)/81)*Pi - (11*Pi^2)/162 - 
             ((85*I)/27)*Pi^3 + (49*Pi^4)/108 + (1312*G[0, x])/81 - 
             (205*Pi^2*G[0, x])/27 - (12832*G[1, x])/81 - ((560*I)/27)*Pi*
              G[1, x] + (13*Pi^2*G[1, x])/18 + ((29*I)/9)*Pi^3*G[1, x] + 
             4*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/27 - ((40*I)/3)*Pi*
              G[0, 1, x] + (35*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/27 + 
             (23*Pi^2*G[1, 0, x])/3 + (1082*G[1, 1, x])/9 + 
             ((220*I)/9)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - 
             (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 - ((16*I)/3)*Pi*
              G[0, 0, 1, x] + (40*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/9 + 
             ((40*I)/3)*Pi*G[0, 1, 1, x] + (220*G[1, 0, 1, x])/9 + 
             ((40*I)/3)*Pi*G[1, 0, 1, x] + (220*G[1, 1, 0, x])/9 - 
             (226*G[1, 1, 1, x])/3 - (28*I)*Pi*G[1, 1, 1, x] + 
             (56*G[0, 0, 0, 0, x])/3 - (16*G[0, 0, 0, 1, x])/3 - 
             (16*G[0, 0, 1, 0, x])/3 - (40*G[0, 0, 1, 1, x])/3 - 
             (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
             (76*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 0, 0, x])/3 - 
             (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
             (4*G[1, 0, 1, 1, x])/3 - 28*G[1, 1, 0, 1, x] - 
             28*G[1, 1, 1, 0, x] + (128*G[1, 1, 1, 1, x])/3 - 
             (10*Zeta[3])/3 - ((76*I)/3)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/
              3 - (76*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
            (((-710*I)/27)*Pi*G[1, x] + (181*Pi^2*G[1, x])/27 + 
             I*Pi^3*G[1, x] - ((70*I)/9)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/
              9 - (710*G[1, 1, x])/27 + ((146*I)/9)*Pi*G[1, 1, x] - 
             (31*Pi^2*G[1, 1, x])/9 - ((4*I)/3)*Pi*G[0, 0, 1, x] - 
             (70*G[0, 1, 1, x])/9 + (4*I)*Pi*G[0, 1, 1, x] + 
             (4*I)*Pi*G[1, 0, 1, x] + (292*G[1, 1, 1, x])/9 - 
             ((28*I)/3)*Pi*G[1, 1, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
             8*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 28*G[1, 1, 1, 1, x] - 
             (8*G[1, x]*Zeta[3])/3)) - (442*Zeta[5])/15 + 
         RATIO[(1 - x)^(-1)]*(300751/1458 + ((1952*I)/243)*Pi + 
           (1913*Pi^2)/972 - ((224*I)/81)*Pi^3 + (43*Pi^4)/80 - 
           ((121*I)/1080)*Pi^5 + (1952*G[0, x])/243 - (560*Pi^2*G[0, x])/81 - 
           (59*Pi^4*G[0, x])/360 - (45638*G[1, x])/243 - ((1312*I)/81)*Pi*
            G[1, x] + (11*Pi^2*G[1, x])/162 + ((85*I)/27)*Pi^3*G[1, x] - 
           (49*Pi^4*G[1, x])/108 + (40*Pi^2*G[0, 0, x])/9 - 
           (1312*G[0, 1, x])/81 - ((112*I)/9)*Pi*G[0, 1, x] + 
           (325*Pi^2*G[0, 1, x])/27 + ((4*I)/3)*Pi^3*G[0, 1, x] - 
           (1312*G[1, 0, x])/81 + (205*Pi^2*G[1, 0, x])/27 + 
           (12832*G[1, 1, x])/81 + ((560*I)/27)*Pi*G[1, 1, x] - 
           (13*Pi^2*G[1, 1, x])/18 - ((29*I)/9)*Pi^3*G[1, 1, x] - 
           (112*G[0, 0, 0, x])/9 - (20*Pi^2*G[0, 0, 0, x])/9 + 
           (112*G[0, 0, 1, x])/9 - ((20*I)/3)*Pi*G[0, 0, 1, x] - 
           (4*Pi^2*G[0, 0, 1, x])/9 + (112*G[0, 1, 0, x])/9 - 
           (28*Pi^2*G[0, 1, 0, x])/9 - (112*G[0, 1, 1, x])/27 + 
           ((40*I)/3)*Pi*G[0, 1, 1, x] - (97*Pi^2*G[0, 1, 1, x])/9 - 
           4*Pi^2*G[1, 0, 0, x] + (560*G[1, 0, 1, x])/27 + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] - (35*Pi^2*G[1, 0, 1, x])/3 + 
           (560*G[1, 1, 0, x])/27 - (23*Pi^2*G[1, 1, 0, x])/3 - 
           (1082*G[1, 1, 1, x])/9 - ((220*I)/9)*Pi*G[1, 1, 1, x] + 
           (2*Pi^2*G[1, 1, 1, x])/3 + 20*G[0, 0, 0, 0, x] - 
           (20*G[0, 0, 0, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           (20*G[0, 0, 1, 0, x])/3 - (40*G[0, 0, 1, 1, x])/3 + 
           ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 1, x])/3 + 
           ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - (40*G[0, 1, 1, 0, x])/3 + 
           (260*G[0, 1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + 
           (40*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 + 
           ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - (40*G[1, 0, 1, 0, x])/3 + 
           (20*G[1, 0, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] - 
           (220*G[1, 1, 0, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           (220*G[1, 1, 1, 0, x])/9 + (226*G[1, 1, 1, 1, x])/3 + 
           (28*I)*Pi*G[1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, x] + 
           (4*G[0, 0, 0, 0, 1, x])/3 + (4*G[0, 0, 0, 1, 0, x])/3 + 
           (8*G[0, 0, 0, 1, 1, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
           (16*G[0, 0, 1, 1, 0, x])/3 + (40*G[0, 0, 1, 1, 1, x])/3 - 
           (16*G[0, 1, 0, 0, 0, x])/3 + (16*G[0, 1, 0, 0, 1, x])/3 + 
           (16*G[0, 1, 0, 1, 0, x])/3 + (40*G[0, 1, 0, 1, 1, x])/3 + 
           (40*G[0, 1, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 1, 0, x])/3 - 
           52*G[0, 1, 1, 1, 1, x] - (56*G[1, 0, 0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 0, 1, x])/3 + (16*G[1, 0, 0, 1, 0, x])/3 + 
           (40*G[1, 0, 0, 1, 1, x])/3 + (40*G[1, 0, 1, 0, 1, x])/3 + 
           (40*G[1, 0, 1, 1, 0, x])/3 - (76*G[1, 0, 1, 1, 1, x])/3 - 
           (40*G[1, 1, 0, 0, 0, x])/3 + (40*G[1, 1, 0, 0, 1, x])/3 + 
           (40*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 + 
           28*G[1, 1, 1, 0, 1, x] + 28*G[1, 1, 1, 1, 0, x] - 
           (128*G[1, 1, 1, 1, 1, x])/3 - (161*Zeta[3])/9 - 
           ((640*I)/27)*Pi*Zeta[3] - 4*Pi^2*Zeta[3] - (1000*G[0, x]*Zeta[3])/
            27 + (10*G[1, x]*Zeta[3])/3 + ((76*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (16*G[0, 0, x]*Zeta[3])/3 + (92*G[0, 1, x]*Zeta[3])/3 + 
           (116*G[1, 0, x]*Zeta[3])/3 + (76*G[1, 1, x]*Zeta[3])/9 + 
           (442*Zeta[5])/15)))/Nc^2 + (((-64*I)/9)*Pi + (16*Pi^2)/9 - 
       (64*G[1, x])/9 + ((80*I)/9)*Pi*G[1, x] - (32*Pi^2*G[1, x])/9 + 
       (104*G[1, 1, x])/9 - (16*G[1, 1, 1, x])/3 + 
       (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - (64*G[1, 1, x])/9 + 
         (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       (47/9 + ((8*I)/3)*Pi + 4*G[0, x] - 4*G[1, x])*Log[mu2]^2*RATIO[x] + 
       (8*Log[mu2]^3*RATIO[x])/9 + Log[mu2]*(((-8*I)/3)*Pi - (8*G[1, x])/3 + 
         ((16*I)/3)*Pi*G[1, x] + (16*G[1, 1, x])/3 + 
         (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (416/27 + ((94*I)/9)*Pi - (23*Pi^2)/9 + (80*G[0, x])/9 + 
           (8*I)*Pi*G[0, x] - (80*G[1, x])/9 - (8*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[x]*(1370/81 + ((416*I)/27)*Pi - (269*Pi^2)/54 - 
         ((11*I)/9)*Pi^3 + (112*G[0, x])/27 + ((80*I)/9)*Pi*G[0, x] - 
         4*Pi^2*G[0, x] - (112*G[1, x])/27 - ((80*I)/9)*Pi*G[1, x] + 
         4*Pi^2*G[1, x] - ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] - 
         (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, x])/3 + (62*Zeta[3])/9) + 
       e*(((-752*I)/27)*Pi + (272*Pi^2)/27 + ((14*I)/9)*Pi^3 + 
         (32*G[0, x])/9 - ((64*I)/9)*Pi*G[0, x] + (16*Pi^2*G[0, x])/9 - 
         (848*G[1, x])/27 + ((640*I)/27)*Pi*G[1, x] - (346*Pi^2*G[1, x])/27 - 
         ((28*I)/9)*Pi^3*G[1, x] - (76*G[0, 0, x])/9 + 
         ((80*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 + 
         (1132*G[1, 1, x])/27 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (44*Pi^2*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 + (80*G[0, 1, 1, x])/
          9 - (112*G[1, 1, 1, x])/3 - (16*G[0, 1, 1, 1, x])/3 + 
         (64*G[1, 1, 1, 1, x])/3 + (((64*I)/9)*Pi*G[0, x] - 
           (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (47/9 + ((26*I)/9)*Pi + 4*G[0, x] - 
           4*G[1, x])*Log[mu2]^3*RATIO[x] + (13*Log[mu2]^4*RATIO[x])/18 + 
         Log[mu2]^2*((-4*I)*Pi - 4*G[1, x] + (8*I)*Pi*G[1, x] + 
           8*G[1, 1, x] + ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
           (661/27 + ((47*I)/3)*Pi - (79*Pi^2)/18 + (100*G[0, x])/9 + 
             (12*I)*Pi*G[0, x] - (100*G[1, x])/9 - (12*I)*Pi*G[1, x])*
            RATIO[x]) + (8*Zeta[3])/3 - (16*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(((-656*I)/27)*Pi*G[1, x] + (248*Pi^2*G[1, x])/27 + 
           ((14*I)/9)*Pi^3*G[1, x] - ((64*I)/9)*Pi*G[0, 1, x] + 
           (16*Pi^2*G[0, 1, x])/9 - (656*G[1, 1, x])/27 + 
           ((64*I)/9)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/9 - 
           (64*G[0, 1, 1, x])/9 + (68*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/
            3 - (32*G[1, 1, 1, 1, x])/3 + (8*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*(16159/243 + ((4972*I)/81)*Pi - (3877*Pi^2)/162 - 
           ((403*I)/54)*Pi^3 + (55*Pi^4)/27 + (656*G[0, x])/81 + 
           ((448*I)/27)*Pi*G[0, x] - (320*Pi^2*G[0, x])/27 - 
           ((38*I)/9)*Pi^3*G[0, x] - (656*G[1, x])/81 - ((448*I)/27)*Pi*
            G[1, x] + (320*Pi^2*G[1, x])/27 + ((38*I)/9)*Pi^3*G[1, x] - 
           ((40*I)/3)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/3 - 
           ((40*I)/3)*Pi*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 - 
           (40*G[0, 0, 0, x])/3 + ((8*I)/3)*Pi*G[0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           (40*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
           (40*G[1, 0, 0, x])/3 - ((8*I)/3)*Pi*G[1, 0, 0, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
           (40*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] + 
           (40*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 1, x])/3 - 
           (8*G[0, 1, 0, 0, x])/3 + (40*G[0, 1, 1, 1, x])/3 - 
           (40*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           (8*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 + 12*Zeta[3] + 
           ((20*I)/9)*Pi*Zeta[3] - (80*G[0, x]*Zeta[3])/3 + 
           (80*G[1, x]*Zeta[3])/3) + Log[mu2]*(((-152*I)/9)*Pi + 
           (44*Pi^2)/9 + (4*G[0, x])/3 - ((8*I)/3)*Pi*G[0, x] - 
           (164*G[1, x])/9 + ((184*I)/9)*Pi*G[1, x] - (88*Pi^2*G[1, x])/9 - 
           (8*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 1, x] + (256*G[1, 1, x])/9 - 
           ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 1, 1, x])/3 - 
           (64*G[1, 1, 1, x])/3 + (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*
            RATIO[(1 - x)^(-1)] + (((-140*I)/9)*Pi*G[1, x] + 
             (44*Pi^2*G[1, x])/9 - ((8*I)/3)*Pi*G[0, 1, x] - 
             (140*G[1, 1, x])/9 + ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/
              3 + (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(4972/81 + ((1322*I)/27)*Pi - (847*Pi^2)/54 - 
             ((43*I)/9)*Pi^3 + (448*G[0, x])/27 + ((200*I)/9)*Pi*G[0, x] - 
             (38*Pi^2*G[0, x])/3 - (448*G[1, x])/27 - ((200*I)/9)*Pi*
              G[1, x] + (38*Pi^2*G[1, x])/3 - ((32*I)/3)*Pi*G[0, 0, x] - 
             ((32*I)/3)*Pi*G[0, 1, x] + ((32*I)/3)*Pi*G[1, 0, x] + 
             ((32*I)/3)*Pi*G[1, 1, x] - (32*G[0, 0, 0, x])/3 - 
             (32*G[0, 1, 1, x])/3 + (32*G[1, 0, 0, x])/3 + (32*G[1, 1, 1, x])/
              3 + (116*Zeta[3])/9))) + e^2*(((-7840*I)/81)*Pi + 
         (2920*Pi^2)/81 + ((26*I)/3)*Pi^3 - (62*Pi^4)/45 + (472*G[0, x])/27 - 
         ((944*I)/27)*Pi*G[0, x] + (329*Pi^2*G[0, x])/27 + 
         ((14*I)/9)*Pi^3*G[0, x] - (9256*G[1, x])/81 + ((5456*I)/81)*Pi*
          G[1, x] - (2705*Pi^2*G[1, x])/81 - ((242*I)/27)*Pi^3*G[1, x] + 
         (284*Pi^4*G[1, x])/135 - (1208*G[0, 0, x])/27 + 
         ((64*I)/9)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/9 + 
         ((640*I)/27)*Pi*G[0, 1, x] - (328*Pi^2*G[0, 1, x])/27 - 
         ((28*I)/9)*Pi^3*G[0, 1, x] - ((64*I)/9)*Pi*G[1, 0, x] + 
         (16*Pi^2*G[1, 0, x])/9 + (11192*G[1, 1, x])/81 - 
         ((640*I)/27)*Pi*G[1, 1, x] + (416*Pi^2*G[1, 1, x])/27 + 
         ((28*I)/9)*Pi^3*G[1, 1, x] + (92*G[0, 0, 0, x])/3 + 
         ((80*I)/9)*Pi*G[0, 0, 1, x] - (32*Pi^2*G[0, 0, 1, x])/9 + 
         (640*G[0, 1, 1, x])/27 - ((80*I)/9)*Pi*G[0, 1, 1, x] + 
         (44*Pi^2*G[0, 1, 1, x])/9 - (64*G[1, 0, 0, x])/9 - 
         ((80*I)/9)*Pi*G[1, 0, 1, x] + (32*Pi^2*G[1, 0, 1, x])/9 - 
         (1052*G[1, 1, 1, x])/9 + ((80*I)/9)*Pi*G[1, 1, 1, x] - 
         (64*Pi^2*G[1, 1, 1, x])/9 - (32*G[0, 0, 0, 0, x])/3 + 
         (80*G[0, 0, 1, 1, x])/9 - (88*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 1, 1, x])/9 + 
         (824*G[1, 1, 1, 1, x])/9 - (16*G[0, 0, 1, 1, 1, x])/3 + 
         (64*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
         (176*G[1, 1, 1, 1, 1, x])/3 + (113/36 + ((16*I)/9)*Pi + 
           (7*G[0, x])/3 - (7*G[1, x])/3)*Log[mu2]^4*RATIO[x] + 
         (16*Log[mu2]^5*RATIO[x])/45 + Log[mu2]^3*(((-28*I)/9)*Pi - 
           (28*G[1, x])/9 + ((56*I)/9)*Pi*G[1, x] + (56*G[1, 1, x])/9 + 
           (((-28*I)/9)*Pi*G[1, x] - (28*G[1, 1, x])/9)*RATIO[x^(-1)] + 
           (541/27 + ((113*I)/9)*Pi - (11*Pi^2)/3 + (220*G[0, x])/27 + 
             ((28*I)/3)*Pi*G[0, x] - (220*G[1, x])/27 - ((28*I)/3)*Pi*
              G[1, x])*RATIO[x]) + (8*Zeta[3])/3 + ((200*I)/9)*Pi*Zeta[3] + 
         (8*G[0, x]*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3 - 
         ((400*I)/9)*Pi*G[1, x]*Zeta[3] - (16*G[0, 1, x]*Zeta[3])/3 - 
         (256*G[1, 1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          (((-32*I)/27)*Pi^3 + (44*Pi^4)/135 + ((848*I)/27)*Pi*G[0, x] - 
           (296*Pi^2*G[0, x])/27 - ((14*I)/9)*Pi^3*G[0, x] + 
           (848*G[0, 0, x])/27 - ((64*I)/9)*Pi*G[0, 0, x] + 
           (22*Pi^2*G[0, 0, x])/9 + ((64*I)/9)*Pi*G[1, 0, x] - 
           (16*Pi^2*G[1, 0, x])/9 - (76*G[0, 0, 0, x])/3 + 
           (64*G[1, 0, 0, x])/9 + (32*G[0, 0, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (64*Zeta[3])/9 - (8*G[0, x]*Zeta[3])/3) + 
         RATIO[x^(-1)]*(((-6712*I)/81)*Pi*G[1, x] + (2512*Pi^2*G[1, x])/81 + 
           ((181*I)/27)*Pi^3*G[1, x] - (142*Pi^4*G[1, x])/135 - 
           ((656*I)/27)*Pi*G[0, 1, x] + (248*Pi^2*G[0, 1, x])/27 + 
           ((14*I)/9)*Pi^3*G[0, 1, x] - (6712*G[1, 1, x])/81 + 
           ((656*I)/27)*Pi*G[1, 1, x] - (289*Pi^2*G[1, 1, x])/27 - 
           ((14*I)/9)*Pi^3*G[1, 1, x] - ((64*I)/9)*Pi*G[0, 0, 1, x] + 
           (16*Pi^2*G[0, 0, 1, x])/9 - (656*G[0, 1, 1, x])/27 + 
           ((64*I)/9)*Pi*G[0, 1, 1, x] - (22*Pi^2*G[0, 1, 1, x])/9 + 
           ((64*I)/9)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/9 + 
           (692*G[1, 1, 1, x])/9 - ((64*I)/9)*Pi*G[1, 1, 1, x] + 
           (32*Pi^2*G[1, 1, 1, x])/9 - (64*G[0, 0, 1, 1, x])/9 + 
           (68*G[0, 1, 1, 1, x])/3 + (64*G[1, 0, 1, 1, x])/9 - 
           (496*G[1, 1, 1, 1, x])/9 + (8*G[0, 0, 1, 1, 1, x])/3 - 
           (32*G[0, 1, 1, 1, 1, x])/3 - (8*G[1, 0, 1, 1, 1, x])/3 + 
           (88*G[1, 1, 1, 1, 1, x])/3 + (76*G[1, x]*Zeta[3])/9 + 
           ((200*I)/9)*Pi*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 + 
           (128*G[1, 1, x]*Zeta[3])/9) + Log[mu2]^2*(((-164*I)/9)*Pi + 
           (50*Pi^2)/9 + 2*G[0, x] - (4*I)*Pi*G[0, x] - (182*G[1, x])/9 + 
           ((196*I)/9)*Pi*G[1, x] - (100*Pi^2*G[1, x])/9 - 4*G[0, 0, x] + 
           (8*I)*Pi*G[0, 1, x] + (280*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
           8*G[0, 1, 1, x] - (80*G[1, 1, 1, x])/3 + 
           ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           (((-146*I)/9)*Pi*G[1, x] + (50*Pi^2*G[1, x])/9 - 
             (4*I)*Pi*G[0, 1, x] - (146*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             4*G[0, 1, 1, x] + (40*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(6416/81 + ((541*I)/9)*Pi - (691*Pi^2)/36 - 
             ((55*I)/9)*Pi^3 + (560*G[0, x])/27 + ((220*I)/9)*Pi*G[0, x] - 
             15*Pi^2*G[0, x] - (560*G[1, x])/27 - ((220*I)/9)*Pi*G[1, x] + 
             15*Pi^2*G[1, x] - ((40*I)/3)*Pi*G[0, 0, x] - ((40*I)/3)*Pi*
              G[0, 1, x] + ((40*I)/3)*Pi*G[1, 0, x] + ((40*I)/3)*Pi*
              G[1, 1, x] - (40*G[0, 0, 0, x])/3 - (40*G[0, 1, 1, x])/3 + 
             (40*G[1, 0, 0, x])/3 + (40*G[1, 1, 1, x])/3 + (98*Zeta[3])/9)) + 
         Log[mu2]*(((-1648*I)/27)*Pi + (580*Pi^2)/27 + ((38*I)/9)*Pi^3 + 
           (88*G[0, x])/9 - ((176*I)/9)*Pi*G[0, x] + (44*Pi^2*G[0, x])/9 - 
           (1912*G[1, x])/27 + ((1424*I)/27)*Pi*G[1, x] - (722*Pi^2*G[1, x])/
            27 - ((68*I)/9)*Pi^3*G[1, x] - (212*G[0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[0, 0, x] + ((184*I)/9)*Pi*G[0, 1, x] - 
           (88*Pi^2*G[0, 1, x])/9 - ((8*I)/3)*Pi*G[1, 0, x] + 
           (2516*G[1, 1, x])/27 - ((184*I)/9)*Pi*G[1, 1, x] + 
           12*Pi^2*G[1, 1, x] + (32*G[0, 0, 0, x])/3 + ((16*I)/3)*Pi*
            G[0, 0, 1, x] + (184*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*
            G[0, 1, 1, x] - (8*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*
            G[1, 0, 1, x] - (248*G[1, 1, 1, x])/3 + ((16*I)/3)*Pi*
            G[1, 1, 1, x] + (16*G[0, 0, 1, 1, x])/3 - (64*G[0, 1, 1, 1, x])/
            3 - (16*G[1, 0, 1, 1, x])/3 + (176*G[1, 1, 1, 1, x])/3 + 
           (8*Zeta[3])/3 - (32*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
            (((-4*I)/9)*Pi^3 + ((164*I)/9)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 + 
             (164*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] + 
             ((8*I)/3)*Pi*G[1, 0, x] - (32*G[0, 0, 0, x])/3 + 
             (8*G[1, 0, 0, x])/3 + (8*Zeta[3])/3) + RATIO[x^(-1)]*
            (((-1420*I)/27)*Pi*G[1, x] + (514*Pi^2*G[1, x])/27 + 
             ((34*I)/9)*Pi^3*G[1, x] - ((140*I)/9)*Pi*G[0, 1, x] + 
             (44*Pi^2*G[0, 1, x])/9 - (1420*G[1, 1, x])/27 + 
             ((140*I)/9)*Pi*G[1, 1, x] - 6*Pi^2*G[1, 1, x] - 
             ((8*I)/3)*Pi*G[0, 0, 1, x] - (140*G[0, 1, 1, x])/9 + 
             ((8*I)/3)*Pi*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] + 
             48*G[1, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 1, x] - 
             (8*G[0, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 1, x])/3 + 
             (8*G[1, 0, 1, 1, x])/3 - (88*G[1, 1, 1, 1, x])/3 + 
             (16*G[1, x]*Zeta[3])/3) + RATIO[x]*(45638/243 + 
             ((12832*I)/81)*Pi - (9749*Pi^2)/162 - ((319*I)/18)*Pi^3 + 
             (2669*Pi^4)/540 + (2624*G[0, x])/81 + ((1120*I)/27)*Pi*G[0, x] - 
             (710*Pi^2*G[0, x])/27 - ((86*I)/9)*Pi^3*G[0, x] - 
             (2624*G[1, x])/81 - ((1120*I)/27)*Pi*G[1, x] + 
             (710*Pi^2*G[1, x])/27 + ((86*I)/9)*Pi^3*G[1, x] - 
             ((80*I)/3)*Pi*G[0, 0, x] + 16*Pi^2*G[0, 0, x] - 
             ((80*I)/3)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] + 
             ((80*I)/3)*Pi*G[1, 0, x] - 16*Pi^2*G[1, 0, x] + 
             ((80*I)/3)*Pi*G[1, 1, x] - 16*Pi^2*G[1, 1, x] - 
             (80*G[0, 0, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, x] - 
             ((32*I)/3)*Pi*G[0, 0, 1, x] - ((32*I)/3)*Pi*G[0, 1, 0, x] - 
             (80*G[0, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, x] + 
             (80*G[1, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 0, x] + 
             ((32*I)/3)*Pi*G[1, 0, 1, x] + ((32*I)/3)*Pi*G[1, 1, 0, x] + 
             (80*G[1, 1, 1, x])/3 - ((32*I)/3)*Pi*G[1, 1, 1, x] + 
             (112*G[0, 0, 0, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 - 
             (32*G[0, 1, 0, 0, x])/3 + (112*G[0, 1, 1, 1, x])/3 - 
             (112*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 1, 1, x])/3 + 
             (32*G[1, 1, 0, 0, x])/3 - (112*G[1, 1, 1, 1, x])/3 + 
             10*Zeta[3] - ((44*I)/9)*Pi*Zeta[3] - (232*G[0, x]*Zeta[3])/3 + 
             (232*G[1, x]*Zeta[3])/3)) + RATIO[x]*(300751/1458 + 
           ((45638*I)/243)*Pi - (75079*Pi^2)/972 - ((3929*I)/162)*Pi^3 + 
           (13361*Pi^4)/2160 + ((149*I)/108)*Pi^5 + (3904*G[0, x])/243 + 
           ((2624*I)/81)*Pi*G[0, x] - (1792*Pi^2*G[0, x])/81 - 
           ((70*I)/9)*Pi^3*G[0, x] + (107*Pi^4*G[0, x])/60 - 
           (3904*G[1, x])/243 - ((2624*I)/81)*Pi*G[1, x] + 
           (1792*Pi^2*G[1, x])/81 + ((70*I)/9)*Pi^3*G[1, x] - 
           (107*Pi^4*G[1, x])/60 - ((224*I)/9)*Pi*G[0, 0, x] + 
           (140*Pi^2*G[0, 0, x])/9 + ((44*I)/9)*Pi^3*G[0, 0, x] - 
           ((224*I)/9)*Pi*G[0, 1, x] + (140*Pi^2*G[0, 1, x])/9 + 
           ((52*I)/9)*Pi^3*G[0, 1, x] + ((224*I)/9)*Pi*G[1, 0, x] - 
           (140*Pi^2*G[1, 0, x])/9 - ((44*I)/9)*Pi^3*G[1, 0, x] + 
           ((224*I)/9)*Pi*G[1, 1, x] - (140*Pi^2*G[1, 1, x])/9 - 
           ((52*I)/9)*Pi^3*G[1, 1, x] - (224*G[0, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[0, 0, 0, x] - (76*Pi^2*G[0, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 - 
           ((40*I)/3)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/3 - 
           (224*G[0, 1, 1, x])/9 + ((40*I)/3)*Pi*G[0, 1, 1, x] - 
           (76*Pi^2*G[0, 1, 1, x])/9 + (224*G[1, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[1, 0, 0, x] + (76*Pi^2*G[1, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, 0, x] - (20*Pi^2*G[1, 1, 0, x])/3 + 
           (224*G[1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 1, x] + 
           (76*Pi^2*G[1, 1, 1, x])/9 + 40*G[0, 0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (40*G[0, 0, 1, 1, x])/3 + 
           ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 40*G[0, 1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 40*G[1, 0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[1, 0, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + (40*G[1, 0, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + (40*G[1, 1, 0, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
           (8*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 0, x])/3 + 
           (40*G[0, 0, 1, 1, 1, x])/3 + (40*G[0, 1, 0, 0, 0, x])/3 + 
           (8*G[0, 1, 0, 1, 1, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 - 
           40*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] + 
           (8*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 - 
           (40*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 0, 0, x])/3 - 
           (8*G[1, 1, 0, 1, 1, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
           40*G[1, 1, 1, 1, 1, x] - (49*Zeta[3])/9 - ((50*I)/3)*Pi*Zeta[3] + 
           (10*Pi^2*Zeta[3])/3 - (2000*G[0, x]*Zeta[3])/27 - 
           ((200*I)/3)*Pi*G[0, x]*Zeta[3] + (2000*G[1, x]*Zeta[3])/27 + 
           ((200*I)/3)*Pi*G[1, x]*Zeta[3] + (32*G[0, 0, x]*Zeta[3])/3 + 
           (16*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 - 
           (16*G[1, 1, x]*Zeta[3])/3 + (194*Zeta[5])/5)))/Nc + 
     Nc*(((32*I)/9)*Pi - (8*Pi^2)/9 + (32*G[1, x])/9 - 
       ((40*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - (52*G[1, 1, x])/9 + 
       (8*G[1, 1, 1, x])/3 + (((32*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + 
         (32*G[1, 1, x])/9 - (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       (-1/3 - ((2*I)/3)*Pi + 2*G[1, x])*Log[mu2]^2*RATIO[x] - 
       (8*Log[mu2]^3*RATIO[x])/9 + Log[mu2]*(((4*I)/3)*Pi + (4*G[1, x])/3 - 
         ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (26/3 + ((34*I)/9)*Pi - Pi^2/9 + (40*G[1, x])/9 + (4*I)*Pi*G[1, x])*
          RATIO[x]) + RATIO[x]*(455/27 + ((290*I)/27)*Pi - (115*Pi^2)/54 - 
         (I/9)*Pi^3 + (56*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] - 
         2*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
         (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 + (34*Zeta[3])/9) + 
       e*(((424*I)/27)*Pi - (148*Pi^2)/27 - ((7*I)/9)*Pi^3 + 
         (424*G[1, x])/27 - ((320*I)/27)*Pi*G[1, x] + (173*Pi^2*G[1, x])/27 + 
         ((14*I)/9)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 1, x] + 
         (16*Pi^2*G[0, 1, x])/9 - (566*G[1, 1, x])/27 + 
         ((40*I)/9)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/9 - 
         (40*G[0, 1, 1, x])/9 + (56*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/
          3 - (32*G[1, 1, 1, 1, x])/3 + (-1/3 - ((8*I)/9)*Pi + 2*G[1, x])*
          Log[mu2]^3*RATIO[x] - (13*Log[mu2]^4*RATIO[x])/18 + 
         Log[mu2]^2*((2*I)*Pi + 2*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + 
           ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           (269/27 + ((41*I)/9)*Pi + (7*Pi^2)/18 + (50*G[1, x])/9 + 
             (6*I)*Pi*G[1, x])*RATIO[x]) - (4*Zeta[3])/3 + 
         (8*G[1, x]*Zeta[3])/3 + RATIO[x]*(37559/486 + ((4106*I)/81)*Pi - 
           (149*Pi^2)/9 - ((55*I)/18)*Pi^3 + (49*Pi^4)/135 + 
           (328*G[1, x])/81 + ((224*I)/27)*Pi*G[1, x] - (160*Pi^2*G[1, x])/
            27 - ((7*I)/3)*Pi^3*G[1, x] + ((20*I)/3)*Pi*G[0, 1, x] - 
           (10*Pi^2*G[0, 1, x])/3 - ((20*I)/3)*Pi*G[1, 1, x] + 
           (10*Pi^2*G[1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 1, x] + 
           (20*G[0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - (20*G[1, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[1, 1, 1, x] + (4*G[0, 0, 1, 1, x])/3 - 
           (20*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 1, 1, x])/3 + 
           (20*G[1, 1, 1, 1, x])/3 + (10*Zeta[3])/3 + ((52*I)/9)*Pi*Zeta[3] - 
           12*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((328*I)/27)*Pi*G[1, x] - 
           (124*Pi^2*G[1, x])/27 - ((7*I)/9)*Pi^3*G[1, x] + 
           ((32*I)/9)*Pi*G[0, 1, x] - (8*Pi^2*G[0, 1, x])/9 + 
           (328*G[1, 1, x])/27 - ((32*I)/9)*Pi*G[1, 1, x] + 
           (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (34*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2]*(((82*I)/9)*Pi - (22*Pi^2)/9 + (82*G[1, x])/9 - 
           ((92*I)/9)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 1, x] - (128*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (32*G[1, 1, 1, x])/3 + (((70*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/
              9 + ((4*I)/3)*Pi*G[0, 1, x] + (70*G[1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
             (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + RATIO[x]*
            (3778/81 + ((254*I)/9)*Pi - (349*Pi^2)/54 - ((2*I)/9)*Pi^3 + 
             (224*G[1, x])/27 + ((100*I)/9)*Pi*G[1, x] - (19*Pi^2*G[1, x])/
              3 + ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 1, x] + 
             (16*G[0, 1, 1, x])/3 - (16*G[1, 1, 1, x])/3 + (124*Zeta[3])/
              9))) + e^2*(((4628*I)/81)*Pi - (1700*Pi^2)/81 - 
         ((223*I)/54)*Pi^3 + (71*Pi^4)/135 + (4628*G[1, x])/81 - 
         ((2728*I)/81)*Pi*G[1, x] + (2705*Pi^2*G[1, x])/162 + 
         ((121*I)/27)*Pi^3*G[1, x] - (142*Pi^4*G[1, x])/135 - 
         ((320*I)/27)*Pi*G[0, 1, x] + (164*Pi^2*G[0, 1, x])/27 + 
         ((14*I)/9)*Pi^3*G[0, 1, x] - (5596*G[1, 1, x])/81 + 
         ((320*I)/27)*Pi*G[1, 1, x] - (208*Pi^2*G[1, 1, x])/27 - 
         ((14*I)/9)*Pi^3*G[1, 1, x] - ((40*I)/9)*Pi*G[0, 0, 1, x] + 
         (16*Pi^2*G[0, 0, 1, x])/9 - (320*G[0, 1, 1, x])/27 + 
         ((40*I)/9)*Pi*G[0, 1, 1, x] - (22*Pi^2*G[0, 1, 1, x])/9 + 
         ((40*I)/9)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/9 + 
         (526*G[1, 1, 1, x])/9 - ((40*I)/9)*Pi*G[1, 1, 1, x] + 
         (32*Pi^2*G[1, 1, 1, x])/9 - (40*G[0, 0, 1, 1, x])/9 + 
         (44*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 1, 1, x])/9 - 
         (412*G[1, 1, 1, 1, x])/9 + (8*G[0, 0, 1, 1, 1, x])/3 - 
         (32*G[0, 1, 1, 1, 1, x])/3 - (8*G[1, 0, 1, 1, 1, x])/3 + 
         (88*G[1, 1, 1, 1, 1, x])/3 + (-31/108 - ((11*I)/18)*Pi + 
           (7*G[1, x])/6)*Log[mu2]^4*RATIO[x] - (16*Log[mu2]^5*RATIO[x])/45 + 
         Log[mu2]^3*(((14*I)/9)*Pi + (14*G[1, x])/9 - ((28*I)/9)*Pi*G[1, x] - 
           (28*G[1, 1, x])/9 + (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*
            RATIO[x^(-1)] + (517/81 + ((79*I)/27)*Pi + (5*Pi^2)/9 + 
             (110*G[1, x])/27 + ((14*I)/3)*Pi*G[1, x])*RATIO[x]) - 
         (50*Zeta[3])/9 - ((100*I)/9)*Pi*Zeta[3] - (8*G[1, x]*Zeta[3])/3 + 
         ((200*I)/9)*Pi*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 + 
         (128*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*
          (((3356*I)/81)*Pi*G[1, x] - (1256*Pi^2*G[1, x])/81 - 
           ((181*I)/54)*Pi^3*G[1, x] + (71*Pi^4*G[1, x])/135 + 
           ((328*I)/27)*Pi*G[0, 1, x] - (124*Pi^2*G[0, 1, x])/27 - 
           ((7*I)/9)*Pi^3*G[0, 1, x] + (3356*G[1, 1, x])/81 - 
           ((328*I)/27)*Pi*G[1, 1, x] + (289*Pi^2*G[1, 1, x])/54 + 
           ((7*I)/9)*Pi^3*G[1, 1, x] + ((32*I)/9)*Pi*G[0, 0, 1, x] - 
           (8*Pi^2*G[0, 0, 1, x])/9 + (328*G[0, 1, 1, x])/27 - 
           ((32*I)/9)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/9 - 
           ((32*I)/9)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
           (346*G[1, 1, 1, x])/9 + ((32*I)/9)*Pi*G[1, 1, 1, x] - 
           (16*Pi^2*G[1, 1, 1, x])/9 + (32*G[0, 0, 1, 1, x])/9 - 
           (34*G[0, 1, 1, 1, x])/3 - (32*G[1, 0, 1, 1, x])/9 + 
           (248*G[1, 1, 1, 1, x])/9 - (4*G[0, 0, 1, 1, 1, x])/3 + 
           (16*G[0, 1, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, 1, x])/3 - 
           (44*G[1, 1, 1, 1, 1, x])/3 - (38*G[1, x]*Zeta[3])/9 - 
           ((100*I)/9)*Pi*G[1, x]*Zeta[3] - (4*G[0, 1, x]*Zeta[3])/3 - 
           (64*G[1, 1, x]*Zeta[3])/9) + Log[mu2]^2*(((91*I)/9)*Pi - 
           (25*Pi^2)/9 + (91*G[1, x])/9 - ((98*I)/9)*Pi*G[1, x] + 
           (50*Pi^2*G[1, x])/9 - (4*I)*Pi*G[0, 1, x] - (140*G[1, 1, x])/9 + 
           (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + (40*G[1, 1, 1, x])/3 + 
           (((73*I)/9)*Pi*G[1, x] - (25*Pi^2*G[1, x])/9 + 
             (2*I)*Pi*G[0, 1, x] + (73*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] + 
             2*G[0, 1, 1, x] - (20*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(3974/81 + ((797*I)/27)*Pi - (83*Pi^2)/12 - (I/18)*Pi^3 + 
             (280*G[1, x])/27 + ((110*I)/9)*Pi*G[1, x] - (15*Pi^2*G[1, x])/
              2 + ((20*I)/3)*Pi*G[0, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] + 
             (20*G[0, 1, 1, x])/3 - (20*G[1, 1, 1, x])/3 + (166*Zeta[3])/
              9)) + Log[mu2]*(((956*I)/27)*Pi - (323*Pi^2)/27 - 
           ((17*I)/9)*Pi^3 + (956*G[1, x])/27 - ((712*I)/27)*Pi*G[1, x] + 
           (361*Pi^2*G[1, x])/27 + ((34*I)/9)*Pi^3*G[1, x] - 
           ((92*I)/9)*Pi*G[0, 1, x] + (44*Pi^2*G[0, 1, x])/9 - 
           (1258*G[1, 1, x])/27 + ((92*I)/9)*Pi*G[1, 1, x] - 
           6*Pi^2*G[1, 1, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
           (92*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + (124*G[1, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 1, x] - (8*G[0, 0, 1, 1, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 1, 1, x])/3 - 
           (88*G[1, 1, 1, 1, x])/3 - (8*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3 + 
           RATIO[x]*(43759/243 + ((9260*I)/81)*Pi - (6001*Pi^2)/162 - 
             ((127*I)/18)*Pi^3 + (439*Pi^4)/540 + (1312*G[1, x])/81 + 
             ((560*I)/27)*Pi*G[1, x] - (355*Pi^2*G[1, x])/27 - 
             ((17*I)/3)*Pi^3*G[1, x] + ((40*I)/3)*Pi*G[0, 1, x] - 
             8*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi*G[1, 1, x] + 
             8*Pi^2*G[1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, x] + 
             (40*G[0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
             ((16*I)/3)*Pi*G[1, 0, 1, x] - (40*G[1, 1, 1, x])/3 + 
             ((16*I)/3)*Pi*G[1, 1, 1, x] + (16*G[0, 0, 1, 1, x])/3 - 
             (56*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 1, 1, x])/3 + 
             (56*G[1, 1, 1, 1, x])/3 - (58*Zeta[3])/27 + ((104*I)/9)*Pi*
              Zeta[3] - (100*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*
            (((710*I)/27)*Pi*G[1, x] - (257*Pi^2*G[1, x])/27 - 
             ((17*I)/9)*Pi^3*G[1, x] + ((70*I)/9)*Pi*G[0, 1, x] - 
             (22*Pi^2*G[0, 1, x])/9 + (710*G[1, 1, x])/27 - 
             ((70*I)/9)*Pi*G[1, 1, x] + 3*Pi^2*G[1, 1, x] + 
             ((4*I)/3)*Pi*G[0, 0, 1, x] + (70*G[0, 1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[0, 1, 1, x] - ((4*I)/3)*Pi*G[1, 0, 1, x] - 
             24*G[1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, x] + 
             (4*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 1, 1, x])/3 - 
             (4*G[1, 0, 1, 1, x])/3 + (44*G[1, 1, 1, 1, x])/3 - 
             (8*G[1, x]*Zeta[3])/3)) + RATIO[x]*(833023/2916 + 
           ((1693*I)/9)*Pi - (65827*Pi^2)/972 - ((2701*I)/162)*Pi^3 + 
           (17953*Pi^4)/6480 + ((373*I)/1080)*Pi^5 + (1952*G[1, x])/243 + 
           ((1312*I)/81)*Pi*G[1, x] - (896*Pi^2*G[1, x])/81 - 
           (5*I)*Pi^3*G[1, x] + (533*Pi^4*G[1, x])/360 + ((112*I)/9)*Pi*
            G[0, 1, x] - (70*Pi^2*G[0, 1, x])/9 - ((8*I)/3)*Pi^3*G[0, 1, x] - 
           ((112*I)/9)*Pi*G[1, 1, x] + (70*Pi^2*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi^3*G[1, 1, x] + ((20*I)/3)*Pi*G[0, 0, 1, x] - 
           (10*Pi^2*G[0, 0, 1, x])/3 + (112*G[0, 1, 1, x])/9 - 
           ((20*I)/3)*Pi*G[0, 1, 1, x] + (38*Pi^2*G[0, 1, 1, x])/9 - 
           ((20*I)/3)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 - 
           (112*G[1, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 1, 1, x] - 
           (38*Pi^2*G[1, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           (20*G[0, 0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, 1, x] - 
           ((4*I)/3)*Pi*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - ((4*I)/3)*Pi*G[1, 0, 0, 1, x] - 
           (20*G[1, 0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[1, 0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, x] - 
           ((4*I)/3)*Pi*G[1, 1, 1, 1, x] + (4*G[0, 0, 0, 1, 1, x])/3 - 
           (20*G[0, 0, 1, 1, 1, x])/3 - (4*G[0, 1, 0, 1, 1, x])/3 + 
           20*G[0, 1, 1, 1, 1, x] - (4*G[1, 0, 0, 1, 1, x])/3 + 
           (20*G[1, 0, 1, 1, 1, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] - (4595*Zeta[3])/81 - ((698*I)/27)*Pi*
            Zeta[3] - 2*Pi^2*Zeta[3] - (820*G[1, x]*Zeta[3])/27 - 
           ((100*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] + 
           4*G[1, 1, x]*Zeta[3] + (778*Zeta[5])/15)))) + 
   Nc*(23213/1296 + (743*Pi^2)/54 + ((10*I)/3)*Pi^3 + (269*Pi^4)/360 + 
     (404*G[0, x])/27 - (8*I)*Pi*G[0, x] - 8*Pi^2*G[0, x] - 
     (1513*G[1, x])/108 + (8*I)*Pi*G[1, x] - (98*Pi^2*G[1, x])/9 - 
     (I/3)*Pi^3*G[1, x] + 2*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] + 
     (10*Pi^2*G[0, 0, x])/3 - (250*G[0, 1, x])/9 - (4*I)*Pi*G[0, 1, x] - 
     Pi^2*G[0, 1, x] - (250*G[1, 0, x])/9 - (8*I)*Pi*G[1, 0, x] - 
     3*Pi^2*G[1, 0, x] + (116*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] - 
     (22*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + (46*G[0, 0, 1, x])/3 + 
     (6*I)*Pi*G[0, 0, 1, x] + (46*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] - 
     (22*G[0, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, x] - 22*G[1, 0, 0, x] + 
     (2*I)*Pi*G[1, 0, 0, x] + 26*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
     26*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (104*G[1, 1, 1, x])/3 + 
     (10*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
     8*G[0, 0, 1, 0, x] + 14*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
     6*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
     6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
     2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(-17/9 - 2*G[0, x] + (17/9 + 2*G[0, x])*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-67/9 - (5*Pi^2)/6 + 5*G[0, x] - 
       (2*I)*Pi*G[0, x] + (2*G[1, x])/3 + (2*I)*Pi*G[1, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 2*G[1, 1, x] + (67/9 + (5*Pi^2)/6 - 5*G[0, x] + 
         (2*I)*Pi*G[0, x] - (2*G[1, x])/3 - (2*I)*Pi*G[1, x] - 4*G[0, 1, x] - 
         4*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x] + (316*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 
     2*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-103/108 + (38*Pi^2)/9 + (160*G[0, x])/9 - 
       (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/3 - (26*G[1, x])/9 + 
       (2*I)*Pi*G[1, x] - 12*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] - 
       12*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] + (38*G[1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, x] - 6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + ((-2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(103/108 - (38*Pi^2)/9 - (160*G[0, x])/9 - 
         (5*Pi^2*G[0, x])/3 + (26*G[1, x])/9 + 10*G[0, 1, x] - 
         (4*I)*Pi*G[0, 1, x] + 10*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] - 
         (26*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 
         4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 14*Zeta[3]) + 14*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(-23213/1296 - (437*Pi^2)/54 - (3*I)*Pi^3 - 
       (269*Pi^4)/360 - (404*G[0, x])/27 - (2*I)*Pi*G[0, x] + 
       (14*Pi^2*G[0, x])/3 + (1513*G[1, x])/108 + (38*Pi^2*G[1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
       (10*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 + (6*I)*Pi*G[0, 1, x] + 
       3*Pi^2*G[0, 1, x] + (160*G[1, 0, x])/9 + (11*Pi^2*G[1, 0, x])/3 - 
       (62*G[1, 1, x])/3 - (5*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - (40*G[0, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, x] - (40*G[0, 1, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, x] + (28*G[0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, 1, x] - 10*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
       10*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (56*G[1, 1, 1, x])/3 - 
       (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 1, x] - (136*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 
       2*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((-10*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 + 
       (I/3)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] - 
       (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 10*G[1, 1, x] + 
       (10*I)*Pi*G[1, 1, x] - (29*Pi^2*G[1, 1, x])/3 + 
       (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       16*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 22*G[1, 1, 0, 0, x] + 
       24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
       20*G[1, x]*Zeta[3]) + e*(309479/2592 + (68695*Pi^2)/1296 + 
       ((77*I)/8)*Pi^3 + (857*Pi^4)/1080 - ((13*I)/90)*Pi^5 + 
       (3004*G[0, x])/81 - (38*I)*Pi*G[0, x] - (7781*Pi^2*G[0, x])/216 - 
       ((47*I)/6)*Pi^3*G[0, x] - (421*Pi^4*G[0, x])/180 - 
       (55565*G[1, x])/648 + (38*I)*Pi*G[1, x] - (13717*Pi^2*G[1, x])/216 - 
       I*Pi^3*G[1, x] - (71*Pi^4*G[1, x])/90 + (421*G[0, 0, x])/12 + 
       ((117*I)/4)*Pi*G[0, 0, x] + (59*Pi^2*G[0, 0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, 0, x] - (11999*G[0, 1, x])/108 - 
       ((13*I)/4)*Pi*G[0, 1, x] + 40*Pi^2*G[0, 1, x] - 
       ((23*I)/6)*Pi^3*G[0, 1, x] - (11999*G[1, 0, x])/108 - 
       ((117*I)/4)*Pi*G[1, 0, x] + 39*Pi^2*G[1, 0, x] - 
       ((5*I)/6)*Pi^3*G[1, 0, x] + (20039*G[1, 1, x])/108 + 
       ((13*I)/4)*Pi*G[1, 1, x] + (184*Pi^2*G[1, 1, x])/9 - 
       (131*G[0, 0, 0, x])/3 - (30*I)*Pi*G[0, 0, 0, x] - 
       (37*Pi^2*G[0, 0, 0, x])/3 + (827*G[0, 0, 1, x])/12 + 
       (19*I)*Pi*G[0, 0, 1, x] - 18*Pi^2*G[0, 0, 1, x] + 
       (827*G[0, 1, 0, x])/12 + (35*I)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/3 - (211*G[0, 1, 1, x])/18 - 
       (24*I)*Pi*G[0, 1, 1, x] + (101*Pi^2*G[0, 1, 1, x])/6 - 
       (207*G[1, 0, 0, x])/2 + (13*I)*Pi*G[1, 0, 0, x] - Pi^2*G[1, 0, 0, x] + 
       (4849*G[1, 0, 1, x])/36 + (85*Pi^2*G[1, 0, 1, x])/6 + 
       (4849*G[1, 1, 0, x])/36 - (18*I)*Pi*G[1, 1, 0, x] + 
       (89*Pi^2*G[1, 1, 0, x])/6 - (647*G[1, 1, 1, x])/3 + 
       (5*I)*Pi*G[1, 1, 1, x] - (29*Pi^2*G[1, 1, 1, x])/6 + 
       (128*G[0, 0, 0, 0, x])/3 + (28*I)*Pi*G[0, 0, 0, 0, x] - 
       (148*G[0, 0, 0, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, 1, x] - 
       (148*G[0, 0, 1, 0, x])/3 - (18*I)*Pi*G[0, 0, 1, 0, x] + 
       29*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       56*G[0, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, x] - 
       (181*G[0, 1, 0, 1, x])/3 - (2*I)*Pi*G[0, 1, 0, 1, x] - 
       (181*G[0, 1, 1, 0, x])/3 + (14*I)*Pi*G[0, 1, 1, 0, x] + 
       (146*G[0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, x] + 
       (340*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] - 
       (169*G[1, 0, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, 1, x] - 
       (169*G[1, 0, 1, 0, x])/3 - (12*I)*Pi*G[1, 0, 1, 0, x] - 
       (20*G[1, 0, 1, 1, x])/3 + (34*I)*Pi*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, x] - 80*G[1, 1, 0, 1, x] + 
       (38*I)*Pi*G[1, 1, 0, 1, x] - 80*G[1, 1, 1, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, 0, x] + (524*G[1, 1, 1, 1, x])/3 - 
       (48*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] + 
       44*G[0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 1, 0, x] - 
       36*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
       44*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
       20*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
       62*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] - 
       6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] - 
       34*G[1, 0, 0, 1, 1, x] - 10*G[1, 0, 1, 0, 0, x] - 
       18*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] + 
       66*G[1, 0, 1, 1, 1, x] + 14*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
       54*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] + 
       10*G[1, 1, 1, 0, 1, x] + 10*G[1, 1, 1, 1, 0, x] - 
       50*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/3 - RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(-53/36 - (5*G[0, x])/3 + (53/36 + (5*G[0, x])/3)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-49/9 - (4*Pi^2)/3 + 
         5*G[0, x] - (2*I)*Pi*G[0, x] + (8*G[1, x])/9 + (2*I)*Pi*G[1, x] + 
         (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3 - (8*G[1, 1, x])/3 + 
         (49/9 + (4*Pi^2)/3 - 5*G[0, x] + (2*I)*Pi*G[0, x] - (8*G[1, x])/9 - 
           (2*I)*Pi*G[1, x] - (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + 
           (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)]) + (1663*Zeta[3])/12 + 
       (42*I)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/6 - (322*G[0, x]*Zeta[3])/3 + 
       (12*I)*Pi*G[0, x]*Zeta[3] - (712*G[1, x]*Zeta[3])/9 - 
       (6*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] + 
       (68*G[0, 1, x]*Zeta[3])/3 - (112*G[1, 0, x]*Zeta[3])/3 + 
       (58*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(-85/108 + (245*Pi^2)/36 + 
         (337*G[0, x])/18 - (3*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 
         (43*G[1, x])/18 + (3*I)*Pi*G[1, x] + Pi^2*G[1, x] - 18*G[0, 1, x] + 
         (3*I)*Pi*G[0, 1, x] - 18*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] + 
         (55*G[1, 1, x])/3 - (6*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 9*G[0, 1, 1, x] - 
         11*G[1, 0, 1, x] - 11*G[1, 1, 0, x] + 13*G[1, 1, 1, x] + 
         ((-3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (6*I)*Pi*G[1, 1, x] - 
           3*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           9*G[1, 1, 1, x])*RATIO[x^(-1)] + (Pi^2/2 + G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(85/108 - (245*Pi^2)/36 - (173*G[0, x])/9 - 
           4*Pi^2*G[0, x] + (26*G[1, x])/9 - Pi^2*G[1, x] + 15*G[0, 1, x] - 
           (6*I)*Pi*G[0, 1, x] + 15*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
           (37*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 6*G[0, 1, 1, x] + 
           8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 4*G[1, 1, 1, x] - 
           (22*Zeta[3])/3) + (22*Zeta[3])/3) + 
       RATIO[x]*((-1327*Pi^2)/36 - (3*I)*Pi^3 - (37*Pi^4)/45 + 
         (128*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] + 
         (215*Pi^2*G[1, x])/18 - ((2*I)/3)*Pi^3*G[1, x] - 
         (1327*G[0, 0, x])/18 - (6*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/
          6 + (1327*G[0, 1, x])/18 + (6*I)*Pi*G[0, 1, x] + 
         (3*Pi^2*G[0, 1, x])/2 + (1327*G[1, 0, x])/18 + (6*I)*Pi*G[1, 0, x] + 
         (11*Pi^2*G[1, 0, x])/6 - (1327*G[1, 1, x])/18 - 
         (6*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 + (166*G[0, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, x] - 33*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] - 
         33*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (32*G[0, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
         (58*G[1, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, x] - 
         (58*G[1, 1, 0, x])/3 + (4*I)*Pi*G[1, 1, 0, x] + 
         (125*G[1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 
         4*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] - 
         30*Zeta[3] - (12*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
         8*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-313*I)/4)*Pi*G[1, x] + 
         (97*Pi^2*G[1, x])/8 + ((5*I)/2)*Pi^3*G[1, x] + 
         (35*Pi^4*G[1, x])/18 - ((67*I)/2)*Pi*G[0, 1, x] + 
         (22*Pi^2*G[0, 1, x])/3 + ((9*I)/2)*Pi^3*G[0, 1, x] - 
         ((105*I)/4)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
         (I/6)*Pi^3*G[1, 0, x] - (313*G[1, 1, x])/4 + ((239*I)/4)*Pi*
          G[1, 1, x] - (91*Pi^2*G[1, 1, x])/6 - ((14*I)/3)*Pi^3*G[1, 1, x] - 
         (3*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
         (11*I)*Pi*G[0, 1, 0, x] - (19*Pi^2*G[0, 1, 0, x])/3 - 
         (67*G[0, 1, 1, x])/2 + (14*I)*Pi*G[0, 1, 1, x] - 
         (89*Pi^2*G[0, 1, 1, x])/6 + (11*I)*Pi*G[1, 0, 0, x] + 
         (37*Pi^2*G[1, 0, 0, x])/3 - (105*G[1, 0, 1, x])/4 + 
         (8*I)*Pi*G[1, 0, 1, x] + (169*Pi^2*G[1, 0, 1, x])/6 - 
         (105*G[1, 1, 0, x])/4 + (71*Pi^2*G[1, 1, 0, x])/2 + 
         106*G[1, 1, 1, x] - (19*I)*Pi*G[1, 1, 1, x] + 
         (259*Pi^2*G[1, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
         11*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
         11*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] + 
         11*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         11*G[1, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] + 
         10*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] - 
         11*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         78*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
         32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
         50*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
         6*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
         74*G[1, 0, 1, 0, 0, x] - 70*G[1, 0, 1, 0, 1, x] - 
         70*G[1, 0, 1, 1, 0, x] + 66*G[1, 0, 1, 1, 1, x] + 
         90*G[1, 1, 0, 0, 0, x] - 52*G[1, 1, 0, 0, 1, x] - 
         52*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
         70*G[1, 1, 1, 0, 0, x] - 118*G[1, 1, 1, 0, 1, x] - 
         118*G[1, 1, 1, 1, 0, x] + 198*G[1, 1, 1, 1, 1, x] + 
         (6*I)*Pi*G[1, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 
         16*G[1, 0, x]*Zeta[3] - 158*G[1, 1, x]*Zeta[3]) + 
       Log[mu2/s]*(10511/216 + (491*Pi^2)/18 + ((20*I)/3)*Pi^3 + 
         (269*Pi^4)/180 + (2053*G[0, x])/54 - (19*I)*Pi*G[0, x] - 
         (121*Pi^2*G[0, x])/6 + I*Pi^3*G[0, x] - (328*G[1, x])/9 + 
         (19*I)*Pi*G[1, x] - (244*Pi^2*G[1, x])/9 - ((5*I)/3)*Pi^3*G[1, x] + 
         4*G[0, 0, x] + (16*I)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/3 - 
         (544*G[0, 1, x])/9 - (9*I)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/3 - 
         (544*G[1, 0, x])/9 - (17*I)*Pi*G[1, 0, x] - (28*Pi^2*G[1, 0, x])/3 + 
         (758*G[1, 1, x])/9 + (10*I)*Pi*G[1, 1, x] - 2*Pi^2*G[1, 1, x] - 
         (70*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         (118*G[0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, x] + 
         (118*G[0, 1, 0, x])/3 + (14*I)*Pi*G[0, 1, 0, x] - 
         (37*G[0, 1, 1, x])/3 - (22*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, x] + 63*G[1, 0, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, x] + 63*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] - (269*G[1, 1, 1, x])/3 + 
         (26*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
         20*G[0, 0, 1, 0, x] + 40*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
         22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 26*G[0, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 
         14*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         ((-85*Pi^2)/6 - Pi^2*G[1, x] - (85*G[0, 0, x])/3 + 
           (85*G[0, 1, x])/3 + (85*G[1, 0, x])/3 - (85*G[1, 1, x])/3 - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
           2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
           6*G[1, 1, 1, x])*RATIO[x] + (892*Zeta[3])/9 - (8*I)*Pi*Zeta[3] + 
         (16*G[0, x]*Zeta[3])/3 - 20*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (-10511/216 - (287*Pi^2)/18 - (6*I)*Pi^3 - (269*Pi^4)/180 - 
           (968*G[0, x])/27 - (4*I)*Pi*G[0, x] + (29*Pi^2*G[0, x])/2 - 
           I*Pi^3*G[0, x] + (617*G[1, x])/18 + (115*Pi^2*G[1, x])/9 + 
           ((7*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
           (20*Pi^2*G[0, 0, x])/3 + (346*G[0, 1, x])/9 + 
           (12*I)*Pi*G[0, 1, x] + (31*Pi^2*G[0, 1, x])/3 + 
           (346*G[1, 0, x])/9 + (35*Pi^2*G[1, 0, x])/3 - (398*G[1, 1, x])/9 - 
           (10*Pi^2*G[1, 1, x])/3 + (70*G[0, 0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, 0, x] - (106*G[0, 0, 1, x])/3 - 
           (16*I)*Pi*G[0, 0, 1, x] - (106*G[0, 1, 0, x])/3 - 
           (20*I)*Pi*G[0, 1, 0, x] + (52*G[0, 1, 1, x])/3 + 
           (28*I)*Pi*G[0, 1, 1, x] - 30*G[1, 0, 1, x] + 
           (24*I)*Pi*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (164*G[1, 1, 1, x])/3 - 
           (36*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
           20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           44*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 
           4*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - (532*Zeta[3])/9 + 
           (8*I)*Pi*Zeta[3] - (16*G[0, x]*Zeta[3])/3 + 12*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-20*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
           ((2*I)/3)*Pi^3*G[1, x] - (9*I)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] - 
           (13*I)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/3 - 20*G[1, 1, x] + 
           (22*I)*Pi*G[1, 1, x] - (64*Pi^2*G[1, 1, x])/3 - 
           (6*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           (6*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           13*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 13*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 35*G[1, 1, 1, x] - 
           (10*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
           6*G[0, 1, 1, 0, x] + 18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 
           52*G[1, 1, 0, 1, x] + 52*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + 
           40*G[1, x]*Zeta[3])) - 35*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-309479/2592 - (14353*Pi^2)/1296 - ((91*I)/24)*Pi^3 + 
         (1243*Pi^4)/1080 + ((13*I)/90)*Pi^5 - (2428*G[0, x])/81 - 
         ((163*I)/4)*Pi*G[0, x] + (4235*Pi^2*G[0, x])/216 + 
         (8*I)*Pi^3*G[0, x] + (421*Pi^4*G[0, x])/180 + (50957*G[1, x])/648 + 
         (781*Pi^2*G[1, x])/54 + (6*I)*Pi^3*G[1, x] + (6*Pi^4*G[1, x])/5 - 
         (163*G[0, 0, x])/4 - ((9*I)/4)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/
          3 - ((14*I)/3)*Pi^3*G[0, 0, x] + (968*G[0, 1, x])/27 + 
         ((71*I)/4)*Pi*G[0, 1, x] - (53*Pi^2*G[0, 1, x])/6 + 
         ((25*I)/3)*Pi^3*G[0, 1, x] + (968*G[1, 0, x])/27 - 
         ((31*I)/2)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/2 + 
         I*Pi^3*G[1, 0, x] - (3787*G[1, 1, x])/54 - (215*Pi^2*G[1, 1, x])/
          18 - ((14*I)/3)*Pi^3*G[1, 1, x] + (134*G[0, 0, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 0, x] + (37*Pi^2*G[0, 0, 0, x])/3 - 
         (515*G[0, 0, 1, x])/12 - (18*I)*Pi*G[0, 0, 1, x] + 
         19*Pi^2*G[0, 0, 1, x] - (515*G[0, 1, 0, x])/12 - 
         (36*I)*Pi*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/3 + 
         (200*G[0, 1, 1, x])/9 + (30*I)*Pi*G[0, 1, 1, x] - 
         (71*Pi^2*G[0, 1, 1, x])/3 - (31*G[1, 0, 0, x])/2 + 
         (12*I)*Pi*G[1, 0, 0, x] + (4*Pi^2*G[1, 0, 0, x])/3 - 
         (346*G[1, 0, 1, x])/9 - (12*I)*Pi*G[1, 0, 1, x] - 
         18*Pi^2*G[1, 0, 1, x] - (346*G[1, 1, 0, x])/9 - 
         (46*Pi^2*G[1, 1, 0, x])/3 + (248*G[1, 1, 1, x])/3 + 
         8*Pi^2*G[1, 1, 1, x] - (128*G[0, 0, 0, 0, x])/3 - 
         (28*I)*Pi*G[0, 0, 0, 0, x] + (130*G[0, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 1, x] + (130*G[0, 0, 1, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] + 
         (36*I)*Pi*G[0, 1, 0, 0, x] - (56*G[0, 1, 0, 1, x])/3 - 
         (56*G[0, 1, 1, 0, x])/3 - (24*I)*Pi*G[0, 1, 1, 0, x] + 
         (94*G[0, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (70*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         (106*G[1, 0, 0, 1, x])/3 + (20*I)*Pi*G[1, 0, 0, 1, x] + 
         (106*G[1, 0, 1, 0, x])/3 + (20*I)*Pi*G[1, 0, 1, 0, x] - 
         (52*G[1, 0, 1, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 1, x] + 
         30*G[1, 1, 0, 1, x] - (36*I)*Pi*G[1, 1, 0, 1, x] + 
         30*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         (254*G[1, 1, 1, 1, x])/3 + (48*I)*Pi*G[1, 1, 1, 1, x] + 
         24*G[0, 0, 0, 0, 0, x] - 44*G[0, 0, 0, 0, 1, x] - 
         44*G[0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
         16*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 1, x] + 
         32*G[0, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, x] - 
         20*G[1, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 1, 1, x] + 
         12*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
         20*G[1, 0, 1, 1, 0, x] - 72*G[1, 0, 1, 1, 1, x] - 
         20*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
         20*G[1, 1, 0, 1, 0, x] - 52*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
         80*G[1, 1, 1, 1, 1, x] - (1255*Zeta[3])/12 - (36*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/6 + (274*G[0, x]*Zeta[3])/3 - 
         (12*I)*Pi*G[0, x]*Zeta[3] - (62*G[1, x]*Zeta[3])/9 + 
         (12*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 0, x]*Zeta[3] - 
         (80*G[0, 1, x]*Zeta[3])/3 + (136*G[1, 0, x]*Zeta[3])/3 - 
         (28*G[1, 1, x]*Zeta[3])/3 + 35*Zeta[5])) + 
     e^2*(23550685/46656 + (625319*Pi^2)/2592 + ((649*I)/24)*Pi^3 + 
       (8483*Pi^4)/2592 + ((331*I)/180)*Pi^5 + (8539*Pi^6)/90720 + 
       (23234*G[0, x])/243 - ((549*I)/4)*Pi*G[0, x] - 
       (42017*Pi^2*G[0, x])/324 - ((389*I)/24)*Pi^3*G[0, x] - 
       (2083*Pi^4*G[0, x])/720 - ((377*I)/360)*Pi^5*G[0, x] - 
       (466951*G[1, x])/1296 + ((549*I)/4)*Pi*G[1, x] - 
       (83183*Pi^2*G[1, x])/324 - ((7*I)/3)*Pi^3*G[1, x] - 
       (355*Pi^4*G[1, x])/216 + ((37*I)/120)*Pi^5*G[1, x] + 
       (3355*G[0, 0, x])/12 + ((387*I)/4)*Pi*G[0, 0, x] + 
       (5669*Pi^2*G[0, 0, x])/72 + (17*I)*Pi^3*G[0, 0, x] + 
       (82*Pi^4*G[0, 0, x])/45 - (82181*G[0, 1, x])/162 - 
       ((59*I)/4)*Pi*G[0, 1, x] + (8753*Pi^2*G[0, 1, x])/54 - 
       ((29*I)/12)*Pi^3*G[0, 1, x] + (563*Pi^4*G[0, 1, x])/180 - 
       (82181*G[1, 0, x])/162 - ((367*I)/4)*Pi*G[1, 0, x] + 
       (4492*Pi^2*G[1, 0, x])/27 + ((109*I)/12)*Pi^3*G[1, 0, x] + 
       (637*Pi^4*G[1, 0, x])/180 + (67490*G[1, 1, x])/81 + 
       ((39*I)/4)*Pi*G[1, 1, x] + (23063*Pi^2*G[1, 1, x])/216 + 
       ((10*I)/3)*Pi^3*G[1, 1, x] + (667*Pi^4*G[1, 1, x])/360 - 
       (7969*G[0, 0, 0, x])/36 - ((363*I)/4)*Pi*G[0, 0, 0, x] - 
       (769*Pi^2*G[0, 0, 0, x])/18 - ((44*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (4541*G[0, 0, 1, x])/18 + ((63*I)/2)*Pi*G[0, 0, 1, x] - 
       (883*Pi^2*G[0, 0, 1, x])/9 - (10*I)*Pi^3*G[0, 0, 1, x] + 
       (4541*G[0, 1, 0, x])/18 + (108*I)*Pi*G[0, 1, 0, x] - 
       (976*Pi^2*G[0, 1, 0, x])/9 - (I/6)*Pi^3*G[0, 1, 0, x] - 
       (4003*G[0, 1, 1, x])/108 - ((195*I)/4)*Pi*G[0, 1, 1, x] - 
       (2273*Pi^2*G[0, 1, 1, x])/36 + ((113*I)/6)*Pi^3*G[0, 1, 1, x] - 
       (783*G[1, 0, 0, x])/2 + (57*I)*Pi*G[1, 0, 0, x] - 
       (437*Pi^2*G[1, 0, 0, x])/6 - ((22*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (57209*G[1, 0, 1, x])/108 - ((31*I)/4)*Pi*G[1, 0, 1, x] - 
       (325*Pi^2*G[1, 0, 1, x])/4 + ((50*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (57209*G[1, 1, 0, x])/108 - ((297*I)/4)*Pi*G[1, 1, 0, x] - 
       (707*Pi^2*G[1, 1, 0, x])/12 + ((49*I)/6)*Pi^3*G[1, 1, 0, x] - 
       (48887*G[1, 1, 1, x])/54 + (25*I)*Pi*G[1, 1, 1, x] - 
       (197*Pi^2*G[1, 1, 1, x])/4 - ((23*I)/2)*Pi^3*G[1, 1, 1, x] + 
       160*G[0, 0, 0, 0, x] + (94*I)*Pi*G[0, 0, 0, 0, x] + 
       (80*Pi^2*G[0, 0, 0, 0, x])/3 - (1961*G[0, 0, 0, 1, x])/12 + 
       (24*I)*Pi*G[0, 0, 0, 1, x] + (112*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (1961*G[0, 0, 1, 0, x])/12 - (97*I)*Pi*G[0, 0, 1, 0, x] + 
       51*Pi^2*G[0, 0, 1, 0, x] + (709*G[0, 0, 1, 1, x])/12 - 
       (21*I)*Pi*G[0, 0, 1, 1, x] + 20*Pi^2*G[0, 0, 1, 1, x] + 
       (1101*G[0, 1, 0, 0, x])/4 - (62*I)*Pi*G[0, 1, 0, 0, x] + 
       19*Pi^2*G[0, 1, 0, 0, x] - (3637*G[0, 1, 0, 1, x])/12 - 
       (61*I)*Pi*G[0, 1, 0, 1, x] - (15*Pi^2*G[0, 1, 0, 1, x])/2 - 
       (3637*G[0, 1, 1, 0, x])/12 + (65*I)*Pi*G[0, 1, 1, 0, x] - 
       (85*Pi^2*G[0, 1, 1, 0, x])/2 + (2438*G[0, 1, 1, 1, x])/9 + 
       (58*I)*Pi*G[0, 1, 1, 1, x] - (205*Pi^2*G[0, 1, 1, 1, x])/6 + 
       (1555*G[1, 0, 0, 0, x])/3 - (13*I)*Pi*G[1, 0, 0, 0, x] + 
       11*Pi^2*G[1, 0, 0, 0, x] - (757*G[1, 0, 0, 1, x])/3 - 
       (72*I)*Pi*G[1, 0, 0, 1, x] + (122*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (757*G[1, 0, 1, 0, x])/3 - (2*I)*Pi*G[1, 0, 1, 0, x] - 
       7*Pi^2*G[1, 0, 1, 0, x] - (1141*G[1, 0, 1, 1, x])/36 + 
       (87*I)*Pi*G[1, 0, 1, 1, x] - (347*Pi^2*G[1, 0, 1, 1, x])/6 - 
       (87*G[1, 1, 0, 0, x])/4 + (35*I)*Pi*G[1, 1, 0, 0, x] - 
       (28*Pi^2*G[1, 1, 0, 0, x])/3 - (2959*G[1, 1, 0, 1, x])/9 + 
       (55*I)*Pi*G[1, 1, 0, 1, x] - 50*Pi^2*G[1, 1, 0, 1, x] - 
       (2959*G[1, 1, 1, 0, x])/9 - (20*I)*Pi*G[1, 1, 1, 0, x] - 
       37*Pi^2*G[1, 1, 1, 0, x] + 794*G[1, 1, 1, 1, x] - 
       (70*I)*Pi*G[1, 1, 1, 1, x] + (83*Pi^2*G[1, 1, 1, 1, x])/3 - 
       146*G[0, 0, 0, 0, 0, x] - (108*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (412*G[0, 0, 0, 0, 1, x])/3 + (18*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (412*G[0, 0, 0, 1, 0, x])/3 + (102*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       6*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       142*G[0, 0, 1, 0, 0, x] + (40*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (457*G[0, 0, 1, 0, 1, x])/3 + (457*G[0, 0, 1, 1, 0, x])/3 - 
       (34*I)*Pi*G[0, 0, 1, 1, 0, x] - (688*G[0, 0, 1, 1, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 1, 1, 1, x] - (928*G[0, 1, 0, 0, 0, x])/3 + 
       (52*I)*Pi*G[0, 1, 0, 0, 0, x] + (406*G[0, 1, 0, 0, 1, x])/3 - 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (406*G[0, 1, 0, 1, 0, x])/3 - 
       (42*I)*Pi*G[0, 1, 0, 1, 0, x] - 66*G[0, 1, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 1, 0, 0, x] + (496*G[0, 1, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] + (496*G[0, 1, 1, 1, 0, x])/3 - 
       (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 215*G[0, 1, 1, 1, 1, x] + 
       (14*I)*Pi*G[0, 1, 1, 1, 1, x] - (1106*G[1, 0, 0, 0, 0, x])/3 - 
       (34*I)*Pi*G[1, 0, 0, 0, 0, x] + (361*G[1, 0, 0, 0, 1, x])/3 - 
       (10*I)*Pi*G[1, 0, 0, 0, 1, x] + (361*G[1, 0, 0, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 71*G[1, 0, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] + 
       (46*I)*Pi*G[1, 0, 1, 0, 0, x] + (361*G[1, 0, 1, 0, 1, x])/3 + 
       (42*I)*Pi*G[1, 0, 1, 0, 1, x] + (361*G[1, 0, 1, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 1, 0, x] - (59*G[1, 0, 1, 1, 1, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 1, x] - (313*G[1, 1, 0, 0, 0, x])/3 + 
       (6*I)*Pi*G[1, 1, 0, 0, 0, x] + (424*G[1, 1, 0, 0, 1, x])/3 + 
       (96*I)*Pi*G[1, 1, 0, 0, 1, x] + (424*G[1, 1, 0, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, 1, 0, x] + (251*G[1, 1, 0, 1, 1, x])/3 - 
       (114*I)*Pi*G[1, 1, 0, 1, 1, x] - 43*G[1, 1, 1, 0, 0, x] - 
       (6*I)*Pi*G[1, 1, 1, 0, 0, x] + 193*G[1, 1, 1, 0, 1, x] - 
       (140*I)*Pi*G[1, 1, 1, 0, 1, x] + 193*G[1, 1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] - (1915*G[1, 1, 1, 1, 1, x])/3 + 
       (158*I)*Pi*G[1, 1, 1, 1, 1, x] + 92*G[0, 0, 0, 0, 0, 0, x] - 
       152*G[0, 0, 0, 0, 0, 1, x] - 152*G[0, 0, 0, 0, 1, 0, x] + 
       74*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] - 
       18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] + 
       80*G[0, 0, 0, 1, 1, 1, x] + 116*G[0, 0, 1, 0, 0, 0, x] - 
       76*G[0, 0, 1, 0, 0, 1, x] - 76*G[0, 0, 1, 0, 1, 0, x] + 
       70*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] - 
       16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
       112*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 0, x] - 
       12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
       22*G[0, 1, 0, 0, 1, 1, x] - 76*G[0, 1, 0, 1, 0, 0, x] + 
       46*G[0, 1, 0, 1, 0, 1, x] + 46*G[0, 1, 0, 1, 1, 0, x] + 
       2*G[0, 1, 0, 1, 1, 1, x] - 96*G[0, 1, 1, 0, 0, 0, x] + 
       68*G[0, 1, 1, 0, 0, 1, x] + 68*G[0, 1, 1, 0, 1, 0, x] - 
       8*G[0, 1, 1, 0, 1, 1, x] + 50*G[0, 1, 1, 1, 0, 1, x] + 
       50*G[0, 1, 1, 1, 1, 0, x] - 198*G[0, 1, 1, 1, 1, 1, x] - 
       60*G[1, 0, 0, 0, 0, 0, x] - 22*G[1, 0, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] + 
       42*G[1, 0, 0, 1, 0, 0, x] - 18*G[1, 0, 0, 1, 0, 1, x] - 
       18*G[1, 0, 0, 1, 1, 0, x] + 132*G[1, 0, 0, 1, 1, 1, x] + 
       26*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 0, 1, x] + 
       36*G[1, 0, 1, 0, 1, 0, x] + 56*G[1, 0, 1, 0, 1, 1, x] - 
       42*G[1, 0, 1, 1, 0, 0, x] + 68*G[1, 0, 1, 1, 0, 1, x] + 
       68*G[1, 0, 1, 1, 1, 0, x] - 284*G[1, 0, 1, 1, 1, 1, x] - 
       82*G[1, 1, 0, 0, 0, 0, x] + 52*G[1, 1, 0, 0, 0, 1, x] + 
       52*G[1, 1, 0, 0, 1, 0, x] + 100*G[1, 1, 0, 0, 1, 1, x] + 
       38*G[1, 1, 0, 1, 0, 0, x] + 30*G[1, 1, 0, 1, 0, 1, x] + 
       30*G[1, 1, 0, 1, 1, 0, x] - 254*G[1, 1, 0, 1, 1, 1, x] - 
       54*G[1, 1, 1, 0, 0, 0, x] + 52*G[1, 1, 1, 0, 0, 1, x] + 
       52*G[1, 1, 1, 0, 1, 0, x] - 202*G[1, 1, 1, 0, 1, 1, x] + 
       30*G[1, 1, 1, 1, 0, 0, x] - 52*G[1, 1, 1, 1, 0, 1, x] - 
       52*G[1, 1, 1, 1, 1, 0, x] + 280*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(5/36 - (5*RATIO[(1 - x)^(-1)])/36) + 
       Log[mu2/s]^5*(-127/180 - (5*G[0, x])/6 + (127/180 + (5*G[0, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-80/27 - (23*Pi^2)/24 + 
         (35*G[0, x])/12 - ((7*I)/6)*Pi*G[0, x] + (11*G[1, x])/18 + 
         ((7*I)/6)*Pi*G[1, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 
         (11*G[1, 1, x])/6 + (80/27 + (23*Pi^2)/24 - (35*G[0, x])/12 + 
           ((7*I)/6)*Pi*G[0, x] - (11*G[1, x])/18 - ((7*I)/6)*Pi*G[1, x] - 
           3*G[0, 1, x] - 3*G[1, 0, x] + (11*G[1, 1, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-118/81 + (65*Pi^2)/12 + 
         (341*G[0, x])/27 - ((7*I)/3)*Pi*G[0, x] + (23*Pi^2*G[0, x])/6 - 
         (7*G[1, x])/9 + ((7*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 - 
         14*G[0, 1, x] + ((7*I)/3)*Pi*G[0, 1, x] - 14*G[1, 0, x] + 
         ((7*I)/3)*Pi*G[1, 0, x] + (125*G[1, 1, x])/9 - 
         ((14*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 
         (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 7*G[0, 1, 1, x] - 
         (29*G[1, 0, 1, x])/3 - (29*G[1, 1, 0, x])/3 + (37*G[1, 1, 1, x])/3 + 
         (((-7*I)/3)*Pi*G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] + 
           ((14*I)/3)*Pi*G[1, 1, x] - (7*G[0, 1, 1, x])/3 - 
           (7*G[1, 0, 1, x])/3 - (7*G[1, 1, 0, x])/3 + 7*G[1, 1, 1, x])*
          RATIO[x^(-1)] + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(118/81 - (65*Pi^2)/12 - (359*G[0, x])/27 - 
           (23*Pi^2*G[0, x])/6 + (13*G[1, x])/9 - (4*Pi^2*G[1, x])/3 + 
           (35*G[0, 1, x])/3 - ((14*I)/3)*Pi*G[0, 1, x] + (35*G[1, 0, x])/3 - 
           ((14*I)/3)*Pi*G[1, 0, x] - (83*G[1, 1, x])/9 + 
           ((28*I)/3)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + 
           (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + (14*G[0, 1, 1, x])/3 + 
           (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
            3 - (4*Zeta[3])/9) + (4*Zeta[3])/9) + (104861*Zeta[3])/324 + 
       ((223*I)/2)*Pi*Zeta[3] - (149*Pi^2*Zeta[3])/3 - 
       ((22*I)/3)*Pi^3*Zeta[3] - (18269*G[0, x]*Zeta[3])/54 - 
       ((310*I)/3)*Pi*G[0, x]*Zeta[3] - 16*Pi^2*G[0, x]*Zeta[3] - 
       (10603*G[1, x]*Zeta[3])/36 - ((59*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (14*Pi^2*G[1, x]*Zeta[3])/3 + (472*G[0, 0, x]*Zeta[3])/3 + 
       (1066*G[0, 1, x]*Zeta[3])/3 + ((40*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (820*G[1, 0, x]*Zeta[3])/3 - ((50*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (223*G[1, 1, x]*Zeta[3])/9 - ((44*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (88*G[0, 0, 0, x]*Zeta[3])/3 - (488*G[0, 0, 1, x]*Zeta[3])/3 - 
       (140*G[0, 1, 0, x]*Zeta[3])/3 + 88*G[0, 1, 1, x]*Zeta[3] + 
       4*G[1, 0, 0, x]*Zeta[3] - (20*G[1, 0, 1, x]*Zeta[3])/3 + 
       (394*G[1, 1, 0, x]*Zeta[3])/3 - (128*G[1, 1, 1, x]*Zeta[3])/3 - 
       (1453*Zeta[3]^2)/9 + Log[mu2/s]^2*(10607/216 + (991*Pi^2)/36 + 
         ((20*I)/3)*Pi^3 + (347*Pi^4)/240 + (4435*G[0, x])/108 - 
         ((41*I)/2)*Pi*G[0, x] - (89*Pi^2*G[0, x])/4 + 
         ((3*I)/2)*Pi^3*G[0, x] - (1321*G[1, x])/36 + ((41*I)/2)*Pi*G[1, x] - 
         (179*Pi^2*G[1, x])/6 - ((13*I)/6)*Pi^3*G[1, x] + 5*G[0, 0, x] + 
         (16*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/3 - 
         (1141*G[0, 1, x])/18 - ((19*I)/2)*Pi*G[0, 1, x] - 
         (49*Pi^2*G[0, 1, x])/6 - (1141*G[1, 0, x])/18 - 
         ((35*I)/2)*Pi*G[1, 0, x] - (73*Pi^2*G[1, 0, x])/6 + 
         (776*G[1, 1, x])/9 + (11*I)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/6 - 
         (83*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         (131*G[0, 0, 1, x])/3 + (18*I)*Pi*G[0, 0, 1, x] + 
         (131*G[0, 1, 0, x])/3 + (15*I)*Pi*G[0, 1, 0, x] - 
         (67*G[0, 1, 1, x])/6 - (25*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, x] + (137*G[1, 0, 1, x])/2 - 
         (22*I)*Pi*G[1, 0, 1, x] + (137*G[1, 1, 0, x])/2 - 
         (11*I)*Pi*G[1, 1, 0, x] - (595*G[1, 1, 1, x])/6 + 
         (29*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
         20*G[0, 0, 1, 0, x] + 46*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
         29*G[0, 1, 0, 1, x] + 29*G[0, 1, 1, 0, x] - 33*G[0, 1, 1, 1, x] - 
         16*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 
         13*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 
         14*G[1, 1, 1, 0, x] - 22*G[1, 1, 1, 1, x] + (1036*Zeta[3])/9 - 
         (8*I)*Pi*Zeta[3] + (50*G[0, x]*Zeta[3])/3 - 16*G[1, x]*Zeta[3] + 
         RATIO[x]*((-29*Pi^2)/2 - (Pi^2*G[0, x])/2 - 2*Pi^2*G[1, x] - 
           29*G[0, 0, x] + 29*G[0, 1, x] + 29*G[1, 0, x] - 29*G[1, 1, x] - 
           2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 
           7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(-10607/216 - (287*Pi^2)/18 - (6*I)*Pi^3 - 
           (347*Pi^4)/240 - (1048*G[0, x])/27 - (4*I)*Pi*G[0, x] + 
           (205*Pi^2*G[0, x])/12 - ((3*I)/2)*Pi^3*G[0, x] + (310*G[1, x])/9 + 
           15*Pi^2*G[1, x] + ((17*I)/6)*Pi^3*G[1, x] - 4*G[0, 0, x] - 
           (12*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/3 + 
           (359*G[0, 1, x])/9 + (12*I)*Pi*G[0, 1, x] + (41*Pi^2*G[0, 1, x])/
            3 + (359*G[1, 0, x])/9 + 15*Pi^2*G[1, 0, x] - (398*G[1, 1, x])/
            9 - (5*Pi^2*G[1, 1, x])/2 + (83*G[0, 0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, 0, x] - (119*G[0, 0, 1, x])/3 - 
           (20*I)*Pi*G[0, 0, 1, x] - (119*G[0, 1, 0, x])/3 - 
           (22*I)*Pi*G[0, 1, 0, x] + (50*G[0, 1, 1, x])/3 + 
           (34*I)*Pi*G[0, 1, 1, x] - 35*G[1, 0, 1, x] + 
           (28*I)*Pi*G[1, 0, 1, x] - 35*G[1, 1, 0, x] + 
           (14*I)*Pi*G[1, 1, 0, x] + (188*G[1, 1, 1, x])/3 - 
           (42*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
           20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 
           6*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
           56*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
           16*G[1, 0, 1, 0, x] + 22*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 1, x] - 
           8*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] - (676*Zeta[3])/9 + 
           (8*I)*Pi*Zeta[3] - (50*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((-20*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
           ((2*I)/3)*Pi^3*G[1, x] - ((19*I)/2)*Pi*G[0, 1, x] + 
           (11*Pi^2*G[0, 1, x])/2 - ((27*I)/2)*Pi*G[1, 0, x] - 
           (31*Pi^2*G[1, 0, x])/6 - 20*G[1, 1, x] + (23*I)*Pi*G[1, 1, x] - 
           (67*Pi^2*G[1, 1, x])/3 - (2*I)*Pi*G[0, 0, 1, x] - 
           (7*I)*Pi*G[0, 1, 0, x] - (19*G[0, 1, 1, x])/2 + 
           (9*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           (27*G[1, 0, 1, x])/2 + (6*I)*Pi*G[1, 0, 1, x] - 
           (27*G[1, 1, 0, x])/2 + (3*I)*Pi*G[1, 1, 0, x] + 
           (73*G[1, 1, 1, x])/2 - (13*I)*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 
           23*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           9*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 54*G[1, 1, 0, 1, x] + 
           54*G[1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, x] + 40*G[1, x]*Zeta[3])) + 
       (1523*Zeta[5])/5 - (112*I)*Pi*Zeta[5] - 6*G[0, x]*Zeta[5] + 
       78*G[1, x]*Zeta[5] + RATIO[x]*((-31687*Pi^2)/216 - ((143*I)/8)*Pi^3 - 
         (3071*Pi^4)/1080 - ((109*I)/90)*Pi^5 + (16889*Pi^2*G[0, x])/216 + 
         ((29*I)/3)*Pi^3*G[0, x] + (29*Pi^4*G[0, x])/60 + 
         (13963*Pi^2*G[1, x])/216 - ((2*I)/3)*Pi^3*G[1, x] + 
         (119*Pi^4*G[1, x])/60 - (31687*G[0, 0, x])/108 - 
         ((143*I)/4)*Pi*G[0, 0, x] - (272*Pi^2*G[0, 0, x])/9 - 
         ((10*I)/3)*Pi^3*G[0, 0, x] + (31687*G[0, 1, x])/108 + 
         ((143*I)/4)*Pi*G[0, 1, x] - (227*Pi^2*G[0, 1, x])/9 + 
         ((2*I)/3)*Pi^3*G[0, 1, x] + (31687*G[1, 0, x])/108 + 
         ((143*I)/4)*Pi*G[1, 0, x] - (479*Pi^2*G[1, 0, x])/18 + 
         ((4*I)/3)*Pi^3*G[1, 0, x] - (31687*G[1, 1, x])/108 - 
         ((143*I)/4)*Pi*G[1, 1, x] - (419*Pi^2*G[1, 1, x])/18 + 
         ((4*I)/3)*Pi^3*G[1, 1, x] + (905*G[0, 0, 0, x])/3 + 
         (34*I)*Pi*G[0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, x])/3 - 
         (6605*G[0, 0, 1, x])/36 + (23*I)*Pi*G[0, 0, 1, x] - 
         (4*Pi^2*G[0, 0, 1, x])/3 - (6605*G[0, 1, 0, x])/36 - 
         (40*I)*Pi*G[0, 1, 0, x] + (14*Pi^2*G[0, 1, 0, x])/3 + 
         (1175*G[0, 1, 1, x])/18 - (17*I)*Pi*G[0, 1, 1, x] + 
         2*Pi^2*G[0, 1, 1, x] - 16*G[1, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/6 - (3679*G[1, 0, 1, x])/36 - 
         (41*I)*Pi*G[1, 0, 1, x] - (25*Pi^2*G[1, 0, 1, x])/6 - 
         (3679*G[1, 1, 0, x])/36 + (22*I)*Pi*G[1, 1, 0, x] - 
         (67*Pi^2*G[1, 1, 0, x])/6 + (3967*G[1, 1, 1, x])/18 + 
         (35*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/2 - 
         (538*G[0, 0, 0, 0, x])/3 - (20*I)*Pi*G[0, 0, 0, 0, x] + 
         94*G[0, 0, 0, 1, x] + (40*I)*Pi*G[0, 0, 0, 1, x] + 
         94*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, x] + 
         (7*G[0, 0, 1, 1, x])/3 - (36*I)*Pi*G[0, 0, 1, 1, x] + 
         4*G[0, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 0, 0, x] + 
         (88*G[0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 1, 0, 1, x] + 
         (88*G[0, 1, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, x] - 
         (221*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] - 
         (130*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] + 
         (109*G[1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 0, 0, 1, x] + 
         (109*G[1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (121*G[1, 0, 1, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] + 51*G[1, 1, 0, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, x] + 51*G[1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] - 99*G[1, 1, 1, 1, x] - 
         (40*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
         52*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
         38*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
         60*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         68*G[1, 0, 1, 1, 1, x] - 22*G[1, 1, 0, 0, 0, x] + 
         18*G[1, 1, 0, 0, 1, x] + 18*G[1, 1, 0, 1, 0, x] + 
         36*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
         88*G[1, 1, 1, 1, 1, x] - (6029*Zeta[3])/36 - (87*I)*Pi*Zeta[3] - 
         (7*Pi^2*Zeta[3])/2 + (106*G[0, x]*Zeta[3])/3 + 83*G[1, x]*Zeta[3] + 
         (36*I)*Pi*G[1, x]*Zeta[3] + (40*G[0, 0, x]*Zeta[3])/3 - 
         (142*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
         (76*G[1, 1, x]*Zeta[3])/3 + 44*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (-23550685/46656 - (13727*Pi^2)/2592 + ((203*I)/12)*Pi^3 + 
         (34229*Pi^4)/12960 - ((41*I)/30)*Pi^5 - (8539*Pi^6)/90720 - 
         (14576*G[0, x])/243 - ((1293*I)/4)*Pi*G[0, x] + 
         (20723*Pi^2*G[0, x])/324 + ((89*I)/8)*Pi^3*G[0, x] - 
         (1049*Pi^4*G[0, x])/720 + ((377*I)/360)*Pi^5*G[0, x] + 
         (420775*G[1, x])/1296 + (12079*Pi^2*G[1, x])/648 + 
         ((413*I)/24)*Pi^3*G[1, x] - (3409*Pi^4*G[1, x])/1080 + 
         ((59*I)/360)*Pi^5*G[1, x] - (1293*G[0, 0, x])/4 + 
         (102*I)*Pi*G[0, 0, x] - (1529*Pi^2*G[0, 0, x])/72 - 
         (15*I)*Pi^3*G[0, 0, x] - (82*Pi^4*G[0, 0, x])/45 + 
         (5824*G[0, 1, x])/81 + ((223*I)/4)*Pi*G[0, 1, x] - 
         (1837*Pi^2*G[0, 1, x])/108 + (7*I)*Pi^3*G[0, 1, x] - 
         (43*Pi^4*G[0, 1, x])/10 + (5824*G[1, 0, x])/81 - 
         ((631*I)/4)*Pi*G[1, 0, x] - (4985*Pi^2*G[1, 0, x])/216 - 
         (16*I)*Pi^3*G[1, 0, x] - (232*Pi^4*G[1, 0, x])/45 - 
         (78413*G[1, 1, x])/324 - (688*Pi^2*G[1, 1, x])/27 - 
         (12*I)*Pi^3*G[1, 1, x] - (481*Pi^4*G[1, 1, x])/360 + 
         (8983*G[0, 0, 0, x])/36 + ((63*I)/4)*Pi*G[0, 0, 0, x] + 
         (103*Pi^2*G[0, 0, 0, x])/18 + ((44*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (2377*G[0, 0, 1, x])/36 - ((15*I)/2)*Pi*G[0, 0, 1, x] + 
         (17*Pi^2*G[0, 0, 1, x])/18 + (14*I)*Pi^3*G[0, 0, 1, x] - 
         (2377*G[0, 1, 0, x])/36 - (49*I)*Pi*G[0, 1, 0, x] + 
         (425*Pi^2*G[0, 1, 0, x])/18 - (5*I)*Pi^3*G[0, 1, 0, x] + 
         (1192*G[0, 1, 1, x])/27 + ((163*I)/4)*Pi*G[0, 1, 1, x] - 
         (163*Pi^2*G[0, 1, 1, x])/9 - ((71*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (631*G[1, 0, 0, x])/4 + ((231*I)/4)*Pi*G[1, 0, 0, x] + 
         19*Pi^2*G[1, 0, 0, x] + ((28*I)/3)*Pi^3*G[1, 0, 0, x] - 
         (2096*G[1, 0, 1, x])/27 - ((133*I)/4)*Pi*G[1, 0, 1, x] + 
         (137*Pi^2*G[1, 0, 1, x])/6 - ((70*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (2096*G[1, 1, 0, x])/27 - ((49*I)/2)*Pi*G[1, 1, 0, x] + 
         (205*Pi^2*G[1, 1, 0, x])/6 - (3*I)*Pi^3*G[1, 1, 0, x] + 
         (6052*G[1, 1, 1, x])/27 + 25*Pi^2*G[1, 1, 1, x] + 
         (17*I)*Pi^3*G[1, 1, 1, x] - 166*G[0, 0, 0, 0, x] - 
         (72*I)*Pi*G[0, 0, 0, 0, x] - (80*Pi^2*G[0, 0, 0, 0, x])/3 + 
         (1109*G[0, 0, 0, 1, x])/12 - (42*I)*Pi*G[0, 0, 0, 1, x] - 
         (112*Pi^2*G[0, 0, 0, 1, x])/3 + (1109*G[0, 0, 1, 0, x])/12 + 
         (72*I)*Pi*G[0, 0, 1, 0, x] - (160*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (169*G[0, 0, 1, 1, x])/12 + (42*I)*Pi*G[0, 0, 1, 1, x] - 
         26*Pi^2*G[0, 0, 1, 1, x] + (379*G[0, 1, 0, 0, x])/4 + 
         (72*I)*Pi*G[0, 1, 0, 0, x] - (47*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (695*G[0, 1, 0, 1, x])/12 + (54*I)*Pi*G[0, 1, 0, 1, x] + 
         (50*Pi^2*G[0, 1, 0, 1, x])/3 - (695*G[0, 1, 1, 0, x])/12 - 
         (72*I)*Pi*G[0, 1, 1, 0, x] + 66*Pi^2*G[0, 1, 1, 0, x] + 
         (514*G[0, 1, 1, 1, x])/9 - (54*I)*Pi*G[0, 1, 1, 1, x] + 
         (146*Pi^2*G[0, 1, 1, 1, x])/3 + (2*G[1, 0, 0, 0, x])/3 - 
         (48*I)*Pi*G[1, 0, 0, 0, x] - 16*Pi^2*G[1, 0, 0, 0, x] + 
         (1057*G[1, 0, 0, 1, x])/12 + (36*I)*Pi*G[1, 0, 0, 1, x] - 
         (154*Pi^2*G[1, 0, 0, 1, x])/3 + (1057*G[1, 0, 1, 0, x])/12 + 
         (72*I)*Pi*G[1, 0, 1, 0, x] + (8*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (374*G[1, 0, 1, 1, x])/9 - (60*I)*Pi*G[1, 0, 1, 1, x] + 
         69*Pi^2*G[1, 0, 1, 1, x] - (49*G[1, 1, 0, 0, x])/2 - 
         (24*I)*Pi*G[1, 1, 0, 0, x] + 10*Pi^2*G[1, 1, 0, 0, x] + 
         (718*G[1, 1, 0, 1, x])/9 + (24*I)*Pi*G[1, 1, 0, 1, x] + 
         (184*Pi^2*G[1, 1, 0, 1, x])/3 + (718*G[1, 1, 1, 0, x])/9 + 
         44*Pi^2*G[1, 1, 1, 0, x] - 248*G[1, 1, 1, 1, x] - 
         25*Pi^2*G[1, 1, 1, 1, x] + 146*G[0, 0, 0, 0, 0, x] + 
         (108*I)*Pi*G[0, 0, 0, 0, 0, x] - (346*G[0, 0, 0, 0, 1, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, 0, 1, x] - (346*G[0, 0, 0, 1, 0, x])/3 - 
         (104*I)*Pi*G[0, 0, 0, 1, 0, x] - 22*G[0, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 72*G[0, 0, 1, 0, 0, x] - 
         (28*I)*Pi*G[0, 0, 1, 0, 0, x] + (146*G[0, 0, 1, 0, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 1, 0, 1, x] + (146*G[0, 0, 1, 1, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 1, 1, 0, x] + (136*G[0, 0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*G[0, 1, 0, 0, 0, x])/3 - 
         (84*I)*Pi*G[0, 1, 0, 0, 0, x] + (110*G[0, 1, 0, 0, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] + (110*G[0, 1, 0, 1, 0, x])/3 + 
         (80*I)*Pi*G[0, 1, 0, 1, 0, x] + 46*G[0, 1, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, 1, x] - 54*G[0, 1, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] + (32*G[0, 1, 1, 0, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 1, 0, 1, x] + (32*G[0, 1, 1, 1, 0, x])/3 - 
         120*G[0, 1, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (308*G[1, 0, 0, 0, 0, x])/3 + (56*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (286*G[1, 0, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (286*G[1, 0, 0, 1, 0, x])/3 - (28*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         52*G[1, 0, 0, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         36*G[1, 0, 1, 0, 0, x] - (72*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (86*G[1, 0, 1, 0, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (86*G[1, 0, 1, 1, 0, x])/3 + (44*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (166*G[1, 0, 1, 1, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (166*G[1, 1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (238*G[1, 1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (238*G[1, 1, 0, 1, 0, x])/3 - (44*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (100*G[1, 1, 0, 1, 1, x])/3 + (92*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         70*G[1, 1, 1, 0, 1, x] + (112*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         70*G[1, 1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (796*G[1, 1, 1, 1, 1, x])/3 - (140*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         92*G[0, 0, 0, 0, 0, 0, x] + 152*G[0, 0, 0, 0, 0, 1, x] + 
         152*G[0, 0, 0, 0, 1, 0, x] - 68*G[0, 0, 0, 0, 1, 1, x] - 
         24*G[0, 0, 0, 1, 0, 0, x] + 16*G[0, 0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 0, 1, 1, 0, x] - 84*G[0, 0, 0, 1, 1, 1, x] - 
         116*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, 1, 0, x] - 80*G[0, 0, 1, 0, 1, 1, x] + 
         12*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 1, 0, x] - 132*G[0, 0, 1, 1, 1, 1, x] - 
         88*G[0, 1, 0, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 0, 1, x] - 
         20*G[0, 1, 0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, 1, 1, x] + 
         112*G[0, 1, 0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, 0, 1, x] - 
         68*G[0, 1, 0, 1, 1, 0, x] + 28*G[0, 1, 0, 1, 1, 1, x] + 
         160*G[0, 1, 1, 0, 0, 0, x] - 100*G[0, 1, 1, 0, 0, 1, x] - 
         100*G[0, 1, 1, 0, 1, 0, x] + 36*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 1, 0, x] + 284*G[0, 1, 1, 1, 1, 1, x] + 
         60*G[1, 0, 0, 0, 0, 0, x] + 44*G[1, 0, 0, 0, 0, 1, x] + 
         44*G[1, 0, 0, 0, 1, 0, x] - 60*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 0, 0, x] + 36*G[1, 0, 0, 1, 0, 1, x] + 
         36*G[1, 0, 0, 1, 1, 0, x] - 132*G[1, 0, 0, 1, 1, 1, x] - 
         48*G[1, 0, 1, 0, 0, 0, x] - 44*G[1, 0, 1, 0, 0, 1, x] - 
         44*G[1, 0, 1, 0, 1, 0, x] - 44*G[1, 0, 1, 0, 1, 1, x] + 
         72*G[1, 0, 1, 1, 0, 0, x] - 84*G[1, 0, 1, 1, 0, 1, x] - 
         84*G[1, 0, 1, 1, 1, 0, x] + 324*G[1, 0, 1, 1, 1, 1, x] + 
         104*G[1, 1, 0, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 0, 1, x] - 
         40*G[1, 1, 0, 0, 1, 0, x] - 72*G[1, 1, 0, 0, 1, 1, x] - 
         52*G[1, 1, 0, 1, 0, 0, x] - 40*G[1, 1, 0, 1, 0, 1, x] - 
         40*G[1, 1, 0, 1, 1, 0, x] + 248*G[1, 1, 0, 1, 1, 1, x] + 
         64*G[1, 1, 1, 0, 0, 0, x] - 64*G[1, 1, 1, 0, 0, 1, x] - 
         64*G[1, 1, 1, 0, 1, 0, x] + 188*G[1, 1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 1, 0, x] - 
         340*G[1, 1, 1, 1, 1, 1, x] - (84017*Zeta[3])/324 - 
         ((93*I)/2)*Pi*Zeta[3] + (211*Pi^2*Zeta[3])/3 + 
         ((22*I)/3)*Pi^3*Zeta[3] + (12185*G[0, x]*Zeta[3])/54 + 
         (120*I)*Pi*G[0, x]*Zeta[3] + 16*Pi^2*G[0, x]*Zeta[3] - 
         (1109*G[1, x]*Zeta[3])/36 + (72*I)*Pi*G[1, x]*Zeta[3] + 
         (28*Pi^2*G[1, x]*Zeta[3])/3 - (124*G[0, 0, x]*Zeta[3])/3 - 
         (398*G[0, 1, x]*Zeta[3])/3 + ((148*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (644*G[1, 0, x]*Zeta[3])/3 + ((100*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (1444*G[1, 1, x]*Zeta[3])/9 - ((248*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (88*G[0, 0, 0, x]*Zeta[3])/3 + (476*G[0, 0, 1, x]*Zeta[3])/3 + 
         (164*G[0, 1, 0, x]*Zeta[3])/3 - (352*G[0, 1, 1, x]*Zeta[3])/3 - 
         8*G[1, 0, 0, x]*Zeta[3] + (184*G[1, 0, 1, x]*Zeta[3])/3 - 
         (524*G[1, 1, 0, x]*Zeta[3])/3 - (40*G[1, 1, 1, x]*Zeta[3])/3 + 
         (1453*Zeta[3]^2)/9 - (673*Zeta[5])/5 + (112*I)*Pi*Zeta[5] + 
         6*G[0, x]*Zeta[5] - 64*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((-907*I)/2)*Pi*G[1, x] + (713*Pi^2*G[1, x])/8 + 
         ((437*I)/24)*Pi^3*G[1, x] + (14*Pi^4*G[1, x])/9 + 
         ((17*I)/36)*Pi^5*G[1, x] - (192*I)*Pi*G[0, 1, x] + 
         48*Pi^2*G[0, 1, x] + ((167*I)/12)*Pi^3*G[0, 1, x] + 
         (13*Pi^4*G[0, 1, x])/36 - ((403*I)/4)*Pi*G[1, 0, x] + 
         (347*Pi^2*G[1, 0, x])/24 - ((11*I)/12)*Pi^3*G[1, 0, x] - 
         (87*Pi^4*G[1, 0, x])/20 - (907*G[1, 1, x])/2 + 
         ((1171*I)/4)*Pi*G[1, 1, x] - (1523*Pi^2*G[1, 1, x])/24 - 
         (16*I)*Pi^3*G[1, 1, x] - (143*Pi^4*G[1, 1, x])/20 - 
         (40*I)*Pi*G[0, 0, 1, x] + (41*Pi^2*G[0, 0, 1, x])/6 + 
         (4*I)*Pi^3*G[0, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, x] - 
         (37*Pi^2*G[0, 1, 0, x])/6 - ((31*I)/6)*Pi^3*G[0, 1, 0, x] - 
         192*G[0, 1, 1, x] + (88*I)*Pi*G[0, 1, 1, x] - 
         (119*Pi^2*G[0, 1, 1, x])/4 - ((29*I)/6)*Pi^3*G[0, 1, 1, x] + 
         ((177*I)/4)*Pi*G[1, 0, 0, x] + (15*Pi^2*G[1, 0, 0, x])/2 + 
         (2*I)*Pi^3*G[1, 0, 0, x] - (403*G[1, 0, 1, x])/4 + 
         (75*I)*Pi*G[1, 0, 1, x] + (61*Pi^2*G[1, 0, 1, x])/12 - 
         ((20*I)/3)*Pi^3*G[1, 0, 1, x] - (403*G[1, 1, 0, x])/4 + 
         ((15*I)/4)*Pi*G[1, 1, 0, x] + (281*Pi^2*G[1, 1, 0, x])/12 + 
         ((31*I)/6)*Pi^3*G[1, 1, 0, x] + 550*G[1, 1, 1, x] - 
         (123*I)*Pi*G[1, 1, 1, x] + (439*Pi^2*G[1, 1, 1, x])/12 + 
         ((11*I)/2)*Pi^3*G[1, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (11*I)*Pi*G[0, 0, 1, 0, x] - (19*Pi^2*G[0, 0, 1, 0, x])/3 - 
         40*G[0, 0, 1, 1, x] + (13*I)*Pi*G[0, 0, 1, 1, x] - 
         14*Pi^2*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 0, x] + 
         (46*Pi^2*G[0, 1, 0, 0, x])/3 - 48*G[0, 1, 0, 1, x] + 
         (7*I)*Pi*G[0, 1, 0, 1, x] + (247*Pi^2*G[0, 1, 0, 1, x])/6 - 
         48*G[0, 1, 1, 0, x] - (25*I)*Pi*G[0, 1, 1, 0, x] + 
         (119*Pi^2*G[0, 1, 1, 0, x])/2 + 206*G[0, 1, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, 1, x] + (109*Pi^2*G[0, 1, 1, 1, x])/2 - 
         (31*I)*Pi*G[1, 0, 0, 0, x] - 37*Pi^2*G[1, 0, 0, 0, x] + 
         (177*G[1, 0, 0, 1, x])/4 - (2*I)*Pi*G[1, 0, 0, 1, x] - 
         (296*Pi^2*G[1, 0, 0, 1, x])/3 + (177*G[1, 0, 1, 0, x])/4 + 
         (44*I)*Pi*G[1, 0, 1, 0, x] - (217*Pi^2*G[1, 0, 1, 0, x])/3 + 
         (345*G[1, 0, 1, 1, x])/4 - (11*I)*Pi*G[1, 0, 1, 1, x] - 
         (269*Pi^2*G[1, 0, 1, 1, x])/6 + (5*G[1, 1, 0, 0, x])/4 - 
         (11*I)*Pi*G[1, 1, 0, 0, x] - (250*Pi^2*G[1, 1, 0, 0, x])/3 + 
         58*G[1, 1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, 1, x] - 
         (434*Pi^2*G[1, 1, 0, 1, x])/3 + 58*G[1, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 145*Pi^2*G[1, 1, 1, 0, x] - 
         402*G[1, 1, 1, 1, x] + (10*I)*Pi*G[1, 1, 1, 1, x] - 
         (388*Pi^2*G[1, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         11*G[0, 0, 1, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         11*G[0, 0, 1, 1, 0, x] - (10*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
         (38*I)*Pi*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] - 
         46*G[0, 1, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         44*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         44*G[0, 1, 1, 1, 0, x] - (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         135*G[0, 1, 1, 1, 1, x] - (10*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (22*I)*Pi*G[1, 0, 0, 0, 0, x] - 31*G[1, 0, 0, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 0, 0, 1, x] - 31*G[1, 0, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, 1, 0, x] + 7*G[1, 0, 0, 1, 1, x] + 
         (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 53*G[1, 0, 1, 0, 0, x] - 
         (26*I)*Pi*G[1, 0, 1, 0, 0, x] - 31*G[1, 0, 1, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 1, 0, 1, x] - 31*G[1, 0, 1, 1, 0, x] + 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] - 3*G[1, 0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 57*G[1, 1, 0, 0, 0, x] + 
         (22*I)*Pi*G[1, 1, 0, 0, 0, x] - 46*G[1, 1, 0, 0, 1, x] + 
         (32*I)*Pi*G[1, 1, 0, 0, 1, x] - 46*G[1, 1, 0, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] - 
         (22*I)*Pi*G[1, 1, 0, 1, 1, x] + 19*G[1, 1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 1, 0, 0, x] - 71*G[1, 1, 1, 0, 1, x] - 
         (28*I)*Pi*G[1, 1, 1, 0, 1, x] - 71*G[1, 1, 1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 245*G[1, 1, 1, 1, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, 1, 0, x] - 10*G[0, 0, 1, 0, 1, 1, x] - 
         36*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 1, 0, x] - 44*G[0, 0, 1, 1, 1, 1, x] - 
         32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 0, 1, 1, x] + 108*G[0, 1, 0, 1, 0, 0, x] - 
         94*G[0, 1, 0, 1, 0, 1, x] - 94*G[0, 1, 0, 1, 1, 0, x] + 
         102*G[0, 1, 0, 1, 1, 1, x] + 160*G[0, 1, 1, 0, 0, 0, x] - 
         80*G[0, 1, 1, 0, 0, 1, x] - 80*G[0, 1, 1, 0, 1, 0, x] + 
         28*G[0, 1, 1, 0, 1, 1, x] + 60*G[0, 1, 1, 1, 0, 0, x] - 
         142*G[0, 1, 1, 1, 0, 1, x] - 142*G[0, 1, 1, 1, 1, 0, x] + 
         254*G[0, 1, 1, 1, 1, 1, x] + 22*G[1, 0, 0, 0, 0, 1, x] + 
         22*G[1, 0, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 0, 1, 1, x] - 
         214*G[1, 0, 0, 1, 0, 0, x] + 210*G[1, 0, 0, 1, 0, 1, x] + 
         210*G[1, 0, 0, 1, 1, 0, x] - 192*G[1, 0, 0, 1, 1, 1, x] - 
         310*G[1, 0, 1, 0, 0, 0, x] + 136*G[1, 0, 1, 0, 0, 1, x] + 
         136*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
         54*G[1, 0, 1, 1, 0, 0, x] + 104*G[1, 0, 1, 1, 0, 1, x] + 
         104*G[1, 0, 1, 1, 1, 0, x] - 224*G[1, 0, 1, 1, 1, 1, x] - 
         266*G[1, 1, 0, 0, 0, 0, x] + 108*G[1, 1, 0, 0, 0, 1, x] + 
         108*G[1, 1, 0, 0, 1, 0, x] + 28*G[1, 1, 0, 0, 1, 1, x] - 
         254*G[1, 1, 0, 1, 0, 0, x] + 326*G[1, 1, 0, 1, 0, 1, x] + 
         326*G[1, 1, 0, 1, 1, 0, x] - 342*G[1, 1, 0, 1, 1, 1, x] - 
         374*G[1, 1, 1, 0, 0, 0, x] + 228*G[1, 1, 1, 0, 0, 1, x] + 
         228*G[1, 1, 1, 0, 1, 0, x] - 14*G[1, 1, 1, 0, 1, 1, x] - 
         138*G[1, 1, 1, 1, 0, 0, x] + 396*G[1, 1, 1, 1, 0, 1, x] + 
         396*G[1, 1, 1, 1, 1, 0, x] - 804*G[1, 1, 1, 1, 1, 1, x] - 
         80*G[1, x]*Zeta[3] + (39*I)*Pi*G[1, x]*Zeta[3] + 
         (62*Pi^2*G[1, x]*Zeta[3])/3 + ((188*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         14*G[1, 0, x]*Zeta[3] + ((50*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         75*G[1, 1, x]*Zeta[3] - ((292*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         20*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] - 
         (592*G[0, 1, 1, x]*Zeta[3])/3 + 116*G[1, 0, 0, x]*Zeta[3] + 
         (452*G[1, 0, 1, x]*Zeta[3])/3 + (230*G[1, 1, 0, x]*Zeta[3])/3 + 
         664*G[1, 1, 1, x]*Zeta[3] + 170*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(1029109/3888 + (67655*Pi^2)/648 + ((77*I)/4)*Pi^3 + 
         (3883*Pi^4)/2160 - ((13*I)/45)*Pi^5 + (7327*G[0, x])/81 - 
         (82*I)*Pi*G[0, x] - (7645*Pi^2*G[0, x])/108 - ((91*I)/6)*Pi^3*
          G[0, x] - (1757*Pi^4*G[0, x])/360 - (61129*G[1, x])/324 + 
         (82*I)*Pi*G[1, x] - (13907*Pi^2*G[1, x])/108 - 
         ((5*I)/2)*Pi^3*G[1, x] - (23*Pi^4*G[1, x])/18 + (395*G[0, 0, x])/6 + 
         ((117*I)/2)*Pi*G[0, 0, x] + (131*Pi^2*G[0, 0, x])/3 + 
         ((28*I)/3)*Pi^3*G[0, 0, x] - (6209*G[0, 1, x])/27 - 
         ((15*I)/2)*Pi*G[0, 1, x] + (515*Pi^2*G[0, 1, x])/6 - 
         ((49*I)/6)*Pi^3*G[0, 1, x] - (6209*G[1, 0, x])/27 - 
         ((119*I)/2)*Pi*G[1, 0, x] + (503*Pi^2*G[1, 0, x])/6 - 
         ((13*I)/6)*Pi^3*G[1, 0, x] + (20809*G[1, 1, x])/54 + 
         ((17*I)/2)*Pi*G[1, 1, x] + (259*Pi^2*G[1, 1, x])/6 + 
         I*Pi^3*G[1, 1, x] - (262*G[0, 0, 0, x])/3 - 
         (60*I)*Pi*G[0, 0, 0, x] - (74*Pi^2*G[0, 0, 0, x])/3 + 
         (815*G[0, 0, 1, x])/6 + (36*I)*Pi*G[0, 0, 1, x] - 
         36*Pi^2*G[0, 0, 1, x] + (815*G[0, 1, 0, x])/6 + 
         (69*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/3 - 
         (149*G[0, 1, 1, x])/9 - (45*I)*Pi*G[0, 1, 1, x] + 
         (247*Pi^2*G[0, 1, 1, x])/6 - 209*G[1, 0, 0, x] + 
         (26*I)*Pi*G[1, 0, 0, x] + (4973*G[1, 0, 1, x])/18 + 
         (2*I)*Pi*G[1, 0, 1, x] + (209*Pi^2*G[1, 0, 1, x])/6 + 
         (4973*G[1, 1, 0, x])/18 - (35*I)*Pi*G[1, 1, 0, x] + 
         (211*Pi^2*G[1, 1, 0, x])/6 - (3962*G[1, 1, 1, x])/9 + 
         (7*I)*Pi*G[1, 1, 1, x] - (43*Pi^2*G[1, 1, 1, x])/6 + 
         (308*G[0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, x] - 
         (322*G[0, 0, 0, 1, x])/3 - (18*I)*Pi*G[0, 0, 0, 1, x] - 
         (322*G[0, 0, 1, 0, x])/3 - (34*I)*Pi*G[0, 0, 1, 0, x] + 
         56*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         112*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] - 
         (391*G[0, 1, 0, 1, x])/3 - (10*I)*Pi*G[0, 1, 0, 1, x] - 
         (391*G[0, 1, 1, 0, x])/3 + (26*I)*Pi*G[0, 1, 1, 0, x] + 
         (323*G[0, 1, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, x] + 
         (706*G[1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, 0, x] - 
         (364*G[1, 0, 0, 1, x])/3 - (54*I)*Pi*G[1, 0, 0, 1, x] - 
         (364*G[1, 0, 1, 0, x])/3 - (26*I)*Pi*G[1, 0, 1, 0, x] - 
         (41*G[1, 0, 1, 1, x])/3 + (76*I)*Pi*G[1, 0, 1, 1, x] - 
         2*G[1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 0, x] - 
         170*G[1, 1, 0, 1, x] + (82*I)*Pi*G[1, 1, 0, 1, x] - 
         170*G[1, 1, 1, 0, x] + (34*I)*Pi*G[1, 1, 1, 0, x] + 
         (1126*G[1, 1, 1, 1, x])/3 - (104*I)*Pi*G[1, 1, 1, 1, x] - 
         48*G[0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, 0, 1, x] + 
         96*G[0, 0, 0, 1, 0, x] - 74*G[0, 0, 0, 1, 1, x] + 
         6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
         102*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
         56*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         64*G[0, 1, 1, 0, 1, x] - 64*G[0, 1, 1, 1, 0, x] + 
         162*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         82*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] - 
         50*G[1, 0, 1, 0, 1, x] - 50*G[1, 0, 1, 1, 0, x] + 
         152*G[1, 0, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, x] - 
         56*G[1, 1, 0, 0, 1, x] - 56*G[1, 1, 0, 1, 0, x] + 
         110*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         10*G[1, 1, 1, 0, 1, x] + 10*G[1, 1, 1, 1, 0, x] - 
         70*G[1, 1, 1, 1, 1, x] + (14603*Zeta[3])/54 + (84*I)*Pi*Zeta[3] + 
         (23*Pi^2*Zeta[3])/3 - (740*G[0, x]*Zeta[3])/3 + 
         ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (1502*G[1, x]*Zeta[3])/9 - 
         ((64*I)/3)*Pi*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] + 
         32*G[0, 1, x]*Zeta[3] - 88*G[1, 0, x]*Zeta[3] + 
         (92*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-2771*Pi^2)/36 - (6*I)*Pi^3 - 
           (74*Pi^4)/45 + (551*Pi^2*G[0, x])/18 + ((4*I)/3)*Pi^3*G[0, x] + 
           (221*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi^3*G[1, x] - 
           (2771*G[0, 0, x])/18 - (12*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/
            3 + (2771*G[0, 1, x])/18 + (12*I)*Pi*G[0, 1, x] + 
           4*Pi^2*G[0, 1, x] + (2771*G[1, 0, x])/18 + (12*I)*Pi*G[1, 0, x] + 
           (14*Pi^2*G[1, 0, x])/3 - (2771*G[1, 1, x])/18 - 
           (12*I)*Pi*G[1, 1, x] + Pi^2*G[1, 1, x] + (358*G[0, 0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, 0, x] - (220*G[0, 0, 1, x])/3 + 
           (16*I)*Pi*G[0, 0, 1, x] - (220*G[0, 1, 0, x])/3 - 
           (8*I)*Pi*G[0, 1, 0, x] + (82*G[0, 1, 1, x])/3 - 
           (16*I)*Pi*G[0, 1, 1, x] - 9*G[1, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 0, x] - 37*G[1, 0, 1, x] - 
           (16*I)*Pi*G[1, 0, 1, x] - 37*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] + 83*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 
           20*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
           10*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
           10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] - 
           (193*Zeta[3])/3 - (24*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3] + 
           14*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-313*I)/2)*Pi*G[1, x] + 
           (97*Pi^2*G[1, x])/4 + (5*I)*Pi^3*G[1, x] + (35*Pi^4*G[1, x])/9 - 
           (70*I)*Pi*G[0, 1, x] + (91*Pi^2*G[0, 1, x])/6 + 
           ((19*I)/2)*Pi^3*G[0, 1, x] - ((111*I)/2)*Pi*G[1, 0, x] + 
           (19*Pi^2*G[1, 0, x])/6 + ((5*I)/6)*Pi^3*G[1, 0, x] - 
           (313*G[1, 1, x])/2 + ((251*I)/2)*Pi*G[1, 1, x] - 
           (94*Pi^2*G[1, 1, x])/3 - ((31*I)/3)*Pi^3*G[1, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, x] + 4*Pi^2*G[0, 0, 1, x] - 
           (23*I)*Pi*G[0, 1, 0, x] - (35*Pi^2*G[0, 1, 0, x])/3 - 
           70*G[0, 1, 1, x] + (31*I)*Pi*G[0, 1, 1, x] - 
           (65*Pi^2*G[0, 1, 1, x])/2 + (22*I)*Pi*G[1, 0, 0, x] + 
           (74*Pi^2*G[1, 0, 0, x])/3 - (111*G[1, 0, 1, x])/2 + 
           (18*I)*Pi*G[1, 0, 1, x] + (109*Pi^2*G[1, 0, 1, x])/2 - 
           (111*G[1, 1, 0, x])/2 + I*Pi*G[1, 1, 0, x] + 
           (421*Pi^2*G[1, 1, 0, x])/6 + 221*G[1, 1, 1, x] - 
           (41*I)*Pi*G[1, 1, 1, x] + (533*Pi^2*G[1, 1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, x] - 
           8*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 0, 0, x] - 23*G[0, 1, 0, 1, x] + 
           (2*I)*Pi*G[0, 1, 0, 1, x] - 23*G[0, 1, 1, 0, x] - 
           (18*I)*Pi*G[0, 1, 1, 0, x] + 73*G[0, 1, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
           22*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
           22*G[1, 0, 1, 0, x] + (18*I)*Pi*G[1, 0, 1, 0, x] + 
           23*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           22*G[1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 0, x] + 
           50*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
           50*G[1, 1, 1, 0, x] + (6*I)*Pi*G[1, 1, 1, 0, x] - 
           164*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] + 
           2*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 1, x] - 
           6*G[0, 0, 1, 1, 0, x] + 14*G[0, 0, 1, 1, 1, x] + 
           24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
           8*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] + 
           68*G[0, 1, 1, 0, 1, x] + 68*G[0, 1, 1, 1, 0, x] - 
           122*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
           12*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
           148*G[1, 0, 1, 0, 0, x] - 138*G[1, 0, 1, 0, 1, x] - 
           138*G[1, 0, 1, 1, 0, x] + 116*G[1, 0, 1, 1, 1, x] + 
           180*G[1, 1, 0, 0, 0, x] - 104*G[1, 1, 0, 0, 1, x] - 
           104*G[1, 1, 0, 1, 0, x] - 6*G[1, 1, 0, 1, 1, x] + 
           140*G[1, 1, 1, 0, 0, x] - 242*G[1, 1, 1, 0, 1, x] - 
           242*G[1, 1, 1, 1, 0, x] + 426*G[1, 1, 1, 1, 1, x] + 
           (12*I)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] - 
           32*G[1, 0, x]*Zeta[3] - 316*G[1, 1, x]*Zeta[3]) - 70*Zeta[5] + 
         RATIO[(1 - x)^(-1)]*(-1029109/3888 - (14015*Pi^2)/648 - 
           ((91*I)/12)*Pi^3 + (4517*Pi^4)/2160 + ((13*I)/45)*Pi^5 - 
           (5824*G[0, x])/81 - ((163*I)/2)*Pi*G[0, x] + (4261*Pi^2*G[0, x])/
            108 + (16*I)*Pi^3*G[0, x] + (1757*Pi^4*G[0, x])/360 + 
           (55117*G[1, x])/324 + (1549*Pi^2*G[1, x])/54 + 
           (12*I)*Pi^3*G[1, x] + (21*Pi^4*G[1, x])/10 - (163*G[0, 0, x])/2 - 
           ((9*I)/2)*Pi*G[0, 0, x] - 19*Pi^2*G[0, 0, x] - 
           ((28*I)/3)*Pi^3*G[0, 0, x] + (2096*G[0, 1, x])/27 + 
           ((71*I)/2)*Pi*G[0, 1, x] - (137*Pi^2*G[0, 1, x])/6 + 
           ((53*I)/3)*Pi^3*G[0, 1, x] + (2096*G[1, 0, x])/27 - 
           (31*I)*Pi*G[1, 0, x] - (205*Pi^2*G[1, 0, x])/6 + 
           (3*I)*Pi^3*G[1, 0, x] - (3956*G[1, 1, x])/27 - 
           (55*Pi^2*G[1, 1, x])/2 - ((34*I)/3)*Pi^3*G[1, 1, x] + 
           (268*G[0, 0, 0, x])/3 + (48*I)*Pi*G[0, 0, 0, x] + 
           (74*Pi^2*G[0, 0, 0, x])/3 - (515*G[0, 0, 1, x])/6 - 
           (36*I)*Pi*G[0, 0, 1, x] + 40*Pi^2*G[0, 0, 1, x] - 
           (515*G[0, 1, 0, x])/6 - (72*I)*Pi*G[0, 1, 0, x] + 
           (14*Pi^2*G[0, 1, 0, x])/3 + (374*G[0, 1, 1, x])/9 + 
           (60*I)*Pi*G[0, 1, 1, x] - (173*Pi^2*G[0, 1, 1, x])/3 - 
           31*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] + 
           (2*Pi^2*G[1, 0, 0, x])/3 - (718*G[1, 0, 1, x])/9 - 
           (24*I)*Pi*G[1, 0, 1, x] - (133*Pi^2*G[1, 0, 1, x])/3 - 
           (718*G[1, 1, 0, x])/9 - 37*Pi^2*G[1, 1, 0, x] + 
           (1514*G[1, 1, 1, x])/9 + 16*Pi^2*G[1, 1, 1, x] - 
           (308*G[0, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 0, 0, 0, x] + 
           (286*G[0, 0, 0, 1, x])/3 + (20*I)*Pi*G[0, 0, 0, 1, x] + 
           (286*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] - 
           52*G[0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 1, 1, x] + 
           36*G[0, 1, 0, 0, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
           (86*G[0, 1, 0, 1, x])/3 + (12*I)*Pi*G[0, 1, 0, 1, x] - 
           (86*G[0, 1, 1, 0, x])/3 - (44*I)*Pi*G[0, 1, 1, 0, x] + 
           (166*G[0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, 1, x] - 
           (166*G[1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 0, 0, 0, x] + 
           (238*G[1, 0, 0, 1, x])/3 + (52*I)*Pi*G[1, 0, 0, 1, x] + 
           (238*G[1, 0, 1, 0, x])/3 + (44*I)*Pi*G[1, 0, 1, 0, x] - 
           (100*G[1, 0, 1, 1, x])/3 - (80*I)*Pi*G[1, 0, 1, 1, x] + 
           70*G[1, 1, 0, 1, x] - (84*I)*Pi*G[1, 1, 0, 1, x] + 
           70*G[1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 0, x] - 
           (586*G[1, 1, 1, 1, x])/3 + (112*I)*Pi*G[1, 1, 1, 1, x] + 
           48*G[0, 0, 0, 0, 0, x] - 96*G[0, 0, 0, 0, 1, x] - 
           96*G[0, 0, 0, 1, 0, x] + 76*G[0, 0, 0, 1, 1, x] - 
           12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
           116*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] + 
           36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
           48*G[0, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 0, 0, x] + 
           84*G[0, 1, 1, 0, 1, x] + 84*G[0, 1, 1, 1, 0, x] - 
           236*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, x] + 
           84*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 0, x] + 
           56*G[1, 0, 1, 0, 1, x] + 56*G[1, 0, 1, 1, 0, x] - 
           180*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] + 
           48*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] - 
           116*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 1, x] - 
           12*G[1, 1, 1, 1, 0, x] + 160*G[1, 1, 1, 1, 1, x] - 
           (10931*Zeta[3])/54 - (72*I)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/3 + 
           (644*G[0, x]*Zeta[3])/3 - ((100*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (46*G[1, x]*Zeta[3])/9 + ((100*I)/3)*Pi*G[1, x]*Zeta[3] - 
           48*G[0, 0, x]*Zeta[3] - 40*G[0, 1, x]*Zeta[3] + 
           104*G[1, 0, x]*Zeta[3] - (32*G[1, 1, x]*Zeta[3])/3 + 
           70*Zeta[5]))))) + DD[i1, i2]*DD[i3, i4]*
  (-30659/324 - ((1252*I)/27)*Pi - (1241*Pi^2)/108 + ((5*I)/18)*Pi^3 + 
   (137*Pi^4)/180 - (808*G[0, x])/27 + (4*I)*Pi*G[0, x] + 12*Pi^2*G[0, x] - 
   ((8*I)/3)*Pi^3*G[0, x] + (1130*G[1, x])/27 + ((139*I)/9)*Pi*G[1, x] + 
   (49*Pi^2*G[1, x])/3 + ((3*I)/2)*Pi^3*G[1, x] - (2*I)*Pi*G[0, 0, x] - 
   (8*Pi^2*G[0, 0, x])/3 + (356*G[0, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, x] + 
   (16*Pi^2*G[0, 1, x])/3 + (356*G[1, 0, x])/9 - (2*I)*Pi*G[1, 0, x] + 
   4*Pi^2*G[1, 0, x] - (461*G[1, 1, x])/9 - ((46*I)/3)*Pi*G[1, 1, x] - 
   (17*Pi^2*G[1, 1, x])/2 + (44*G[0, 0, 0, x])/3 - (50*G[0, 0, 1, x])/3 - 
   (2*I)*Pi*G[0, 0, 1, x] - (50*G[0, 1, 0, x])/3 + (2*I)*Pi*G[0, 1, 0, x] + 
   (16*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 22*G[1, 0, 0, x] - 
   (2*I)*Pi*G[1, 0, 0, x] - 46*G[1, 0, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 
   46*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (173*G[1, 1, 1, x])/3 + 
   (2*I)*Pi*G[1, 1, 1, x] - 10*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
   6*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 1, x] - 
   10*G[1, 0, 1, 0, x] + 22*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 
   20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
   Log[mu2/s]^4*(1 - RATIO[(1 - x)^(-1)]) + 
   Log[mu2/s]^3*(10/9 + (6*I)*Pi + 4*G[0, x] - 2*G[1, x] + 
     (-10/9 - (6*I)*Pi - 4*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
   Log[mu2/s]^2*(-151/18 - I*Pi - 7*Pi^2 - 10*G[0, x] + (4*I)*Pi*G[0, x] + 
     (17*G[1, x])/3 - (7*I)*Pi*G[1, x] - 4*G[0, 0, x] - 4*G[0, 1, x] - 
     4*G[1, 0, x] + 3*G[1, 1, x] + (151/18 + (4*I)*Pi + 7*Pi^2 + 10*G[0, x] - 
       (4*I)*Pi*G[0, x] - (8*G[1, x])/3 + (10*I)*Pi*G[1, x] + 4*G[0, 0, x] + 
       4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[(1 - x)^(-1)] + 
     ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])*RATIO[x^(-1)]) + 
   (10*Pi^2 + 20*G[0, 0, x] - 20*G[0, 1, x] - 20*G[1, 0, x] + 20*G[1, 1, x])*
    RATIO[x] - (125*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] + 
   Log[mu2/s]*(-1574/27 - ((227*I)/9)*Pi - (155*Pi^2)/18 - ((11*I)/3)*Pi^3 - 
     (320*G[0, x])/9 + (2*I)*Pi*G[0, x] - (10*Pi^2*G[0, x])/3 + 
     (244*G[1, x])/9 + ((19*I)/3)*Pi*G[1, x] + (23*Pi^2*G[1, x])/3 + 
     22*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 22*G[1, 0, x] - 
     (6*I)*Pi*G[1, 0, x] - 27*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
     8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
     6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
     (((-17*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
       (2*I)*Pi*G[1, 0, x] - (17*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 
       2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*
      RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(1574/27 + ((176*I)/9)*Pi + 
       (47*Pi^2)/18 + ((11*I)/3)*Pi^3 + (320*G[0, x])/9 + 
       (10*Pi^2*G[0, x])/3 - (295*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
       (41*Pi^2*G[1, x])/3 - 20*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] - 
       20*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] + (52*G[1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + 
       8*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 
       8*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 2*Zeta[3]) + 2*Zeta[3]) + 
   RATIO[x^(-1)]*(((-112*I)/9)*Pi*G[1, x] + (26*Pi^2*G[1, x])/9 - 
     ((13*I)/6)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
     (14*Pi^2*G[1, 0, x])/3 - (112*G[1, 1, x])/9 + ((2*I)/3)*Pi*G[1, 1, x] + 
     (77*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] + 
     (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] - 
     (2*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + (19*G[1, 1, 1, x])/3 - 
     (10*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
     2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
     2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
     28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
     22*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(30659/324 + ((808*I)/27)*Pi + 
     (833*Pi^2)/108 - ((22*I)/9)*Pi^3 - (137*Pi^4)/180 + (808*G[0, x])/27 - 
     (22*Pi^2*G[0, x])/3 + ((8*I)/3)*Pi^3*G[0, x] - (1574*G[1, x])/27 - 
     ((176*I)/9)*Pi*G[1, x] - (47*Pi^2*G[1, x])/18 - 
     ((11*I)/3)*Pi^3*G[1, x] + (8*Pi^2*G[0, 0, x])/3 - (320*G[0, 1, x])/9 - 
     ((44*I)/3)*Pi*G[0, 1, x] - (22*Pi^2*G[0, 1, x])/3 - (320*G[1, 0, x])/9 - 
     (10*Pi^2*G[1, 0, x])/3 + (439*G[1, 1, x])/9 + (8*I)*Pi*G[1, 1, x] + 
     (40*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 + (44*G[0, 0, 1, x])/3 + 
     (44*G[0, 1, 0, x])/3 - (28*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + 
     20*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 20*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, x] - (88*G[1, 1, 1, x])/3 - 
     (12*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
     8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
     8*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
     24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
     (73*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 
     2*G[1, x]*Zeta[3]) + Nf^2*(-100/81 + (40*G[1, x])/27 - 
     (8*G[1, 1, x])/9 + Log[mu2/s]^2*(-4/9 + (4*RATIO[(1 - x)^(-1)])/9) + 
     (100/81 - (40*G[1, x])/27 + (8*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]*(-40/27 + (8*G[1, x])/9 + (40/27 - (8*G[1, x])/9)*
        RATIO[(1 - x)^(-1)]) + e*(-1120/243 + (10*Pi^2)/81 + 
       (424*G[1, x])/81 - (2*Pi^2*G[1, x])/27 - (40*G[1, 1, x])/9 + 
       (8*G[1, 1, 1, x])/3 + Log[mu2/s]^3*(-4/9 + (4*RATIO[(1 - x)^(-1)])/
          9) + (1120/243 - (10*Pi^2)/81 - (424*G[1, x])/81 + 
         (2*Pi^2*G[1, x])/27 + (40*G[1, 1, x])/9 - (8*G[1, 1, 1, x])/3)*
        RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(-20/9 + (4*G[1, x])/3 + 
         (20/9 - (4*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]*(-424/81 + (2*Pi^2)/27 + (40*G[1, x])/9 - 
         (8*G[1, 1, x])/3 + (424/81 - (2*Pi^2)/27 - (40*G[1, x])/9 + 
           (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)])) + 
     e^2*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + (1184*G[1, x])/81 - 
       (10*Pi^2*G[1, x])/27 - (1072*G[1, 1, x])/81 + (2*Pi^2*G[1, 1, x])/9 + 
       (280*G[1, 1, 1, x])/27 - (56*G[1, 1, 1, 1, x])/9 + 
       Log[mu2/s]^4*(-7/27 + (7*RATIO[(1 - x)^(-1)])/27) + 
       Log[mu2/s]^3*(-140/81 + (28*G[1, x])/27 + (140/81 - (28*G[1, x])/27)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(-536/81 + Pi^2/9 + 
         (140*G[1, x])/27 - (28*G[1, 1, x])/9 + 
         (536/81 - Pi^2/9 - (140*G[1, x])/27 + (28*G[1, 1, x])/9)*
          RATIO[(1 - x)^(-1)]) + (280*Zeta[3])/81 - (56*G[1, x]*Zeta[3])/27 + 
       Log[mu2/s]*(-1184/81 + (10*Pi^2)/27 + (1072*G[1, x])/81 - 
         (2*Pi^2*G[1, x])/9 - (280*G[1, 1, x])/27 + (56*G[1, 1, 1, x])/9 + 
         RATIO[(1 - x)^(-1)]*(1184/81 - (10*Pi^2)/27 - (1072*G[1, x])/81 + 
           (2*Pi^2*G[1, x])/9 + (280*G[1, 1, x])/27 - (56*G[1, 1, 1, x])/9 - 
           (56*Zeta[3])/27) + (56*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        (3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[1, x])/81 + 
         (10*Pi^2*G[1, x])/27 + (1072*G[1, 1, x])/81 - (2*Pi^2*G[1, 1, x])/
          9 - (280*G[1, 1, 1, x])/27 + (56*G[1, 1, 1, 1, x])/9 - 
         (280*Zeta[3])/81 + (56*G[1, x]*Zeta[3])/27)) + 
     ((100/81 + ((40*I)/27)*Pi - (4*Pi^2)/9)*RATIO[x] + 
       (40/27 + ((8*I)/9)*Pi)*Log[mu2]*RATIO[x] + (4*Log[mu2]^2*RATIO[x])/9 + 
       e*((1120/243 + ((424*I)/81)*Pi - (190*Pi^2)/81 - ((14*I)/27)*Pi^3)*
          RATIO[x] + (424/81 + ((40*I)/9)*Pi - (38*Pi^2)/27)*Log[mu2]*
          RATIO[x] + (20/9 + ((4*I)/3)*Pi)*Log[mu2]^2*RATIO[x] + 
         (4*Log[mu2]^3*RATIO[x])/9) + 
       e^2*((536/81 + ((140*I)/27)*Pi - (5*Pi^2)/3)*Log[mu2]^2*RATIO[x] + 
         (140/81 + ((28*I)/27)*Pi)*Log[mu2]^3*RATIO[x] + 
         (7*Log[mu2]^4*RATIO[x])/27 + Log[mu2]*RATIO[x]*
          (1184/81 + ((1072*I)/81)*Pi - (50*Pi^2)/9 - ((34*I)/27)*Pi^3 - 
           (56*Zeta[3])/27) + RATIO[x]*(3232/243 + ((1184*I)/81)*Pi - 
           (1714*Pi^2)/243 - ((170*I)/81)*Pi^3 + (121*Pi^4)/324 - 
           (280*Zeta[3])/81 - ((56*I)/27)*Pi*Zeta[3])))/Nc) + 
   e*(-792047/1944 - ((10874*I)/81)*Pi - (5281*Pi^2)/324 + 
     ((397*I)/54)*Pi^3 + (193*Pi^4)/540 + ((457*I)/180)*Pi^5 - 
     (6008*G[0, x])/81 + (16*I)*Pi*G[0, x] + (1358*Pi^2*G[0, x])/27 + 
     (I/2)*Pi^3*G[0, x] + (148*Pi^4*G[0, x])/45 + (33599*G[1, x])/162 + 
     ((605*I)/27)*Pi*G[1, x] + (6941*Pi^2*G[1, x])/108 - 
     ((40*I)/9)*Pi^3*G[1, x] - (367*Pi^4*G[1, x])/180 - G[0, 0, x]/6 - 
     (7*I)*Pi*G[0, 0, x] - (179*Pi^2*G[0, 0, x])/6 + 
     ((8*I)/3)*Pi^3*G[0, 0, x] + (4979*G[0, 1, x])/54 + 
     ((578*I)/9)*Pi*G[0, 1, x] - (562*Pi^2*G[0, 1, x])/9 + 
     ((34*I)/3)*Pi^3*G[0, 1, x] + (4979*G[1, 0, x])/54 - 
     (I/2)*Pi*G[1, 0, x] - (289*Pi^2*G[1, 0, x])/6 + 
     ((55*I)/6)*Pi^3*G[1, 0, x] - (5245*G[1, 1, x])/27 - 
     ((359*I)/6)*Pi*G[1, 1, x] - (259*Pi^2*G[1, 1, x])/9 - 
     (2*I)*Pi^3*G[1, 1, x] + (431*G[0, 0, 0, x])/6 + (6*I)*Pi*G[0, 0, 0, x] + 
     (38*Pi^2*G[0, 0, 0, x])/3 - (461*G[0, 0, 1, x])/6 + 
     (I/6)*Pi*G[0, 0, 1, x] + (41*Pi^2*G[0, 0, 1, x])/3 - 
     (461*G[0, 1, 0, x])/6 - (5*I)*Pi*G[0, 1, 0, x] - 
     (35*Pi^2*G[0, 1, 0, x])/3 + (313*G[0, 1, 1, x])/6 - 
     (14*I)*Pi*G[0, 1, 1, x] - (47*Pi^2*G[0, 1, 1, x])/3 + 80*G[1, 0, 0, x] - 
     (3*I)*Pi*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 0, x])/3 - 
     (3049*G[1, 0, 1, x])/18 - (7*I)*Pi*G[1, 0, 1, x] - 
     (83*Pi^2*G[1, 0, 1, x])/6 - (3049*G[1, 1, 0, x])/18 + 
     (4*I)*Pi*G[1, 1, 0, x] - (11*Pi^2*G[1, 1, 0, x])/2 + 
     (4247*G[1, 1, 1, x])/18 + (17*I)*Pi*G[1, 1, 1, x] + 
     (163*Pi^2*G[1, 1, 1, x])/6 - (503*G[0, 0, 0, 0, x])/6 - 
     (4*I)*Pi*G[0, 0, 0, 0, x] + (259*G[0, 0, 0, 1, x])/6 + 
     (259*G[0, 0, 1, 0, x])/6 - (10*I)*Pi*G[0, 0, 1, 0, x] + 
     (23*G[0, 0, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 1, 1, x] - 
     50*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
     (287*G[0, 1, 0, 1, x])/3 - (12*I)*Pi*G[0, 1, 0, 1, x] + 
     (287*G[0, 1, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 1, 0, x] - 
     (367*G[0, 1, 1, 1, x])/3 + (36*I)*Pi*G[0, 1, 1, 1, x] - 
     (410*G[1, 0, 0, 0, x])/3 + (10*I)*Pi*G[1, 0, 0, 0, x] + 
     (269*G[1, 0, 0, 1, x])/3 - (10*I)*Pi*G[1, 0, 0, 1, x] + 
     (269*G[1, 0, 1, 0, x])/3 - (8*I)*Pi*G[1, 0, 1, 0, x] + 
     (49*G[1, 0, 1, 1, x])/3 + (18*I)*Pi*G[1, 0, 1, 1, x] - 
     13*G[1, 1, 0, 0, x] + (10*I)*Pi*G[1, 1, 0, 0, x] + 
     130*G[1, 1, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, 1, x] + 
     130*G[1, 1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 0, x] - 
     (802*G[1, 1, 1, 1, x])/3 - (18*I)*Pi*G[1, 1, 1, 1, x] - 
     20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] + 
     32*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
     2*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
     16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
     10*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
     28*G[0, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 0, x] - 
     26*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 0, x] + 
     34*G[1, 0, 0, 0, 1, x] + 34*G[1, 0, 0, 1, 0, x] - 
     16*G[1, 0, 0, 1, 1, x] + 22*G[1, 0, 1, 0, 0, x] - 
     2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 38*G[1, 0, 1, 1, 1, x] + 
     14*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
     24*G[1, 1, 0, 1, 0, x] - 94*G[1, 1, 0, 1, 1, x] + 
     18*G[1, 1, 1, 0, 0, x] - 94*G[1, 1, 1, 0, 1, x] - 
     94*G[1, 1, 1, 1, 0, x] + 140*G[1, 1, 1, 1, 1, x] + 
     Log[mu2/s]^5*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
     Log[mu2/s]^4*(37/36 + (5*I)*Pi + (10*G[0, x])/3 - (5*G[1, x])/3 + 
       (-37/36 - (5*I)*Pi - (10*G[0, x])/3 + (5*G[1, x])/3)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-67/18 - (68*Pi^2)/9 - 
       10*G[0, x] + (4*I)*Pi*G[0, x] + (53*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
       4*G[0, 0, x] - (16*G[0, 1, x])/3 - (16*G[1, 0, x])/3 + 4*G[1, 1, x] + 
       (67/18 + (4*I)*Pi + (68*Pi^2)/9 + 10*G[0, x] - (4*I)*Pi*G[0, x] - 
         (17*G[1, x])/9 + (12*I)*Pi*G[1, x] + 4*G[0, 0, x] + 
         (16*G[0, 1, x])/3 + (16*G[1, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) + (211*Zeta[3])/6 + 
     ((141*I)/2)*Pi*Zeta[3] + (599*Pi^2*Zeta[3])/18 + 
     (1063*G[0, x]*Zeta[3])/6 - (88*I)*Pi*G[0, x]*Zeta[3] + 
     (110*G[1, x]*Zeta[3])/9 - (20*I)*Pi*G[1, x]*Zeta[3] - 
     4*G[0, 0, x]*Zeta[3] - (82*G[0, 1, x]*Zeta[3])/3 + 
     (68*G[1, 0, x]*Zeta[3])/3 - 14*G[1, 1, x]*Zeta[3] + 
     RATIO[x]*((2051*Pi^2)/36 + (121*Pi^4)/90 - (202*Pi^2*G[0, x])/9 + 
       ((2*I)/3)*Pi^3*G[0, x] - (215*Pi^2*G[1, x])/9 + 
       ((4*I)/3)*Pi^3*G[1, x] + (2051*G[0, 0, x])/18 + 2*Pi^2*G[0, 0, x] - 
       (2051*G[0, 1, x])/18 - (13*Pi^2*G[0, 1, x])/3 - (2051*G[1, 0, x])/18 - 
       3*Pi^2*G[1, 0, x] + (2051*G[1, 1, x])/18 + (13*Pi^2*G[1, 1, x])/3 - 
       (272*G[0, 0, 0, x])/3 + 42*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 
       42*G[0, 1, 0, x] + (20*G[0, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, x] - 
       2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + (152*G[1, 0, 1, x])/3 + 
       (20*I)*Pi*G[1, 0, 1, x] + (152*G[1, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, x] - (298*G[1, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 44*Zeta[3] + 
       (20*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((-2557*I)/54)*Pi*G[1, x] + (1241*Pi^2*G[1, x])/54 + 
       (4*I)*Pi^3*G[1, x] + (9*Pi^4*G[1, x])/10 + ((397*I)/18)*Pi*
        G[0, 1, x] - (37*Pi^2*G[0, 1, x])/9 - ((19*I)/3)*Pi^3*G[0, 1, x] - 
       ((7*I)/2)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/3 + 
       (I/2)*Pi^3*G[1, 0, x] - (2557*G[1, 1, x])/54 - 
       ((347*I)/18)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/9 + 
       (8*I)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 
       (5*I)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/3 + 
       (397*G[0, 1, 1, x])/18 - ((10*I)/3)*Pi*G[0, 1, 1, x] + 
       18*Pi^2*G[0, 1, 1, x] + (7*I)*Pi*G[1, 0, 0, x] - 
       (41*Pi^2*G[1, 0, 0, x])/3 - (7*G[1, 0, 1, x])/2 + 
       ((35*I)/3)*Pi*G[1, 0, 1, x] - (115*Pi^2*G[1, 0, 1, x])/6 - 
       (7*G[1, 1, 0, x])/2 - (18*I)*Pi*G[1, 1, 0, x] - 
       (217*Pi^2*G[1, 1, 0, x])/6 + (215*G[1, 1, 1, x])/18 - 
       (31*I)*Pi*G[1, 1, 1, x] - (325*Pi^2*G[1, 1, 1, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
       3*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + 5*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 0, x] - (35*G[0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
       7*G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, x] + (11*G[1, 0, 1, 1, x])/3 - 
       (14*I)*Pi*G[1, 0, 1, 1, x] - 27*G[1, 1, 0, 0, x] + 
       (10*I)*Pi*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
       (54*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
       2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 0, 0, x] - 
       36*G[0, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 0, x] + 
       42*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 1, x] + 
       6*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] - 
       74*G[1, 0, 1, 0, 0, x] + 70*G[1, 0, 1, 0, 1, x] + 
       70*G[1, 0, 1, 1, 0, x] - 74*G[1, 0, 1, 1, 1, x] - 
       90*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
       56*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] - 
       78*G[1, 1, 1, 0, 0, x] + 138*G[1, 1, 1, 0, 1, x] + 
       138*G[1, 1, 1, 1, 0, x] - 148*G[1, 1, 1, 1, 1, x] - 
       (122*G[1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, x]*Zeta[3] - 
       22*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] + 
       158*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^2*(-3497/54 - ((166*I)/9)*Pi - 
       (529*Pi^2)/36 - ((23*I)/3)*Pi^3 - (337*G[0, x])/9 + (3*I)*Pi*G[0, x] - 
       8*Pi^2*G[0, x] + (181*G[1, x])/6 + (11*I)*Pi*G[1, x] + 
       (23*Pi^2*G[1, x])/2 + 33*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] + 
       33*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] - (119*G[1, 1, x])/3 + 
       (12*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 
       16*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 
       5*G[1, 0, 1, x] - 5*G[1, 1, 0, x] + 5*G[1, 1, 1, x] + 
       ((-7*I)*Pi*G[1, x] - (21*Pi^2*G[1, x])/2 + (6*I)*Pi*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] - 7*G[1, 1, x] + 6*G[0, 1, 1, x] + 
         3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 15*G[1, 1, 1, x])*
        RATIO[x^(-1)] + (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
         2*G[1, 1, x])*RATIO[x] - (10*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (3497/54 + ((130*I)/9)*Pi + (151*Pi^2)/36 + ((23*I)/3)*Pi^3 + 
         (346*G[0, x])/9 + 8*Pi^2*G[0, x] - (211*G[1, x])/6 - 
         (12*I)*Pi*G[1, x] - 22*Pi^2*G[1, x] - 30*G[0, 1, x] + 
         (18*I)*Pi*G[0, 1, x] - 30*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
         (71*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
         12*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         20*G[1, 1, 1, x] + (10*Zeta[3])/3)) + 
     Log[mu2/s]*(-43331/162 - ((4379*I)/54)*Pi - (3013*Pi^2)/108 + 
       (I/9)*Pi^3 + (407*Pi^4)/90 - (2053*G[0, x])/27 + (12*I)*Pi*G[0, x] + 
       (100*Pi^2*G[0, x])/3 - ((26*I)/3)*Pi^3*G[0, x] + (6721*G[1, x])/54 + 
       ((137*I)/6)*Pi*G[1, x] + (107*Pi^2*G[1, x])/3 + 
       ((16*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 
       (2*Pi^2*G[0, 0, x])/3 + (800*G[0, 1, x])/9 + (28*I)*Pi*G[0, 1, x] + 
       (59*Pi^2*G[0, 1, x])/3 + (800*G[1, 0, x])/9 - (3*I)*Pi*G[1, 0, x] + 
       11*Pi^2*G[1, 0, x] - (2275*G[1, 1, x])/18 - (38*I)*Pi*G[1, 1, x] - 
       25*Pi^2*G[1, 1, x] + (140*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
       (152*G[0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] - 
       (152*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] + 
       (38*G[0, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, x] + 44*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, x] - 113*G[1, 0, 1, x] + (20*I)*Pi*G[1, 0, 1, x] - 
       113*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 0, x] + (463*G[1, 1, 1, x])/3 - 
       (2*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 
       18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 34*G[0, 1, 1, 1, x] - 
       28*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] + 58*G[1, 0, 1, 1, x] - 
       28*G[1, 1, 0, 0, x] + 52*G[1, 1, 0, 1, x] + 52*G[1, 1, 1, 0, x] - 
       64*G[1, 1, 1, 1, x] + ((73*Pi^2)/3 - I*Pi^3 + Pi^2*G[0, x] + 
         (146*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] - (146*G[0, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, x] - (146*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] + 
         (146*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] - 
       (350*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - (44*G[0, x]*Zeta[3])/3 + 
       (28*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-499*I)/18)*Pi*G[1, x] + 
         (101*Pi^2*G[1, x])/18 - ((22*I)/3)*Pi^3*G[1, x] + 
         ((10*I)/3)*Pi*G[0, 1, x] - 11*Pi^2*G[0, 1, x] + I*Pi*G[1, 0, x] + 
         (25*Pi^2*G[1, 0, x])/3 - (499*G[1, 1, x])/18 + (8*I)*Pi*G[1, 1, x] + 
         (101*Pi^2*G[1, 1, x])/3 + (6*I)*Pi*G[0, 1, 0, x] + 
         (10*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + G[1, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 1, x] + G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] + 
         21*G[1, 1, 1, x] - (26*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 18*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 
         60*G[1, 1, 0, 1, x] - 60*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] - 
         44*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(43331/162 + 
         ((1072*I)/27)*Pi + (1531*Pi^2)/108 - ((67*I)/9)*Pi^3 - 
         (407*Pi^4)/90 + (1936*G[0, x])/27 - 25*Pi^2*G[0, x] + 
         ((26*I)/3)*Pi^3*G[0, x] - (4361*G[1, x])/27 - 
         ((260*I)/9)*Pi*G[1, x] - (133*Pi^2*G[1, x])/18 - 
         ((38*I)/3)*Pi^3*G[1, x] + (2*Pi^2*G[0, 0, x])/3 - 
         (692*G[0, 1, x])/9 - ((122*I)/3)*Pi*G[0, 1, x] - 
         (92*Pi^2*G[0, 1, x])/3 - (692*G[1, 0, x])/9 - (32*Pi^2*G[1, 0, x])/
          3 + (355*G[1, 1, x])/3 + (24*I)*Pi*G[1, 1, x] + 
         (128*Pi^2*G[1, 1, x])/3 - (140*G[0, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, x] + (140*G[0, 0, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 1, x] + (140*G[0, 1, 0, x])/3 - 
         (82*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] + 60*G[1, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 1, x] + 60*G[1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 0, x] - (250*G[1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
         8*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 
         68*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 64*G[1, 1, 0, 1, x] - 
         64*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] - (46*Zeta[3])/9 - 
         (8*I)*Pi*Zeta[3] + (44*G[0, x]*Zeta[3])/3 - (16*G[1, x]*Zeta[3])/
          3)) + RATIO[(1 - x)^(-1)]*(792047/1944 + ((4856*I)/81)*Pi + 
       (2183*Pi^2)/162 - ((266*I)/27)*Pi^3 + (293*Pi^4)/540 - 
       ((457*I)/180)*Pi^5 + (4856*G[0, x])/81 + (10*I)*Pi*G[0, x] - 
       (926*Pi^2*G[0, x])/27 - (148*Pi^4*G[0, x])/45 - (43331*G[1, x])/162 - 
       ((1072*I)/27)*Pi*G[1, x] - (1387*Pi^2*G[1, x])/108 + 
       ((67*I)/9)*Pi^3*G[1, x] + (161*Pi^4*G[1, x])/36 + 10*G[0, 0, x] - 
       (4*I)*Pi*G[0, 0, x] + (97*Pi^2*G[0, 0, x])/6 - 
       ((8*I)/3)*Pi^3*G[0, 0, x] - (1936*G[0, 1, x])/27 - 
       ((148*I)/3)*Pi*G[0, 1, x] + (265*Pi^2*G[0, 1, x])/6 - 
       ((53*I)/3)*Pi^3*G[0, 1, x] - (1936*G[1, 0, x])/27 + 
       25*Pi^2*G[1, 0, x] - ((26*I)/3)*Pi^3*G[1, 0, x] + 
       (5225*G[1, 1, x])/27 + ((260*I)/9)*Pi*G[1, 1, x] + 
       (115*Pi^2*G[1, 1, x])/18 + (10*I)*Pi^3*G[1, 1, x] - 
       (208*G[0, 0, 0, x])/3 - (38*Pi^2*G[0, 0, 0, x])/3 + 
       (196*G[0, 0, 1, x])/3 - ((115*I)/6)*Pi*G[0, 0, 1, x] - 
       (44*Pi^2*G[0, 0, 1, x])/3 + (196*G[0, 1, 0, x])/3 + 
       (46*Pi^2*G[0, 1, 0, x])/3 - (340*G[0, 1, 1, x])/9 + 
       ((14*I)/3)*Pi*G[0, 1, 1, x] + (77*Pi^2*G[0, 1, 1, x])/3 + 
       (2*Pi^2*G[1, 0, 0, x])/3 + (692*G[1, 0, 1, x])/9 + 
       ((122*I)/3)*Pi*G[1, 0, 1, x] + (80*Pi^2*G[1, 0, 1, x])/3 + 
       (692*G[1, 1, 0, x])/9 + (16*Pi^2*G[1, 1, 0, x])/3 - 
       (499*G[1, 1, 1, x])/3 - (24*I)*Pi*G[1, 1, 1, x] - 
       (124*Pi^2*G[1, 1, 1, x])/3 + (503*G[0, 0, 0, 0, x])/6 + 
       (4*I)*Pi*G[0, 0, 0, 0, x] - (223*G[0, 0, 0, 1, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] - (223*G[0, 0, 1, 0, x])/6 + 
       (12*I)*Pi*G[0, 0, 1, 0, x] - (86*G[0, 0, 1, 1, x])/3 - 
       24*G[0, 1, 0, 0, x] - (28*I)*Pi*G[0, 1, 0, 0, x] - 
       (68*G[0, 1, 0, 1, x])/3 + (12*I)*Pi*G[0, 1, 0, 1, x] - 
       (68*G[0, 1, 1, 0, x])/3 + (164*G[0, 1, 1, 1, x])/3 - 
       (48*I)*Pi*G[0, 1, 1, 1, x] + (140*G[1, 0, 0, 0, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, 0, x] - (140*G[1, 0, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, 1, x] - (140*G[1, 0, 1, 0, x])/3 + 
       (82*G[1, 0, 1, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 1, x] - 
       60*G[1, 1, 0, 1, x] + (20*I)*Pi*G[1, 1, 0, 1, x] - 
       60*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, x] + 
       (358*G[1, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 1, 1, 1, x] + 
       20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
       36*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       28*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] - 
       28*G[0, 1, 0, 0, 1, x] - 28*G[0, 1, 0, 1, 0, x] + 
       16*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       44*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 0, x] - 
       28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] - 
       24*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] + 100*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 0, 0, x] + 112*G[1, 1, 1, 0, 1, x] + 
       112*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] - (394*Zeta[3])/3 - 
       ((149*I)/2)*Pi*Zeta[3] - (599*Pi^2*Zeta[3])/18 - 
       (871*G[0, x]*Zeta[3])/6 + (88*I)*Pi*G[0, x]*Zeta[3] + 
       (46*G[1, x]*Zeta[3])/9 + (16*I)*Pi*G[1, x]*Zeta[3] + 
       4*G[0, 0, x]*Zeta[3] + (88*G[0, 1, x]*Zeta[3])/3 - 
       (44*G[1, 0, x]*Zeta[3])/3 + 4*G[1, 1, x]*Zeta[3] - 15*Zeta[5]) + 
     15*Zeta[5]) + e^2*(-16939079/11664 - ((95458*I)/243)*Pi - 
     (7045*Pi^2)/486 + ((4853*I)/162)*Pi^3 - (1621*Pi^4)/864 + 
     ((5803*I)/2160)*Pi^5 + (9661*Pi^6)/15120 - (46468*G[0, x])/243 + 
     ((223*I)/4)*Pi*G[0, x] + (78941*Pi^2*G[0, x])/648 - 
     ((11*I)/12)*Pi^3*G[0, x] + (1477*Pi^4*G[0, x])/360 - 
     ((107*I)/36)*Pi^5*G[0, x] + (748295*G[1, x])/972 + 
     ((6901*I)/324)*Pi*G[1, x] + (130109*Pi^2*G[1, x])/648 - 
     ((2453*I)/108)*Pi^3*G[1, x] - (211*Pi^4*G[1, x])/240 - 
     ((661*I)/144)*Pi^5*G[1, x] + (25*G[0, 0, x])/3 - 
     ((43*I)/4)*Pi*G[0, 0, x] - (3365*Pi^2*G[0, 0, x])/36 - 
     ((10*I)/3)*Pi^3*G[0, 0, x] - (587*Pi^4*G[0, 0, x])/180 + 
     (73979*G[0, 1, x])/324 + ((20953*I)/108)*Pi*G[0, 1, x] - 
     (49961*Pi^2*G[0, 1, x])/216 - ((41*I)/12)*Pi^3*G[0, 1, x] - 
     (115*Pi^4*G[0, 1, x])/18 + (73979*G[1, 0, x])/324 - 
     ((41*I)/4)*Pi*G[1, 0, x] - (34801*Pi^2*G[1, 0, x])/216 + 
     ((25*I)/4)*Pi^3*G[1, 0, x] - (197*Pi^4*G[1, 0, x])/30 - 
     (113995*G[1, 1, x])/162 - ((2089*I)/12)*Pi*G[1, 1, x] - 
     (6757*Pi^2*G[1, 1, x])/72 + ((607*I)/36)*Pi^3*G[1, 1, x] + 
     (2513*Pi^4*G[1, 1, x])/720 + (5579*G[0, 0, 0, x])/36 + 
     ((75*I)/4)*Pi*G[0, 0, 0, x] + (1115*Pi^2*G[0, 0, 0, x])/18 - 
     I*Pi^3*G[0, 0, 0, x] - (3061*G[0, 0, 1, x])/18 + 
     ((6227*I)/36)*Pi*G[0, 0, 1, x] + (904*Pi^2*G[0, 0, 1, x])/9 + 
     ((29*I)/6)*Pi^3*G[0, 0, 1, x] - (3061*G[0, 1, 0, x])/18 - 
     ((83*I)/4)*Pi*G[0, 1, 0, x] + (1969*Pi^2*G[0, 1, 0, x])/18 - 
     ((137*I)/6)*Pi^3*G[0, 1, 0, x] + (5909*G[0, 1, 1, x])/36 - 
     ((5017*I)/36)*Pi*G[0, 1, 1, x] + (515*Pi^2*G[0, 1, 1, x])/4 - 
     ((51*I)/2)*Pi^3*G[0, 1, 1, x] + 272*G[1, 0, 0, x] - 
     (27*I)*Pi*G[1, 0, 0, x] + (278*Pi^2*G[1, 0, 0, x])/3 - 
     ((32*I)/3)*Pi^3*G[1, 0, 0, x] - (52075*G[1, 0, 1, x])/108 - 
     ((2243*I)/18)*Pi*G[1, 0, 1, x] + (5195*Pi^2*G[1, 0, 1, x])/36 - 
     ((127*I)/6)*Pi^3*G[1, 0, 1, x] - (52075*G[1, 1, 0, x])/108 + 
     ((77*I)/2)*Pi*G[1, 1, 0, x] + (1457*Pi^2*G[1, 1, 0, x])/12 - 
     ((41*I)/2)*Pi^3*G[1, 1, 0, x] + (40705*G[1, 1, 1, x])/54 + 
     ((721*I)/9)*Pi*G[1, 1, 1, x] + (2189*Pi^2*G[1, 1, 1, x])/36 + 
     ((20*I)/3)*Pi^3*G[1, 1, 1, x] - 264*G[0, 0, 0, 0, x] - 
     (22*I)*Pi*G[0, 0, 0, 0, x] - 38*Pi^2*G[0, 0, 0, 0, x] + 
     (1597*G[0, 0, 0, 1, x])/12 - ((215*I)/6)*Pi*G[0, 0, 0, 1, x] - 
     25*Pi^2*G[0, 0, 0, 1, x] + (1597*G[0, 0, 1, 0, x])/12 + 
     (23*I)*Pi*G[0, 0, 1, 0, x] - (82*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (1760*G[0, 0, 1, 1, x])/9 + (10*I)*Pi*G[0, 0, 1, 1, x] - 
     (81*Pi^2*G[0, 0, 1, 1, x])/2 - (381*G[0, 1, 0, 0, x])/2 + 
     (20*I)*Pi*G[0, 1, 0, 0, x] + 8*Pi^2*G[0, 1, 0, 0, x] + 
     (3905*G[0, 1, 0, 1, x])/12 + ((13*I)/2)*Pi*G[0, 1, 0, 1, x] + 
     (29*Pi^2*G[0, 1, 0, 1, x])/2 + (3905*G[0, 1, 1, 0, x])/12 - 
     (19*I)*Pi*G[0, 1, 1, 0, x] + (251*Pi^2*G[0, 1, 1, 0, x])/6 - 
     (1117*G[0, 1, 1, 1, x])/2 + ((140*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (253*Pi^2*G[0, 1, 1, 1, x])/6 - (2809*G[1, 0, 0, 0, x])/6 + 
     (13*I)*Pi*G[1, 0, 0, 0, x] - (37*Pi^2*G[1, 0, 0, 0, x])/3 + 
     (1699*G[1, 0, 0, 1, x])/6 + ((163*I)/2)*Pi*G[1, 0, 0, 1, x] - 
     19*Pi^2*G[1, 0, 0, 1, x] + (1699*G[1, 0, 1, 0, x])/6 - 
     (10*I)*Pi*G[1, 0, 1, 0, x] + 29*Pi^2*G[1, 0, 1, 0, x] - 
     (551*G[1, 0, 1, 1, x])/9 - ((235*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     17*Pi^2*G[1, 0, 1, 1, x] - (37*G[1, 1, 0, 0, x])/2 + 
     (3*I)*Pi*G[1, 1, 0, 0, x] + (10*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (3632*G[1, 1, 0, 1, x])/9 - ((223*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (77*Pi^2*G[1, 1, 0, 1, x])/3 + (3632*G[1, 1, 1, 0, x])/9 - 
     (10*I)*Pi*G[1, 1, 1, 0, x] + (37*Pi^2*G[1, 1, 1, 0, x])/3 - 
     825*G[1, 1, 1, 1, x] + ((143*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     (409*Pi^2*G[1, 1, 1, 1, x])/6 + (563*G[0, 0, 0, 0, 0, x])/2 + 
     (24*I)*Pi*G[0, 0, 0, 0, 0, x] - (607*G[0, 0, 0, 0, 1, x])/6 + 
     (10*I)*Pi*G[0, 0, 0, 0, 1, x] - (607*G[0, 0, 0, 1, 0, x])/6 - 
     (26*I)*Pi*G[0, 0, 0, 1, 0, x] - (115*G[0, 0, 0, 1, 1, x])/3 - 
     (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 118*G[0, 0, 1, 0, 0, x] - 
     (8*I)*Pi*G[0, 0, 1, 0, 0, x] - (596*G[0, 0, 1, 0, 1, x])/3 + 
     (50*I)*Pi*G[0, 0, 1, 0, 1, x] - (596*G[0, 0, 1, 1, 0, x])/3 + 
     (10*I)*Pi*G[0, 0, 1, 1, 0, x] + (557*G[0, 0, 1, 1, 1, x])/3 - 
     (2*I)*Pi*G[0, 0, 1, 1, 1, x] + (1825*G[0, 1, 0, 0, 0, x])/6 - 
     (64*I)*Pi*G[0, 1, 0, 0, 0, x] - (1105*G[0, 1, 0, 0, 1, x])/6 - 
     (4*I)*Pi*G[0, 1, 0, 0, 1, x] - (1105*G[0, 1, 0, 1, 0, x])/6 + 
     (78*I)*Pi*G[0, 1, 0, 1, 0, x] - 19*G[0, 1, 0, 1, 1, x] + 
     (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 0, 0, x] - 
     (40*I)*Pi*G[0, 1, 1, 0, 0, x] - (776*G[0, 1, 1, 0, 1, x])/3 + 
     (44*I)*Pi*G[0, 1, 1, 0, 1, x] - (776*G[0, 1, 1, 1, 0, x])/3 + 
     (18*I)*Pi*G[0, 1, 1, 1, 0, x] + 579*G[0, 1, 1, 1, 1, x] - 
     (148*I)*Pi*G[0, 1, 1, 1, 1, x] + (2837*G[1, 0, 0, 0, 0, x])/6 - 
     (22*I)*Pi*G[1, 0, 0, 0, 0, x] - (1015*G[1, 0, 0, 0, 1, x])/6 - 
     (48*I)*Pi*G[1, 0, 0, 0, 1, x] - (1015*G[1, 0, 0, 1, 0, x])/6 + 
     (52*I)*Pi*G[1, 0, 0, 1, 0, x] + 54*G[1, 0, 0, 1, 1, x] + 
     (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 11*G[1, 0, 1, 0, 0, x] - 
     (18*I)*Pi*G[1, 0, 1, 0, 0, x] - (653*G[1, 0, 1, 0, 1, x])/3 + 
     (70*I)*Pi*G[1, 0, 1, 0, 1, x] - (653*G[1, 0, 1, 1, 0, x])/3 - 
     (28*I)*Pi*G[1, 0, 1, 1, 0, x] + (332*G[1, 0, 1, 1, 1, x])/3 - 
     (94*I)*Pi*G[1, 0, 1, 1, 1, x] + (767*G[1, 1, 0, 0, 0, x])/3 - 
     (34*I)*Pi*G[1, 1, 0, 0, 0, x] - (680*G[1, 1, 0, 0, 1, x])/3 + 
     (6*I)*Pi*G[1, 1, 0, 0, 1, x] - (680*G[1, 1, 0, 1, 0, x])/3 + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] - (383*G[1, 1, 0, 1, 1, x])/3 - 
     (56*I)*Pi*G[1, 1, 0, 1, 1, x] - 7*G[1, 1, 1, 0, 0, x] + 
     (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 283*G[1, 1, 1, 0, 1, x] + 
     (40*I)*Pi*G[1, 1, 1, 0, 1, x] - 283*G[1, 1, 1, 1, 0, x] + 
     (28*I)*Pi*G[1, 1, 1, 1, 0, x] + (2743*G[1, 1, 1, 1, 1, x])/3 + 
     (74*I)*Pi*G[1, 1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, 0, x] + 
     104*G[0, 0, 0, 0, 0, 1, x] + 104*G[0, 0, 0, 0, 1, 0, x] - 
     70*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 0, x] + 
     18*G[0, 0, 0, 1, 0, 1, x] + 18*G[0, 0, 0, 1, 1, 0, x] - 
     92*G[0, 0, 0, 1, 1, 1, x] - 92*G[0, 0, 1, 0, 0, 0, x] + 
     68*G[0, 0, 1, 0, 0, 1, x] + 68*G[0, 0, 1, 0, 1, 0, x] - 
     20*G[0, 0, 1, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 0, 0, x] + 
     40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] - 
     104*G[0, 0, 1, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, 0, x] - 
     40*G[0, 1, 0, 0, 0, 1, x] - 40*G[0, 1, 0, 0, 1, 0, x] - 
     8*G[0, 1, 0, 0, 1, 1, x] + 80*G[0, 1, 0, 1, 0, 0, x] - 
     46*G[0, 1, 0, 1, 0, 1, x] - 46*G[0, 1, 0, 1, 1, 0, x] + 
     102*G[0, 1, 0, 1, 1, 1, x] + 64*G[0, 1, 1, 0, 0, 0, x] - 
     104*G[0, 1, 1, 0, 0, 1, x] - 104*G[0, 1, 1, 0, 1, 0, x] + 
     88*G[0, 1, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 1, 0, 0, x] - 
     94*G[0, 1, 1, 1, 0, 1, x] - 94*G[0, 1, 1, 1, 1, 0, x] + 
     32*G[0, 1, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, 0, x] - 
     46*G[1, 0, 0, 0, 0, 1, x] - 46*G[1, 0, 0, 0, 1, 0, x] - 
     82*G[1, 0, 0, 0, 1, 1, x] - 58*G[1, 0, 0, 1, 0, 0, x] + 
     30*G[1, 0, 0, 1, 0, 1, x] + 30*G[1, 0, 0, 1, 1, 0, x] + 
     32*G[1, 0, 0, 1, 1, 1, x] - 30*G[1, 0, 1, 0, 0, 0, x] - 
     40*G[1, 0, 1, 0, 0, 1, x] - 40*G[1, 0, 1, 0, 1, 0, x] + 
     108*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
     28*G[1, 0, 1, 1, 0, 1, x] - 28*G[1, 0, 1, 1, 1, 0, x] + 
     38*G[1, 0, 1, 1, 1, 1, x] + 42*G[1, 1, 0, 0, 0, 0, x] - 
     104*G[1, 1, 0, 0, 0, 1, x] - 104*G[1, 1, 0, 0, 1, 0, x] + 
     54*G[1, 1, 0, 0, 1, 1, x] - 70*G[1, 1, 0, 1, 0, 0, x] + 
     46*G[1, 1, 0, 1, 0, 1, x] + 46*G[1, 1, 0, 1, 1, 0, x] + 
     108*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 0, 0, x] - 
     40*G[1, 1, 1, 0, 0, 1, x] - 40*G[1, 1, 1, 0, 1, 0, x] + 
     286*G[1, 1, 1, 0, 1, 1, x] - 70*G[1, 1, 1, 1, 0, 0, x] + 
     304*G[1, 1, 1, 1, 0, 1, x] + 304*G[1, 1, 1, 1, 1, 0, x] - 
     540*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (5/18 - (5*RATIO[(1 - x)^(-1)])/18) + Log[mu2/s]^5*
      (49/90 + ((5*I)/2)*Pi + (5*G[0, x])/3 - (5*G[1, x])/6 + 
       (-49/90 - ((5*I)/2)*Pi - (5*G[0, x])/3 + (5*G[1, x])/6)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-61/72 + ((5*I)/12)*Pi - 
       (83*Pi^2)/18 - (35*G[0, x])/6 + ((7*I)/3)*Pi*G[0, x] + 
       (127*G[1, x])/36 - ((61*I)/12)*Pi*G[1, x] - (7*G[0, 0, x])/3 - 
       (11*G[0, 1, x])/3 - (11*G[1, 0, x])/3 + (11*G[1, 1, x])/4 + 
       (61/72 + ((7*I)/3)*Pi + (83*Pi^2)/18 + (35*G[0, x])/6 - 
         ((7*I)/3)*Pi*G[0, x] - (7*G[1, x])/9 + ((47*I)/6)*Pi*G[1, x] + 
         (7*G[0, 0, x])/3 + (11*G[0, 1, x])/3 + (11*G[1, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + (((11*I)/4)*Pi*G[1, x] + (11*G[1, 1, x])/4)*
        RATIO[x^(-1)]) + (8153*Zeta[3])/18 + ((24887*I)/108)*Pi*Zeta[3] + 
     (875*Pi^2*Zeta[3])/18 + ((443*I)/9)*Pi^3*Zeta[3] + 
     (58145*G[0, x]*Zeta[3])/108 - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
     41*Pi^2*G[0, x]*Zeta[3] - (995*G[1, x]*Zeta[3])/9 - 
     ((3413*I)/18)*Pi*G[1, x]*Zeta[3] - 59*Pi^2*G[1, x]*Zeta[3] - 
     (1393*G[0, 0, x]*Zeta[3])/6 + (132*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (2557*G[0, 1, x]*Zeta[3])/6 + (74*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (811*G[1, 0, x]*Zeta[3])/2 + (194*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (739*G[1, 1, x]*Zeta[3])/9 + (62*I)*Pi*G[1, 1, x]*Zeta[3] + 
     (68*G[0, 0, 0, x]*Zeta[3])/3 + (230*G[0, 0, 1, x]*Zeta[3])/3 - 
     (220*G[0, 1, 0, x]*Zeta[3])/3 + 24*G[0, 1, 1, x]*Zeta[3] - 
     (188*G[1, 0, 0, x]*Zeta[3])/3 + (238*G[1, 0, 1, x]*Zeta[3])/3 + 
     (58*G[1, 1, 0, x]*Zeta[3])/3 - (70*G[1, 1, 1, x]*Zeta[3])/3 + 
     (211*Zeta[3]^2)/9 + Log[mu2/s]^3*(-2213/54 - ((461*I)/54)*Pi - 
       (223*Pi^2)/18 - ((125*I)/18)*Pi^3 - (682*G[0, x])/27 + 
       ((7*I)/3)*Pi*G[0, x] - (23*Pi^2*G[0, x])/3 + (181*G[1, x])/9 + 
       ((169*I)/18)*Pi*G[1, x] + (53*Pi^2*G[1, x])/6 + (77*G[0, 1, x])/3 - 
       (11*I)*Pi*G[0, 1, x] + (77*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] - 
       (547*G[1, 1, x])/18 + (11*I)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + 
       (44*G[0, 0, 1, x])/3 + (44*G[0, 1, 0, x])/3 - 11*G[0, 1, 1, x] + 
       (28*G[1, 0, 0, x])/3 - (5*G[1, 0, 1, x])/3 - (5*G[1, 1, 0, x])/3 + 
       (5*G[1, 1, 1, x])/3 + (((-83*I)/18)*Pi*G[1, x] - 9*Pi^2*G[1, x] + 
         ((19*I)/3)*Pi*G[0, 1, x] + ((7*I)/3)*Pi*G[1, 0, x] - 
         (83*G[1, 1, x])/18 - ((5*I)/3)*Pi*G[1, 1, x] + (19*G[0, 1, 1, x])/
          3 + (7*G[1, 0, 1, x])/3 + (7*G[1, 1, 0, x])/3 - 15*G[1, 1, 1, x])*
        RATIO[x^(-1)] + ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
         (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x] - (52*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(2213/54 + ((214*I)/27)*Pi + (61*Pi^2)/18 + 
         ((125*I)/18)*Pi^3 + (718*G[0, x])/27 + (23*Pi^2*G[0, x])/3 - 
         (397*G[1, x])/18 - ((28*I)/3)*Pi*G[1, x] - (107*Pi^2*G[1, x])/6 - 
         (70*G[0, 1, x])/3 + ((52*I)/3)*Pi*G[0, 1, x] - (70*G[1, 0, x])/3 + 
         ((28*I)/3)*Pi*G[1, 0, x] + (154*G[1, 1, x])/9 - 
         ((38*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 - 
         (44*G[0, 0, 1, x])/3 - (44*G[0, 1, 0, x])/3 + (52*G[0, 1, 1, x])/3 - 
         (28*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         (50*G[1, 1, 1, x])/3 + (52*Zeta[3])/9)) + 
     Log[mu2/s]^2*(-45451/162 - ((7157*I)/108)*Pi - (2423*Pi^2)/72 - 
       ((31*I)/36)*Pi^3 + (763*Pi^4)/120 - (4435*G[0, x])/54 + 
       (14*I)*Pi*G[0, x] + 38*Pi^2*G[0, x] - ((31*I)/3)*Pi^3*G[0, x] + 
       (4997*G[1, x])/36 + ((731*I)/36)*Pi*G[1, x] + (1309*Pi^2*G[1, x])/36 + 
       ((29*I)/4)*Pi^3*G[1, x] - 5*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
       (11*Pi^2*G[0, 0, x])/3 + (853*G[0, 1, x])/9 + 
       ((197*I)/6)*Pi*G[0, 1, x] + 28*Pi^2*G[0, 1, x] + (853*G[1, 0, x])/9 - 
       ((5*I)/2)*Pi*G[1, 0, x] + (89*Pi^2*G[1, 0, x])/6 - 
       (4853*G[1, 1, x])/36 - ((259*I)/6)*Pi*G[1, 1, x] - 
       (115*Pi^2*G[1, 1, x])/4 + (166*G[0, 0, 0, x])/3 - 
       (6*I)*Pi*G[0, 0, 0, x] - (178*G[0, 0, 1, x])/3 - 
       (7*I)*Pi*G[0, 0, 1, x] - (178*G[0, 1, 0, x])/3 + 
       (7*I)*Pi*G[0, 1, 0, x] + (91*G[0, 1, 1, x])/6 - 
       (5*I)*Pi*G[0, 1, 1, x] + 44*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
       (247*G[1, 0, 1, x])/2 + (27*I)*Pi*G[1, 0, 1, x] - 
       (247*G[1, 1, 0, x])/2 + (17*I)*Pi*G[1, 1, 0, x] + 
       (343*G[1, 1, 1, x])/2 - (8*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 
       22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] - 29*G[0, 0, 1, 1, x] - 
       12*G[0, 1, 0, 0, x] - 25*G[0, 1, 0, 1, x] - 25*G[0, 1, 1, 0, x] + 
       53*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
       36*G[1, 0, 1, 0, x] + 68*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] + 
       54*G[1, 1, 0, 1, x] + 54*G[1, 1, 1, 0, x] - 67*G[1, 1, 1, 1, x] + 
       RATIO[x]*(25*Pi^2 - ((3*I)/2)*Pi^3 + (5*Pi^2*G[0, x])/2 + 
         Pi^2*G[1, x] + 50*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - 50*G[0, 1, x] + 
         (3*I)*Pi*G[0, 1, x] - 50*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] + 
         50*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + 13*G[0, 0, 0, x] - 
         8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + 3*G[0, 1, 1, x] - 
         6*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
         2*Zeta[3]) - (449*Zeta[3])/9 - (18*I)*Pi*Zeta[3] - 
       (118*G[0, x]*Zeta[3])/3 + (44*G[1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(((-887*I)/36)*Pi*G[1, x] + (43*Pi^2*G[1, x])/9 - 
         ((115*I)/12)*Pi^3*G[1, x] + ((5*I)/2)*Pi*G[0, 1, x] - 
         16*Pi^2*G[0, 1, x] + ((3*I)/2)*Pi*G[1, 0, x] + (47*Pi^2*G[1, 0, x])/
          6 - (887*G[1, 1, x])/36 + ((59*I)/6)*Pi*G[1, 1, x] + 
         (467*Pi^2*G[1, 1, x])/12 + (5*I)*Pi*G[0, 0, 1, x] + 
         (7*I)*Pi*G[0, 1, 0, x] + (5*G[0, 1, 1, x])/2 - 
         (3*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
         (3*G[1, 0, 1, x])/2 - (13*I)*Pi*G[1, 0, 1, x] + 
         (3*G[1, 1, 0, x])/2 - (11*I)*Pi*G[1, 1, 0, x] + 
         (133*G[1, 1, 1, x])/6 - (26*I)*Pi*G[1, 1, 1, x] + 
         5*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - 
         29*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         16*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 62*G[1, 1, 0, 1, x] - 
         62*G[1, 1, 1, 0, x] + 81*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(45451/162 + ((800*I)/27)*Pi + (1015*Pi^2)/72 - 
         ((157*I)/18)*Pi^3 - (763*Pi^4)/120 + (2096*G[0, x])/27 - 
         (181*Pi^2*G[0, x])/6 + ((31*I)/3)*Pi^3*G[0, x] - (3077*G[1, x])/18 - 
         ((214*I)/9)*Pi*G[1, x] - (26*Pi^2*G[1, x])/3 - 
         ((101*I)/6)*Pi^3*G[1, x] - (11*Pi^2*G[0, 0, x])/3 - 
         (718*G[0, 1, x])/9 - ((139*I)/3)*Pi*G[0, 1, x] - 
         44*Pi^2*G[0, 1, x] - (718*G[1, 0, x])/9 - 15*Pi^2*G[1, 0, x] + 
         (733*G[1, 1, x])/6 + (28*I)*Pi*G[1, 1, x] + (155*Pi^2*G[1, 1, x])/
          3 - (166*G[0, 0, 0, x])/3 + (6*I)*Pi*G[0, 0, 0, x] + 
         (166*G[0, 0, 1, x])/3 + (12*I)*Pi*G[0, 0, 1, x] + 
         (166*G[0, 1, 0, x])/3 - (95*G[0, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, x] + 70*G[1, 0, 1, x] - 
         (40*I)*Pi*G[1, 0, 1, x] + 70*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (280*G[1, 1, 1, x])/3 - 
         (18*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 
         22*G[0, 0, 0, 1, x] + 22*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] + 
         12*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 
         82*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 32*G[1, 0, 0, 1, x] + 
         32*G[1, 0, 1, 0, x] - 84*G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] - 
         68*G[1, 1, 0, 1, x] - 68*G[1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, x] + 
         (53*Zeta[3])/9 + (18*I)*Pi*Zeta[3] + (118*G[0, x]*Zeta[3])/3 - 
         (32*G[1, x]*Zeta[3])/3)) + RATIO[x]*((48497*Pi^2)/216 + 
       ((17*I)/8)*Pi^3 + (871*Pi^4)/270 + ((43*I)/30)*Pi^5 - 
       (24211*Pi^2*G[0, x])/216 - (I/3)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/45 - 
       (24749*Pi^2*G[1, x])/216 + ((16*I)/3)*Pi^3*G[1, x] - 
       (251*Pi^4*G[1, x])/90 + (48497*G[0, 0, x])/108 + 
       ((17*I)/4)*Pi*G[0, 0, x] + (827*Pi^2*G[0, 0, x])/18 - 
       (I/6)*Pi^3*G[0, 0, x] - (48497*G[0, 1, x])/108 - 
       ((17*I)/4)*Pi*G[0, 1, x] + (358*Pi^2*G[0, 1, x])/9 - 
       ((17*I)/6)*Pi^3*G[0, 1, x] - (48497*G[1, 0, x])/108 - 
       ((17*I)/4)*Pi*G[1, 0, x] + (416*Pi^2*G[1, 0, x])/9 - 
       ((35*I)/6)*Pi^3*G[1, 0, x] + (48497*G[1, 1, x])/108 + 
       ((17*I)/4)*Pi*G[1, 1, x] + (524*Pi^2*G[1, 1, x])/9 - 
       ((7*I)/6)*Pi^3*G[1, 1, x] - (2735*G[0, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, x] - (49*Pi^2*G[0, 0, 0, x])/6 + 
       (7891*G[0, 0, 1, x])/36 - (46*I)*Pi*G[0, 0, 1, x] + 
       (41*Pi^2*G[0, 0, 1, x])/3 + (7891*G[0, 1, 0, x])/36 + 
       (12*I)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/3 + 
       (157*G[0, 1, 1, x])/9 + (38*I)*Pi*G[0, 1, 1, x] - 
       (101*Pi^2*G[0, 1, 1, x])/6 + (5*G[1, 0, 0, x])/2 + 
       (14*I)*Pi*G[1, 0, 0, x] + 3*Pi^2*G[1, 0, 0, x] + 
       (8429*G[1, 0, 1, x])/36 + (36*I)*Pi*G[1, 0, 1, x] + 
       (3*Pi^2*G[1, 0, 1, x])/2 + (8429*G[1, 1, 0, x])/36 - 
       (22*I)*Pi*G[1, 1, 0, x] + (77*Pi^2*G[1, 1, 0, x])/6 - 
       (4237*G[1, 1, 1, x])/9 - (28*I)*Pi*G[1, 1, 1, x] + 
       (8*Pi^2*G[1, 1, 1, x])/3 + (848*G[0, 0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, x] - 97*G[0, 0, 0, 1, x] - 
       (76*I)*Pi*G[0, 0, 0, 1, x] - 97*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - (107*G[0, 0, 1, 1, x])/3 + 
       (72*I)*Pi*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (221*G[0, 1, 0, 1, x])/3 + 
       (62*I)*Pi*G[0, 1, 0, 1, x] - (221*G[0, 1, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, 0, x] + (286*G[0, 1, 1, 1, x])/3 - 
       (54*I)*Pi*G[0, 1, 1, 1, x] + (299*G[1, 0, 0, 0, x])/3 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] - (227*G[1, 0, 0, 1, x])/3 + 
       (140*I)*Pi*G[1, 0, 0, 1, x] - (227*G[1, 0, 1, 0, x])/3 + 
       (18*I)*Pi*G[1, 0, 1, 0, x] - (4*G[1, 0, 1, 1, x])/3 - 
       (140*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
       134*G[1, 1, 0, 1, x] - (106*I)*Pi*G[1, 1, 0, 1, x] - 
       134*G[1, 1, 1, 0, x] + 322*G[1, 1, 1, 1, x] + 
       (102*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] + 
       20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
       98*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] + 
       104*G[0, 0, 1, 1, 1, x] - 20*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       52*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] - 
       4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] - 
       86*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] + 
       146*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
       10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] - 
       150*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] - 
       70*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
       18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] + 
       116*G[1, 1, 1, 1, 1, x] + (7801*Zeta[3])/36 + (56*I)*Pi*Zeta[3] - 
       (4*Pi^2*Zeta[3])/3 - (230*G[0, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[0, x]*Zeta[3] - 94*G[1, x]*Zeta[3] - 
       (56*I)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 + 
       (194*G[0, 1, x]*Zeta[3])/3 - (34*G[1, 0, x]*Zeta[3])/3 - 
       (170*G[1, 1, x]*Zeta[3])/3 - 42*Zeta[5]) - (1107*Zeta[5])/5 + 
     (376*I)*Pi*Zeta[5] - 44*G[0, x]*Zeta[5] + 18*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(-944255/972 - ((19877*I)/81)*Pi - (6631*Pi^2)/162 + 
       ((1109*I)/108)*Pi^3 + (811*Pi^4)/540 + ((407*I)/72)*Pi^5 - 
       (14654*G[0, x])/81 + (40*I)*Pi*G[0, x] + (2702*Pi^2*G[0, x])/27 + 
       (I/2)*Pi^3*G[0, x] + (401*Pi^4*G[0, x])/60 + (40228*G[1, x])/81 + 
       ((191*I)/6)*Pi*G[1, x] + (13763*Pi^2*G[1, x])/108 - 
       ((415*I)/36)*Pi^3*G[1, x] - (2081*Pi^4*G[1, x])/360 + 
       (13*G[0, 0, x])/3 - (16*I)*Pi*G[0, 0, x] - (205*Pi^2*G[0, 0, x])/3 + 
       ((22*I)/3)*Pi^3*G[0, 0, x] + (5398*G[0, 1, x])/27 + 
       ((2297*I)/18)*Pi*G[0, 1, x] - (2551*Pi^2*G[0, 1, x])/18 + 
       ((57*I)/2)*Pi^3*G[0, 1, x] + (5398*G[1, 0, x])/27 + I*Pi*G[1, 0, x] - 
       (322*Pi^2*G[1, 0, x])/3 + ((127*I)/6)*Pi^3*G[1, 0, x] - 
       (12034*G[1, 1, x])/27 - ((2063*I)/18)*Pi*G[1, 1, x] - 
       (2057*Pi^2*G[1, 1, x])/36 - ((37*I)/6)*Pi^3*G[1, 1, x] + 
       (449*G[0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, x] + 
       (58*Pi^2*G[0, 0, 0, x])/3 - (467*G[0, 0, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, x] + (92*Pi^2*G[0, 0, 1, x])/3 - 
       (467*G[0, 1, 0, x])/3 - (9*I)*Pi*G[0, 1, 0, x] - 
       27*Pi^2*G[0, 1, 0, x] + (1687*G[0, 1, 1, x])/18 - 
       ((101*I)/3)*Pi*G[0, 1, 1, x] - (251*Pi^2*G[0, 1, 1, x])/6 + 
       158*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 0, x] - (28*Pi^2*G[1, 0, 0, x])/
        3 - (3119*G[1, 0, 1, x])/9 - ((65*I)/3)*Pi*G[1, 0, 1, x] - 
       (223*Pi^2*G[1, 0, 1, x])/6 - (3119*G[1, 1, 0, x])/9 + 
       (7*I)*Pi*G[1, 1, 0, x] - (27*Pi^2*G[1, 1, 0, x])/2 + 
       (4514*G[1, 1, 1, x])/9 + ((118*I)/3)*Pi*G[1, 1, 1, x] + 
       (377*Pi^2*G[1, 1, 1, x])/6 - (607*G[0, 0, 0, 0, x])/3 + 
       (311*G[0, 0, 0, 1, x])/3 - (10*I)*Pi*G[0, 0, 0, 1, x] + 
       (311*G[0, 0, 1, 0, x])/3 - (26*I)*Pi*G[0, 0, 1, 0, x] + 
       23*G[0, 0, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 1, x] - 
       100*G[0, 1, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, x] + 
       (629*G[0, 1, 0, 1, x])/3 - (22*I)*Pi*G[0, 1, 0, 1, x] + 
       (629*G[0, 1, 1, 0, x])/3 + (10*I)*Pi*G[0, 1, 1, 0, x] - 
       (821*G[0, 1, 1, 1, x])/3 + (80*I)*Pi*G[0, 1, 1, 1, x] - 
       (872*G[1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, 0, x] + 
       (590*G[1, 0, 0, 1, x])/3 - (18*I)*Pi*G[1, 0, 0, 1, x] + 
       (590*G[1, 0, 1, 0, x])/3 - (18*I)*Pi*G[1, 0, 1, 0, x] + 
       (86*G[1, 0, 1, 1, x])/3 + (34*I)*Pi*G[1, 0, 1, 1, x] - 
       26*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] + 
       280*G[1, 1, 0, 1, x] - (46*I)*Pi*G[1, 1, 0, 1, x] + 
       280*G[1, 1, 1, 0, x] - (54*I)*Pi*G[1, 1, 1, 0, x] - 
       (1751*G[1, 1, 1, 1, x])/3 - (30*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, x] - 
       24*G[0, 0, 0, 1, 0, x] + 58*G[0, 0, 0, 1, 1, x] + 
       16*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] + 62*G[0, 0, 1, 1, 1, x] + 
       12*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
       44*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] + 
       60*G[0, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 0, x] - 
       86*G[0, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, x] + 
       80*G[1, 0, 0, 0, 1, x] + 80*G[1, 0, 0, 1, 0, x] - 
       26*G[1, 0, 0, 1, 1, x] + 52*G[1, 0, 1, 0, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       104*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, x] + 
       56*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] - 
       210*G[1, 1, 0, 1, 1, x] + 44*G[1, 1, 1, 0, 0, x] - 
       206*G[1, 1, 1, 0, 1, x] - 206*G[1, 1, 1, 1, 0, x] + 
       310*G[1, 1, 1, 1, 1, x] + (316*Zeta[3])/3 + ((479*I)/3)*Pi*Zeta[3] + 
       (851*Pi^2*Zeta[3])/9 + (1255*G[0, x]*Zeta[3])/3 - 
       ((596*I)/3)*Pi*G[0, x]*Zeta[3] + (166*G[1, x]*Zeta[3])/9 - 
       ((76*I)/3)*Pi*G[1, x]*Zeta[3] + (56*G[0, 0, x]*Zeta[3])/3 - 
       (152*G[0, 1, x]*Zeta[3])/3 + (148*G[1, 0, x]*Zeta[3])/3 - 
       28*G[1, 1, x]*Zeta[3] + RATIO[x]*((1084*Pi^2)/9 - ((3*I)/2)*Pi^3 + 
         (121*Pi^4)/45 - (859*Pi^2*G[0, x])/18 + ((7*I)/3)*Pi^3*G[0, x] - 
         (469*Pi^2*G[1, x])/9 + ((11*I)/3)*Pi^3*G[1, x] + 
         (2168*G[0, 0, x])/9 - (3*I)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
         (2168*G[0, 1, x])/9 + (3*I)*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/3 - 
         (2168*G[1, 0, x])/9 + (3*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] + 
         (2168*G[1, 1, x])/9 - (3*I)*Pi*G[1, 1, x] + (26*Pi^2*G[1, 1, x])/3 - 
         (569*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
         (260*G[0, 0, 1, x])/3 - (50*I)*Pi*G[0, 0, 1, x] + 
         (260*G[0, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 0, x] + 
         (49*G[0, 1, 1, x])/3 + (48*I)*Pi*G[0, 1, 1, x] - 10*G[1, 0, 0, x] + 
         (8*I)*Pi*G[1, 0, 0, x] + 113*G[1, 0, 1, x] + 
         (38*I)*Pi*G[1, 0, 1, x] + 113*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] - 216*G[1, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - 36*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 
         6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 36*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         20*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - 
         32*G[1, 1, 1, 1, x] + (290*Zeta[3])/3 + (38*I)*Pi*Zeta[3] + 
         26*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((-5573*I)/54)*Pi*G[1, x] + (4145*Pi^2*G[1, x])/108 + 
         ((95*I)/12)*Pi^3*G[1, x] + (33*Pi^4*G[1, x])/10 + 
         ((797*I)/18)*Pi*G[0, 1, x] - (80*Pi^2*G[0, 1, x])/9 - 
         ((97*I)/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
         (59*Pi^2*G[1, 0, x])/6 + (I/2)*Pi^3*G[1, 0, x] - 
         (5573*G[1, 1, x])/54 - ((589*I)/18)*Pi*G[1, 1, x] + 
         (43*Pi^2*G[1, 1, x])/36 + ((39*I)/2)*Pi^3*G[1, 1, x] + 
         ((7*I)/3)*Pi*G[0, 0, 1, x] - 10*Pi^2*G[0, 0, 1, x] + 
         (11*I)*Pi*G[0, 1, 0, x] + (43*Pi^2*G[0, 1, 0, x])/3 + 
         (797*G[0, 1, 1, x])/18 - I*Pi*G[0, 1, 1, x] + 
         (269*Pi^2*G[0, 1, 1, x])/6 + (14*I)*Pi*G[1, 0, 0, x] - 
         (82*Pi^2*G[1, 0, 0, x])/3 - 4*G[1, 0, 1, x] + 
         (27*I)*Pi*G[1, 0, 1, x] - (61*Pi^2*G[1, 0, 1, x])/2 - 
         4*G[1, 1, 0, x] - (37*I)*Pi*G[1, 1, 0, x] - (143*Pi^2*G[1, 1, 0, x])/
          2 + (185*G[1, 1, 1, x])/9 - ((212*I)/3)*Pi*G[1, 1, 1, x] - 
         (701*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 0, x] + (7*G[0, 0, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
         11*G[0, 1, 0, 1, x] - (6*I)*Pi*G[0, 1, 0, 1, x] + 
         11*G[0, 1, 1, 0, x] + (10*I)*Pi*G[0, 1, 1, 0, x] - 
         17*G[0, 1, 1, 1, x] - (28*I)*Pi*G[0, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] - 
         (34*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 
         (18*I)*Pi*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 
         (26*I)*Pi*G[1, 0, 1, 1, x] - 54*G[1, 1, 0, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 
         (10*I)*Pi*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 129*G[1, 1, 1, 1, x] + 
         (118*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
         6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
         14*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
         72*G[0, 1, 1, 0, 0, x] - 76*G[0, 1, 1, 0, 1, x] - 
         76*G[0, 1, 1, 1, 0, x] + 106*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         38*G[1, 0, 0, 1, 1, x] - 148*G[1, 0, 1, 0, 0, x] + 
         138*G[1, 0, 1, 0, 1, x] + 138*G[1, 0, 1, 1, 0, x] - 
         132*G[1, 0, 1, 1, 1, x] - 180*G[1, 1, 0, 0, 0, x] + 
         112*G[1, 1, 0, 0, 1, x] + 112*G[1, 1, 0, 1, 0, x] + 
         22*G[1, 1, 0, 1, 1, x] - 156*G[1, 1, 1, 0, 0, x] + 
         282*G[1, 1, 1, 0, 1, x] + 282*G[1, 1, 1, 1, 0, x] - 
         326*G[1, 1, 1, 1, 1, x] - (244*G[1, x]*Zeta[3])/3 - 
         (8*I)*Pi*G[1, x]*Zeta[3] - 44*G[0, 1, x]*Zeta[3] + 
         64*G[1, 0, x]*Zeta[3] + 316*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(944255/972 + ((6464*I)/81)*Pi + (7679*Pi^2)/324 - 
         ((509*I)/27)*Pi^3 + (971*Pi^4)/540 - ((407*I)/72)*Pi^5 + 
         (11648*G[0, x])/81 + (20*I)*Pi*G[0, x] - (1865*Pi^2*G[0, x])/27 - 
         (401*Pi^4*G[0, x])/60 - (50635*G[1, x])/81 - ((1600*I)/27)*Pi*
          G[1, x] - (871*Pi^2*G[1, x])/36 + ((157*I)/9)*Pi^3*G[1, x] + 
         (4373*Pi^4*G[1, x])/360 + 20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
         41*Pi^2*G[0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, x] - 
         (4192*G[0, 1, x])/27 - ((296*I)/3)*Pi*G[0, 1, x] + 
         (313*Pi^2*G[0, 1, x])/3 - ((134*I)/3)*Pi^3*G[0, 1, x] - 
         (4192*G[1, 0, x])/27 + (181*Pi^2*G[1, 0, x])/3 - 
         ((62*I)/3)*Pi^3*G[1, 0, x] + (3941*G[1, 1, x])/9 + 
         ((428*I)/9)*Pi*G[1, 1, x] + (43*Pi^2*G[1, 1, x])/3 + 
         ((77*I)/3)*Pi^3*G[1, 1, x] - (416*G[0, 0, 0, x])/3 - 
         (58*Pi^2*G[0, 0, 0, x])/3 + (392*G[0, 0, 1, x])/3 - 
         ((149*I)/3)*Pi*G[0, 0, 1, x] - (122*Pi^2*G[0, 0, 1, x])/3 + 
         (392*G[0, 1, 0, x])/3 + (100*Pi^2*G[0, 1, 0, x])/3 - 
         (628*G[0, 1, 1, x])/9 + ((62*I)/3)*Pi*G[0, 1, 1, x] + 
         (212*Pi^2*G[0, 1, 1, x])/3 + 6*Pi^2*G[1, 0, 0, x] + 
         (1436*G[1, 0, 1, x])/9 + ((278*I)/3)*Pi*G[1, 0, 1, x] + 
         (212*Pi^2*G[1, 0, 1, x])/3 + (1436*G[1, 1, 0, x])/9 + 
         14*Pi^2*G[1, 1, 0, x] - (1069*G[1, 1, 1, x])/3 - 
         (56*I)*Pi*G[1, 1, 1, x] - (299*Pi^2*G[1, 1, 1, x])/3 + 
         (607*G[0, 0, 0, 0, x])/3 - (275*G[0, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (275*G[0, 0, 1, 0, x])/3 + 
         (32*I)*Pi*G[0, 0, 1, 0, x] - (206*G[0, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
         (56*I)*Pi*G[0, 1, 0, 0, x] - (188*G[0, 1, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 1, x] - (188*G[0, 1, 1, 0, x])/3 + 
         (440*G[0, 1, 1, 1, x])/3 - (108*I)*Pi*G[0, 1, 1, 1, x] + 
         (332*G[1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 0, 0, 0, x] - 
         (332*G[1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] - 
         (332*G[1, 0, 1, 0, x])/3 + (190*G[1, 0, 1, 1, x])/3 - 
         (60*I)*Pi*G[1, 0, 1, 1, x] - 140*G[1, 1, 0, 1, x] + 
         (56*I)*Pi*G[1, 1, 0, 1, x] - 140*G[1, 1, 1, 0, x] + 
         (56*I)*Pi*G[1, 1, 1, 0, x] + (812*G[1, 1, 1, 1, x])/3 + 
         (148*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] - 
         60*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         76*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         68*G[0, 1, 0, 0, 1, x] - 68*G[0, 1, 0, 1, 0, x] + 
         20*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         88*G[0, 1, 1, 0, 1, x] - 88*G[0, 1, 1, 1, 0, x] + 
         144*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
         68*G[1, 0, 0, 0, 1, x] - 68*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 56*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
         116*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] + 
         232*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 0, 0, x] + 
         248*G[1, 1, 1, 0, 1, x] + 248*G[1, 1, 1, 1, 0, x] - 
         300*G[1, 1, 1, 1, 1, x] - (893*Zeta[3])/3 - ((503*I)/3)*Pi*Zeta[3] - 
         (851*Pi^2*Zeta[3])/9 - (1063*G[0, x]*Zeta[3])/3 + 
         ((596*I)/3)*Pi*G[0, x]*Zeta[3] + (146*G[1, x]*Zeta[3])/9 + 
         ((52*I)/3)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 + 
         (164*G[0, 1, x]*Zeta[3])/3 - (100*G[1, 0, x]*Zeta[3])/3 + 
         8*G[1, 1, x]*Zeta[3] - 30*Zeta[5]) + 30*Zeta[5]) + 
     RATIO[x^(-1)]*(((-55345*I)/324)*Pi*G[1, x] + (62641*Pi^2*G[1, x])/648 + 
       ((971*I)/36)*Pi^3*G[1, x] - (953*Pi^4*G[1, x])/540 + 
       ((199*I)/240)*Pi^5*G[1, x] + ((12463*I)/108)*Pi*G[0, 1, x] - 
       (5161*Pi^2*G[0, 1, x])/216 - ((89*I)/12)*Pi^3*G[0, 1, x] + 
       (149*Pi^4*G[0, 1, x])/60 - (20*I)*Pi*G[1, 0, x] - 
       (149*Pi^2*G[1, 0, x])/8 - ((61*I)/12)*Pi^3*G[1, 0, x] + 
       (217*Pi^4*G[1, 0, x])/60 - (55345*G[1, 1, x])/324 - 
       ((3005*I)/27)*Pi*G[1, 1, x] + (469*Pi^2*G[1, 1, x])/72 + 
       ((95*I)/12)*Pi^3*G[1, 1, x] - (101*Pi^4*G[1, 1, x])/240 + 
       ((455*I)/9)*Pi*G[0, 0, 1, x] - (65*Pi^2*G[0, 0, 1, x])/18 - 
       ((35*I)/6)*Pi^3*G[0, 0, 1, x] + ((73*I)/4)*Pi*G[0, 1, 0, x] + 
       (17*Pi^2*G[0, 1, 0, x])/6 + ((35*I)/6)*Pi^3*G[0, 1, 0, x] + 
       (12463*G[0, 1, 1, x])/108 - ((2503*I)/36)*Pi*G[0, 1, 1, x] + 
       (517*Pi^2*G[0, 1, 1, x])/36 + ((49*I)/6)*Pi^3*G[0, 1, 1, x] + 
       (45*I)*Pi*G[1, 0, 0, x] + (11*Pi^2*G[1, 0, 0, x])/2 - 
       ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 20*G[1, 0, 1, x] + 
       ((110*I)/9)*Pi*G[1, 0, 1, x] + (1043*Pi^2*G[1, 0, 1, x])/36 + 
       ((161*I)/6)*Pi^3*G[1, 0, 1, x] - 20*G[1, 1, 0, x] - 
       ((169*I)/2)*Pi*G[1, 1, 0, x] + (475*Pi^2*G[1, 1, 0, x])/12 + 
       (I/6)*Pi^3*G[1, 1, 0, x] + (643*G[1, 1, 1, x])/54 - 
       ((133*I)/9)*Pi*G[1, 1, 1, x] + (593*Pi^2*G[1, 1, 1, x])/36 - 
       (11*I)*Pi^3*G[1, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
       (5*I)*Pi*G[0, 0, 1, 0, x] + (23*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (455*G[0, 0, 1, 1, x])/9 - ((7*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (103*Pi^2*G[0, 0, 1, 1, x])/6 - (18*I)*Pi*G[0, 1, 0, 0, x] - 
       (50*Pi^2*G[0, 1, 0, 0, x])/3 + (73*G[0, 1, 0, 1, x])/4 + 
       ((38*I)/3)*Pi*G[0, 1, 0, 1, x] - (193*Pi^2*G[0, 1, 0, 1, x])/6 + 
       (73*G[0, 1, 1, 0, x])/4 + (7*I)*Pi*G[0, 1, 1, 0, x] - 
       (361*Pi^2*G[0, 1, 1, 0, x])/6 - (2377*G[0, 1, 1, 1, x])/18 - 
       (32*I)*Pi*G[0, 1, 1, 1, x] - (131*Pi^2*G[0, 1, 1, 1, x])/2 - 
       (17*I)*Pi*G[1, 0, 0, 0, x] + 37*Pi^2*G[1, 0, 0, 0, x] + 
       45*G[1, 0, 0, 1, x] + ((173*I)/3)*Pi*G[1, 0, 0, 1, x] + 
       (371*Pi^2*G[1, 0, 0, 1, x])/3 + 45*G[1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 0, 1, 0, x] + (197*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (259*G[1, 0, 1, 1, x])/9 - (93*I)*Pi*G[1, 0, 1, 1, x] + 
       (95*Pi^2*G[1, 0, 1, 1, x])/3 - (197*G[1, 1, 0, 0, x])/2 + 
       (29*I)*Pi*G[1, 1, 0, 0, x] + (248*Pi^2*G[1, 1, 0, 0, x])/3 + 
       18*G[1, 1, 0, 1, x] - (77*I)*Pi*G[1, 1, 0, 1, x] + 
       (385*Pi^2*G[1, 1, 0, 1, x])/3 + 18*G[1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 0, x] + (499*Pi^2*G[1, 1, 1, 0, x])/3 - 
       (160*G[1, 1, 1, 1, x])/3 + ((455*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       (959*Pi^2*G[1, 1, 1, 1, x])/6 - (6*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       5*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       5*G[0, 0, 1, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (29*G[0, 0, 1, 1, 1, x])/3 - (14*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, 1, x] - 18*G[0, 1, 0, 1, 0, x] - 
       (38*I)*Pi*G[0, 1, 0, 1, 0, x] + (59*G[0, 1, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
       (18*I)*Pi*G[0, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, x] + 
       (64*I)*Pi*G[0, 1, 1, 1, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       17*G[1, 0, 0, 0, 1, x] - (56*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       17*G[1, 0, 0, 1, 0, x] + (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (182*G[1, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       61*G[1, 0, 1, 0, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       59*G[1, 0, 1, 0, 1, x] + (62*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       59*G[1, 0, 1, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       44*G[1, 0, 1, 1, 1, x] + (54*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       119*G[1, 1, 0, 0, 0, x] - (22*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       36*G[1, 1, 0, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       36*G[1, 1, 0, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       55*G[1, 1, 0, 1, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       11*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       41*G[1, 1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       41*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (965*G[1, 1, 1, 1, 1, x])/3 - (186*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       6*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 0, 1, 1, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
       12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
       8*G[0, 0, 1, 0, 1, 1, x] + 36*G[0, 0, 1, 1, 0, 0, x] - 
       36*G[0, 0, 1, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 1, 0, x] + 
       36*G[0, 0, 1, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, 1, x] + 
       32*G[0, 1, 0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, 1, 1, x] - 
       108*G[0, 1, 0, 1, 0, 0, x] + 94*G[0, 1, 0, 1, 0, 1, x] + 
       94*G[0, 1, 0, 1, 1, 0, x] - 110*G[0, 1, 0, 1, 1, 1, x] - 
       160*G[0, 1, 1, 0, 0, 0, x] + 84*G[0, 1, 1, 0, 0, 1, x] + 
       84*G[0, 1, 1, 0, 1, 0, x] - 20*G[0, 1, 1, 0, 1, 1, x] - 
       68*G[0, 1, 1, 1, 0, 0, x] + 162*G[0, 1, 1, 1, 0, 1, x] + 
       162*G[0, 1, 1, 1, 1, 0, x] - 204*G[0, 1, 1, 1, 1, 1, x] - 
       22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] - 
       46*G[1, 0, 0, 0, 1, 1, x] + 214*G[1, 0, 0, 1, 0, 0, x] - 
       206*G[1, 0, 0, 1, 0, 1, x] - 206*G[1, 0, 0, 1, 1, 0, x] + 
       260*G[1, 0, 0, 1, 1, 1, x] + 310*G[1, 0, 1, 0, 0, 0, x] - 
       124*G[1, 0, 1, 0, 0, 1, x] - 124*G[1, 0, 1, 0, 1, 0, x] + 
       48*G[1, 0, 1, 0, 1, 1, x] - 66*G[1, 0, 1, 1, 0, 0, x] - 
       100*G[1, 0, 1, 1, 0, 1, x] - 100*G[1, 0, 1, 1, 1, 0, x] + 
       286*G[1, 0, 1, 1, 1, 1, x] + 266*G[1, 1, 0, 0, 0, 0, x] - 
       108*G[1, 1, 0, 0, 0, 1, x] - 108*G[1, 1, 0, 0, 1, 0, x] + 
       10*G[1, 1, 0, 0, 1, 1, x] + 258*G[1, 1, 0, 1, 0, 0, x] - 
       338*G[1, 1, 0, 1, 0, 1, x] - 338*G[1, 1, 0, 1, 1, 0, x] + 
       376*G[1, 1, 0, 1, 1, 1, x] + 422*G[1, 1, 1, 0, 0, 0, x] - 
       264*G[1, 1, 1, 0, 0, 1, x] - 264*G[1, 1, 1, 0, 1, 0, x] - 
       10*G[1, 1, 1, 0, 1, 1, x] + 154*G[1, 1, 1, 1, 0, 0, x] - 
       464*G[1, 1, 1, 1, 0, 1, x] - 464*G[1, 1, 1, 1, 1, 0, x] + 
       604*G[1, 1, 1, 1, 1, 1, x] - (3821*G[1, x]*Zeta[3])/18 + 
       ((791*I)/9)*Pi*G[1, x]*Zeta[3] + (56*Pi^2*G[1, x]*Zeta[3])/3 - 
       (122*G[0, 1, x]*Zeta[3])/3 - ((182*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       2*G[1, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (995*G[1, 1, x]*Zeta[3])/9 - ((26*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       22*G[0, 0, 1, x]*Zeta[3] + 32*G[0, 1, 0, x]*Zeta[3] + 
       (592*G[0, 1, 1, x]*Zeta[3])/3 - 124*G[1, 0, 0, x]*Zeta[3] - 
       (638*G[1, 0, 1, x]*Zeta[3])/3 - (338*G[1, 1, 0, x]*Zeta[3])/3 - 
       738*G[1, 1, 1, x]*Zeta[3] - 84*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(16939079/11664 + ((29152*I)/243)*Pi + 
       (37183*Pi^2)/1944 - ((1882*I)/81)*Pi^3 - (3419*Pi^4)/4320 - 
       ((1003*I)/540)*Pi^5 - (9661*Pi^6)/15120 + (29152*G[0, x])/243 + 
       (74*I)*Pi*G[0, x] - (24247*Pi^2*G[0, x])/324 + 
       ((15*I)/4)*Pi^3*G[0, x] - (35*Pi^4*G[0, x])/72 + 
       ((107*I)/36)*Pi^5*G[0, x] - (944255*G[1, x])/972 - 
       ((6464*I)/81)*Pi*G[1, x] - (6815*Pi^2*G[1, x])/324 + 
       ((509*I)/27)*Pi^3*G[1, x] - (1771*Pi^4*G[1, x])/1080 + 
       ((1951*I)/360)*Pi^5*G[1, x] + 74*G[0, 0, x] - 
       ((163*I)/4)*Pi*G[0, 0, x] + (1655*Pi^2*G[0, 0, x])/36 + 
       (587*Pi^4*G[0, 0, x])/180 - (11648*G[0, 1, x])/81 - 
       ((896*I)/9)*Pi*G[0, 1, x] + (13325*Pi^2*G[0, 1, x])/108 + 
       ((71*I)/3)*Pi^3*G[0, 1, x] + (1873*Pi^4*G[0, 1, x])/180 - 
       (11648*G[1, 0, x])/81 + (20*I)*Pi*G[1, 0, x] + (1973*Pi^2*G[1, 0, x])/
        27 + (149*Pi^4*G[1, 0, x])/20 + (55819*G[1, 1, x])/81 + 
       ((1600*I)/27)*Pi*G[1, 1, x] + (727*Pi^2*G[1, 1, x])/36 - 
       ((157*I)/9)*Pi^3*G[1, 1, x] - (521*Pi^4*G[1, 1, x])/45 - 
       (6923*G[0, 0, 0, x])/36 + ((69*I)/4)*Pi*G[0, 0, 0, x] - 
       (449*Pi^2*G[0, 0, 0, x])/18 + I*Pi^3*G[0, 0, 0, x] + 
       (1184*G[0, 0, 1, x])/9 - ((1015*I)/12)*Pi*G[0, 0, 1, x] + 
       (461*Pi^2*G[0, 0, 1, x])/18 - ((32*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (1184*G[0, 1, 0, x])/9 - ((29*I)/2)*Pi*G[0, 1, 0, x] - 
       (263*Pi^2*G[0, 1, 0, x])/9 + ((86*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (2048*G[0, 1, 1, x])/27 + ((56*I)/3)*Pi*G[0, 1, 1, x] - 
       (572*Pi^2*G[0, 1, 1, x])/9 + ((101*I)/3)*Pi^3*G[0, 1, 1, x] + 
       20*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - (85*Pi^2*G[1, 0, 0, x])/
        2 + ((22*I)/3)*Pi^3*G[1, 0, 0, x] + (4192*G[1, 0, 1, x])/27 + 
       ((296*I)/3)*Pi*G[1, 0, 1, x] - (617*Pi^2*G[1, 0, 1, x])/6 + 
       (48*I)*Pi^3*G[1, 0, 1, x] + (4192*G[1, 1, 0, x])/27 - 
       (181*Pi^2*G[1, 1, 0, x])/3 + ((62*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (4805*G[1, 1, 1, x])/9 - ((428*I)/9)*Pi*G[1, 1, 1, x] - 
       (34*Pi^2*G[1, 1, 1, x])/3 - ((53*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (501*G[0, 0, 0, 0, x])/2 + 38*Pi^2*G[0, 0, 0, 0, x] - 
       (1135*G[0, 0, 0, 1, x])/12 - ((169*I)/6)*Pi*G[0, 0, 0, 1, x] + 
       25*Pi^2*G[0, 0, 0, 1, x] - (1135*G[0, 0, 1, 0, x])/12 + 
       31*Pi^2*G[0, 0, 1, 0, x] - (362*G[0, 0, 1, 1, x])/3 + 
       ((41*I)/3)*Pi*G[0, 0, 1, 1, x] + (149*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (125*G[0, 1, 0, 0, x])/2 - (38*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (248*G[0, 1, 0, 1, x])/3 + ((541*I)/6)*Pi*G[0, 1, 0, 1, x] - 
       (44*Pi^2*G[0, 1, 0, 1, x])/3 - (248*G[0, 1, 1, 0, x])/3 - 
       66*Pi^2*G[0, 1, 1, 0, x] + (1540*G[0, 1, 1, 1, x])/9 - 
       ((170*I)/3)*Pi*G[0, 1, 1, 1, x] - (203*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (380*G[1, 0, 0, 0, x])/3 + (52*Pi^2*G[1, 0, 0, 0, x])/3 - 
       (392*G[1, 0, 0, 1, x])/3 + ((217*I)/6)*Pi*G[1, 0, 0, 1, x] + 
       (164*Pi^2*G[1, 0, 0, 1, x])/3 - (392*G[1, 0, 1, 0, x])/3 - 
       (94*Pi^2*G[1, 0, 1, 0, x])/3 + (628*G[1, 0, 1, 1, x])/9 - 
       ((62*I)/3)*Pi*G[1, 0, 1, 1, x] - (124*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (14*Pi^2*G[1, 1, 0, 0, x])/3 - (1436*G[1, 1, 0, 1, x])/9 - 
       ((278*I)/3)*Pi*G[1, 1, 0, 1, x] - (160*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (1436*G[1, 1, 1, 0, x])/9 + 2*Pi^2*G[1, 1, 1, 0, x] + 
       (1405*G[1, 1, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 1, 1, x] + 
       96*Pi^2*G[1, 1, 1, 1, x] - (563*G[0, 0, 0, 0, 0, x])/2 - 
       (24*I)*Pi*G[0, 0, 0, 0, 0, x] + (475*G[0, 0, 0, 0, 1, x])/6 - 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (475*G[0, 0, 0, 1, 0, x])/6 + 
       (28*I)*Pi*G[0, 0, 0, 1, 0, x] - (47*G[0, 0, 0, 1, 1, x])/3 + 
       (20*I)*Pi*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, 0, x] - (13*G[0, 0, 1, 0, 1, x])/3 - 
       (48*I)*Pi*G[0, 0, 1, 0, 1, x] - (13*G[0, 0, 1, 1, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 1, 1, 0, x] + (260*G[0, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + (35*G[0, 1, 0, 0, 0, x])/6 + 
       (96*I)*Pi*G[0, 1, 0, 0, 0, x] + (253*G[0, 1, 0, 0, 1, x])/6 - 
       (8*I)*Pi*G[0, 1, 0, 0, 1, x] + (253*G[0, 1, 0, 1, 0, x])/6 - 
       (116*I)*Pi*G[0, 1, 0, 1, 0, x] + (332*G[0, 1, 0, 1, 1, x])/3 - 
       (52*I)*Pi*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 0, 0, x] + (260*G[0, 1, 1, 0, 1, x])/3 - 
       (56*I)*Pi*G[0, 1, 1, 0, 1, x] + (260*G[0, 1, 1, 1, 0, x])/3 - 
       290*G[0, 1, 1, 1, 1, x] + (212*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (1241*G[1, 0, 0, 0, 0, x])/6 + (577*G[1, 0, 0, 0, 1, x])/6 - 
       (8*I)*Pi*G[1, 0, 0, 0, 1, x] + (577*G[1, 0, 0, 1, 0, x])/6 - 
       (32*I)*Pi*G[1, 0, 0, 1, 0, x] + (152*G[1, 0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 1, 0, 0, x] + (188*G[1, 0, 1, 0, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 0, 1, x] + (188*G[1, 0, 1, 1, 0, x])/3 - 
       (440*G[1, 0, 1, 1, 1, x])/3 + (148*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (332*G[1, 1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (332*G[1, 1, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (332*G[1, 1, 0, 1, 0, x])/3 - (190*G[1, 1, 0, 1, 1, x])/3 + 
       (116*I)*Pi*G[1, 1, 0, 1, 1, x] + 140*G[1, 1, 1, 0, 1, x] - 
       (32*I)*Pi*G[1, 1, 1, 0, 1, x] + 140*G[1, 1, 1, 1, 0, x] - 
       (56*I)*Pi*G[1, 1, 1, 1, 0, x] - (1064*G[1, 1, 1, 1, 1, x])/3 - 
       (260*I)*Pi*G[1, 1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, 0, x] - 
       104*G[0, 0, 0, 0, 0, 1, x] - 104*G[0, 0, 0, 0, 1, 0, x] + 
       64*G[0, 0, 0, 0, 1, 1, x] + 20*G[0, 0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 0, 1, 0, 1, x] - 16*G[0, 0, 0, 1, 1, 0, x] + 
       96*G[0, 0, 0, 1, 1, 1, x] + 92*G[0, 0, 1, 0, 0, 0, x] - 
       80*G[0, 0, 1, 0, 0, 1, x] - 80*G[0, 0, 1, 0, 1, 0, x] + 
       28*G[0, 0, 1, 0, 1, 1, x] + 44*G[0, 0, 1, 1, 0, 0, x] - 
       52*G[0, 0, 1, 1, 0, 1, x] - 52*G[0, 0, 1, 1, 1, 0, x] + 
       116*G[0, 0, 1, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, 0, x] + 
       72*G[0, 1, 0, 0, 0, 1, x] + 72*G[0, 1, 0, 0, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, 1, x] - 116*G[0, 1, 0, 1, 0, 0, x] + 
       68*G[0, 1, 0, 1, 0, 1, x] + 68*G[0, 1, 0, 1, 1, 0, x] - 
       140*G[0, 1, 0, 1, 1, 1, x] - 128*G[0, 1, 1, 0, 0, 0, x] + 
       140*G[0, 1, 1, 0, 0, 1, x] + 140*G[0, 1, 1, 0, 1, 0, x] - 
       108*G[0, 1, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 1, 0, 0, x] + 
       136*G[0, 1, 1, 1, 0, 1, x] + 136*G[0, 1, 1, 1, 1, 0, x] - 
       68*G[0, 1, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 0, 1, 1, x] + 80*G[1, 0, 0, 1, 0, 0, x] - 
       44*G[1, 0, 0, 1, 0, 1, x] - 44*G[1, 0, 0, 1, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, 1, x] + 52*G[1, 0, 1, 0, 0, 0, x] + 
       60*G[1, 0, 1, 0, 0, 1, x] + 60*G[1, 0, 1, 0, 1, 0, x] - 
       60*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 0, x] + 
       48*G[1, 0, 1, 1, 0, 1, x] + 48*G[1, 0, 1, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, 0, x] + 
       92*G[1, 1, 0, 0, 0, 1, x] + 92*G[1, 1, 0, 0, 1, 0, x] - 
       44*G[1, 1, 0, 0, 1, 1, x] + 88*G[1, 1, 0, 1, 0, 0, x] - 
       48*G[1, 1, 0, 1, 0, 1, x] - 48*G[1, 1, 0, 1, 1, 0, x] - 
       68*G[1, 1, 0, 1, 1, 1, x] + 40*G[1, 1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] - 
       296*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] - 
       360*G[1, 1, 1, 1, 0, 1, x] - 360*G[1, 1, 1, 1, 1, 0, x] + 
       400*G[1, 1, 1, 1, 1, 1, x] - (8105*Zeta[3])/9 - 
       ((21011*I)/108)*Pi*Zeta[3] - (539*Pi^2*Zeta[3])/18 - 
       ((443*I)/9)*Pi^3*Zeta[3] - (40235*G[0, x]*Zeta[3])/108 - 
       41*Pi^2*G[0, x]*Zeta[3] + 335*G[1, x]*Zeta[3] + 
       ((925*I)/6)*Pi*G[1, x]*Zeta[3] + (281*Pi^2*G[1, x]*Zeta[3])/3 + 
       (649*G[0, 0, x]*Zeta[3])/6 - (132*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (437*G[0, 1, x]*Zeta[3])/6 - ((404*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (2153*G[1, 0, x]*Zeta[3])/6 - ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (398*G[1, 1, x]*Zeta[3])/9 - ((212*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (68*G[0, 0, 0, x]*Zeta[3])/3 - (224*G[0, 0, 1, x]*Zeta[3])/3 + 
       (244*G[0, 1, 0, x]*Zeta[3])/3 + (16*G[0, 1, 1, x]*Zeta[3])/3 + 
       (176*G[1, 0, 0, x]*Zeta[3])/3 - 196*G[1, 0, 1, x]*Zeta[3] - 
       12*G[1, 1, 0, x]*Zeta[3] + (16*G[1, 1, 1, x]*Zeta[3])/3 - 
       (211*Zeta[3]^2)/9 + (687*Zeta[5])/5 - (376*I)*Pi*Zeta[5] + 
       44*G[0, x]*Zeta[5] + 54*G[1, x]*Zeta[5])) + 
   Nf*((-26/3 - ((34*I)/9)*Pi + Pi^2/9 - (40*G[0, x])/9 - (4*I)*Pi*G[0, x])*
      Log[mu2]*RATIO[x] + (1/3 + ((2*I)/3)*Pi - 2*G[0, x])*Log[mu2]^2*
      RATIO[x] + (8*Log[mu2]^3*RATIO[x])/9 + 
     RATIO[x]*(-455/27 - ((290*I)/27)*Pi + (115*Pi^2)/54 + (I/3)*Pi^3 - 
       (56*G[0, x])/27 - ((40*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
       ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 
       (4*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 - (46*Zeta[3])/9) + 
     e*(((-16*I)/9)*Pi + (4*Pi^2)/9 - (16*G[0, x])/9 + 
       ((32*I)/9)*Pi*G[0, x] - (8*Pi^2*G[0, x])/9 + (38*G[0, 0, x])/9 - 
       (4*G[0, 0, 0, x])/3 + (((-32*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - 
         (32*G[0, 0, x])/9 + (4*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-269/27 - ((41*I)/9)*Pi - (7*Pi^2)/18 - (50*G[0, x])/9 - 
         (6*I)*Pi*G[0, x])*Log[mu2]^2*RATIO[x] + 
       (1/3 + ((8*I)/9)*Pi - 2*G[0, x])*Log[mu2]^3*RATIO[x] + 
       (13*Log[mu2]^4*RATIO[x])/18 + Log[mu2]*(((-2*I)/3)*Pi - 
         (2*G[0, x])/3 + ((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3 + 
         (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         RATIO[x]*(-3778/81 - ((254*I)/9)*Pi + (349*Pi^2)/54 + 
           ((10*I)/9)*Pi^3 - (224*G[0, x])/27 - ((100*I)/9)*Pi*G[0, x] + 
           (19*Pi^2*G[0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 - 
           (16*G[1, 0, 0, x])/3 - (172*Zeta[3])/9)) + 
       RATIO[x]*(-37559/486 - ((4106*I)/81)*Pi + (149*Pi^2)/9 + 
         ((25*I)/6)*Pi^3 - (257*Pi^4)/270 - (328*G[0, x])/81 - 
         ((224*I)/27)*Pi*G[0, x] + (160*Pi^2*G[0, x])/27 + 
         ((19*I)/9)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] + 
         ((20*I)/3)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 - 
         ((20*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 + 
         (20*G[0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 1, 0, x] - (20*G[1, 0, 0, x])/3 + 
         ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
         (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
         (20*G[1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 - 10*Zeta[3] - 
         ((52*I)/9)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
         (4*G[1, x]*Zeta[3])/3)) + (((32*I)/9)*Pi - (8*Pi^2)/9 + 
       (32*G[1, x])/9 - ((40*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - 
       (52*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3 + 
       (((32*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - 
         (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       (-47/9 - ((8*I)/3)*Pi - 2*G[0, x] + 2*G[1, x])*Log[mu2]^2*RATIO[x] - 
       (8*Log[mu2]^3*RATIO[x])/9 + Log[mu2]*(((4*I)/3)*Pi + (4*G[1, x])/3 - 
         ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (-416/27 - ((94*I)/9)*Pi + (23*Pi^2)/9 - (40*G[0, x])/9 - 
           (4*I)*Pi*G[0, x] + (40*G[1, x])/9 + (4*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[x]*(-1370/81 - ((416*I)/27)*Pi + (269*Pi^2)/54 + I*Pi^3 - 
         (56*G[0, x])/27 - ((40*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
         (56*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 
         ((4*I)/3)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
         ((4*I)/3)*Pi*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
         (4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3 - (50*Zeta[3])/9) + 
       e*(((376*I)/27)*Pi - (136*Pi^2)/27 - ((7*I)/9)*Pi^3 - (16*G[0, x])/9 + 
         ((32*I)/9)*Pi*G[0, x] - (8*Pi^2*G[0, x])/9 + (424*G[1, x])/27 - 
         ((320*I)/27)*Pi*G[1, x] + (173*Pi^2*G[1, x])/27 + 
         ((14*I)/9)*Pi^3*G[1, x] + (38*G[0, 0, x])/9 - 
         ((40*I)/9)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 - 
         (566*G[1, 1, x])/27 + ((40*I)/9)*Pi*G[1, 1, x] - 
         (22*Pi^2*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 - (40*G[0, 1, 1, x])/
          9 + (56*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (32*G[1, 1, 1, 1, x])/3 + (((-32*I)/9)*Pi*G[0, x] + 
           (8*Pi^2*G[0, x])/9 - (32*G[0, 0, x])/9 + (4*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (-47/9 - ((26*I)/9)*Pi - 2*G[0, x] + 
           2*G[1, x])*Log[mu2]^3*RATIO[x] - (13*Log[mu2]^4*RATIO[x])/18 + 
         Log[mu2]^2*((2*I)*Pi + 2*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + 
           ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           (-661/27 - ((47*I)/3)*Pi + (79*Pi^2)/18 - (50*G[0, x])/9 - 
             (6*I)*Pi*G[0, x] + (50*G[1, x])/9 + (6*I)*Pi*G[1, x])*
            RATIO[x]) + Log[mu2]*(((76*I)/9)*Pi - (22*Pi^2)/9 - 
           (2*G[0, x])/3 + ((4*I)/3)*Pi*G[0, x] + (82*G[1, x])/9 - 
           ((92*I)/9)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 + (4*G[0, 0, x])/3 - 
           ((8*I)/3)*Pi*G[0, 1, x] - (128*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (32*G[1, 1, 1, x])/3 + (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*
            RATIO[(1 - x)^(-1)] + (((70*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/
              9 + ((4*I)/3)*Pi*G[0, 1, x] + (70*G[1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
             (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + RATIO[x]*
            (-4972/81 - ((1322*I)/27)*Pi + (847*Pi^2)/54 + ((35*I)/9)*Pi^3 - 
             (224*G[0, x])/27 - ((100*I)/9)*Pi*G[0, x] + (19*Pi^2*G[0, x])/
              3 + (224*G[1, x])/27 + ((100*I)/9)*Pi*G[1, x] - 
             (19*Pi^2*G[1, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] + 
             ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 0, x] - 
             ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
             (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/
              3 - (68*Zeta[3])/9)) - (4*Zeta[3])/3 + (8*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*(-16159/243 - ((4972*I)/81)*Pi + (3877*Pi^2)/162 + 
           ((343*I)/54)*Pi^3 - (391*Pi^4)/270 - (328*G[0, x])/81 - 
           ((224*I)/27)*Pi*G[0, x] + (160*Pi^2*G[0, x])/27 + 
           ((19*I)/9)*Pi^3*G[0, x] + (328*G[1, x])/81 + ((224*I)/27)*Pi*
            G[1, x] - (160*Pi^2*G[1, x])/27 - ((19*I)/9)*Pi^3*G[1, x] + 
           ((20*I)/3)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + 
           ((20*I)/3)*Pi*G[0, 1, x] - (10*Pi^2*G[0, 1, x])/3 - 
           ((20*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 - 
           ((20*I)/3)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 + 
           (20*G[0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[0, 0, 0, x] + 
           ((4*I)/3)*Pi*G[0, 0, 1, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] + 
           (20*G[0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
           (20*G[1, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
           (20*G[1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[1, 1, 1, x] - 
           (20*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 0, x])/3 - (20*G[0, 1, 1, 1, x])/3 + 
           (20*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 1, 1, x])/3 - 
           (4*G[1, 1, 0, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 - 
           (16*Zeta[3])/3 - ((20*I)/9)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 - 
           (40*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((328*I)/27)*Pi*G[1, x] - 
           (124*Pi^2*G[1, x])/27 - ((7*I)/9)*Pi^3*G[1, x] + 
           ((32*I)/9)*Pi*G[0, 1, x] - (8*Pi^2*G[0, 1, x])/9 + 
           (328*G[1, 1, x])/27 - ((32*I)/9)*Pi*G[1, 1, x] + 
           (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (34*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3)) + 
       e^2*(((3920*I)/81)*Pi - (1460*Pi^2)/81 - ((13*I)/3)*Pi^3 + 
         (31*Pi^4)/45 - (236*G[0, x])/27 + ((472*I)/27)*Pi*G[0, x] - 
         (329*Pi^2*G[0, x])/54 - ((7*I)/9)*Pi^3*G[0, x] + (4628*G[1, x])/81 - 
         ((2728*I)/81)*Pi*G[1, x] + (2705*Pi^2*G[1, x])/162 + 
         ((121*I)/27)*Pi^3*G[1, x] - (142*Pi^4*G[1, x])/135 + 
         (604*G[0, 0, x])/27 - ((32*I)/9)*Pi*G[0, 0, x] + 
         (11*Pi^2*G[0, 0, x])/9 - ((320*I)/27)*Pi*G[0, 1, x] + 
         (164*Pi^2*G[0, 1, x])/27 + ((14*I)/9)*Pi^3*G[0, 1, x] + 
         ((32*I)/9)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/9 - 
         (5596*G[1, 1, x])/81 + ((320*I)/27)*Pi*G[1, 1, x] - 
         (208*Pi^2*G[1, 1, x])/27 - ((14*I)/9)*Pi^3*G[1, 1, x] - 
         (46*G[0, 0, 0, x])/3 - ((40*I)/9)*Pi*G[0, 0, 1, x] + 
         (16*Pi^2*G[0, 0, 1, x])/9 - (320*G[0, 1, 1, x])/27 + 
         ((40*I)/9)*Pi*G[0, 1, 1, x] - (22*Pi^2*G[0, 1, 1, x])/9 + 
         (32*G[1, 0, 0, x])/9 + ((40*I)/9)*Pi*G[1, 0, 1, x] - 
         (16*Pi^2*G[1, 0, 1, x])/9 + (526*G[1, 1, 1, x])/9 - 
         ((40*I)/9)*Pi*G[1, 1, 1, x] + (32*Pi^2*G[1, 1, 1, x])/9 + 
         (16*G[0, 0, 0, 0, x])/3 - (40*G[0, 0, 1, 1, x])/9 + 
         (44*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 + 
         (40*G[1, 0, 1, 1, x])/9 - (412*G[1, 1, 1, 1, x])/9 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (32*G[0, 1, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 1, x])/3 + (88*G[1, 1, 1, 1, 1, x])/3 + 
         (-113/36 - ((16*I)/9)*Pi - (7*G[0, x])/6 + (7*G[1, x])/6)*Log[mu2]^4*
          RATIO[x] - (16*Log[mu2]^5*RATIO[x])/45 + Log[mu2]^3*
          (((14*I)/9)*Pi + (14*G[1, x])/9 - ((28*I)/9)*Pi*G[1, x] - 
           (28*G[1, 1, x])/9 + (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*
            RATIO[x^(-1)] + (-541/27 - ((113*I)/9)*Pi + (11*Pi^2)/3 - 
             (110*G[0, x])/27 - ((14*I)/3)*Pi*G[0, x] + (110*G[1, x])/27 + 
             ((14*I)/3)*Pi*G[1, x])*RATIO[x]) + Log[mu2]^2*
          (((82*I)/9)*Pi - (25*Pi^2)/9 - G[0, x] + (2*I)*Pi*G[0, x] + 
           (91*G[1, x])/9 - ((98*I)/9)*Pi*G[1, x] + (50*Pi^2*G[1, x])/9 + 
           2*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] - (140*G[1, 1, x])/9 + 
           (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + (40*G[1, 1, 1, x])/3 + 
           ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           (((73*I)/9)*Pi*G[1, x] - (25*Pi^2*G[1, x])/9 + 
             (2*I)*Pi*G[0, 1, x] + (73*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] + 
             2*G[0, 1, 1, x] - (20*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(-6416/81 - ((541*I)/9)*Pi + (691*Pi^2)/36 + (5*I)*Pi^3 - 
             (280*G[0, x])/27 - ((110*I)/9)*Pi*G[0, x] + (15*Pi^2*G[0, x])/
              2 + (280*G[1, x])/27 + ((110*I)/9)*Pi*G[1, x] - 
             (15*Pi^2*G[1, x])/2 + ((20*I)/3)*Pi*G[0, 0, x] + 
             ((20*I)/3)*Pi*G[0, 1, x] - ((20*I)/3)*Pi*G[1, 0, x] - 
             ((20*I)/3)*Pi*G[1, 1, x] + (20*G[0, 0, 0, x])/3 + 
             (20*G[0, 1, 1, x])/3 - (20*G[1, 0, 0, x])/3 - (20*G[1, 1, 1, x])/
              3 - (38*Zeta[3])/9)) - (4*Zeta[3])/3 - ((100*I)/9)*Pi*Zeta[3] - 
         (4*G[0, x]*Zeta[3])/3 - (8*G[1, x]*Zeta[3])/3 + 
         ((200*I)/9)*Pi*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 + 
         (128*G[1, 1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          (((16*I)/27)*Pi^3 - (22*Pi^4)/135 - ((424*I)/27)*Pi*G[0, x] + 
           (148*Pi^2*G[0, x])/27 + ((7*I)/9)*Pi^3*G[0, x] - 
           (424*G[0, 0, x])/27 + ((32*I)/9)*Pi*G[0, 0, x] - 
           (11*Pi^2*G[0, 0, x])/9 - ((32*I)/9)*Pi*G[1, 0, x] + 
           (8*Pi^2*G[1, 0, x])/9 + (38*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/
            9 - (16*G[0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
           (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (((3356*I)/81)*Pi*G[1, x] - (1256*Pi^2*G[1, x])/81 - 
           ((181*I)/54)*Pi^3*G[1, x] + (71*Pi^4*G[1, x])/135 + 
           ((328*I)/27)*Pi*G[0, 1, x] - (124*Pi^2*G[0, 1, x])/27 - 
           ((7*I)/9)*Pi^3*G[0, 1, x] + (3356*G[1, 1, x])/81 - 
           ((328*I)/27)*Pi*G[1, 1, x] + (289*Pi^2*G[1, 1, x])/54 + 
           ((7*I)/9)*Pi^3*G[1, 1, x] + ((32*I)/9)*Pi*G[0, 0, 1, x] - 
           (8*Pi^2*G[0, 0, 1, x])/9 + (328*G[0, 1, 1, x])/27 - 
           ((32*I)/9)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/9 - 
           ((32*I)/9)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
           (346*G[1, 1, 1, x])/9 + ((32*I)/9)*Pi*G[1, 1, 1, x] - 
           (16*Pi^2*G[1, 1, 1, x])/9 + (32*G[0, 0, 1, 1, x])/9 - 
           (34*G[0, 1, 1, 1, x])/3 - (32*G[1, 0, 1, 1, x])/9 + 
           (248*G[1, 1, 1, 1, x])/9 - (4*G[0, 0, 1, 1, 1, x])/3 + 
           (16*G[0, 1, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, 1, x])/3 - 
           (44*G[1, 1, 1, 1, 1, x])/3 - (38*G[1, x]*Zeta[3])/9 - 
           ((100*I)/9)*Pi*G[1, x]*Zeta[3] - (4*G[0, 1, x]*Zeta[3])/3 - 
           (64*G[1, 1, x]*Zeta[3])/9) + Log[mu2]*(((824*I)/27)*Pi - 
           (290*Pi^2)/27 - ((19*I)/9)*Pi^3 - (44*G[0, x])/9 + 
           ((88*I)/9)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 + (956*G[1, x])/27 - 
           ((712*I)/27)*Pi*G[1, x] + (361*Pi^2*G[1, x])/27 + 
           ((34*I)/9)*Pi^3*G[1, x] + (106*G[0, 0, x])/9 - 
           ((4*I)/3)*Pi*G[0, 0, x] - ((92*I)/9)*Pi*G[0, 1, x] + 
           (44*Pi^2*G[0, 1, x])/9 + ((4*I)/3)*Pi*G[1, 0, x] - 
           (1258*G[1, 1, x])/27 + ((92*I)/9)*Pi*G[1, 1, x] - 
           6*Pi^2*G[1, 1, x] - (16*G[0, 0, 0, x])/3 - ((8*I)/3)*Pi*
            G[0, 0, 1, x] - (92*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*
            G[0, 1, 1, x] + (4*G[1, 0, 0, x])/3 + ((8*I)/3)*Pi*
            G[1, 0, 1, x] + (124*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*
            G[1, 1, 1, x] - (8*G[0, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 1, x])/
            3 + (8*G[1, 0, 1, 1, x])/3 - (88*G[1, 1, 1, 1, x])/3 + 
           RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - ((82*I)/9)*Pi*G[0, x] + 
             (22*Pi^2*G[0, x])/9 - (82*G[0, 0, x])/9 + ((4*I)/3)*Pi*
              G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 - 
             (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) - (4*Zeta[3])/3 + 
           (16*G[1, x]*Zeta[3])/3 + RATIO[x]*(-45638/243 - ((12832*I)/81)*
              Pi + (9749*Pi^2)/162 + ((31*I)/2)*Pi^3 - (385*Pi^4)/108 - 
             (1312*G[0, x])/81 - ((560*I)/27)*Pi*G[0, x] + (355*Pi^2*G[0, x])/
              27 + ((43*I)/9)*Pi^3*G[0, x] + (1312*G[1, x])/81 + 
             ((560*I)/27)*Pi*G[1, x] - (355*Pi^2*G[1, x])/27 - 
             ((43*I)/9)*Pi^3*G[1, x] + ((40*I)/3)*Pi*G[0, 0, x] - 
             8*Pi^2*G[0, 0, x] + ((40*I)/3)*Pi*G[0, 1, x] - 
             8*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi*G[1, 0, x] + 
             8*Pi^2*G[1, 0, x] - ((40*I)/3)*Pi*G[1, 1, x] + 
             8*Pi^2*G[1, 1, x] + (40*G[0, 0, 0, x])/3 - ((16*I)/3)*Pi*
              G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 1, x] + 
             ((16*I)/3)*Pi*G[0, 1, 0, x] + (40*G[0, 1, 1, x])/3 - 
             ((16*I)/3)*Pi*G[0, 1, 1, x] - (40*G[1, 0, 0, x])/3 + 
             ((16*I)/3)*Pi*G[1, 0, 0, x] - ((16*I)/3)*Pi*G[1, 0, 1, x] - 
             ((16*I)/3)*Pi*G[1, 1, 0, x] - (40*G[1, 1, 1, x])/3 + 
             ((16*I)/3)*Pi*G[1, 1, 1, x] - (56*G[0, 0, 0, 0, x])/3 + 
             (16*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 0, x])/3 - 
             (56*G[0, 1, 1, 1, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
             (16*G[1, 0, 1, 1, x])/3 - (16*G[1, 1, 0, 0, x])/3 + 
             (56*G[1, 1, 1, 1, x])/3 + (10*Zeta[3])/3 + ((44*I)/9)*Pi*
              Zeta[3] + (116*G[0, x]*Zeta[3])/3 - (116*G[1, x]*Zeta[3])/3) + 
           RATIO[x^(-1)]*(((710*I)/27)*Pi*G[1, x] - (257*Pi^2*G[1, x])/27 - 
             ((17*I)/9)*Pi^3*G[1, x] + ((70*I)/9)*Pi*G[0, 1, x] - 
             (22*Pi^2*G[0, 1, x])/9 + (710*G[1, 1, x])/27 - 
             ((70*I)/9)*Pi*G[1, 1, x] + 3*Pi^2*G[1, 1, x] + 
             ((4*I)/3)*Pi*G[0, 0, 1, x] + (70*G[0, 1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[0, 1, 1, x] - ((4*I)/3)*Pi*G[1, 0, 1, x] - 
             24*G[1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, x] + 
             (4*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 1, 1, x])/3 - 
             (4*G[1, 0, 1, 1, x])/3 + (44*G[1, 1, 1, 1, x])/3 - 
             (8*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-300751/1458 - 
           ((45638*I)/243)*Pi + (75079*Pi^2)/972 + ((3593*I)/162)*Pi^3 - 
           (1169*Pi^4)/240 - ((173*I)/180)*Pi^5 - (1952*G[0, x])/243 - 
           ((1312*I)/81)*Pi*G[0, x] + (896*Pi^2*G[0, x])/81 + 
           ((35*I)/9)*Pi^3*G[0, x] - (107*Pi^4*G[0, x])/120 + 
           (1952*G[1, x])/243 + ((1312*I)/81)*Pi*G[1, x] - 
           (896*Pi^2*G[1, x])/81 - ((35*I)/9)*Pi^3*G[1, x] + 
           (107*Pi^4*G[1, x])/120 + ((112*I)/9)*Pi*G[0, 0, x] - 
           (70*Pi^2*G[0, 0, x])/9 - ((22*I)/9)*Pi^3*G[0, 0, x] + 
           ((112*I)/9)*Pi*G[0, 1, x] - (70*Pi^2*G[0, 1, x])/9 - 
           ((26*I)/9)*Pi^3*G[0, 1, x] - ((112*I)/9)*Pi*G[1, 0, x] + 
           (70*Pi^2*G[1, 0, x])/9 + ((22*I)/9)*Pi^3*G[1, 0, x] - 
           ((112*I)/9)*Pi*G[1, 1, x] + (70*Pi^2*G[1, 1, x])/9 + 
           ((26*I)/9)*Pi^3*G[1, 1, x] + (112*G[0, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[0, 0, 0, x] + (38*Pi^2*G[0, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 + 
           ((20*I)/3)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 + 
           (112*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi*G[0, 1, 1, x] + 
           (38*Pi^2*G[0, 1, 1, x])/9 - (112*G[1, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[1, 0, 0, x] - (38*Pi^2*G[1, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 - 
           ((20*I)/3)*Pi*G[1, 1, 0, x] + (10*Pi^2*G[1, 1, 0, x])/3 - 
           (112*G[1, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 1, 1, x] - 
           (38*Pi^2*G[1, 1, 1, x])/9 - 20*G[0, 0, 0, 0, x] + 
           ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + (20*G[0, 0, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + (20*G[0, 1, 0, 0, x])/3 - 
           ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 20*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - (20*G[1, 0, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[1, 0, 1, 1, x] - (20*G[1, 1, 0, 0, x])/3 + 
           ((4*I)/3)*Pi*G[1, 1, 0, 0, x] + ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] - 
           ((4*I)/3)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 0, 0, 0, x] + 
           (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 0, x])/3 - 
           (20*G[0, 0, 1, 1, 1, x])/3 - (20*G[0, 1, 0, 0, 0, x])/3 - 
           (4*G[0, 1, 0, 1, 1, x])/3 + (4*G[0, 1, 1, 0, 0, x])/3 + 
           20*G[0, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, x] - 
           (4*G[1, 0, 0, 1, 1, x])/3 + (4*G[1, 0, 1, 0, 0, x])/3 + 
           (20*G[1, 0, 1, 1, 1, x])/3 + (20*G[1, 1, 0, 0, 0, x])/3 + 
           (4*G[1, 1, 0, 1, 1, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] + (161*Zeta[3])/9 + ((50*I)/3)*Pi*Zeta[3] - 
           (22*Pi^2*Zeta[3])/9 + (1000*G[0, x]*Zeta[3])/27 + 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (1000*G[1, x]*Zeta[3])/27 - 
           ((100*I)/3)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
           (8*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 + 
           (8*G[1, 1, x]*Zeta[3])/3 - (442*Zeta[5])/15)))/Nc^2 + 
     e^2*(((-236*I)/27)*Pi + (80*Pi^2)/27 - ((11*I)/54)*Pi^3 + 
       (22*Pi^4)/135 - (236*G[0, x])/27 + ((472*I)/27)*Pi*G[0, x] - 
       (329*Pi^2*G[0, x])/54 - ((7*I)/9)*Pi^3*G[0, x] + (604*G[0, 0, x])/27 - 
       ((32*I)/9)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/9 + 
       ((32*I)/9)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/9 - 
       (46*G[0, 0, 0, x])/3 + (32*G[1, 0, 0, x])/9 + (16*G[0, 0, 0, 0, x])/
        3 - (4*G[1, 0, 0, 0, x])/3 + (-517/81 - ((79*I)/27)*Pi - (5*Pi^2)/9 - 
         (110*G[0, x])/27 - ((14*I)/3)*Pi*G[0, x])*Log[mu2]^3*RATIO[x] + 
       (31/108 + ((11*I)/18)*Pi - (7*G[0, x])/6)*Log[mu2]^4*RATIO[x] + 
       (16*Log[mu2]^5*RATIO[x])/45 + Log[mu2]^2*((-I)*Pi - G[0, x] + 
         (2*I)*Pi*G[0, x] + 2*G[0, 0, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + RATIO[x]*(-3974/81 - ((797*I)/27)*Pi + 
           (83*Pi^2)/12 + ((7*I)/6)*Pi^3 - (280*G[0, x])/27 - 
           ((110*I)/9)*Pi*G[0, x] + (15*Pi^2*G[0, x])/2 + 
           ((20*I)/3)*Pi*G[0, 0, x] - ((20*I)/3)*Pi*G[1, 0, x] + 
           (20*G[0, 0, 0, x])/3 - (20*G[1, 0, 0, x])/3 - (226*Zeta[3])/9)) + 
       (38*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (((16*I)/27)*Pi^3 - (22*Pi^4)/135 - ((424*I)/27)*Pi*G[0, x] + 
         (148*Pi^2*G[0, x])/27 + ((7*I)/9)*Pi^3*G[0, x] - 
         (424*G[0, 0, x])/27 + ((32*I)/9)*Pi*G[0, 0, x] - 
         (11*Pi^2*G[0, 0, x])/9 - ((32*I)/9)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/9 + (38*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/
          9 - (16*G[0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
         (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + 
       Log[mu2]*(((-44*I)/9)*Pi + (11*Pi^2)/9 - ((2*I)/9)*Pi^3 - 
         (44*G[0, x])/9 + ((88*I)/9)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 + 
         (106*G[0, 0, x])/9 - ((4*I)/3)*Pi*G[0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 + 
         (4*G[1, 0, 0, x])/3 + RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - 
           ((82*I)/9)*Pi*G[0, x] + (22*Pi^2*G[0, x])/9 - (82*G[0, 0, x])/9 + 
           ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 
           (16*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) + 
         (4*Zeta[3])/3 + RATIO[x]*(-43759/243 - ((9260*I)/81)*Pi + 
           (6001*Pi^2)/162 + ((167*I)/18)*Pi^3 - (1183*Pi^4)/540 - 
           (1312*G[0, x])/81 - ((560*I)/27)*Pi*G[0, x] + (355*Pi^2*G[0, x])/
            27 + ((43*I)/9)*Pi^3*G[0, x] + ((8*I)/9)*Pi^3*G[1, x] + 
           ((40*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] - 
           ((40*I)/3)*Pi*G[1, 0, x] + 8*Pi^2*G[1, 0, x] + (40*G[0, 0, 0, x])/
            3 - ((16*I)/3)*Pi*G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, x] - 
           (40*G[1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 1, 0, x] - (56*G[0, 0, 0, 0, x])/3 + 
           (16*G[0, 1, 0, 0, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 - (302*Zeta[3])/27 - ((104*I)/9)*Pi*
            Zeta[3] + (116*G[0, x]*Zeta[3])/3 - (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[x]*(-833023/2916 - ((1693*I)/9)*Pi + (65827*Pi^2)/972 + 
         ((3037*I)/162)*Pi^3 - (26473*Pi^4)/6480 - ((55*I)/72)*Pi^5 - 
         (1952*G[0, x])/243 - ((1312*I)/81)*Pi*G[0, x] + 
         (896*Pi^2*G[0, x])/81 + ((35*I)/9)*Pi^3*G[0, x] - 
         (107*Pi^4*G[0, x])/120 + ((10*I)/9)*Pi^3*G[1, x] - 
         (53*Pi^4*G[1, x])/90 + ((112*I)/9)*Pi*G[0, 0, x] - 
         (70*Pi^2*G[0, 0, x])/9 - ((22*I)/9)*Pi^3*G[0, 0, x] - 
         ((2*I)/9)*Pi^3*G[0, 1, x] - ((112*I)/9)*Pi*G[1, 0, x] + 
         (70*Pi^2*G[1, 0, x])/9 + ((22*I)/9)*Pi^3*G[1, 0, x] + 
         ((2*I)/9)*Pi^3*G[1, 1, x] + (112*G[0, 0, 0, x])/9 - 
         ((20*I)/3)*Pi*G[0, 0, 0, x] + (38*Pi^2*G[0, 0, 0, x])/9 + 
         ((20*I)/3)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 - 
         (112*G[1, 0, 0, x])/9 + ((20*I)/3)*Pi*G[1, 0, 0, x] - 
         (38*Pi^2*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 1, 0, x] + 
         (10*Pi^2*G[1, 1, 0, x])/3 - 20*G[0, 0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (20*G[0, 1, 0, 0, x])/3 - ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + 20*G[1, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 0, 0, 0, x] + ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (20*G[1, 1, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 20*G[0, 0, 0, 0, 0, x] - 
         (4*G[0, 0, 1, 0, 0, x])/3 - (20*G[0, 1, 0, 0, 0, x])/3 + 
         (4*G[0, 1, 1, 0, 0, x])/3 - 20*G[1, 0, 0, 0, 0, x] + 
         (4*G[1, 0, 1, 0, 0, x])/3 + (20*G[1, 1, 0, 0, 0, x])/3 - 
         (4*G[1, 1, 1, 0, 0, x])/3 + (3587*Zeta[3])/81 + 
         ((698*I)/27)*Pi*Zeta[3] + (10*Pi^2*Zeta[3])/9 + 
         (1000*G[0, x]*Zeta[3])/27 + ((100*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (20*G[1, x]*Zeta[3])/3 - (16*G[0, 0, x]*Zeta[3])/3 + 
         (4*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 - 
         (4*G[1, 1, x]*Zeta[3])/3 - (306*Zeta[5])/5)) + 
     (1370/81 + ((304*I)/27)*Pi - (35*Pi^2)/54 - ((4*I)/9)*Pi^3 + 
       (112*G[0, x])/27 - (4*Pi^2*G[0, x])/3 - (224*G[1, x])/27 - 
       ((64*I)/9)*Pi*G[1, x] - Pi^2*G[1, x] - (80*G[0, 1, x])/9 - 
       ((8*I)/3)*Pi*G[0, 1, x] - (80*G[1, 0, x])/9 + (86*G[1, 1, x])/9 + 
       ((16*I)/3)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
       (8*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 8*G[1, 0, 1, x] + 
       8*G[1, 1, 0, x] - (32*G[1, 1, 1, x])/3 + Log[mu2/s]^3*
        (8/9 - (8*RATIO[(1 - x)^(-1)])/9) + Log[mu2/s]^2*
        (47/9 + (4*I)*Pi + 4*G[0, x] - (8*G[1, x])/3 + 
         (-47/9 - (4*I)*Pi - 4*G[0, x] + (8*G[1, x])/3)*
          RATIO[(1 - x)^(-1)]) + (((64*I)/9)*Pi*G[1, x] - 
         (8*Pi^2*G[1, x])/9 + (64*G[1, 1, x])/9 - ((8*I)/3)*Pi*G[1, 1, x] - 
         (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(416/27 + ((104*I)/9)*Pi + Pi^2/9 + (80*G[0, x])/9 - 
         (70*G[1, x])/9 - ((16*I)/3)*Pi*G[1, x] - 8*G[0, 1, x] - 
         8*G[1, 0, x] + 8*G[1, 1, x] + (-416/27 - ((80*I)/9)*Pi - Pi^2/9 - 
           (80*G[0, x])/9 + (94*G[1, x])/9 + (8*I)*Pi*G[1, x] + 
           8*G[0, 1, x] + 8*G[1, 0, x] - (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*
          RATIO[x^(-1)]) + RATIO[(1 - x)^(-1)]*(-1370/81 - ((112*I)/27)*Pi - 
         (13*Pi^2)/54 + ((4*I)/9)*Pi^3 - (112*G[0, x])/27 + 
         (4*Pi^2*G[0, x])/3 + (416*G[1, x])/27 + ((80*I)/9)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/9 + (80*G[0, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, x] + 
         (80*G[1, 0, x])/9 - (94*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
         (8*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
         (16*G[1, 1, 1, x])/3 - (62*Zeta[3])/9) + (62*Zeta[3])/9 + 
       e*(16159/243 + ((3200*I)/81)*Pi - (1123*Pi^2)/162 - ((98*I)/27)*Pi^3 + 
         (7*Pi^4)/27 + (944*G[0, x])/81 - (200*Pi^2*G[0, x])/27 - 
         (2716*G[1, x])/81 - ((464*I)/27)*Pi*G[1, x] - (115*Pi^2*G[1, x])/
          54 + ((16*I)/9)*Pi^3*G[1, x] - (4*G[0, 0, x])/3 + 
         (8*Pi^2*G[0, 0, x])/3 - (448*G[0, 1, x])/27 - 
         ((104*I)/9)*Pi*G[0, 1, x] + (70*Pi^2*G[0, 1, x])/9 - 
         (448*G[1, 0, x])/27 + 6*Pi^2*G[1, 0, x] + (850*G[1, 1, x])/27 + 
         ((52*I)/3)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/9 - 
         (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 0, 1, x] + (40*G[0, 1, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] + (200*G[1, 0, 1, x])/
          9 + (8*I)*Pi*G[1, 0, 1, x] + (200*G[1, 1, 0, x])/9 - 
         (298*G[1, 1, 1, x])/9 - (16*I)*Pi*G[1, 1, 1, x] + 
         (40*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
         (40*G[0, 1, 1, 1, x])/3 + (32*G[1, 0, 0, 0, x])/3 - 
         (32*G[1, 0, 0, 1, x])/3 - (32*G[1, 0, 1, 0, x])/3 - 
         (16*G[1, 0, 1, 1, x])/3 - 24*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] + (124*G[1, 1, 1, 1, x])/3 + 
         Log[mu2/s]^4*(13/18 - (13*RATIO[(1 - x)^(-1)])/18) + 
         Log[mu2/s]^3*(47/9 + (4*I)*Pi + 4*G[0, x] - (26*G[1, x])/9 + 
           (-47/9 - (4*I)*Pi - 4*G[0, x] + (26*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(661/27 + ((136*I)/9)*Pi - 
           Pi^2/18 + (100*G[0, x])/9 - (35*G[1, x])/3 - (8*I)*Pi*G[1, x] - 
           12*G[0, 1, x] - 12*G[1, 0, x] + (38*G[1, 1, x])/3 + 
           (-661/27 - ((100*I)/9)*Pi + Pi^2/18 - (100*G[0, x])/9 + 
             (47*G[1, x])/3 + (12*I)*Pi*G[1, x] + 12*G[0, 1, x] + 
             12*G[1, 0, x] - (26*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
           ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) + 
         ((-32*Pi^2)/9 + (4*Pi^2*G[0, x])/9 + (8*Pi^2*G[1, x])/9 - 
           (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
           (64*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
           (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3)*
          RATIO[x] + (44*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - 
         (80*G[0, x]*Zeta[3])/3 - (92*G[1, x]*Zeta[3])/9 + 
         Log[mu2/s]*(4972/81 + ((940*I)/27)*Pi - (169*Pi^2)/54 - 
           ((22*I)/9)*Pi^3 + (484*G[0, x])/27 - 6*Pi^2*G[0, x] - 
           (866*G[1, x])/27 - ((52*I)/3)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
           (200*G[0, 1, x])/9 - (8*I)*Pi*G[0, 1, x] - (200*G[1, 0, x])/9 + 
           (254*G[1, 1, x])/9 + (16*I)*Pi*G[1, 1, x] - (32*G[0, 0, 0, x])/3 + 
           (32*G[0, 0, 1, x])/3 + (32*G[0, 1, 0, x])/3 + (16*G[0, 1, 1, x])/
            3 + 24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] - (100*G[1, 1, 1, x])/3 + 
           (((140*I)/9)*Pi*G[1, x] - (28*Pi^2*G[1, x])/9 + ((8*I)/3)*Pi*
              G[0, 1, x] + (140*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
             (8*G[0, 1, 1, x])/3 - 16*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
             (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x] + 
           RATIO[(1 - x)^(-1)]*(-4972/81 - ((448*I)/27)*Pi + Pi^2/54 + 
             ((22*I)/9)*Pi^3 - (448*G[0, x])/27 + 6*Pi^2*G[0, x] + 
             (1322*G[1, x])/27 + ((200*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/9 + 
             (200*G[0, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, x] + 
             (200*G[1, 0, x])/9 - (94*G[1, 1, x])/3 - (24*I)*Pi*G[1, 1, x] + 
             (32*G[0, 0, 0, x])/3 - (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/
              3 - (8*G[0, 1, 1, x])/3 - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
             (52*G[1, 1, 1, x])/3 - (116*Zeta[3])/9) + (116*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((656*I)/27)*Pi*G[1, x] - (172*Pi^2*G[1, x])/27 - 
           ((2*I)/3)*Pi^3*G[1, x] + ((64*I)/9)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/9 + (656*G[1, 1, x])/27 - ((140*I)/9)*Pi*
            G[1, 1, x] + (26*Pi^2*G[1, 1, x])/9 + (64*G[0, 1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 1, 1, x] - ((8*I)/3)*Pi*G[1, 0, 1, x] - 
           (280*G[1, 1, 1, x])/9 + (8*I)*Pi*G[1, 1, 1, x] - 
           (16*G[0, 1, 1, 1, x])/3 - (8*G[1, 0, 1, 1, x])/3 + 
           24*G[1, 1, 1, 1, x] + (8*G[1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*(-16159/243 - ((656*I)/81)*Pi - (89*Pi^2)/162 + 
           ((80*I)/27)*Pi^3 - (7*Pi^4)/27 - (656*G[0, x])/81 + 
           (200*Pi^2*G[0, x])/27 + (4972*G[1, x])/81 + ((448*I)/27)*Pi*
            G[1, x] - (Pi^2*G[1, x])/54 - ((22*I)/9)*Pi^3*G[1, x] - 
           (8*Pi^2*G[0, 0, x])/3 + (448*G[0, 1, x])/27 + ((40*I)/3)*Pi*
            G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 + (448*G[1, 0, x])/27 - 
           6*Pi^2*G[1, 0, x] - (1322*G[1, 1, x])/27 - ((200*I)/9)*Pi*
            G[1, 1, x] + (Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/3 - 
           (40*G[0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 1, x] - 
           (40*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 - ((32*I)/3)*Pi*
            G[0, 1, 1, x] - (200*G[1, 0, 1, x])/9 - ((32*I)/3)*Pi*
            G[1, 0, 1, x] - (200*G[1, 1, 0, x])/9 + (94*G[1, 1, 1, x])/3 + 
           (24*I)*Pi*G[1, 1, 1, x] - (40*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 0, 1, 1, x])/3 + (32*G[0, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 0, x])/3 - (56*G[0, 1, 1, 1, x])/3 - 
           (32*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 1, x])/3 + 
           (32*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - (52*G[1, 1, 1, 1, x])/
            3 - 12*Zeta[3] + (16*I)*Pi*Zeta[3] + (80*G[0, x]*Zeta[3])/3 + 
           (116*G[1, x]*Zeta[3])/9)) + e^2*(300751/1458 + 
         ((31672*I)/243)*Pi - (28855*Pi^2)/972 - ((817*I)/81)*Pi^3 + 
         (2809*Pi^4)/2160 - ((121*I)/540)*Pi^5 + (8152*G[0, x])/243 - 
         (1075*Pi^2*G[0, x])/81 - (59*Pi^4*G[0, x])/180 - 
         (22118*G[1, x])/243 - ((3880*I)/81)*Pi*G[1, x] - 
         (137*Pi^2*G[1, x])/162 + ((137*I)/27)*Pi^3*G[1, x] - 
         (11*Pi^4*G[1, x])/20 - (40*G[0, 0, x])/3 + (80*Pi^2*G[0, 0, x])/9 - 
         (2336*G[0, 1, x])/81 - ((688*I)/27)*Pi*G[0, 1, x] + 
         (598*Pi^2*G[0, 1, x])/27 + (2*I)*Pi^3*G[0, 1, x] - 
         (2336*G[1, 0, x])/81 + (410*Pi^2*G[1, 0, x])/27 + 
         (6344*G[1, 1, x])/81 + ((124*I)/3)*Pi*G[1, 1, x] + 
         (73*Pi^2*G[1, 1, x])/18 - ((40*I)/9)*Pi^3*G[1, 1, x] - 
         (176*G[0, 0, 0, x])/9 - (40*Pi^2*G[0, 0, 0, x])/9 + 
         (224*G[0, 0, 1, x])/9 - ((104*I)/9)*Pi*G[0, 0, 1, x] - 
         (16*Pi^2*G[0, 0, 1, x])/9 + (224*G[0, 1, 0, x])/9 - 
         (56*Pi^2*G[0, 1, 0, x])/9 - (92*G[0, 1, 1, x])/9 + 
         ((196*I)/9)*Pi*G[0, 1, 1, x] - (56*Pi^2*G[0, 1, 1, x])/3 - 
         8*Pi^2*G[1, 0, 0, x] + (1084*G[1, 0, 1, x])/27 + 
         ((196*I)/9)*Pi*G[1, 0, 1, x] - (182*Pi^2*G[1, 0, 1, x])/9 + 
         (1084*G[1, 1, 0, x])/27 - (46*Pi^2*G[1, 1, 0, x])/3 - 
         (2198*G[1, 1, 1, x])/27 - ((340*I)/9)*Pi*G[1, 1, 1, x] - 
         (50*Pi^2*G[1, 1, 1, x])/9 + 40*G[0, 0, 0, 0, x] - 
         (40*G[0, 0, 0, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         (40*G[0, 0, 1, 0, x])/3 - (224*G[0, 0, 1, 1, x])/9 + 
         (8*I)*Pi*G[0, 0, 1, 1, x] - (80*G[0, 1, 0, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - (80*G[0, 1, 1, 0, x])/3 + 
         48*G[0, 1, 1, 1, x] - ((56*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (80*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - (80*G[1, 0, 1, 0, x])/3 - 
         (4*G[1, 0, 1, 1, x])/9 - ((56*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (440*G[1, 1, 0, 1, x])/9 - ((56*I)/3)*Pi*G[1, 1, 0, 1, x] - 
         (440*G[1, 1, 1, 0, x])/9 + 90*G[1, 1, 1, 1, x] + 
         ((112*I)/3)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] + 
         (8*G[0, 0, 0, 0, 1, x])/3 + (8*G[0, 0, 0, 1, 0, x])/3 + 
         (16*G[0, 0, 0, 1, 1, x])/3 + (32*G[0, 0, 1, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 0, x])/3 + (64*G[0, 0, 1, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 + 24*G[0, 1, 0, 1, 1, x] + 
         (80*G[0, 1, 1, 0, 1, x])/3 + (80*G[0, 1, 1, 1, 0, x])/3 - 
         80*G[0, 1, 1, 1, 1, x] - (112*G[1, 0, 0, 0, 0, x])/3 + 
         (32*G[1, 0, 0, 0, 1, x])/3 + (32*G[1, 0, 0, 1, 0, x])/3 + 
         24*G[1, 0, 0, 1, 1, x] + (80*G[1, 0, 1, 0, 1, x])/3 + 
         (80*G[1, 0, 1, 1, 0, x])/3 - (104*G[1, 0, 1, 1, 1, x])/3 - 
         (80*G[1, 1, 0, 0, 0, x])/3 + (80*G[1, 1, 0, 0, 1, x])/3 + 
         (80*G[1, 1, 0, 1, 0, x])/3 + (32*G[1, 1, 0, 1, 1, x])/3 + 
         56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] - 
         (352*G[1, 1, 1, 1, 1, x])/3 + Log[mu2/s]^5*
          (16/45 - (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
          (113/36 + ((7*I)/3)*Pi + (7*G[0, x])/3 - (16*G[1, x])/9 + 
           (-113/36 - ((7*I)/3)*Pi - (7*G[0, x])/3 + (16*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(541/27 + ((304*I)/27)*Pi - 
           Pi^2/9 + (220*G[0, x])/27 - (85*G[1, x])/9 - ((56*I)/9)*Pi*
            G[1, x] - (28*G[0, 1, x])/3 - (28*G[1, 0, x])/3 + 
           (92*G[1, 1, x])/9 + (-541/27 - ((220*I)/27)*Pi + Pi^2/9 - 
             (220*G[0, x])/27 + (113*G[1, x])/9 + ((28*I)/3)*Pi*G[1, x] + 
             (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3 - (64*G[1, 1, x])/9)*
            RATIO[(1 - x)^(-1)] + (((28*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9)*
            RATIO[x^(-1)]) + (13*Zeta[3])/3 - ((1736*I)/27)*Pi*Zeta[3] - 
         (64*Pi^2*Zeta[3])/9 - (2000*G[0, x]*Zeta[3])/27 - 
         (262*G[1, x]*Zeta[3])/9 + ((304*I)/9)*Pi*G[1, x]*Zeta[3] + 
         (32*G[0, 0, x]*Zeta[3])/3 + 64*G[0, 1, x]*Zeta[3] + 
         (232*G[1, 0, x]*Zeta[3])/3 - (52*G[1, 1, x]*Zeta[3])/9 + 
         Log[mu2/s]^2*(6416/81 + ((1106*I)/27)*Pi - (149*Pi^2)/36 - 
           ((29*I)/9)*Pi^3 + (614*G[0, x])/27 - (23*Pi^2*G[0, x])/3 - 
           (377*G[1, x])/9 - ((170*I)/9)*Pi*G[1, x] - (31*Pi^2*G[1, x])/9 - 
           (220*G[0, 1, x])/9 - ((28*I)/3)*Pi*G[0, 1, x] - 
           (220*G[1, 0, x])/9 + (305*G[1, 1, x])/9 + ((56*I)/3)*Pi*
            G[1, 1, x] - (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 + 
           (40*G[0, 1, 0, x])/3 + (16*G[0, 1, 1, x])/3 + 28*G[1, 0, 1, x] + 
           28*G[1, 1, 0, x] - 40*G[1, 1, 1, x] + (((146*I)/9)*Pi*G[1, x] - 
             (34*Pi^2*G[1, x])/9 + (4*I)*Pi*G[0, 1, x] + (146*G[1, 1, x])/9 - 
             ((28*I)/3)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] - (56*G[1, 1, 1, x])/
              3)*RATIO[x^(-1)] + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
             4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
            (-6416/81 - ((560*I)/27)*Pi + (13*Pi^2)/36 + ((29*I)/9)*Pi^3 - 
             (560*G[0, x])/27 + (23*Pi^2*G[0, x])/3 + (541*G[1, x])/9 + 
             ((220*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + (220*G[0, 1, x])/9 + 
             ((40*I)/3)*Pi*G[0, 1, x] + (220*G[1, 0, x])/9 - 
             (113*G[1, 1, x])/3 - (28*I)*Pi*G[1, 1, x] + (40*G[0, 0, 0, x])/
              3 - (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
             (4*G[0, 1, 1, x])/3 - 28*G[1, 0, 1, x] - 28*G[1, 1, 0, x] + 
             (64*G[1, 1, 1, x])/3 - (98*Zeta[3])/9) + (98*Zeta[3])/9) + 
         RATIO[x]*((-424*Pi^2)/27 + Pi^4/135 + (146*Pi^2*G[0, x])/27 + 
           (196*Pi^2*G[1, x])/27 - (848*G[0, 0, x])/27 - (10*Pi^2*G[0, 0, x])/
            9 + (848*G[0, 1, x])/27 - (10*Pi^2*G[0, 1, x])/9 + 
           (848*G[1, 0, x])/27 - (14*Pi^2*G[1, 0, x])/9 - (848*G[1, 1, x])/
            27 - (26*Pi^2*G[1, 1, x])/9 + (76*G[0, 0, 0, x])/3 - 
           (64*G[0, 0, 1, x])/9 - (64*G[0, 1, 0, x])/9 - (100*G[0, 1, 1, x])/
            9 - (164*G[1, 0, 1, x])/9 - (164*G[1, 1, 0, x])/9 + 
           (328*G[1, 1, 1, x])/9 - (32*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 1, 1, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
           (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 1, x])/3 + 
           (8*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
           8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 
           (64*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (((6712*I)/81)*Pi*G[1, x] - (1748*Pi^2*G[1, x])/81 - 
           ((35*I)/9)*Pi^3*G[1, x] + (38*Pi^4*G[1, x])/135 + 
           ((656*I)/27)*Pi*G[0, 1, x] - (172*Pi^2*G[0, 1, x])/27 - 
           ((2*I)/3)*Pi^3*G[0, 1, x] + (6712*G[1, 1, x])/81 - 
           ((1420*I)/27)*Pi*G[1, 1, x] + (109*Pi^2*G[1, 1, x])/9 + 
           (2*I)*Pi^3*G[1, 1, x] + ((64*I)/9)*Pi*G[0, 0, 1, x] - 
           (8*Pi^2*G[0, 0, 1, x])/9 + (656*G[0, 1, 1, x])/27 - 
           ((140*I)/9)*Pi*G[0, 1, 1, x] + (26*Pi^2*G[0, 1, 1, x])/9 - 
           ((140*I)/9)*Pi*G[1, 0, 1, x] + (28*Pi^2*G[1, 0, 1, x])/9 - 
           (2840*G[1, 1, 1, x])/27 + ((292*I)/9)*Pi*G[1, 1, 1, x] - 
           (56*Pi^2*G[1, 1, 1, x])/9 + (64*G[0, 0, 1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
           (280*G[0, 1, 1, 1, x])/9 + (8*I)*Pi*G[0, 1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - (140*G[1, 0, 1, 1, x])/9 + 
           (8*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
           (292*G[1, 1, 1, 1, x])/3 - ((56*I)/3)*Pi*G[1, 1, 1, 1, x] - 
           (16*G[0, 0, 1, 1, 1, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 + 
           24*G[0, 1, 1, 1, 1, x] - (8*G[1, 0, 0, 1, 1, x])/3 + 
           16*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 1, 1, x] - 
           (224*G[1, 1, 1, 1, 1, x])/3 + (76*G[1, x]*Zeta[3])/9 - 
           ((152*I)/9)*Pi*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 - 
           (248*G[1, 1, x]*Zeta[3])/9) + Log[mu2/s]*(45638/243 + 
           ((8360*I)/81)*Pi - (2867*Pi^2)/162 - ((224*I)/27)*Pi^3 + 
           (449*Pi^4)/540 + (3416*G[0, x])/81 - (410*Pi^2*G[0, x])/27 - 
           (7888*G[1, x])/81 - ((124*I)/3)*Pi*G[1, x] - (241*Pi^2*G[1, x])/
            54 + ((40*I)/9)*Pi^3*G[1, x] - (16*G[0, 0, x])/3 + 
           8*Pi^2*G[0, 0, x] - (1084*G[0, 1, x])/27 - ((196*I)/9)*Pi*
            G[0, 1, x] + (182*Pi^2*G[0, 1, x])/9 - (1084*G[1, 0, x])/27 + 
           (46*Pi^2*G[1, 0, x])/3 + (2230*G[1, 1, x])/27 + 
           ((340*I)/9)*Pi*G[1, 1, x] + (56*Pi^2*G[1, 1, x])/9 - 
           (80*G[0, 0, 0, x])/3 + (80*G[0, 0, 1, x])/3 - 
           (8*I)*Pi*G[0, 0, 1, x] + (80*G[0, 1, 0, x])/3 + 
           (4*G[0, 1, 1, x])/9 + ((56*I)/3)*Pi*G[0, 1, 1, x] + 
           (440*G[1, 0, 1, x])/9 + ((56*I)/3)*Pi*G[1, 0, 1, x] + 
           (440*G[1, 1, 0, x])/9 - (710*G[1, 1, 1, x])/9 - 
           ((112*I)/3)*Pi*G[1, 1, 1, x] + (112*G[0, 0, 0, 0, x])/3 - 
           (32*G[0, 0, 0, 1, x])/3 - (32*G[0, 0, 1, 0, x])/3 - 
           24*G[0, 0, 1, 1, x] - (80*G[0, 1, 0, 1, x])/3 - 
           (80*G[0, 1, 1, 0, x])/3 + (104*G[0, 1, 1, 1, x])/3 + 
           (80*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 - 
           (80*G[1, 0, 1, 0, x])/3 - (32*G[1, 0, 1, 1, x])/3 - 
           56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + (296*G[1, 1, 1, 1, x])/
            3 + RATIO[x]*((-82*Pi^2)/9 + (20*Pi^2*G[0, x])/9 + 
             (28*Pi^2*G[1, x])/9 - (164*G[0, 0, x])/9 + (164*G[0, 1, x])/9 + 
             (164*G[1, 0, x])/9 - (164*G[1, 1, x])/9 + (32*G[0, 0, 0, x])/3 - 
             (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - (16*G[0, 1, 1, x])/
              3 - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 16*G[1, 1, 1, x] - 
             (8*Zeta[3])/3) + (46*Zeta[3])/3 - ((152*I)/3)*Pi*Zeta[3] - 
           (232*G[0, x]*Zeta[3])/3 - (148*G[1, x]*Zeta[3])/9 + 
           RATIO[x^(-1)]*(((1420*I)/27)*Pi*G[1, x] - (362*Pi^2*G[1, x])/27 - 
             (2*I)*Pi^3*G[1, x] + ((140*I)/9)*Pi*G[0, 1, x] - 
             (28*Pi^2*G[0, 1, x])/9 + (1420*G[1, 1, x])/27 - 
             ((292*I)/9)*Pi*G[1, 1, x] + (62*Pi^2*G[1, 1, x])/9 + 
             ((8*I)/3)*Pi*G[0, 0, 1, x] + (140*G[0, 1, 1, x])/9 - 
             (8*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 
             (584*G[1, 1, 1, x])/9 + ((56*I)/3)*Pi*G[1, 1, 1, x] + 
             (8*G[0, 0, 1, 1, x])/3 - 16*G[0, 1, 1, 1, x] - 
             8*G[1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, x] + (16*G[1, x]*Zeta[3])/
              3) + RATIO[(1 - x)^(-1)]*(-45638/243 - ((2624*I)/81)*Pi + 
             (11*Pi^2)/162 + ((170*I)/27)*Pi^3 - (449*Pi^4)/540 - 
             (2624*G[0, x])/81 + (410*Pi^2*G[0, x])/27 + (12832*G[1, x])/81 + 
             ((1120*I)/27)*Pi*G[1, x] - (13*Pi^2*G[1, x])/18 - 
             ((58*I)/9)*Pi^3*G[1, x] - 8*Pi^2*G[0, 0, x] + (1120*G[0, 1, x])/
              27 + ((80*I)/3)*Pi*G[0, 1, x] - (70*Pi^2*G[0, 1, x])/3 + 
             (1120*G[1, 0, x])/27 - (46*Pi^2*G[1, 0, x])/3 - 
             (1082*G[1, 1, x])/9 - ((440*I)/9)*Pi*G[1, 1, x] + 
             (2*Pi^2*G[1, 1, x])/3 + (80*G[0, 0, 0, x])/3 - 
             (80*G[0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[0, 0, 1, x] - 
             (80*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 - ((80*I)/3)*Pi*
              G[0, 1, 1, x] - (440*G[1, 0, 1, x])/9 - ((80*I)/3)*Pi*
              G[1, 0, 1, x] - (440*G[1, 1, 0, x])/9 + (226*G[1, 1, 1, x])/3 + 
             (56*I)*Pi*G[1, 1, 1, x] - (112*G[0, 0, 0, 0, x])/3 + 
             (32*G[0, 0, 0, 1, x])/3 + (32*G[0, 0, 1, 0, x])/3 + 
             (80*G[0, 0, 1, 1, x])/3 + (80*G[0, 1, 0, 1, x])/3 + 
             (80*G[0, 1, 1, 0, x])/3 - (152*G[0, 1, 1, 1, x])/3 - 
             (80*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 + 
             (80*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
             56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 
             (128*G[1, 1, 1, 1, x])/3 - 10*Zeta[3] + ((152*I)/3)*Pi*Zeta[3] + 
             (232*G[0, x]*Zeta[3])/3 + (196*G[1, x]*Zeta[3])/9)) + 
         RATIO[(1 - x)^(-1)]*(-300751/1458 - ((3904*I)/243)*Pi - 
           (1913*Pi^2)/972 + ((448*I)/81)*Pi^3 - (2201*Pi^4)/2160 + 
           ((121*I)/540)*Pi^5 - (3904*G[0, x])/243 + (1120*Pi^2*G[0, x])/81 + 
           (59*Pi^4*G[0, x])/180 + (45638*G[1, x])/243 + ((2624*I)/81)*Pi*
            G[1, x] - (11*Pi^2*G[1, x])/162 - ((170*I)/27)*Pi^3*G[1, x] + 
           (449*Pi^4*G[1, x])/540 - (80*Pi^2*G[0, 0, x])/9 + 
           (2624*G[0, 1, x])/81 + ((224*I)/9)*Pi*G[0, 1, x] - 
           (650*Pi^2*G[0, 1, x])/27 - ((8*I)/3)*Pi^3*G[0, 1, x] + 
           (2624*G[1, 0, x])/81 - (410*Pi^2*G[1, 0, x])/27 - 
           (12832*G[1, 1, x])/81 - ((1120*I)/27)*Pi*G[1, 1, x] + 
           (13*Pi^2*G[1, 1, x])/18 + ((58*I)/9)*Pi^3*G[1, 1, x] + 
           (224*G[0, 0, 0, x])/9 + (40*Pi^2*G[0, 0, 0, x])/9 - 
           (224*G[0, 0, 1, x])/9 + ((40*I)/3)*Pi*G[0, 0, 1, x] + 
           (8*Pi^2*G[0, 0, 1, x])/9 - (224*G[0, 1, 0, x])/9 + 
           (56*Pi^2*G[0, 1, 0, x])/9 + (224*G[0, 1, 1, x])/27 - 
           ((80*I)/3)*Pi*G[0, 1, 1, x] + (194*Pi^2*G[0, 1, 1, x])/9 + 
           8*Pi^2*G[1, 0, 0, x] - (1120*G[1, 0, 1, x])/27 - 
           ((80*I)/3)*Pi*G[1, 0, 1, x] + (70*Pi^2*G[1, 0, 1, x])/3 - 
           (1120*G[1, 1, 0, x])/27 + (46*Pi^2*G[1, 1, 0, x])/3 + 
           (1082*G[1, 1, 1, x])/9 + ((440*I)/9)*Pi*G[1, 1, 1, x] - 
           (2*Pi^2*G[1, 1, 1, x])/3 - 40*G[0, 0, 0, 0, x] + 
           (40*G[0, 0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           (40*G[0, 0, 1, 0, x])/3 + (80*G[0, 0, 1, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 0, 1, 1, x] + (80*G[0, 1, 0, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 0, x])/3 - 
           (520*G[0, 1, 1, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, 1, 1, x] - 
           (80*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 - 
           ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (80*G[1, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 1, 1, x])/9 + ((80*I)/3)*Pi*G[1, 0, 1, 1, x] + 
           (440*G[1, 1, 0, 1, x])/9 + ((80*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           (440*G[1, 1, 1, 0, x])/9 - (226*G[1, 1, 1, 1, x])/3 - 
           (56*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] - 
           (8*G[0, 0, 0, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 0, 1, 1, x])/3 - (32*G[0, 0, 1, 0, 1, x])/3 - 
           (32*G[0, 0, 1, 1, 0, x])/3 - (80*G[0, 0, 1, 1, 1, x])/3 + 
           (32*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 - 
           (32*G[0, 1, 0, 1, 0, x])/3 - (80*G[0, 1, 0, 1, 1, x])/3 - 
           (80*G[0, 1, 1, 0, 1, x])/3 - (80*G[0, 1, 1, 1, 0, x])/3 + 
           104*G[0, 1, 1, 1, 1, x] + (112*G[1, 0, 0, 0, 0, x])/3 - 
           (32*G[1, 0, 0, 0, 1, x])/3 - (32*G[1, 0, 0, 1, 0, x])/3 - 
           (80*G[1, 0, 0, 1, 1, x])/3 - (80*G[1, 0, 1, 0, 1, x])/3 - 
           (80*G[1, 0, 1, 1, 0, x])/3 + (152*G[1, 0, 1, 1, 1, x])/3 + 
           (80*G[1, 1, 0, 0, 0, x])/3 - (80*G[1, 1, 0, 0, 1, x])/3 - 
           (80*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
           56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
           (128*G[1, 1, 1, 1, 1, x])/3 + (49*Zeta[3])/9 + ((1280*I)/27)*Pi*
            Zeta[3] + (64*Pi^2*Zeta[3])/9 + (2000*G[0, x]*Zeta[3])/27 + 
           10*G[1, x]*Zeta[3] - ((152*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (32*G[0, 0, x]*Zeta[3])/3 - (184*G[0, 1, x]*Zeta[3])/3 - 
           (232*G[1, 0, x]*Zeta[3])/3 - (196*G[1, 1, x]*Zeta[3])/9 - 
           (194*Zeta[5])/5) + (194*Zeta[5])/5))/Nc + 
     Nc*(455/27 - ((152*I)/27)*Pi + (131*Pi^2)/54 + ((2*I)/9)*Pi^3 - 
       (386*G[1, x])/27 + ((32*I)/9)*Pi*G[1, x] - (7*Pi^2*G[1, x])/9 + 
       ((4*I)/3)*Pi*G[0, 1, x] + (26*G[1, 1, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 4*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[(1 - x)^(-1)])/9) + 
       Log[mu2/s]^2*(-1/3 - (2*I)*Pi + (2*G[1, x])/3 + 
         (1/3 + (2*I)*Pi - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + 
       (((-32*I)/9)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 - (32*G[1, 1, x])/9 + 
         ((4*I)/3)*Pi*G[1, 1, x] + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(26/3 - ((52*I)/9)*Pi + (11*Pi^2)/9 - (46*G[1, x])/9 + 
         ((8*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3 + 
         (-26/3 + ((40*I)/9)*Pi - (11*Pi^2)/9 + (34*G[1, x])/9 - 
           (4*I)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)]) + 
       RATIO[(1 - x)^(-1)]*(-455/27 + ((56*I)/27)*Pi - (107*Pi^2)/54 - 
         ((2*I)/9)*Pi^3 + (290*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + 
         (11*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*G[0, 1, x] - (74*G[1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, x] - (4*G[0, 1, 1, x])/3 + (20*G[1, 1, 1, x])/3 - 
         (34*Zeta[3])/9) + (34*Zeta[3])/9 + e*(37559/486 - ((1600*I)/81)*Pi + 
         (16*Pi^2)/3 + ((49*I)/27)*Pi^3 - (11*Pi^4)/135 - (5378*G[1, x])/81 + 
         ((232*I)/27)*Pi*G[1, x] - (119*Pi^2*G[1, x])/54 - 
         ((8*I)/9)*Pi^3*G[1, x] + ((52*I)/9)*Pi*G[0, 1, x] - 
         (14*Pi^2*G[0, 1, x])/9 + (1240*G[1, 1, x])/27 - 
         ((26*I)/3)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] + 
         ((4*I)/3)*Pi*G[0, 0, 1, x] + (52*G[0, 1, 1, x])/9 - 
         (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (274*G[1, 1, 1, x])/9 + (8*I)*Pi*G[1, 1, 1, x] + 
         (4*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 
         (56*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(-13/18 + 
           (13*RATIO[(1 - x)^(-1)])/18) + Log[mu2/s]^3*(-1/3 - (2*I)*Pi + 
           (8*G[1, x])/9 + (1/3 + (2*I)*Pi - (8*G[1, x])/9)*
            RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(269/27 - ((68*I)/9)*Pi + 
           (37*Pi^2)/18 - (59*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
           (4*G[1, 1, x])/3 + (-269/27 + ((50*I)/9)*Pi - (37*Pi^2)/18 + 
             (41*G[1, x])/9 - (6*I)*Pi*G[1, x] - (10*G[1, 1, x])/3)*
            RATIO[(1 - x)^(-1)] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
            RATIO[x^(-1)]) + 2*Zeta[3] + (8*I)*Pi*Zeta[3] - 
         (28*G[1, x]*Zeta[3])/9 + Log[mu2/s]*(3778/81 - ((470*I)/27)*Pi + 
           (281*Pi^2)/54 + ((11*I)/9)*Pi^3 - (112*G[1, x])/3 + 
           ((26*I)/3)*Pi*G[1, x] - (20*Pi^2*G[1, x])/9 + 
           (4*I)*Pi*G[0, 1, x] + (196*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
           4*G[0, 1, 1, x] - (32*G[1, 1, 1, x])/3 + 
           (((-70*I)/9)*Pi*G[1, x] + (14*Pi^2*G[1, x])/9 - ((4*I)/3)*Pi*
              G[0, 1, x] - (70*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
             (4*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x])*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*(-3778/81 + ((224*I)/27)*Pi - (197*Pi^2)/54 - 
             ((11*I)/9)*Pi^3 + (254*G[1, x])/9 - ((100*I)/9)*Pi*G[1, x] + 
             (34*Pi^2*G[1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] - 
             (182*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - (16*G[0, 1, 1, x])/
              3 + (56*G[1, 1, 1, x])/3 - (124*Zeta[3])/9) + 
           (124*Zeta[3])/9) + RATIO[x^(-1)]*(((-328*I)/27)*Pi*G[1, x] + 
           (86*Pi^2*G[1, x])/27 + (I/3)*Pi^3*G[1, x] - ((32*I)/9)*Pi*
            G[0, 1, x] + (4*Pi^2*G[0, 1, x])/9 - (328*G[1, 1, x])/27 + 
           ((70*I)/9)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/9 - 
           (32*G[0, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] + (140*G[1, 1, 1, x])/9 - 
           (4*I)*Pi*G[1, 1, 1, x] + (8*G[0, 1, 1, 1, x])/3 + 
           (4*G[1, 0, 1, 1, x])/3 - 12*G[1, 1, 1, 1, x] - (4*G[1, x]*Zeta[3])/
            3) + RATIO[(1 - x)^(-1)]*(-37559/486 + ((328*I)/81)*Pi - 
           (46*Pi^2)/27 - ((40*I)/27)*Pi^3 + (11*Pi^4)/135 + 
           (4106*G[1, x])/81 - ((224*I)/27)*Pi*G[1, x] + (59*Pi^2*G[1, x])/
            18 + ((11*I)/9)*Pi^3*G[1, x] - ((20*I)/3)*Pi*G[0, 1, x] + 
           2*Pi^2*G[0, 1, x] - (986*G[1, 1, x])/27 + ((100*I)/9)*Pi*
            G[1, 1, x] - (31*Pi^2*G[1, 1, x])/9 - ((4*I)/3)*Pi*
            G[0, 0, 1, x] - (20*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*
            G[0, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 1, x] + (94*G[1, 1, 1, x])/
            3 - (12*I)*Pi*G[1, 1, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 1, 1, x])/3 - 
           (92*G[1, 1, 1, 1, x])/3 - (10*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 
           (16*G[1, x]*Zeta[3])/9)) + e^2*(833023/2916 - ((15836*I)/243)*Pi + 
         (11621*Pi^2)/972 + ((817*I)/162)*Pi^3 - (4679*Pi^4)/6480 + 
         ((121*I)/1080)*Pi^5 - (19865*G[1, x])/81 + ((1940*I)/81)*Pi*
          G[1, x] - (115*Pi^2*G[1, x])/81 - ((137*I)/54)*Pi^3*G[1, x] + 
         (371*Pi^4*G[1, x])/1080 + ((344*I)/27)*Pi*G[0, 1, x] - 
         (124*Pi^2*G[0, 1, x])/27 - I*Pi^3*G[0, 1, x] + (14068*G[1, 1, x])/
          81 - ((62*I)/3)*Pi*G[1, 1, x] + (79*Pi^2*G[1, 1, x])/27 + 
         ((20*I)/9)*Pi^3*G[1, 1, x] + ((52*I)/9)*Pi*G[0, 0, 1, x] - 
         (14*Pi^2*G[0, 0, 1, x])/9 + (344*G[0, 1, 1, x])/27 - 
         ((98*I)/9)*Pi*G[0, 1, 1, x] + (31*Pi^2*G[0, 1, 1, x])/9 - 
         ((98*I)/9)*Pi*G[1, 0, 1, x] + (34*Pi^2*G[1, 0, 1, x])/9 - 
         (3256*G[1, 1, 1, x])/27 + ((170*I)/9)*Pi*G[1, 1, 1, x] - 
         (35*Pi^2*G[1, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         (52*G[0, 0, 1, 1, x])/9 - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (196*G[0, 1, 1, 1, x])/9 + 
         ((28*I)/3)*Pi*G[0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         (98*G[1, 0, 1, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         ((28*I)/3)*Pi*G[1, 1, 0, 1, x] + (752*G[1, 1, 1, 1, x])/9 - 
         ((56*I)/3)*Pi*G[1, 1, 1, 1, x] + (4*G[0, 0, 0, 1, 1, x])/3 - 
         8*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] + 
         28*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
         (56*G[1, 0, 1, 1, 1, x])/3 + (28*G[1, 1, 0, 1, 1, x])/3 - 
         60*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-16/45 + 
           (16*RATIO[(1 - x)^(-1)])/45) + Log[mu2/s]^4*
          (-31/108 - ((7*I)/6)*Pi + (11*G[1, x])/18 + 
           (31/108 + ((7*I)/6)*Pi - (11*G[1, x])/18)*RATIO[(1 - x)^(-1)]) + 
         Log[mu2/s]^3*(517/81 - ((152*I)/27)*Pi + (5*Pi^2)/3 - 
           (121*G[1, x])/27 + ((28*I)/9)*Pi*G[1, x] + (2*G[1, 1, x])/3 + 
           (-517/81 + ((110*I)/27)*Pi - (5*Pi^2)/3 + (79*G[1, x])/27 - 
             ((14*I)/3)*Pi*G[1, x] - (20*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
           (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)]) - 
         (5045*Zeta[3])/81 + ((868*I)/27)*Pi*Zeta[3] - (80*Pi^2*Zeta[3])/9 + 
         (1136*G[1, x]*Zeta[3])/27 - ((152*I)/9)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 1, x]*Zeta[3])/3 - 16*G[1, 1, x]*Zeta[3] + 
         Log[mu2/s]^2*(3974/81 - ((553*I)/27)*Pi + (197*Pi^2)/36 + 
           ((29*I)/18)*Pi^3 - (1070*G[1, x])/27 + ((85*I)/9)*Pi*G[1, x] - 
           (47*Pi^2*G[1, x])/18 + ((14*I)/3)*Pi*G[0, 1, x] + 
           (206*G[1, 1, x])/9 - ((28*I)/3)*Pi*G[1, 1, x] + 
           (14*G[0, 1, 1, x])/3 - (34*G[1, 1, 1, x])/3 + 
           (((-73*I)/9)*Pi*G[1, x] + (17*Pi^2*G[1, x])/9 - 
             (2*I)*Pi*G[0, 1, x] - (73*G[1, 1, x])/9 + ((14*I)/3)*Pi*
              G[1, 1, x] - 2*G[0, 1, 1, x] + (28*G[1, 1, 1, x])/3)*
            RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-3974/81 + ((280*I)/27)*Pi - 
             (43*Pi^2)/12 - ((29*I)/18)*Pi^3 + (797*G[1, x])/27 - 
             ((110*I)/9)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 - ((20*I)/3)*Pi*
              G[0, 1, x] - 21*G[1, 1, x] + (14*I)*Pi*G[1, 1, x] - 
             (20*G[0, 1, 1, x])/3 + (62*G[1, 1, 1, x])/3 - (166*Zeta[3])/9) + 
           (166*Zeta[3])/9) + RATIO[x^(-1)]*(((-3356*I)/81)*Pi*G[1, x] + 
           (874*Pi^2*G[1, x])/81 + ((35*I)/18)*Pi^3*G[1, x] - 
           (19*Pi^4*G[1, x])/135 - ((328*I)/27)*Pi*G[0, 1, x] + 
           (86*Pi^2*G[0, 1, x])/27 + (I/3)*Pi^3*G[0, 1, x] - 
           (3356*G[1, 1, x])/81 + ((710*I)/27)*Pi*G[1, 1, x] - 
           (109*Pi^2*G[1, 1, x])/18 - I*Pi^3*G[1, 1, x] - 
           ((32*I)/9)*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/9 - 
           (328*G[0, 1, 1, x])/27 + ((70*I)/9)*Pi*G[0, 1, 1, x] - 
           (13*Pi^2*G[0, 1, 1, x])/9 + ((70*I)/9)*Pi*G[1, 0, 1, x] - 
           (14*Pi^2*G[1, 0, 1, x])/9 + (1420*G[1, 1, 1, x])/27 - 
           ((146*I)/9)*Pi*G[1, 1, 1, x] + (28*Pi^2*G[1, 1, 1, x])/9 - 
           (32*G[0, 0, 1, 1, x])/9 + ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + (140*G[0, 1, 1, 1, x])/9 - 
           (4*I)*Pi*G[0, 1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           (70*G[1, 0, 1, 1, x])/9 - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 1, x] - (146*G[1, 1, 1, 1, x])/3 + 
           ((28*I)/3)*Pi*G[1, 1, 1, 1, x] + (8*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 1, 1, x])/3 - 12*G[0, 1, 1, 1, 1, x] + 
           (4*G[1, 0, 0, 1, 1, x])/3 - 8*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 1, 1, x] + (112*G[1, 1, 1, 1, 1, x])/3 - 
           (38*G[1, x]*Zeta[3])/9 + ((76*I)/9)*Pi*G[1, x]*Zeta[3] - 
           (4*G[0, 1, x]*Zeta[3])/3 + (124*G[1, 1, x]*Zeta[3])/9) + 
         Log[mu2/s]*(43759/243 - ((4180*I)/81)*Pi + (1799*Pi^2)/162 + 
           ((112*I)/27)*Pi^3 - (161*Pi^4)/540 - (12128*G[1, x])/81 + 
           ((62*I)/3)*Pi*G[1, x] - (197*Pi^2*G[1, x])/54 - 
           ((20*I)/9)*Pi^3*G[1, x] + ((98*I)/9)*Pi*G[0, 1, x] - 
           (34*Pi^2*G[0, 1, x])/9 + (2698*G[1, 1, x])/27 - 
           ((170*I)/9)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/9 + 
           (4*I)*Pi*G[0, 0, 1, x] + (98*G[0, 1, 1, x])/9 - 
           ((28*I)/3)*Pi*G[0, 1, 1, x] - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
           (194*G[1, 1, 1, x])/3 + ((56*I)/3)*Pi*G[1, 1, 1, x] + 
           4*G[0, 0, 1, 1, x] - (56*G[0, 1, 1, 1, x])/3 - 
           (28*G[1, 0, 1, 1, x])/3 + (124*G[1, 1, 1, 1, x])/3 - 
           (130*Zeta[3])/27 + ((76*I)/3)*Pi*Zeta[3] - (56*G[1, x]*Zeta[3])/
            9 + RATIO[x^(-1)]*(((-710*I)/27)*Pi*G[1, x] + (181*Pi^2*G[1, x])/
              27 + I*Pi^3*G[1, x] - ((70*I)/9)*Pi*G[0, 1, x] + 
             (14*Pi^2*G[0, 1, x])/9 - (710*G[1, 1, x])/27 + 
             ((146*I)/9)*Pi*G[1, 1, x] - (31*Pi^2*G[1, 1, x])/9 - 
             ((4*I)/3)*Pi*G[0, 0, 1, x] - (70*G[0, 1, 1, x])/9 + 
             (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 
             (292*G[1, 1, 1, x])/9 - ((28*I)/3)*Pi*G[1, 1, 1, x] - 
             (4*G[0, 0, 1, 1, x])/3 + 8*G[0, 1, 1, 1, x] + 
             4*G[1, 0, 1, 1, x] - 28*G[1, 1, 1, 1, x] - (8*G[1, x]*Zeta[3])/
              3) + RATIO[(1 - x)^(-1)]*(-43759/243 + ((1312*I)/81)*Pi - 
             (461*Pi^2)/162 - ((85*I)/27)*Pi^3 + (161*Pi^4)/540 + 
             (9260*G[1, x])/81 - ((560*I)/27)*Pi*G[1, x] + (337*Pi^2*G[1, x])/
              54 + ((29*I)/9)*Pi^3*G[1, x] - ((40*I)/3)*Pi*G[0, 1, x] + 
             (16*Pi^2*G[0, 1, x])/3 - (718*G[1, 1, x])/9 + ((220*I)/9)*Pi*
              G[1, 1, x] - 8*Pi^2*G[1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, x] - 
             (40*G[0, 1, 1, x])/3 + ((40*I)/3)*Pi*G[0, 1, 1, x] + 
             ((40*I)/3)*Pi*G[1, 0, 1, x] + (598*G[1, 1, 1, x])/9 - 
             (28*I)*Pi*G[1, 1, 1, x] - (16*G[0, 0, 1, 1, x])/3 + 
             (80*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 1, 1, x])/3 - 
             (208*G[1, 1, 1, 1, x])/3 + (58*Zeta[3])/27 - ((76*I)/3)*Pi*
              Zeta[3] + (32*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
          (-833023/2916 + ((1952*I)/243)*Pi + (2395*Pi^2)/972 - 
           ((224*I)/81)*Pi^3 + (3767*Pi^4)/6480 - ((121*I)/1080)*Pi^5 + 
           (1693*G[1, x])/9 - ((1312*I)/81)*Pi*G[1, x] + (349*Pi^2*G[1, x])/
            162 + ((85*I)/27)*Pi^3*G[1, x] - (523*Pi^4*G[1, x])/1080 - 
           ((112*I)/9)*Pi*G[0, 1, x] + (50*Pi^2*G[0, 1, x])/9 + 
           ((4*I)/3)*Pi^3*G[0, 1, x] - (3524*G[1, 1, x])/27 + 
           ((560*I)/27)*Pi*G[1, 1, x] - (287*Pi^2*G[1, 1, x])/54 - 
           ((29*I)/9)*Pi^3*G[1, 1, x] - ((20*I)/3)*Pi*G[0, 0, 1, x] + 
           2*Pi^2*G[0, 0, 1, x] - (112*G[0, 1, 1, x])/9 + 
           ((40*I)/3)*Pi*G[0, 1, 1, x] - (44*Pi^2*G[0, 1, 1, x])/9 + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/3 + 
           (2714*G[1, 1, 1, x])/27 - ((220*I)/9)*Pi*G[1, 1, 1, x] + 
           7*Pi^2*G[1, 1, 1, x] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           (20*G[0, 0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
           ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 1, x])/3 - 
           ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           (40*G[1, 0, 1, 1, x])/3 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] - 
           ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - (818*G[1, 1, 1, 1, x])/9 + 
           (28*I)*Pi*G[1, 1, 1, 1, x] - (4*G[0, 0, 0, 1, 1, x])/3 + 
           (32*G[0, 0, 1, 1, 1, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
           40*G[0, 1, 1, 1, 1, x] + (16*G[1, 0, 0, 1, 1, x])/3 - 
           (80*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 1, 1, x])/3 + 
           (292*G[1, 1, 1, 1, 1, x])/3 + (4595*Zeta[3])/81 - 
           ((640*I)/27)*Pi*Zeta[3] + (80*Pi^2*Zeta[3])/9 - 
           (878*G[1, x]*Zeta[3])/27 + ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 
           4*G[0, 1, x]*Zeta[3] + (268*G[1, 1, x]*Zeta[3])/9 - 
           (778*Zeta[5])/15) + (778*Zeta[5])/15))) + 
   Nc*((-13*Pi^2)/3 - ((14*I)/3)*Pi^3 - (2*I)*Pi*G[0, x] - 
     (10*Pi^2*G[0, x])/3 - (2*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 + 
     ((16*I)/3)*Pi^3*G[1, x] - 12*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 
     10*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] + 
     10*G[1, 0, x] + (10*I)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 - 
     12*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] - 
     2*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
     (4*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 22*G[1, 0, 0, x] + 
     (4*I)*Pi*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 14*G[1, 1, 0, x] - 
     (16*I)*Pi*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 
     4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
     4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] + 
     8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] + 
     ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-67/9 - ((2*I)/3)*Pi + Pi^2/6 + 5*G[0, x] - (4*I)*Pi*G[0, x] + 
       (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*Log[mu2]^2*RATIO[x] + 
     (-17/9 - 2*G[0, x])*Log[mu2]^3*RATIO[x] + (Log[mu2]^4*RATIO[x])/2 + 
     20*Zeta[3] - 16*G[1, x]*Zeta[3] + 
     RATIO[x]*(23213/1296 + ((1513*I)/108)*Pi - (67*Pi^2)/54 - 
       ((7*I)/3)*Pi^3 - (151*Pi^4)/360 + (404*G[0, x])/27 + 
       ((160*I)/9)*Pi*G[0, x] + ((7*I)/3)*Pi^3*G[0, x] - 5*Pi^2*G[1, x] - 
       (2*I)*Pi^3*G[1, x] + 2*G[0, 0, x] - ((40*I)/3)*Pi*G[0, 0, x] - 
       (8*Pi^2*G[0, 0, x])/3 - 2*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] - 
       6*Pi^2*G[0, 1, x] - 2*G[1, 0, x] + ((40*I)/3)*Pi*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
       4*Pi^2*G[1, 1, x] - (22*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
       6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
       (22*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] + 
       4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       (136*Zeta[3])/9 + (16*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((10*I)*Pi*G[1, x] - 
       (17*Pi^2*G[1, x])/3 - ((14*I)/3)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] - 
       2*Pi^2*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 + 
       10*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
       (20*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] - 
       2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
       22*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       20*G[1, x]*Zeta[3]) + Log[mu2]*(-2*Pi^2 + (2*I)*Pi*G[0, x] + 
       (2*I)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 2*G[0, 1, x] - 
       (4*I)*Pi*G[0, 1, x] + 2*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] - 
       (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 
       4*G[1, 1, 0, x] + (-2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-103/108 + ((26*I)/9)*Pi - Pi^2/9 + (160*G[0, x])/9 + 
         (10*I)*Pi*G[0, x] + (11*Pi^2*G[0, x])/3 - 4*Pi^2*G[1, x] + 
         (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 14*Zeta[3])) + 
     e*(((64*I)/9)*Pi - (2603*Pi^2)/72 - ((181*I)/12)*Pi^3 + (193*Pi^4)/45 + 
       (64*G[0, x])/9 + ((55*I)/36)*Pi*G[0, x] - (127*Pi^2*G[0, x])/36 + 
       ((10*I)/3)*Pi^3*G[0, x] - ((161*I)/4)*Pi*G[1, x] + 51*Pi^2*G[1, x] + 
       (I/6)*Pi^3*G[1, x] - (226*Pi^4*G[1, x])/45 - (1429*G[0, 0, x])/18 + 
       (7*I)*Pi*G[0, 0, x] + (25*Pi^2*G[0, 0, x])/2 + (315*G[0, 1, x])/4 - 
       (13*I)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/6 + 
       ((41*I)/3)*Pi^3*G[0, 1, x] + (315*G[1, 0, x])/4 + 
       (50*I)*Pi*G[1, 0, x] - (73*Pi^2*G[1, 0, x])/2 - 
       (5*I)*Pi^3*G[1, 0, x] - 119*G[1, 1, x] - (43*I)*Pi*G[1, 1, x] - 
       (80*Pi^2*G[1, 1, x])/3 + ((17*I)/3)*Pi^3*G[1, 1, x] + 
       (169*G[0, 0, 0, x])/3 - 21*G[0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, x] + 
       2*Pi^2*G[0, 0, 1, x] - 21*G[0, 1, 0, x] - (90*I)*Pi*G[0, 1, 0, x] - 
       (10*Pi^2*G[0, 1, 0, x])/3 - 15*G[0, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/3 + 
       94*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - (26*Pi^2*G[1, 0, 0, x])/
        3 - 67*G[1, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, x] - 
       (19*Pi^2*G[1, 0, 1, x])/3 - 67*G[1, 1, 0, x] + 
       (90*I)*Pi*G[1, 1, 0, x] + (85*Pi^2*G[1, 1, 0, x])/3 + 
       48*G[1, 1, 1, x] + (58*I)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] - 
       2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 90*G[1, 0, 0, 0, x] - 
       (12*I)*Pi*G[1, 0, 0, 0, x] + 34*G[1, 0, 0, 1, x] + 
       34*G[1, 0, 1, 0, x] + (88*I)*Pi*G[1, 0, 1, 0, x] + 
       10*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       64*G[1, 1, 0, 0, x] + (28*I)*Pi*G[1, 1, 0, 0, x] + 
       58*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
       58*G[1, 1, 1, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
       24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
       12*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
       76*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       84*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] - 
       60*G[1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 0, 1, x] - 
       36*G[1, 1, 1, 1, 0, x] + (-49/9 - ((8*I)/9)*Pi + 5*G[0, x] - 
         ((14*I)/3)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
         2*G[1, 0, x])*Log[mu2]^3*RATIO[x] + (-53/36 - (5*G[0, x])/3)*
        Log[mu2]^4*RATIO[x] + (Log[mu2]^5*RATIO[x])/3 + 4*Zeta[3] + 
       (22*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 62*G[1, x]*Zeta[3] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 16*G[0, 1, x]*Zeta[3] + 
       8*G[1, 0, x]*Zeta[3] - 76*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-5*I)*Pi^3 - Pi^4/90 + ((1327*I)/18)*Pi*
          G[0, x] - (80*Pi^2*G[0, x])/9 + ((7*I)/6)*Pi^3*G[0, x] + 
         (1327*G[0, 0, x])/18 - (33*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/
          6 - (6*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 + 
         (24*I)*Pi*G[1, 0, x] - (166*G[0, 0, 0, x])/3 + 
         (6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
         2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         12*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 30*Zeta[3] - 
         (4*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*
        (((313*I)/4)*Pi*G[1, x] - (273*Pi^2*G[1, x])/8 - (8*I)*Pi^3*G[1, x] + 
         (77*Pi^4*G[1, x])/18 + ((67*I)/2)*Pi*G[0, 1, x] - 
         (38*Pi^2*G[0, 1, x])/3 - ((53*I)/6)*Pi^3*G[0, 1, x] + 
         ((105*I)/4)*Pi*G[1, 0, x] - (2*Pi^2*G[1, 0, x])/3 + 
         ((9*I)/2)*Pi^3*G[1, 0, x] + (313*G[1, 1, x])/4 + 
         ((25*I)/4)*Pi*G[1, 1, x] + (38*Pi^2*G[1, 1, x])/3 - 
         ((53*I)/6)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + (11*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/
          3 + (67*G[0, 1, 1, x])/2 + (2*I)*Pi*G[0, 1, 1, x] + 
         (43*Pi^2*G[0, 1, 1, x])/6 - (11*I)*Pi*G[1, 0, 0, x] + 
         (31*Pi^2*G[1, 0, 0, x])/3 + (105*G[1, 0, 1, x])/4 - 
         (4*I)*Pi*G[1, 0, 1, x] + (19*Pi^2*G[1, 0, 1, x])/6 + 
         (105*G[1, 1, 0, x])/4 - (2*I)*Pi*G[1, 1, 0, x] - 
         (169*Pi^2*G[1, 1, 0, x])/6 - 40*G[1, 1, 1, x] - 
         (26*I)*Pi*G[1, 1, 1, x] - 6*Pi^2*G[1, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
         3*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, x] + 11*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 11*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] - 18*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         11*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] - 
         (80*I)*Pi*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] - 
         (38*I)*Pi*G[1, 1, 0, 0, x] - 26*G[1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] + 
         (72*I)*Pi*G[1, 1, 1, 0, x] + (18*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         12*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 18*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - 74*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, x] - 90*G[1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, 1, x] + 66*G[1, 1, 1, 0, 0, x] + 
         18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] + 
         (18*I)*Pi*G[1, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 
         16*G[1, 0, x]*Zeta[3] + 74*G[1, 1, x]*Zeta[3]) + 
       Log[mu2]^2*((-I/2)*Pi - 3*Pi^2 - G[0, x]/2 + (4*I)*Pi*G[0, x] + 
         (3*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] + G[0, 0, x] + 3*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] + 3*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
         (6*I)*Pi*G[1, 1, x] - 6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 
         6*G[1, 1, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (-3*Pi^2*G[1, x] + (3*I)*Pi*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] + (3*I)*Pi*G[1, 1, x] + 3*G[0, 1, 1, x] + 
           3*G[1, 0, 1, x] + 3*G[1, 1, 0, x])*RATIO[x^(-1)] + 
         RATIO[x]*(-85/108 + ((26*I)/9)*Pi + (23*Pi^2)/36 + (I/3)*Pi^3 + 
           (173*G[0, x])/9 + (15*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] - 
           6*Pi^2*G[1, x] + (2*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + 
           (4*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
           (22*Zeta[3])/3)) + Log[mu2]*(((13*I)/6)*Pi - (32*Pi^2)/3 - 
         ((31*I)/3)*Pi^3 + (13*G[0, x])/6 - ((19*I)/3)*Pi*G[0, x] - 
         (29*Pi^2*G[0, x])/3 - I*Pi*G[1, x] + (70*Pi^2*G[1, x])/3 + 
         ((38*I)/3)*Pi^3*G[1, x] - (85*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + 
         23*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] + 
         23*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] + (22*Pi^2*G[1, 0, x])/3 - 
         24*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] - 12*Pi^2*G[1, 1, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 0, x] - 
         8*G[0, 1, 1, x] + 44*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
         32*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 32*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
         40*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] + 
         (((85*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (85*G[0, 0, x])/3 - 
           (2*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 40*Zeta[3] - 
         32*G[1, x]*Zeta[3] + RATIO[x]*(10511/216 + ((617*I)/18)*Pi - 
           (25*Pi^2)/6 - ((55*I)/9)*Pi^3 - (271*Pi^4)/180 + 
           (968*G[0, x])/27 + ((346*I)/9)*Pi*G[0, x] - (35*Pi^2*G[0, x])/6 + 
           (7*I)*Pi^3*G[0, x] - 10*Pi^2*G[1, x] - ((19*I)/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - ((106*I)/3)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/
            3 - 4*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - (55*Pi^2*G[0, 1, x])/
            3 - 4*G[1, 0, x] + ((106*I)/3)*Pi*G[1, 0, x] + 
           3*Pi^2*G[1, 0, x] + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           12*Pi^2*G[1, 1, x] - (70*G[0, 0, 0, x])/3 + 
           (20*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 0, x] + (70*G[1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] + 
           8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
           12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 
           12*G[1, 1, 1, 0, x] + (532*Zeta[3])/9 + (28*I)*Pi*Zeta[3] + 
           (16*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*((20*I)*Pi*G[1, x] - (37*Pi^2*G[1, x])/3 - 
           ((31*I)/3)*Pi^3*G[1, x] + (9*I)*Pi*G[0, 1, x] - 
           7*Pi^2*G[0, 1, x] + (13*I)*Pi*G[1, 0, x] - (23*Pi^2*G[1, 0, x])/
            3 + 20*G[1, 1, x] + (13*I)*Pi*G[1, 1, x] + 6*Pi^2*G[1, 1, x] + 
           (6*I)*Pi*G[0, 1, 0, x] + 9*G[0, 1, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, x] + 13*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] + 13*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] + 
           6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
           44*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
           40*G[1, x]*Zeta[3])) + RATIO[x]*(309479/2592 + 
         ((50957*I)/648)*Pi - (4685*Pi^2)/1296 - ((2303*I)/216)*Pi^3 + 
         (317*Pi^4)/1080 - (I/90)*Pi^5 + (2428*G[0, x])/81 + 
         ((968*I)/27)*Pi*G[0, x] - (3077*Pi^2*G[0, x])/216 + 
         ((7*I)/18)*Pi^3*G[0, x] - (31*Pi^4*G[0, x])/180 - 
         (389*Pi^2*G[1, x])/24 - ((56*I)/9)*Pi^3*G[1, x] + 
         (32*Pi^4*G[1, x])/45 + (163*G[0, 0, x])/4 - ((515*I)/12)*Pi*
          G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 - ((19*I)/3)*Pi^3*G[0, 0, x] - 
         (163*G[0, 1, x])/4 - ((71*I)/4)*Pi*G[0, 1, x] - 13*Pi^2*G[0, 1, x] - 
         ((19*I)/3)*Pi^3*G[0, 1, x] - (163*G[1, 0, x])/4 + 
         ((515*I)/12)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 + 
         ((10*I)/3)*Pi^3*G[1, 0, x] + (163*G[1, 1, x])/4 + 
         ((71*I)/4)*Pi*G[1, 1, x] + 13*Pi^2*G[1, 1, x] + 
         ((14*I)/3)*Pi^3*G[1, 1, x] - (134*G[0, 0, 0, x])/3 + 
         ((130*I)/3)*Pi*G[0, 0, 0, x] + (29*Pi^2*G[0, 0, 0, x])/3 - 
         (9*G[0, 0, 1, x])/4 + (18*I)*Pi*G[0, 0, 1, x] - 
         (16*Pi^2*G[0, 0, 1, x])/3 - (9*G[0, 1, 0, x])/4 + 
         ((32*I)/3)*Pi*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 0, x] - 
         (23*G[0, 1, 1, x])/2 + (24*I)*Pi*G[0, 1, 1, x] + 
         (50*Pi^2*G[0, 1, 1, x])/3 + (151*G[1, 0, 0, x])/6 - 
         ((130*I)/3)*Pi*G[1, 0, 0, x] - 9*Pi^2*G[1, 0, 0, x] + 
         (87*G[1, 0, 1, x])/4 - (18*I)*Pi*G[1, 0, 1, x] + 
         (2*Pi^2*G[1, 0, 1, x])/3 + (87*G[1, 1, 0, x])/4 - 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - (14*Pi^2*G[1, 1, 0, x])/3 - 
         8*G[1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, x] - 12*Pi^2*G[1, 1, 1, x] + 
         (128*G[0, 0, 0, 0, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         24*G[0, 0, 1, 0, x] + (32*I)*Pi*G[0, 0, 1, 0, x] + 
         6*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*G[0, 1, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (128*G[1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, 0, x] - 
         24*G[1, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (4*G[1, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
         16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
         4*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] - 
         24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         28*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
         16*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] + 
         24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
         (1255*Zeta[3])/12 - ((614*I)/9)*Pi*Zeta[3] - (101*Pi^2*Zeta[3])/6 - 
         (274*G[0, x]*Zeta[3])/3 + ((52*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (76*G[1, x]*Zeta[3])/3 + 24*G[0, 0, x]*Zeta[3] - 
         56*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
         16*G[1, 1, x]*Zeta[3] - 35*Zeta[5])) + 
     e^2*(((962*I)/27)*Pi - (23897*Pi^2)/108 - ((13441*I)/216)*Pi^3 + 
       (6203*Pi^4)/540 + ((106*I)/45)*Pi^5 + (962*G[0, x])/27 + 
       ((15335*I)/108)*Pi*G[0, x] + (3113*Pi^2*G[0, x])/216 + 
       ((643*I)/36)*Pi^3*G[0, x] - (61*Pi^4*G[0, x])/30 - 
       ((1265*I)/4)*Pi*G[1, x] + (6073*Pi^2*G[1, x])/24 - 
       ((143*I)/12)*Pi^3*G[1, x] + (23*Pi^4*G[1, x])/10 - 
       ((23*I)/10)*Pi^5*G[1, x] - (36403*G[0, 0, x])/108 - 
       ((25*I)/9)*Pi*G[0, 0, x] + (497*Pi^2*G[0, 0, x])/18 - 
       ((25*I)/3)*Pi^3*G[0, 0, x] + (921*G[0, 1, x])/2 - 
       ((461*I)/4)*Pi*G[0, 1, x] + (517*Pi^2*G[0, 1, x])/12 + 
       ((379*I)/6)*Pi^3*G[0, 1, x] - (737*Pi^4*G[0, 1, x])/90 + 
       (921*G[1, 0, x])/2 + ((9127*I)/36)*Pi*G[1, 0, x] - 
       (5869*Pi^2*G[1, 0, x])/36 - ((25*I)/3)*Pi^3*G[1, 0, x] + 
       (29*Pi^4*G[1, 0, x])/30 - (3107*G[1, 1, x])/4 - (77*I)*Pi*G[1, 1, x] - 
       111*Pi^2*G[1, 1, x] - ((161*I)/3)*Pi^3*G[1, 1, x] - 
       (157*Pi^4*G[1, 1, x])/45 + (1979*G[0, 0, 0, x])/6 - 
       (23*I)*Pi*G[0, 0, 0, x] - (103*Pi^2*G[0, 0, 0, x])/3 - 
       163*G[0, 0, 1, x] + (7*I)*Pi*G[0, 0, 1, x] + 11*Pi^2*G[0, 0, 1, x] + 
       ((38*I)/3)*Pi^3*G[0, 0, 1, x] - 163*G[0, 1, 0, x] - 
       (380*I)*Pi*G[0, 1, 0, x] + (224*Pi^2*G[0, 1, 0, x])/3 - 
       ((47*I)/3)*Pi^3*G[0, 1, 0, x] - (463*G[0, 1, 1, x])/4 - 
       (40*I)*Pi*G[0, 1, 1, x] - (103*Pi^2*G[0, 1, 1, x])/3 + 
       ((16*I)/3)*Pi^3*G[0, 1, 1, x] + (14581*G[1, 0, 0, x])/36 - 
       (84*I)*Pi*G[1, 0, 0, x] + (467*Pi^2*G[1, 0, 0, x])/6 + 
       ((44*I)/3)*Pi^3*G[1, 0, 0, x] - 315*G[1, 0, 1, x] + 
       (30*I)*Pi*G[1, 0, 1, x] - (35*Pi^2*G[1, 0, 1, x])/3 - 
       (69*I)*Pi^3*G[1, 0, 1, x] - 315*G[1, 1, 0, x] + 
       (408*I)*Pi*G[1, 1, 0, x] - 39*Pi^2*G[1, 1, 0, x] - 
       (I/3)*Pi^3*G[1, 1, 0, x] + 476*G[1, 1, 1, x] + 
       (185*I)*Pi*G[1, 1, 1, x] + 62*Pi^2*G[1, 1, 1, x] + 
       (30*I)*Pi^3*G[1, 1, 1, x] - (556*G[0, 0, 0, 0, x])/3 + 
       (6*I)*Pi*G[0, 0, 0, 0, x] + 41*G[0, 0, 0, 1, x] + 
       (20*I)*Pi*G[0, 0, 0, 1, x] + 41*G[0, 0, 1, 0, x] + 
       (186*I)*Pi*G[0, 0, 1, 0, x] - (10*Pi^2*G[0, 0, 1, 0, x])/3 + 
       8*G[0, 0, 1, 1, x] - (26*I)*Pi*G[0, 0, 1, 1, x] - 
       (38*Pi^2*G[0, 0, 1, 1, x])/3 - 310*G[0, 1, 0, 0, x] + 
       (202*I)*Pi*G[0, 1, 0, 0, x] - (8*Pi^2*G[0, 1, 0, 0, x])/3 - 
       28*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
       (59*Pi^2*G[0, 1, 0, 1, x])/3 - 28*G[0, 1, 1, 0, x] - 
       (250*I)*Pi*G[0, 1, 1, 0, x] + (229*Pi^2*G[0, 1, 1, 0, x])/3 + 
       25*G[0, 1, 1, 1, x] + (62*I)*Pi*G[0, 1, 1, 1, x] + 
       (104*Pi^2*G[0, 1, 1, 1, x])/3 - (1235*G[1, 0, 0, 0, x])/3 - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 22*Pi^2*G[1, 0, 0, 0, x] + 
       144*G[1, 0, 0, 1, x] + (74*I)*Pi*G[1, 0, 0, 1, x] - 
       28*Pi^2*G[1, 0, 0, 1, x] + 144*G[1, 0, 1, 0, x] - 
       (104*I)*Pi*G[1, 0, 1, 0, x] - (250*Pi^2*G[1, 0, 1, 0, x])/3 + 
       27*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
       (74*Pi^2*G[1, 0, 1, 1, x])/3 + 316*G[1, 1, 0, 0, x] - 
       (184*I)*Pi*G[1, 1, 0, 0, x] - (160*Pi^2*G[1, 1, 0, 0, x])/3 + 
       233*G[1, 1, 0, 1, x] - (14*I)*Pi*G[1, 1, 0, 1, x] + 
       (14*Pi^2*G[1, 1, 0, 1, x])/3 + 233*G[1, 1, 1, 0, x] + 
       (158*I)*Pi*G[1, 1, 1, 0, x] + (142*Pi^2*G[1, 1, 1, 0, x])/3 - 
       144*G[1, 1, 1, 1, x] - (176*I)*Pi*G[1, 1, 1, 1, x] - 
       28*Pi^2*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       18*G[0, 0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       204*G[0, 0, 1, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       22*G[0, 0, 1, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       22*G[0, 0, 1, 1, 0, x] - (36*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 1, 1, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       290*G[0, 1, 0, 0, 0, x] - (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       56*G[0, 1, 0, 1, 0, x] + (148*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       34*G[0, 1, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       288*G[0, 1, 1, 0, 0, x] + (56*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       68*G[0, 1, 1, 0, 1, x] + (32*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       68*G[0, 1, 1, 1, 0, x] - (108*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       32*G[0, 1, 1, 1, 1, x] - (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       264*G[1, 0, 0, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       86*G[1, 0, 0, 0, 1, x] + (36*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       86*G[1, 0, 0, 1, 0, x] - (232*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       92*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       134*G[1, 0, 1, 0, 0, x] - (220*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       38*G[1, 0, 1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       38*G[1, 0, 1, 1, 0, x] + (296*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, x] - (44*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       208*G[1, 1, 0, 0, 0, x] - (52*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       104*G[1, 1, 0, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       104*G[1, 1, 0, 1, 0, x] + (104*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       32*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       212*G[1, 1, 1, 0, 0, x] + (140*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       176*G[1, 1, 1, 0, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       176*G[1, 1, 1, 1, 0, x] - (112*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (112*I)*Pi*G[1, 1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 0, 1, 1, 1, x] + 24*G[0, 0, 1, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
       48*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, 1, x] - 
       64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] + 144*G[0, 1, 0, 1, 0, 0, x] - 
       44*G[0, 1, 0, 1, 0, 1, x] - 44*G[0, 1, 0, 1, 1, 0, x] + 
       68*G[0, 1, 0, 1, 1, 1, x] + 224*G[0, 1, 1, 0, 0, 0, x] - 
       72*G[0, 1, 1, 0, 0, 1, x] - 72*G[0, 1, 1, 0, 1, 0, x] + 
       48*G[0, 1, 1, 0, 1, 1, x] - 80*G[0, 1, 1, 1, 0, 0, x] - 
       84*G[0, 1, 1, 1, 0, 1, x] - 84*G[0, 1, 1, 1, 1, 0, x] + 
       112*G[0, 1, 1, 1, 1, 1, x] + 44*G[1, 0, 0, 0, 0, 1, x] + 
       44*G[1, 0, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 0, 1, 1, x] - 
       236*G[1, 0, 0, 1, 0, 0, x] + 28*G[1, 0, 0, 1, 0, 1, x] + 
       28*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] - 
       332*G[1, 0, 1, 0, 0, 0, x] - 40*G[1, 0, 1, 0, 0, 1, x] - 
       40*G[1, 0, 1, 0, 1, 0, x] + 324*G[1, 0, 1, 1, 0, 0, x] - 
       40*G[1, 0, 1, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, 1, x] - 244*G[1, 1, 0, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] + 
       12*G[1, 1, 0, 0, 1, 1, x] + 132*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       16*G[1, 1, 0, 1, 1, 1, x] + 212*G[1, 1, 1, 0, 0, 0, x] + 
       48*G[1, 1, 1, 0, 0, 1, x] + 48*G[1, 1, 1, 0, 1, 0, x] + 
       16*G[1, 1, 1, 0, 1, 1, x] - 140*G[1, 1, 1, 1, 0, 0, x] + 
       112*G[1, 1, 1, 1, 0, 1, x] + 112*G[1, 1, 1, 1, 1, 0, x] + 
       (-80/27 - ((11*I)/18)*Pi - Pi^2/24 + (35*G[0, x])/12 - 
         (3*I)*Pi*G[0, x] + ((7*I)/6)*Pi*G[1, x] + (7*G[0, 1, x])/6 + 
         (7*G[1, 0, x])/6)*Log[mu2]^4*RATIO[x] + (-127/180 - (5*G[0, x])/6)*
        Log[mu2]^5*RATIO[x] + (5*Log[mu2]^6*RATIO[x])/36 + 
       Log[mu2]^3*(((-2*I)/3)*Pi - (7*Pi^2)/3 - (2*G[0, x])/3 + 
         ((11*I)/3)*Pi*G[0, x] + ((7*I)/3)*Pi*G[1, x] + (14*Pi^2*G[1, x])/3 + 
         (4*G[0, 0, x])/3 + (7*G[0, 1, x])/3 - ((14*I)/3)*Pi*G[0, 1, x] + 
         (7*G[1, 0, x])/3 - ((14*I)/3)*Pi*G[1, 0, x] - 
         ((14*I)/3)*Pi*G[1, 1, x] - (14*G[0, 1, 1, x])/3 - 
         (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 + 
         (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((-7*Pi^2*G[1, x])/3 + ((7*I)/3)*Pi*G[0, 1, x] + 
           ((7*I)/3)*Pi*G[1, 0, x] + ((7*I)/3)*Pi*G[1, 1, x] + 
           (7*G[0, 1, 1, x])/3 + (7*G[1, 0, 1, x])/3 + (7*G[1, 1, 0, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(-118/81 + ((13*I)/9)*Pi + (29*Pi^2)/36 + 
           ((4*I)/9)*Pi^3 + (359*G[0, x])/27 + ((35*I)/3)*Pi*G[0, x] + 
           (37*Pi^2*G[0, x])/6 - (14*Pi^2*G[1, x])/3 + ((8*I)/3)*Pi*
            G[0, 0, x] + ((14*I)/3)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           (8*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (4*Zeta[3])/9)) - 
       (3713*Zeta[3])/36 - ((155*I)/3)*Pi*Zeta[3] - (215*Pi^2*Zeta[3])/6 - 
       (232*G[0, x]*Zeta[3])/3 + ((194*I)/3)*Pi*G[0, x]*Zeta[3] + 
       396*G[1, x]*Zeta[3] + ((274*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (32*Pi^2*G[1, x]*Zeta[3])/3 + (388*G[0, 0, x]*Zeta[3])/3 - 
       (770*G[0, 1, x]*Zeta[3])/3 + ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (494*G[1, 0, x]*Zeta[3])/3 - ((188*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       144*G[1, 1, x]*Zeta[3] - ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       16*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] - 
       (464*G[0, 1, 1, x]*Zeta[3])/3 - 112*G[1, 0, 0, x]*Zeta[3] + 
       (1048*G[1, 0, 1, x]*Zeta[3])/3 + (316*G[1, 1, 0, x]*Zeta[3])/3 - 
       92*G[1, 1, 1, x]*Zeta[3] + Log[mu2]^2*(((9*I)/4)*Pi - (137*Pi^2)/12 - 
         (11*I)*Pi^3 + (9*G[0, x])/4 - ((11*I)/2)*Pi*G[0, x] - 
         (35*Pi^2*G[0, x])/3 + (I/2)*Pi*G[1, x] + (73*Pi^2*G[1, x])/3 + 
         ((41*I)/3)*Pi^3*G[1, x] - 28*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 
         (49*G[0, 1, x])/2 - (7*I)*Pi*G[0, 1, x] + 17*Pi^2*G[0, 1, x] + 
         (49*G[1, 0, x])/2 + (18*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/3 - 
         24*G[1, 1, x] - (34*I)*Pi*G[1, 1, x] - 14*Pi^2*G[1, 1, x] - 
         2*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] - (14*I)*Pi*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
         45*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 34*G[1, 0, 1, x] + 
         (6*I)*Pi*G[1, 0, 1, x] - 34*G[1, 1, 0, x] - 
         (26*I)*Pi*G[1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         28*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] - 40*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 0, x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 + 
           (29*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/2 + 29*G[0, 0, x] - 
           (2*I)*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
           G[1, 0, 0, x] - Zeta[3]) + 41*Zeta[3] - 32*G[1, x]*Zeta[3] + 
         RATIO[x]*(10607/216 + ((310*I)/9)*Pi - (25*Pi^2)/6 - 
           ((20*I)/3)*Pi^3 - (493*Pi^4)/240 + (1048*G[0, x])/27 + 
           ((359*I)/9)*Pi*G[0, x] - (35*Pi^2*G[0, x])/4 + 
           ((25*I)/3)*Pi^3*G[0, x] - 10*Pi^2*G[1, x] - ((43*I)/6)*Pi^3*
            G[1, x] + 4*G[0, 0, x] - ((119*I)/3)*Pi*G[0, 0, x] - 
           (37*Pi^2*G[0, 0, x])/3 - 4*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 
           (43*Pi^2*G[0, 1, x])/2 - 4*G[1, 0, x] + ((119*I)/3)*Pi*
            G[1, 0, x] + (29*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] + 14*Pi^2*G[1, 1, x] - (83*G[0, 0, 0, x])/3 + 
           (20*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (20*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           (8*I)*Pi*G[0, 1, 0, x] + (83*G[1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (6*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (16*I)*Pi*G[1, 1, 0, x] - (14*I)*Pi*G[1, 1, 1, x] + 
           4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
           14*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
           2*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 
           (676*Zeta[3])/9 + (26*I)*Pi*Zeta[3] + (50*G[0, x]*Zeta[3])/3 - 
           10*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((20*I)*Pi*G[1, x] - 
           (77*Pi^2*G[1, x])/6 - ((65*I)/6)*Pi^3*G[1, x] + 
           ((19*I)/2)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/2 + 
           ((27*I)/2)*Pi*G[1, 0, x] - (49*Pi^2*G[1, 0, x])/6 + 
           20*G[1, 1, x] + ((27*I)/2)*Pi*G[1, 1, x] + 7*Pi^2*G[1, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, x] + (7*I)*Pi*G[0, 1, 0, x] + 
           (19*G[0, 1, 1, x])/2 - (4*I)*Pi*G[1, 0, 0, x] + 
           (27*G[1, 0, 1, x])/2 - (3*I)*Pi*G[1, 0, 1, x] + 
           (27*G[1, 1, 0, x])/2 + (37*I)*Pi*G[1, 1, 0, x] - 
           (14*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] + 
           7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] - 
           4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
           44*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 
           40*G[1, x]*Zeta[3])) + Log[mu2]*(((167*I)/9)*Pi - (1393*Pi^2)/18 - 
         ((274*I)/9)*Pi^3 + (847*Pi^4)/90 + (167*G[0, x])/9 - 
         ((29*I)/18)*Pi*G[0, x] - (187*Pi^2*G[0, x])/18 + 
         ((31*I)/6)*Pi^3*G[0, x] - ((149*I)/2)*Pi*G[1, x] + 
         106*Pi^2*G[1, x] + ((7*I)/6)*Pi^3*G[1, x] - (497*Pi^4*G[1, x])/45 - 
         (3053*G[0, 0, x])/18 + ((70*I)/3)*Pi*G[0, 0, x] + 
         27*Pi^2*G[0, 0, x] + (327*G[0, 1, x])/2 - (30*I)*Pi*G[0, 1, x] + 
         (187*Pi^2*G[0, 1, x])/6 + ((91*I)/3)*Pi^3*G[0, 1, x] + 
         (327*G[1, 0, x])/2 + ((275*I)/3)*Pi*G[1, 0, x] - 
         (445*Pi^2*G[1, 0, x])/6 - (9*I)*Pi^3*G[1, 0, x] - 238*G[1, 1, x] - 
         (93*I)*Pi*G[1, 1, x] - (166*Pi^2*G[1, 1, x])/3 + 
         ((29*I)/3)*Pi^3*G[1, 1, x] + (364*G[0, 0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, x] - 42*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 
         12*Pi^2*G[0, 0, 1, x] - 42*G[0, 1, 0, x] - 
         (182*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 - 
         37*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] - 
         (103*Pi^2*G[0, 1, 1, x])/3 + (551*G[1, 0, 0, x])/3 - 
         (22*I)*Pi*G[1, 0, 0, x] - (52*Pi^2*G[1, 0, 0, x])/3 - 
         141*G[1, 0, 1, x] + (26*I)*Pi*G[1, 0, 1, x] - 
         (55*Pi^2*G[1, 0, 1, x])/3 - 141*G[1, 1, 0, x] + 
         (182*I)*Pi*G[1, 1, 0, x] + 55*Pi^2*G[1, 1, 0, x] + 
         96*G[1, 1, 1, x] + (122*I)*Pi*G[1, 1, 1, x] + 
         28*Pi^2*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] - 144*G[0, 1, 0, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, x] - 
         30*G[0, 1, 1, 0, x] - (68*I)*Pi*G[0, 1, 1, 0, x] + 
         26*G[0, 1, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, 1, x] - 
         180*G[1, 0, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
         68*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         68*G[1, 0, 1, 0, x] + (180*I)*Pi*G[1, 0, 1, 0, x] + 
         26*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
         128*G[1, 1, 0, 0, x] + (56*I)*Pi*G[1, 1, 0, 0, x] + 
         122*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
         122*G[1, 1, 1, 0, x] - (148*I)*Pi*G[1, 1, 1, 0, x] - 
         (84*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
         12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] - 20*G[0, 1, 0, 1, 1, x] - 
         96*G[0, 1, 1, 0, 0, x] + 56*G[0, 1, 1, 0, 1, x] + 
         56*G[0, 1, 1, 1, 0, x] - 84*G[0, 1, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 0, 1, 1, x] + 152*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] + 168*G[1, 1, 0, 0, 0, x] - 
         32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, x] - 120*G[1, 1, 1, 0, 0, x] - 
         84*G[1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 0, x] + (11*Zeta[3])/3 + 
         (46*I)*Pi*Zeta[3] - 48*G[0, x]*Zeta[3] + 124*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - 32*G[0, 1, x]*Zeta[3] + 
         16*G[1, 0, x]*Zeta[3] - 152*G[1, 1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(((-193*I)/18)*Pi^3 - (16*Pi^4)/45 + 
           ((2771*I)/18)*Pi*G[0, x] - (305*Pi^2*G[0, x])/18 + 
           ((10*I)/3)*Pi^3*G[0, x] + (2771*G[0, 0, x])/18 - 
           ((220*I)/3)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/3 - 
           (12*I)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
           ((157*I)/3)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - 
           (358*G[0, 0, 0, x])/3 + (16*I)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + (157*G[1, 0, 0, x])/3 - 
           (2*I)*Pi*G[1, 0, 0, x] + 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
           8*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
           (193*Zeta[3])/3 - (10*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(((313*I)/2)*Pi*G[1, x] - (285*Pi^2*G[1, x])/4 - 
           ((33*I)/2)*Pi^3*G[1, x] + (163*Pi^4*G[1, x])/18 + 
           (70*I)*Pi*G[0, 1, x] - (161*Pi^2*G[0, 1, x])/6 - 
           ((115*I)/6)*Pi^3*G[0, 1, x] + ((111*I)/2)*Pi*G[1, 0, x] - 
           (11*Pi^2*G[1, 0, x])/6 + ((17*I)/2)*Pi^3*G[1, 0, x] + 
           (313*G[1, 1, x])/2 + ((31*I)/2)*Pi*G[1, 1, x] + 
           (79*Pi^2*G[1, 1, x])/3 - ((101*I)/6)*Pi^3*G[1, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] - 6*Pi^2*G[0, 0, 1, x] + 
           (23*I)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/3 + 
           70*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
           (103*Pi^2*G[0, 1, 1, x])/6 - (22*I)*Pi*G[1, 0, 0, x] + 
           (62*Pi^2*G[1, 0, 0, x])/3 + (111*G[1, 0, 1, x])/2 - 
           (9*I)*Pi*G[1, 0, 1, x] + (55*Pi^2*G[1, 0, 1, x])/6 + 
           (111*G[1, 1, 0, x])/2 - (5*I)*Pi*G[1, 1, 0, x] - 
           (111*Pi^2*G[1, 1, 0, x])/2 - 80*G[1, 1, 1, x] - 
           (54*I)*Pi*G[1, 1, 1, x] - 14*Pi^2*G[1, 1, 1, x] - 
           (2*I)*Pi*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
           8*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (24*I)*Pi*G[0, 1, 0, 0, x] + 23*G[0, 1, 0, 1, x] + 
           23*G[0, 1, 1, 0, x] + (58*I)*Pi*G[0, 1, 1, 0, x] - 
           38*G[0, 1, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, 1, x] + 
           (12*I)*Pi*G[1, 0, 0, 0, x] - 22*G[1, 0, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, x] - 
           (162*I)*Pi*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] - 
           (8*I)*Pi*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
           (76*I)*Pi*G[1, 1, 0, 0, x] - 54*G[1, 1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, 1, x] - 54*G[1, 1, 1, 0, x] + 
           (146*I)*Pi*G[1, 1, 1, 0, x] + (42*I)*Pi*G[1, 1, 1, 1, x] - 
           2*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
           6*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
           24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
           10*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] - 
           28*G[0, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 0, x] + 
           42*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 1, x] + 
           12*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
           148*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
           6*G[1, 0, 1, 1, 0, x] + 10*G[1, 0, 1, 1, 1, x] - 
           180*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
           16*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] + 
           132*G[1, 1, 1, 0, 0, x] + 42*G[1, 1, 1, 0, 1, x] + 
           42*G[1, 1, 1, 1, 0, x] + (36*I)*Pi*G[1, x]*Zeta[3] + 
           40*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
           148*G[1, 1, x]*Zeta[3]) + RATIO[x]*(1029109/3888 + 
           ((55117*I)/324)*Pi - (7051*Pi^2)/648 - ((2381*I)/108)*Pi^3 + 
           (3283*Pi^4)/2160 - ((29*I)/90)*Pi^5 + (5824*G[0, x])/81 + 
           ((2096*I)/27)*Pi*G[0, x] - (3259*Pi^2*G[0, x])/108 - 
           ((5*I)/18)*Pi^3*G[0, x] - (197*Pi^4*G[0, x])/360 - 
           (389*Pi^2*G[1, x])/12 - ((125*I)/9)*Pi^3*G[1, x] + 
           (79*Pi^4*G[1, x])/45 + (163*G[0, 0, x])/2 - ((515*I)/6)*Pi*
            G[0, 0, x] - Pi^2*G[0, 0, x] - ((44*I)/3)*Pi^3*G[0, 0, x] - 
           (163*G[0, 1, x])/2 - ((71*I)/2)*Pi*G[0, 1, x] - 
           26*Pi^2*G[0, 1, x] - ((47*I)/3)*Pi^3*G[0, 1, x] - 
           (163*G[1, 0, x])/2 + ((515*I)/6)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
           ((23*I)/3)*Pi^3*G[1, 0, x] + (163*G[1, 1, x])/2 + 
           ((71*I)/2)*Pi*G[1, 1, x] + 26*Pi^2*G[1, 1, x] + 
           ((34*I)/3)*Pi^3*G[1, 1, x] - (268*G[0, 0, 0, x])/3 + 
           ((286*I)/3)*Pi*G[0, 0, 0, x] + (70*Pi^2*G[0, 0, 0, x])/3 - 
           (9*G[0, 0, 1, x])/2 + (36*I)*Pi*G[0, 0, 1, x] - 
           (56*Pi^2*G[0, 0, 1, x])/3 - (9*G[0, 1, 0, x])/2 + 
           ((38*I)/3)*Pi*G[0, 1, 0, x] + 2*Pi^2*G[0, 1, 0, x] - 
           23*G[0, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, x] + 
           (118*Pi^2*G[0, 1, 1, x])/3 + (151*G[1, 0, 0, x])/3 - 
           ((286*I)/3)*Pi*G[1, 0, 0, x] - 22*Pi^2*G[1, 0, 0, x] + 
           (87*G[1, 0, 1, x])/2 - (36*I)*Pi*G[1, 0, 1, x] + 
           (22*Pi^2*G[1, 0, 1, x])/3 + (87*G[1, 1, 0, x])/2 - 
           ((38*I)/3)*Pi*G[1, 1, 0, x] - (10*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 
           28*Pi^2*G[1, 1, 1, x] + (308*G[0, 0, 0, 0, x])/3 - 
           (96*I)*Pi*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] - 
           (20*I)*Pi*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] + 
           (68*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
           (12*I)*Pi*G[0, 0, 1, 1, x] - (34*G[0, 1, 0, 0, x])/3 + 
           (20*I)*Pi*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] - 
           (8*I)*Pi*G[0, 1, 0, 1, x] + 48*G[0, 1, 1, 0, x] - 
           (36*I)*Pi*G[0, 1, 1, 0, x] - (28*I)*Pi*G[0, 1, 1, 1, x] - 
           (308*G[1, 0, 0, 0, x])/3 + (56*I)*Pi*G[1, 0, 0, 0, x] - 
           48*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, x] - 
           48*G[1, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, x] - 
           12*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] + 
           (34*G[1, 1, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 0, 0, x] - 
           48*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
           48*G[1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 0, x] + 
           (56*I)*Pi*G[1, 1, 1, 1, x] - 48*G[0, 0, 0, 0, 0, x] - 
           56*G[0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 1, 0, x] + 
           20*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
           12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
           48*G[0, 0, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, x] - 
           32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] - 
           4*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] - 
           56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
           56*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
           56*G[1, 0, 0, 0, 1, x] + 56*G[1, 0, 0, 1, 0, x] - 
           8*G[1, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, x] - 
           12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
           8*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, x] + 
           32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] - 
           8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 1, x] + 
           56*G[1, 1, 1, 1, 0, x] + (10931*Zeta[3])/54 - ((1228*I)/9)*Pi*
            Zeta[3] - (101*Pi^2*Zeta[3])/3 - (644*G[0, x]*Zeta[3])/3 + 
           (48*I)*Pi*G[0, x]*Zeta[3] + (178*G[1, x]*Zeta[3])/3 - 
           ((40*I)/3)*Pi*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] - 
           (364*G[0, 1, x]*Zeta[3])/3 + (68*G[1, 0, x]*Zeta[3])/3 + 
           32*G[1, 1, x]*Zeta[3] - 70*Zeta[5])) + RATIO[(1 - x)^(-1)]*
        (((-6029*I)/216)*Pi^3 + (2081*Pi^4)/1080 - ((67*I)/180)*Pi^5 + 
         ((31687*I)/108)*Pi*G[0, x] - (9839*Pi^2*G[0, x])/216 + 
         ((91*I)/18)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/60 - 
         (9*I)*Pi^3*G[1, x] - (Pi^4*G[1, x])/90 + (31687*G[0, 0, x])/108 - 
         ((6605*I)/36)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/9 - 
         (3*I)*Pi^3*G[0, 0, x] - ((143*I)/4)*Pi*G[0, 1, x] - 
         (17*Pi^2*G[0, 1, x])/6 + (5*I)*Pi^3*G[0, 1, x] + 
         ((2371*I)/18)*Pi*G[1, 0, x] - (188*Pi^2*G[1, 0, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, 0, x] - (905*G[0, 0, 0, x])/3 + 
         (94*I)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/3 - 
         (143*G[0, 0, 1, x])/4 - (23*I)*Pi*G[0, 0, 1, x] + 
         (44*Pi^2*G[0, 0, 1, x])/3 - (143*G[0, 1, 0, x])/4 - 
         (50*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/3 + 
         (18*I)*Pi*G[0, 1, 1, x] - (14*Pi^2*G[0, 1, 1, x])/3 + 
         (2371*G[1, 0, 0, x])/18 - (57*I)*Pi*G[1, 0, 0, x] - 
         (13*Pi^2*G[1, 0, 0, x])/6 - (6*I)*Pi*G[1, 0, 1, x] + 
         (2*Pi^2*G[1, 0, 1, x])/3 + (48*I)*Pi*G[1, 1, 0, x] + 
         (538*G[0, 0, 0, 0, x])/3 - (28*I)*Pi*G[0, 0, 0, 0, x] + 
         34*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] + 
         34*G[0, 0, 1, 0, x] + (14*I)*Pi*G[0, 0, 1, 0, x] - 
         45*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
         56*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         (310*G[1, 0, 0, 0, x])/3 + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         48*G[1, 1, 0, 0, x] - 12*G[0, 0, 0, 0, 0, x] - 
         20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] - 
         28*G[0, 0, 0, 1, 1, x] + 10*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         48*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 1, 1, x] - 10*G[0, 1, 1, 0, 0, x] + 
         2*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, x] + (6029*Zeta[3])/36 - (58*I)*Pi*Zeta[3] + 
         (115*Pi^2*Zeta[3])/6 - (106*G[0, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[0, x]*Zeta[3] + 54*G[1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, x]*Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - 
         50*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 44*Zeta[5]) + 
       214*Zeta[5] - 184*G[1, x]*Zeta[5] + RATIO[x]*(23550685/46656 + 
         ((420775*I)/1296)*Pi + (13223*Pi^2)/288 - ((3395*I)/108)*Pi^3 + 
         (96481*Pi^4)/12960 - ((619*I)/360)*Pi^5 - (40223*Pi^6)/90720 + 
         (14576*G[0, x])/243 + ((5824*I)/81)*Pi*G[0, x] - 
         (51847*Pi^2*G[0, x])/648 - ((487*I)/72)*Pi^3*G[0, x] + 
         (121*Pi^4*G[0, x])/80 + ((13*I)/90)*Pi^5*G[0, x] - 
         (977*Pi^2*G[1, x])/12 - ((391*I)/36)*Pi^3*G[1, x] + 
         (143*Pi^4*G[1, x])/90 + ((11*I)/24)*Pi^5*G[1, x] + 
         (1293*G[0, 0, x])/4 - ((2377*I)/36)*Pi*G[0, 0, x] + 
         (887*Pi^2*G[0, 0, x])/72 - ((19*I)/18)*Pi^3*G[0, 0, x] + 
         (59*Pi^4*G[0, 0, x])/90 - (1293*G[0, 1, x])/4 - 
         ((223*I)/4)*Pi*G[0, 1, x] - (169*Pi^2*G[0, 1, x])/12 - 
         ((169*I)/9)*Pi^3*G[0, 1, x] + (217*Pi^4*G[0, 1, x])/40 - 
         (1293*G[1, 0, x])/4 + ((2377*I)/36)*Pi*G[1, 0, x] + 
         (443*Pi^2*G[1, 0, x])/36 + ((19*I)/18)*Pi^3*G[1, 0, x] + 
         (161*Pi^4*G[1, 0, x])/72 + (1293*G[1, 1, x])/4 + 
         ((223*I)/4)*Pi*G[1, 1, x] + (881*Pi^2*G[1, 1, x])/24 + 
         ((169*I)/9)*Pi^3*G[1, 1, x] - (223*Pi^4*G[1, 1, x])/45 - 
         (8983*G[0, 0, 0, x])/36 + ((1109*I)/12)*Pi*G[0, 0, 0, x] + 
         (293*Pi^2*G[0, 0, 0, x])/18 + ((38*I)/3)*Pi^3*G[0, 0, 0, x] + 
         102*G[0, 0, 1, x] + ((15*I)/2)*Pi*G[0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, x] - ((104*I)/3)*Pi^3*G[0, 0, 1, x] + 
         102*G[0, 1, 0, x] + ((154*I)/3)*Pi*G[0, 1, 0, x] + 
         (37*Pi^2*G[0, 1, 0, x])/3 - (2*I)*Pi^3*G[0, 1, 0, x] - 
         (305*G[0, 1, 1, x])/4 + ((275*I)/4)*Pi*G[0, 1, 1, x] + 
         32*Pi^2*G[0, 1, 1, x] + ((34*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (185*G[1, 0, 0, x])/18 - ((284*I)/3)*Pi*G[1, 0, 0, x] - 
         (293*Pi^2*G[1, 0, 0, x])/18 - ((38*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (549*G[1, 0, 1, x])/4 - ((21*I)/4)*Pi*G[1, 0, 1, x] - 
         2*Pi^2*G[1, 0, 1, x] + (31*I)*Pi^3*G[1, 0, 1, x] + 
         (549*G[1, 1, 0, x])/4 - ((589*I)/12)*Pi*G[1, 1, 0, x] - 
         (37*Pi^2*G[1, 1, 0, x])/3 + (2*I)*Pi^3*G[1, 1, 0, x] - 
         163*G[1, 1, 1, x] - (71*I)*Pi*G[1, 1, 1, x] - 
         32*Pi^2*G[1, 1, 1, x] - ((23*I)/3)*Pi^3*G[1, 1, 1, x] + 
         166*G[0, 0, 0, 0, x] - ((346*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (82*Pi^2*G[0, 0, 0, 0, x])/3 + (63*G[0, 0, 0, 1, x])/4 + 
         (42*I)*Pi*G[0, 0, 0, 1, x] - (88*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (63*G[0, 0, 1, 0, x])/4 - ((86*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (34*Pi^2*G[0, 0, 1, 0, x])/3 - (15*G[0, 0, 1, 1, x])/4 - 
         (36*I)*Pi*G[0, 0, 1, 1, x] + (70*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (217*G[0, 1, 0, 0, x])/12 - ((50*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (29*Pi^2*G[0, 1, 0, 0, x])/3 + (151*G[0, 1, 0, 1, x])/4 - 
         (24*I)*Pi*G[0, 1, 0, 1, x] + (25*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (151*G[0, 1, 1, 0, x])/4 + ((104*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (47*Pi^2*G[0, 1, 1, 0, x])/3 + 54*G[0, 1, 1, 1, x] - 
         (72*I)*Pi*G[0, 1, 1, 1, x] - (107*Pi^2*G[0, 1, 1, 1, x])/3 - 
         76*G[1, 0, 0, 0, x] + ((346*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         30*Pi^2*G[1, 0, 0, 0, x] - 69*G[1, 0, 0, 1, x] - 
         (42*I)*Pi*G[1, 0, 0, 1, x] + (74*Pi^2*G[1, 0, 0, 1, x])/3 - 
         69*G[1, 0, 1, 0, x] + ((86*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         12*Pi^2*G[1, 0, 1, 0, x] + (81*G[1, 0, 1, 1, x])/4 + 
         (36*I)*Pi*G[1, 0, 1, 1, x] - (47*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (163*G[1, 1, 0, 0, x])/12 + ((50*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         7*Pi^2*G[1, 1, 0, 0, x] - 79*G[1, 1, 0, 1, x] + 
         (24*I)*Pi*G[1, 1, 0, 1, x] - (11*Pi^2*G[1, 1, 0, 1, x])/3 - 
         79*G[1, 1, 1, 0, x] - ((104*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, 1, x] + 28*Pi^2*G[1, 1, 1, 1, x] - 
         146*G[0, 0, 0, 0, 0, x] + (152*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         72*G[0, 0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         72*G[0, 0, 0, 1, 0, x] - (72*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         66*G[0, 0, 0, 1, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (86*G[0, 0, 1, 0, 0, x])/3 - (144*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] + (104*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 0, 1, 1, 1, x] + (128*G[0, 1, 0, 0, 0, x])/3 - 
         (36*I)*Pi*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] - 
         (20*I)*Pi*G[0, 1, 0, 1, 1, x] + (176*G[0, 1, 1, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, 0, 1, x] - 72*G[0, 1, 1, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, 0, x] + (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         146*G[1, 0, 0, 0, 0, x] - (100*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         72*G[1, 0, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 1, 0, x] + (84*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         66*G[1, 0, 0, 1, 1, x] - (28*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (86*G[1, 0, 1, 0, 0, x])/3 + (124*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         48*G[1, 0, 1, 0, 1, x] + 48*G[1, 0, 1, 1, 0, x] - 
         (100*I)*Pi*G[1, 0, 1, 1, 0, x] + (44*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (128*G[1, 1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 0, 1, 0, x] + (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] + (32*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (176*G[1, 1, 1, 0, 0, x])/3 - (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] + (20*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         72*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 92*G[0, 0, 0, 0, 0, 0, x] + 
         108*G[0, 0, 0, 0, 0, 1, x] + 108*G[0, 0, 0, 0, 1, 0, x] - 
         40*G[0, 0, 0, 0, 1, 1, x] - 68*G[0, 0, 0, 1, 0, 0, x] + 
         52*G[0, 0, 0, 1, 0, 1, x] + 52*G[0, 0, 0, 1, 1, 0, x] - 
         56*G[0, 0, 0, 1, 1, 1, x] - 160*G[0, 0, 1, 0, 0, 0, x] - 
         24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] + 
         16*G[0, 0, 1, 0, 1, 1, x] + 132*G[0, 0, 1, 1, 0, 0, x] - 
         40*G[0, 0, 1, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 1, 0, x] + 
         72*G[0, 0, 1, 1, 1, 1, x] - 132*G[0, 1, 0, 0, 0, 0, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 0, 1, 1, x] - 20*G[0, 1, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
         20*G[0, 1, 0, 1, 1, 1, x] + 48*G[0, 1, 1, 0, 0, 1, x] + 
         48*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 1, 0, 1, x] + 
         84*G[0, 1, 1, 1, 1, 0, x] - 84*G[0, 1, 1, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, 0, x] - 108*G[1, 0, 0, 0, 0, 1, x] - 
         108*G[1, 0, 0, 0, 1, 0, x] + 44*G[1, 0, 0, 0, 1, 1, x] + 
         80*G[1, 0, 0, 1, 0, 0, x] - 52*G[1, 0, 0, 1, 0, 1, x] - 
         52*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
         132*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] - 
         128*G[1, 0, 1, 1, 0, 0, x] + 40*G[1, 0, 1, 1, 0, 1, x] + 
         40*G[1, 0, 1, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 0, 1, x] - 
         32*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
         8*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
         4*G[1, 1, 0, 1, 1, 0, x] + 44*G[1, 1, 0, 1, 1, 1, x] + 
         28*G[1, 1, 1, 0, 0, 0, x] - 48*G[1, 1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 1, 1, x] - 
         84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] + 
         (84017*Zeta[3])/324 - ((1255*I)/18)*Pi*Zeta[3] + 
         (5*Pi^2*Zeta[3])/9 - ((107*I)/9)*Pi^3*Zeta[3] - 
         (12185*G[0, x]*Zeta[3])/54 - ((160*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (98*Pi^2*G[0, x]*Zeta[3])/3 - (91*G[1, x]*Zeta[3])/12 - 
         (102*I)*Pi*G[1, x]*Zeta[3] + (103*Pi^2*G[1, x]*Zeta[3])/3 + 
         (124*G[0, 0, x]*Zeta[3])/3 + ((56*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         (122*G[0, 1, x]*Zeta[3])/3 - ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (124*G[1, 0, x]*Zeta[3])/3 - (4*I)*Pi*G[1, 0, x]*Zeta[3] - 
         (122*G[1, 1, x]*Zeta[3])/3 + (68*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (88*G[0, 0, 0, x]*Zeta[3])/3 + 140*G[0, 0, 1, x]*Zeta[3] + 
         36*G[0, 1, 0, x]*Zeta[3] + 84*G[0, 1, 1, x]*Zeta[3] - 
         (80*G[1, 0, 0, x]*Zeta[3])/3 - 176*G[1, 0, 1, x]*Zeta[3] + 
         20*G[1, 1, 0, x]*Zeta[3] - 48*G[1, 1, 1, x]*Zeta[3] - 
         (1453*Zeta[3]^2)/9 + (673*Zeta[5])/5 + (36*I)*Pi*Zeta[5] - 
         6*G[0, x]*Zeta[5] + 12*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((907*I)/2)*Pi*G[1, x] - (1345*Pi^2*G[1, x])/8 - 
         ((263*I)/8)*Pi^3*G[1, x] + (103*Pi^4*G[1, x])/18 + 
         ((119*I)/60)*Pi^5*G[1, x] + (192*I)*Pi*G[0, 1, x] - 
         70*Pi^2*G[0, 1, x] - ((233*I)/12)*Pi^3*G[0, 1, x] + 
         (211*Pi^4*G[0, 1, x])/36 + ((403*I)/4)*Pi*G[1, 0, x] + 
         (77*Pi^2*G[1, 0, x])/24 + ((55*I)/12)*Pi^3*G[1, 0, x] - 
         (37*Pi^4*G[1, 0, x])/20 + (907*G[1, 1, x])/2 - 
         ((223*I)/4)*Pi*G[1, 1, x] + (549*Pi^2*G[1, 1, x])/8 + 
         ((25*I)/4)*Pi^3*G[1, 1, x] + (64*Pi^4*G[1, 1, x])/9 + 
         (40*I)*Pi*G[0, 0, 1, x] - (73*Pi^2*G[0, 0, 1, x])/6 - 
         ((25*I)/3)*Pi^3*G[0, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, x] + 
         (41*Pi^2*G[0, 1, 0, x])/6 + ((59*I)/6)*Pi^3*G[0, 1, 0, x] + 
         192*G[0, 1, 1, x] - (22*I)*Pi*G[0, 1, 1, x] + 
         (109*Pi^2*G[0, 1, 1, x])/4 - ((26*I)/3)*Pi^3*G[0, 1, 1, x] - 
         ((177*I)/4)*Pi*G[1, 0, 0, x] - (3*Pi^2*G[1, 0, 0, x])/2 - 
         ((34*I)/3)*Pi^3*G[1, 0, 0, x] + (403*G[1, 0, 1, x])/4 - 
         (35*I)*Pi*G[1, 0, 1, x] + (41*Pi^2*G[1, 0, 1, x])/4 + 
         ((109*I)/2)*Pi^3*G[1, 0, 1, x] + (403*G[1, 1, 0, x])/4 - 
         ((227*I)/4)*Pi*G[1, 1, 0, x] - (265*Pi^2*G[1, 1, 0, x])/12 + 
         (I/6)*Pi^3*G[1, 1, 0, x] - 313*G[1, 1, 1, x] - 
         (71*I)*Pi*G[1, 1, 1, x] - 27*Pi^2*G[1, 1, 1, x] - 
         (29*I)*Pi^3*G[1, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         (11*I)*Pi*G[0, 0, 1, 0, x] - (Pi^2*G[0, 0, 1, 0, x])/3 + 
         40*G[0, 0, 1, 1, x] + (3*I)*Pi*G[0, 0, 1, 1, x] + 
         (19*Pi^2*G[0, 0, 1, 1, x])/3 - (36*I)*Pi*G[0, 1, 0, 0, x] + 
         (22*Pi^2*G[0, 1, 0, 0, x])/3 + 48*G[0, 1, 0, 1, x] - 
         (3*I)*Pi*G[0, 1, 0, 1, x] - (59*Pi^2*G[0, 1, 0, 1, x])/6 + 
         48*G[0, 1, 1, 0, x] + (23*I)*Pi*G[0, 1, 1, 0, x] - 
         (313*Pi^2*G[0, 1, 1, 0, x])/6 - 140*G[0, 1, 1, 1, x] - 
         (27*I)*Pi*G[0, 1, 1, 1, x] - (52*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (31*I)*Pi*G[1, 0, 0, 0, x] - 27*Pi^2*G[1, 0, 0, 0, x] - 
         (177*G[1, 0, 0, 1, x])/4 - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         14*Pi^2*G[1, 0, 0, 1, x] - (177*G[1, 0, 1, 0, x])/4 - 
         (74*I)*Pi*G[1, 0, 1, 0, x] + (257*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (185*G[1, 0, 1, 1, x])/4 - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         (37*Pi^2*G[1, 0, 1, 1, x])/3 - (5*G[1, 1, 0, 0, x])/4 + 
         (3*I)*Pi*G[1, 1, 0, 0, x] + (164*Pi^2*G[1, 1, 0, 0, x])/3 - 
         111*G[1, 1, 0, 1, x] - (7*I)*Pi*G[1, 1, 0, 1, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/3 - 111*G[1, 1, 1, 0, x] + 
         (44*I)*Pi*G[1, 1, 1, 0, x] - (185*Pi^2*G[1, 1, 1, 0, x])/3 + 
         120*G[1, 1, 1, 1, x] + (81*I)*Pi*G[1, 1, 1, 1, x] + 
         14*Pi^2*G[1, 1, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         11*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         11*G[0, 0, 1, 1, 0, x] + (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 36*G[0, 1, 0, 1, 0, x] - 
         (110*I)*Pi*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 46*G[0, 1, 1, 0, 0, x] - 
         (52*I)*Pi*G[0, 1, 1, 0, 0, x] - 46*G[0, 1, 1, 0, 1, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, 1, x] - 46*G[0, 1, 1, 1, 0, x] + 
         (90*I)*Pi*G[0, 1, 1, 1, 0, x] + 57*G[0, 1, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         31*G[1, 0, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         31*G[1, 0, 0, 1, 0, x] + (212*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         21*G[1, 0, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         53*G[1, 0, 1, 0, 0, x] + (182*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         G[1, 0, 1, 0, 1, x] + (14*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         G[1, 0, 1, 1, 0, x] - (268*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         G[1, 0, 1, 1, 1, x] + (22*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         57*G[1, 1, 0, 0, 0, x] + (74*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         38*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         38*G[1, 1, 0, 1, 0, x] - (136*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         9*G[1, 1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         17*G[1, 1, 1, 0, 0, x] - (142*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         81*G[1, 1, 1, 0, 1, x] + (10*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         81*G[1, 1, 1, 1, 0, x] + (140*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, 1, 0, x] + 10*G[0, 0, 1, 0, 1, 1, x] + 
         36*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, 1, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
         6*G[0, 1, 0, 0, 1, 1, x] - 108*G[0, 1, 0, 1, 0, 0, x] + 
         22*G[0, 1, 0, 1, 0, 1, x] + 22*G[0, 1, 0, 1, 1, 0, x] - 
         34*G[0, 1, 0, 1, 1, 1, x] - 160*G[0, 1, 1, 0, 0, 0, x] + 
         36*G[0, 1, 1, 0, 0, 1, x] + 36*G[0, 1, 1, 0, 1, 0, x] - 
         24*G[0, 1, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 1, 0, 0, x] + 
         42*G[0, 1, 1, 1, 0, 1, x] + 42*G[0, 1, 1, 1, 1, 0, x] - 
         56*G[0, 1, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, 1, x] - 
         22*G[1, 0, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 0, 1, 1, x] + 
         214*G[1, 0, 0, 1, 0, 0, x] - 14*G[1, 0, 0, 1, 0, 1, x] - 
         14*G[1, 0, 0, 1, 1, 0, x] + 24*G[1, 0, 0, 1, 1, 1, x] + 
         310*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
         20*G[1, 0, 1, 0, 1, 0, x] - 282*G[1, 0, 1, 1, 0, 0, x] + 
         20*G[1, 0, 1, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 1, 0, x] - 
         8*G[1, 0, 1, 1, 1, 1, x] + 266*G[1, 1, 0, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 0, 1, x] - 12*G[1, 1, 0, 0, 1, 0, x] - 
         6*G[1, 1, 0, 0, 1, 1, x] - 150*G[1, 1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, 1, x] - 250*G[1, 1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 1, 0, 0, 1, x] - 24*G[1, 1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 1, 0, 1, 1, x] + 154*G[1, 1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 1, 0, x] - 
         80*G[1, x]*Zeta[3] - (25*I)*Pi*G[1, x]*Zeta[3] - 
         (50*Pi^2*G[1, x]*Zeta[3])/3 - ((116*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         14*G[1, 0, x]*Zeta[3] + ((202*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         61*G[1, 1, x]*Zeta[3] + ((124*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         20*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] + 
         (340*G[0, 1, 1, x]*Zeta[3])/3 + 116*G[1, 0, 0, x]*Zeta[3] - 
         (884*G[1, 0, 1, x]*Zeta[3])/3 - (338*G[1, 1, 0, x]*Zeta[3])/3 + 
         130*G[1, 1, 1, x]*Zeta[3] + 170*G[1, x]*Zeta[5]))) + 
   ((-12*I)*Pi + 5*Pi^2 + ((7*I)/6)*Pi^3 - (8*I)*Pi*G[0, x] + 
     (2*Pi^2*G[0, x])/3 - 12*G[1, x] + (17*I)*Pi*G[1, x] - 
     (35*Pi^2*G[1, x])/6 - ((7*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
     (2*I)*Pi*G[0, 0, x] - 4*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 
     4*Pi^2*G[0, 1, x] - 4*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 
     (4*Pi^2*G[1, 0, x])/3 + 24*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
     (11*Pi^2*G[1, 1, x])/3 + 2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
     2*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
     (4*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
     4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
     8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, x] + 
     ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x])*Log[mu2]^3*RATIO[x] + 
     (Log[mu2]^4*RATIO[x])/2 + Log[mu2]^2*((-I)*Pi - G[1, x] + 
       (2*I)*Pi*G[1, x] + 2*G[1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)] + (25/2 + (9*I)*Pi - (19*Pi^2)/6 + 6*G[0, x] + 
         (6*I)*Pi*G[0, x] - 6*G[1, x] - (6*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x]) + 
     Log[mu2]*((-3*I)*Pi + 2*Pi^2 - (2*I)*Pi*G[0, x] - 3*G[1, x] + 
       (6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 2*G[0, 1, x] + 
       (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + 
       10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
       ((-3*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(93/4 + (25*I)*Pi - 
         (17*Pi^2)/2 - ((7*I)/3)*Pi^3 + 16*G[0, x] + (12*I)*Pi*G[0, x] - 
         (19*Pi^2*G[0, x])/3 - 16*G[1, x] - (12*I)*Pi*G[1, x] + 
         (19*Pi^2*G[1, x])/3 + (8*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - 
         (8*I)*Pi*G[1, 0, x] + (8*I)*Pi*G[1, 1, x] - 12*Zeta[3])) - 
     10*Zeta[3] + 20*G[1, x]*Zeta[3] + RATIO[x]*(511/16 + ((93*I)/4)*Pi - 
       (137*Pi^2)/12 - ((5*I)/2)*Pi^3 + (169*Pi^4)/360 + (16*I)*Pi*G[0, x] - 
       6*Pi^2*G[0, x] - ((7*I)/3)*Pi^3*G[0, x] - (16*I)*Pi*G[1, x] + 
       6*Pi^2*G[1, x] + ((7*I)/3)*Pi^3*G[1, x] - (8*Pi^2*G[0, 0, x])/3 + 
       (16*Pi^2*G[0, 1, x])/3 + (8*Pi^2*G[1, 0, x])/3 - 
       (16*Pi^2*G[1, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] + 4*G[0, 1, 1, 1, x] + 
       12*G[1, 0, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 15*Zeta[3] - 
       (16*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*((-16*I)*Pi*G[1, x] + 
       (11*Pi^2*G[1, x])/3 + ((7*I)/6)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] + 
       2*Pi^2*G[0, 1, x] + (2*Pi^2*G[1, 0, x])/3 - 16*G[1, 1, x] - 
       (3*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/6 + 
       (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] + 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 
       2*G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] - 10*G[1, x]*Zeta[3]) + 
     e*((-48*I)*Pi + (187*Pi^2)/6 + ((61*I)/6)*Pi^3 - (7*Pi^4)/15 + 
       6*G[0, x] - ((63*I)/2)*Pi*G[0, x] + (89*Pi^2*G[0, x])/6 + 
       (I/3)*Pi^3*G[0, x] - 54*G[1, x] + ((93*I)/2)*Pi*G[1, x] - 
       (123*Pi^2*G[1, x])/4 - (8*I)*Pi^3*G[1, x] + (14*Pi^4*G[1, x])/9 - 
       7*G[0, 0, x] + ((9*I)/2)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/6 - 
       26*G[0, 1, x] + ((71*I)/2)*Pi*G[0, 1, x] - (91*Pi^2*G[0, 1, x])/6 - 
       ((32*I)/3)*Pi^3*G[0, 1, x] - 26*G[1, 0, x] - 
       ((67*I)/2)*Pi*G[1, 0, x] - (41*Pi^2*G[1, 0, x])/6 - 
       (I/3)*Pi^3*G[1, 0, x] + 101*G[1, 1, x] + (I/2)*Pi*G[1, 1, x] + 
       (13*Pi^2*G[1, 1, x])/2 + (12*I)*Pi^3*G[1, 1, x] + 
       (5*G[0, 0, 0, x])/2 - (2*I)*Pi*G[0, 0, 0, x] + 11*G[0, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] + 11*G[0, 1, 0, x] + 
       (10*I)*Pi*G[0, 1, 0, x] + (14*Pi^2*G[0, 1, 0, x])/3 + 
       (73*G[0, 1, 1, x])/2 + 14*Pi^2*G[0, 1, 1, x] - (37*G[1, 0, 0, x])/2 + 
       (4*I)*Pi*G[1, 0, 0, x] - (2*Pi^2*G[1, 0, 0, x])/3 - 3*G[1, 0, 1, x] - 
       (18*I)*Pi*G[1, 0, 1, x] + 15*Pi^2*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
       Pi^2*G[1, 1, 0, x] - (113*G[1, 1, 1, x])/2 - (24*I)*Pi*G[1, 1, 1, x] - 
       9*Pi^2*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
       (8*I)*Pi*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, x] - 
       18*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] - 
       10*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       (16*I)*Pi*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
       16*G[0, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 0, x] + 
       48*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 1, x] + 
       12*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 28*G[1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
       4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, 1, x] + 
       (5/2 + ((5*I)/3)*Pi + (5*G[0, x])/3 - (5*G[1, x])/3)*Log[mu2]^4*
        RATIO[x] + (Log[mu2]^5*RATIO[x])/3 + Log[mu2]^3*
        (((-4*I)/3)*Pi - (4*G[1, x])/3 + ((8*I)/3)*Pi*G[1, x] + 
         (8*G[1, 1, x])/3 + (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (91/6 + (10*I)*Pi - (32*Pi^2)/9 + 6*G[0, x] + 
           ((20*I)/3)*Pi*G[0, x] - 6*G[1, x] - ((20*I)/3)*Pi*G[1, x] + 
           4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
          RATIO[x]) + Log[mu2]^2*(((-11*I)/2)*Pi + (7*Pi^2)/2 + G[0, x]/2 - 
         (4*I)*Pi*G[0, x] - 6*G[1, x] + (10*I)*Pi*G[1, x] - 7*Pi^2*G[1, x] - 
         G[0, 0, x] - 3*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] + 
         (6*I)*Pi*G[1, 0, x] + 17*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         8*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         22*G[1, 1, 1, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         ((-5*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 - (4*I)*Pi*G[0, 1, x] - 
           (3*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
           4*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*
          (205/4 + ((91*I)/2)*Pi - 15*Pi^2 - ((13*I)/3)*Pi^3 + 24*G[0, x] + 
           (18*I)*Pi*G[0, x] - (32*Pi^2*G[0, x])/3 - 24*G[1, x] - 
           (18*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 + (10*I)*Pi*G[0, 0, x] - 
           (14*I)*Pi*G[0, 1, x] - (10*I)*Pi*G[1, 0, x] + 
           (14*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 0, 0, x] + 2*G[1, 1, 1, x] - (44*Zeta[3])/3)) - 
       (109*Zeta[3])/2 + ((32*I)/3)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] + 
       (194*G[1, x]*Zeta[3])/3 - ((40*I)/3)*Pi*G[1, x]*Zeta[3] + 
       20*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] - 
       (184*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (((-2*I)/3)*Pi^3 - (14*Pi^4)/45 + ((21*I)/2)*Pi*G[0, x] - 
         9*Pi^2*G[0, x] - (I/6)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 
         (21*G[0, 0, x])/2 + (3*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + 
         (2*Pi^2*G[0, 1, x])/3 + (4*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - 
         8*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] - 10*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
         4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 0, x] + 4*Zeta[3] - (4*I)*Pi*Zeta[3] + 
         4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-123*I)/2)*Pi*G[1, x] + 
         25*Pi^2*G[1, x] + ((16*I)/3)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/9 - 
         ((83*I)/2)*Pi*G[0, 1, x] + (32*Pi^2*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi^3*G[0, 1, x] + ((7*I)/2)*Pi*G[1, 0, x] + 
         (25*Pi^2*G[1, 0, x])/3 + (I/6)*Pi^3*G[1, 0, x] - 
         (123*G[1, 1, x])/2 + ((15*I)/2)*Pi*G[1, 1, x] - 
         (23*Pi^2*G[1, 1, x])/6 - (6*I)*Pi^3*G[1, 1, x] - 
         (3*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
         (5*I)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/3 - 
         (83*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] - 7*Pi^2*G[0, 1, 1, x] - 
         (7*I)*Pi*G[1, 0, 0, x] + (Pi^2*G[1, 0, 0, x])/3 + 
         (7*G[1, 0, 1, x])/2 + (10*I)*Pi*G[1, 0, 1, x] - 
         (15*Pi^2*G[1, 0, 1, x])/2 + (7*G[1, 1, 0, x])/2 - 
         (8*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
         (75*G[1, 1, 1, x])/2 + (9*I)*Pi*G[1, 1, 1, x] + 
         (9*Pi^2*G[1, 1, 1, x])/2 + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
         5*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] - 
         (10*I)*Pi*G[0, 1, 1, 0, x] + 18*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] - 
         7*G[1, 0, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] - 
         7*G[1, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] + 
         18*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         3*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         4*G[1, 1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         4*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         14*G[1, 0, 1, 1, 1, x] - 6*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] + 
         18*G[1, 1, 1, 1, 1, x] - 40*G[1, x]*Zeta[3] + ((20*I)/3)*Pi*G[1, x]*
          Zeta[3] - 10*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         (92*G[1, 1, x]*Zeta[3])/3) + Log[mu2]*((-27*I)*Pi + (27*Pi^2)/2 + 
         ((10*I)/3)*Pi^3 + (3*G[0, x])/2 - (20*I)*Pi*G[0, x] + 
         (13*Pi^2*G[0, x])/3 - (57*G[1, x])/2 + (36*I)*Pi*G[1, x] - 
         (53*Pi^2*G[1, x])/3 - ((20*I)/3)*Pi^3*G[1, x] - 9*G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] + (18*I)*Pi*G[0, 1, x] - 
         14*Pi^2*G[0, 1, x] - 12*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/3 + 
         60*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + (46*Pi^2*G[1, 1, x])/3 - 
         6*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         28*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, x] + 
         ((11*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 11*G[0, 0, x] + 
           (6*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
           6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 20*Zeta[3] + 
         40*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-67*I)/2)*Pi*G[1, x] + 
           (59*Pi^2*G[1, x])/6 + ((10*I)/3)*Pi^3*G[1, x] - 
           (12*I)*Pi*G[0, 1, x] + 7*Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
           (7*Pi^2*G[1, 0, x])/3 - (67*G[1, 1, x])/2 - (2*I)*Pi*G[1, 1, x] - 
           (23*Pi^2*G[1, 1, x])/3 - (6*I)*Pi*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, x] - G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           10*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
         RATIO[x]*(895/8 + ((205*I)/2)*Pi - (529*Pi^2)/12 - (11*I)*Pi^3 + 
           (469*Pi^4)/180 + 32*G[0, x] + (48*I)*Pi*G[0, x] - 
           19*Pi^2*G[0, x] - ((26*I)/3)*Pi^3*G[0, x] - 32*G[1, x] - 
           (48*I)*Pi*G[1, x] + 19*Pi^2*G[1, x] + ((26*I)/3)*Pi^3*G[1, x] - 
           (6*I)*Pi*G[0, 0, x] - 6*Pi^2*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] + 
           (58*Pi^2*G[0, 1, x])/3 + (6*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] + 
           (6*I)*Pi*G[1, 1, x] - (58*Pi^2*G[1, 1, x])/3 - 6*G[0, 0, 0, x] - 
           (40*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
           (16*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 
           (40*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
           (16*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           24*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
           4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 
           38*Zeta[3] - ((112*I)/3)*Pi*Zeta[3] - (16*G[0, x]*Zeta[3])/3 + 
           (16*G[1, x]*Zeta[3])/3)) + RATIO[x]*(4205/32 + ((895*I)/8)*Pi - 
         (829*Pi^2)/16 - ((197*I)/12)*Pi^3 + (859*Pi^4)/240 - 
         ((133*I)/180)*Pi^5 + (32*I)*Pi*G[0, x] - (74*Pi^2*G[0, x])/3 - 
         ((29*I)/4)*Pi^3*G[0, x] + (691*Pi^4*G[0, x])/180 - 
         (32*I)*Pi*G[1, x] + (74*Pi^2*G[1, x])/3 + ((29*I)/4)*Pi^3*G[1, x] - 
         (691*Pi^4*G[1, x])/180 - 10*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] + 
         (33*Pi^2*G[0, 0, x])/4 - ((11*I)/3)*Pi^3*G[0, 0, x] + 
         10*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] + (33*Pi^2*G[0, 1, x])/4 + 
         ((37*I)/3)*Pi^3*G[0, 1, x] + 10*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] - 
         (33*Pi^2*G[1, 0, x])/4 + ((11*I)/3)*Pi^3*G[1, 0, x] - 
         10*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] - (33*Pi^2*G[1, 1, x])/4 - 
         ((37*I)/3)*Pi^3*G[1, 1, x] - 12*G[0, 0, 0, x] - 
         ((27*I)/2)*Pi*G[0, 0, 0, x] + 11*Pi^2*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[0, 0, 1, x] + 
         10*Pi^2*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + ((3*I)/2)*Pi*
          G[0, 1, 0, x] - (22*Pi^2*G[0, 1, 0, x])/3 - 12*G[0, 1, 1, x] - 
         ((27*I)/2)*Pi*G[0, 1, 1, x] - 13*Pi^2*G[0, 1, 1, x] + 
         12*G[1, 0, 0, x] + ((27*I)/2)*Pi*G[1, 0, 0, x] - 
         11*Pi^2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] - ((3*I)/2)*Pi*
          G[1, 0, 1, x] - 10*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 + 
         12*G[1, 1, 1, x] + ((27*I)/2)*Pi*G[1, 1, 1, x] + 
         13*Pi^2*G[1, 1, 1, x] - (15*G[0, 0, 0, 0, x])/2 + 
         (36*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + (3*G[0, 0, 1, 1, x])/2 - 
         (8*I)*Pi*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 + 
         (28*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 0, x] - 
         (15*G[0, 1, 1, 1, x])/2 - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (15*G[1, 0, 0, 0, x])/2 - (36*I)*Pi*G[1, 0, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, 0, x] - 
         (3*G[1, 0, 1, 1, x])/2 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (3*G[1, 1, 0, 0, x])/2 - (28*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + (15*G[1, 1, 1, 1, x])/2 + 
         (4*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
         20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] + 
         20*G[0, 0, 1, 1, 1, x] - 28*G[0, 1, 0, 0, 0, x] + 
         20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] - 72*G[1, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         20*G[1, 0, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, x] - 
         20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, 1, x] - (340*Zeta[3])/3 - (32*I)*Pi*Zeta[3] + 
         (49*Pi^2*Zeta[3])/9 + (3*G[0, x]*Zeta[3])/2 + ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] - (3*G[1, x]*Zeta[3])/2 - ((56*I)/3)*Pi*G[1, x]*Zeta[3] - 
         64*G[0, 0, x]*Zeta[3] - 8*G[0, 1, x]*Zeta[3] + 
         64*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 30*Zeta[5])) + 
     e^2*((-168*I)*Pi + (3157*Pi^2)/24 + ((269*I)/8)*Pi^3 - (5411*Pi^4)/720 + 
       ((397*I)/720)*Pi^5 + 30*G[0, x] - (125*I)*Pi*G[0, x] + 
       (1375*Pi^2*G[0, x])/24 + ((47*I)/12)*Pi^3*G[0, x] - 
       (142*Pi^4*G[0, x])/45 - 198*G[1, x] + (139*I)*Pi*G[1, x] - 
       (803*Pi^2*G[1, x])/8 - ((9*I)/2)*Pi^3*G[1, x] + 
       (6317*Pi^4*G[1, x])/720 + ((53*I)/120)*Pi^5*G[1, x] - 
       (41*G[0, 0, x])/4 - ((57*I)/4)*Pi*G[0, 0, x] - (151*Pi^2*G[0, 0, x])/
        12 + ((20*I)/3)*Pi^3*G[0, 0, x] - (519*G[0, 1, x])/4 + 
       ((655*I)/4)*Pi*G[0, 1, x] - (215*Pi^2*G[0, 1, x])/4 - 
       ((73*I)/3)*Pi^3*G[0, 1, x] + (85*Pi^4*G[0, 1, x])/18 - 
       (519*G[1, 0, x])/4 - ((473*I)/4)*Pi*G[1, 0, x] + 
       (64*Pi^2*G[1, 0, x])/3 - ((3*I)/2)*Pi^3*G[1, 0, x] + 
       (97*Pi^4*G[1, 0, x])/30 + (1543*G[1, 1, x])/4 - 
       ((41*I)/4)*Pi*G[1, 1, x] + (323*Pi^2*G[1, 1, x])/12 + 
       ((41*I)/3)*Pi^3*G[1, 1, x] - (683*Pi^4*G[1, 1, x])/120 - 
       44*G[0, 0, 0, x] + ((3*I)/2)*Pi*G[0, 0, 0, x] - 
       (41*Pi^2*G[0, 0, 0, x])/6 + (189*G[0, 0, 1, x])/4 + 
       ((103*I)/2)*Pi*G[0, 0, 1, x] - (197*Pi^2*G[0, 0, 1, x])/6 - 
       ((29*I)/3)*Pi^3*G[0, 0, 1, x] + (189*G[0, 1, 0, x])/4 + 
       ((217*I)/2)*Pi*G[0, 1, 0, x] - (11*Pi^2*G[0, 1, 0, x])/2 + 
       ((31*I)/3)*Pi^3*G[0, 1, 0, x] + (353*G[0, 1, 1, x])/2 - 
       ((63*I)/2)*Pi*G[0, 1, 1, x] + (82*Pi^2*G[0, 1, 1, x])/3 + 
       ((37*I)/3)*Pi^3*G[0, 1, 1, x] - (113*G[1, 0, 0, x])/2 + 
       (72*I)*Pi*G[1, 0, 0, x] + (43*Pi^2*G[1, 0, 0, x])/3 - 
       (4*I)*Pi^3*G[1, 0, 0, x] - (7*G[1, 0, 1, x])/4 - 
       (95*I)*Pi*G[1, 0, 1, x] + (190*Pi^2*G[1, 0, 1, x])/3 + 
       (25*I)*Pi^3*G[1, 0, 1, x] - (7*G[1, 1, 0, x])/4 - 
       (141*I)*Pi*G[1, 1, 0, x] + (62*Pi^2*G[1, 1, 0, x])/3 - 
       ((31*I)/3)*Pi^3*G[1, 1, 0, x] - 233*G[1, 1, 1, x] - 
       (37*I)*Pi*G[1, 1, 1, x] - (25*Pi^2*G[1, 1, 1, x])/6 - 
       (18*I)*Pi^3*G[1, 1, 1, x] + (75*G[0, 0, 0, 0, x])/2 + 
       (14*I)*Pi*G[0, 0, 0, 0, x] - 32*G[0, 0, 0, 1, x] + 
       (10*I)*Pi*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] - 
       (28*I)*Pi*G[0, 0, 1, 0, x] + (14*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (113*G[0, 0, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (37*Pi^2*G[0, 0, 1, 1, x])/3 + (163*G[0, 1, 0, 0, x])/2 - 
       (32*I)*Pi*G[0, 1, 0, 0, x] - (20*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (48*I)*Pi*G[0, 1, 0, 1, x] - 11*Pi^2*G[0, 1, 0, 1, x] + 
       (46*I)*Pi*G[0, 1, 1, 0, x] - 47*Pi^2*G[0, 1, 1, 0, x] - 
       (229*G[0, 1, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, 1, x] - 
       (95*Pi^2*G[0, 1, 1, 1, x])/3 + 74*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 10*Pi^2*G[1, 0, 0, 0, x] + 
       33*G[1, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 1, x] + 
       (158*Pi^2*G[1, 0, 0, 1, x])/3 + 33*G[1, 0, 1, 0, x] - 
       (22*I)*Pi*G[1, 0, 1, 0, x] + (26*Pi^2*G[1, 0, 1, 0, x])/3 - 
       129*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
       (118*Pi^2*G[1, 0, 1, 1, x])/3 - 181*G[1, 1, 0, 0, x] - 
       (6*I)*Pi*G[1, 1, 0, 0, x] - (4*Pi^2*G[1, 1, 0, 0, x])/3 + 
       39*G[1, 1, 0, 1, x] + (68*I)*Pi*G[1, 1, 0, 1, x] - 
       (154*Pi^2*G[1, 1, 0, 1, x])/3 + 39*G[1, 1, 1, 0, x] + 
       (18*I)*Pi*G[1, 1, 1, 0, x] - 14*Pi^2*G[1, 1, 1, 0, x] + 
       67*G[1, 1, 1, 1, x] + (72*I)*Pi*G[1, 1, 1, 1, x] + 
       (17*Pi^2*G[1, 1, 1, 1, x])/3 - 42*G[0, 0, 0, 0, 0, x] + 
       20*G[0, 0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       20*G[0, 0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       6*G[0, 0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       34*G[0, 0, 1, 0, 0, x] - (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       22*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       22*G[0, 0, 1, 1, 0, x] + (20*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       54*G[0, 0, 1, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 0, 0, x] + (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       10*G[0, 1, 0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       10*G[0, 1, 0, 1, 0, x] - (76*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       40*G[0, 1, 0, 1, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       54*G[0, 1, 1, 0, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       10*G[0, 1, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       10*G[0, 1, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       62*G[0, 1, 1, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       50*G[1, 0, 0, 0, 0, x] - (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 1, 0, x] + (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       60*G[1, 0, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       6*G[1, 0, 1, 0, 0, x] + (52*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       46*G[1, 0, 1, 0, 1, x] + (56*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       46*G[1, 0, 1, 1, 0, x] - (40*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       110*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       48*G[1, 1, 0, 0, 0, x] - (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       38*G[1, 1, 0, 0, 1, x] + (28*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       38*G[1, 1, 0, 1, 0, x] + (64*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       92*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       40*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       36*G[1, 1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       36*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       78*G[1, 1, 1, 1, 1, x] - (80*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       12*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 0, 1, x] + 
       4*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] - 
       24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] + 
       16*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] - 
       16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
       36*G[0, 0, 1, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, 1, x] + 
       64*G[0, 1, 0, 0, 1, 0, x] - 32*G[0, 1, 0, 0, 1, 1, x] - 
       72*G[0, 1, 0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, 0, 1, x] + 
       44*G[0, 1, 0, 1, 1, 0, x] - 44*G[0, 1, 0, 1, 1, 1, x] - 
       128*G[0, 1, 1, 0, 0, 0, x] + 64*G[0, 1, 1, 0, 0, 1, x] + 
       64*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] + 
       24*G[0, 1, 1, 1, 0, 0, x] + 44*G[0, 1, 1, 1, 0, 1, x] + 
       44*G[0, 1, 1, 1, 1, 0, x] - 148*G[0, 1, 1, 1, 1, 1, x] - 
       44*G[1, 0, 0, 0, 0, 1, x] - 44*G[1, 0, 0, 0, 1, 0, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] + 44*G[1, 0, 0, 1, 0, 0, x] - 
       36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
       112*G[1, 0, 0, 1, 1, 1, x] + 44*G[1, 0, 1, 0, 0, 0, x] + 
       16*G[1, 0, 1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, 1, 0, x] + 
       52*G[1, 0, 1, 0, 1, 1, x] - 60*G[1, 0, 1, 1, 0, 0, x] + 
       32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] - 
       124*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 0, 1, x] - 24*G[1, 1, 0, 0, 1, 0, x] + 
       36*G[1, 1, 0, 0, 1, 1, x] + 28*G[1, 1, 0, 1, 0, 0, x] + 
       20*G[1, 1, 0, 1, 0, 1, x] + 20*G[1, 1, 0, 1, 1, 0, x] - 
       68*G[1, 1, 0, 1, 1, 1, x] - 20*G[1, 1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 1, 0, 0, 1, x] + 24*G[1, 1, 1, 0, 1, 0, x] - 
       40*G[1, 1, 1, 0, 1, 1, x] - 60*G[1, 1, 1, 1, 0, 0, x] + 
       24*G[1, 1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 1, 0, x] + 
       28*G[1, 1, 1, 1, 1, 1, x] + (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/6 - 
         (5*G[1, x])/6)*Log[mu2]^5*RATIO[x] + (5*Log[mu2]^6*RATIO[x])/36 + 
       Log[mu2]^4*(((-11*I)/12)*Pi - (11*G[1, x])/12 + 
         ((11*I)/6)*Pi*G[1, x] + (11*G[1, 1, x])/6 + 
         (((-11*I)/12)*Pi*G[1, x] - (11*G[1, 1, x])/12)*RATIO[x^(-1)] + 
         (239/24 + ((25*I)/4)*Pi - (161*Pi^2)/72 + (7*G[0, x])/2 + 
           ((25*I)/6)*Pi*G[0, x] - (7*G[1, x])/2 - ((25*I)/6)*Pi*G[1, x] + 
           (7*G[0, 0, x])/3 - (7*G[0, 1, x])/3 - (7*G[1, 0, x])/3 + 
           (7*G[1, 1, x])/3)*RATIO[x]) + Log[mu2]^3*(((-29*I)/6)*Pi + 
         3*Pi^2 + (2*G[0, x])/3 - ((11*I)/3)*Pi*G[0, x] - (11*G[1, x])/2 + 
         ((25*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] - (4*G[0, 0, x])/3 - 
         (7*G[0, 1, x])/3 + ((22*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 + 
         ((14*I)/3)*Pi*G[1, 0, x] + (43*G[1, 1, x])/3 - 
         ((22*I)/3)*Pi*G[1, 1, x] + (22*G[0, 1, 1, x])/3 + 
         (14*G[1, 0, 1, x])/3 + (14*G[1, 1, 0, x])/3 - (58*G[1, 1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((-25*I)/6)*Pi*G[1, x] + 3*Pi^2*G[1, x] - ((11*I)/3)*Pi*
            G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] - (25*G[1, 1, x])/6 + 
           ((11*I)/3)*Pi*G[1, 1, x] - (11*G[0, 1, 1, x])/3 - 
           (7*G[1, 0, 1, x])/3 - (7*G[1, 1, 0, x])/3 + (29*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(293/6 + ((239*I)/6)*Pi - (51*Pi^2)/4 - 
           ((23*I)/6)*Pi^3 + (56*G[0, x])/3 + (14*I)*Pi*G[0, x] - 
           (161*Pi^2*G[0, x])/18 - (56*G[1, x])/3 - (14*I)*Pi*G[1, x] + 
           (161*Pi^2*G[1, x])/18 + ((20*I)/3)*Pi*G[0, 0, x] - 
           (12*I)*Pi*G[0, 1, x] - ((20*I)/3)*Pi*G[1, 0, x] + 
           (12*I)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
           (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 - (104*Zeta[3])/9)) - 
       (693*Zeta[3])/4 - ((305*I)/6)*Pi*Zeta[3] + (15*Pi^2*Zeta[3])/2 + 
       (253*G[0, x]*Zeta[3])/6 - ((44*I)/3)*Pi*G[0, x]*Zeta[3] + 
       66*G[1, x]*Zeta[3] + ((112*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (32*Pi^2*G[1, x]*Zeta[3])/3 - (4*G[0, 0, x]*Zeta[3])/3 + 
       (392*G[0, 1, x]*Zeta[3])/3 - ((380*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (178*G[1, 0, x]*Zeta[3])/3 - ((100*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (566*G[1, 1, x]*Zeta[3])/3 + ((416*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       20*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] + 
       (52*G[0, 1, 1, x]*Zeta[3])/3 + 8*G[1, 0, 0, x]*Zeta[3] - 
       (448*G[1, 0, 1, x]*Zeta[3])/3 + (260*G[1, 1, 0, x]*Zeta[3])/3 + 
       (512*G[1, 1, 1, x]*Zeta[3])/3 + Log[mu2]^2*(((-61*I)/2)*Pi + 
         (63*Pi^2)/4 + ((17*I)/4)*Pi^3 + (13*G[0, x])/4 - (24*I)*Pi*G[0, x] + 
         (19*Pi^2*G[0, x])/3 - (135*G[1, x])/4 + (39*I)*Pi*G[1, x] - 
         (253*Pi^2*G[1, x])/12 - ((49*I)/6)*Pi^3*G[1, x] - 12*G[0, 0, x] - 
         (4*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] + (24*I)*Pi*G[0, 1, x] - 
         18*Pi^2*G[0, 1, x] - 14*G[1, 0, x] + I*Pi*G[1, 0, x] - 
         (17*Pi^2*G[1, 0, x])/3 + (139*G[1, 1, x])/2 + (2*I)*Pi*G[1, 1, x] + 
         (121*Pi^2*G[1, 1, x])/6 - 7*G[0, 0, 0, x] + 7*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, x] + 7*G[0, 1, 0, x] + (14*I)*Pi*G[0, 1, 0, x] + 
         24*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, x] - 43*G[1, 1, 1, x] + 
         (8*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 78*G[1, 1, 1, 1, x] - 
         21*Zeta[3] + 40*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (14*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/2 + 
           14*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - 
           (2*I)*Pi*G[1, 0, x] + 7*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 
           3*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(((-143*I)/4)*Pi*G[1, x] + (34*Pi^2*G[1, x])/3 + 
           ((49*I)/12)*Pi^3*G[1, x] - ((29*I)/2)*Pi*G[0, 1, x] + 
           9*Pi^2*G[0, 1, x] - ((3*I)/2)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/
            6 - (143*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - 
           (121*Pi^2*G[1, 1, x])/12 - (3*I)*Pi*G[0, 0, 1, x] - 
           (7*I)*Pi*G[0, 1, 0, x] - (29*G[0, 1, 1, x])/2 + 
           (7*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           (3*G[1, 0, 1, x])/2 + (11*I)*Pi*G[1, 0, 1, x] - 
           (3*G[1, 1, 0, x])/2 + (3*I)*Pi*G[1, 1, 0, x] + (29*G[1, 1, 1, x])/
            2 - (4*I)*Pi*G[1, 1, 1, x] - 3*G[0, 0, 1, 1, x] - 
           7*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 25*G[0, 1, 1, 1, x] + 
           4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 
           4*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
           39*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
         RATIO[x]*(1343/8 + ((293*I)/2)*Pi - (475*Pi^2)/8 - ((59*I)/4)*Pi^3 + 
           (2657*Pi^4)/720 + 48*G[0, x] + (56*I)*Pi*G[0, x] - 
           (45*Pi^2*G[0, x])/2 - ((65*I)/6)*Pi^3*G[0, x] - 48*G[1, x] - 
           (56*I)*Pi*G[1, x] + (45*Pi^2*G[1, x])/2 + ((65*I)/6)*Pi^3*
            G[1, x] - (9*I)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 - 
           (9*I)*Pi*G[0, 1, x] + (74*Pi^2*G[0, 1, x])/3 + 
           (9*I)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 + 
           (9*I)*Pi*G[1, 1, x] - (74*Pi^2*G[1, 1, x])/3 - 9*G[0, 0, 0, x] - 
           (46*I)*Pi*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           (22*I)*Pi*G[0, 1, 1, x] + 9*G[1, 0, 0, x] + 
           (46*I)*Pi*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (22*I)*Pi*G[1, 1, 1, x] - 44*G[0, 0, 0, 0, x] + 
           6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] + 
           10*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           36*G[0, 1, 1, 1, x] + 44*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] + 
           6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] - 
           49*Zeta[3] - ((134*I)/3)*Pi*Zeta[3] - (44*G[0, x]*Zeta[3])/3 + 
           (44*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (((49*I)/24)*Pi^3 + (44*Pi^4)/45 - ((139*I)/180)*Pi^5 + 
         ((49*I)/4)*Pi*G[0, x] - (757*Pi^2*G[0, x])/24 - 
         ((41*I)/6)*Pi^3*G[0, x] + (277*Pi^4*G[0, x])/180 - 
         ((11*I)/3)*Pi^3*G[1, x] - (17*Pi^4*G[1, x])/18 + (49*G[0, 0, x])/4 + 
         ((165*I)/4)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
         ((14*I)/3)*Pi^3*G[0, 0, x] + ((17*I)/4)*Pi*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 + ((9*I)/2)*Pi^3*G[0, 1, x] - 
         (8*I)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] + ((8*I)/3)*Pi^3*
          G[1, 0, x] - I*Pi^3*G[1, 1, x] + (23*G[0, 0, 0, x])/2 - 
         (23*I)*Pi*G[0, 0, 0, x] + (11*Pi^2*G[0, 0, 0, x])/6 + 
         (17*G[0, 0, 1, x])/4 + (32*I)*Pi*G[0, 0, 1, x] - 
         (Pi^2*G[0, 0, 1, x])/2 + (17*G[0, 1, 0, x])/4 - 
         (12*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/6 - 
         (5*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] - 
         I*Pi*G[1, 0, 0, x] - (20*Pi^2*G[1, 0, 0, x])/3 - 
         (7*I)*Pi*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/3 + 
         (15*I)*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 
         (8*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 39*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, x] - 5*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] - 
         (18*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] - 
         7*G[1, 0, 0, 1, x] - (10*I)*Pi*G[1, 0, 0, 1, x] - 
         7*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 15*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 42*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
         6*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] - 
         6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] - 
         28*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
         10*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] - (49*Zeta[3])/4 + 
         (31*I)*Pi*Zeta[3] - (77*Pi^2*Zeta[3])/6 - 22*G[0, x]*Zeta[3] + 
         ((94*I)/3)*Pi*G[0, x]*Zeta[3] + 22*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         18*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         6*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) - 38*Zeta[5] + 
       88*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-911*I)/4)*Pi*G[1, x] + 
         (2203*Pi^2*G[1, x])/24 + ((289*I)/24)*Pi^3*G[1, x] - 
         (221*Pi^4*G[1, x])/36 - ((53*I)/240)*Pi^5*G[1, x] - 
         ((745*I)/4)*Pi*G[0, 1, x] + (503*Pi^2*G[0, 1, x])/8 + 
         ((67*I)/4)*Pi^3*G[0, 1, x] - (85*Pi^4*G[0, 1, x])/36 + 
         (20*I)*Pi*G[1, 0, x] + (203*Pi^2*G[1, 0, x])/8 + 
         ((11*I)/4)*Pi^3*G[1, 0, x] - (97*Pi^4*G[1, 0, x])/60 - 
         (911*G[1, 1, x])/4 + ((171*I)/4)*Pi*G[1, 1, x] - 
         (511*Pi^2*G[1, 1, x])/24 - ((35*I)/12)*Pi^3*G[1, 1, x] + 
         (683*Pi^4*G[1, 1, x])/240 - (52*I)*Pi*G[0, 0, 1, x] + 
         (61*Pi^2*G[0, 0, 1, x])/6 + ((29*I)/6)*Pi^3*G[0, 0, 1, x] - 
         ((73*I)/4)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/6 - 
         ((31*I)/6)*Pi^3*G[0, 1, 0, x] - (745*G[0, 1, 1, x])/4 + 
         ((159*I)/4)*Pi*G[0, 1, 1, x] - (221*Pi^2*G[0, 1, 1, x])/12 - 
         ((37*I)/6)*Pi^3*G[0, 1, 1, x] - (45*I)*Pi*G[1, 0, 0, x] - 
         (25*Pi^2*G[1, 0, 0, x])/2 + (2*I)*Pi^3*G[1, 0, 0, x] + 
         20*G[1, 0, 1, x] + ((165*I)/2)*Pi*G[1, 0, 1, x] - 
         (137*Pi^2*G[1, 0, 1, x])/4 - ((25*I)/2)*Pi^3*G[1, 0, 1, x] + 
         20*G[1, 1, 0, x] + ((221*I)/4)*Pi*G[1, 1, 0, x] - 
         (9*Pi^2*G[1, 1, 0, x])/4 + ((31*I)/6)*Pi^3*G[1, 1, 0, x] + 
         (601*G[1, 1, 1, x])/4 - ((15*I)/4)*Pi*G[1, 1, 1, x] + 
         (23*Pi^2*G[1, 1, 1, x])/12 + (9*I)*Pi^3*G[1, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (5*I)*Pi*G[0, 0, 1, 0, x] - 
         (7*Pi^2*G[0, 0, 1, 0, x])/3 - 52*G[0, 0, 1, 1, x] - 
         (37*Pi^2*G[0, 0, 1, 1, x])/6 + (18*I)*Pi*G[0, 1, 0, 0, x] + 
         (10*Pi^2*G[0, 1, 0, 0, x])/3 - (73*G[0, 1, 0, 1, x])/4 + 
         (9*I)*Pi*G[0, 1, 0, 1, x] + (11*Pi^2*G[0, 1, 0, 1, x])/2 - 
         (73*G[0, 1, 1, 0, x])/4 - (33*I)*Pi*G[0, 1, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 1, 0, x])/2 + (291*G[0, 1, 1, 1, x])/2 + 
         (10*I)*Pi*G[0, 1, 1, 1, x] + (95*Pi^2*G[0, 1, 1, 1, x])/6 + 
         (17*I)*Pi*G[1, 0, 0, 0, x] - 5*Pi^2*G[1, 0, 0, 0, x] - 
         45*G[1, 0, 0, 1, x] + (42*I)*Pi*G[1, 0, 0, 1, x] - 
         (79*Pi^2*G[1, 0, 0, 1, x])/3 - 45*G[1, 0, 1, 0, x] + 
         (44*I)*Pi*G[1, 0, 1, 0, x] - (13*Pi^2*G[1, 0, 1, 0, x])/3 + 
         (247*G[1, 0, 1, 1, x])/2 - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (59*Pi^2*G[1, 0, 1, 1, x])/3 + (161*G[1, 1, 0, 0, x])/2 + 
         (17*I)*Pi*G[1, 1, 0, 0, x] + (2*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (117*G[1, 1, 0, 1, x])/4 - (43*I)*Pi*G[1, 1, 0, 1, x] + 
         (77*Pi^2*G[1, 1, 0, 1, x])/3 - (117*G[1, 1, 1, 0, x])/4 - 
         (38*I)*Pi*G[1, 1, 1, 0, x] + 7*Pi^2*G[1, 1, 1, 0, x] - 
         (123*G[1, 1, 1, 1, x])/2 - (25*I)*Pi*G[1, 1, 1, 1, x] - 
         (17*Pi^2*G[1, 1, 1, 1, x])/6 + (6*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         5*G[0, 0, 1, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         5*G[0, 0, 1, 1, 0, x] - (10*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 0, 1, x] + 18*G[0, 1, 0, 1, 0, x] + 
         (38*I)*Pi*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 38*G[0, 1, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 53*G[0, 1, 1, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, 1, 1, x] + (22*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         17*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         17*G[1, 0, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         39*G[1, 0, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         29*G[1, 0, 1, 0, 0, x] - (26*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         29*G[1, 0, 1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         29*G[1, 0, 1, 1, 0, x] + (20*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         79*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] + (22*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         22*G[1, 1, 0, 0, 1, x] - (14*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         22*G[1, 1, 0, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         59*G[1, 1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         53*G[1, 1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         21*G[1, 1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         21*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         37*G[1, 1, 1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         6*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] - 
         8*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] + 
         8*G[0, 0, 1, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, 1, x] - 
         32*G[0, 1, 0, 0, 1, 0, x] + 16*G[0, 1, 0, 0, 1, 1, x] + 
         36*G[0, 1, 0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, 0, 1, x] - 
         22*G[0, 1, 0, 1, 1, 0, x] + 22*G[0, 1, 0, 1, 1, 1, x] + 
         64*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
         32*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
         22*G[0, 1, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, 1, x] + 
         22*G[1, 0, 0, 0, 0, 1, x] + 22*G[1, 0, 0, 0, 1, 0, x] + 
         2*G[1, 0, 0, 0, 1, 1, x] - 22*G[1, 0, 0, 1, 0, 0, x] + 
         18*G[1, 0, 0, 1, 0, 1, x] + 18*G[1, 0, 0, 1, 1, 0, x] - 
         56*G[1, 0, 0, 1, 1, 1, x] - 22*G[1, 0, 1, 0, 0, 0, x] - 
         8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] - 
         26*G[1, 0, 1, 0, 1, 1, x] + 30*G[1, 0, 1, 1, 0, 0, x] - 
         16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
         62*G[1, 0, 1, 1, 1, 1, x] + 22*G[1, 1, 0, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 0, 1, x] + 12*G[1, 1, 0, 0, 1, 0, x] - 
         18*G[1, 1, 0, 0, 1, 1, x] - 14*G[1, 1, 0, 1, 0, 0, x] - 
         10*G[1, 1, 0, 1, 0, 1, x] - 10*G[1, 1, 0, 1, 1, 0, x] + 
         34*G[1, 1, 0, 1, 1, 1, x] + 10*G[1, 1, 1, 0, 0, 0, x] - 
         12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
         20*G[1, 1, 1, 0, 1, 1, x] + 30*G[1, 1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 1, 0, x] - 
         14*G[1, 1, 1, 1, 1, 1, x] - (195*G[1, x]*Zeta[3])/2 - 
         ((161*I)/3)*Pi*G[1, x]*Zeta[3] - (16*Pi^2*G[1, x]*Zeta[3])/3 - 
         40*G[0, 1, x]*Zeta[3] + ((190*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         32*G[1, 0, x]*Zeta[3] + ((50*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (169*G[1, 1, x]*Zeta[3])/3 - ((208*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         10*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] - 
         (26*G[0, 1, 1, x]*Zeta[3])/3 - 4*G[1, 0, 0, x]*Zeta[3] + 
         (224*G[1, 0, 1, x]*Zeta[3])/3 - (130*G[1, 1, 0, x]*Zeta[3])/3 - 
         (256*G[1, 1, 1, x]*Zeta[3])/3 - 44*G[1, x]*Zeta[5]) + 
       RATIO[x]*(25863/64 + ((5741*I)/16)*Pi - (18085*Pi^2)/96 - 
         ((1135*I)/24)*Pi^3 + (16523*Pi^4)/1440 + ((91*I)/60)*Pi^5 - 
         (15017*Pi^6)/30240 + (64*I)*Pi*G[0, x] - (893*Pi^2*G[0, x])/24 - 
         ((171*I)/8)*Pi^3*G[0, x] + (967*Pi^4*G[0, x])/240 + 
         ((217*I)/40)*Pi^5*G[0, x] - (64*I)*Pi*G[1, x] + 
         (1373*Pi^2*G[1, x])/24 + ((171*I)/8)*Pi^3*G[1, x] - 
         (509*Pi^4*G[1, x])/120 - ((217*I)/40)*Pi^5*G[1, x] - 74*G[0, 0, x] - 
         (32*I)*Pi*G[0, 0, x] + (305*Pi^2*G[0, 0, x])/12 + 
         ((27*I)/4)*Pi^3*G[0, 0, x] - (497*Pi^4*G[0, 0, x])/180 + 
         74*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + (329*Pi^2*G[0, 1, x])/12 + 
         (6*I)*Pi^3*G[0, 1, x] - (29*Pi^4*G[0, 1, x])/20 + 74*G[1, 0, x] + 
         (32*I)*Pi*G[1, 0, x] - (329*Pi^2*G[1, 0, x])/12 - 
         (6*I)*Pi^3*G[1, 0, x] + (497*Pi^4*G[1, 0, x])/180 - 74*G[1, 1, x] + 
         (32*I)*Pi*G[1, 1, x] - (305*Pi^2*G[1, 1, x])/12 - 
         ((27*I)/4)*Pi^3*G[1, 1, x] + (29*Pi^4*G[1, 1, x])/20 + 
         (115*G[0, 0, 0, x])/4 - ((97*I)/4)*Pi*G[0, 0, 0, x] - 
         (29*Pi^2*G[0, 0, 0, x])/4 + ((59*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (163*G[0, 0, 1, x])/4 - ((31*I)/4)*Pi*G[0, 0, 1, x] + 
         (27*Pi^2*G[0, 0, 1, x])/4 + (8*I)*Pi^3*G[0, 0, 1, x] - 
         (163*G[0, 1, 0, x])/4 - ((31*I)/4)*Pi*G[0, 1, 0, x] + 
         (15*Pi^2*G[0, 1, 0, x])/2 - (14*I)*Pi^3*G[0, 1, 0, x] - 
         (45*G[0, 1, 1, x])/4 - ((97*I)/4)*Pi*G[0, 1, 1, x] - 
         (13*Pi^2*G[0, 1, 1, x])/2 - (21*I)*Pi^3*G[0, 1, 1, x] + 
         (45*G[1, 0, 0, x])/4 + ((97*I)/4)*Pi*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 0, x])/2 - ((59*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (3*G[1, 0, 1, x])/4 + ((31*I)/4)*Pi*G[1, 0, 1, x] - 
         (15*Pi^2*G[1, 0, 1, x])/2 - (8*I)*Pi^3*G[1, 0, 1, x] + 
         (3*G[1, 1, 0, x])/4 + ((31*I)/4)*Pi*G[1, 1, 0, x] - 
         (27*Pi^2*G[1, 1, 0, x])/4 + (14*I)*Pi^3*G[1, 1, 0, x] + 
         (205*G[1, 1, 1, x])/4 + ((97*I)/4)*Pi*G[1, 1, 1, x] + 
         (29*Pi^2*G[1, 1, 1, x])/4 + (21*I)*Pi^3*G[1, 1, 1, x] - 
         (35*G[0, 0, 0, 0, x])/2 + ((87*I)/2)*Pi*G[0, 0, 0, 0, x] - 
         (34*Pi^2*G[0, 0, 0, 0, x])/3 + (69*G[0, 0, 0, 1, x])/4 + 
         ((9*I)/2)*Pi*G[0, 0, 0, 1, x] + (43*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (69*G[0, 0, 1, 0, x])/4 + ((9*I)/2)*Pi*G[0, 0, 1, 0, x] + 
         (Pi^2*G[0, 0, 1, 0, x])/3 - 17*G[0, 0, 1, 1, x] - 
         ((33*I)/2)*Pi*G[0, 0, 1, 1, x] - (107*Pi^2*G[0, 0, 1, 1, x])/3 - 
         5*G[0, 1, 0, 0, x] - (21*I)*Pi*G[0, 1, 0, 0, x] + 
         (101*Pi^2*G[0, 1, 0, 0, x])/3 + (21*G[0, 1, 0, 1, x])/4 + 
         (9*I)*Pi*G[0, 1, 0, 1, x] - (97*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (21*G[0, 1, 1, 0, x])/4 + (9*I)*Pi*G[0, 1, 1, 0, x] - 
         (35*Pi^2*G[0, 1, 1, 0, x])/3 - (11*G[0, 1, 1, 1, x])/2 + 
         (39*I)*Pi*G[0, 1, 1, 1, x] + (58*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (11*G[1, 0, 0, 0, x])/2 - (39*I)*Pi*G[1, 0, 0, 0, x] + 
         (34*Pi^2*G[1, 0, 0, 0, x])/3 - (21*G[1, 0, 0, 1, x])/4 - 
         (9*I)*Pi*G[1, 0, 0, 1, x] - (43*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (21*G[1, 0, 1, 0, x])/4 - (9*I)*Pi*G[1, 0, 1, 0, x] - 
         (Pi^2*G[1, 0, 1, 0, x])/3 + 5*G[1, 0, 1, 1, x] + 
         (21*I)*Pi*G[1, 0, 1, 1, x] + (107*Pi^2*G[1, 0, 1, 1, x])/3 + 
         17*G[1, 1, 0, 0, x] + ((33*I)/2)*Pi*G[1, 1, 0, 0, x] - 
         (101*Pi^2*G[1, 1, 0, 0, x])/3 - (69*G[1, 1, 0, 1, x])/4 - 
         ((9*I)/2)*Pi*G[1, 1, 0, 1, x] + (97*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (69*G[1, 1, 1, 0, x])/4 - ((9*I)/2)*Pi*G[1, 1, 1, 0, x] + 
         (35*Pi^2*G[1, 1, 1, 0, x])/3 + (35*G[1, 1, 1, 1, x])/2 - 
         ((87*I)/2)*Pi*G[1, 1, 1, 1, x] - (58*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (93*G[0, 0, 0, 0, 0, x])/2 - (76*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (9*G[0, 0, 0, 1, 1, x])/2 + (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (9*G[0, 0, 1, 0, 0, x])/2 + (52*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 0, 1, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (27*G[0, 0, 1, 1, 1, x])/2 + (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         18*G[0, 1, 0, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (96*I)*Pi*G[0, 1, 0, 0, 1, x] + (56*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         9*G[0, 1, 0, 1, 1, x] - (76*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         9*G[0, 1, 1, 0, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (48*I)*Pi*G[0, 1, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         42*G[0, 1, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         42*G[1, 0, 0, 0, 0, x] + (76*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         9*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         9*G[1, 0, 1, 0, 0, x] - (52*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (40*I)*Pi*G[1, 0, 1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         18*G[1, 0, 1, 1, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (27*G[1, 1, 0, 0, 0, x])/2 + (8*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (96*I)*Pi*G[1, 1, 0, 0, 1, x] - (56*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (9*G[1, 1, 0, 1, 1, x])/2 + (76*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (9*G[1, 1, 1, 0, 0, x])/2 + (12*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (93*G[1, 1, 1, 1, 1, x])/2 + (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         236*G[0, 0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 0, 1, x] - 
         24*G[0, 0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 1, 1, x] - 
         28*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 0, 1, 1, 0, x] + 28*G[0, 0, 0, 1, 1, 1, x] + 
         32*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
         28*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] - 
         12*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 0, 1, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 1, 0, x] - 100*G[0, 0, 1, 1, 1, 1, x] + 
         148*G[0, 1, 0, 0, 0, 0, x] - 72*G[0, 1, 0, 0, 0, 1, x] - 
         72*G[0, 1, 0, 0, 1, 0, x] + 124*G[0, 1, 0, 0, 1, 1, x] + 
         40*G[0, 1, 0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, 0, 1, x] - 
         28*G[0, 1, 0, 1, 1, 0, x] - 88*G[0, 1, 0, 1, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
         4*G[0, 1, 1, 0, 1, 0, x] - 52*G[0, 1, 1, 0, 1, 1, x] - 
         40*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 1, 0, x] + 52*G[0, 1, 1, 1, 1, 1, x] + 
         236*G[1, 0, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 0, 1, 1, x] + 
         28*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
         4*G[1, 0, 0, 1, 1, 0, x] - 28*G[1, 0, 0, 1, 1, 1, x] - 
         32*G[1, 0, 1, 0, 0, 0, x] - 28*G[1, 0, 1, 0, 0, 1, x] - 
         28*G[1, 0, 1, 0, 1, 0, x] + 24*G[1, 0, 1, 0, 1, 1, x] + 
         12*G[1, 0, 1, 1, 0, 0, x] - 72*G[1, 0, 1, 1, 0, 1, x] - 
         72*G[1, 0, 1, 1, 1, 0, x] + 100*G[1, 0, 1, 1, 1, 1, x] - 
         148*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
         72*G[1, 1, 0, 0, 1, 0, x] - 124*G[1, 1, 0, 0, 1, 1, x] - 
         40*G[1, 1, 0, 1, 0, 0, x] + 28*G[1, 1, 0, 1, 0, 1, x] + 
         28*G[1, 1, 0, 1, 1, 0, x] + 88*G[1, 1, 0, 1, 1, 1, x] + 
         36*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 1, 0, 1, 0, x] + 52*G[1, 1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] - 
         (6845*Zeta[3])/12 - ((743*I)/3)*Pi*Zeta[3] + (243*Pi^2*Zeta[3])/4 + 
         I*Pi^3*Zeta[3] - (841*G[0, x]*Zeta[3])/12 - ((143*I)/2)*Pi*G[0, x]*
          Zeta[3] + (584*Pi^2*G[0, x]*Zeta[3])/9 + (841*G[1, x]*Zeta[3])/12 + 
         ((143*I)/2)*Pi*G[1, x]*Zeta[3] - (584*Pi^2*G[1, x]*Zeta[3])/9 - 
         (81*G[0, 0, x]*Zeta[3])/2 - ((688*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         36*G[0, 1, x]*Zeta[3] + (160*I)*Pi*G[0, 1, x]*Zeta[3] + 
         36*G[1, 0, x]*Zeta[3] + ((688*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         (81*G[1, 1, x]*Zeta[3])/2 - (160*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (172*G[0, 0, 0, x]*Zeta[3])/3 - 4*G[0, 0, 1, x]*Zeta[3] + 
         20*G[0, 1, 0, x]*Zeta[3] + (52*G[0, 1, 1, x]*Zeta[3])/3 - 
         (172*G[1, 0, 0, x]*Zeta[3])/3 + 4*G[1, 0, 1, x]*Zeta[3] - 
         20*G[1, 1, 0, x]*Zeta[3] - (52*G[1, 1, 1, x]*Zeta[3])/3 + 
         (1634*Zeta[3]^2)/9 - 33*Zeta[5] - (712*I)*Pi*Zeta[5] + 
         32*G[0, x]*Zeta[5] - 32*G[1, x]*Zeta[5]) + 
       Log[mu2]*((-102*I)*Pi + (407*Pi^2)/6 + ((271*I)/12)*Pi^3 - 
         (53*Pi^4)/30 + 15*G[0, x] - (71*I)*Pi*G[0, x] + 
         (217*Pi^2*G[0, x])/6 + ((5*I)/2)*Pi^3*G[0, x] - 117*G[1, x] + 
         (97*I)*Pi*G[1, x] - (271*Pi^2*G[1, x])/4 - ((115*I)/6)*Pi^3*
          G[1, x] + (37*Pi^4*G[1, x])/9 - (35*G[0, 0, x])/2 - 
         I*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/3 - 60*G[0, 1, x] + 
         (82*I)*Pi*G[0, 1, x] - (223*Pi^2*G[0, 1, x])/6 - 
         ((73*I)/3)*Pi^3*G[0, 1, x] - 60*G[1, 0, x] - (62*I)*Pi*G[1, 0, x] - 
         (27*Pi^2*G[1, 0, x])/2 - ((5*I)/3)*Pi^3*G[1, 0, x] + 
         (449*G[1, 1, x])/2 - (3*I)*Pi*G[1, 1, x] + (115*Pi^2*G[1, 1, x])/6 + 
         ((83*I)/3)*Pi^3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
         (6*I)*Pi*G[0, 0, 0, x] + 27*G[0, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 27*G[0, 1, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, x] + (22*Pi^2*G[0, 1, 0, x])/3 + 
         83*G[0, 1, 1, x] - (10*I)*Pi*G[0, 1, 1, x] + 
         (113*Pi^2*G[0, 1, 1, x])/3 - 35*G[1, 0, 0, x] - 
         (4*Pi^2*G[1, 0, 0, x])/3 + G[1, 0, 1, x] - (44*I)*Pi*G[1, 0, 1, x] + 
         (113*Pi^2*G[1, 0, 1, x])/3 + G[1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + (11*Pi^2*G[1, 1, 0, x])/3 - 
         143*G[1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, x] - 
         27*Pi^2*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 0, x] - 60*G[0, 1, 1, 1, x] - 
         30*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 0, x] + 
         18*G[1, 0, 0, 1, x] - (52*I)*Pi*G[1, 0, 0, 1, x] + 
         18*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 0, x] - 
         66*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] - 
         16*G[1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         14*G[1, 1, 0, 1, x] + (44*I)*Pi*G[1, 1, 0, 1, x] + 
         14*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         30*G[1, 1, 1, 1, x] + (28*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 0, 0, x] - 
         40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
         140*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] - 60*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 88*G[1, 0, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] + 52*G[1, 1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 0, x] - 132*G[1, 1, 1, 1, 1, x] - 112*Zeta[3] + 
         ((58*I)/3)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] + (394*G[1, x]*Zeta[3])/
          3 - ((80*I)/3)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] - 
         32*G[1, 0, x]*Zeta[3] - (368*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((-11*I)/6)*Pi^3 - (13*Pi^4)/45 + 
           ((51*I)/2)*Pi*G[0, x] - (45*Pi^2*G[0, x])/2 - ((5*I)/3)*Pi^3*
            G[0, x] - I*Pi^3*G[1, x] + (51*G[0, 0, x])/2 + 
           (12*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] + 
           (7*Pi^2*G[0, 1, x])/3 + (8*I)*Pi*G[1, 0, x] + 3*Pi^2*G[1, 0, x] - 
           13*G[0, 0, 0, x] - (18*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + 8*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] - 
           36*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] + 18*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + 11*Zeta[3] - (6*I)*Pi*Zeta[3] + 
           2*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (((-255*I)/2)*Pi*G[1, x] + (215*Pi^2*G[1, x])/4 + 
           ((143*I)/12)*Pi^3*G[1, x] - (37*Pi^4*G[1, x])/18 - 
           ((175*I)/2)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/3 + 
           ((73*I)/6)*Pi^3*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
           (103*Pi^2*G[1, 0, x])/6 + ((5*I)/6)*Pi^3*G[1, 0, x] - 
           (255*G[1, 1, x])/2 + ((39*I)/2)*Pi*G[1, 1, x] - 
           (131*Pi^2*G[1, 1, x])/12 - ((83*I)/6)*Pi^3*G[1, 1, x] - 
           (11*I)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 
           (11*I)*Pi*G[0, 1, 0, x] - (11*Pi^2*G[0, 1, 0, x])/3 - 
           (175*G[0, 1, 1, x])/2 + (7*I)*Pi*G[0, 1, 1, x] - 
           (113*Pi^2*G[0, 1, 1, x])/6 - (14*I)*Pi*G[1, 0, 0, x] + 
           (2*Pi^2*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 
           (25*I)*Pi*G[1, 0, 1, x] - (113*Pi^2*G[1, 0, 1, x])/6 + 
           4*G[1, 1, 0, x] - (15*I)*Pi*G[1, 1, 0, x] - 
           (11*Pi^2*G[1, 1, 0, x])/6 + 87*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] + (27*Pi^2*G[1, 1, 1, x])/2 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, x] - 
           11*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 0, 0, x] - 11*G[0, 1, 0, 1, x] + 
           (6*I)*Pi*G[0, 1, 0, 1, x] - 11*G[0, 1, 1, 0, x] - 
           (18*I)*Pi*G[0, 1, 1, 0, x] + 47*G[0, 1, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] + 
           (26*I)*Pi*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] + 
           (18*I)*Pi*G[1, 0, 1, 0, x] + 42*G[1, 0, 1, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
           (22*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
           (6*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] - 
           (14*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
           6*G[0, 0, 1, 0, 1, x] - 6*G[0, 0, 1, 1, 0, x] + 
           14*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 1, x] + 
           24*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
           24*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
           20*G[0, 1, 1, 1, 0, x] - 70*G[0, 1, 1, 1, 1, x] - 
           12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
           30*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] + 
           6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 
           44*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] - 
           8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
           26*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           66*G[1, 1, 1, 1, 1, x] - 80*G[1, x]*Zeta[3] + ((40*I)/3)*Pi*
            G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
           (184*G[1, 1, x]*Zeta[3])/3) + RATIO[x]*(5741/16 + 
           ((1343*I)/4)*Pi - (1197*Pi^2)/8 - ((533*I)/12)*Pi^3 + 
           (753*Pi^4)/80 - ((39*I)/40)*Pi^5 + 64*G[0, x] + 
           (96*I)*Pi*G[0, x] - (176*Pi^2*G[0, x])/3 - ((33*I)/2)*Pi^3*
            G[0, x] + (613*Pi^4*G[0, x])/72 - 64*G[1, x] - 
           (96*I)*Pi*G[1, x] + (176*Pi^2*G[1, x])/3 + ((33*I)/2)*Pi^3*
            G[1, x] - (613*Pi^4*G[1, x])/72 - 20*G[0, 0, x] - 
           (32*I)*Pi*G[0, 0, x] + (39*Pi^2*G[0, 0, x])/2 - 
           (6*I)*Pi^3*G[0, 0, x] + 20*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + 
           (39*Pi^2*G[0, 1, x])/2 + ((82*I)/3)*Pi^3*G[0, 1, x] + 
           20*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - (39*Pi^2*G[1, 0, x])/2 + 
           (6*I)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] - 
           (39*Pi^2*G[1, 1, x])/2 - ((82*I)/3)*Pi^3*G[1, 1, x] - 
           24*G[0, 0, 0, x] - (21*I)*Pi*G[0, 0, 0, x] + 
           24*Pi^2*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (3*I)*Pi*G[0, 0, 1, x] + 
           26*Pi^2*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - (3*I)*Pi*G[0, 1, 0, x] - 
           (38*Pi^2*G[0, 1, 0, x])/3 - 24*G[0, 1, 1, x] - 
           (21*I)*Pi*G[0, 1, 1, x] - 36*Pi^2*G[0, 1, 1, x] + 
           24*G[1, 0, 0, x] + (21*I)*Pi*G[1, 0, 0, x] - 
           24*Pi^2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + (3*I)*Pi*G[1, 0, 1, x] - 
           26*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, x] + 
           (38*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] + 
           (21*I)*Pi*G[1, 1, 1, x] + 36*Pi^2*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + (96*I)*Pi*G[0, 0, 0, 0, x] - 
           (8*I)*Pi*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 1, 0, x] - 
           3*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
           3*G[0, 1, 0, 0, x] - (20*I)*Pi*G[0, 1, 0, 0, x] + 
           (72*I)*Pi*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 1, 0, x] - 
           3*G[0, 1, 1, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, x] + 
           3*G[1, 0, 0, 0, x] - (96*I)*Pi*G[1, 0, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 1, 0, x] + 
           3*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
           3*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] - 
           (72*I)*Pi*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
           3*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] + 
           184*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, 1, x] - 
           8*G[0, 0, 1, 0, 0, x] - 44*G[0, 0, 1, 0, 1, x] - 
           44*G[0, 0, 1, 1, 0, x] + 68*G[0, 0, 1, 1, 1, x] - 
           84*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
           44*G[0, 1, 0, 1, 0, x] + 40*G[0, 1, 0, 1, 1, x] + 
           20*G[0, 1, 1, 0, 0, x] - 88*G[0, 1, 1, 1, 1, x] - 
           184*G[1, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 1, 1, x] + 
           8*G[1, 0, 1, 0, 0, x] + 44*G[1, 0, 1, 0, 1, x] + 
           44*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] + 
           84*G[1, 1, 0, 0, 0, x] - 44*G[1, 1, 0, 0, 1, x] - 
           44*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] - 
           20*G[1, 1, 1, 0, 0, x] + 88*G[1, 1, 1, 1, 1, x] - 
           (743*Zeta[3])/3 - (92*I)*Pi*Zeta[3] + (182*Pi^2*Zeta[3])/9 - 
           31*G[0, x]*Zeta[3] + ((44*I)/3)*Pi*G[0, x]*Zeta[3] + 
           31*G[1, x]*Zeta[3] - ((44*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (464*G[0, 0, x]*Zeta[3])/3 + (32*G[0, 1, x]*Zeta[3])/3 + 
           (464*G[1, 0, x]*Zeta[3])/3 - (32*G[1, 1, x]*Zeta[3])/3 + 
           60*Zeta[5]))))/Nc^3 + Nc^2*(-23213/1296 + ((788*I)/27)*Pi - 
     (497*Pi^2)/54 - ((7*I)/18)*Pi^3 - (169*Pi^4)/360 + (3049*G[1, x])/108 - 
     ((137*I)/9)*Pi*G[1, x] + (29*Pi^2*G[1, x])/18 - ((5*I)/6)*Pi^3*G[1, x] - 
     ((16*I)/3)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - (202*G[1, 1, x])/9 + 
     ((32*I)/3)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/2 - 
     (16*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
     15*G[1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 
     2*G[1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1/2 + RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(17/9 - (2*I)*Pi + (-17/9 + (2*I)*Pi)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*(67/9 + (4*I)*Pi + (17*Pi^2)/6 - 
       (5*G[1, x])/3 + I*Pi*G[1, x] + G[1, 1, x] + 
       (-67/9 - (5*I)*Pi - (17*Pi^2)/6 + (2*G[1, x])/3 - (2*I)*Pi*G[1, x] - 
         2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)]) - (70*Zeta[3])/9 - (6*I)*Pi*Zeta[3] + 
     6*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(23213/1296 - ((404*I)/27)*Pi + 
       (437*Pi^2)/54 + ((11*I)/9)*Pi^3 + (169*Pi^4)/360 - 
       (1513*G[1, x])/108 + ((160*I)/9)*Pi*G[1, x] - (38*Pi^2*G[1, x])/9 + 
       ((5*I)/3)*Pi^3*G[1, x] + ((22*I)/3)*Pi*G[0, 1, x] + 
       (4*Pi^2*G[0, 1, x])/3 + (62*G[1, 1, x])/3 - (10*I)*Pi*G[1, 1, x] - 
       (7*Pi^2*G[1, 1, x])/3 + (22*G[0, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, x] - (56*G[1, 1, 1, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 12*G[1, 1, 1, 1, x] + 
       (16*Zeta[3])/9 + (6*I)*Pi*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((128*I)/9)*Pi*G[1, x] - (10*Pi^2*G[1, x])/9 + 
       ((5*I)/6)*Pi^3*G[1, x] + (128*G[1, 1, x])/9 - 
       ((16*I)/3)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + 
       (2*I)*Pi*G[1, 0, 1, x] - (29*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + Log[mu2/s]*(103/108 + ((199*I)/9)*Pi - 
       (20*Pi^2)/9 + ((5*I)/3)*Pi^3 + (65*G[1, x])/9 - 
       ((23*I)/3)*Pi*G[1, x] - 2*Pi^2*G[1, x] - (13*G[1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, x] + (((13*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] + 
         (13*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x])*RATIO[x^(-1)] - 
       14*Zeta[3] + RATIO[(1 - x)^(-1)]*(-103/108 - ((160*I)/9)*Pi + 
         (38*Pi^2)/9 - ((5*I)/3)*Pi^3 - (26*G[1, x])/9 + (10*I)*Pi*G[1, x] + 
         4*Pi^2*G[1, x] + (26*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] + 
         14*Zeta[3])) + e*(-309479/2592 + ((7624*I)/81)*Pi - 
       (33925*Pi^2)/1296 - ((347*I)/54)*Pi^3 - (871*Pi^4)/2160 - 
       ((11*I)/60)*Pi^5 + (92525*G[1, x])/648 - ((937*I)/27)*Pi*G[1, x] + 
       (15*Pi^2*G[1, x])/2 + ((23*I)/9)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/10 - 
       ((388*I)/9)*Pi*G[0, 1, x] + (233*Pi^2*G[0, 1, x])/36 - 
       ((13*I)/6)*Pi^3*G[0, 1, x] - (2806*G[1, 1, x])/27 + 
       ((155*I)/3)*Pi*G[1, 1, x] - (26*Pi^2*G[1, 1, x])/3 + 
       (2*I)*Pi^3*G[1, 1, x] + ((31*I)/6)*Pi*G[0, 0, 1, x] - 
       (4*Pi^2*G[0, 0, 1, x])/3 - (388*G[0, 1, 1, x])/9 + 
       (8*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/6 + 
       (5*I)*Pi*G[1, 0, 1, x] + 3*Pi^2*G[1, 0, 1, x] + 
       (1829*G[1, 1, 1, x])/18 - (20*I)*Pi*G[1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, x])/3 + (31*G[0, 0, 1, 1, x])/6 + 
       (4*I)*Pi*G[0, 0, 1, 1, x] - (6*I)*Pi*G[0, 1, 0, 1, x] + 
       23*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
       (14*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, x] - 
       (176*G[1, 1, 1, 1, x])/3 + (38*I)*Pi*G[1, 1, 1, 1, x] + 
       4*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 1, 1, x] - 
       20*G[0, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 1, 1, x] - 
       28*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 1, 1, x] + 
       54*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(53/36 - ((5*I)/3)*Pi + (-53/36 + ((5*I)/3)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(49/9 + ((11*I)/3)*Pi + 
         (10*Pi^2)/3 - (20*G[1, x])/9 + ((4*I)/3)*Pi*G[1, x] + 
         (4*G[1, 1, x])/3 + (-49/9 - (5*I)*Pi - (10*Pi^2)/3 + (8*G[1, x])/9 - 
           ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (88*Zeta[3])/3 - ((281*I)/6)*Pi*Zeta[3] + (19*Pi^2*Zeta[3])/6 - 
       (74*G[1, x]*Zeta[3])/9 - ((2*I)/3)*Pi*G[1, x]*Zeta[3] + 
       22*G[0, 1, x]*Zeta[3] - (56*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x]*((-11*Pi^4)/30 + 2*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 0, 1, 1, x] - 12*G[0, 1, 1, 1, x] - 12*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 1, 1, x] - (12*I)*Pi*Zeta[3]) + 
       RATIO[x^(-1)]*(((2939*I)/54)*Pi*G[1, x] - (1511*Pi^2*G[1, x])/108 - 
         (I/3)*Pi^3*G[1, x] - (107*Pi^4*G[1, x])/90 + ((175*I)/18)*Pi*
          G[0, 1, x] - (10*Pi^2*G[0, 1, x])/9 + ((5*I)/6)*Pi^3*G[0, 1, x] + 
         (2939*G[1, 1, x])/54 - ((217*I)/9)*Pi*G[1, 1, x] + 
         (22*Pi^2*G[1, 1, x])/9 - (2*I)*Pi^3*G[1, 1, x] + 
         (175*G[0, 1, 1, x])/18 - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/6 - ((25*I)/3)*Pi*G[1, 0, 1, x] - 
         5*Pi^2*G[1, 0, 1, x] - (985*G[1, 1, 1, x])/18 + 
         (26*I)*Pi*G[1, 1, 1, x] + (7*Pi^2*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - (29*G[0, 1, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (14*I)*Pi*G[1, 0, 0, 1, x] - 
         (25*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         54*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, x] + 
         14*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         8*G[1, 1, 0, 1, 1, x] - 26*G[1, 1, 1, 1, 1, x] + 
         (46*G[1, x]*Zeta[3])/3 - ((22*I)/3)*Pi*G[1, x]*Zeta[3] - 
         6*G[0, 1, x]*Zeta[3] + (32*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^2*(85/108 + ((218*I)/9)*Pi - (119*Pi^2)/36 + 
         ((10*I)/3)*Pi^3 + (71*G[1, x])/9 - (12*I)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] - (16*G[1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         ((6*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] + 
           6*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] - (28*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-85/108 - ((173*I)/9)*Pi + (245*Pi^2)/36 - 
           ((10*I)/3)*Pi^3 - (26*G[1, x])/9 + (15*I)*Pi*G[1, x] + 
           7*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] + (37*G[1, 1, x])/3 - 
           (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 
           (28*Zeta[3])/3)) + Log[mu2/s]*(-10511/216 + ((3823*I)/54)*Pi - 
         (52*Pi^2)/3 - ((37*I)/18)*Pi^3 - (349*Pi^4)/180 + (623*G[1, x])/9 - 
         ((205*I)/6)*Pi*G[1, x] + (115*Pi^2*G[1, x])/18 - 
         ((8*I)/3)*Pi^3*G[1, x] - (15*I)*Pi*G[0, 1, x] - 
         (14*Pi^2*G[0, 1, x])/3 - (899*G[1, 1, x])/18 + 
         (28*I)*Pi*G[1, 1, x] + 5*Pi^2*G[1, 1, x] - 15*G[0, 1, 1, x] + 
         (10*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 
         (116*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] + 
         8*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 16*G[1, 1, 1, 1, x] - 
         (322*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(10511/216 - ((968*I)/27)*Pi + (287*Pi^2)/18 + 
           ((85*I)/18)*Pi^3 + (349*Pi^4)/180 - (617*G[1, x])/18 + 
           ((346*I)/9)*Pi*G[1, x] - (115*Pi^2*G[1, x])/9 + 
           ((16*I)/3)*Pi^3*G[1, x] + ((70*I)/3)*Pi*G[0, 1, x] + 
           (20*Pi^2*G[0, 1, x])/3 + (398*G[1, 1, x])/9 - 
           (30*I)*Pi*G[1, 1, x] - (26*Pi^2*G[1, 1, x])/3 + 
           (70*G[0, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, x] - 
           (164*G[1, 1, 1, x])/3 + (32*I)*Pi*G[1, 1, 1, x] - 
           8*G[0, 1, 1, 1, x] + 24*G[1, 1, 1, 1, x] + (214*Zeta[3])/9 + 
           ((8*I)/3)*Pi*Zeta[3] - 24*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(((551*I)/18)*Pi*G[1, x] - (61*Pi^2*G[1, x])/18 + 
           ((8*I)/3)*Pi^3*G[1, x] + ((13*I)/3)*Pi*G[0, 1, x] + 
           2*Pi^2*G[0, 1, x] + (551*G[1, 1, x])/18 - (16*I)*Pi*G[1, 1, x] - 
           (11*Pi^2*G[1, 1, x])/3 + (13*G[0, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           28*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 4*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3])) - 45*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(309479/2592 - ((2428*I)/81)*Pi + 
         (14353*Pi^2)/1296 + ((187*I)/27)*Pi^3 - (1697*Pi^4)/2160 + 
         ((11*I)/60)*Pi^5 - (50957*G[1, x])/648 + ((968*I)/27)*Pi*G[1, x] - 
         (781*Pi^2*G[1, x])/54 - ((85*I)/18)*Pi^3*G[1, x] - 
         (17*Pi^4*G[1, x])/9 + ((98*I)/3)*Pi*G[0, 1, x] - 
         (53*Pi^2*G[0, 1, x])/4 + (3*I)*Pi^3*G[0, 1, x] + 
         (3787*G[1, 1, x])/54 - ((346*I)/9)*Pi*G[1, 1, x] + 
         (215*Pi^2*G[1, 1, x])/18 - (4*I)*Pi^3*G[1, 1, x] + 
         ((53*I)/6)*Pi*G[0, 0, 1, x] + (4*Pi^2*G[0, 0, 1, x])/3 + 
         (98*G[0, 1, 1, x])/3 - ((34*I)/3)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] - ((70*I)/3)*Pi*G[1, 0, 1, x] - 
         8*Pi^2*G[1, 0, 1, x] - (248*G[1, 1, 1, x])/3 + 
         (30*I)*Pi*G[1, 1, 1, x] + 4*Pi^2*G[1, 1, 1, x] + 
         (53*G[0, 0, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - (104*G[0, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 1, 1, x] - (70*G[1, 0, 1, 1, x])/3 + 
         (24*I)*Pi*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (254*G[1, 1, 1, 1, x])/3 - (56*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 1, 1, x] - 80*G[1, 1, 1, 1, 1, x] + (116*Zeta[3])/3 + 
         ((79*I)/2)*Pi*Zeta[3] - (19*Pi^2*Zeta[3])/6 + (380*G[1, x]*Zeta[3])/
          9 - ((20*I)/3)*Pi*G[1, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] + 
         (88*G[1, 1, x]*Zeta[3])/3 + 45*Zeta[5])) + 
     e^2*(-23550685/46656 + ((71786*I)/243)*Pi - (186847*Pi^2)/2592 - 
       ((13297*I)/648)*Pi^3 + (1081*Pi^4)/648 - ((1627*I)/1080)*Pi^5 - 
       (3193*Pi^6)/30240 + (26885*G[1, x])/48 - ((7049*I)/81)*Pi*G[1, x] + 
       (1501*Pi^2*G[1, x])/324 + ((2471*I)/216)*Pi^3*G[1, x] - 
       (59*Pi^4*G[1, x])/108 - ((11*I)/48)*Pi^5*G[1, x] - 
       ((6595*I)/54)*Pi*G[0, 1, x] + (4207*Pi^2*G[0, 1, x])/108 + 
       (3*I)*Pi^3*G[0, 1, x] + (269*Pi^4*G[0, 1, x])/90 - 
       (43031*G[1, 1, x])/108 + ((859*I)/6)*Pi*G[1, 1, x] - 
       (6365*Pi^2*G[1, 1, x])/216 - ((281*I)/36)*Pi^3*G[1, 1, x] - 
       (451*Pi^4*G[1, 1, x])/240 - ((1343*I)/18)*Pi*G[0, 0, 1, x] - 
       (145*Pi^2*G[0, 0, 1, x])/36 - ((13*I)/6)*Pi^3*G[0, 0, 1, x] - 
       (6595*G[0, 1, 1, x])/54 + ((797*I)/9)*Pi*G[0, 1, 1, x] - 
       (193*Pi^2*G[0, 1, 1, x])/36 + ((8*I)/3)*Pi^3*G[0, 1, 1, x] + 
       ((689*I)/9)*Pi*G[1, 0, 1, x] - (409*Pi^2*G[1, 0, 1, x])/36 + 
       ((5*I)/2)*Pi^3*G[1, 0, 1, x] + (6509*G[1, 1, 1, x])/18 - 
       ((878*I)/9)*Pi*G[1, 1, 1, x] + (119*Pi^2*G[1, 1, 1, x])/9 - 
       ((7*I)/6)*Pi^3*G[1, 1, 1, x] + ((157*I)/6)*Pi*G[0, 0, 0, 1, x] - 
       (4*Pi^2*G[0, 0, 0, 1, x])/3 - (1343*G[0, 0, 1, 1, x])/18 - 
       (13*I)*Pi*G[0, 0, 1, 1, x] + (Pi^2*G[0, 0, 1, 1, x])/6 - 
       ((21*I)/2)*Pi*G[0, 1, 0, 1, x] + 11*Pi^2*G[0, 1, 0, 1, x] + 
       (3107*G[0, 1, 1, 1, x])/18 - ((64*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, 1, x])/3 - ((77*I)/2)*Pi*G[1, 0, 0, 1, x] - 
       9*Pi^2*G[1, 0, 0, 1, x] + (689*G[1, 0, 1, 1, x])/9 + 
       ((74*I)/3)*Pi*G[1, 0, 1, 1, x] + (67*Pi^2*G[1, 0, 1, 1, x])/6 + 
       ((56*I)/3)*Pi*G[1, 1, 0, 1, x] - (13*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (911*G[1, 1, 1, 1, x])/3 + ((47*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, 1, x])/2 + (157*G[0, 0, 0, 1, 1, x])/6 + 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       19*G[0, 0, 1, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (42*I)*Pi*G[0, 1, 0, 0, 1, x] - (21*G[0, 1, 0, 1, 1, x])/2 + 
       (12*I)*Pi*G[0, 1, 0, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       76*G[0, 1, 1, 1, 1, x] + (26*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (38*I)*Pi*G[1, 0, 0, 0, 1, x] - (77*G[1, 0, 0, 1, 1, x])/2 - 
       (48*I)*Pi*G[1, 0, 0, 1, 1, x] - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (31*G[1, 0, 1, 1, 1, x])/3 + (54*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (42*I)*Pi*G[1, 1, 0, 0, 1, x] + (56*G[1, 1, 0, 1, 1, x])/3 + 
       (82*I)*Pi*G[1, 1, 0, 1, 1, x] + (44*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       146*G[1, 1, 1, 1, 1, x] - (124*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       4*G[0, 0, 0, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 1, 1, x] - 
       20*G[0, 0, 1, 1, 1, 1, x] - 42*G[0, 1, 0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 1, 1, x] + 
       66*G[0, 1, 1, 1, 1, 1, x] + 38*G[1, 0, 0, 0, 1, 1, x] - 
       76*G[1, 0, 0, 1, 1, 1, x] - 20*G[1, 0, 1, 0, 1, 1, x] + 
       110*G[1, 0, 1, 1, 1, 1, x] - 42*G[1, 1, 0, 0, 1, 1, x] + 
       106*G[1, 1, 0, 1, 1, 1, x] + 44*G[1, 1, 1, 0, 1, 1, x] - 
       232*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/36 + (5*RATIO[(1 - x)^(-1)])/36) + Log[mu2/s]^5*
        (127/180 - ((5*I)/6)*Pi + (-127/180 + ((5*I)/6)*Pi)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(80/27 + (2*I)*Pi + 
         (17*Pi^2)/8 - (55*G[1, x])/36 + ((11*I)/12)*Pi*G[1, x] + 
         (11*G[1, 1, x])/12 + (-80/27 - ((35*I)/12)*Pi - (17*Pi^2)/8 + 
           (11*G[1, x])/18 - ((11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6)*
          RATIO[(1 - x)^(-1)] + (((-11*I)/12)*Pi*G[1, x] - 
           (11*G[1, 1, x])/12)*RATIO[x^(-1)]) + (31003*Zeta[3])/324 - 
       ((9761*I)/54)*Pi*Zeta[3] + (643*Pi^2*Zeta[3])/18 - 
       ((71*I)/9)*Pi^3*Zeta[3] - (2003*G[1, x]*Zeta[3])/18 + 
       ((1753*I)/18)*Pi*G[1, x]*Zeta[3] - 6*Pi^2*G[1, x]*Zeta[3] - 
       (41*G[0, 1, x]*Zeta[3])/3 + ((70*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (320*G[1, 1, x]*Zeta[3])/3 - (2*I)*Pi*G[1, 1, x]*Zeta[3] + 
       22*G[0, 0, 1, x]*Zeta[3] - (152*G[0, 1, 1, x]*Zeta[3])/3 - 
       54*G[1, 0, 1, x]*Zeta[3] + (154*G[1, 1, 1, x]*Zeta[3])/3 + 
       (403*Zeta[3]^2)/9 + Log[mu2/s]^3*(118/81 + ((883*I)/54)*Pi - 
         (29*Pi^2)/12 + ((53*I)/18)*Pi^3 + (9*G[1, x])/2 - 
         ((173*I)/18)*Pi*G[1, x] - 3*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
         (7*G[1, 1, x])/2 + I*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
         (8*G[1, 1, 1, x])/3 + (((79*I)/18)*Pi*G[1, x] + 3*Pi^2*G[1, x] - 
           ((4*I)/3)*Pi*G[0, 1, x] + (79*G[1, 1, x])/18 - I*Pi*G[1, 1, x] - 
           (4*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (28*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(-118/81 - ((359*I)/27)*Pi + 
           (65*Pi^2)/12 - ((53*I)/18)*Pi^3 - (13*G[1, x])/9 + 
           ((35*I)/3)*Pi*G[1, x] + 6*Pi^2*G[1, x] - ((8*I)/3)*Pi*G[0, 1, x] + 
           (83*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (16*G[1, 1, 1, x])/3 + (28*Zeta[3])/9)) + 
       Log[mu2/s]^2*(-10607/216 + ((7993*I)/108)*Pi - (97*Pi^2)/6 - 
         ((22*I)/9)*Pi^3 - (1829*Pi^4)/720 + (2507*G[1, x])/36 - 
         ((1315*I)/36)*Pi*G[1, x] + (301*Pi^2*G[1, x])/36 - 
         ((41*I)/12)*Pi^3*G[1, x] - ((53*I)/3)*Pi*G[0, 1, x] - 
         (37*Pi^2*G[0, 1, x])/6 - (1801*G[1, 1, x])/36 + 
         ((191*I)/6)*Pi*G[1, 1, x] + (77*Pi^2*G[1, 1, x])/12 + 
         I*Pi*G[0, 0, 1, x] - (53*G[0, 1, 1, x])/3 + 
         (10*I)*Pi*G[0, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, x] + 
         (127*G[1, 1, 1, x])/3 - (21*I)*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, x] + 3*G[1, 0, 1, 1, x] - 13*G[1, 1, 1, 1, x] - 
         (427*Zeta[3])/9 + ((20*I)/3)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(10607/216 - ((1048*I)/27)*Pi + (287*Pi^2)/18 + 
           ((211*I)/36)*Pi^3 + (1829*Pi^4)/720 - (310*G[1, x])/9 + 
           ((359*I)/9)*Pi*G[1, x] - 15*Pi^2*G[1, x] + ((41*I)/6)*Pi^3*
            G[1, x] + ((83*I)/3)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 + 
           (398*G[1, 1, x])/9 - (35*I)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/
            2 - (2*I)*Pi*G[0, 0, 1, x] + (83*G[0, 1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 
           (188*G[1, 1, 1, x])/3 + (34*I)*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 
           18*G[1, 1, 1, 1, x] + (319*Zeta[3])/9 - ((20*I)/3)*Pi*Zeta[3] - 
           24*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((1087*I)/36)*Pi*G[1, x] - 
           (67*Pi^2*G[1, x])/18 + ((41*I)/12)*Pi^3*G[1, x] + 
           (6*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/2 + (1087*G[1, 1, x])/
            36 - ((109*I)/6)*Pi*G[1, 1, x] - (61*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] + 6*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] + 
           (5*I)*Pi*G[1, 0, 1, x] - (94*G[1, 1, 1, x])/3 + 
           (13*I)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
           5*G[1, 0, 1, 1, x] + 5*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3])) - 
       (1579*Zeta[5])/15 + (214*I)*Pi*Zeta[5] + 90*G[1, x]*Zeta[5] + 
       RATIO[x]*((-77*Pi^4)/360 - I*Pi^5 + (11*Pi^4*G[1, x])/10 + 
         (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 1, x])/6 + 
         (7*I)*Pi*G[0, 0, 1, x] - 10*Pi^2*G[0, 0, 1, x] - 
         (7*I)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] - 
         (7*I)*Pi*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] + 
         (7*I)*Pi*G[1, 1, 1, x] - 2*Pi^2*G[1, 1, 1, x] + 
         (36*I)*Pi*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 1, x] - 
         (36*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
         7*G[0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 1, x] + 
         (72*I)*Pi*G[1, 0, 1, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] + 
         7*G[1, 1, 1, 1, x] - (60*I)*Pi*G[1, 1, 1, 1, x] + 
         36*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 1, 1, x] - 
         72*G[1, 0, 0, 1, 1, x] + 96*G[1, 0, 1, 1, 1, x] + 
         60*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 1, 1, x] - (7*I)*Pi*Zeta[3] + 
         (36*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] + 24*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (23550685/46656 - ((14576*I)/243)*Pi + (13727*Pi^2)/2592 + 
         ((1130*I)/81)*Pi^3 - (9593*Pi^4)/3240 + ((1781*I)/2160)*Pi^5 + 
         (3193*Pi^6)/30240 - (420775*G[1, x])/1296 + ((5824*I)/81)*Pi*
          G[1, x] - (12079*Pi^2*G[1, x])/648 - ((761*I)/54)*Pi^3*G[1, x] + 
         (6347*Pi^4*G[1, x])/2160 - ((163*I)/360)*Pi^5*G[1, x] + 
         ((592*I)/9)*Pi*G[0, 1, x] - (1349*Pi^2*G[0, 1, x])/36 - 
         ((31*I)/3)*Pi^3*G[0, 1, x] - (188*Pi^4*G[0, 1, x])/45 + 
         (78413*G[1, 1, x])/324 - ((2096*I)/27)*Pi*G[1, 1, x] + 
         (688*Pi^2*G[1, 1, x])/27 + ((211*I)/18)*Pi^3*G[1, 1, x] + 
         (1621*Pi^4*G[1, 1, x])/360 + ((277*I)/6)*Pi*G[0, 0, 1, x] - 
         (59*Pi^2*G[0, 0, 1, x])/4 + (3*I)*Pi^3*G[0, 0, 1, x] + 
         (592*G[0, 1, 1, x])/9 - ((124*I)/3)*Pi*G[0, 1, 1, x] + 
         (545*Pi^2*G[0, 1, 1, x])/36 - ((14*I)/3)*Pi^3*G[0, 1, 1, x] - 
         ((196*I)/3)*Pi*G[1, 0, 1, x] + (361*Pi^2*G[1, 0, 1, x])/12 - 
         ((29*I)/3)*Pi^3*G[1, 0, 1, x] - (6052*G[1, 1, 1, x])/27 + 
         ((718*I)/9)*Pi*G[1, 1, 1, x] - 25*Pi^2*G[1, 1, 1, x] + 
         ((17*I)/3)*Pi^3*G[1, 1, 1, x] + ((71*I)/6)*Pi*G[0, 0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 0, 1, x])/3 + (277*G[0, 0, 1, 1, x])/6 - 
         ((43*I)/3)*Pi*G[0, 0, 1, 1, x] - Pi^2*G[0, 0, 1, 1, x] - 
         ((239*I)/6)*Pi*G[0, 1, 0, 1, x] - 16*Pi^2*G[0, 1, 0, 1, x] - 
         (320*G[0, 1, 1, 1, x])/3 + ((130*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         4*Pi^2*G[0, 1, 1, 1, x] - ((131*I)/6)*Pi*G[1, 0, 0, 1, x] - 
         8*Pi^2*G[1, 0, 0, 1, x] - (196*G[1, 0, 1, 1, x])/3 + 
         ((94*I)/3)*Pi*G[1, 0, 1, 1, x] - (7*Pi^2*G[1, 0, 1, 1, x])/3 + 
         ((166*I)/3)*Pi*G[1, 1, 0, 1, x] + (62*Pi^2*G[1, 1, 0, 1, x])/3 + 
         248*G[1, 1, 1, 1, x] - (70*I)*Pi*G[1, 1, 1, 1, x] - 
         3*Pi^2*G[1, 1, 1, 1, x] + (71*G[0, 0, 0, 1, 1, x])/6 - 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (122*G[0, 0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (56*I)*Pi*G[0, 1, 0, 0, 1, x] - (239*G[0, 1, 0, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] - (40*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         130*G[0, 1, 1, 1, 1, x] - (44*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (131*G[1, 0, 0, 1, 1, x])/6 + (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, 0, 1, x] + (260*G[1, 0, 1, 1, 1, x])/3 - 
         (60*I)*Pi*G[1, 0, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (166*G[1, 1, 0, 1, 1, x])/3 - (80*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (20*I)*Pi*G[1, 1, 1, 0, 1, x] - (796*G[1, 1, 1, 1, 1, x])/3 + 
         (180*I)*Pi*G[1, 1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         8*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
         56*G[0, 1, 0, 0, 1, 1, x] - 28*G[0, 1, 0, 1, 1, 1, x] - 
         40*G[0, 1, 1, 0, 1, 1, x] - 92*G[0, 1, 1, 1, 1, 1, x] + 
         24*G[1, 0, 0, 1, 1, 1, x] - 20*G[1, 0, 1, 0, 1, 1, x] - 
         108*G[1, 0, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 1, 1, x] - 
         88*G[1, 1, 0, 1, 1, 1, x] - 20*G[1, 1, 1, 0, 1, 1, x] + 
         340*G[1, 1, 1, 1, 1, 1, x] - (6469*Zeta[3])/324 + 
         ((7145*I)/54)*Pi*Zeta[3] - (679*Pi^2*Zeta[3])/18 + 
         ((71*I)/9)*Pi^3*Zeta[3] + (944*G[1, x]*Zeta[3])/9 - 
         ((587*I)/6)*Pi*G[1, x]*Zeta[3] + 4*Pi^2*G[1, x]*Zeta[3] + 
         67*G[0, 1, x]*Zeta[3] - ((92*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (2158*G[1, 1, x]*Zeta[3])/9 + (40*I)*Pi*G[1, 1, x]*Zeta[3] - 
         28*G[0, 0, 1, x]*Zeta[3] + (184*G[0, 1, 1, x]*Zeta[3])/3 + 
         84*G[1, 0, 1, x]*Zeta[3] - (152*G[1, 1, 1, x]*Zeta[3])/3 - 
         (403*Zeta[3]^2)/9 + (709*Zeta[5])/15 - (214*I)*Pi*Zeta[5] - 
         148*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(((16142*I)/81)*Pi*G[1, x] - 
         (18205*Pi^2*G[1, x])/324 - ((509*I)/72)*Pi^3*G[1, x] - 
         (14*Pi^4*G[1, x])/135 - ((491*I)/720)*Pi^5*G[1, x] + 
         ((1913*I)/54)*Pi*G[0, 1, x] - (1025*Pi^2*G[0, 1, x])/108 - 
         (I/3)*Pi^3*G[0, 1, x] - (107*Pi^4*G[0, 1, x])/90 + 
         (16142*G[1, 1, x])/81 - ((2156*I)/27)*Pi*G[1, 1, x] + 
         (1027*Pi^2*G[1, 1, x])/72 + ((13*I)/12)*Pi^3*G[1, 1, x] + 
         (1889*Pi^4*G[1, 1, x])/720 + ((13*I)/18)*Pi*G[0, 0, 1, x] - 
         (10*Pi^2*G[0, 0, 1, x])/9 + ((5*I)/6)*Pi^3*G[0, 0, 1, x] + 
         (1913*G[0, 1, 1, x])/54 - ((136*I)/9)*Pi*G[0, 1, 1, x] + 
         (22*Pi^2*G[0, 1, 1, x])/9 - (2*I)*Pi^3*G[0, 1, 1, x] - 
         ((623*I)/18)*Pi*G[1, 0, 1, x] + (55*Pi^2*G[1, 0, 1, x])/18 - 
         ((43*I)/6)*Pi^3*G[1, 0, 1, x] - (10541*G[1, 1, 1, x])/54 + 
         ((701*I)/9)*Pi*G[1, 1, 1, x] - (155*Pi^2*G[1, 1, 1, x])/18 + 
         ((9*I)/2)*Pi^3*G[1, 1, 1, x] + (13*G[0, 0, 1, 1, x])/18 - 
         ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - (5*Pi^2*G[0, 0, 1, 1, x])/6 - 
         ((25*I)/3)*Pi*G[0, 1, 0, 1, x] - 5*Pi^2*G[0, 1, 0, 1, x] - 
         (661*G[0, 1, 1, 1, x])/18 + (26*I)*Pi*G[0, 1, 1, 1, x] + 
         (7*Pi^2*G[0, 1, 1, 1, x])/3 - ((43*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         17*Pi^2*G[1, 0, 0, 1, x] - (623*G[1, 0, 1, 1, x])/18 + 
         (40*I)*Pi*G[1, 0, 1, 1, x] + (53*Pi^2*G[1, 0, 1, 1, x])/6 + 
         (36*I)*Pi*G[1, 1, 0, 1, x] + (49*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (575*G[1, 1, 1, 1, x])/3 - ((259*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         (11*Pi^2*G[1, 1, 1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (29*G[0, 0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (14*I)*Pi*G[0, 1, 0, 0, 1, x] - (25*G[0, 1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 54*G[0, 1, 1, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, 1, 1, x] + (38*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (43*G[1, 0, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (40*I)*Pi*G[1, 0, 1, 0, 1, x] + 61*G[1, 0, 1, 1, 1, x] - 
         (6*I)*Pi*G[1, 0, 1, 1, 1, x] - (38*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (24*I)*Pi*G[1, 1, 1, 0, 1, x] - (622*G[1, 1, 1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 1, 1, x] + 
         4*G[0, 0, 1, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 1, 1, x] - 
         26*G[0, 1, 1, 1, 1, 1, x] + 38*G[1, 0, 0, 0, 1, 1, x] - 
         52*G[1, 0, 0, 1, 1, 1, x] - 40*G[1, 0, 1, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 1, 1, x] - 38*G[1, 1, 0, 0, 1, 1, x] + 
         18*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 1, 1, x] + 
         108*G[1, 1, 1, 1, 1, 1, x] + (1195*G[1, x]*Zeta[3])/18 - 
         ((370*I)/9)*Pi*G[1, x]*Zeta[3] - 2*Pi^2*G[1, x]*Zeta[3] + 
         (46*G[0, 1, x]*Zeta[3])/3 - ((22*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (940*G[1, 1, x]*Zeta[3])/9 + (38*I)*Pi*G[1, 1, x]*Zeta[3] - 
         6*G[0, 0, 1, x]*Zeta[3] + (32*G[0, 1, 1, x]*Zeta[3])/3 + 
         30*G[1, 0, 1, x]*Zeta[3] + (2*G[1, 1, 1, x]*Zeta[3])/3 - 
         58*G[1, x]*Zeta[5]) + Log[mu2/s]*(-1029109/3888 + 
         ((17269*I)/81)*Pi - (31805*Pi^2)/648 - ((1369*I)/108)*Pi^3 - 
         (1873*Pi^4)/2160 - ((41*I)/72)*Pi^5 + (100897*G[1, x])/324 - 
         ((475*I)/6)*Pi*G[1, x] + (773*Pi^2*G[1, x])/54 + 
         ((251*I)/36)*Pi^3*G[1, x] + (19*Pi^4*G[1, x])/10 - 
         ((1513*I)/18)*Pi*G[0, 1, x] + (145*Pi^2*G[0, 1, x])/9 - 
         ((16*I)/3)*Pi^3*G[0, 1, x] - (1966*G[1, 1, x])/9 + 
         ((1909*I)/18)*Pi*G[1, 1, x] - (725*Pi^2*G[1, 1, x])/36 + 
         ((29*I)/6)*Pi^3*G[1, 1, x] + (6*I)*Pi*G[0, 0, 1, x] - 
         (14*Pi^2*G[0, 0, 1, x])/3 - (1513*G[0, 1, 1, x])/18 + 
         ((58*I)/3)*Pi*G[0, 1, 1, x] + (7*Pi^2*G[0, 1, 1, x])/3 + 
         ((43*I)/3)*Pi*G[1, 0, 1, x] + 8*Pi^2*G[1, 0, 1, x] + 
         (1855*G[1, 1, 1, x])/9 - ((137*I)/3)*Pi*G[1, 1, 1, x] - 
         (16*Pi^2*G[1, 1, 1, x])/3 + 6*G[0, 0, 1, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
         (164*G[0, 1, 1, 1, x])/3 - (28*I)*Pi*G[0, 1, 1, 1, x] + 
         (28*I)*Pi*G[1, 0, 0, 1, x] + (43*G[1, 0, 1, 1, x])/3 - 
         (50*I)*Pi*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] - 
         (391*G[1, 1, 1, 1, x])/3 + (82*I)*Pi*G[1, 1, 1, 1, x] + 
         8*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 1, 1, x] - 
         40*G[0, 1, 1, 1, 1, x] + 28*G[1, 0, 0, 1, 1, x] - 
         56*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 1, 1, x] + 
         108*G[1, 1, 1, 1, 1, x] - (1402*Zeta[3])/27 - (117*I)*Pi*Zeta[3] - 
         3*Pi^2*Zeta[3] - (148*G[1, x]*Zeta[3])/9 - ((4*I)/3)*Pi*G[1, x]*
          Zeta[3] + 44*G[0, 1, x]*Zeta[3] - (112*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x]*((-11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - 4*Pi^2*G[1, 1, x] + 
           (24*I)*Pi*G[0, 0, 1, x] - (24*I)*Pi*G[0, 1, 1, x] - 
           (24*I)*Pi*G[1, 0, 1, x] + (24*I)*Pi*G[1, 1, 1, x] + 
           24*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] - 24*G[1, 0, 1, 1, x] + 
           24*G[1, 1, 1, 1, x] - (24*I)*Pi*Zeta[3]) + RATIO[x^(-1)]*
          (((6229*I)/54)*Pi*G[1, x] - (2815*Pi^2*G[1, x])/108 - 
           ((5*I)/4)*Pi^3*G[1, x] - (259*Pi^4*G[1, x])/90 + 
           ((389*I)/18)*Pi*G[0, 1, x] - (61*Pi^2*G[0, 1, x])/18 + 
           ((8*I)/3)*Pi^3*G[0, 1, x] + (6229*G[1, 1, x])/54 - 
           ((961*I)/18)*Pi*G[1, 1, x] + (205*Pi^2*G[1, 1, x])/36 - 
           ((29*I)/6)*Pi^3*G[1, 1, x] + ((13*I)/3)*Pi*G[0, 0, 1, x] + 
           2*Pi^2*G[0, 0, 1, x] + (389*G[0, 1, 1, x])/18 - 
           (16*I)*Pi*G[0, 1, 1, x] - (11*Pi^2*G[0, 1, 1, x])/3 - 
           (21*I)*Pi*G[1, 0, 1, x] - 12*Pi^2*G[1, 0, 1, x] - 
           (1024*G[1, 1, 1, x])/9 + ((175*I)/3)*Pi*G[1, 1, 1, x] + 
           (20*Pi^2*G[1, 1, 1, x])/3 + (13*G[0, 0, 1, 1, x])/3 - 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
           28*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
           (28*I)*Pi*G[1, 0, 0, 1, x] - 21*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, x] + 
           121*G[1, 1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, 1, x] + 
           4*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, x] + 
           28*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, x] - 
           16*G[1, 1, 0, 1, 1, x] - 52*G[1, 1, 1, 1, 1, x] + 
           (92*G[1, x]*Zeta[3])/3 - ((44*I)/3)*Pi*G[1, x]*Zeta[3] - 
           12*G[0, 1, x]*Zeta[3] + (64*G[1, 1, x]*Zeta[3])/3) - 90*Zeta[5] + 
         RATIO[(1 - x)^(-1)]*(1029109/3888 - ((5824*I)/81)*Pi + 
           (14015*Pi^2)/648 + ((761*I)/54)*Pi^3 - (4343*Pi^4)/2160 + 
           ((41*I)/72)*Pi^5 - (55117*G[1, x])/324 + ((2096*I)/27)*Pi*
            G[1, x] - (1549*Pi^2*G[1, x])/54 - ((211*I)/18)*Pi^3*G[1, x] - 
           (43*Pi^4*G[1, x])/9 + ((196*I)/3)*Pi*G[0, 1, x] - 
           (185*Pi^2*G[0, 1, x])/6 + (8*I)*Pi^3*G[0, 1, x] + 
           (3956*G[1, 1, x])/27 - ((718*I)/9)*Pi*G[1, 1, x] + 
           (55*Pi^2*G[1, 1, x])/2 - ((29*I)/3)*Pi^3*G[1, 1, x] + 
           ((79*I)/3)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 + 
           (196*G[0, 1, 1, x])/3 - ((94*I)/3)*Pi*G[0, 1, 1, x] - 
           6*Pi^2*G[0, 1, 1, x] - ((166*I)/3)*Pi*G[1, 0, 1, x] - 
           20*Pi^2*G[1, 0, 1, x] - (1514*G[1, 1, 1, x])/9 + 
           (70*I)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] + 
           (79*G[0, 0, 1, 1, x])/3 - (12*I)*Pi*G[0, 0, 1, 1, x] + 
           (16*I)*Pi*G[0, 1, 0, 1, x] - (260*G[0, 1, 1, 1, x])/3 + 
           (40*I)*Pi*G[0, 1, 1, 1, x] - (166*G[1, 0, 1, 1, x])/3 + 
           (52*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
           (586*G[1, 1, 1, 1, x])/3 - (124*I)*Pi*G[1, 1, 1, 1, x] - 
           8*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 1, 1, x] + 
           48*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 1, 1, 1, x] + 
           8*G[1, 1, 0, 1, 1, x] - 160*G[1, 1, 1, 1, 1, x] + 
           (1906*Zeta[3])/27 + ((307*I)/3)*Pi*Zeta[3] + 3*Pi^2*Zeta[3] + 
           (760*G[1, x]*Zeta[3])/9 - ((40*I)/3)*Pi*G[1, x]*Zeta[3] - 
           56*G[0, 1, x]*Zeta[3] + (176*G[1, 1, x]*Zeta[3])/3 + 
           90*Zeta[5])))) + (-511/16 - (24*I)*Pi + (25*Pi^2)/4 + 
     ((5*I)/3)*Pi^3 - (761*Pi^4)/360 - (12*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
     (8*I)*Pi^3*G[0, x] - (3*G[1, x])/4 + (26*I)*Pi*G[1, x] - 
     (7*Pi^2*G[1, x])/6 + I*Pi^3*G[1, x] + (6*I)*Pi*G[0, 0, x] + 
     (40*Pi^2*G[0, 0, x])/3 + 20*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] - 
     (16*Pi^2*G[0, 1, x])/3 + 20*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] - 
     (8*Pi^2*G[1, 0, x])/3 - 13*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] + 
     4*Pi^2*G[1, 1, x] + 6*G[0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, x] + 
     6*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 0, x] - 22*G[0, 1, 1, x] - 
     (8*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 0, x] - 
     18*G[1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] - 
     (12*I)*Pi*G[1, 1, 0, x] + 24*G[1, 1, 1, x] + (32*I)*Pi*G[1, 1, 1, x] + 
     32*G[0, 0, 0, 0, x] - 32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 
     14*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
     2*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 
     18*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 
     36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1/2 + RATIO[(1 - x)^(-1)]/2) + 
     Log[mu2/s]^3*(-3 - (4*I)*Pi - 4*G[0, x] + 2*G[1, x] + 
       (3 + (4*I)*Pi + 4*G[0, x] - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(-25/2 - (14*I)*Pi + (37*Pi^2)/6 - 12*G[0, x] - 
       (12*I)*Pi*G[0, x] + 7*G[1, x] + (10*I)*Pi*G[1, x] - 12*G[0, 0, x] + 
       12*G[0, 1, x] + 12*G[1, 0, x] - 8*G[1, 1, x] + 
       (25/2 + (12*I)*Pi - (37*Pi^2)/6 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
         9*G[1, x] - (12*I)*Pi*G[1, x] + 12*G[0, 0, x] - 12*G[0, 1, x] - 
         12*G[1, 0, x] + 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)]) + 
     (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 12*G[1, 1, x])*
      RATIO[x] + 39*Zeta[3] - (16*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-93/4 - (38*I)*Pi + (11*Pi^2)/2 + ((2*I)/3)*Pi^3 - 
       32*G[0, x] - (6*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 + 19*G[1, x] + 
       (16*I)*Pi*G[1, x] - (19*Pi^2*G[1, x])/3 + 18*G[0, 1, x] + 
       (18*I)*Pi*G[0, 1, x] + 18*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] - 
       16*G[1, 1, x] - (22*I)*Pi*G[1, 1, x] + 24*G[0, 0, 1, x] + 
       24*G[0, 1, 0, x] - 30*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 
       30*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + 24*G[1, 1, 1, x] + 
       ((-6*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
        (93/4 + (32*I)*Pi + Pi^2/2 - ((2*I)/3)*Pi^3 + 32*G[0, x] - 
         (2*Pi^2*G[0, x])/3 - 25*G[1, x] - (24*I)*Pi*G[1, x] + 
         (37*Pi^2*G[1, x])/3 - 24*G[0, 1, x] - (24*I)*Pi*G[0, 1, x] - 
         24*G[1, 0, x] - (24*I)*Pi*G[1, 0, x] + 18*G[1, 1, x] + 
         (24*I)*Pi*G[1, 1, x] - 24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + 
         24*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 
         24*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 12*Zeta[3]) + 12*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(511/16 + (13*Pi^2)/12 + (761*Pi^4)/360 - 
       (8*I)*Pi^3*G[0, x] - (93*G[1, x])/4 - (32*I)*Pi*G[1, x] - 
       (Pi^2*G[1, x])/2 + ((2*I)/3)*Pi^3*G[1, x] - (40*Pi^2*G[0, 0, x])/3 - 
       32*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/3 - 32*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 25*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - 
       (37*Pi^2*G[1, 1, x])/3 + 24*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 
       24*G[1, 0, 1, x] + (24*I)*Pi*G[1, 0, 1, x] + 24*G[1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, x] - 
       32*G[0, 0, 0, 0, x] + 32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - 
       8*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
       15*Zeta[3] + (16*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((-36*I)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 + 
       ((5*I)/3)*Pi^3*G[1, x] - (12*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - 
       2*Pi^2*G[1, 0, x] - 36*G[1, 1, x] + (20*I)*Pi*G[1, 1, x] - 
       (25*Pi^2*G[1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] - 
       (6*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, x] + 26*G[1, 1, 1, x] + 
       (8*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
       6*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 1, x] + 
       6*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
       24*G[1, x]*Zeta[3]) + e*(-4205/32 - (108*I)*Pi + (2567*Pi^2)/48 + 
       ((43*I)/3)*Pi^3 - (101*Pi^4)/360 - ((32*I)/5)*Pi^5 - 12*G[0, x] - 
       (48*I)*Pi*G[0, x] + (37*Pi^2*G[0, x])/3 - ((3*I)/2)*Pi^3*G[0, x] - 
       (17*Pi^4*G[0, x])/5 + (127*G[1, x])/8 + ((157*I)/2)*Pi*G[1, x] - 
       (161*Pi^2*G[1, x])/12 + (I/6)*Pi^3*G[1, x] + (1147*Pi^4*G[1, x])/180 + 
       (43*G[0, 0, x])/2 + (21*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/2 - 
       (8*I)*Pi^3*G[0, 0, x] - (5*G[0, 1, x])/2 + (45*I)*Pi*G[0, 1, x] - 
       (20*Pi^2*G[0, 1, x])/3 - ((45*I)/2)*Pi^3*G[0, 1, x] - 
       (5*G[1, 0, x])/2 + ((3*I)/2)*Pi*G[1, 0, x] - (31*Pi^2*G[1, 0, x])/2 - 
       ((55*I)/2)*Pi^3*G[1, 0, x] + (65*G[1, 1, x])/2 - 
       ((161*I)/2)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 - 
       ((43*I)/6)*Pi^3*G[1, 1, x] + (71*G[0, 0, 0, x])/2 - 
       (18*I)*Pi*G[0, 0, 0, x] - 38*Pi^2*G[0, 0, 0, x] - 
       (17*G[0, 0, 1, x])/2 - ((35*I)/2)*Pi*G[0, 0, 1, x] - 
       41*Pi^2*G[0, 0, 1, x] - (17*G[0, 1, 0, x])/2 + 
       (15*I)*Pi*G[0, 1, 0, x] - 5*Pi^2*G[0, 1, 0, x] - 
       (29*G[0, 1, 1, x])/2 - (4*I)*Pi*G[0, 1, 1, x] + 
       (145*Pi^2*G[0, 1, 1, x])/6 - 32*G[1, 0, 0, x] + 
       (9*I)*Pi*G[1, 0, 0, x] - (107*Pi^2*G[1, 0, 0, x])/3 - 
       (69*G[1, 0, 1, x])/2 - (6*I)*Pi*G[1, 0, 1, x] + 
       (187*Pi^2*G[1, 0, 1, x])/6 - (69*G[1, 1, 0, x])/2 - 
       (12*I)*Pi*G[1, 1, 0, x] + (43*Pi^2*G[1, 1, 0, x])/6 + 
       10*G[1, 1, 1, x] + (42*I)*Pi*G[1, 1, 1, x] - (37*Pi^2*G[1, 1, 1, x])/
        3 + (33*G[0, 0, 0, 0, x])/2 + (12*I)*Pi*G[0, 0, 0, 0, x] - 
       (93*G[0, 0, 0, 1, x])/2 - (93*G[0, 0, 1, 0, x])/2 + 
       (30*I)*Pi*G[0, 0, 1, 0, x] + 29*G[0, 0, 1, 1, x] - 
       (26*I)*Pi*G[0, 0, 1, 1, x] - 18*G[0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 0, 0, x] + 33*G[0, 1, 0, 1, x] + 
       (66*I)*Pi*G[0, 1, 0, 1, x] + 33*G[0, 1, 1, 0, x] - 
       (18*I)*Pi*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] - 
       (42*I)*Pi*G[0, 1, 1, 1, x] - 30*G[1, 0, 0, 0, x] - 
       (30*I)*Pi*G[1, 0, 0, 0, x] + 27*G[1, 0, 0, 1, x] - 
       (40*I)*Pi*G[1, 0, 0, 1, x] + 27*G[1, 0, 1, 0, x] + 
       (24*I)*Pi*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] + 
       (64*I)*Pi*G[1, 0, 1, 1, x] + 9*G[1, 1, 0, 0, x] - 
       (30*I)*Pi*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 
       (110*I)*Pi*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] - 
       (134*I)*Pi*G[1, 1, 1, 1, x] - 192*G[0, 0, 0, 0, 0, x] + 
       92*G[0, 0, 0, 0, 1, x] + 92*G[0, 0, 0, 1, 0, x] + 
       16*G[0, 0, 0, 1, 1, x] + 84*G[0, 0, 1, 0, 0, x] + 
       54*G[0, 0, 1, 0, 1, x] + 54*G[0, 0, 1, 1, 0, x] - 
       136*G[0, 0, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 1, x] + 
       48*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
       20*G[0, 1, 1, 0, 0, x] - 52*G[0, 1, 1, 0, 1, x] - 
       52*G[0, 1, 1, 1, 0, x] - 38*G[0, 1, 1, 1, 1, x] - 
       112*G[1, 0, 0, 0, 0, x] + 90*G[1, 0, 0, 0, 1, x] + 
       90*G[1, 0, 0, 1, 0, x] - 78*G[1, 0, 0, 1, 1, x] + 
       102*G[1, 0, 1, 0, 0, x] - 26*G[1, 0, 1, 0, 1, x] - 
       26*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] - 
       10*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
       40*G[1, 1, 0, 1, 0, x] - 46*G[1, 1, 0, 1, 1, x] + 
       90*G[1, 1, 1, 0, 0, x] - 134*G[1, 1, 1, 0, 1, x] - 
       134*G[1, 1, 1, 1, 0, x] + 104*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-1/3 + RATIO[(1 - x)^(-1)]/3) + 
       Log[mu2/s]^4*(-5/2 - ((10*I)/3)*Pi - (10*G[0, x])/3 + (5*G[1, x])/3 + 
         (5/2 + ((10*I)/3)*Pi + (10*G[0, x])/3 - (5*G[1, x])/3)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^3*(-91/6 - ((44*I)/3)*Pi + 
         (56*Pi^2)/9 - 12*G[0, x] - (12*I)*Pi*G[0, x] + (22*G[1, x])/3 + 
         ((32*I)/3)*Pi*G[1, x] - 12*G[0, 0, x] + (40*G[0, 1, x])/3 + 
         (40*G[1, 0, x])/3 - (28*G[1, 1, x])/3 + 
         (91/6 + (12*I)*Pi - (56*Pi^2)/9 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
           10*G[1, x] - ((40*I)/3)*Pi*G[1, x] + 12*G[0, 0, x] - 
           (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 + (20*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*
          RATIO[x^(-1)]) + (1289*Zeta[3])/6 + ((305*I)/6)*Pi*Zeta[3] - 
       (994*Pi^2*Zeta[3])/9 - (57*G[0, x]*Zeta[3])/2 + 
       (264*I)*Pi*G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/3 + 
       ((206*I)/3)*Pi*G[1, x]*Zeta[3] + 172*G[0, 0, x]*Zeta[3] - 
       (452*G[0, 1, x]*Zeta[3])/3 - (92*G[1, 0, x]*Zeta[3])/3 + 
       (2*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(-205/4 - (60*I)*Pi + 
         10*Pi^2 + (2*I)*Pi^3 - 49*G[0, x] - (9*I)*Pi*G[0, x] + 
         (10*Pi^2*G[0, x])/3 + (69*G[1, x])/2 + (23*I)*Pi*G[1, x] - 
         (26*Pi^2*G[1, x])/3 + 27*G[0, 1, x] + (29*I)*Pi*G[0, 1, x] + 
         27*G[1, 0, x] + (27*I)*Pi*G[1, 0, x] - 26*G[1, 1, x] - 
         (35*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         32*G[0, 1, 0, x] - 43*G[0, 1, 1, x] + 36*G[1, 0, 0, x] - 
         49*G[1, 0, 1, x] - 49*G[1, 1, 0, x] + 42*G[1, 1, 1, x] + 
         ((-10*I)*Pi*G[1, x] + 10*Pi^2*G[1, x] - (11*I)*Pi*G[0, 1, x] - 
           (9*I)*Pi*G[1, 0, x] - 10*G[1, 1, x] + (5*I)*Pi*G[1, 1, x] - 
           11*G[0, 1, 1, x] - 9*G[1, 0, 1, x] - 9*G[1, 1, 0, x] + 
           22*G[1, 1, 1, x])*RATIO[x^(-1)] + (Pi^2 + 2*G[0, 0, x] - 
           2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(205/4 + (48*I)*Pi - (2*I)*Pi^3 + 48*G[0, x] - 
           (10*Pi^2*G[0, x])/3 - (91*G[1, x])/2 - (36*I)*Pi*G[1, x] + 
           (56*Pi^2*G[1, x])/3 - 36*G[0, 1, x] - (40*I)*Pi*G[0, 1, x] - 
           36*G[1, 0, x] - (36*I)*Pi*G[1, 0, x] + 30*G[1, 1, x] + 
           (40*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
           32*G[0, 1, 0, x] + 32*G[0, 1, 1, x] - 36*G[1, 0, 0, x] + 
           40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - 
           (38*Zeta[3])/3) + (38*Zeta[3])/3) + 
       RATIO[x]*((73*Pi^2)/4 - Pi^4/30 - (20*Pi^2*G[0, x])/3 - 
         (2*I)*Pi^3*G[0, x] - (43*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] + 
         (73*G[0, 0, x])/2 - (14*Pi^2*G[0, 0, x])/3 - (73*G[0, 1, x])/2 + 
         (5*Pi^2*G[0, 1, x])/3 - (73*G[1, 0, x])/2 + (5*Pi^2*G[1, 0, x])/3 + 
         (73*G[1, 1, x])/2 + (Pi^2*G[1, 1, x])/3 - 28*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 32*G[0, 1, 1, x] - 
         14*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 44*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] + 44*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] - 74*G[1, 1, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] + 
         10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
         14*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         16*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 14*G[1, 1, 0, 0, x] - 
         16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
         12*Zeta[3] + (12*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - 
         8*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((-295*I)/2)*Pi*G[1, x] + 
         (83*Pi^2*G[1, x])/6 - ((25*I)/3)*Pi^3*G[1, x] - 
         (77*Pi^4*G[1, x])/90 - ((215*I)/2)*Pi*G[0, 1, x] + 
         (61*Pi^2*G[0, 1, x])/3 + ((85*I)/6)*Pi^3*G[0, 1, x] + 
         ((21*I)/2)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 - 
         ((3*I)/2)*Pi^3*G[1, 0, x] - (295*G[1, 1, x])/2 + 
         ((293*I)/2)*Pi*G[1, 1, x] - 31*Pi^2*G[1, 1, x] - 
         ((67*I)/6)*Pi^3*G[1, 1, x] - (9*I)*Pi*G[0, 0, 1, x] + 
         3*Pi^2*G[0, 0, 1, x] - (15*I)*Pi*G[0, 1, 0, x] - 
         11*Pi^2*G[0, 1, 0, x] - (215*G[0, 1, 1, x])/2 + 
         (32*I)*Pi*G[0, 1, 1, x] - (143*Pi^2*G[0, 1, 1, x])/6 - 
         (21*I)*Pi*G[1, 0, 0, x] + 5*Pi^2*G[1, 0, 0, x] + 
         (21*G[1, 0, 1, x])/2 + (14*I)*Pi*G[1, 0, 1, x] - 
         (53*Pi^2*G[1, 0, 1, x])/6 + (21*G[1, 1, 0, x])/2 + 
         (54*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 + 
         211*G[1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, x] + 
         25*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 0, x] - 9*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 0, x] - 
         15*G[0, 1, 0, 1, x] - (10*I)*Pi*G[0, 1, 0, 1, x] - 
         15*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 0, x] + 
         80*G[0, 1, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - 21*G[1, 0, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 0, 1, x] - 21*G[1, 0, 1, 0, x] + 
         (24*I)*Pi*G[1, 0, 1, 0, x] + 38*G[1, 0, 1, 1, x] + 
         (32*I)*Pi*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] - 
         (30*I)*Pi*G[1, 1, 0, 0, x] + 46*G[1, 1, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 1, x] + 46*G[1, 1, 1, 0, x] - 
         156*G[1, 1, 1, 1, x] - (54*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 1, x] - 
         6*G[0, 0, 1, 1, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
         36*G[0, 1, 1, 1, 0, x] - 70*G[0, 1, 1, 1, 1, x] - 
         18*G[1, 0, 0, 0, 1, x] - 18*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
         6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] + 
         18*G[1, 0, 1, 1, 1, x] - 18*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 1, 1, x] + 18*G[1, 1, 1, 0, 0, x] - 
         54*G[1, 1, 1, 0, 1, x] - 54*G[1, 1, 1, 1, 0, x] + 
         64*G[1, 1, 1, 1, 1, x] + 90*G[1, x]*Zeta[3] + ((130*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] - 
         (74*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]*(-895/8 - (121*I)*Pi + 
         (101*Pi^2)/4 + ((31*I)/3)*Pi^3 - (1301*Pi^4)/180 - 67*G[0, x] - 
         (36*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] + (26*I)*Pi^3*G[0, x] + 
         (97*G[1, x])/2 + (81*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
         ((7*I)/3)*Pi^3*G[1, x] - 6*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
         (122*Pi^2*G[0, 0, x])/3 + 68*G[0, 1, x] + (7*I)*Pi*G[0, 1, x] - 
         19*Pi^2*G[0, 1, x] + 68*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] - 
         (23*Pi^2*G[1, 0, x])/3 - 56*G[1, 1, x] - (31*I)*Pi*G[1, 1, x] + 
         (32*Pi^2*G[1, 1, x])/3 + 12*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 1, x] - 
         (18*I)*Pi*G[0, 1, 0, x] - 47*G[0, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, x] - 57*G[1, 0, 1, x] - 
         (78*I)*Pi*G[1, 0, 1, x] - 57*G[1, 1, 0, x] - 
         (42*I)*Pi*G[1, 1, 0, x] + 78*G[1, 1, 1, x] + 
         (96*I)*Pi*G[1, 1, 1, x] + 112*G[0, 0, 0, 0, x] - 
         108*G[0, 0, 0, 1, x] - 108*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] - 
         96*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] + 
         48*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 52*G[1, 0, 0, 1, x] - 
         52*G[1, 0, 1, 0, x] + 72*G[1, 0, 1, 1, x] - 60*G[1, 1, 0, 0, x] + 
         116*G[1, 1, 0, 1, x] + 116*G[1, 1, 1, 0, x] - 104*G[1, 1, 1, 1, x] + 
         (15*Pi^2 + (3*I)*Pi^3 + 3*Pi^2*G[0, x] - 2*Pi^2*G[1, x] + 
           30*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] - 30*G[0, 1, x] - 
           (6*I)*Pi*G[0, 1, x] - 30*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
           30*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
           16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - 
           16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           12*G[1, 1, 1, x])*RATIO[x] + 80*Zeta[3] - ((76*I)/3)*Pi*Zeta[3] + 
         (20*G[0, x]*Zeta[3])/3 + (68*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(895/8 + (64*I)*Pi + (17*Pi^2)/12 - (4*I)*Pi^3 + 
           (1301*Pi^4)/180 + 64*G[0, x] - 8*Pi^2*G[0, x] - 
           (26*I)*Pi^3*G[0, x] - (205*G[1, x])/2 - (96*I)*Pi*G[1, x] + 
           (4*I)*Pi^3*G[1, x] - (122*Pi^2*G[0, 0, x])/3 - 96*G[0, 1, x] - 
           (12*I)*Pi*G[0, 1, x] + 40*Pi^2*G[0, 1, x] - 96*G[1, 0, x] + 
           (20*Pi^2*G[1, 0, x])/3 + 91*G[1, 1, x] + (72*I)*Pi*G[1, 1, x] - 
           (112*Pi^2*G[1, 1, x])/3 - 12*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
           (32*I)*Pi*G[0, 1, 1, x] + 72*G[1, 0, 1, x] + 
           (80*I)*Pi*G[1, 0, 1, x] + 72*G[1, 1, 0, x] + 
           (72*I)*Pi*G[1, 1, 0, x] - 60*G[1, 1, 1, x] - 
           (80*I)*Pi*G[1, 1, 1, x] - 112*G[0, 0, 0, 0, x] + 
           108*G[0, 0, 0, 1, x] + 108*G[0, 0, 1, 0, x] - 
           56*G[0, 0, 1, 1, x] + 96*G[0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, x] - 
           32*G[0, 1, 1, 0, x] + 8*G[1, 0, 0, 0, x] + 64*G[1, 0, 0, 1, x] + 
           64*G[1, 0, 1, 0, x] - 64*G[1, 0, 1, 1, x] + 72*G[1, 1, 0, 0, x] - 
           80*G[1, 1, 0, 1, x] - 80*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 
           32*Zeta[3] + ((76*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (76*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*((-75*I)*Pi*G[1, x] + 
           (14*Pi^2*G[1, x])/3 + ((19*I)/3)*Pi^3*G[1, x] - 
           (33*I)*Pi*G[0, 1, x] + 21*Pi^2*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] - 75*G[1, 1, x] + (47*I)*Pi*G[1, 1, x] - 
           (80*Pi^2*G[1, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, x] - 
           33*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 
           (12*I)*Pi*G[1, 0, 0, x] - 3*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] + 70*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] - 18*G[0, 1, 0, 1, x] - 
           18*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
           36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
           48*G[1, x]*Zeta[3])) - 114*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (4205/32 + (71*Pi^2)/16 - (8*I)*Pi^3 - (23*Pi^4)/40 + 
         ((32*I)/5)*Pi^5 - (30*I)*Pi*G[0, x] - (68*Pi^2*G[0, x])/3 + 
         (17*Pi^4*G[0, x])/5 - (895*G[1, x])/8 - (64*I)*Pi*G[1, x] - 
         (17*Pi^2*G[1, x])/12 + (4*I)*Pi^3*G[1, x] - (1301*Pi^4*G[1, x])/
          180 - 30*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/
          2 + (8*I)*Pi^3*G[0, 0, x] - 64*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + 
         (9*Pi^2*G[0, 1, x])/2 + ((110*I)/3)*Pi^3*G[0, 1, x] - 
         64*G[1, 0, x] + 8*Pi^2*G[1, 0, x] + (26*I)*Pi^3*G[1, 0, x] + 
         (205*G[1, 1, x])/2 + (96*I)*Pi*G[1, 1, x] - (4*I)*Pi^3*G[1, 1, x] - 
         20*G[0, 0, 0, x] + 38*Pi^2*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         ((9*I)/2)*Pi*G[0, 0, 1, x] + 44*Pi^2*G[0, 0, 1, x] + 
         32*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 0, x] + 32*G[0, 1, 1, x] + 
         (36*I)*Pi*G[0, 1, 1, x] - 48*Pi^2*G[0, 1, 1, x] + 
         (122*Pi^2*G[1, 0, 0, x])/3 + 96*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] - 40*Pi^2*G[1, 0, 1, x] + 96*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/3 - 91*G[1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, x] + (112*Pi^2*G[1, 1, 1, x])/3 - 
         (33*G[0, 0, 0, 0, x])/2 - (12*I)*Pi*G[0, 0, 0, 0, x] + 
         (57*G[0, 0, 0, 1, x])/2 + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (57*G[0, 0, 1, 0, x])/2 - (36*I)*Pi*G[0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
         24*G[0, 1, 0, 0, x] + (84*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] - (76*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
         (56*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
         48*G[1, 0, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, 1, x] - 
         72*G[1, 1, 0, 1, x] - (80*I)*Pi*G[1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, x] + 
         60*G[1, 1, 1, 1, x] + (80*I)*Pi*G[1, 1, 1, 1, x] + 
         192*G[0, 0, 0, 0, 0, x] - 92*G[0, 0, 0, 0, 1, x] - 
         92*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
         84*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] - 
         60*G[0, 0, 1, 1, 0, x] + 136*G[0, 0, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 0, 0, x] + 
         88*G[0, 1, 1, 0, 1, x] + 88*G[0, 1, 1, 1, 0, x] - 
         32*G[0, 1, 1, 1, 1, x] + 112*G[1, 0, 0, 0, 0, x] - 
         108*G[1, 0, 0, 0, 1, x] - 108*G[1, 0, 0, 1, 0, x] + 
         56*G[1, 0, 0, 1, 1, x] - 96*G[1, 0, 1, 0, 0, x] + 
         32*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] - 
         8*G[1, 1, 0, 0, 0, x] - 64*G[1, 1, 0, 0, 1, x] - 
         64*G[1, 1, 0, 1, 0, x] + 64*G[1, 1, 0, 1, 1, x] - 
         72*G[1, 1, 1, 0, 0, x] + 80*G[1, 1, 1, 0, 1, x] + 
         80*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] - (292*Zeta[3])/3 - 
         ((15*I)/2)*Pi*Zeta[3] + (994*Pi^2*Zeta[3])/9 + (9*G[0, x]*Zeta[3])/
          2 - (264*I)*Pi*G[0, x]*Zeta[3] + 32*G[1, x]*Zeta[3] - 
         ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 172*G[0, 0, x]*Zeta[3] + 
         (524*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
         (76*G[1, 1, x]*Zeta[3])/3 + 114*Zeta[5])) + 
     e^2*(-25863/64 - (396*I)*Pi + (8415*Pi^2)/32 + ((707*I)/24)*Pi^3 + 
       (1501*Pi^4)/480 + ((109*I)/360)*Pi^5 - (39959*Pi^6)/90720 - 
       60*G[0, x] - ((669*I)/4)*Pi*G[0, x] + (91*Pi^2*G[0, x])/24 + 
       ((11*I)/4)*Pi^3*G[0, x] - 2*Pi^4*G[0, x] + ((107*I)/12)*Pi^5*G[0, x] + 
       (365*G[1, x])/16 + ((1017*I)/4)*Pi*G[1, x] - (869*Pi^2*G[1, x])/8 + 
       ((319*I)/24)*Pi^3*G[1, x] + (947*Pi^4*G[1, x])/240 + 
       ((1703*I)/120)*Pi^5*G[1, x] + 213*G[0, 0, x] + 
       ((129*I)/4)*Pi*G[0, 0, x] + (437*Pi^2*G[0, 0, x])/12 + 
       (10*I)*Pi^3*G[0, 0, x] - (77*Pi^4*G[0, 0, x])/180 - 
       (889*G[0, 1, x])/4 + ((397*I)/4)*Pi*G[0, 1, x] + 
       (211*Pi^2*G[0, 1, x])/24 - ((155*I)/12)*Pi^3*G[0, 1, x] - 
       (5*Pi^4*G[0, 1, x])/2 - (889*G[1, 0, x])/4 + 
       ((123*I)/4)*Pi*G[1, 0, x] - (421*Pi^2*G[1, 0, x])/24 - 
       ((75*I)/4)*Pi^3*G[1, 0, x] + (431*Pi^4*G[1, 0, x])/90 + 
       (1379*G[1, 1, x])/4 - ((821*I)/4)*Pi*G[1, 1, x] + 
       (65*Pi^2*G[1, 1, x])/4 - ((67*I)/12)*Pi^3*G[1, 1, x] - 
       (388*Pi^4*G[1, 1, x])/45 - (137*G[0, 0, 0, x])/4 - 
       ((225*I)/4)*Pi*G[0, 0, 0, x] - (51*Pi^2*G[0, 0, 0, x])/2 + 
       (3*I)*Pi^3*G[0, 0, 0, x] + (59*G[0, 0, 1, x])/2 - 
       ((305*I)/4)*Pi*G[0, 0, 1, x] + (13*Pi^2*G[0, 0, 1, x])/3 - 
       (3*I)*Pi^3*G[0, 0, 1, x] + (59*G[0, 1, 0, x])/2 + 
       ((249*I)/4)*Pi*G[0, 1, 0, x] - (17*Pi^2*G[0, 1, 0, x])/2 + 
       ((137*I)/2)*Pi^3*G[0, 1, 0, x] + (87*G[0, 1, 1, x])/4 - 
       ((253*I)/4)*Pi*G[0, 1, 1, x] + (121*Pi^2*G[0, 1, 1, x])/4 + 
       (59*I)*Pi^3*G[0, 1, 1, x] - 112*G[1, 0, 0, x] + 
       (81*I)*Pi*G[1, 0, 0, x] + 12*Pi^2*G[1, 0, 0, x] + 
       (32*I)*Pi^3*G[1, 0, 0, x] + (379*G[1, 0, 1, x])/4 - 
       ((69*I)/2)*Pi*G[1, 0, 1, x] + (191*Pi^2*G[1, 0, 1, x])/12 + 
       ((299*I)/6)*Pi^3*G[1, 0, 1, x] + (379*G[1, 1, 0, x])/4 - 
       ((231*I)/2)*Pi*G[1, 1, 0, x] + (71*Pi^2*G[1, 1, 0, x])/4 + 
       ((123*I)/2)*Pi^3*G[1, 1, 0, x] - 299*G[1, 1, 1, x] + 
       (222*I)*Pi*G[1, 1, 1, x] - (19*Pi^2*G[1, 1, 1, x])/3 - 
       ((23*I)/3)*Pi^3*G[1, 1, 1, x] - 20*G[0, 0, 0, 0, x] + 
       (66*I)*Pi*G[0, 0, 0, 0, x] + 42*Pi^2*G[0, 0, 0, 0, x] - 
       (501*G[0, 0, 0, 1, x])/4 - ((23*I)/2)*Pi*G[0, 0, 0, 1, x] + 
       (53*Pi^2*G[0, 0, 0, 1, x])/3 - (501*G[0, 0, 1, 0, x])/4 - 
       (69*I)*Pi*G[0, 0, 1, 0, x] + 50*Pi^2*G[0, 0, 1, 0, x] + 
       76*G[0, 0, 1, 1, x] + (26*I)*Pi*G[0, 0, 1, 1, x] + 
       (284*Pi^2*G[0, 0, 1, 1, x])/3 + (199*G[0, 1, 0, 0, x])/2 - 
       (60*I)*Pi*G[0, 1, 0, 0, x] + 82*Pi^2*G[0, 1, 0, 0, x] - 
       (41*G[0, 1, 0, 1, x])/4 + ((29*I)/2)*Pi*G[0, 1, 0, 1, x] + 
       (97*Pi^2*G[0, 1, 0, 1, x])/6 - (41*G[0, 1, 1, 0, x])/4 + 
       (57*I)*Pi*G[0, 1, 1, 0, x] + (81*Pi^2*G[0, 1, 1, 0, x])/2 + 
       G[0, 1, 1, 1, x] - (13*I)*Pi*G[0, 1, 1, 1, x] - 
       31*Pi^2*G[0, 1, 1, 1, x] + (191*G[1, 0, 0, 0, x])/2 - 
       (39*I)*Pi*G[1, 0, 0, 0, x] + 79*Pi^2*G[1, 0, 0, 0, x] + 
       (119*G[1, 0, 0, 1, x])/2 - ((9*I)/2)*Pi*G[1, 0, 0, 1, x] + 
       (314*Pi^2*G[1, 0, 0, 1, x])/3 + (119*G[1, 0, 1, 0, x])/2 + 
       (30*I)*Pi*G[1, 0, 1, 0, x] + 11*Pi^2*G[1, 0, 1, 0, x] - 
       3*G[1, 0, 1, 1, x] + (48*I)*Pi*G[1, 0, 1, 1, x] - 
       (301*Pi^2*G[1, 0, 1, 1, x])/3 - (137*G[1, 1, 0, 0, x])/2 - 
       (9*I)*Pi*G[1, 1, 0, 0, x] + (286*Pi^2*G[1, 1, 0, 0, x])/3 + 
       44*G[1, 1, 0, 1, x] + (79*I)*Pi*G[1, 1, 0, 1, x] - 
       (341*Pi^2*G[1, 1, 0, 1, x])/3 + 44*G[1, 1, 1, 0, x] + 
       (30*I)*Pi*G[1, 1, 1, 0, x] - (199*Pi^2*G[1, 1, 1, 0, x])/3 + 
       113*G[1, 1, 1, 1, x] - (153*I)*Pi*G[1, 1, 1, 1, x] + 
       40*Pi^2*G[1, 1, 1, 1, x] - (207*G[0, 0, 0, 0, 0, x])/2 - 
       (72*I)*Pi*G[0, 0, 0, 0, 0, x] + (321*G[0, 0, 0, 0, 1, x])/2 - 
       (30*I)*Pi*G[0, 0, 0, 0, 1, x] + (321*G[0, 0, 0, 1, 0, x])/2 + 
       (78*I)*Pi*G[0, 0, 0, 1, 0, x] - 91*G[0, 0, 0, 1, 1, x] + 
       (28*I)*Pi*G[0, 0, 0, 1, 1, x] + 30*G[0, 0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 18*G[0, 0, 1, 0, 1, x] - 
       (120*I)*Pi*G[0, 0, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 0, x] - 
       (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 14*G[0, 0, 1, 1, 1, x] + 
       (72*I)*Pi*G[0, 0, 1, 1, 1, x] - (39*G[0, 1, 0, 0, 0, x])/2 + 
       (192*I)*Pi*G[0, 1, 0, 0, 0, x] - (9*G[0, 1, 0, 0, 1, x])/2 + 
       (222*I)*Pi*G[0, 1, 0, 0, 1, x] - (9*G[0, 1, 0, 1, 0, x])/2 - 
       (234*I)*Pi*G[0, 1, 0, 1, 0, x] - 56*G[0, 1, 0, 1, 1, x] - 
       (162*I)*Pi*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] + 
       (120*I)*Pi*G[0, 1, 1, 0, 0, x] - 90*G[0, 1, 1, 0, 1, x] - 
       (284*I)*Pi*G[0, 1, 1, 0, 1, x] - 90*G[0, 1, 1, 1, 0, x] - 
       (54*I)*Pi*G[0, 1, 1, 1, 0, x] + 63*G[0, 1, 1, 1, 1, x] + 
       (276*I)*Pi*G[0, 1, 1, 1, 1, x] + (141*G[1, 0, 0, 0, 0, x])/2 + 
       (66*I)*Pi*G[1, 0, 0, 0, 0, x] - (75*G[1, 0, 0, 0, 1, x])/2 - 
       (46*I)*Pi*G[1, 0, 0, 0, 1, x] - (75*G[1, 0, 0, 1, 0, x])/2 - 
       (156*I)*Pi*G[1, 0, 0, 1, 0, x] - 33*G[1, 0, 0, 1, 1, x] + 
       (130*I)*Pi*G[1, 0, 0, 1, 1, x] + 33*G[1, 0, 1, 0, 0, x] + 
       (54*I)*Pi*G[1, 0, 1, 0, 0, x] - 69*G[1, 0, 1, 0, 1, x] - 
       (110*I)*Pi*G[1, 0, 1, 0, 1, x] - 69*G[1, 0, 1, 1, 0, x] + 
       (84*I)*Pi*G[1, 0, 1, 1, 0, x] + 61*G[1, 0, 1, 1, 1, x] + 
       (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 9*G[1, 1, 0, 0, 0, x] + 
       (102*I)*Pi*G[1, 1, 0, 0, 0, x] - 36*G[1, 1, 0, 0, 1, x] + 
       (170*I)*Pi*G[1, 1, 0, 0, 1, x] - 36*G[1, 1, 0, 1, 0, x] - 
       (96*I)*Pi*G[1, 1, 0, 1, 0, x] + 19*G[1, 1, 0, 1, 1, x] - 
       (232*I)*Pi*G[1, 1, 0, 1, 1, x] - 33*G[1, 1, 1, 0, 0, x] - 
       (6*I)*Pi*G[1, 1, 1, 0, 0, x] - 33*G[1, 1, 1, 0, 1, x] - 
       (322*I)*Pi*G[1, 1, 1, 0, 1, x] - 33*G[1, 1, 1, 1, 0, x] - 
       (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + 
       (404*I)*Pi*G[1, 1, 1, 1, 1, x] + 616*G[0, 0, 0, 0, 0, 0, x] - 
       184*G[0, 0, 0, 0, 0, 1, x] - 184*G[0, 0, 0, 0, 1, 0, x] - 
       94*G[0, 0, 0, 0, 1, 1, x] - 156*G[0, 0, 0, 1, 0, 0, x] - 
       14*G[0, 0, 0, 1, 0, 1, x] - 14*G[0, 0, 0, 1, 1, 0, x] + 
       8*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 0, x] - 
       196*G[0, 0, 1, 0, 0, 1, x] - 196*G[0, 0, 1, 0, 1, 0, x] - 
       46*G[0, 0, 1, 0, 1, 1, x] - 80*G[0, 0, 1, 1, 0, 0, x] - 
       72*G[0, 0, 1, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 1, 0, x] + 
       476*G[0, 0, 1, 1, 1, 1, x] + 308*G[0, 1, 0, 0, 0, 0, x] - 
       120*G[0, 1, 0, 0, 0, 1, x] - 120*G[0, 1, 0, 0, 1, 0, x] + 
       218*G[0, 1, 0, 0, 1, 1, x] - 232*G[0, 1, 0, 1, 0, 0, x] - 
       126*G[0, 1, 0, 1, 0, 1, x] - 126*G[0, 1, 0, 1, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, 1, x] + 104*G[0, 1, 1, 0, 0, 0, x] - 
       48*G[0, 1, 1, 0, 0, 1, x] - 48*G[0, 1, 1, 0, 1, 0, x] - 
       96*G[0, 1, 1, 0, 1, 1, x] - 100*G[0, 1, 1, 1, 0, 0, x] + 
       186*G[0, 1, 1, 1, 0, 1, x] + 186*G[0, 1, 1, 1, 1, 0, x] + 
       128*G[0, 1, 1, 1, 1, 1, x] + 504*G[1, 0, 0, 0, 0, 0, x] - 
       182*G[1, 0, 0, 0, 0, 1, x] - 182*G[1, 0, 0, 0, 1, 0, x] - 
       80*G[1, 0, 0, 0, 1, 1, x] - 274*G[1, 0, 0, 1, 0, 0, x] - 
       98*G[1, 0, 0, 1, 0, 1, x] - 98*G[1, 0, 0, 1, 1, 0, x] + 
       416*G[1, 0, 0, 1, 1, 1, x] - 70*G[1, 0, 1, 0, 0, 0, x] - 
       112*G[1, 0, 1, 0, 0, 1, x] - 112*G[1, 0, 1, 0, 1, 0, x] + 
       72*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 0, 0, x] + 
       164*G[1, 0, 1, 1, 0, 1, x] + 164*G[1, 0, 1, 1, 1, 0, x] - 
       196*G[1, 0, 1, 1, 1, 1, x] + 322*G[1, 1, 0, 0, 0, 0, x] - 
       216*G[1, 1, 0, 0, 0, 1, x] - 216*G[1, 1, 0, 0, 1, 0, x] + 
       298*G[1, 1, 0, 0, 1, 1, x] - 278*G[1, 1, 0, 1, 0, 0, x] + 
       94*G[1, 1, 0, 1, 0, 1, x] + 94*G[1, 1, 0, 1, 1, 0, x] - 
       200*G[1, 1, 0, 1, 1, 1, x] - 146*G[1, 1, 1, 0, 0, 0, x] - 
       64*G[1, 1, 1, 0, 0, 1, x] - 64*G[1, 1, 1, 0, 1, 0, x] + 
       68*G[1, 1, 1, 0, 1, 1, x] - 126*G[1, 1, 1, 1, 0, 0, x] + 
       368*G[1, 1, 1, 1, 0, 1, x] + 368*G[1, 1, 1, 1, 1, 0, x] - 
       252*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/36 + (5*RATIO[(1 - x)^(-1)])/36) + Log[mu2/s]^5*
        (-5/4 - ((5*I)/3)*Pi - (5*G[0, x])/3 + (5*G[1, x])/6 + 
         (5/4 + ((5*I)/3)*Pi + (5*G[0, x])/3 - (5*G[1, x])/6)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]^4*(-239/24 - ((53*I)/6)*Pi + 
         (263*Pi^2)/72 - 7*G[0, x] - (7*I)*Pi*G[0, x] + (53*G[1, x])/12 + 
         ((13*I)/2)*Pi*G[1, x] - 7*G[0, 0, x] + (25*G[0, 1, x])/3 + 
         (25*G[1, 0, x])/3 - 6*G[1, 1, x] + (239/24 + (7*I)*Pi - 
           (263*Pi^2)/72 + 7*G[0, x] + (7*I)*Pi*G[0, x] - (25*G[1, x])/4 - 
           ((25*I)/3)*Pi*G[1, x] + 7*G[0, 0, x] - (25*G[0, 1, x])/3 - 
           (25*G[1, 0, x])/3 + (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         (((-11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6)*RATIO[x^(-1)]) + 
       (12641*Zeta[3])/12 + ((3695*I)/12)*Pi*Zeta[3] - (218*Pi^2*Zeta[3])/3 - 
       ((917*I)/9)*Pi^3*Zeta[3] + (1333*G[0, x]*Zeta[3])/12 + 
       (14*I)*Pi*G[0, x]*Zeta[3] + (245*Pi^2*G[0, x]*Zeta[3])/9 - 
       (2639*G[1, x]*Zeta[3])/6 + ((83*I)/6)*Pi*G[1, x]*Zeta[3] + 
       (1442*Pi^2*G[1, x]*Zeta[3])/9 + (207*G[0, 0, x]*Zeta[3])/2 - 
       (396*I)*Pi*G[0, 0, x]*Zeta[3] + (19*G[0, 1, x]*Zeta[3])/2 - 
       ((1048*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (213*G[1, 0, x]*Zeta[3])/2 - 
       (582*I)*Pi*G[1, 0, x]*Zeta[3] + (17*G[1, 1, x]*Zeta[3])/3 - 
       ((532*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (452*G[0, 0, 0, x]*Zeta[3])/3 - 
       (868*G[0, 0, 1, x]*Zeta[3])/3 - (652*G[0, 1, 0, x]*Zeta[3])/3 + 
       (1184*G[0, 1, 1, x]*Zeta[3])/3 - 412*G[1, 0, 0, x]*Zeta[3] + 
       (1652*G[1, 0, 1, x]*Zeta[3])/3 + (74*G[1, 1, 0, x]*Zeta[3])/3 + 
       18*G[1, 1, 1, x]*Zeta[3] - (2630*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-293/6 - ((145*I)/3)*Pi + (103*Pi^2)/12 + 
         ((19*I)/9)*Pi^3 - (116*G[0, x])/3 - (7*I)*Pi*G[0, x] + 
         (35*Pi^2*G[0, x])/9 + (181*G[1, x])/6 + ((52*I)/3)*Pi*G[1, x] - 
         (113*Pi^2*G[1, x])/18 + 21*G[0, 1, x] + ((71*I)/3)*Pi*G[0, 1, x] + 
         21*G[1, 0, x] + (21*I)*Pi*G[1, 0, x] - (64*G[1, 1, x])/3 - 
         ((85*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
         (68*G[0, 0, 1, x])/3 + (68*G[0, 1, 0, x])/3 - (97*G[0, 1, 1, x])/3 + 
         28*G[1, 0, 0, x] - (121*G[1, 0, 1, x])/3 - (121*G[1, 1, 0, x])/3 + 
         36*G[1, 1, 1, x] + (((-25*I)/3)*Pi*G[1, x] + (25*Pi^2*G[1, x])/3 - 
           ((29*I)/3)*Pi*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] - 
           (25*G[1, 1, x])/3 + (5*I)*Pi*G[1, 1, x] - (29*G[0, 1, 1, x])/3 - 
           7*G[1, 0, 1, x] - 7*G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - 
           (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(293/6 + ((112*I)/3)*Pi - Pi^2/4 - 
           ((19*I)/9)*Pi^3 + (112*G[0, x])/3 - (35*Pi^2*G[0, x])/9 - 
           (239*G[1, x])/6 - (28*I)*Pi*G[1, x] + (263*Pi^2*G[1, x])/18 - 
           28*G[0, 1, x] - ((100*I)/3)*Pi*G[0, 1, x] - 28*G[1, 0, x] - 
           (28*I)*Pi*G[1, 0, x] + 25*G[1, 1, x] + ((100*I)/3)*Pi*G[1, 1, x] - 
           (16*G[0, 0, 0, x])/3 - (68*G[0, 0, 1, x])/3 - (68*G[0, 1, 0, x])/
            3 + (68*G[0, 1, 1, x])/3 - 28*G[1, 0, 0, x] + (100*G[1, 0, 1, x])/
            3 + (100*G[1, 1, 0, x])/3 - (50*G[1, 1, 1, x])/3 - 
           (80*Zeta[3])/9) + (80*Zeta[3])/9) + Log[mu2/s]^2*
        (-1343/8 - ((327*I)/2)*Pi + (823*Pi^2)/24 + ((43*I)/3)*Pi^3 - 
         (717*Pi^4)/80 - (205*G[0, x])/2 - (42*I)*Pi*G[0, x] + 
         (25*Pi^2*G[0, x])/2 + (31*I)*Pi^3*G[0, x] + (171*G[1, x])/2 + 
         ((189*I)/2)*Pi*G[1, x] + (31*Pi^2*G[1, x])/12 + (2*I)*Pi^3*G[1, x] - 
         7*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + (137*Pi^2*G[0, 0, x])/3 + 
         81*G[0, 1, x] + ((15*I)/2)*Pi*G[0, 1, x] - (53*Pi^2*G[0, 1, x])/2 + 
         81*G[1, 0, x] + ((15*I)/2)*Pi*G[1, 0, x] - (67*Pi^2*G[1, 0, x])/6 - 
         77*G[1, 1, x] - ((71*I)/2)*Pi*G[1, 1, x] + (34*Pi^2*G[1, 1, x])/3 + 
         18*G[0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
         (14*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         (21*I)*Pi*G[0, 1, 0, x] - (99*G[0, 1, 1, x])/2 - 
         (30*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, x] - (135*G[1, 0, 1, x])/2 - 
         (91*I)*Pi*G[1, 0, 1, x] - (135*G[1, 1, 0, x])/2 - 
         (51*I)*Pi*G[1, 1, 0, x] + 96*G[1, 1, 1, x] + 
         (114*I)*Pi*G[1, 1, 1, x] + 128*G[0, 0, 0, 0, x] - 
         126*G[0, 0, 0, 1, x] - 126*G[0, 0, 1, 0, x] + 72*G[0, 0, 1, 1, x] - 
         112*G[0, 1, 0, 0, x] + 23*G[0, 1, 0, 1, x] + 23*G[0, 1, 1, 0, x] + 
         44*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] - 56*G[1, 0, 0, 1, x] - 
         56*G[1, 0, 1, 0, x] + 86*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] + 
         142*G[1, 1, 0, 1, x] + 142*G[1, 1, 1, 0, x] - 136*G[1, 1, 1, 1, x] + 
         88*Zeta[3] - ((38*I)/3)*Pi*Zeta[3] + (70*G[0, x]*Zeta[3])/3 + 
         (64*G[1, x]*Zeta[3])/3 + RATIO[x]*(18*Pi^2 + ((9*I)/2)*Pi^3 + 
           (7*Pi^2*G[0, x])/2 - 4*Pi^2*G[1, x] + 36*G[0, 0, x] + 
           (9*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] - 
           36*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] + 
           (9*I)*Pi*G[1, 1, x] + 23*G[0, 0, 0, x] - 22*G[0, 0, 1, x] - 
           22*G[0, 1, 0, x] + 21*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 
           23*G[1, 0, 1, x] + 23*G[1, 1, 0, x] - 22*G[1, 1, 1, x] + 
           2*Zeta[3]) + RATIO[(1 - x)^(-1)]*(1343/8 + (96*I)*Pi + 
           (3*Pi^2)/8 - (6*I)*Pi^3 + (717*Pi^4)/80 + 96*G[0, x] - 
           12*Pi^2*G[0, x] - (31*I)*Pi^3*G[0, x] - (293*G[1, x])/2 - 
           (112*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + ((19*I)/3)*Pi^3*
            G[1, x] - (137*Pi^2*G[0, 0, x])/3 - 112*G[0, 1, x] - 
           (18*I)*Pi*G[0, 1, x] + 53*Pi^2*G[0, 1, x] - 112*G[1, 0, x] + 
           (35*Pi^2*G[1, 0, x])/3 + (239*G[1, 1, x])/2 + 
           (84*I)*Pi*G[1, 1, x] - (263*Pi^2*G[1, 1, x])/6 - 
           18*G[0, 0, 0, x] - (18*I)*Pi*G[0, 0, 0, x] + 18*G[0, 0, 1, x] - 
           (22*I)*Pi*G[0, 0, 1, x] + 18*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
           (44*I)*Pi*G[0, 1, 1, x] + 84*G[1, 0, 1, x] + 
           (100*I)*Pi*G[1, 0, 1, x] + 84*G[1, 1, 0, x] + 
           (84*I)*Pi*G[1, 1, 0, x] - 75*G[1, 1, 1, x] - 
           (100*I)*Pi*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] + 
           126*G[0, 0, 0, 1, x] + 126*G[0, 0, 1, 0, x] - 
           80*G[0, 0, 1, 1, x] + 112*G[0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, x] - 
           44*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] + 
           68*G[1, 0, 0, 1, x] + 68*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] + 
           84*G[1, 1, 0, 0, x] - 100*G[1, 1, 0, 1, x] - 
           100*G[1, 1, 1, 0, x] + 50*G[1, 1, 1, 1, x] - 40*Zeta[3] + 
           ((38*I)/3)*Pi*Zeta[3] - (70*G[0, x]*Zeta[3])/3 + 
           (80*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(((-159*I)/2)*Pi*G[1, x] + 
           (49*Pi^2*G[1, x])/6 + ((25*I)/3)*Pi^3*G[1, x] - 
           ((77*I)/2)*Pi*G[0, 1, x] + (53*Pi^2*G[0, 1, x])/2 - 
           ((9*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 - 
           (159*G[1, 1, x])/2 + ((103*I)/2)*Pi*G[1, 1, x] - 
           (65*Pi^2*G[1, 1, x])/2 - (8*I)*Pi*G[0, 0, 1, x] - 
           (21*I)*Pi*G[0, 1, 0, x] - (77*G[0, 1, 1, x])/2 + 
           (14*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 
           (9*G[1, 0, 1, x])/2 + (9*I)*Pi*G[1, 0, 1, x] - (9*G[1, 1, 0, x])/
            2 + (33*I)*Pi*G[1, 1, 0, x] + 81*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 1, 1, x] - 
           21*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] + 
           12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 18*G[1, 0, 1, 1, x] + 
           12*G[1, 1, 0, 0, x] + 42*G[1, 1, 0, 1, x] + 42*G[1, 1, 1, 0, x] - 
           86*G[1, 1, 1, 1, x] + 48*G[1, x]*Zeta[3])) + 
       RATIO[x]*((303*Pi^2)/8 - ((51*I)/8)*Pi^3 - (23*Pi^4)/12 + 
         ((17*I)/10)*Pi^5 - (23*Pi^2*G[0, x])/24 + I*Pi^3*G[0, x] - 
         (2*Pi^4*G[0, x])/3 - (877*Pi^2*G[1, x])/24 - (16*I)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/6 + (303*G[0, 0, x])/4 - ((51*I)/4)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/6 + (I/2)*Pi^3*G[0, 0, x] - (303*G[0, 1, x])/4 + 
         ((51*I)/4)*Pi*G[0, 1, x] + (92*Pi^2*G[0, 1, x])/3 + 
         ((17*I)/2)*Pi^3*G[0, 1, x] - (303*G[1, 0, x])/4 + 
         ((51*I)/4)*Pi*G[1, 0, x] + (77*Pi^2*G[1, 0, x])/3 + 
         ((35*I)/2)*Pi^3*G[1, 0, x] + (303*G[1, 1, x])/4 - 
         ((51*I)/4)*Pi*G[1, 1, x] + (73*Pi^2*G[1, 1, x])/3 + 
         ((7*I)/2)*Pi^3*G[1, 1, x] - (51*G[0, 0, 0, x])/2 + 
         (12*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
         (277*G[0, 0, 1, x])/4 + (76*I)*Pi*G[0, 0, 1, x] - 
         (277*G[0, 1, 0, x])/4 - (36*I)*Pi*G[0, 1, 0, x] + 
         (2*Pi^2*G[0, 1, 0, x])/3 + 164*G[0, 1, 1, x] - 
         (52*I)*Pi*G[0, 1, 1, x] - (9*Pi^2*G[0, 1, 1, x])/2 - 
         (99*G[1, 0, 0, x])/2 - (42*I)*Pi*G[1, 0, 0, x] + 
         (68*Pi^2*G[1, 0, 0, x])/3 + (577*G[1, 0, 1, x])/4 - 
         (46*I)*Pi*G[1, 0, 1, x] - (15*Pi^2*G[1, 0, 1, x])/2 + 
         (577*G[1, 1, 0, x])/4 + (66*I)*Pi*G[1, 1, 0, x] - 
         (49*Pi^2*G[1, 1, 0, x])/6 - 239*G[1, 1, 1, x] + 
         (22*I)*Pi*G[1, 1, 1, x] + 3*Pi^2*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 0, x] + 
         45*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         45*G[0, 0, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
         53*G[0, 0, 1, 1, x] + 41*G[0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 55*G[0, 1, 0, 1, x] - 
         (42*I)*Pi*G[0, 1, 0, 1, x] - 55*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] - 82*G[0, 1, 1, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, x] + 43*G[1, 0, 0, 0, x] + 
         (42*I)*Pi*G[1, 0, 0, 0, x] - 33*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 33*G[1, 0, 1, 0, x] - 
         (54*I)*Pi*G[1, 0, 1, 0, x] - 128*G[1, 0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 67*G[1, 1, 0, 0, x] - 
         116*G[1, 1, 0, 1, x] - (42*I)*Pi*G[1, 1, 0, 1, x] - 
         116*G[1, 1, 1, 0, x] + 316*G[1, 1, 1, 1, x] + 
         (54*I)*Pi*G[1, 1, 1, 1, x] + 114*G[0, 0, 0, 0, 0, x] - 
         16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
         18*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
         38*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 0, x] + 38*G[0, 1, 1, 1, 1, x] + 
         72*G[1, 0, 0, 0, 0, x] - 34*G[1, 0, 0, 0, 1, x] - 
         34*G[1, 0, 0, 1, 0, x] + 26*G[1, 0, 0, 1, 1, x] - 
         68*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
         6*G[1, 0, 1, 1, 0, x] + 30*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
         16*G[1, 1, 0, 1, 0, x] + 30*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + 54*G[1, 1, 1, 0, 1, x] + 
         54*G[1, 1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, 1, x] - (79*Zeta[3])/4 - 
         (106*I)*Pi*Zeta[3] + 36*Pi^2*Zeta[3] - 78*G[0, x]*Zeta[3] - 
         (96*I)*Pi*G[0, x]*Zeta[3] - 18*G[1, x]*Zeta[3] - 
         (48*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         (118*G[0, 1, x]*Zeta[3])/3 - (62*G[1, 0, x]*Zeta[3])/3 + 
         (110*G[1, 1, x]*Zeta[3])/3 - 26*Zeta[5]) + 137*Zeta[5] - 
       (2256*I)*Pi*Zeta[5] - 120*G[0, x]*Zeta[5] + 302*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(25863/64 + (1583*Pi^2)/96 - (6*I)*Pi^3 + 
         (581*Pi^4)/1440 + ((9*I)/20)*Pi^5 + (39959*Pi^6)/90720 - 
         (222*I)*Pi*G[0, x] - (337*Pi^2*G[0, x])/12 - ((45*I)/4)*Pi^3*
          G[0, x] - (13*Pi^4*G[0, x])/20 - ((107*I)/12)*Pi^5*G[0, x] - 
         (5741*G[1, x])/16 - (128*I)*Pi*G[1, x] - (55*Pi^2*G[1, x])/8 + 
         ((56*I)/3)*Pi^3*G[1, x] - (29*Pi^4*G[1, x])/48 - 
         ((2419*I)/180)*Pi^5*G[1, x] - 222*G[0, 0, x] + 
         ((489*I)/4)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         (77*Pi^4*G[0, 0, x])/180 - 128*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 
         (509*Pi^2*G[0, 1, x])/12 - ((13*I)/2)*Pi^3*G[0, 1, x] - 
         (559*Pi^4*G[0, 1, x])/180 - 128*G[1, 0, x] - (60*I)*Pi*G[1, 0, x] + 
         36*Pi^2*G[1, 0, x] - (1339*Pi^4*G[1, 0, x])/180 + 
         (1343*G[1, 1, x])/4 + (192*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/
          4 - (12*I)*Pi^3*G[1, 1, x] + (717*Pi^4*G[1, 1, x])/40 + 
         (473*G[0, 0, 0, x])/4 - ((207*I)/4)*Pi*G[0, 0, 0, x] + 
         (21*Pi^2*G[0, 0, 0, x])/2 - (3*I)*Pi^3*G[0, 0, 0, x] + 
         64*G[0, 0, 1, x] - ((29*I)/4)*Pi*G[0, 0, 1, x] - 
         (39*Pi^2*G[0, 0, 1, x])/2 + ((47*I)/3)*Pi^3*G[0, 0, 1, x] + 
         64*G[0, 1, 0, x] + ((87*I)/2)*Pi*G[0, 1, 0, x] + 
         3*Pi^2*G[0, 1, 0, x] - (86*I)*Pi^3*G[0, 1, 0, x] + 
         64*G[0, 1, 1, x] + (128*I)*Pi*G[0, 1, 1, x] - 
         (79*Pi^2*G[0, 1, 1, x])/2 - ((212*I)/3)*Pi^3*G[0, 1, 1, x] - 
         60*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 0, x])/
          2 - (22*I)*Pi^3*G[1, 0, 0, x] + 192*G[1, 0, 1, x] + 
         (64*I)*Pi*G[1, 0, 1, x] - (55*Pi^2*G[1, 0, 1, x])/2 - 
         ((268*I)/3)*Pi^3*G[1, 0, 1, x] + 192*G[1, 1, 0, x] - 
         24*Pi^2*G[1, 1, 0, x] - (62*I)*Pi^3*G[1, 1, 0, x] - 
         293*G[1, 1, 1, x] - (224*I)*Pi*G[1, 1, 1, x] + 
         (3*Pi^2*G[1, 1, 1, x])/2 + ((38*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (137*G[0, 0, 0, 0, x])/2 - 42*Pi^2*G[0, 0, 0, 0, x] + 
         (227*G[0, 0, 0, 1, x])/4 + ((27*I)/2)*Pi*G[0, 0, 0, 1, x] - 
         (53*Pi^2*G[0, 0, 0, 1, x])/3 + (227*G[0, 0, 1, 0, x])/4 - 
         61*Pi^2*G[0, 0, 1, 0, x] - 128*G[0, 0, 1, 1, x] + 
         (27*I)*Pi*G[0, 0, 1, 1, x] - 116*Pi^2*G[0, 0, 1, 1, x] + 
         (215*G[0, 1, 0, 0, x])/2 - 68*Pi^2*G[0, 1, 0, 0, x] - 
         128*G[0, 1, 0, 1, x] - ((51*I)/2)*Pi*G[0, 1, 0, 1, x] + 
         14*Pi^2*G[0, 1, 0, 1, x] - 128*G[0, 1, 1, 0, x] + 
         32*Pi^2*G[0, 1, 1, 0, x] + 160*G[0, 1, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 1, 1, x] + 90*Pi^2*G[0, 1, 1, 1, x] + 
         76*G[1, 0, 0, 0, x] - 94*Pi^2*G[1, 0, 0, 0, x] - 
         64*G[1, 0, 0, 1, x] + ((33*I)/2)*Pi*G[1, 0, 0, 1, x] - 
         122*Pi^2*G[1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, x] - 
         4*Pi^2*G[1, 0, 1, 0, x] - 96*G[1, 0, 1, 1, x] - 
         (84*I)*Pi*G[1, 0, 1, 1, x] + 126*Pi^2*G[1, 0, 1, 1, x] - 
         (274*Pi^2*G[1, 1, 0, 0, x])/3 - 224*G[1, 1, 0, 1, x] - 
         (36*I)*Pi*G[1, 1, 0, 1, x] + 106*Pi^2*G[1, 1, 0, 1, x] - 
         224*G[1, 1, 1, 0, x] + (70*Pi^2*G[1, 1, 1, 0, x])/3 + 
         239*G[1, 1, 1, 1, x] + (168*I)*Pi*G[1, 1, 1, 1, x] - 
         (263*Pi^2*G[1, 1, 1, 1, x])/3 + (207*G[0, 0, 0, 0, 0, x])/2 + 
         (72*I)*Pi*G[0, 0, 0, 0, 0, x] - (189*G[0, 0, 0, 0, 1, x])/2 + 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] - (189*G[0, 0, 0, 1, 0, x])/2 - 
         (84*I)*Pi*G[0, 0, 0, 1, 0, x] + 63*G[0, 0, 0, 1, 1, x] - 
         (40*I)*Pi*G[0, 0, 0, 1, 1, x] - 96*G[0, 0, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 51*G[0, 0, 1, 0, 1, x] + 
         (104*I)*Pi*G[0, 0, 1, 0, 1, x] + 51*G[0, 0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 1, 0, x] + 60*G[0, 0, 1, 1, 1, x] - 
         (52*I)*Pi*G[0, 0, 1, 1, 1, x] - (93*G[0, 1, 0, 0, 0, x])/2 - 
         (288*I)*Pi*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 0, 0, 1, x])/2 - 
         (256*I)*Pi*G[0, 1, 0, 0, 1, x] - (3*G[0, 1, 0, 1, 0, x])/2 + 
         (348*I)*Pi*G[0, 1, 0, 1, 0, x] + 60*G[0, 1, 0, 1, 1, x] + 
         (188*I)*Pi*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         (108*I)*Pi*G[0, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 0, 1, x] + 
         (356*I)*Pi*G[0, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 0, x] - 
         192*G[0, 1, 1, 1, 1, x] - (360*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (9*G[1, 0, 0, 0, 0, x])/2 - (63*G[1, 0, 0, 0, 1, x])/2 + 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] - (63*G[1, 0, 0, 1, 0, x])/2 + 
         (96*I)*Pi*G[1, 0, 0, 1, 0, x] + 84*G[1, 0, 0, 1, 1, x] - 
         (68*I)*Pi*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] - 
         (168*I)*Pi*G[1, 0, 1, 0, 0, x] + 84*G[1, 0, 1, 0, 1, x] + 
         (132*I)*Pi*G[1, 0, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 0, x] - 
         72*G[1, 0, 1, 1, 1, x] - (112*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         36*G[1, 1, 0, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 1, x] - (44*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 0, 1, 0, x] + 96*G[1, 1, 0, 1, 1, x] + 
         (88*I)*Pi*G[1, 1, 0, 1, 1, x] + 168*G[1, 1, 1, 0, 1, x] + 
         (200*I)*Pi*G[1, 1, 1, 0, 1, x] + 168*G[1, 1, 1, 1, 0, x] + 
         (168*I)*Pi*G[1, 1, 1, 1, 0, x] - 150*G[1, 1, 1, 1, 1, x] - 
         (200*I)*Pi*G[1, 1, 1, 1, 1, x] - 616*G[0, 0, 0, 0, 0, 0, x] + 
         184*G[0, 0, 0, 0, 0, 1, x] + 184*G[0, 0, 0, 0, 1, 0, x] + 
         112*G[0, 0, 0, 0, 1, 1, x] + 156*G[0, 0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 0, 1, 0, 1, x] + 8*G[0, 0, 0, 1, 1, 0, x] - 
         20*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 0, x] + 
         232*G[0, 0, 1, 0, 0, 1, x] + 232*G[0, 0, 1, 0, 1, 0, x] + 
         12*G[0, 0, 1, 0, 1, 1, x] + 44*G[0, 0, 1, 1, 0, 0, x] + 
         108*G[0, 0, 1, 1, 0, 1, x] + 108*G[0, 0, 1, 1, 1, 0, x] - 
         528*G[0, 0, 1, 1, 1, 1, x] - 308*G[0, 1, 0, 0, 0, 0, x] + 
         24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] - 
         228*G[0, 1, 0, 0, 1, 1, x] + 340*G[0, 1, 0, 1, 0, 0, x] + 
         60*G[0, 1, 0, 1, 0, 1, x] + 60*G[0, 1, 0, 1, 1, 0, x] + 
         120*G[0, 1, 0, 1, 1, 1, x] + 88*G[0, 1, 1, 0, 0, 0, x] - 
         60*G[0, 1, 1, 0, 0, 1, x] - 60*G[0, 1, 1, 0, 1, 0, x] + 
         192*G[0, 1, 1, 0, 1, 1, x] + 88*G[0, 1, 1, 1, 0, 0, x] - 
         312*G[0, 1, 1, 1, 0, 1, x] - 312*G[0, 1, 1, 1, 1, 0, x] + 
         104*G[0, 1, 1, 1, 1, 1, x] - 504*G[1, 0, 0, 0, 0, 0, x] + 
         248*G[1, 0, 0, 0, 0, 1, x] + 248*G[1, 0, 0, 0, 1, 0, x] + 
         28*G[1, 0, 0, 0, 1, 1, x] + 208*G[1, 0, 0, 1, 0, 0, x] + 
         140*G[1, 0, 0, 1, 0, 1, x] + 140*G[1, 0, 0, 1, 1, 0, x] - 
         368*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
         52*G[1, 0, 1, 0, 0, 1, x] + 52*G[1, 0, 1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 0, 1, 1, x] + 136*G[1, 0, 1, 1, 0, 0, x] - 
         224*G[1, 0, 1, 1, 0, 1, x] - 224*G[1, 0, 1, 1, 1, 0, x] + 
         152*G[1, 0, 1, 1, 1, 1, x] - 256*G[1, 1, 0, 0, 0, 0, x] + 
         252*G[1, 1, 0, 0, 0, 1, x] + 252*G[1, 1, 0, 0, 1, 0, x] - 
         160*G[1, 1, 0, 0, 1, 1, x] + 224*G[1, 1, 0, 1, 0, 0, x] - 
         88*G[1, 1, 0, 1, 0, 1, x] - 88*G[1, 1, 0, 1, 1, 0, x] + 
         40*G[1, 1, 0, 1, 1, 1, x] + 32*G[1, 1, 1, 0, 0, 0, x] + 
         136*G[1, 1, 1, 0, 0, 1, x] + 136*G[1, 1, 1, 0, 1, 0, x] - 
         136*G[1, 1, 1, 0, 1, 1, x] + 168*G[1, 1, 1, 1, 0, 0, x] - 
         200*G[1, 1, 1, 1, 0, 1, x] - 200*G[1, 1, 1, 1, 1, 0, x] + 
         100*G[1, 1, 1, 1, 1, 1, x] - (6941*Zeta[3])/12 - 
         ((1883*I)/12)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + ((917*I)/9)*Pi^3*
          Zeta[3] - (1883*G[0, x]*Zeta[3])/12 - (245*Pi^2*G[0, x]*Zeta[3])/
          9 + (647*G[1, x]*Zeta[3])/3 + ((169*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (2240*Pi^2*G[1, x]*Zeta[3])/9 - (183*G[0, 0, x]*Zeta[3])/2 + 
         (396*I)*Pi*G[0, 0, x]*Zeta[3] + (433*G[0, 1, x]*Zeta[3])/2 + 
         ((1688*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (145*G[1, 0, x]*Zeta[3])/2 + 
         (596*I)*Pi*G[1, 0, x]*Zeta[3] - 80*G[1, 1, x]*Zeta[3] + 
         ((76*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (452*G[0, 0, 0, x]*Zeta[3])/3 + 
         (940*G[0, 0, 1, x]*Zeta[3])/3 + (580*G[0, 1, 0, x]*Zeta[3])/3 - 
         (1612*G[0, 1, 1, x]*Zeta[3])/3 + 424*G[1, 0, 0, x]*Zeta[3] - 
         (1148*G[1, 0, 1, x]*Zeta[3])/3 - (140*G[1, 1, 0, x]*Zeta[3])/3 + 
         (160*G[1, 1, 1, x]*Zeta[3])/3 + (2630*Zeta[3]^2)/9 - 63*Zeta[5] + 
         (2256*I)*Pi*Zeta[5] + 120*G[0, x]*Zeta[5] - 228*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((-2321*I)/4)*Pi*G[1, x] + (1219*Pi^2*G[1, x])/24 - 
         ((289*I)/8)*Pi^3*G[1, x] + (277*Pi^4*G[1, x])/36 + 
         ((271*I)/360)*Pi^5*G[1, x] - ((1963*I)/4)*Pi*G[0, 1, x] + 
         (2939*Pi^2*G[0, 1, x])/24 + ((311*I)/12)*Pi^3*G[0, 1, x] - 
         (1009*Pi^4*G[0, 1, x])/180 + (60*I)*Pi*G[1, 0, x] + 
         (1157*Pi^2*G[1, 0, x])/24 + ((61*I)/4)*Pi^3*G[1, 0, x] - 
         (53*Pi^4*G[1, 0, x])/20 - (2321*G[1, 1, x])/4 + 
         (611*I)*Pi*G[1, 1, x] - (262*Pi^2*G[1, 1, x])/3 - 
         ((317*I)/12)*Pi^3*G[1, 1, x] + (3349*Pi^4*G[1, 1, x])/360 - 
         (129*I)*Pi*G[0, 0, 1, x] + (113*Pi^2*G[0, 0, 1, x])/6 + 
         ((38*I)/3)*Pi^3*G[0, 0, 1, x] - ((219*I)/4)*Pi*G[0, 1, 0, x] - 
         (121*Pi^2*G[0, 1, 0, x])/6 - ((35*I)/2)*Pi^3*G[0, 1, 0, x] - 
         (1963*G[0, 1, 1, x])/4 + ((933*I)/4)*Pi*G[0, 1, 1, x] - 
         (299*Pi^2*G[0, 1, 1, x])/4 - ((35*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (135*I)*Pi*G[1, 0, 0, x] + (37*Pi^2*G[1, 0, 0, x])/2 + 
         (10*I)*Pi^3*G[1, 0, 0, x] + 60*G[1, 0, 1, x] + 
         (138*I)*Pi*G[1, 0, 1, x] - (125*Pi^2*G[1, 0, 1, x])/12 - 
         ((79*I)/2)*Pi^3*G[1, 0, 1, x] + 60*G[1, 1, 0, x] + 
         ((507*I)/2)*Pi*G[1, 1, 0, x] - (55*Pi^2*G[1, 1, 0, x])/4 - 
         (I/2)*Pi^3*G[1, 1, 0, x] + 855*G[1, 1, 1, x] - 
         (306*I)*Pi*G[1, 1, 1, x] + (209*Pi^2*G[1, 1, 1, x])/2 + 
         (5*I)*Pi^3*G[1, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] - 
         (15*I)*Pi*G[0, 0, 1, 0, x] - 11*Pi^2*G[0, 0, 1, 0, x] - 
         129*G[0, 0, 1, 1, x] + (29*I)*Pi*G[0, 0, 1, 1, x] - 
         (64*Pi^2*G[0, 0, 1, 1, x])/3 + (54*I)*Pi*G[0, 1, 0, 0, x] + 
         14*Pi^2*G[0, 1, 0, 0, x] - (219*G[0, 1, 0, 1, x])/4 + 
         (11*I)*Pi*G[0, 1, 0, 1, x] + (181*Pi^2*G[0, 1, 0, 1, x])/6 - 
         (219*G[0, 1, 1, 0, x])/4 - (21*I)*Pi*G[0, 1, 1, 0, x] + 
         (145*Pi^2*G[0, 1, 1, 0, x])/2 + 515*G[0, 1, 1, 1, x] - 
         (37*I)*Pi*G[0, 1, 1, 1, x] + 59*Pi^2*G[0, 1, 1, 1, x] + 
         (51*I)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] - 
         135*G[1, 0, 0, 1, x] - (58*I)*Pi*G[1, 0, 0, 1, x] - 
         (52*Pi^2*G[1, 0, 0, 1, x])/3 - 135*G[1, 0, 1, 0, x] - 
         (48*I)*Pi*G[1, 0, 1, 0, x] + 7*Pi^2*G[1, 0, 1, 0, x] + 
         261*G[1, 0, 1, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, x] + 
         (77*Pi^2*G[1, 0, 1, 1, x])/3 + (499*G[1, 1, 0, 0, x])/2 - 
         (87*I)*Pi*G[1, 1, 0, 0, x] + 4*Pi^2*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
         (23*Pi^2*G[1, 1, 0, 1, x])/3 - 8*G[1, 1, 1, 0, x] + 
         (48*I)*Pi*G[1, 1, 1, 0, x] - 43*Pi^2*G[1, 1, 1, 0, x] - 
         744*G[1, 1, 1, 1, x] + (33*I)*Pi*G[1, 1, 1, 1, x] - 
         (143*Pi^2*G[1, 1, 1, 1, x])/3 + (18*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, 1, x] + (36*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         15*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         15*G[0, 0, 1, 1, 0, x] - (18*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         74*G[0, 0, 1, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] + 54*G[0, 1, 0, 0, 1, x] - 
         (34*I)*Pi*G[0, 1, 0, 0, 1, x] + 54*G[0, 1, 0, 1, 0, x] + 
         (114*I)*Pi*G[0, 1, 0, 1, 0, x] - 10*G[0, 1, 0, 1, 1, x] + 
         (26*I)*Pi*G[0, 1, 0, 1, 1, x] - 94*G[0, 1, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 106*G[0, 1, 1, 0, 1, x] + 
         (72*I)*Pi*G[0, 1, 1, 0, 1, x] + 106*G[0, 1, 1, 1, 0, x] - 
         (54*I)*Pi*G[0, 1, 1, 1, 0, x] - 327*G[0, 1, 1, 1, 1, x] - 
         (84*I)*Pi*G[0, 1, 1, 1, 1, x] + (66*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         51*G[1, 0, 0, 0, 1, x] - (22*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         51*G[1, 0, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         67*G[1, 0, 0, 1, 1, x] + (62*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         27*G[1, 0, 1, 0, 0, x] - (114*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         33*G[1, 0, 1, 0, 1, x] + (22*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         33*G[1, 0, 1, 1, 0, x] + (84*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         25*G[1, 0, 1, 1, 1, x] - (106*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         77*G[1, 1, 0, 0, 0, x] + (66*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         32*G[1, 1, 0, 0, 1, x] + (126*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] - (96*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         67*G[1, 1, 0, 1, 1, x] - (144*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         177*G[1, 1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         227*G[1, 1, 1, 0, 1, x] - (122*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         227*G[1, 1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         606*G[1, 1, 1, 1, 1, x] + (204*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         18*G[0, 0, 0, 0, 1, 1, x] - 6*G[0, 0, 0, 1, 0, 1, x] - 
         6*G[0, 0, 0, 1, 1, 0, x] - 12*G[0, 0, 0, 1, 1, 1, x] + 
         36*G[0, 0, 1, 0, 0, 1, x] + 36*G[0, 0, 1, 0, 1, 0, x] - 
         34*G[0, 0, 1, 0, 1, 1, x] - 36*G[0, 0, 1, 1, 0, 0, x] + 
         36*G[0, 0, 1, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 1, 0, x] - 
         52*G[0, 0, 1, 1, 1, 1, x] - 96*G[0, 1, 0, 0, 0, 1, x] - 
         96*G[0, 1, 0, 0, 1, 0, x] - 10*G[0, 1, 0, 0, 1, 1, x] + 
         108*G[0, 1, 0, 1, 0, 0, x] - 66*G[0, 1, 0, 1, 0, 1, x] - 
         66*G[0, 1, 0, 1, 1, 0, x] + 126*G[0, 1, 0, 1, 1, 1, x] + 
         192*G[0, 1, 1, 0, 0, 0, x] - 108*G[0, 1, 1, 0, 0, 1, x] - 
         108*G[0, 1, 1, 0, 1, 0, x] + 96*G[0, 1, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 0, 0, x] - 126*G[0, 1, 1, 1, 0, 1, x] - 
         126*G[0, 1, 1, 1, 1, 0, x] + 232*G[0, 1, 1, 1, 1, 1, x] + 
         66*G[1, 0, 0, 0, 0, 1, x] + 66*G[1, 0, 0, 0, 1, 0, x] - 
         52*G[1, 0, 0, 0, 1, 1, x] - 66*G[1, 0, 0, 1, 0, 0, x] + 
         42*G[1, 0, 0, 1, 0, 1, x] + 42*G[1, 0, 0, 1, 1, 0, x] + 
         48*G[1, 0, 0, 1, 1, 1, x] - 66*G[1, 0, 1, 0, 0, 0, x] - 
         60*G[1, 0, 1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, 1, 0, x] + 
         64*G[1, 0, 1, 0, 1, 1, x] + 126*G[1, 0, 1, 1, 0, 0, x] - 
         60*G[1, 0, 1, 1, 0, 1, x] - 60*G[1, 0, 1, 1, 1, 0, x] - 
         44*G[1, 0, 1, 1, 1, 1, x] + 66*G[1, 1, 0, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] + 
         138*G[1, 1, 0, 0, 1, 1, x] - 54*G[1, 1, 0, 1, 0, 0, x] + 
         6*G[1, 1, 0, 1, 0, 1, x] + 6*G[1, 1, 0, 1, 1, 0, x] - 
         160*G[1, 1, 0, 1, 1, 1, x] - 114*G[1, 1, 1, 0, 0, 0, x] + 
         72*G[1, 1, 1, 0, 0, 1, x] + 72*G[1, 1, 1, 0, 1, 0, x] - 
         68*G[1, 1, 1, 0, 1, 1, x] + 42*G[1, 1, 1, 1, 0, 0, x] + 
         168*G[1, 1, 1, 1, 0, 1, x] + 168*G[1, 1, 1, 1, 1, 0, x] - 
         152*G[1, 1, 1, 1, 1, 1, x] + 255*G[1, x]*Zeta[3] - 
         ((109*I)/3)*Pi*G[1, x]*Zeta[3] - (266*Pi^2*G[1, x]*Zeta[3])/3 + 
         90*G[0, 1, x]*Zeta[3] + ((640*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         76*G[1, 0, x]*Zeta[3] + (14*I)*Pi*G[1, 0, x]*Zeta[3] - 
         (529*G[1, 1, x]*Zeta[3])/3 - (152*I)*Pi*G[1, 1, x]*Zeta[3] + 
         24*G[0, 0, 1, x]*Zeta[3] - 24*G[0, 1, 0, x]*Zeta[3] - 
         (428*G[0, 1, 1, x]*Zeta[3])/3 + 12*G[1, 0, 0, x]*Zeta[3] + 
         168*G[1, 0, 1, x]*Zeta[3] - 22*G[1, 1, 0, x]*Zeta[3] + 
         (214*G[1, 1, 1, x]*Zeta[3])/3 + 74*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(-5741/16 - (362*I)*Pi + (3191*Pi^2)/24 + 
         ((233*I)/6)*Pi^3 - (1991*Pi^4)/720 - ((2419*I)/180)*Pi^5 - 
         158*G[0, x] - (120*I)*Pi*G[0, x] + (100*Pi^2*G[0, x])/3 - 
         ((3*I)/2)*Pi^3*G[0, x] - (1339*Pi^4*G[0, x])/180 + (527*G[1, x])/4 + 
         (218*I)*Pi*G[1, x] - (335*Pi^2*G[1, x])/12 - ((7*I)/6)*Pi^3*
          G[1, x] + (5297*Pi^4*G[1, x])/360 + 37*G[0, 0, x] + 
         (48*I)*Pi*G[0, 0, x] + 11*Pi^2*G[0, 0, x] - (22*I)*Pi^3*G[0, 0, x] + 
         48*G[0, 1, x] + (81*I)*Pi*G[0, 1, x] - (58*Pi^2*G[0, 1, x])/3 - 
         ((113*I)/2)*Pi^3*G[0, 1, x] + 48*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] - 
         37*Pi^2*G[1, 0, x] - ((127*I)/2)*Pi^3*G[1, 0, x] - G[1, 1, x] - 
         (180*I)*Pi*G[1, 1, x] - 16*Pi^2*G[1, 1, x] - ((85*I)/6)*Pi^3*
          G[1, 1, x] + 89*G[0, 0, 0, x] - (36*I)*Pi*G[0, 0, 0, x] - 
         94*Pi^2*G[0, 0, 0, x] - 27*G[0, 0, 1, x] - (35*I)*Pi*G[0, 0, 1, x] - 
         104*Pi^2*G[0, 0, 1, x] - 27*G[0, 1, 0, x] + 
         (27*I)*Pi*G[0, 1, 0, x] - 23*Pi^2*G[0, 1, 0, x] - 54*G[0, 1, 1, x] - 
         (10*I)*Pi*G[0, 1, 1, x] + (395*Pi^2*G[0, 1, 1, x])/6 - 
         74*G[1, 0, 0, x] + (18*I)*Pi*G[1, 0, 0, x] - 
         (244*Pi^2*G[1, 0, 0, x])/3 - 91*G[1, 0, 1, x] - 
         (13*I)*Pi*G[1, 0, 1, x] + (467*Pi^2*G[1, 0, 1, x])/6 - 
         91*G[1, 1, 0, x] - (21*I)*Pi*G[1, 1, 0, x] + 
         (131*Pi^2*G[1, 1, 0, x])/6 + 65*G[1, 1, 1, x] + 
         (96*I)*Pi*G[1, 1, 1, x] - (80*Pi^2*G[1, 1, 1, x])/3 + 
         9*G[0, 0, 0, 0, x] - 81*G[0, 0, 0, 1, x] + 
         (30*I)*Pi*G[0, 0, 0, 1, x] - 81*G[0, 0, 1, 0, x] + 
         (78*I)*Pi*G[0, 0, 1, 0, x] + 58*G[0, 0, 1, 1, x] - 
         (66*I)*Pi*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, x] + 75*G[0, 1, 0, 1, x] + 
         (128*I)*Pi*G[0, 1, 0, 1, x] + 75*G[0, 1, 1, 0, x] - 
         (30*I)*Pi*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - 
         (90*I)*Pi*G[0, 1, 1, 1, x] - 72*G[1, 0, 0, 0, x] - 
         (72*I)*Pi*G[1, 0, 0, 0, x] + 66*G[1, 0, 0, 1, x] - 
         (84*I)*Pi*G[1, 0, 0, 1, x] + 66*G[1, 0, 1, 0, x] + 
         (54*I)*Pi*G[1, 0, 1, 0, x] + 56*G[1, 0, 1, 1, x] + 
         (140*I)*Pi*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         (60*I)*Pi*G[1, 1, 0, 0, x] + 96*G[1, 1, 0, 1, x] + 
         (246*I)*Pi*G[1, 1, 0, 1, x] + 96*G[1, 1, 1, 0, x] + 
         (162*I)*Pi*G[1, 1, 1, 0, x] - 192*G[1, 1, 1, 1, x] - 
         (310*I)*Pi*G[1, 1, 1, 1, x] - 504*G[0, 0, 0, 0, 0, x] + 
         248*G[0, 0, 0, 0, 1, x] + 248*G[0, 0, 0, 1, 0, x] + 
         34*G[0, 0, 0, 1, 1, x] + 208*G[0, 0, 1, 0, 0, x] + 
         122*G[0, 0, 1, 0, 1, x] + 122*G[0, 0, 1, 1, 0, x] - 
         332*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] + 
         124*G[0, 1, 0, 0, 1, x] + 124*G[0, 1, 0, 1, 0, x] - 
         42*G[0, 1, 0, 1, 1, x] + 64*G[0, 1, 1, 0, 0, x] - 
         140*G[0, 1, 1, 0, 1, x] - 140*G[0, 1, 1, 1, 0, x] - 
         38*G[0, 1, 1, 1, 1, x] - 256*G[1, 0, 0, 0, 0, x] + 
         216*G[1, 0, 0, 0, 1, x] + 216*G[1, 0, 0, 1, 0, x] - 
         188*G[1, 0, 0, 1, 1, x] + 236*G[1, 0, 1, 0, 0, x] - 
         70*G[1, 0, 1, 0, 1, x] - 70*G[1, 0, 1, 1, 0, x] + 
         38*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
         88*G[1, 1, 0, 0, 1, x] + 88*G[1, 1, 0, 1, 0, x] - 
         126*G[1, 1, 0, 1, 1, x] + 204*G[1, 1, 1, 0, 0, x] - 
         326*G[1, 1, 1, 0, 1, x] - 326*G[1, 1, 1, 1, 0, x] + 
         288*G[1, 1, 1, 1, 1, x] + (1352*Zeta[3])/3 + ((473*I)/3)*Pi*
          Zeta[3] - (2240*Pi^2*Zeta[3])/9 + 11*G[0, x]*Zeta[3] + 
         (596*I)*Pi*G[0, x]*Zeta[3] - (40*G[1, x]*Zeta[3])/3 + 
         (112*I)*Pi*G[1, x]*Zeta[3] + 424*G[0, 0, x]*Zeta[3] - 
         (1004*G[0, 1, x]*Zeta[3])/3 - (284*G[1, 0, x]*Zeta[3])/3 + 
         4*G[1, 1, x]*Zeta[3] + RATIO[x]*(41*Pi^2 + ((9*I)/2)*Pi^3 - 
           Pi^4/15 - (71*Pi^2*G[0, x])/6 - (7*I)*Pi^3*G[0, x] - 
           (104*Pi^2*G[1, x])/3 - (11*I)*Pi^3*G[1, x] + 82*G[0, 0, x] + 
           (9*I)*Pi*G[0, 0, x] - (46*Pi^2*G[0, 0, x])/3 - 82*G[0, 1, x] - 
           (9*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/3 - 82*G[1, 0, x] - 
           (9*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 + 82*G[1, 1, x] + 
           (9*I)*Pi*G[1, 1, x] + (14*Pi^2*G[1, 1, x])/3 - 41*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] - 22*G[0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 1, x] - 22*G[0, 1, 0, x] + 
           (6*I)*Pi*G[0, 1, 0, x] + 85*G[0, 1, 1, x] - 52*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] + 115*G[1, 0, 1, x] + 
           (30*I)*Pi*G[1, 0, 1, x] + 115*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] - 178*G[1, 1, 1, x] - 
           (36*I)*Pi*G[1, 1, 1, x] - 104*G[0, 0, 0, 0, x] + 
           46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           48*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           44*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
           20*G[1, 0, 1, 0, x] - 36*G[1, 0, 1, 1, x] + 40*G[1, 1, 0, 0, x] - 
           56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] + 
           30*Zeta[3] + (30*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 
           20*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*((-304*I)*Pi*G[1, x] + 
           (229*Pi^2*G[1, x])/6 - ((41*I)/3)*Pi^3*G[1, x] - 
           (289*Pi^4*G[1, x])/90 - (227*I)*Pi*G[0, 1, x] + 
           (289*Pi^2*G[0, 1, x])/6 + ((197*I)/6)*Pi^3*G[0, 1, x] + 
           (12*I)*Pi*G[1, 0, x] + (37*Pi^2*G[1, 0, x])/6 - 
           ((3*I)/2)*Pi^3*G[1, 0, x] - 304*G[1, 1, x] + 
           (299*I)*Pi*G[1, 1, x] - (139*Pi^2*G[1, 1, x])/2 - 
           ((161*I)/6)*Pi^3*G[1, 1, x] - (30*I)*Pi*G[0, 0, 1, x] + 
           18*Pi^2*G[0, 0, 1, x] - (33*I)*Pi*G[0, 1, 0, x] - 
           19*Pi^2*G[0, 1, 0, x] - 227*G[0, 1, 1, x] + 
           (74*I)*Pi*G[0, 1, 1, x] - (361*Pi^2*G[0, 1, 1, x])/6 - 
           (42*I)*Pi*G[1, 0, 0, x] + 10*Pi^2*G[1, 0, 0, x] + 
           12*G[1, 0, 1, x] + (39*I)*Pi*G[1, 0, 1, x] - 
           (169*Pi^2*G[1, 0, 1, x])/6 + 12*G[1, 1, 0, x] + 
           (111*I)*Pi*G[1, 1, 0, x] - (3*Pi^2*G[1, 1, 0, x])/2 + 
           446*G[1, 1, 1, x] - (86*I)*Pi*G[1, 1, 1, x] + 
           61*Pi^2*G[1, 1, 1, x] + (6*I)*Pi*G[0, 0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, 1, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
           33*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] - 
           33*G[0, 1, 1, 0, x] - (30*I)*Pi*G[0, 1, 1, 0, x] + 
           184*G[0, 1, 1, 1, x] + (22*I)*Pi*G[0, 1, 1, 1, x] - 
           (36*I)*Pi*G[1, 0, 0, 0, x] - 42*G[1, 0, 0, 1, x] - 
           (40*I)*Pi*G[1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, x] + 
           (54*I)*Pi*G[1, 0, 1, 0, x] + 90*G[1, 0, 1, 1, x] + 
           (52*I)*Pi*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
           (60*I)*Pi*G[1, 1, 0, 0, x] + 98*G[1, 1, 0, 1, x] + 
           (46*I)*Pi*G[1, 1, 0, 1, x] + 98*G[1, 1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 1, 0, x] - 346*G[1, 1, 1, 1, x] - 
           (110*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 1, 1, x] - 
           18*G[0, 0, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 0, x] + 
           36*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 1, x] + 
           72*G[0, 1, 0, 1, 0, x] - 34*G[0, 1, 0, 1, 1, x] - 
           72*G[0, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 0, 1, x] + 
           84*G[0, 1, 1, 1, 0, x] - 190*G[0, 1, 1, 1, 1, x] - 
           36*G[1, 0, 0, 0, 1, x] - 36*G[1, 0, 0, 1, 0, x] - 
           28*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] + 
           18*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 0, x] - 
           48*G[1, 1, 0, 0, 1, x] - 48*G[1, 1, 0, 1, 0, x] + 
           10*G[1, 1, 0, 1, 1, x] + 36*G[1, 1, 1, 0, 0, x] - 
           126*G[1, 1, 1, 0, 1, x] - 126*G[1, 1, 1, 1, 0, x] + 
           188*G[1, 1, 1, 1, 1, x] + 180*G[1, x]*Zeta[3] + 
           ((260*I)/3)*Pi*G[1, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] - 
           48*G[1, 0, x]*Zeta[3] - (148*G[1, 1, x]*Zeta[3])/3) - 
         228*Zeta[5] + RATIO[(1 - x)^(-1)]*(5741/16 + (128*I)*Pi + 
           (55*Pi^2)/8 - ((56*I)/3)*Pi^3 - (107*Pi^4)/240 + 
           ((2419*I)/180)*Pi^5 + 128*G[0, x] - (60*I)*Pi*G[0, x] - 
           48*Pi^2*G[0, x] + (1339*Pi^4*G[0, x])/180 - (1343*G[1, x])/4 - 
           (192*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 + (12*I)*Pi^3*G[1, x] - 
           (717*Pi^4*G[1, x])/40 - 60*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] - 
           Pi^2*G[0, 0, x] + (22*I)*Pi^3*G[0, 0, x] - 192*G[0, 1, x] - 
           (64*I)*Pi*G[0, 1, x] + 23*Pi^2*G[0, 1, x] + ((268*I)/3)*Pi^3*
            G[0, 1, x] - 192*G[1, 0, x] + 24*Pi^2*G[1, 0, x] + 
           (62*I)*Pi^3*G[1, 0, x] + 293*G[1, 1, x] + (224*I)*Pi*G[1, 1, x] - 
           (3*Pi^2*G[1, 1, x])/2 - ((38*I)/3)*Pi^3*G[1, 1, x] - 
           40*G[0, 0, 0, x] + 94*Pi^2*G[0, 0, 0, x] + 64*G[0, 0, 1, x] - 
           (3*I)*Pi*G[0, 0, 1, x] + 122*Pi^2*G[0, 0, 1, x] + 
           64*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 0, x] + 96*G[0, 1, 1, x] + 
           (84*I)*Pi*G[0, 1, 1, x] - 126*Pi^2*G[0, 1, 1, x] + 
           (274*Pi^2*G[1, 0, 0, x])/3 + 224*G[1, 0, 1, x] + 
           (36*I)*Pi*G[1, 0, 1, x] - 106*Pi^2*G[1, 0, 1, x] + 
           224*G[1, 1, 0, x] - (70*Pi^2*G[1, 1, 0, x])/3 - 
           239*G[1, 1, 1, x] - (168*I)*Pi*G[1, 1, 1, x] + 
           (263*Pi^2*G[1, 1, 1, x])/3 - 9*G[0, 0, 0, 0, x] + 
           45*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] + 
           45*G[0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 1, 0, x] - 
           84*G[0, 0, 1, 1, x] + (68*I)*Pi*G[0, 0, 1, 1, x] + 
           48*G[0, 1, 0, 0, x] + (168*I)*Pi*G[0, 1, 0, 0, x] - 
           84*G[0, 1, 0, 1, x] - (132*I)*Pi*G[0, 1, 0, 1, x] - 
           84*G[0, 1, 1, 0, x] + 72*G[0, 1, 1, 1, x] + 
           (112*I)*Pi*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] + 
           (36*I)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] + 
           (44*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] - 
           96*G[1, 0, 1, 1, x] - (88*I)*Pi*G[1, 0, 1, 1, x] - 
           168*G[1, 1, 0, 1, x] - (200*I)*Pi*G[1, 1, 0, 1, x] - 
           168*G[1, 1, 1, 0, x] - (168*I)*Pi*G[1, 1, 1, 0, x] + 
           150*G[1, 1, 1, 1, x] + (200*I)*Pi*G[1, 1, 1, 1, x] + 
           504*G[0, 0, 0, 0, 0, x] - 248*G[0, 0, 0, 0, 1, x] - 
           248*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
           208*G[0, 0, 1, 0, 0, x] - 140*G[0, 0, 1, 0, 1, x] - 
           140*G[0, 0, 1, 1, 0, x] + 368*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] - 52*G[0, 1, 0, 0, 1, x] - 
           52*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] - 
           136*G[0, 1, 1, 0, 0, x] + 224*G[0, 1, 1, 0, 1, x] + 
           224*G[0, 1, 1, 1, 0, x] - 152*G[0, 1, 1, 1, 1, x] + 
           256*G[1, 0, 0, 0, 0, x] - 252*G[1, 0, 0, 0, 1, x] - 
           252*G[1, 0, 0, 1, 0, x] + 160*G[1, 0, 0, 1, 1, x] - 
           224*G[1, 0, 1, 0, 0, x] + 88*G[1, 0, 1, 0, 1, x] + 
           88*G[1, 0, 1, 1, 0, x] - 40*G[1, 0, 1, 1, 1, x] - 
           32*G[1, 1, 0, 0, 0, x] - 136*G[1, 1, 0, 0, 1, x] - 
           136*G[1, 1, 0, 1, 0, x] + 136*G[1, 1, 0, 1, 1, x] - 
           168*G[1, 1, 1, 0, 0, x] + 200*G[1, 1, 1, 0, 1, x] + 
           200*G[1, 1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, 1, x] - 
           (647*Zeta[3])/3 - (71*I)*Pi*Zeta[3] + (2240*Pi^2*Zeta[3])/9 - 
           59*G[0, x]*Zeta[3] - (596*I)*Pi*G[0, x]*Zeta[3] + 
           80*G[1, x]*Zeta[3] - ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 
           424*G[0, 0, x]*Zeta[3] + (1148*G[0, 1, x]*Zeta[3])/3 + 
           (140*G[1, 0, x]*Zeta[3])/3 - (160*G[1, 1, x]*Zeta[3])/3 + 
           228*Zeta[5]))))/Nc^2 + (((-128*I)/9)*Pi + (110*Pi^2)/9 + 
     ((7*I)/6)*Pi^3 - (30*I)*Pi*G[0, x] - (128*G[1, x])/9 + 
     ((241*I)/9)*Pi*G[1, x] - (257*Pi^2*G[1, x])/18 - 
     ((7*I)/3)*Pi^3*G[1, x] - 16*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 
     14*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 8*Pi^2*G[0, 1, x] - 
     14*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + (406*G[1, 1, x])/9 + 
     (8*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/3 + 4*G[0, 0, 1, x] - 
     (8*I)*Pi*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 
     6*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
     12*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, x] - (38*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
     8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
     16*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
     8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
     ((16*I)*Pi*G[0, x] + 16*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-10/9 - (2*I)*Pi + 2*G[1, x])*Log[mu2]^3*RATIO[x] - 
     Log[mu2]^4*RATIO[x] + Log[mu2]^2*(I*Pi + G[1, x] - (2*I)*Pi*G[1, x] - 
       2*G[1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
       (151/18 + ((8*I)/3)*Pi + Pi^2 + 11*G[0, x] + (6*I)*Pi*G[0, x] - 
         5*G[1, x] + 12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x])*RATIO[x]) + 
     Log[mu2]*(((-13*I)/3)*Pi + 2*Pi^2 - (4*I)*Pi*G[0, x] - (13*G[1, x])/3 + 
       ((20*I)/3)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 4*G[0, 1, x] + 
       (8*I)*Pi*G[0, 1, x] - 4*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] + 
       (26*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 8*G[0, 1, 1, x] + 
       8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + (((-13*I)/3)*Pi*G[1, x] + 
         2*Pi^2*G[1, x] - (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
         (13*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x])*RATIO[x^(-1)] + 
       RATIO[x]*(1574/27 + ((295*I)/9)*Pi - (109*Pi^2)/18 - (I/3)*Pi^3 + 
         (304*G[0, x])/9 + (22*I)*Pi*G[0, x] - (32*Pi^2*G[0, x])/3 - 
         (160*G[1, x])/9 - (10*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 + 
         (24*I)*Pi*G[0, 0, x] - (12*I)*Pi*G[0, 1, x] - (12*I)*Pi*G[1, 0, x] - 
         2*Zeta[3])) - 6*Zeta[3] + 12*G[1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((-254*I)/9)*Pi*G[1, x] + (74*Pi^2*G[1, x])/9 + 
       ((7*I)/6)*Pi^3*G[1, x] - (8*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 
       (6*I)*Pi*G[1, 0, x] - (254*G[1, 1, x])/9 - (3*I)*Pi*G[1, 1, x] - 
       (11*Pi^2*G[1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
       6*G[1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] - 
       6*G[1, x]*Zeta[3]) + RATIO[x]*(30659/324 + ((1574*I)/27)*Pi - 
       (1909*Pi^2)/108 - ((5*I)/2)*Pi^3 + (199*Pi^4)/180 + (404*G[0, x])/27 + 
       ((304*I)/9)*Pi*G[0, x] - 16*Pi^2*G[0, x] - ((16*I)/3)*Pi^3*G[0, x] - 
       (404*G[1, x])/27 - ((160*I)/9)*Pi*G[1, x] + 10*Pi^2*G[1, x] + 
       ((7*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] - ((4*I)/3)*Pi*G[0, 0, x] - 
       (16*Pi^2*G[0, 0, x])/3 + 2*G[0, 1, x] - ((4*I)/3)*Pi*G[0, 1, x] + 
       (34*Pi^2*G[0, 1, x])/3 + 2*G[1, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
       (2*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
       (16*Pi^2*G[1, 1, x])/3 - (22*G[0, 0, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
       6*G[0, 1, 0, x] - (22*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + 
       (22*G[1, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - 
       24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (193*Zeta[3])/9 - 
       (10*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + 
     e*(((-1378*I)/27)*Pi + (15935*Pi^2)/216 + ((877*I)/36)*Pi^3 - 
       (43*Pi^4)/45 + (118*G[0, x])/9 - ((5993*I)/36)*Pi*G[0, x] + 
       (1241*Pi^2*G[0, x])/36 + ((2*I)/3)*Pi^3*G[0, x] - (1732*G[1, x])/27 + 
       ((14669*I)/108)*Pi*G[1, x] - (3967*Pi^2*G[1, x])/54 - 
       ((385*I)/18)*Pi^3*G[1, x] + (92*Pi^4*G[1, x])/45 - 
       (1177*G[0, 0, x])/18 + ((81*I)/2)*Pi*G[0, 0, x] + 5*Pi^2*G[0, 0, x] - 
       (419*G[0, 1, x])/4 + ((322*I)/9)*Pi*G[0, 1, x] - 
       (238*Pi^2*G[0, 1, x])/9 - (19*I)*Pi^3*G[0, 1, x] - 
       (419*G[1, 0, x])/4 - ((89*I)/2)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] + 
       ((2*I)/3)*Pi^3*G[1, 0, x] + (7439*G[1, 1, x])/27 - 
       ((34*I)/9)*Pi*G[1, 1, x] + (497*Pi^2*G[1, 1, x])/18 + 
       ((38*I)/3)*Pi^3*G[1, 1, x] + (251*G[0, 0, 0, x])/6 - 
       (2*I)*Pi*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + (18*I)*Pi*G[0, 0, 1, x] - 
       4*Pi^2*G[0, 0, 1, x] + 32*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, x] + 
       12*Pi^2*G[0, 1, 0, x] + (349*G[0, 1, 1, x])/9 - 
       (8*I)*Pi*G[0, 1, 1, x] + (73*Pi^2*G[0, 1, 1, x])/3 - 
       (147*G[1, 0, 0, x])/2 - (32*I)*Pi*G[1, 0, 0, x] - 
       4*Pi^2*G[1, 0, 0, x] + 64*G[1, 0, 1, x] - (10*I)*Pi*G[1, 0, 1, x] + 
       12*Pi^2*G[1, 0, 1, x] + 64*G[1, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, x] + 
       (2*Pi^2*G[1, 1, 0, x])/3 - (500*G[1, 1, 1, x])/3 - 
       (34*I)*Pi*G[1, 1, 1, x] - (28*Pi^2*G[1, 1, 1, x])/3 + 
       24*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (152*G[0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] - 26*G[1, 0, 0, 1, x] - 
       (20*I)*Pi*G[1, 0, 0, 1, x] - 26*G[1, 0, 1, 0, x] - 
       (32*I)*Pi*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, 1, x] + 26*G[1, 1, 0, 0, x] + 
       (32*I)*Pi*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] + (170*G[1, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 1, 1, x] - 16*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
       48*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] + 
       28*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       76*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
       24*G[1, 1, 0, 1, 0, x] + 28*G[1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 0, 0, x] + 32*G[1, 1, 1, 0, 1, x] + 
       32*G[1, 1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, 1, x] + 
       (-37/36 - ((5*I)/3)*Pi + (5*G[1, x])/3)*Log[mu2]^4*RATIO[x] - 
       (2*Log[mu2]^5*RATIO[x])/3 + Log[mu2]^3*(((4*I)/3)*Pi + (4*G[1, x])/3 - 
         ((8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (67/18 + ((17*I)/9)*Pi + (14*Pi^2)/9 + 11*G[0, x] + 
           (6*I)*Pi*G[0, x] - 5*G[1, x] + ((2*I)/3)*Pi*G[1, x] + 
           12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x])*RATIO[x]) - 
       (217*Zeta[3])/6 + ((34*I)/3)*Pi*Zeta[3] + (44*G[1, x]*Zeta[3])/3 - 
       ((44*I)/3)*Pi*G[1, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] - 
       (164*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        (((-11*I)/3)*Pi^3 - Pi^4/15 + ((596*I)/9)*Pi*G[0, x] - 
         (275*Pi^2*G[0, x])/9 - I*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 
         (596*G[0, 0, x])/9 - (10*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] + 
         (6*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + (28*I)*Pi*G[1, 0, x] + 
         2*Pi^2*G[1, 0, x] - (166*G[0, 0, 0, x])/3 - 
         (10*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         28*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
         24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 22*Zeta[3] - 
         (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
        (((-16975*I)/108)*Pi*G[1, x] + (11105*Pi^2*G[1, x])/216 + 
         ((121*I)/9)*Pi^3*G[1, x] - (46*Pi^4*G[1, x])/45 - 
         ((1219*I)/18)*Pi*G[0, 1, x] + (200*Pi^2*G[0, 1, x])/9 + 
         ((19*I)/2)*Pi^3*G[0, 1, x] - ((91*I)/4)*Pi*G[1, 0, x] + 
         (32*Pi^2*G[1, 0, x])/3 - (I/3)*Pi^3*G[1, 0, x] - 
         (16975*G[1, 1, x])/108 + ((1115*I)/36)*Pi*G[1, 1, x] - 
         (259*Pi^2*G[1, 1, x])/18 - ((19*I)/3)*Pi^3*G[1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, x] + 2*Pi^2*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 0, x] - 
         (1219*G[0, 1, 1, x])/18 + (5*I)*Pi*G[0, 1, 1, x] - 
         (73*Pi^2*G[0, 1, 1, x])/6 + (4*I)*Pi*G[1, 0, 0, x] + 
         2*Pi^2*G[1, 0, 0, x] - (91*G[1, 0, 1, x])/4 + 
         (8*I)*Pi*G[1, 0, 1, x] - 6*Pi^2*G[1, 0, 1, x] - 
         (91*G[1, 1, 0, x])/4 - (16*I)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/3 + (337*G[1, 1, 1, x])/3 + 
         (12*I)*Pi*G[1, 1, 1, x] + (14*Pi^2*G[1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (130*G[0, 1, 1, 1, x])/3 + 
         (6*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] + 
         18*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, x] + 
         22*G[1, 1, 0, 1, x] - (10*I)*Pi*G[1, 1, 0, 1, x] + 
         22*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         (100*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] - 
         24*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, 0, x] - 38*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         14*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         24*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] - 
         14*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, 1, x] - (74*G[1, x]*Zeta[3])/3 + 
         ((22*I)/3)*Pi*G[1, x]*Zeta[3] - 6*G[0, 1, x]*Zeta[3] + 
         (82*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^2*((-5*I)*Pi + (5*Pi^2)/2 - 
         (6*I)*Pi*G[0, x] - 5*G[1, x] + (9*I)*Pi*G[1, x] - 5*Pi^2*G[1, x] - 
         6*G[0, 1, x] + (10*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + 
         (12*I)*Pi*G[1, 0, x] + 11*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] + 
         10*G[0, 1, 1, x] + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] + ((-6*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/2 - 
           (5*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] - 
           (4*I)*Pi*G[1, 1, x] - 5*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 
           6*G[1, 1, 0, x] - 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(3497/54 + ((211*I)/6)*Pi - (275*Pi^2)/36 + (I/3)*Pi^3 + 
           (389*G[0, x])/9 + (33*I)*Pi*G[0, x] - (47*Pi^2*G[0, x])/3 - 
           (173*G[1, x])/9 - (15*I)*Pi*G[1, x] + 5*Pi^2*G[1, x] + 
           (36*I)*Pi*G[0, 0, x] - (16*I)*Pi*G[0, 1, x] - 
           (18*I)*Pi*G[1, 0, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
           2*G[1, 1, 1, x] + (22*Zeta[3])/3)) + 
       Log[mu2]*(((-563*I)/18)*Pi + (497*Pi^2)/18 + ((10*I)/3)*Pi^3 + 
         (11*G[0, x])/3 - ((205*I)/3)*Pi*G[0, x] + 6*Pi^2*G[0, x] - 
         (629*G[1, x])/18 + ((485*I)/9)*Pi*G[1, x] - (314*Pi^2*G[1, x])/9 - 
         ((20*I)/3)*Pi^3*G[1, x] - (100*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 
         35*G[0, 1, x] + ((80*I)/3)*Pi*G[0, 1, x] - 24*Pi^2*G[0, 1, x] - 
         35*G[1, 0, x] + (30*I)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] + 
         (890*G[1, 1, x])/9 + ((34*I)/3)*Pi*G[1, 1, x] + 
         (34*Pi^2*G[1, 1, x])/3 - 18*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
         10*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + (86*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, x] + 32*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 0, x] - (128*G[1, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, x] + 24*G[0, 1, 0, 1, x] + 
         24*G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] - 
         32*G[1, 1, 0, 1, x] - 32*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
         (((118*I)/3)*Pi*G[0, x] - 4*Pi^2*G[0, x] + (118*G[0, 0, x])/3 + 
           (16*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
           18*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
         24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-1055*I)/18)*Pi*G[1, x] + 
           (353*Pi^2*G[1, x])/18 + ((10*I)/3)*Pi^3*G[1, x] - 
           ((67*I)/3)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - 
           (14*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - (1055*G[1, 1, x])/18 - 
           ((8*I)/3)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 0, x] - (67*G[0, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           14*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 + 
           (8*I)*Pi*G[1, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[x]*(43331/162 + ((4361*I)/27)*Pi - 
           (5075*Pi^2)/108 - ((187*I)/18)*Pi^3 + (319*Pi^4)/90 + 
           (1832*G[0, x])/27 + ((778*I)/9)*Pi*G[0, x] - (269*Pi^2*G[0, x])/
            6 - ((55*I)/3)*Pi^3*G[0, x] - (968*G[1, x])/27 - 
           ((346*I)/9)*Pi*G[1, x] + (155*Pi^2*G[1, x])/6 + 
           ((23*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - ((52*I)/3)*Pi*
            G[0, 0, x] - (50*Pi^2*G[0, 0, x])/3 + 4*G[0, 1, x] - 
           ((34*I)/3)*Pi*G[0, 1, x] + (101*Pi^2*G[0, 1, x])/3 + 
           4*G[1, 0, x] + ((52*I)/3)*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/3 - 
           4*G[1, 1, x] + ((34*I)/3)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/3 - 
           (88*G[0, 0, 0, x])/3 - (100*I)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (8*I)*Pi*G[0, 1, 0, x] - (70*G[0, 1, 1, x])/3 + 
           (12*I)*Pi*G[0, 1, 1, x] + (88*G[1, 0, 0, x])/3 + 
           (84*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 + 
           (4*I)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 16*G[0, 0, 1, 1, x] + 
           24*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 
           24*G[0, 1, 1, 1, x] + 80*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] - 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - (310*Zeta[3])/9 - 
           ((8*I)/3)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/
            3)) + RATIO[x]*(792047/1944 + ((43331*I)/162)*Pi - 
         (70411*Pi^2)/648 - ((5443*I)/216)*Pi^3 + (1118*Pi^4)/135 + 
         ((31*I)/180)*Pi^5 + (2428*G[0, x])/81 + ((1832*I)/27)*Pi*G[0, x] - 
         (11195*Pi^2*G[0, x])/216 - ((625*I)/36)*Pi^3*G[0, x] + 
         (64*Pi^4*G[0, x])/9 - (2428*G[1, x])/81 - ((968*I)/27)*Pi*G[1, x] + 
         (7829*Pi^2*G[1, x])/216 + ((373*I)/36)*Pi^3*G[1, x] - 
         (179*Pi^4*G[1, x])/60 - (203*G[0, 0, x])/4 - ((461*I)/12)*Pi*
          G[0, 0, x] + (385*Pi^2*G[0, 0, x])/12 - (6*I)*Pi^3*G[0, 0, x] + 
         (203*G[0, 1, x])/4 - ((179*I)/12)*Pi*G[0, 1, x] + 
         (70*Pi^2*G[0, 1, x])/3 + ((52*I)/3)*Pi^3*G[0, 1, x] + 
         (203*G[1, 0, x])/4 + ((461*I)/12)*Pi*G[1, 0, x] - 
         (385*Pi^2*G[1, 0, x])/12 - (I/3)*Pi^3*G[1, 0, x] - 
         (203*G[1, 1, x])/4 + ((179*I)/12)*Pi*G[1, 1, x] - 
         (70*Pi^2*G[1, 1, x])/3 - (11*I)*Pi^3*G[1, 1, x] - 
         (98*G[0, 0, 0, x])/3 - ((127*I)/6)*Pi*G[0, 0, 0, x] + 
         (62*Pi^2*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/4 - 
         ((76*I)/3)*Pi*G[0, 0, 1, x] + (46*Pi^2*G[0, 0, 1, x])/3 - 
         (7*G[0, 1, 0, x])/4 - ((125*I)/6)*Pi*G[0, 1, 0, x] - 
         (58*Pi^2*G[0, 1, 0, x])/3 - (103*G[0, 1, 1, x])/6 - 
         ((14*I)/3)*Pi*G[0, 1, 1, x] - (73*Pi^2*G[0, 1, 1, x])/3 + 
         (313*G[1, 0, 0, x])/6 + ((127*I)/6)*Pi*G[1, 0, 0, x] - 
         (32*Pi^2*G[1, 0, 0, x])/3 - (71*G[1, 0, 1, x])/4 + 
         ((76*I)/3)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/3 - 
         (71*G[1, 1, 0, x])/4 + ((125*I)/6)*Pi*G[1, 1, 0, x] + 
         (28*Pi^2*G[1, 1, 0, x])/3 + (110*G[1, 1, 1, x])/3 + 
         ((14*I)/3)*Pi*G[1, 1, 1, x] + (43*Pi^2*G[1, 1, 1, x])/3 + 
         (193*G[0, 0, 0, 0, x])/6 + (80*I)*Pi*G[0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 1, x] + (20*I)*Pi*G[0, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, x] - (28*I)*Pi*G[0, 0, 1, 0, x] - 
         (40*G[0, 0, 1, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (53*G[0, 1, 0, 0, x])/6 - 24*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (128*G[0, 1, 1, 1, x])/3 - 
         (193*G[1, 0, 0, 0, x])/6 - (76*I)*Pi*G[1, 0, 0, 0, x] + 
         24*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 0, x] + 
         (40*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (53*G[1, 1, 0, 0, x])/6 - (4*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (128*G[1, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, 1, x] + 
         144*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
         32*G[0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 1, 1, x] - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
         36*G[0, 0, 1, 1, 1, x] - 60*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
         20*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] - 
         44*G[0, 1, 1, 1, 1, x] - 124*G[1, 0, 0, 0, 0, x] - 
         32*G[1, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] - 
         16*G[1, 0, 1, 1, 1, x] + 40*G[1, 1, 0, 0, 0, x] - 
         36*G[1, 1, 0, 0, 1, x] - 36*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] - 
         20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, 1, x] - (725*Zeta[3])/4 - ((203*I)/18)*Pi*Zeta[3] + 
         (97*Pi^2*Zeta[3])/18 - (305*G[0, x]*Zeta[3])/6 - 
         (20*I)*Pi*G[0, x]*Zeta[3] + (305*G[1, x]*Zeta[3])/6 + 
         ((32*I)/3)*Pi*G[1, x]*Zeta[3] - 128*G[0, 0, x]*Zeta[3] + 
         48*G[0, 1, x]*Zeta[3] + 88*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] + 149*Zeta[5])) + 
     e^2*(((-13754*I)/81)*Pi + (233137*Pi^2)/648 + ((1225*I)/12)*Pi^3 - 
       (4933*Pi^4)/240 - ((65*I)/144)*Pi^5 + (1772*G[0, x])/27 - 
       ((87211*I)/108)*Pi*G[0, x] + (3781*Pi^2*G[0, x])/27 + 
       ((76*I)/9)*Pi^3*G[0, x] - (91*Pi^4*G[0, x])/15 - (19070*G[1, x])/81 + 
       ((219157*I)/324)*Pi*G[1, x] - (27343*Pi^2*G[1, x])/81 - 
       ((1693*I)/108)*Pi^3*G[1, x] + (33409*Pi^4*G[1, x])/2160 + 
       ((509*I)/360)*Pi^5*G[1, x] - (6772*G[0, 0, x])/27 + 
       ((7991*I)/36)*Pi*G[0, 0, x] - (1493*Pi^2*G[0, 0, x])/36 + 
       ((44*I)/3)*Pi^3*G[0, 0, x] - (2361*G[0, 1, x])/4 + 
       ((11317*I)/54)*Pi*G[0, 1, x] - (7223*Pi^2*G[0, 1, x])/108 - 
       ((991*I)/18)*Pi^3*G[0, 1, x] + (377*Pi^4*G[0, 1, x])/45 - 
       (2361*G[1, 0, x])/4 - ((2666*I)/9)*Pi*G[1, 0, x] + 
       (4673*Pi^2*G[1, 0, x])/36 + ((67*I)/6)*Pi^3*G[1, 0, x] + 
       5*Pi^4*G[1, 0, x] + (228089*G[1, 1, x])/162 - ((12617*I)/108)*Pi*
        G[1, 1, x] + (12679*Pi^2*G[1, 1, x])/108 + ((116*I)/9)*Pi^3*
        G[1, 1, x] - (3331*Pi^4*G[1, 1, x])/360 + (893*G[0, 0, 0, x])/6 - 
       ((121*I)/2)*Pi*G[0, 0, 0, x] - (27*Pi^2*G[0, 0, 0, x])/2 + 
       (841*G[0, 0, 1, x])/4 + ((52*I)/9)*Pi*G[0, 0, 1, x] - 
       (953*Pi^2*G[0, 0, 1, x])/18 - (17*I)*Pi^3*G[0, 0, 1, x] + 
       (841*G[0, 1, 0, x])/4 + ((675*I)/2)*Pi*G[0, 1, 0, x] + 
       (31*Pi^2*G[0, 1, 0, x])/6 + (22*I)*Pi^3*G[0, 1, 0, x] + 
       (24065*G[0, 1, 1, x])/108 - ((124*I)/9)*Pi*G[0, 1, 1, x] + 
       (583*Pi^2*G[0, 1, 1, x])/9 + ((40*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (13895*G[1, 0, 0, x])/36 + (68*I)*Pi*G[1, 0, 0, x] + 
       (61*Pi^2*G[1, 0, 0, x])/6 - ((32*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (1253*G[1, 0, 1, x])/4 - ((232*I)/9)*Pi*G[1, 0, 1, x] + 
       (241*Pi^2*G[1, 0, 1, x])/9 + ((131*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (1253*G[1, 1, 0, x])/4 - (323*I)*Pi*G[1, 1, 0, x] - 
       49*Pi^2*G[1, 1, 0, x] - (10*I)*Pi^3*G[1, 1, 0, x] - 
       (17933*G[1, 1, 1, x])/18 - ((614*I)/9)*Pi*G[1, 1, 1, x] - 
       (925*Pi^2*G[1, 1, 1, x])/18 - (9*I)*Pi^3*G[1, 1, 1, x] - 
       (245*G[0, 0, 0, 0, x])/6 + (28*I)*Pi*G[0, 0, 0, 0, x] - 
       73*G[0, 0, 0, 1, x] + (26*I)*Pi*G[0, 0, 0, 1, x] - 
       73*G[0, 0, 1, 0, x] - (50*I)*Pi*G[0, 0, 1, 0, x] + 
       12*Pi^2*G[0, 0, 1, 0, x] + (88*G[0, 0, 1, 1, x])/9 - 
       (16*I)*Pi*G[0, 0, 1, 1, x] + 21*Pi^2*G[0, 0, 1, 1, x] + 
       (481*G[0, 1, 0, 0, x])/2 - (118*I)*Pi*G[0, 1, 0, 0, x] - 
       16*Pi^2*G[0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, x] - 
       (44*I)*Pi*G[0, 1, 0, 1, x] - 40*Pi^2*G[0, 1, 0, 1, x] + 
       28*G[0, 1, 1, 0, x] + (112*I)*Pi*G[0, 1, 1, 0, x] - 
       (286*Pi^2*G[0, 1, 1, 0, x])/3 - (413*G[0, 1, 1, 1, x])/3 - 
       (14*I)*Pi*G[0, 1, 1, 1, x] - (164*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (985*G[1, 0, 0, 0, x])/3 + (96*I)*Pi*G[1, 0, 0, 0, x] + 
       20*Pi^2*G[1, 0, 0, 0, x] - 111*G[1, 0, 0, 1, x] - 
       (22*I)*Pi*G[1, 0, 0, 1, x] + (214*Pi^2*G[1, 0, 0, 1, x])/3 - 
       111*G[1, 0, 1, 0, x] - (166*I)*Pi*G[1, 0, 1, 0, x] + 
       4*Pi^2*G[1, 0, 1, 0, x] - (511*G[1, 0, 1, 1, x])/9 + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - (173*Pi^2*G[1, 0, 1, 1, x])/3 - 
       271*G[1, 1, 0, 0, x] - (22*I)*Pi*G[1, 1, 0, 0, x] - 
       4*Pi^2*G[1, 1, 0, 0, x] - 194*G[1, 1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] - 38*Pi^2*G[1, 1, 0, 1, x] - 
       194*G[1, 1, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, 0, x] + 
       (44*Pi^2*G[1, 1, 1, 0, x])/3 + (4249*G[1, 1, 1, 1, x])/9 + 
       (104*I)*Pi*G[1, 1, 1, 1, x] + 17*Pi^2*G[1, 1, 1, 1, x] - 
       90*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 0, 1, x] + 22*G[0, 0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
       (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 74*G[0, 0, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 44*G[0, 0, 1, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, 0, 1, x] + 44*G[0, 0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 0, 1, 1, 0, x] - (326*G[0, 0, 1, 1, 1, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, 1, x] - 58*G[0, 1, 0, 0, 0, x] + 
       (128*I)*Pi*G[0, 1, 0, 0, 0, x] - 66*G[0, 1, 0, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, 1, x] - 66*G[0, 1, 0, 1, 0, x] - 
       (152*I)*Pi*G[0, 1, 0, 1, 0, x] - 10*G[0, 1, 0, 1, 1, x] + 
       (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 158*G[0, 1, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 78*G[0, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, 1, x] - 78*G[0, 1, 1, 1, 0, x] + 
       (64*I)*Pi*G[0, 1, 1, 1, 0, x] + (584*G[0, 1, 1, 1, 1, x])/3 + 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 86*G[1, 0, 0, 0, 0, x] - 
       (88*I)*Pi*G[1, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 1, x] - 
       (60*I)*Pi*G[1, 0, 0, 0, 1, x] + 64*G[1, 0, 0, 1, 0, x] + 
       (72*I)*Pi*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] + 
       (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 108*G[1, 0, 1, 0, 0, x] + 
       (128*I)*Pi*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] + 
       (68*I)*Pi*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
       (96*I)*Pi*G[1, 0, 1, 1, 0, x] + (188*G[1, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 144*G[1, 1, 0, 0, 0, x] - 
       (88*I)*Pi*G[1, 1, 0, 0, 0, x] + 66*G[1, 1, 0, 0, 1, x] + 
       (68*I)*Pi*G[1, 1, 0, 0, 1, x] + 66*G[1, 1, 0, 1, 0, x] + 
       (128*I)*Pi*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] - 
       (56*I)*Pi*G[1, 1, 0, 1, 1, x] + 80*G[1, 1, 1, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, 0, 0, x] + 140*G[1, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 1, x] + 140*G[1, 1, 1, 1, 0, x] - 
       (88*I)*Pi*G[1, 1, 1, 1, 0, x] - (526*G[1, 1, 1, 1, 1, x])/3 - 
       (44*I)*Pi*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 0, 1, 0, 1, x] + 8*G[0, 0, 0, 1, 1, 0, x] + 
       16*G[0, 0, 0, 1, 1, 1, x] - 48*G[0, 0, 1, 0, 0, 1, x] - 
       48*G[0, 0, 1, 0, 1, 0, x] + 36*G[0, 0, 1, 0, 1, 1, x] + 
       48*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 1, 0, x] + 52*G[0, 0, 1, 1, 1, 1, x] + 
       128*G[0, 1, 0, 0, 0, 1, x] + 128*G[0, 1, 0, 0, 1, 0, x] - 
       44*G[0, 1, 0, 0, 1, 1, x] - 144*G[0, 1, 0, 1, 0, 0, x] + 
       88*G[0, 1, 0, 1, 0, 1, x] + 88*G[0, 1, 0, 1, 1, 0, x] - 
       96*G[0, 1, 0, 1, 1, 1, x] - 256*G[0, 1, 1, 0, 0, 0, x] + 
       136*G[0, 1, 1, 0, 0, 1, x] + 136*G[0, 1, 1, 0, 1, 0, x] - 
       76*G[0, 1, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 1, 0, 0, x] + 
       128*G[0, 1, 1, 1, 0, 1, x] + 128*G[0, 1, 1, 1, 1, 0, x] - 
       248*G[0, 1, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, 1, x] - 
       88*G[1, 0, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 0, 1, 1, x] + 
       88*G[1, 0, 0, 1, 0, 0, x] - 64*G[1, 0, 0, 1, 0, 1, x] - 
       64*G[1, 0, 0, 1, 1, 0, x] + 176*G[1, 0, 0, 1, 1, 1, x] + 
       88*G[1, 0, 1, 0, 0, 0, x] + 56*G[1, 0, 1, 0, 0, 1, x] + 
       56*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
       144*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
       72*G[1, 0, 1, 1, 1, 0, x] - 204*G[1, 0, 1, 1, 1, 1, x] - 
       88*G[1, 1, 0, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 1, x] - 
       48*G[1, 1, 0, 0, 1, 0, x] + 68*G[1, 1, 0, 0, 1, 1, x] + 
       64*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
       16*G[1, 1, 0, 1, 1, 0, x] - 152*G[1, 1, 0, 1, 1, 1, x] + 
       56*G[1, 1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 1, 0, 1, 0, x] - 100*G[1, 1, 1, 0, 1, 1, x] - 
       88*G[1, 1, 1, 1, 0, 0, x] - 88*G[1, 1, 1, 1, 0, 1, x] - 
       88*G[1, 1, 1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, 1, 1, x] + 
       (-49/90 - ((5*I)/6)*Pi + (5*G[1, x])/6)*Log[mu2]^5*RATIO[x] - 
       (5*Log[mu2]^6*RATIO[x])/18 + Log[mu2]^4*(((11*I)/12)*Pi + 
         (11*G[1, x])/12 - ((11*I)/6)*Pi*G[1, x] - (11*G[1, 1, x])/6 + 
         (((11*I)/12)*Pi*G[1, x] + (11*G[1, 1, x])/12)*RATIO[x^(-1)] + 
         (61/72 + ((7*I)/9)*Pi + (10*Pi^2)/9 + (77*G[0, x])/12 + 
           ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + ((2*I)/3)*Pi*G[1, x] + 
           7*G[0, 0, x] - (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2)*RATIO[x]) - 
       (71*Zeta[3])/3 + ((551*I)/18)*Pi*Zeta[3] - (59*Pi^2*Zeta[3])/3 + 
       (419*G[0, x]*Zeta[3])/6 - ((50*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (953*G[1, x]*Zeta[3])/3 - ((1574*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (164*Pi^2*G[1, x]*Zeta[3])/3 + (326*G[0, 1, x]*Zeta[3])/3 - 
       ((724*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (152*G[1, 0, x]*Zeta[3])/3 - 
       ((128*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (316*G[1, 1, x]*Zeta[3])/9 + 
       ((448*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 12*G[0, 0, 1, x]*Zeta[3] + 
       (308*G[0, 1, 1, x]*Zeta[3])/3 - (584*G[1, 0, 1, x]*Zeta[3])/3 + 
       (304*G[1, 1, 0, x]*Zeta[3])/3 + (160*G[1, 1, 1, x]*Zeta[3])/3 + 
       Log[mu2]^3*(((-55*I)/18)*Pi + (5*Pi^2)/3 - ((14*I)/3)*Pi*G[0, x] - 
         (55*G[1, x])/18 + ((58*I)/9)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
         (14*G[0, 1, x])/3 + ((20*I)/3)*Pi*G[0, 1, x] - (14*G[1, 0, x])/3 + 
         ((28*I)/3)*Pi*G[1, 0, x] + (67*G[1, 1, x])/9 + 
         ((22*I)/3)*Pi*G[1, 1, x] + (20*G[0, 1, 1, x])/3 + 
         (28*G[1, 0, 1, x])/3 + (28*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3 + 
         (((-79*I)/18)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 - ((10*I)/3)*Pi*
            G[0, 1, x] - ((14*I)/3)*Pi*G[1, 0, x] - (79*G[1, 1, x])/18 - 
           ((11*I)/3)*Pi*G[1, 1, x] - (10*G[0, 1, 1, x])/3 - 
           (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*(2213/54 + ((397*I)/18)*Pi - (31*Pi^2)/6 + 
           ((11*I)/18)*Pi^3 + (863*G[0, x])/27 + ((77*I)/3)*Pi*G[0, x] - 
           (109*Pi^2*G[0, x])/9 - (359*G[1, x])/27 - ((35*I)/3)*Pi*G[1, x] + 
           (19*Pi^2*G[1, x])/6 + (28*I)*Pi*G[0, 0, x] - ((34*I)/3)*Pi*
            G[0, 1, x] - (14*I)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] + 
           (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 + (100*Zeta[3])/9)) + 
       Log[mu2]^2*(((-1069*I)/36)*Pi + (256*Pi^2)/9 + ((43*I)/12)*Pi^3 + 
         (11*G[0, x])/2 - ((145*I)/2)*Pi*G[0, x] + 9*Pi^2*G[0, x] - 
         (1267*G[1, x])/36 + ((937*I)/18)*Pi*G[1, x] - (1355*Pi^2*G[1, x])/
          36 - ((43*I)/6)*Pi^3*G[1, x] - 34*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] - (77*G[0, 1, x])/2 + (33*I)*Pi*G[0, 1, x] - 
         27*Pi^2*G[0, 1, x] - (77*G[1, 0, x])/2 + (33*I)*Pi*G[1, 0, x] - 
         6*Pi^2*G[1, 0, x] + (1795*G[1, 1, x])/18 + (10*I)*Pi*G[1, 1, x] + 
         (25*Pi^2*G[1, 1, x])/2 - 27*G[0, 0, 0, x] + 11*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, x] + 11*G[0, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 0, x] + 36*G[0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + 11*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, x] + 36*G[1, 0, 1, x] - 
         (18*I)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (145*G[1, 1, 1, x])/3 - 
         (22*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 1, x] + 
         28*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] - 30*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] - 
         40*G[1, 1, 0, 1, x] - 40*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 
         ((43*I)*Pi*G[0, x] - 6*Pi^2*G[0, x] + 43*G[0, 0, x] + 
           (24*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + 
           27*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 
           3*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
         24*G[1, x]*Zeta[3] + RATIO[x]*(45451/162 + ((3077*I)/18)*Pi - 
           (3527*Pi^2)/72 - ((25*I)/2)*Pi^3 + (167*Pi^4)/40 + 
           (2344*G[0, x])/27 + ((863*I)/9)*Pi*G[0, x] - (205*Pi^2*G[0, x])/
            4 - ((133*I)/6)*Pi^3*G[0, x] - (1048*G[1, x])/27 - 
           ((359*I)/9)*Pi*G[1, x] + (115*Pi^2*G[1, x])/4 + 
           ((26*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - ((74*I)/3)*Pi*
            G[0, 0, x] - (59*Pi^2*G[0, 0, x])/3 + 4*G[0, 1, x] - 
           ((47*I)/3)*Pi*G[0, 1, x] + (229*Pi^2*G[0, 1, x])/6 + 
           4*G[1, 0, x] + ((74*I)/3)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/6 - 
           4*G[1, 1, x] + ((47*I)/3)*Pi*G[1, 1, x] - (47*Pi^2*G[1, 1, x])/3 - 
           (110*G[0, 0, 0, x])/3 - (122*I)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 0, x] - (83*G[0, 1, 1, x])/3 + 
           (12*I)*Pi*G[0, 1, 1, x] + (110*G[1, 0, 0, x])/3 + 
           (102*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] + (83*G[1, 1, 1, x])/3 + 
           (8*I)*Pi*G[1, 1, 1, x] - 120*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
           24*G[0, 1, 1, 1, x] + 100*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
           2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 
           20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (223*Zeta[3])/9 + ((32*I)/3)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] - 
           (38*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (((-2095*I)/36)*Pi*G[1, x] + (377*Pi^2*G[1, x])/18 + 
           ((43*I)/12)*Pi^3*G[1, x] - (25*I)*Pi*G[0, 1, x] + 
           (27*Pi^2*G[0, 1, x])/2 - (15*I)*Pi*G[1, 0, x] + 
           3*Pi^2*G[1, 0, x] - (2095*G[1, 1, x])/36 - ((3*I)/2)*Pi*
            G[1, 1, x] - (25*Pi^2*G[1, 1, x])/4 - (3*I)*Pi*G[0, 0, 1, x] - 
           (14*I)*Pi*G[0, 1, 0, x] - 25*G[0, 1, 1, x] + 
           (2*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           15*G[1, 0, 1, x] + (9*I)*Pi*G[1, 0, 1, x] - 15*G[1, 1, 0, x] + 
           (14*I)*Pi*G[1, 1, 0, x] + (80*G[1, 1, 1, x])/3 + 
           (11*I)*Pi*G[1, 1, 1, x] - 3*G[0, 0, 1, 1, x] - 
           14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 26*G[0, 1, 1, 1, x] + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 15*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 
           G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3])) - 64*Zeta[5] + 
       116*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*(((-751*I)/108)*Pi^3 + 
         (4513*Pi^4)/540 - ((23*I)/90)*Pi^5 + ((5917*I)/27)*Pi*G[0, x] - 
         (13681*Pi^2*G[0, x])/108 - ((205*I)/9)*Pi^3*G[0, x] + 
         (107*Pi^4*G[0, x])/30 - ((32*I)/3)*Pi^3*G[1, x] - 
         (7*Pi^4*G[1, x])/10 + (5917*G[0, 0, x])/27 - ((139*I)/18)*Pi*
          G[0, 0, x] + (371*Pi^2*G[0, 0, x])/9 - ((28*I)/3)*Pi^3*G[0, 0, x] + 
         (40*I)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 + 
         ((49*I)/6)*Pi^3*G[0, 1, x] + ((1471*I)/18)*Pi*G[1, 0, x] - 
         (338*Pi^2*G[1, 0, x])/9 + ((11*I)/6)*Pi^3*G[1, 0, x] - 
         I*Pi^3*G[1, 1, x] - (1147*G[0, 0, 0, x])/6 - 
         (19*I)*Pi*G[0, 0, 0, x] + (7*Pi^2*G[0, 0, 0, x])/2 + 
         40*G[0, 0, 1, x] + (28*I)*Pi*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
          6 + 40*G[0, 1, 0, x] - (54*I)*Pi*G[0, 1, 0, x] - 
         (11*Pi^2*G[0, 1, 0, x])/6 - (23*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + (1471*G[1, 0, 0, x])/18 - 
         (38*I)*Pi*G[1, 0, 0, x] - (49*Pi^2*G[1, 0, 0, x])/6 - 
         I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + (63*I)*Pi*G[1, 1, 0, x] + 
         Pi^2*G[1, 1, 0, x] + (352*G[0, 0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 0, x] - 38*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 38*G[0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 1, 0, x] + 57*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - 40*G[0, 1, 0, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, 0, x] - 23*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 23*G[0, 1, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         (292*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         (6*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] + 
         63*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         90*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] + 
         22*G[0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 1, 1, x] + 
         30*G[0, 0, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
         6*G[0, 1, 1, 1, 0, x] - 42*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, x] + (751*Zeta[3])/18 + (56*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/3 - (292*G[0, x]*Zeta[3])/3 + 
         (38*I)*Pi*G[0, x]*Zeta[3] + 64*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 
         8*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 6*Zeta[5]) + 
       RATIO[x]*(16939079/11664 + ((944255*I)/972)*Pi - (254693*Pi^2)/486 - 
         ((64013*I)/648)*Pi^3 + (9227*Pi^4)/360 + ((4979*I)/720)*Pi^5 - 
         (7471*Pi^6)/6480 + (14576*G[0, x])/243 + ((11008*I)/81)*Pi*G[0, x] - 
         (3305*Pi^2*G[0, x])/81 - ((371*I)/9)*Pi^3*G[0, x] + 
         (221*Pi^4*G[0, x])/60 + ((263*I)/40)*Pi^5*G[0, x] - 
         (14576*G[1, x])/243 - ((5824*I)/81)*Pi*G[1, x] + 
         (84085*Pi^2*G[1, x])/648 + ((1417*I)/72)*Pi^3*G[1, x] + 
         (37*Pi^4*G[1, x])/120 - ((79*I)/20)*Pi^5*G[1, x] - 
         (1589*G[0, 0, x])/4 - ((3511*I)/36)*Pi*G[0, 0, x] + 
         (5603*Pi^2*G[0, 0, x])/72 + ((943*I)/36)*Pi^3*G[0, 0, x] - 
         (877*Pi^4*G[0, 0, x])/180 + (1589*G[0, 1, x])/4 - 
         ((361*I)/36)*Pi*G[0, 1, x] + (1441*Pi^2*G[0, 1, x])/36 + 
         ((215*I)/9)*Pi^3*G[0, 1, x] - (109*Pi^4*G[0, 1, x])/24 + 
         (1589*G[1, 0, x])/4 + ((3511*I)/36)*Pi*G[1, 0, x] - 
         (940*Pi^2*G[1, 0, x])/9 - ((431*I)/18)*Pi^3*G[1, 0, x] + 
         (2717*Pi^4*G[1, 0, x])/360 - (1589*G[1, 1, x])/4 + 
         ((361*I)/36)*Pi*G[1, 1, x] - (4367*Pi^2*G[1, 1, x])/72 - 
         ((941*I)/36)*Pi^3*G[1, 1, x] + (28*Pi^4*G[1, 1, x])/15 + 
         (2641*G[0, 0, 0, x])/18 - ((91*I)/3)*Pi*G[0, 0, 0, x] - 
         (1961*Pi^2*G[0, 0, 0, x])/36 + ((109*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (571*G[0, 0, 1, x])/4 - ((545*I)/12)*Pi*G[0, 0, 1, x] + 
         (25*Pi^2*G[0, 0, 1, x])/3 + ((68*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (571*G[0, 1, 0, x])/4 - ((1169*I)/12)*Pi*G[0, 1, 0, x] + 
         (89*Pi^2*G[0, 1, 0, x])/6 - ((56*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (281*G[0, 1, 1, x])/9 - ((41*I)/6)*Pi*G[0, 1, 1, x] - 
         (859*Pi^2*G[0, 1, 1, x])/18 - ((76*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (4771*G[1, 0, 0, x])/36 + ((391*I)/12)*Pi*G[1, 0, 0, x] + 
         (470*Pi^2*G[1, 0, 0, x])/9 - (29*I)*Pi^3*G[1, 0, 0, x] - 
         (273*G[1, 0, 1, x])/2 + ((259*I)/6)*Pi*G[1, 0, 1, x] - 
         (25*Pi^2*G[1, 0, 1, x])/3 - (14*I)*Pi^3*G[1, 0, 1, x] - 
         (273*G[1, 1, 0, x])/2 + ((571*I)/6)*Pi*G[1, 1, 0, x] - 
         (151*Pi^2*G[1, 1, 0, x])/12 + ((34*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (8929*G[1, 1, 1, x])/36 + ((109*I)/12)*Pi*G[1, 1, 1, x] + 
         (859*Pi^2*G[1, 1, 1, x])/18 + ((50*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (67*G[0, 0, 0, 0, x])/2 + ((523*I)/6)*Pi*G[0, 0, 0, 0, x] - 
         (40*Pi^2*G[0, 0, 0, 0, x])/3 + (3*G[0, 0, 0, 1, x])/2 - 
         ((148*I)/3)*Pi*G[0, 0, 0, 1, x] + (131*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (3*G[0, 0, 1, 0, x])/2 + ((53*I)/6)*Pi*G[0, 0, 1, 0, x] + 
         (43*Pi^2*G[0, 0, 1, 0, x])/3 - (521*G[0, 0, 1, 1, x])/12 + 
         ((166*I)/3)*Pi*G[0, 0, 1, 1, x] - (161*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (737*G[0, 1, 0, 0, x])/12 + ((49*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         62*Pi^2*G[0, 1, 0, 0, x] - (65*G[0, 1, 0, 1, x])/2 + 
         ((58*I)/3)*Pi*G[0, 1, 0, 1, x] - (86*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (65*G[0, 1, 1, 0, x])/2 - ((67*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         4*Pi^2*G[0, 1, 1, 0, x] + 60*G[0, 1, 1, 1, x] + 
         ((86*I)/3)*Pi*G[0, 1, 1, 1, x] + (124*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (271*G[1, 0, 0, 0, x])/2 - ((221*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 + (255*G[1, 0, 0, 1, x])/4 + 
         ((148*I)/3)*Pi*G[1, 0, 0, 1, x] - (101*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (255*G[1, 0, 1, 0, x])/4 - ((67*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (13*Pi^2*G[1, 0, 1, 0, x])/3 + (179*G[1, 0, 1, 1, x])/12 - 
         ((166*I)/3)*Pi*G[1, 0, 1, 1, x] + 41*Pi^2*G[1, 0, 1, 1, x] + 
         (827*G[1, 1, 0, 0, x])/12 - ((179*I)/6)*Pi*G[1, 1, 0, 0, x] - 
         (148*Pi^2*G[1, 1, 0, 0, x])/3 + (247*G[1, 1, 0, 1, x])/4 - 
         ((58*I)/3)*Pi*G[1, 1, 0, 1, x] + (56*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (247*G[1, 1, 1, 0, x])/4 + ((215*I)/6)*Pi*G[1, 1, 1, 0, x] - 
         6*Pi^2*G[1, 1, 1, 0, x] - 126*G[1, 1, 1, 1, x] - 
         ((86*I)/3)*Pi*G[1, 1, 1, 1, x] - (86*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (157*G[0, 0, 0, 0, 0, x])/2 - (156*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         72*G[0, 0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 1, 0, x] - (48*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (220*G[0, 0, 0, 1, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (53*G[0, 0, 1, 0, 0, x])/6 + (100*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (128*G[0, 0, 1, 1, 1, x])/3 + (48*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*G[0, 1, 0, 0, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         48*G[0, 1, 0, 0, 1, x] + (92*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] + (104*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (58*G[0, 1, 0, 1, 1, x])/3 - (84*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (139*G[0, 1, 1, 0, 0, x])/3 - (44*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         72*G[0, 1, 1, 0, 1, x] - (36*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         72*G[0, 1, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         146*G[0, 1, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         92*G[1, 0, 0, 0, 0, x] + (152*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         72*G[1, 0, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 1, 0, x] + (52*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (220*G[1, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (67*G[1, 0, 1, 0, 0, x])/3 - (96*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 1, x] + (48*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         48*G[1, 0, 1, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (128*G[1, 0, 1, 1, 1, x])/3 - (52*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (85*G[1, 1, 0, 0, 0, x])/6 + (8*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         48*G[1, 1, 0, 0, 1, x] - (88*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 0, 1, 0, x] - (108*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (58*G[1, 1, 0, 1, 1, x])/3 + (80*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (359*G[1, 1, 1, 0, 0, x])/6 + (40*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         72*G[1, 1, 1, 0, 1, x] + (32*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         146*G[1, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         432*G[0, 0, 0, 0, 0, 0, x] - 132*G[0, 0, 0, 0, 0, 1, x] - 
         132*G[0, 0, 0, 0, 1, 0, x] + 80*G[0, 0, 0, 0, 1, 1, x] - 
         48*G[0, 0, 0, 1, 0, 0, x] - 56*G[0, 0, 0, 1, 0, 1, x] - 
         56*G[0, 0, 0, 1, 1, 0, x] + 84*G[0, 0, 0, 1, 1, 1, x] + 
         80*G[0, 0, 1, 0, 0, 0, x] + 52*G[0, 0, 1, 0, 0, 1, x] + 
         52*G[0, 0, 1, 0, 1, 0, x] - 40*G[0, 0, 1, 0, 1, 1, x] - 
         32*G[0, 0, 1, 1, 0, 0, x] + 112*G[0, 0, 1, 1, 0, 1, x] + 
         112*G[0, 0, 1, 1, 1, 0, x] - 168*G[0, 0, 1, 1, 1, 1, x] + 
         288*G[0, 1, 0, 0, 0, 0, x] - 104*G[0, 1, 0, 0, 0, 1, x] - 
         104*G[0, 1, 0, 0, 1, 0, x] + 120*G[0, 1, 0, 0, 1, 1, x] + 
         60*G[0, 1, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 1, x] - 
         32*G[0, 1, 0, 1, 1, 0, x] - 92*G[0, 1, 0, 1, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, 0, x] - 44*G[0, 1, 1, 0, 0, 1, x] - 
         44*G[0, 1, 1, 0, 1, 0, x] - 48*G[0, 1, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 1, 0, 0, x] - 60*G[0, 1, 1, 1, 0, 1, x] - 
         60*G[0, 1, 1, 1, 1, 0, x] + 152*G[0, 1, 1, 1, 1, 1, x] + 
         372*G[1, 0, 0, 0, 0, 0, x] + 132*G[1, 0, 0, 0, 0, 1, x] + 
         132*G[1, 0, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 0, 1, 1, x] + 
         52*G[1, 0, 0, 1, 0, 0, x] + 56*G[1, 0, 0, 1, 0, 1, x] + 
         56*G[1, 0, 0, 1, 1, 0, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
         60*G[1, 0, 1, 0, 0, 0, x] - 52*G[1, 0, 1, 0, 0, 1, x] - 
         52*G[1, 0, 1, 0, 1, 0, x] + 44*G[1, 0, 1, 0, 1, 1, x] + 
         28*G[1, 0, 1, 1, 0, 0, x] - 112*G[1, 0, 1, 1, 0, 1, x] - 
         112*G[1, 0, 1, 1, 1, 0, x] + 108*G[1, 0, 1, 1, 1, 1, x] - 
         228*G[1, 1, 0, 0, 0, 0, x] + 104*G[1, 1, 0, 0, 0, 1, x] + 
         104*G[1, 1, 0, 0, 1, 0, x] - 116*G[1, 1, 0, 0, 1, 1, x] - 
         64*G[1, 1, 0, 1, 0, 0, x] + 32*G[1, 1, 0, 1, 0, 1, x] + 
         32*G[1, 1, 0, 1, 1, 0, x] + 72*G[1, 1, 0, 1, 1, 1, x] + 
         16*G[1, 1, 1, 0, 0, 0, x] + 44*G[1, 1, 1, 0, 0, 1, x] + 
         44*G[1, 1, 1, 0, 1, 0, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 1, 0, 0, x] + 60*G[1, 1, 1, 1, 0, 1, x] + 
         60*G[1, 1, 1, 1, 1, 0, x] - 92*G[1, 1, 1, 1, 1, 1, x] - 
         (7127*Zeta[3])/6 - ((1307*I)/3)*Pi*Zeta[3] + (4405*Pi^2*Zeta[3])/
          36 - ((161*I)/9)*Pi^3*Zeta[3] - (25243*G[0, x]*Zeta[3])/108 - 
         ((1631*I)/6)*Pi*G[0, x]*Zeta[3] + (1160*Pi^2*G[0, x]*Zeta[3])/9 + 
         (6862*G[1, x]*Zeta[3])/27 + ((691*I)/3)*Pi*G[1, x]*Zeta[3] - 
         106*Pi^2*G[1, x]*Zeta[3] + (95*G[0, 0, x]*Zeta[3])/6 - 
         (368*I)*Pi*G[0, 0, x]*Zeta[3] + (107*G[0, 1, x]*Zeta[3])/3 + 
         ((824*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (88*G[1, 0, x]*Zeta[3])/3 + 
         (268*I)*Pi*G[1, 0, x]*Zeta[3] - (133*G[1, 1, x]*Zeta[3])/6 - 
         ((524*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 100*G[0, 0, 0, x]*Zeta[3] - 
         32*G[0, 0, 1, x]*Zeta[3] - 16*G[0, 1, 0, x]*Zeta[3] - 
         (148*G[0, 1, 1, x]*Zeta[3])/3 - 84*G[1, 0, 0, x]*Zeta[3] + 
         40*G[1, 0, 1, x]*Zeta[3] + (124*G[1, 1, 1, x]*Zeta[3])/3 + 
         (1835*Zeta[3]^2)/9 + (301*Zeta[5])/15 - (538*I)*Pi*Zeta[5] + 
         138*G[0, x]*Zeta[5] - 110*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(((-251921*I)/324)*Pi*G[1, x] + (19190*Pi^2*G[1, x])/
          81 + ((3833*I)/108)*Pi^3*G[1, x] - (5891*Pi^4*G[1, x])/540 - 
         ((509*I)/720)*Pi^5*G[1, x] - ((37333*I)/108)*Pi*G[0, 1, x] + 
         (24983*Pi^2*G[0, 1, x])/216 + ((653*I)/18)*Pi^3*G[0, 1, x] - 
         (377*Pi^4*G[0, 1, x])/90 - ((323*I)/4)*Pi*G[1, 0, x] + 
         (143*Pi^2*G[1, 0, x])/6 - ((7*I)/2)*Pi^3*G[1, 0, x] - 
         (5*Pi^4*G[1, 0, x])/2 - (251921*G[1, 1, x])/324 + 
         ((6073*I)/27)*Pi*G[1, 1, x] - (8783*Pi^2*G[1, 1, x])/108 + 
         ((29*I)/36)*Pi^3*G[1, 1, x] + (3331*Pi^4*G[1, 1, x])/720 - 
         ((1183*I)/18)*Pi*G[0, 0, 1, x] + (191*Pi^2*G[0, 0, 1, x])/9 + 
         ((17*I)/2)*Pi^3*G[0, 0, 1, x] - ((265*I)/4)*Pi*G[0, 1, 0, x] - 
         (13*Pi^2*G[0, 1, 0, x])/3 - (11*I)*Pi^3*G[0, 1, 0, x] - 
         (37333*G[0, 1, 1, x])/108 + ((2609*I)/36)*Pi*G[0, 1, 1, x] - 
         (392*Pi^2*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi^3*G[0, 1, 1, x] - 
         ((3*I)/4)*Pi*G[1, 0, 0, x] - 16*Pi^2*G[1, 0, 0, x] + 
         ((16*I)/3)*Pi^3*G[1, 0, 0, x] - (323*G[1, 0, 1, x])/4 + 
         ((1363*I)/18)*Pi*G[1, 0, 1, x] - (493*Pi^2*G[1, 0, 1, x])/18 - 
         ((131*I)/6)*Pi^3*G[1, 0, 1, x] - (323*G[1, 1, 0, x])/4 + 
         (102*I)*Pi*G[1, 1, 0, x] + (63*Pi^2*G[1, 1, 0, x])/2 + 
         (5*I)*Pi^3*G[1, 1, 0, x] + (22555*G[1, 1, 1, x])/36 - 
         ((935*I)/36)*Pi*G[1, 1, 1, x] + (214*Pi^2*G[1, 1, 1, x])/9 + 
         ((9*I)/2)*Pi^3*G[1, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, 0, x] - 6*Pi^2*G[0, 0, 1, 0, x] - 
         (1183*G[0, 0, 1, 1, x])/18 + (3*I)*Pi*G[0, 0, 1, 1, x] - 
         (21*Pi^2*G[0, 0, 1, 1, x])/2 + (54*I)*Pi*G[0, 1, 0, 0, x] + 
         8*Pi^2*G[0, 1, 0, 0, x] - (265*G[0, 1, 0, 1, x])/4 + 
         (6*I)*Pi*G[0, 1, 0, 1, x] + 20*Pi^2*G[0, 1, 0, 1, x] - 
         (265*G[0, 1, 1, 0, x])/4 - (66*I)*Pi*G[0, 1, 1, 0, x] + 
         (143*Pi^2*G[0, 1, 1, 0, x])/3 + (847*G[0, 1, 1, 1, x])/3 + 
         (14*I)*Pi*G[0, 1, 1, 1, x] + (82*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (14*I)*Pi*G[1, 0, 0, 0, x] - 10*Pi^2*G[1, 0, 0, 0, x] - 
         (3*G[1, 0, 0, 1, x])/4 + (12*I)*Pi*G[1, 0, 0, 1, x] - 
         (107*Pi^2*G[1, 0, 0, 1, x])/3 - (3*G[1, 0, 1, 0, x])/4 + 
         (148*I)*Pi*G[1, 0, 1, 0, x] - 2*Pi^2*G[1, 0, 1, 0, x] + 
         (4607*G[1, 0, 1, 1, x])/36 - (3*I)*Pi*G[1, 0, 1, 1, x] + 
         (173*Pi^2*G[1, 0, 1, 1, x])/6 + (287*G[1, 1, 0, 0, x])/4 + 
         (34*I)*Pi*G[1, 1, 0, 0, x] + 2*Pi^2*G[1, 1, 0, 0, x] + 
         (327*G[1, 1, 0, 1, x])/4 - (12*I)*Pi*G[1, 1, 0, 1, x] + 
         19*Pi^2*G[1, 1, 0, 1, x] + (327*G[1, 1, 1, 0, x])/4 - 
         (112*I)*Pi*G[1, 1, 1, 0, x] - (22*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (6061*G[1, 1, 1, 1, x])/18 - (35*I)*Pi*G[1, 1, 1, 1, x] - 
         (17*Pi^2*G[1, 1, 1, 1, x])/2 + (12*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         16*G[0, 0, 1, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 0, x] - (16*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (118*G[0, 0, 1, 1, 1, x])/3 + (10*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 54*G[0, 1, 0, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, 1, x] + 54*G[0, 1, 0, 1, 0, x] + 
         (76*I)*Pi*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] - 94*G[0, 1, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 62*G[0, 1, 1, 0, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, 0, 1, x] + 62*G[0, 1, 1, 1, 0, x] - 
         (32*I)*Pi*G[0, 1, 1, 1, 0, x] - (442*G[0, 1, 1, 1, 1, x])/3 - 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         14*G[1, 0, 0, 0, 1, x] + (30*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         14*G[1, 0, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         18*G[1, 0, 0, 1, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         112*G[1, 0, 1, 0, 0, x] - (64*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         28*G[1, 0, 1, 0, 1, x] - (34*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         28*G[1, 0, 1, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (226*G[1, 0, 1, 1, 1, x])/3 + (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         98*G[1, 1, 0, 0, 0, x] + (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - (34*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         16*G[1, 1, 0, 1, 0, x] - (64*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         44*G[1, 1, 0, 1, 1, x] + (28*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         100*G[1, 1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         60*G[1, 1, 1, 0, 1, x] + (18*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         60*G[1, 1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (314*G[1, 1, 1, 1, 1, x])/3 + (22*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 0, 1, 1, 0, x] - 8*G[0, 0, 0, 1, 1, 1, x] + 
         24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
         18*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
         20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
         26*G[0, 0, 1, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, 1, x] - 
         64*G[0, 1, 0, 0, 1, 0, x] + 22*G[0, 1, 0, 0, 1, 1, x] + 
         72*G[0, 1, 0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, 0, 1, x] - 
         44*G[0, 1, 0, 1, 1, 0, x] + 48*G[0, 1, 0, 1, 1, 1, x] + 
         128*G[0, 1, 1, 0, 0, 0, x] - 68*G[0, 1, 1, 0, 0, 1, x] - 
         68*G[0, 1, 1, 0, 1, 0, x] + 38*G[0, 1, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 1, 0, 0, x] - 64*G[0, 1, 1, 1, 0, 1, x] - 
         64*G[0, 1, 1, 1, 1, 0, x] + 124*G[0, 1, 1, 1, 1, 1, x] + 
         44*G[1, 0, 0, 0, 0, 1, x] + 44*G[1, 0, 0, 0, 1, 0, x] + 
         10*G[1, 0, 0, 0, 1, 1, x] - 44*G[1, 0, 0, 1, 0, 0, x] + 
         32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
         88*G[1, 0, 0, 1, 1, 1, x] - 44*G[1, 0, 1, 0, 0, 0, x] - 
         28*G[1, 0, 1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, 1, 0, x] - 
         18*G[1, 0, 1, 0, 1, 1, x] + 72*G[1, 0, 1, 1, 0, 0, x] - 
         36*G[1, 0, 1, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 1, 0, x] + 
         102*G[1, 0, 1, 1, 1, 1, x] + 44*G[1, 1, 0, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] - 
         34*G[1, 1, 0, 0, 1, 1, x] - 32*G[1, 1, 0, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, 0, 1, x] - 8*G[1, 1, 0, 1, 1, 0, x] + 
         76*G[1, 1, 0, 1, 1, 1, x] - 28*G[1, 1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 1, 0, 0, 1, x] + 12*G[1, 1, 1, 0, 1, 0, x] + 
         50*G[1, 1, 1, 0, 1, 1, x] + 44*G[1, 1, 1, 1, 0, 0, x] + 
         44*G[1, 1, 1, 1, 0, 1, x] + 44*G[1, 1, 1, 1, 1, 0, x] - 
         46*G[1, 1, 1, 1, 1, 1, x] + (1231*G[1, x]*Zeta[3])/18 + 
         ((304*I)/9)*Pi*G[1, x]*Zeta[3] - (82*Pi^2*G[1, x]*Zeta[3])/3 - 
         (74*G[0, 1, x]*Zeta[3])/3 + ((362*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         28*G[1, 0, x]*Zeta[3] + ((64*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         (344*G[1, 1, x]*Zeta[3])/9 - ((224*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         6*G[0, 0, 1, x]*Zeta[3] - (154*G[0, 1, 1, x]*Zeta[3])/3 + 
         (292*G[1, 0, 1, x]*Zeta[3])/3 - (152*G[1, 1, 0, x]*Zeta[3])/3 - 
         (80*G[1, 1, 1, x]*Zeta[3])/3 - 58*G[1, x]*Zeta[5]) + 
       Log[mu2]*(((-2909*I)/27)*Pi + (4076*Pi^2)/27 + ((1855*I)/36)*Pi^3 - 
         (277*Pi^4)/90 + (302*G[0, x])/9 - ((6293*I)/18)*Pi*G[0, x] + 
         (739*Pi^2*G[0, x])/9 + ((16*I)/3)*Pi^3*G[0, x] - (3815*G[1, x])/27 + 
         ((14705*I)/54)*Pi*G[1, x] - (16441*Pi^2*G[1, x])/108 - 
         ((415*I)/9)*Pi^3*G[1, x] + (229*Pi^4*G[1, x])/45 - 
         (1234*G[0, 0, x])/9 + ((163*I)/3)*Pi*G[0, 0, x] + 
         12*Pi^2*G[0, 0, x] - (447*G[0, 1, x])/2 + ((791*I)/9)*Pi*
          G[0, 1, x] - (557*Pi^2*G[0, 1, x])/9 - (42*I)*Pi^3*G[0, 1, x] - 
         (447*G[1, 0, x])/2 - ((253*I)/3)*Pi*G[1, 0, x] - 
         (14*Pi^2*G[1, 0, x])/3 - ((2*I)/3)*Pi^3*G[1, 0, x] + 
         (30575*G[1, 1, x])/54 - ((44*I)/9)*Pi*G[1, 1, x] + 
         (365*Pi^2*G[1, 1, x])/6 + (27*I)*Pi^3*G[1, 1, x] + 
         (160*G[0, 0, 0, x])/3 + (22*I)*Pi*G[0, 0, 0, x] + 69*G[0, 0, 1, x] + 
         ((152*I)/3)*Pi*G[0, 0, 1, x] - 20*Pi^2*G[0, 0, 1, x] + 
         69*G[0, 1, 0, x] + (60*I)*Pi*G[0, 1, 0, x] + 20*Pi^2*G[0, 1, 0, x] + 
         (863*G[0, 1, 1, x])/9 - ((80*I)/3)*Pi*G[0, 1, 1, x] + 
         56*Pi^2*G[0, 1, 1, x] - (448*G[1, 0, 0, x])/3 - 
         (82*I)*Pi*G[1, 0, 0, x] - 8*Pi^2*G[1, 0, 0, x] + 142*G[1, 0, 1, x] - 
         ((92*I)/3)*Pi*G[1, 0, 1, x] + (94*Pi^2*G[1, 0, 1, x])/3 + 
         142*G[1, 1, 0, x] + (20*I)*Pi*G[1, 1, 0, x] + 
         (14*Pi^2*G[1, 1, 0, x])/3 - (1039*G[1, 1, 1, x])/3 - 
         ((196*I)/3)*Pi*G[1, 1, 1, x] - (68*Pi^2*G[1, 1, 1, x])/3 + 
         96*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, 0, x] + (146*G[0, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] + 
         (56*I)*Pi*G[0, 1, 1, 0, x] - (392*G[0, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 54*G[1, 0, 0, 0, x] + 
         (48*I)*Pi*G[1, 0, 0, 0, x] - 50*G[1, 0, 0, 1, x] - 
         (56*I)*Pi*G[1, 0, 0, 1, x] - 50*G[1, 0, 1, 0, x] - 
         (72*I)*Pi*G[1, 0, 1, 0, x] - (158*G[1, 0, 1, 1, x])/3 + 
         (36*I)*Pi*G[1, 0, 1, 1, x] + 56*G[1, 1, 0, 0, x] + 
         (64*I)*Pi*G[1, 1, 0, 0, x] - 108*G[1, 1, 0, 1, x] + 
         (48*I)*Pi*G[1, 1, 0, 1, x] - 108*G[1, 1, 1, 0, x] - 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (418*G[1, 1, 1, 1, x])/3 + 
         (44*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] - 96*G[0, 1, 0, 0, 1, x] - 
         96*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] + 
         96*G[0, 1, 1, 0, 0, x] - 96*G[0, 1, 1, 0, 1, x] - 
         96*G[0, 1, 1, 1, 0, x] + 176*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 1, x] + 48*G[1, 0, 0, 1, 0, x] - 
         72*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] + 
         120*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] + 
         80*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         88*G[1, 1, 1, 0, 1, x] + 88*G[1, 1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, 1, x] - (239*Zeta[3])/3 + ((56*I)/3)*Pi*Zeta[3] - 
         6*G[0, x]*Zeta[3] + (94*G[1, x]*Zeta[3])/3 - ((88*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - (328*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((-77*I)/9)*Pi^3 + (8*Pi^4)/15 + 
           ((1291*I)/9)*Pi*G[0, x] - (637*Pi^2*G[0, x])/9 - 
           (5*I)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + (1291*G[0, 0, x])/9 - 
           ((10*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] + 
           (9*I)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] + ((181*I)/3)*Pi*
            G[1, 0, x] + Pi^2*G[1, 0, x] - (295*G[0, 0, 0, x])/3 - 
           (46*I)*Pi*G[0, 0, 0, x] + 9*G[0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 1, x] + 9*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (181*G[1, 0, 0, x])/3 + 
           (18*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] - 
           96*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] + 30*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + (154*Zeta[3])/3 - (4*I)*Pi*Zeta[3] + 
           6*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (((-8663*I)/27)*Pi*G[1, x] + (5773*Pi^2*G[1, x])/54 + 
           ((1025*I)/36)*Pi^3*G[1, x] - (229*Pi^4*G[1, x])/90 - 
           ((2585*I)/18)*Pi*G[0, 1, x] + (875*Pi^2*G[0, 1, x])/18 + 
           (21*I)*Pi^3*G[0, 1, x] - ((103*I)/2)*Pi*G[1, 0, x] + 
           (67*Pi^2*G[1, 0, x])/3 + (I/3)*Pi^3*G[1, 0, x] - 
           (8663*G[1, 1, x])/27 + ((550*I)/9)*Pi*G[1, 1, x] - 
           (379*Pi^2*G[1, 1, x])/12 - ((27*I)/2)*Pi^3*G[1, 1, x] - 
           ((61*I)/3)*Pi*G[0, 0, 1, x] + 10*Pi^2*G[0, 0, 1, x] - 
           (34*I)*Pi*G[0, 1, 0, x] - 10*Pi^2*G[0, 1, 0, x] - 
           (2585*G[0, 1, 1, x])/18 + ((46*I)/3)*Pi*G[0, 1, 1, x] - 
           28*Pi^2*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] + 
           4*Pi^2*G[1, 0, 0, x] - (103*G[1, 0, 1, x])/2 + 
           ((67*I)/3)*Pi*G[1, 0, 1, x] - (47*Pi^2*G[1, 0, 1, x])/3 - 
           (103*G[1, 1, 0, x])/2 - (30*I)*Pi*G[1, 1, 0, x] - 
           (7*Pi^2*G[1, 1, 0, x])/3 + 229*G[1, 1, 1, x] + 
           ((65*I)/3)*Pi*G[1, 1, 1, x] + (34*Pi^2*G[1, 1, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, x] - 
           (61*G[0, 0, 1, 1, x])/3 - (2*I)*Pi*G[0, 0, 1, 1, x] + 
           (48*I)*Pi*G[0, 1, 0, 0, x] - 34*G[0, 1, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, 1, x] - 34*G[0, 1, 1, 0, x] - 
           (28*I)*Pi*G[0, 1, 1, 0, x] + (298*G[0, 1, 1, 1, x])/3 + 
           (12*I)*Pi*G[0, 1, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
           8*G[1, 0, 0, 1, x] + (28*I)*Pi*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] + (36*I)*Pi*G[1, 0, 1, 0, x] + 
           (133*G[1, 0, 1, 1, x])/3 - (18*I)*Pi*G[1, 0, 1, 1, x] - 
           48*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] + 
           48*G[1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] + 
           48*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
           (239*G[1, 1, 1, 1, x])/3 - (22*I)*Pi*G[1, 1, 1, 1, x] + 
           4*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 1, x] - 
           12*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
           48*G[0, 1, 0, 0, 1, x] + 48*G[0, 1, 0, 1, 0, x] - 
           16*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
           48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] - 
           88*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 1, x] - 
           24*G[1, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 1, 1, x] + 
           8*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
           12*G[1, 0, 1, 1, 0, x] - 60*G[1, 0, 1, 1, 1, x] - 
           24*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
           24*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] + 
           8*G[1, 1, 1, 0, 0, x] - 44*G[1, 1, 1, 0, 1, x] - 
           44*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] - 
           (148*G[1, x]*Zeta[3])/3 + ((44*I)/3)*Pi*G[1, x]*Zeta[3] - 
           12*G[0, 1, x]*Zeta[3] + (164*G[1, 1, x]*Zeta[3])/3) + 
         RATIO[x]*(944255/972 + ((50635*I)/81)*Pi - (39851*Pi^2)/162 - 
           ((335*I)/6)*Pi^3 + (10061*Pi^4)/540 + ((43*I)/40)*Pi^5 + 
           (11008*G[0, x])/81 + ((4688*I)/27)*Pi*G[0, x] - 
           (12385*Pi^2*G[0, x])/108 - ((340*I)/9)*Pi^3*G[0, x] + 
           (1451*Pi^4*G[0, x])/90 - (5824*G[1, x])/81 - ((2096*I)/27)*Pi*
            G[1, x] + (8011*Pi^2*G[1, x])/108 + ((187*I)/9)*Pi^3*G[1, x] - 
           (2183*Pi^4*G[1, x])/360 - (203*G[0, 0, x])/2 - 
           ((461*I)/6)*Pi*G[0, 0, x] + (143*Pi^2*G[0, 0, x])/2 - 
           (10*I)*Pi^3*G[0, 0, x] + (203*G[0, 1, x])/2 - ((179*I)/6)*Pi*
            G[0, 1, x] + 51*Pi^2*G[0, 1, x] + (37*I)*Pi^3*G[0, 1, x] + 
           (203*G[1, 0, x])/2 + ((461*I)/6)*Pi*G[1, 0, x] - 
           (143*Pi^2*G[1, 0, x])/2 - ((13*I)/3)*Pi^3*G[1, 0, x] - 
           (203*G[1, 1, x])/2 + ((179*I)/6)*Pi*G[1, 1, x] - 
           51*Pi^2*G[1, 1, x] - ((68*I)/3)*Pi^3*G[1, 1, x] - 
           (196*G[0, 0, 0, x])/3 - ((83*I)/3)*Pi*G[0, 0, 0, x] + 
           (154*Pi^2*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/2 - 
           ((178*I)/3)*Pi*G[0, 0, 1, x] + (122*Pi^2*G[0, 0, 1, x])/3 - 
           (7*G[0, 1, 0, x])/2 - ((169*I)/3)*Pi*G[0, 1, 0, x] - 
           (104*Pi^2*G[0, 1, 0, x])/3 - (103*G[0, 1, 1, x])/3 - 
           ((2*I)/3)*Pi*G[0, 1, 1, x] - (170*Pi^2*G[0, 1, 1, x])/3 + 
           (313*G[1, 0, 0, x])/3 + ((83*I)/3)*Pi*G[1, 0, 0, x] - 
           (82*Pi^2*G[1, 0, 0, x])/3 - (71*G[1, 0, 1, x])/2 + 
           ((178*I)/3)*Pi*G[1, 0, 1, x] - (50*Pi^2*G[1, 0, 1, x])/3 - 
           (71*G[1, 1, 0, x])/2 + ((169*I)/3)*Pi*G[1, 1, 0, x] + 
           (32*Pi^2*G[1, 1, 0, x])/3 + (220*G[1, 1, 1, x])/3 + 
           ((2*I)/3)*Pi*G[1, 1, 1, x] + (98*Pi^2*G[1, 1, 1, x])/3 + 
           (281*G[0, 0, 0, 0, x])/3 + (224*I)*Pi*G[0, 0, 0, 0, x] - 
           48*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
           48*G[0, 0, 1, 0, x] - (92*I)*Pi*G[0, 0, 1, 0, x] - 
           (106*G[0, 0, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, x] - 
           (97*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, x] - 
           48*G[0, 1, 0, 1, x] + (76*I)*Pi*G[0, 1, 0, 1, x] - 
           48*G[0, 1, 1, 0, x] + (52*I)*Pi*G[0, 1, 1, 0, x] + 
           (308*G[0, 1, 1, 1, x])/3 - (281*G[1, 0, 0, 0, x])/3 - 
           (208*I)*Pi*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] - 
           (28*I)*Pi*G[1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, x] + 
           (76*I)*Pi*G[1, 0, 1, 0, x] + (106*G[1, 0, 1, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, 1, 1, x] + (97*G[1, 1, 0, 0, x])/3 + 
           (32*I)*Pi*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] - 
           (60*I)*Pi*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 
           (36*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, 1, x] + 408*G[0, 0, 0, 0, 0, x] + 
           56*G[0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 1, 0, x] - 
           40*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 0, 0, x] - 
           56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
           104*G[0, 0, 1, 1, 1, x] - 188*G[0, 1, 0, 0, 0, x] + 
           76*G[0, 1, 0, 0, 1, x] + 76*G[0, 1, 0, 1, 0, x] + 
           40*G[0, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 0, 0, x] + 
           56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
           104*G[0, 1, 1, 1, 1, x] - 352*G[1, 0, 0, 0, 0, x] - 
           56*G[1, 0, 0, 0, 1, x] - 56*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] + 16*G[1, 0, 1, 0, 0, x] + 
           56*G[1, 0, 1, 0, 1, x] + 56*G[1, 0, 1, 1, 0, x] - 
           48*G[1, 0, 1, 1, 1, x] + 132*G[1, 1, 0, 0, 0, x] - 
           76*G[1, 1, 0, 0, 1, x] - 76*G[1, 1, 0, 1, 0, x] - 
           24*G[1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 0, 0, x] - 
           56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
           48*G[1, 1, 1, 1, 1, x] - (795*Zeta[3])/2 - ((413*I)/9)*Pi*
            Zeta[3] + (97*Pi^2*Zeta[3])/9 - (503*G[0, x]*Zeta[3])/3 - 
           (76*I)*Pi*G[0, x]*Zeta[3] + (419*G[1, x]*Zeta[3])/3 + 
           ((116*I)/3)*Pi*G[1, x]*Zeta[3] - 336*G[0, 0, x]*Zeta[3] + 
           140*G[0, 1, x]*Zeta[3] + 220*G[1, 0, x]*Zeta[3] - 
           24*G[1, 1, x]*Zeta[3] + 298*Zeta[5]))))/Nc)


==> anc/H_process5_qqb_qbq_+-+-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(152592883/104976 + ((5929897*I)/11664)*Pi + 
   (375367*Pi^2)/69984 - ((15505*I)/1944)*Pi^3 + (41*Pi^4)/3240 + 
   ((829*I)/180)*Pi^5 + (205519*Pi^6)/81648 + (515219*G[0, x])/1458 + 
   ((7090*I)/27)*Pi*G[0, x] - (18239*Pi^2*G[0, x])/243 - 
   ((5*I)/18)*Pi^3*G[0, x] + (3907*Pi^4*G[0, x])/540 + 
   ((4*I)/45)*Pi^5*G[0, x] - (2370631*G[1, x])/2916 - 
   ((439445*I)/1296)*Pi*G[1, x] - (602993*Pi^2*G[1, x])/1944 + 
   ((1559*I)/216)*Pi^3*G[1, x] + (3469*Pi^4*G[1, x])/540 + 
   ((421*I)/180)*Pi^5*G[1, x] - 86*G[0, 0, x] - ((716*I)/3)*Pi*G[0, 0, x] - 
   (3223*Pi^2*G[0, 0, x])/18 - ((140*I)/9)*Pi^3*G[0, 0, x] - 
   (37*Pi^4*G[0, 0, x])/9 - (170657*G[0, 1, x])/648 - 
   ((3599*I)/108)*Pi*G[0, 1, x] + (215*Pi^2*G[0, 1, x])/9 + 
   ((1685*I)/18)*Pi^3*G[0, 1, x] - (59*Pi^4*G[0, 1, x])/20 - 
   (170657*G[1, 0, x])/648 + ((76*I)/27)*Pi*G[1, 0, x] - 
   (41*Pi^2*G[1, 0, x])/18 + ((256*I)/3)*Pi^3*G[1, 0, x] + 
   (407*Pi^4*G[1, 0, x])/90 + (206929*G[1, 1, x])/432 + 
   ((18305*I)/108)*Pi*G[1, 1, x] + (14189*Pi^2*G[1, 1, x])/36 + 
   ((283*I)/9)*Pi^3*G[1, 1, x] - (2803*Pi^4*G[1, 1, x])/360 + 
   (491*G[0, 0, 0, x])/9 + ((719*I)/3)*Pi*G[0, 0, 0, x] + 
   (1429*Pi^2*G[0, 0, 0, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 
   (4165*G[0, 0, 1, x])/9 - ((35*I)/3)*Pi*G[0, 0, 1, x] + 
   (452*Pi^2*G[0, 0, 1, x])/3 - ((359*I)/9)*Pi^3*G[0, 0, 1, x] - 
   (4165*G[0, 1, 0, x])/9 - (190*I)*Pi*G[0, 1, 0, x] + 
   (1255*Pi^2*G[0, 1, 0, x])/9 - ((143*I)/3)*Pi^3*G[0, 1, 0, x] + 
   (98737*G[0, 1, 1, x])/108 + ((241*I)/3)*Pi*G[0, 1, 1, x] + 
   (34*Pi^2*G[0, 1, 1, x])/3 + ((64*I)/9)*Pi^3*G[0, 1, 1, x] - 
   (9548*G[1, 0, 0, x])/9 - ((112*I)/3)*Pi*G[1, 0, 0, x] + 
   (1867*Pi^2*G[1, 0, 0, x])/9 - ((58*I)/3)*Pi^3*G[1, 0, 0, x] + 
   (41809*G[1, 0, 1, x])/27 + ((2231*I)/36)*Pi*G[1, 0, 1, x] - 
   (217*Pi^2*G[1, 0, 1, x])/2 + ((1111*I)/18)*Pi^3*G[1, 0, 1, x] + 
   (41809*G[1, 1, 0, x])/27 + ((311*I)/3)*Pi*G[1, 1, 0, x] - 
   (353*Pi^2*G[1, 1, 0, x])/3 + ((101*I)/3)*Pi^3*G[1, 1, 0, x] - 
   (10891*G[1, 1, 1, x])/6 - ((6847*I)/36)*Pi*G[1, 1, 1, x] - 
   (1735*Pi^2*G[1, 1, 1, x])/9 - ((275*I)/18)*Pi^3*G[1, 1, 1, x] - 
   (883*G[0, 0, 0, 0, x])/3 - ((820*I)/3)*Pi*G[0, 0, 0, 0, x] - 
   (242*Pi^2*G[0, 0, 0, 0, x])/3 + (1808*G[0, 0, 0, 1, x])/3 + 
   ((248*I)/3)*Pi*G[0, 0, 0, 1, x] - (190*Pi^2*G[0, 0, 0, 1, x])/3 + 
   (1808*G[0, 0, 1, 0, x])/3 + ((842*I)/3)*Pi*G[0, 0, 1, 0, x] - 
   (20*Pi^2*G[0, 0, 1, 0, x])/3 - 183*G[0, 0, 1, 1, x] + 
   ((34*I)/3)*Pi*G[0, 0, 1, 1, x] + (1091*Pi^2*G[0, 0, 1, 1, x])/9 + 
   (496*G[0, 1, 0, 0, x])/3 + ((1250*I)/3)*Pi*G[0, 1, 0, 0, x] - 
   12*Pi^2*G[0, 1, 0, 0, x] + 76*G[0, 1, 0, 1, x] - 
   ((937*I)/3)*Pi*G[0, 1, 0, 1, x] + 85*Pi^2*G[0, 1, 0, 1, x] + 
   76*G[0, 1, 1, 0, x] - ((1070*I)/3)*Pi*G[0, 1, 1, 0, x] + 
   73*Pi^2*G[0, 1, 1, 0, x] - (6217*G[0, 1, 1, 1, x])/9 + 
   ((377*I)/3)*Pi*G[0, 1, 1, 1, x] - (1096*Pi^2*G[0, 1, 1, 1, x])/9 - 
   (796*G[1, 0, 0, 0, x])/3 + (270*I)*Pi*G[1, 0, 0, 0, x] - 
   (22*Pi^2*G[1, 0, 0, 0, x])/3 + 782*G[1, 0, 0, 1, x] - 
   (226*I)*Pi*G[1, 0, 0, 1, x] + (872*Pi^2*G[1, 0, 0, 1, x])/9 + 
   782*G[1, 0, 1, 0, x] - ((754*I)/3)*Pi*G[1, 0, 1, 0, x] + 
   (311*Pi^2*G[1, 0, 1, 0, x])/9 - (57617*G[1, 0, 1, 1, x])/36 + 
   ((80*I)/3)*Pi*G[1, 0, 1, 1, x] - (278*Pi^2*G[1, 0, 1, 1, x])/3 + 
   1318*G[1, 1, 0, 0, x] - ((244*I)/3)*Pi*G[1, 1, 0, 0, x] + 
   (193*Pi^2*G[1, 1, 0, 0, x])/3 - (18853*G[1, 1, 0, 1, x])/9 + 
   (72*I)*Pi*G[1, 1, 0, 1, x] - (661*Pi^2*G[1, 1, 0, 1, x])/9 - 
   (18853*G[1, 1, 1, 0, x])/9 - ((58*I)/3)*Pi*G[1, 1, 1, 0, x] - 
   (394*Pi^2*G[1, 1, 1, 0, x])/9 + (34031*G[1, 1, 1, 1, x])/12 + 
   ((712*I)/3)*Pi*G[1, 1, 1, 1, x] + (211*Pi^2*G[1, 1, 1, 1, x])/3 + 
   528*G[0, 0, 0, 0, 0, x] + (224*I)*Pi*G[0, 0, 0, 0, 0, x] - 
   (1336*G[0, 0, 0, 0, 1, x])/3 - (168*I)*Pi*G[0, 0, 0, 0, 1, x] - 
   (1336*G[0, 0, 0, 1, 0, x])/3 - ((524*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
   (320*G[0, 0, 0, 1, 1, x])/3 + (140*I)*Pi*G[0, 0, 0, 1, 1, x] - 
   (104*G[0, 0, 1, 0, 0, x])/3 - ((620*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
   106*G[0, 0, 1, 0, 1, x] + (164*I)*Pi*G[0, 0, 1, 0, 1, x] - 
   106*G[0, 0, 1, 1, 0, x] + ((296*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
   (1082*G[0, 0, 1, 1, 1, x])/3 - ((560*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
   514*G[0, 1, 0, 0, 0, x] - (228*I)*Pi*G[0, 1, 0, 0, 0, x] - 
   (980*G[0, 1, 0, 0, 1, x])/3 + (224*I)*Pi*G[0, 1, 0, 0, 1, x] - 
   (980*G[0, 1, 0, 1, 0, x])/3 + ((448*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
   (49*G[0, 1, 0, 1, 1, x])/3 - (108*I)*Pi*G[0, 1, 0, 1, 1, x] - 
   (818*G[0, 1, 1, 0, 0, x])/3 + ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
   82*G[0, 1, 1, 0, 1, x] - (52*I)*Pi*G[0, 1, 1, 0, 1, x] - 
   82*G[0, 1, 1, 1, 0, x] + ((104*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
   (1093*G[0, 1, 1, 1, 1, x])/3 + ((184*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
   (3344*G[1, 0, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 0, 0, 0, x] - 
   630*G[1, 0, 0, 0, 1, x] + (54*I)*Pi*G[1, 0, 0, 0, 1, x] - 
   630*G[1, 0, 0, 1, 0, x] + ((136*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
   (122*G[1, 0, 0, 1, 1, x])/3 - ((182*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
   (1933*G[1, 0, 1, 0, 0, x])/3 + ((196*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
   (155*G[1, 0, 1, 0, 1, x])/3 + ((97*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
   (155*G[1, 0, 1, 1, 0, x])/3 - (36*I)*Pi*G[1, 0, 1, 1, 0, x] + 
   611*G[1, 0, 1, 1, 1, x] + (25*I)*Pi*G[1, 0, 1, 1, 1, x] - 
   290*G[1, 1, 0, 0, 0, x] - (84*I)*Pi*G[1, 1, 0, 0, 0, x] - 
   (1216*G[1, 1, 0, 0, 1, x])/3 + (202*I)*Pi*G[1, 1, 0, 0, 1, x] - 
   (1216*G[1, 1, 0, 1, 0, x])/3 + ((196*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
   1246*G[1, 1, 0, 1, 1, x] - ((722*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 
   (2617*G[1, 1, 1, 0, 0, x])/3 + ((484*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
   (4865*G[1, 1, 1, 0, 1, x])/3 - ((1343*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
   (4865*G[1, 1, 1, 1, 0, x])/3 - (148*I)*Pi*G[1, 1, 1, 1, 0, x] - 
   2095*G[1, 1, 1, 1, 1, x] + (345*I)*Pi*G[1, 1, 1, 1, 1, x] - 
   168*G[0, 0, 0, 0, 0, 0, x] + 352*G[0, 0, 0, 0, 0, 1, x] + 
   352*G[0, 0, 0, 0, 1, 0, x] - 400*G[0, 0, 0, 0, 1, 1, x] + 
   164*G[0, 0, 0, 1, 0, 0, x] - (656*G[0, 0, 0, 1, 0, 1, x])/3 - 
   (656*G[0, 0, 0, 1, 1, 0, x])/3 + (212*G[0, 0, 0, 1, 1, 1, x])/3 - 
   (356*G[0, 0, 1, 0, 0, 1, x])/3 - (356*G[0, 0, 1, 0, 1, 0, x])/3 + 
   (80*G[0, 0, 1, 0, 1, 1, x])/3 - 20*G[0, 0, 1, 1, 0, 0, x] - 
   (412*G[0, 0, 1, 1, 0, 1, x])/3 - (412*G[0, 0, 1, 1, 1, 0, x])/3 + 
   (740*G[0, 0, 1, 1, 1, 1, x])/3 - 80*G[0, 1, 0, 0, 0, 0, x] - 
   84*G[0, 1, 0, 0, 0, 1, x] - 84*G[0, 1, 0, 0, 1, 0, x] + 
   100*G[0, 1, 0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, 0, 0, x] - 
   (272*G[0, 1, 0, 1, 0, 1, x])/3 - (272*G[0, 1, 0, 1, 1, 0, x])/3 + 
   (632*G[0, 1, 0, 1, 1, 1, x])/3 + 52*G[0, 1, 1, 0, 0, 0, x] - 
   (428*G[0, 1, 1, 0, 0, 1, x])/3 - (428*G[0, 1, 1, 0, 1, 0, x])/3 + 
   (752*G[0, 1, 1, 0, 1, 1, x])/3 - 68*G[0, 1, 1, 1, 0, 0, x] + 
   (788*G[0, 1, 1, 1, 0, 1, x])/3 + (788*G[0, 1, 1, 1, 1, 0, x])/3 - 
   (868*G[0, 1, 1, 1, 1, 1, x])/3 + 120*G[1, 0, 0, 0, 0, 0, x] - 
   72*G[1, 0, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 0, 1, 0, x] - 
   58*G[1, 0, 0, 0, 1, 1, x] - 18*G[1, 0, 0, 1, 0, 0, x] - 
   (362*G[1, 0, 0, 1, 0, 1, x])/3 - (362*G[1, 0, 0, 1, 1, 0, x])/3 + 
   252*G[1, 0, 0, 1, 1, 1, x] - 40*G[1, 0, 1, 0, 0, 0, x] - 
   (116*G[1, 0, 1, 0, 0, 1, x])/3 - (116*G[1, 0, 1, 0, 1, 0, x])/3 + 
   203*G[1, 0, 1, 0, 1, 1, x] - 116*G[1, 0, 1, 1, 0, 0, x] + 
   212*G[1, 0, 1, 1, 0, 1, x] + 212*G[1, 0, 1, 1, 1, 0, x] - 
   267*G[1, 0, 1, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, 0, x] - 
   100*G[1, 1, 0, 0, 0, 1, x] - 100*G[1, 1, 0, 0, 1, 0, x] + 
   374*G[1, 1, 0, 0, 1, 1, x] - 110*G[1, 1, 0, 1, 0, 0, x] + 
   (742*G[1, 1, 0, 1, 0, 1, x])/3 + (742*G[1, 1, 0, 1, 1, 0, x])/3 - 
   480*G[1, 1, 0, 1, 1, 1, x] + 124*G[1, 1, 1, 0, 0, 0, x] + 
   (208*G[1, 1, 1, 0, 0, 1, x])/3 + (208*G[1, 1, 1, 0, 1, 0, x])/3 - 
   413*G[1, 1, 1, 0, 1, 1, x] + 76*G[1, 1, 1, 1, 0, 0, x] - 
   120*G[1, 1, 1, 1, 0, 1, x] - 120*G[1, 1, 1, 1, 1, 0, x] + 
   385*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/2 - RATIO[(1 - x)^(-1)]/2) - 
   (152592883*RATIO[(1 - x)^(-1)])/104976 - ((340691*I)/1458)*Pi*
    RATIO[(1 - x)^(-1)] - (10296247*Pi^2*RATIO[(1 - x)^(-1)])/69984 + 
   ((19345*I)/486)*Pi^3*RATIO[(1 - x)^(-1)] - 
   (72329*Pi^4*RATIO[(1 - x)^(-1)])/3240 - ((111*I)/20)*Pi^5*
    RATIO[(1 - x)^(-1)] - (205519*Pi^6*RATIO[(1 - x)^(-1)])/81648 - 
   (515219*G[0, x]*RATIO[(1 - x)^(-1)])/1458 + ((286*I)/3)*Pi*G[0, x]*
    RATIO[(1 - x)^(-1)] + (9707*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 + 
   ((295*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
   (272*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/27 - ((4*I)/45)*Pi^5*G[0, x]*
    RATIO[(1 - x)^(-1)] + (12686893*G[1, x]*RATIO[(1 - x)^(-1)])/11664 + 
   ((57031*I)/216)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
   (180047*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/1944 + 
   (3*I)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
   (5303*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/1080 - 
   ((31*I)/20)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
   90*G[0, 0, x]*RATIO[(1 - x)^(-1)] - (82*I)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)] + (457*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/6 + 
   ((290*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (37*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (400001*G[0, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((3062*I)/9)*Pi*G[0, 1, x]*
    RATIO[(1 - x)^(-1)] - 160*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
   ((932*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (211*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
   (400001*G[1, 0, x]*RATIO[(1 - x)^(-1)])/648 + ((1198*I)/9)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)] - (943*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/18 - 
   ((338*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (869*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 - 
   (664765*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 - ((2773*I)/9)*Pi*G[1, 1, x]*
    RATIO[(1 - x)^(-1)] - (551*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((53*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (113*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/36 - 
   (491*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - ((289*I)/3)*Pi*G[0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (763*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((32*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1279*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + ((439*I)/3)*Pi*G[0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - (674*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((602*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1279*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((725*I)/3)*Pi*G[0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (52*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1294*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((1310*I)/3)*Pi*G[0, 1, 1, x]*
    RATIO[(1 - x)^(-1)] + (277*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((382*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (2006*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - (50*I)*Pi*G[1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (364*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (20*I)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (6473*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - (162*I)*Pi*G[1, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + (700*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((440*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (6473*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - (164*I)*Pi*G[1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + (256*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   (36*I)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (17749*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 + 
   ((3436*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (314*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((154*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (883*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((748*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (242*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1378*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (214*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (94*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1378*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((682*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (16*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (769*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (156*I)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (944*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   (1589*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((1282*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (10*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   422*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((664*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - 90*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   422*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (368*I)*Pi*G[0, 1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - (280*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (3026*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   ((398*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1312*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   206*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((52*I)/3)*Pi*G[1, 0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] + (28*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   244*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((68*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] - (824*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
   244*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - ((92*I)/3)*Pi*G[1, 0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - (596*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (6154*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   ((212*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (382*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   392*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[1, 1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (176*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (7468*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   (228*I)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1162*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
   (7468*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
   (120*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (886*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
   952*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - ((904*I)/3)*Pi*G[1, 1, 1, 1, x]*
    RATIO[(1 - x)^(-1)] - 138*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   528*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (224*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1264*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (144*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1264*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((596*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   238*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (116*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (962*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((764*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (452*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (180*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (452*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((608*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (292*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((584*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   70*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (272*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   196*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (216*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   196*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((556*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (976*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (124*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (118*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((412*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (710*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (120*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (710*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((256*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1012*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((268*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (848*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (16*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (1048*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (1048*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((80*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (400*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   224*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((112*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   16*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   ((80*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   16*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (640*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (72*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (296*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (8*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (568*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (64*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (568*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   ((280*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1180*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   ((200*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   312*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((232*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   624*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   ((440*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   624*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (128*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   700*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   (40*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   168*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   352*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   352*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   376*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   164*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (728*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (728*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (284*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (500*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (500*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (248*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   76*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (412*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (412*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (668*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   80*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   128*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   128*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   128*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   36*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (200*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (200*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (620*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   168*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (572*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (572*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (908*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   276*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (1268*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (1268*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (1696*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   120*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   48*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   48*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   88*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   40*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   (440*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (440*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   280*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (248*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
   (248*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   184*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   112*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   240*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   240*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   296*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   88*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   160*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   160*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   264*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   120*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (760*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (760*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   360*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   96*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   (520*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
   (520*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   296*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
   96*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   200*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
   200*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   Log[mu2/s]^5*(-29/18 + I*Pi - G[0, x] - G[1, x] + 
     (29/18 - I*Pi + G[0, x] + G[1, x])*RATIO[(1 - x)^(-1)]) + 
   ((839881*I)/1296)*Pi*G[1, x]*RATIO[x^(-1)] - 
   (3151*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + ((7235*I)/216)*Pi^3*G[1, x]*
    RATIO[x^(-1)] - (995*Pi^4*G[1, x]*RATIO[x^(-1)])/36 - 
   ((17*I)/18)*Pi^5*G[1, x]*RATIO[x^(-1)] + ((3499*I)/27)*Pi*G[0, 1, x]*
    RATIO[x^(-1)] - (1555*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - 
   ((106*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
   (112*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - ((641*I)/27)*Pi*G[1, 0, x]*
    RATIO[x^(-1)] - (1292*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 + 
   ((256*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
   (511*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/180 + 
   (839881*G[1, 1, x]*RATIO[x^(-1)])/1296 - ((4259*I)/54)*Pi*G[1, 1, x]*
    RATIO[x^(-1)] - (7189*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + 
   ((1589*I)/18)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
   (61*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/72 - (136*I)*Pi*G[0, 0, 1, x]*
    RATIO[x^(-1)] + (610*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + 
   (27*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + (45*I)*Pi*G[0, 1, 0, x]*
    RATIO[x^(-1)] - (124*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + 
   ((13*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
   (3499*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((259*I)/3)*Pi*G[0, 1, 1, x]*
    RATIO[x^(-1)] - (1124*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
   ((106*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - 
   ((320*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
   (122*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + ((50*I)/3)*Pi^3*G[1, 0, 0, x]*
    RATIO[x^(-1)] - (641*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + 
   ((15143*I)/36)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
   (1657*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/18 + 
   ((149*I)/6)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
   (641*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - (17*I)*Pi*G[1, 1, 0, x]*
    RATIO[x^(-1)] + (334*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
   ((125*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
   (9181*G[1, 1, 1, x]*RATIO[x^(-1)])/36 - ((1287*I)/4)*Pi*G[1, 1, 1, x]*
    RATIO[x^(-1)] + (1993*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
   ((443*I)/6)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
   ((188*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
   32*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - ((104*I)/3)*Pi*G[0, 0, 1, 0, x]*
    RATIO[x^(-1)] + 4*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   136*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((200*I)/3)*Pi*G[0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (145*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   ((224*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (46*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   45*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + (54*I)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x^(-1)] + 11*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
   45*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((370*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x^(-1)] - (61*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (136*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 104*Pi^2*G[0, 1, 1, 1, x]*
    RATIO[x^(-1)] + ((226*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   74*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
   (320*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x^(-1)] + (292*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (320*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (94*I)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x^(-1)] + (181*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (16655*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/36 - 
   ((302*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   (76*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
   (3055*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + ((728*I)/3)*Pi*G[1, 1, 0, 0, x]*
    RATIO[x^(-1)] + (365*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (2810*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (321*I)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x^(-1)] - (169*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
   (2810*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((1114*I)/3)*Pi*G[1, 1, 1, 0, x]*
    RATIO[x^(-1)] - (100*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (14533*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/12 + (289*I)*Pi*G[1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (683*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
   (24*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
   (24*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (188*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (24*I)*Pi*G[0, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (48*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (104*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] - (104*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (104*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
   26*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] + (44*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
   (224*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] - (224*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (36*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (392*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[0, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] - (532*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (76*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (908*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (68*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + (908*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (120*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   366*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (28*I)*Pi*G[0, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (226*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (114*I)*Pi*G[1, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] + (226*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (24*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   24*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + (150*I)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] - (223*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (100*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (655*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (13*I)*Pi*G[1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (655*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (60*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (1303*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - (23*I)*Pi*G[1, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] + (974*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (100*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   40*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (126*I)*Pi*G[1, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] + 40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (52*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (1477*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (78*I)*Pi*G[1, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] + (335*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (108*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (1843*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   (109*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
   (1843*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (212*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   1186*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (281*I)*Pi*G[1, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] - 24*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   24*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 24*G[0, 0, 0, 1, 1, 0, x]*
    RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
   48*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 48*G[0, 0, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] - 56*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   96*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 96*G[0, 0, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 120*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   44*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 44*G[0, 1, 0, 0, 1, 0, x]*
    RATIO[x^(-1)] - 28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
   4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] - 24*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
   4*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 212*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] + 240*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
   240*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 340*G[0, 1, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] + 496*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   544*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 544*G[0, 1, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 756*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
   24*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 0, 0, 0, 1, 0, x]*
    RATIO[x^(-1)] - 114*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   286*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 286*G[1, 0, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] - 286*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
   476*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 584*G[1, 0, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] - 412*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
   412*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 307*G[1, 0, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] - 436*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
   284*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 284*G[1, 0, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] - 163*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   832*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 468*G[1, 1, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] - 468*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   86*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 518*G[1, 1, 0, 1, 0, 0, x]*
    RATIO[x^(-1)] + 210*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
   210*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 48*G[1, 1, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
   368*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 368*G[1, 1, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] + 819*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   860*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 1208*G[1, 1, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 1208*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   1607*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
   Log[mu2/s]^4*(-19 - ((125*I)/18)*Pi - (7*Pi^2)/12 - 6*G[0, x] - 
     (8*I)*Pi*G[0, x] + (64*G[1, x])/9 + ((7*I)/2)*Pi*G[1, x] - 
     12*G[0, 0, x] + 9*G[0, 1, x] + 9*G[1, 0, x] - G[1, 1, x]/2 + 
     (19 + ((67*I)/9)*Pi + (7*Pi^2)/12 + 6*G[0, x] + (8*I)*Pi*G[0, x] - 
       (119*G[1, x])/18 - (3*I)*Pi*G[1, x] + 12*G[0, 0, x] - 9*G[0, 1, x] - 
       9*G[1, 0, x] + G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) - 
   ((4*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - (4*G[0, 0, x])/(-1 + RATIO[x])^2 - 
   (1813*Pi^2*RATIO[x])/6 + ((113*I)/3)*Pi^3*RATIO[x] + 
   (341*Pi^4*RATIO[x])/90 - (275*Pi^2*G[0, x]*RATIO[x])/9 + 
   ((34*I)/3)*Pi^3*G[0, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x])/10 + 
   (1097*Pi^2*G[1, x]*RATIO[x])/9 + ((74*I)/3)*Pi^3*G[1, x]*RATIO[x] - 
   (17*Pi^4*G[1, x]*RATIO[x])/10 - (1813*G[0, 0, x]*RATIO[x])/3 + 
   ((226*I)/3)*Pi*G[0, 0, x]*RATIO[x] + 47*Pi^2*G[0, 0, x]*RATIO[x] + 
   (1813*G[0, 1, x]*RATIO[x])/3 - ((226*I)/3)*Pi*G[0, 1, x]*RATIO[x] - 
   (52*Pi^2*G[0, 1, x]*RATIO[x])/3 + (1813*G[1, 0, x]*RATIO[x])/3 - 
   ((226*I)/3)*Pi*G[1, 0, x]*RATIO[x] + (52*Pi^2*G[1, 0, x]*RATIO[x])/3 - 
   (1813*G[1, 1, x]*RATIO[x])/3 + ((226*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
   15*Pi^2*G[1, 1, x]*RATIO[x] - (380*G[0, 0, 0, x]*RATIO[x])/3 + 
   (68*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 3*Pi^2*G[0, 0, 0, x]*RATIO[x] + 
   366*G[0, 0, 1, x]*RATIO[x] - (252*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 
   6*Pi^2*G[0, 0, 1, x]*RATIO[x] + 366*G[0, 1, 0, x]*RATIO[x] + 
   (4*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 6*Pi^2*G[0, 1, 0, x]*RATIO[x] - 
   (1816*G[0, 1, 1, x]*RATIO[x])/3 + (180*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
   3*Pi^2*G[0, 1, 1, x]*RATIO[x] + (928*G[1, 0, 0, x]*RATIO[x])/3 + 
   (4*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 3*Pi^2*G[1, 0, 0, x]*RATIO[x] - 
   (1646*G[1, 0, 1, x]*RATIO[x])/3 + (180*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
   6*Pi^2*G[1, 0, 1, x]*RATIO[x] - (1646*G[1, 1, 0, x]*RATIO[x])/3 - 
   (76*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 6*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
   788*G[1, 1, 1, x]*RATIO[x] - (108*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 
   3*Pi^2*G[1, 1, 1, x]*RATIO[x] + 408*G[0, 0, 0, 0, x]*RATIO[x] - 
   148*G[0, 0, 0, 1, x]*RATIO[x] - 148*G[0, 0, 1, 0, x]*RATIO[x] - 
   264*G[0, 0, 1, 1, x]*RATIO[x] - 90*G[0, 1, 0, 0, x]*RATIO[x] - 
   66*G[0, 1, 0, 1, x]*RATIO[x] - 66*G[0, 1, 1, 0, x]*RATIO[x] + 
   374*G[0, 1, 1, 1, x]*RATIO[x] + 18*G[1, 0, 0, 0, x]*RATIO[x] - 
   174*G[1, 0, 0, 1, x]*RATIO[x] - 174*G[1, 0, 1, 0, x]*RATIO[x] + 
   482*G[1, 0, 1, 1, x]*RATIO[x] - 272*G[1, 1, 0, 0, x]*RATIO[x] + 
   324*G[1, 1, 0, 1, x]*RATIO[x] + 324*G[1, 1, 1, 0, x]*RATIO[x] - 
   528*G[1, 1, 1, 1, x]*RATIO[x] + 18*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
   18*G[0, 0, 1, 0, 1, x]*RATIO[x] - 18*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
   18*G[0, 0, 1, 1, 1, x]*RATIO[x] - 18*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
   18*G[0, 1, 0, 0, 1, x]*RATIO[x] + 18*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
   18*G[0, 1, 0, 1, 1, x]*RATIO[x] - 18*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
   18*G[1, 0, 1, 0, 1, x]*RATIO[x] + 18*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
   18*G[1, 0, 1, 1, 1, x]*RATIO[x] + 18*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
   18*G[1, 1, 0, 0, 1, x]*RATIO[x] - 18*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
   18*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
   Nf^3*((-1000/729 + (200*G[1, x])/81 - (80*G[1, 1, x])/27 + 
       (16*G[1, 1, 1, x])/9 + Log[mu2/s]^3*(-8/27 + (8*RATIO[(1 - x)^(-1)])/
          27) + (1000/729 - (200*G[1, x])/81 + (80*G[1, 1, x])/27 - 
         (16*G[1, 1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]^2*(-40/27 + (8*G[1, x])/9 + (40/27 - (8*G[1, x])/9)*
          RATIO[(1 - x)^(-1)]) + Log[mu2/s]*(-200/81 + (80*G[1, x])/27 - 
         (16*G[1, 1, x])/9 + (200/81 - (80*G[1, x])/27 + (16*G[1, 1, x])/9)*
          RATIO[(1 - x)^(-1)]))/Nc + (1000/729 + ((200*I)/81)*Pi - 
       (40*Pi^2)/27 - ((8*I)/27)*Pi^3)*RATIO[x] + 
     (200/81 + ((80*I)/27)*Pi - (8*Pi^2)/9)*Log[mu2]*RATIO[x] + 
     (40/27 + ((8*I)/9)*Pi)*Log[mu2]^2*RATIO[x] + (8*Log[mu2]^3*RATIO[x])/
      27) + (17*Pi^4*G[0, x]*RATIO[x^2])/90 - (17*Pi^4*G[1, x]*RATIO[x^2])/
    90 + (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 + 
   (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/3 - (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/
    3 - (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 - (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
    3 - (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 + 
   (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 + (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/3 + 
   2*G[0, 0, 1, 0, 0, x]*RATIO[x^2] - 2*G[0, 0, 1, 0, 1, x]*RATIO[x^2] - 
   2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 
   2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 
   2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 
   2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 
   2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 
   2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 
   2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - 
   (1003229*Zeta[3])/972 - ((8152*I)/27)*Pi*Zeta[3] + (577*Pi^2*Zeta[3])/18 + 
   ((437*I)/9)*Pi^3*Zeta[3] + (161*G[0, x]*Zeta[3])/27 - 
   ((964*I)/3)*Pi*G[0, x]*Zeta[3] - (556*Pi^2*G[0, x]*Zeta[3])/9 - 
   (933*G[1, x]*Zeta[3])/4 + ((1076*I)/9)*Pi*G[1, x]*Zeta[3] + 
   (622*Pi^2*G[1, x]*Zeta[3])/9 - 692*G[0, 0, x]*Zeta[3] + 
   (236*I)*Pi*G[0, 0, x]*Zeta[3] + (1469*G[0, 1, x]*Zeta[3])/3 - 
   (192*I)*Pi*G[0, 1, x]*Zeta[3] + (1382*G[1, 0, x]*Zeta[3])/3 - 
   ((244*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (494*G[1, 1, x]*Zeta[3])/9 - 
   ((676*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 152*G[0, 0, 0, x]*Zeta[3] + 
   4*G[0, 0, 1, x]*Zeta[3] - 148*G[0, 1, 0, x]*Zeta[3] - 
   84*G[0, 1, 1, x]*Zeta[3] - 114*G[1, 0, 0, x]*Zeta[3] - 
   (247*G[1, 0, 1, x]*Zeta[3])/3 + 62*G[1, 1, 0, x]*Zeta[3] + 
   (683*G[1, 1, 1, x]*Zeta[3])/3 + (305149*RATIO[(1 - x)^(-1)]*Zeta[3])/486 + 
   ((5302*I)/27)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (835*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/18 - 
   ((437*I)/9)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (5365*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
   ((1012*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (556*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
   (1109*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
   ((244*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (283*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
   570*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (236*I)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] - (790*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
     Zeta[3])/3 + (200*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   276*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + ((292*I)/3)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] - 150*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
    Zeta[3] + ((52*I)/3)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   152*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   20*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   120*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   64*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   136*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (368*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
   96*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   (124*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
   (1667*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 - ((878*I)/9)*Pi*G[1, x]*
    RATIO[x^(-1)]*Zeta[3] - (43*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (238*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (8*I)*Pi*G[0, 1, x]*
    RATIO[x^(-1)]*Zeta[3] + (44*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (16*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
   (1639*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - (40*I)*Pi*G[1, 1, x]*
    RATIO[x^(-1)]*Zeta[3] - 72*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   68*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 212*G[0, 1, 1, x]*RATIO[x^(-1)]*
    Zeta[3] - 122*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
   107*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 10*G[1, 1, 0, x]*RATIO[x^(-1)]*
    Zeta[3] + 365*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   (170*RATIO[x]*Zeta[3])/3 + (256*I)*Pi*RATIO[x]*Zeta[3] - 
   15*Pi^2*RATIO[x]*Zeta[3] + 2*G[0, x]*RATIO[x]*Zeta[3] + 
   38*G[1, x]*RATIO[x]*Zeta[3] - 54*G[0, 0, x]*RATIO[x]*Zeta[3] + 
   54*G[0, 1, x]*RATIO[x]*Zeta[3] + 54*G[1, 0, x]*RATIO[x]*Zeta[3] - 
   54*G[1, 1, x]*RATIO[x]*Zeta[3] - (5*Pi^2*RATIO[x^2]*Zeta[3])/3 - 
   6*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 
   6*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] + 
   (932*Zeta[3]^2)/9 - (932*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 
   Log[mu2/s]^3*(-4451/108 - ((646*I)/27)*Pi + (173*Pi^2)/54 - I*Pi^3 + 
     (656*G[0, x])/27 + (14*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/3 + 
     (250*G[1, x])/9 + ((74*I)/9)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 + 
     52*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] + 
     ((70*I)/3)*Pi*G[0, 1, x] - 14*G[1, 0, x] + ((70*I)/3)*Pi*G[1, 0, x] - 
     (56*G[1, 1, x])/9 - ((68*I)/3)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] + 
     32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - (134*G[0, 1, 1, x])/3 + 
     32*G[1, 0, 0, x] - (134*G[1, 0, 1, x])/3 - (134*G[1, 1, 0, x])/3 + 
     24*G[1, 1, 1, x] + (((-50*I)/9)*Pi*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
       (6*I)*Pi*G[1, 0, x] - (50*G[1, 1, x])/9 + (8*I)*Pi*G[1, 1, x] - 
       6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
      (4451/108 + ((496*I)/27)*Pi - (173*Pi^2)/54 + I*Pi^3 - 
       (656*G[0, x])/27 - (20*I)*Pi*G[0, x] - (17*Pi^2*G[0, x])/3 - 
       (100*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 - 
       52*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] - 
       ((88*I)/3)*Pi*G[0, 1, x] + 8*G[1, 0, x] - ((88*I)/3)*Pi*G[1, 0, x] + 
       (26*G[1, 1, x])/3 + ((92*I)/3)*Pi*G[1, 1, x] - 8*G[0, 0, 0, x] - 
       32*G[0, 0, 1, x] - 32*G[0, 1, 0, x] + (116*G[0, 1, 1, x])/3 - 
       32*G[1, 0, 0, x] + (116*G[1, 0, 1, x])/3 + (116*G[1, 1, 0, x])/3 - 
       12*G[1, 1, 1, x] - 16*Zeta[3]) + 16*Zeta[3]) + 
   Log[mu2/s]^2*(68983/432 + ((1079*I)/18)*Pi + (313*Pi^2)/9 + 
     ((161*I)/9)*Pi^3 + (13*Pi^4)/120 + (1619*G[0, x])/6 + 
     ((242*I)/3)*Pi*G[0, x] + (136*Pi^2*G[0, x])/9 + (6*I)*Pi^3*G[0, x] - 
     (345*G[1, x])/4 - ((125*I)/9)*Pi*G[1, x] - (419*Pi^2*G[1, x])/18 - 
     ((5*I)/6)*Pi^3*G[1, x] + 200*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + 
     (56*Pi^2*G[0, 0, x])/3 - (1730*G[0, 1, x])/9 - (38*I)*Pi*G[0, 1, x] - 
     13*Pi^2*G[0, 1, x] - (1730*G[1, 0, x])/9 - ((154*I)/3)*Pi*G[1, 0, x] - 
     15*Pi^2*G[1, 0, x] + 95*G[1, 1, x] + ((94*I)/3)*Pi*G[1, 1, x] + 
     (73*Pi^2*G[1, 1, x])/6 - (8*I)*Pi*G[0, 0, 0, x] - 146*G[0, 0, 1, x] + 
     (30*I)*Pi*G[0, 0, 1, x] - 146*G[0, 1, 0, x] + (26*I)*Pi*G[0, 1, 0, x] + 
     150*G[0, 1, 1, x] - (68*I)*Pi*G[0, 1, 1, x] - 182*G[1, 0, 0, x] + 
     (22*I)*Pi*G[1, 0, 0, x] + (518*G[1, 0, 1, x])/3 - 
     (74*I)*Pi*G[1, 0, 1, x] + (518*G[1, 1, 0, x])/3 - 
     (60*I)*Pi*G[1, 1, 0, x] - (368*G[1, 1, 1, x])/3 + 
     (92*I)*Pi*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 60*G[0, 0, 0, 1, x] - 
     60*G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] - 44*G[0, 1, 0, 0, x] - 
     26*G[0, 1, 0, 1, x] - 26*G[0, 1, 1, 0, x] + 92*G[0, 1, 1, 1, x] - 
     32*G[1, 0, 0, 0, x] - 42*G[1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, x] + 
     102*G[1, 0, 1, 1, x] - 50*G[1, 1, 0, 0, x] + 124*G[1, 1, 0, 1, x] + 
     124*G[1, 1, 1, 0, x] - 104*G[1, 1, 1, 1, x] + 
     (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
      RATIO[x] + (929*Zeta[3])/9 + (18*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
     32*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-85*I)/3)*Pi*G[1, x] + 
       (22*Pi^2*G[1, x])/9 + ((5*I)/6)*Pi^3*G[1, x] + 
       ((20*I)/3)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] + 
       ((20*I)/3)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/3 - 
       (85*G[1, 1, x])/3 + ((38*I)/3)*Pi*G[1, 1, x] - (169*Pi^2*G[1, 1, x])/
        6 - (2*I)*Pi*G[0, 0, 1, x] - (14*I)*Pi*G[0, 1, 0, x] + 
       (20*G[0, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + (20*G[1, 0, 1, x])/3 + 
       (14*I)*Pi*G[1, 0, 1, x] + (20*G[1, 1, 0, x])/3 + 
       (20*I)*Pi*G[1, 1, 0, x] + (68*G[1, 1, 1, x])/3 - 
       (16*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 1, x] - 
       14*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 34*G[1, 0, 1, 1, x] - 26*G[1, 1, 0, 0, x] + 
       64*G[1, 1, 0, 1, x] + 64*G[1, 1, 1, 0, x] - 116*G[1, 1, 1, 1, x] + 
       26*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (-68983/432 - ((1157*I)/18)*Pi - 23*Pi^2 - ((307*I)/18)*Pi^3 - 
       (13*Pi^4)/120 - (1619*G[0, x])/6 - (86*I)*Pi*G[0, x] - 
       (94*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] + (983*G[1, x])/12 + 
       ((242*I)/9)*Pi*G[1, x] + (110*Pi^2*G[1, x])/9 + 
       ((5*I)/3)*Pi^3*G[1, x] - 200*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
       (56*Pi^2*G[0, 0, x])/3 + (1682*G[0, 1, x])/9 + 
       ((194*I)/3)*Pi*G[0, 1, x] + 27*Pi^2*G[0, 1, x] + (1682*G[1, 0, x])/9 + 
       (60*I)*Pi*G[1, 0, x] + (71*Pi^2*G[1, 0, x])/3 - 60*G[1, 1, x] - 
       ((92*I)/3)*Pi*G[1, 1, x] - (97*Pi^2*G[1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 0, x] + 144*G[0, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, x] + 
       144*G[0, 1, 0, x] - (40*I)*Pi*G[0, 1, 0, x] - (310*G[0, 1, 1, x])/3 + 
       (84*I)*Pi*G[0, 1, 1, x] + 156*G[1, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, x] - 120*G[1, 0, 1, x] + 
       (88*I)*Pi*G[1, 0, 1, x] - 120*G[1, 1, 0, x] + 
       (80*I)*Pi*G[1, 1, 0, x] + (190*G[1, 1, 1, x])/3 - 
       (108*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] + 60*G[0, 0, 0, 1, x] + 
       60*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 44*G[0, 1, 0, 0, x] + 
       12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 44*G[0, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, x] + 40*G[1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, x] - 
       68*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] - 84*G[1, 1, 0, 1, x] - 
       84*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - (695*Zeta[3])/9 - 
       (18*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3])) + 
   Nf^2*(469964/6561 + (17*Pi^2)/9 - (14*Pi^4)/1215 + (2608*G[0, x])/729 - 
     (20*Pi^2*G[0, x])/9 - (14459*G[1, x])/243 - (29*Pi^2*G[1, x])/9 + 
     (4*Pi^2*G[0, 0, x])/9 - (712*G[0, 1, x])/81 + (8*Pi^2*G[0, 1, x])/9 - 
     (712*G[1, 0, x])/81 + (4*Pi^2*G[1, 0, x])/3 + (1250*G[1, 1, x])/27 + 
     (20*Pi^2*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/9 + (40*G[0, 0, 1, x])/9 + 
     (40*G[0, 1, 0, x])/9 + (80*G[0, 1, 1, x])/9 + (40*G[1, 0, 1, x])/3 + 
     (40*G[1, 1, 0, x])/3 - (332*G[1, 1, 1, x])/9 + (8*G[0, 0, 0, 0, x])/3 - 
     (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
     (8*G[0, 1, 1, 0, x])/3 - (40*G[0, 1, 1, 1, x])/9 + 
     (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
     (8*G[1, 0, 1, 0, x])/3 - (64*G[1, 0, 1, 1, x])/9 - 
     (88*G[1, 1, 0, 1, x])/9 - (88*G[1, 1, 1, 0, x])/9 + 
     (208*G[1, 1, 1, 1, x])/9 + Log[mu2/s]^4*
      (-2/3 + (2*RATIO[(1 - x)^(-1)])/3) + Log[mu2/s]^3*
      (-14/27 + (44*G[0, x])/27 + (28*G[1, x])/27 + 
       (14/27 - (44*G[0, x])/27 - (28*G[1, x])/27)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^2*(1163/81 + (10*Pi^2)/9 + (20*G[0, x])/3 - (46*G[1, x])/9 - 
       (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9 + (16*G[1, 1, x])/9 + 
       (-1163/81 - (10*Pi^2)/9 - (20*G[0, x])/3 + (46*G[1, x])/9 + 
         (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9 - (16*G[1, 1, x])/9)*
        RATIO[(1 - x)^(-1)]) + (3412*Zeta[3])/243 - 
     (128*G[0, x]*Zeta[3])/27 - (140*G[1, x]*Zeta[3])/27 + 
     Log[mu2/s]*(40769/729 + (29*Pi^2)/9 + (712*G[0, x])/81 - 
       (4*Pi^2*G[0, x])/3 - (3038*G[1, x])/81 - (20*Pi^2*G[1, x])/9 - 
       (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 + (212*G[1, 1, x])/9 - 
       (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + 
       (64*G[0, 1, 1, x])/9 + (88*G[1, 0, 1, x])/9 + (88*G[1, 1, 0, x])/9 - 
       (40*G[1, 1, 1, x])/3 + RATIO[(1 - x)^(-1)]*(-40769/729 - (29*Pi^2)/9 - 
         (712*G[0, x])/81 + (4*Pi^2*G[0, x])/3 + (3038*G[1, x])/81 + 
         (20*Pi^2*G[1, x])/9 + (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 - 
         (212*G[1, 1, x])/9 + (8*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
         (8*G[0, 1, 0, x])/3 - (64*G[0, 1, 1, x])/9 - (88*G[1, 0, 1, x])/9 - 
         (88*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/3 - (268*Zeta[3])/27) + 
       (268*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*(-469964/6561 - (17*Pi^2)/9 + 
       (14*Pi^4)/1215 - (2608*G[0, x])/729 + (20*Pi^2*G[0, x])/9 + 
       (14459*G[1, x])/243 + (29*Pi^2*G[1, x])/9 - (4*Pi^2*G[0, 0, x])/9 + 
       (712*G[0, 1, x])/81 - (8*Pi^2*G[0, 1, x])/9 + (712*G[1, 0, x])/81 - 
       (4*Pi^2*G[1, 0, x])/3 - (1250*G[1, 1, x])/27 - 
       (20*Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/9 - (40*G[0, 0, 1, x])/9 - 
       (40*G[0, 1, 0, x])/9 - (80*G[0, 1, 1, x])/9 - (40*G[1, 0, 1, x])/3 - 
       (40*G[1, 1, 0, x])/3 + (332*G[1, 1, 1, x])/9 - 
       (8*G[0, 0, 0, 0, x])/3 + (8*G[0, 0, 1, 1, x])/3 + 
       (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 + 
       (40*G[0, 1, 1, 1, x])/9 - (8*G[1, 0, 0, 0, x])/3 + 
       (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
       (64*G[1, 0, 1, 1, x])/9 + (88*G[1, 1, 0, 1, x])/9 + 
       (88*G[1, 1, 1, 0, x])/9 - (208*G[1, 1, 1, 1, x])/9 - 
       (3412*Zeta[3])/243 + (128*G[0, x]*Zeta[3])/27 + 
       (140*G[1, x]*Zeta[3])/27) + (((584*I)/27)*Pi - (256*Pi^2)/27 - 
       ((28*I)/27)*Pi^3 + (584*G[1, x])/27 - ((400*I)/27)*Pi*G[1, x] + 
       (344*Pi^2*G[1, x])/27 + ((56*I)/27)*Pi^3*G[1, x] + 
       ((8*I)/9)*Pi*G[0, 1, x] - (784*G[1, 1, x])/27 - 
       ((8*I)/9)*Pi*G[1, 1, x] - (16*Pi^2*G[1, 1, x])/9 + 
       (8*G[0, 1, 1, x])/9 - ((16*I)/9)*Pi*G[1, 0, 1, x] + 
       (200*G[1, 1, 1, x])/9 + ((16*I)/9)*Pi*G[1, 1, 1, x] - 
       (16*G[1, 0, 1, 1, x])/9 - (80*G[1, 1, 1, 1, x])/9 + 
       (-146/27 - ((8*I)/3)*Pi - (88*G[0, x])/27 + (88*G[1, x])/27)*
        Log[mu2]^3*RATIO[x] - (2*Log[mu2]^4*RATIO[x])/3 + 
       Log[mu2]^2*(((8*I)/3)*Pi + (8*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] - 
         (16*G[1, 1, x])/3 + (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (-1627/81 - ((146*I)/9)*Pi + (34*Pi^2)/9 - 
           (40*G[0, x])/3 - ((88*I)/9)*Pi*G[0, x] + (40*G[1, x])/3 + 
           ((88*I)/9)*Pi*G[1, x])*RATIO[x]) + 
       Log[mu2]*(((128*I)/9)*Pi - (32*Pi^2)/9 + (128*G[1, x])/9 - 
         ((160*I)/9)*Pi*G[1, x] + (64*Pi^2*G[1, x])/9 - (208*G[1, 1, x])/9 + 
         (32*G[1, 1, 1, x])/3 + (((128*I)/9)*Pi*G[1, x] - (32*Pi^2*G[1, x])/
            9 + (128*G[1, 1, x])/9 - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-49655/1458 - ((3254*I)/81)*Pi + 15*Pi^2 + 
           ((28*I)/9)*Pi^3 - (1424*G[0, x])/81 - ((80*I)/3)*Pi*G[0, x] + 
           (88*Pi^2*G[0, x])/9 + (1424*G[1, x])/81 + ((80*I)/3)*Pi*G[1, x] - 
           (88*Pi^2*G[1, x])/9 + ((16*I)/3)*Pi*G[0, 0, x] + 
           ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 0, x] - 
           ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
           (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/
            3 - (380*Zeta[3])/27)) - (8*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*(-441631/26244 - ((49655*I)/1458)*Pi + (1468*Pi^2)/81 + 
         ((17*I)/3)*Pi^3 - (1379*Pi^4)/1215 - (5216*G[0, x])/729 - 
         ((1424*I)/81)*Pi*G[0, x] + (40*Pi^2*G[0, x])/3 + 
         ((88*I)/27)*Pi^3*G[0, x] + (5216*G[1, x])/729 + 
         ((1424*I)/81)*Pi*G[1, x] - (40*Pi^2*G[1, x])/3 - 
         ((88*I)/27)*Pi^3*G[1, x] + ((80*I)/9)*Pi*G[0, 0, x] - 
         (32*Pi^2*G[0, 0, x])/9 + ((80*I)/9)*Pi*G[0, 1, x] - 
         (32*Pi^2*G[0, 1, x])/9 - ((80*I)/9)*Pi*G[1, 0, x] + 
         (32*Pi^2*G[1, 0, x])/9 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (32*Pi^2*G[1, 1, x])/9 + (80*G[0, 0, 0, x])/9 + 
         (80*G[0, 1, 1, x])/9 - (80*G[1, 0, 0, x])/9 - (80*G[1, 1, 1, x])/9 - 
         (16*G[0, 0, 0, 0, x])/3 - (16*G[0, 1, 1, 1, x])/3 + 
         (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 - 
         (6848*Zeta[3])/243 - ((236*I)/27)*Pi*Zeta[3] + (256*G[0, x]*Zeta[3])/
          27 - (256*G[1, x]*Zeta[3])/27) + RATIO[x^(-1)]*
        (((584*I)/27)*Pi*G[1, x] - (256*Pi^2*G[1, x])/27 - 
         ((28*I)/27)*Pi^3*G[1, x] + (584*G[1, 1, x])/27 + 
         (8*Pi^2*G[1, 1, x])/9 + ((8*I)/9)*Pi*G[1, 0, 1, x] - 
         (128*G[1, 1, 1, x])/9 - ((8*I)/9)*Pi*G[1, 1, 1, x] + 
         (8*G[1, 0, 1, 1, x])/9 + (40*G[1, 1, 1, 1, x])/9 - 
         (8*G[1, x]*Zeta[3])/3))/Nc + Nc*(((-292*I)/27)*Pi + (128*Pi^2)/27 + 
       ((14*I)/27)*Pi^3 - (292*G[1, x])/27 + ((200*I)/27)*Pi*G[1, x] - 
       (172*Pi^2*G[1, x])/27 - ((28*I)/27)*Pi^3*G[1, x] - 
       ((4*I)/9)*Pi*G[0, 1, x] + (392*G[1, 1, x])/27 + 
       ((4*I)/9)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/9 - 
       (4*G[0, 1, 1, x])/9 + ((8*I)/9)*Pi*G[1, 0, 1, x] - 
       (100*G[1, 1, 1, x])/9 - ((8*I)/9)*Pi*G[1, 1, 1, x] + 
       (8*G[1, 0, 1, 1, x])/9 + (40*G[1, 1, 1, 1, x])/9 + 
       (14/27 + ((28*I)/27)*Pi - (44*G[1, x])/27)*Log[mu2]^3*RATIO[x] + 
       (2*Log[mu2]^4*RATIO[x])/3 + Log[mu2]^2*(((-4*I)/3)*Pi - 
         (4*G[1, x])/3 + ((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3 + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (-1163/81 - ((46*I)/9)*Pi - (2*Pi^2)/9 - (20*G[1, x])/3 - 
           ((44*I)/9)*Pi*G[1, x])*RATIO[x]) + 
       Log[mu2]*(((-64*I)/9)*Pi + (16*Pi^2)/9 - (64*G[1, x])/9 + 
         ((80*I)/9)*Pi*G[1, x] - (32*Pi^2*G[1, x])/9 + (104*G[1, 1, x])/9 - 
         (16*G[1, 1, 1, x])/3 + (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/
            9 - (64*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-40769/729 - ((3038*I)/81)*Pi + (77*Pi^2)/9 + 
           ((4*I)/9)*Pi^3 - (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + 
           (44*Pi^2*G[1, x])/9 - ((8*I)/3)*Pi*G[0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
           (8*G[1, 1, 1, x])/3 - (196*Zeta[3])/27)) + (4*Zeta[3])/3 - 
       (8*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-292*I)/27)*Pi*G[1, x] + 
         (128*Pi^2*G[1, x])/27 + ((14*I)/27)*Pi^3*G[1, x] - 
         (292*G[1, 1, x])/27 - (4*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/9)*Pi*G[1, 0, 1, x] + (64*G[1, 1, 1, x])/9 + 
         ((4*I)/9)*Pi*G[1, 1, 1, x] - (4*G[1, 0, 1, 1, x])/9 - 
         (20*G[1, 1, 1, 1, x])/9 + (4*G[1, x]*Zeta[3])/3) + 
       RATIO[x]*(-469964/6561 - ((14459*I)/243)*Pi + (574*Pi^2)/27 + 
         ((11*I)/3)*Pi^3 - (71*Pi^4)/243 - (2608*G[1, x])/729 - 
         ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
         ((44*I)/27)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 1, x] + 
         (16*Pi^2*G[0, 1, x])/9 + ((40*I)/9)*Pi*G[1, 1, x] - 
         (16*Pi^2*G[1, 1, x])/9 - (40*G[0, 1, 1, x])/9 + 
         (40*G[1, 1, 1, x])/9 + (8*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 1, 1, 1, x])/3 - (2332*Zeta[3])/243 - ((140*I)/27)*Pi*
          Zeta[3] + (128*G[1, x]*Zeta[3])/27)) + 
     (441631/26244 + ((10492*I)/729)*Pi - (11*Pi^2)/27 - ((22*I)/27)*Pi^3 + 
       (38*Pi^4)/1215 + (2608*G[0, x])/729 - (20*Pi^2*G[0, x])/9 - 
       (33887*G[1, x])/1458 - ((988*I)/81)*Pi*G[1, x] - 
       (49*Pi^2*G[1, x])/27 + ((10*I)/27)*Pi^3*G[1, x] + 
       (4*Pi^2*G[0, 0, x])/9 - (712*G[0, 1, x])/81 - 
       ((44*I)/9)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 - 
       (712*G[1, 0, x])/81 + (4*Pi^2*G[1, 0, x])/3 + (2402*G[1, 1, x])/81 + 
       ((104*I)/9)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/3 - 
       (40*G[0, 0, 0, x])/9 + (40*G[0, 0, 1, x])/9 + (40*G[0, 1, 0, x])/9 + 
       4*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, x] + (40*G[1, 0, 1, x])/3 + 
       ((20*I)/9)*Pi*G[1, 0, 1, x] + (40*G[1, 1, 0, x])/3 - 
       (100*G[1, 1, 1, x])/3 - ((64*I)/9)*Pi*G[1, 1, 1, x] + 
       (8*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 1, x])/3 - 
       (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 + 
       (8*G[0, 1, 1, 1, x])/9 + (8*G[1, 0, 0, 0, x])/3 - 
       (8*G[1, 0, 0, 1, x])/3 - (8*G[1, 0, 1, 0, x])/3 - 
       (44*G[1, 0, 1, 1, x])/9 - (88*G[1, 1, 0, 1, x])/9 - 
       (88*G[1, 1, 1, 0, x])/9 + 24*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^3*(146/27 + ((44*I)/27)*Pi + (44*G[0, x])/27 - 
         (8*G[1, x])/3 + (-146/27 - ((44*I)/27)*Pi - (44*G[0, x])/27 + 
           (8*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*
        (1627/81 + (8*I)*Pi + (2*Pi^2)/9 + (20*G[0, x])/3 - (134*G[1, x])/9 - 
         ((32*I)/9)*Pi*G[1, x] - (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9 + 
         (28*G[1, 1, x])/3 + (-1627/81 - ((20*I)/3)*Pi - (2*Pi^2)/9 - 
           (20*G[0, x])/3 + (146*G[1, x])/9 + ((44*I)/9)*Pi*G[1, x] + 
           (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9 - 8*G[1, 1, x])*
          RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*
          RATIO[x^(-1)]) + (6092*Zeta[3])/243 - ((56*I)/27)*Pi*Zeta[3] - 
       (128*G[0, x]*Zeta[3])/27 - (272*G[1, x]*Zeta[3])/27 + 
       Log[mu2/s]*(49655/1458 + ((1288*I)/81)*Pi + Pi^2/3 - ((4*I)/9)*Pi^3 + 
         (712*G[0, x])/81 - (4*Pi^2*G[0, x])/3 - (2678*G[1, x])/81 - 
         ((104*I)/9)*Pi*G[1, x] - (4*Pi^2*G[1, x])/3 - (40*G[0, 1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 1, x] - (40*G[1, 0, x])/3 + (284*G[1, 1, x])/9 + 
         ((64*I)/9)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + 
         (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 + 
         (88*G[1, 0, 1, x])/9 + (88*G[1, 1, 0, x])/9 - (64*G[1, 1, 1, x])/3 + 
         (((64*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (64*G[1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[1, 1, x] - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(-49655/1458 - ((712*I)/81)*Pi - (11*Pi^2)/9 + 
           ((4*I)/9)*Pi^3 - (712*G[0, x])/81 + (4*Pi^2*G[0, x])/3 + 
           (3254*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/9 + 
           (40*G[0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, x] + (40*G[1, 0, x])/3 - 
           (292*G[1, 1, x])/9 - ((88*I)/9)*Pi*G[1, 1, x] + 
           (8*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
           (40*G[0, 1, 1, x])/9 - (88*G[1, 0, 1, x])/9 - (88*G[1, 1, 0, x])/
            9 + 16*G[1, 1, 1, x] - (308*Zeta[3])/27) + (308*Zeta[3])/27) + 
       RATIO[x^(-1)]*(((292*I)/27)*Pi*G[1, x] - (64*Pi^2*G[1, x])/27 - 
         ((2*I)/27)*Pi^3*G[1, x] + (292*G[1, 1, x])/27 - 
         ((64*I)/9)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/9)*Pi*G[1, 0, 1, x] - (128*G[1, 1, 1, x])/9 + 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - (4*G[1, 0, 1, 1, x])/9 + 
         8*G[1, 1, 1, 1, x] + (4*G[1, x]*Zeta[3])/3) + 
       RATIO[(1 - x)^(-1)]*(-441631/26244 - ((2608*I)/729)*Pi - 
         (53*Pi^2)/27 + ((20*I)/27)*Pi^3 - (38*Pi^4)/1215 - 
         (2608*G[0, x])/729 + (20*Pi^2*G[0, x])/9 + (49655*G[1, x])/1458 + 
         ((712*I)/81)*Pi*G[1, x] + (11*Pi^2*G[1, x])/9 - 
         ((4*I)/9)*Pi^3*G[1, x] - (4*Pi^2*G[0, 0, x])/9 + 
         (712*G[0, 1, x])/81 + ((40*I)/9)*Pi*G[0, 1, x] - 
         (16*Pi^2*G[0, 1, x])/9 + (712*G[1, 0, x])/81 - (4*Pi^2*G[1, 0, x])/
          3 - (3254*G[1, 1, x])/81 - ((40*I)/3)*Pi*G[1, 1, x] - 
         (4*Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/9 - (40*G[0, 0, 1, x])/
          9 - (40*G[0, 1, 0, x])/9 - (40*G[0, 1, 1, x])/9 - 
         ((8*I)/3)*Pi*G[0, 1, 1, x] - (40*G[1, 0, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 0, 1, x] - (40*G[1, 1, 0, x])/3 + 
         (292*G[1, 1, 1, x])/9 + ((88*I)/9)*Pi*G[1, 1, 1, x] - 
         (8*G[0, 0, 0, 0, x])/3 + (8*G[0, 0, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (8*G[0, 1, 1, 1, x])/9 - (8*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
         (40*G[1, 0, 1, 1, x])/9 + (88*G[1, 1, 0, 1, x])/9 + 
         (88*G[1, 1, 1, 0, x])/9 - 16*G[1, 1, 1, 1, x] - (5768*Zeta[3])/243 + 
         ((56*I)/27)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/27 + 
         (308*G[1, x]*Zeta[3])/27))/Nc^2) + (11765*Zeta[5])/18 + 
   (18*I)*Pi*Zeta[5] - 38*G[0, x]*Zeta[5] + (713*G[1, x]*Zeta[5])/2 - 
   (9154*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - (18*I)*Pi*RATIO[(1 - x)^(-1)]*
    Zeta[5] + 38*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
   96*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
   (727*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 - 180*RATIO[x]*Zeta[5] - 
   20*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(11290669/11664 + ((27115*I)/72)*Pi + 
     (122903*Pi^2)/1944 + ((145*I)/18)*Pi^3 - (731*Pi^4)/1080 + 
     ((217*I)/180)*Pi^5 + (396545*G[0, x])/648 + ((2020*I)/9)*Pi*G[0, x] + 
     (119*Pi^2*G[0, x])/6 - ((293*I)/9)*Pi^3*G[0, x] - 
     (37*Pi^4*G[0, x])/180 - (359459*G[1, x])/648 - 
     ((23879*I)/108)*Pi*G[1, x] - (1330*Pi^2*G[1, x])/9 - 
     ((811*I)/18)*Pi^3*G[1, x] + (67*Pi^4*G[1, x])/36 + (1526*G[0, 0, x])/9 - 
     (100*I)*Pi*G[0, 0, x] - (482*Pi^2*G[0, 0, x])/3 + 
     ((52*I)/3)*Pi^3*G[0, 0, x] - (4363*G[0, 1, x])/9 - 
     ((362*I)/3)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/3 - 
     ((25*I)/3)*Pi^3*G[0, 1, x] - (4363*G[1, 0, x])/9 - 
     (58*I)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/3 - 
     ((53*I)/3)*Pi^3*G[1, 0, x] + (47107*G[1, 1, x])/108 + 
     ((1252*I)/9)*Pi*G[1, 1, x] + (1949*Pi^2*G[1, 1, x])/18 - 
     ((4*I)/3)*Pi^3*G[1, 1, x] - (206*G[0, 0, 0, x])/3 + 
     ((196*I)/3)*Pi*G[0, 0, 0, x] + 44*Pi^2*G[0, 0, 0, x] - 
     (1294*G[0, 0, 1, x])/3 - (114*I)*Pi*G[0, 0, 1, x] - 
     68*Pi^2*G[0, 0, 1, x] - (1294*G[0, 1, 0, x])/3 - 
     ((194*I)/3)*Pi*G[0, 1, 0, x] - (208*Pi^2*G[0, 1, 0, x])/3 + 
     (6256*G[0, 1, 1, x])/9 + ((424*I)/3)*Pi*G[0, 1, 1, x] + 
     (163*Pi^2*G[0, 1, 1, x])/3 - 554*G[1, 0, 0, x] - 
     (134*I)*Pi*G[1, 0, 0, x] - (164*Pi^2*G[1, 0, 0, x])/3 + 
     (7924*G[1, 0, 1, x])/9 + ((772*I)/3)*Pi*G[1, 0, 1, x] + 
     (179*Pi^2*G[1, 0, 1, x])/3 + (7924*G[1, 1, 0, x])/9 + 
     ((572*I)/3)*Pi*G[1, 1, 0, x] + 53*Pi^2*G[1, 1, 0, x] - 
     (2794*G[1, 1, 1, x])/3 - ((910*I)/3)*Pi*G[1, 1, 1, x] - 
     40*Pi^2*G[1, 1, 1, x] - 356*G[0, 0, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, 0, x] + (1264*G[0, 0, 0, 1, x])/3 + 
     (48*I)*Pi*G[0, 0, 0, 1, x] + (1264*G[0, 0, 1, 0, x])/3 + 
     (48*I)*Pi*G[0, 0, 1, 0, x] - (730*G[0, 0, 1, 1, x])/3 - 
     (52*I)*Pi*G[0, 0, 1, 1, x] + (688*G[0, 1, 0, 0, x])/3 + 
     (56*I)*Pi*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
     (72*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
     (60*I)*Pi*G[0, 1, 1, 0, x] - (470*G[0, 1, 1, 1, x])/3 + 
     (112*I)*Pi*G[0, 1, 1, 1, x] - (644*G[1, 0, 0, 0, x])/3 + 
     (32*I)*Pi*G[1, 0, 0, 0, x] + (1334*G[1, 0, 0, 1, x])/3 - 
     (92*I)*Pi*G[1, 0, 0, 1, x] + (1334*G[1, 0, 1, 0, x])/3 - 
     (72*I)*Pi*G[1, 0, 1, 0, x] - (1598*G[1, 0, 1, 1, x])/3 + 
     (152*I)*Pi*G[1, 0, 1, 1, x] + 614*G[1, 1, 0, 0, x] - 
     (68*I)*Pi*G[1, 1, 0, 0, x] - (2306*G[1, 1, 0, 1, x])/3 + 
     (168*I)*Pi*G[1, 1, 0, 1, x] - (2306*G[1, 1, 1, 0, x])/3 + 
     (112*I)*Pi*G[1, 1, 1, 0, x] + (2132*G[1, 1, 1, 1, x])/3 - 
     (232*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] - 
     120*G[0, 0, 0, 0, 1, x] - 120*G[0, 0, 0, 1, 0, x] + 
     288*G[0, 0, 0, 1, 1, x] - 88*G[0, 0, 1, 0, 0, x] + 
     256*G[0, 0, 1, 0, 1, x] + 256*G[0, 0, 1, 1, 0, x] - 
     296*G[0, 0, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, x] + 
     208*G[0, 1, 0, 0, 1, x] + 208*G[0, 1, 0, 1, 0, x] - 
     228*G[0, 1, 0, 1, 1, x] + 152*G[0, 1, 1, 0, 0, x] - 
     160*G[0, 1, 1, 0, 1, x] - 160*G[0, 1, 1, 1, 0, x] + 
     88*G[0, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, x] + 
     184*G[1, 0, 0, 0, 1, x] + 184*G[1, 0, 0, 1, 0, x] - 
     192*G[1, 0, 0, 1, 1, x] + 144*G[1, 0, 1, 0, 0, x] - 
     132*G[1, 0, 1, 0, 1, x] - 132*G[1, 0, 1, 1, 0, x] + 
     80*G[1, 0, 1, 1, 1, x] + 104*G[1, 1, 0, 0, 0, x] - 
     72*G[1, 1, 0, 0, 1, x] - 72*G[1, 1, 0, 1, 0, x] - 
     8*G[1, 1, 0, 1, 1, x] - 32*G[1, 1, 1, 0, 0, x] - 
     104*G[1, 1, 1, 0, 1, x] - 104*G[1, 1, 1, 1, 0, x] + 
     80*G[1, 1, 1, 1, 1, x] + (-82*Pi^2 - (12*I)*Pi^3 - 32*Pi^2*G[0, x] + 
       16*Pi^2*G[1, x] - 164*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] + 
       164*G[0, 1, x] + (24*I)*Pi*G[0, 1, x] + 164*G[1, 0, x] + 
       (24*I)*Pi*G[1, 0, x] - 164*G[1, 1, x] - (24*I)*Pi*G[1, 1, x] - 
       192*G[0, 0, 0, x] + 160*G[0, 0, 1, x] + 160*G[0, 1, 0, x] - 
       128*G[0, 1, 1, x] + 160*G[1, 0, 0, x] - 128*G[1, 0, 1, x] - 
       128*G[1, 1, 0, x] + 96*G[1, 1, 1, x])*RATIO[x] - (581*Zeta[3])/9 + 
     ((1214*I)/9)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/9 + 
     (272*G[0, x]*Zeta[3])/3 - (44*I)*Pi*G[0, x]*Zeta[3] - 
     (2648*G[1, x]*Zeta[3])/9 + (22*I)*Pi*G[1, x]*Zeta[3] - 
     24*G[0, 0, x]*Zeta[3] - 40*G[0, 1, x]*Zeta[3] - 40*G[1, 0, x]*Zeta[3] + 
     62*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((21589*I)/108)*Pi*G[1, x] + 
       (37*Pi^2*G[1, x])/9 - (I/2)*Pi^3*G[1, x] - (2*Pi^4*G[1, x])/3 + 
       ((260*I)/3)*Pi*G[0, 1, x] - (208*Pi^2*G[0, 1, x])/9 + 
       ((23*I)/3)*Pi^3*G[0, 1, x] + ((194*I)/3)*Pi*G[1, 0, x] - 
       (28*Pi^2*G[1, 0, x])/9 - (3*I)*Pi^3*G[1, 0, x] + 
       (21589*G[1, 1, x])/108 - ((118*I)/3)*Pi*G[1, 1, x] - 
       (457*Pi^2*G[1, 1, x])/18 - ((86*I)/3)*Pi^3*G[1, 1, x] - 
       (58*I)*Pi*G[0, 0, 1, x] + 12*Pi^2*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] + 
       (260*G[0, 1, 1, x])/3 + ((224*I)/3)*Pi*G[0, 1, 1, x] - 
       (235*Pi^2*G[0, 1, 1, x])/3 - (50*I)*Pi*G[1, 0, 0, x] - 
       36*Pi^2*G[1, 0, 0, x] + (194*G[1, 0, 1, x])/3 + 
       ((236*I)/3)*Pi*G[1, 0, 1, x] - (139*Pi^2*G[1, 0, 1, x])/3 + 
       (194*G[1, 1, 0, x])/3 + ((68*I)/3)*Pi*G[1, 1, 0, x] - 
       (43*Pi^2*G[1, 1, 0, x])/3 - (142*G[1, 1, 1, x])/3 - 
       (106*I)*Pi*G[1, 1, 1, x] + 158*Pi^2*G[1, 1, 1, x] + 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 0, x] - 
       58*G[0, 0, 1, 1, x] - (28*I)*Pi*G[0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 0, x] + (190*G[0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 0, x] - 
       50*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] - 
       50*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] + 
       (346*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
       122*G[1, 1, 0, 0, x] - (60*I)*Pi*G[1, 1, 0, 0, x] + 
       (394*G[1, 1, 0, 1, x])/3 + (48*I)*Pi*G[1, 1, 0, 1, x] + 
       (394*G[1, 1, 1, 0, x])/3 + (16*I)*Pi*G[1, 1, 1, 0, x] - 
       (848*G[1, 1, 1, 1, x])/3 - (112*I)*Pi*G[1, 1, 1, 1, x] + 
       24*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 1, x] - 
       8*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
       36*G[0, 1, 0, 1, 1, x] - 104*G[0, 1, 1, 0, 0, x] + 
       168*G[0, 1, 1, 0, 1, x] + 168*G[0, 1, 1, 1, 0, x] - 
       240*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
       72*G[1, 0, 1, 0, 0, x] + 92*G[1, 0, 1, 0, 1, x] + 
       92*G[1, 0, 1, 1, 0, x] - 144*G[1, 0, 1, 1, 1, x] - 
       264*G[1, 1, 0, 0, 0, x] + 256*G[1, 1, 0, 0, 1, x] + 
       256*G[1, 1, 0, 1, 0, x] - 336*G[1, 1, 0, 1, 1, x] + 
       448*G[1, 1, 1, 0, 0, x] - 560*G[1, 1, 1, 0, 1, x] - 
       560*G[1, 1, 1, 1, 0, x] + 680*G[1, 1, 1, 1, 1, x] + 
       12*G[1, x]*Zeta[3] + (54*I)*Pi*G[1, x]*Zeta[3] + 
       84*G[0, 1, x]*Zeta[3] + 84*G[1, 0, x]*Zeta[3] - 
       178*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (-11290669/11664 - ((55879*I)/216)*Pi - (184895*Pi^2)/1944 + 
       ((19*I)/9)*Pi^3 + (11*Pi^4)/1080 - ((217*I)/180)*Pi^5 - 
       (396545*G[0, x])/648 - ((718*I)/9)*Pi*G[0, x] + 
       (163*Pi^2*G[0, x])/18 + ((266*I)/9)*Pi^3*G[0, x] + 
       (37*Pi^4*G[0, x])/180 + (435857*G[1, x])/648 + 
       ((655*I)/3)*Pi*G[1, x] + (965*Pi^2*G[1, x])/18 + 
       ((233*I)/9)*Pi^3*G[1, x] - (91*Pi^4*G[1, x])/36 - 
       (1526*G[0, 0, x])/9 + (18*I)*Pi*G[0, 0, x] + (374*Pi^2*G[0, 0, x])/3 - 
       ((52*I)/3)*Pi^3*G[0, 0, x] + (5665*G[0, 1, x])/9 + 
       ((602*I)/3)*Pi*G[0, 1, x] - (448*Pi^2*G[0, 1, x])/9 + 
       (16*I)*Pi^3*G[0, 1, x] + (5665*G[1, 0, x])/9 + (172*I)*Pi*G[1, 0, x] - 
       (34*Pi^2*G[1, 0, x])/9 + ((68*I)/3)*Pi^3*G[1, 0, x] - 
       (10349*G[1, 1, x])/18 - ((1960*I)/9)*Pi*G[1, 1, x] - 
       (89*Pi^2*G[1, 1, x])/3 - ((34*I)/3)*Pi^3*G[1, 1, x] + 
       (206*G[0, 0, 0, x])/3 - ((124*I)/3)*Pi*G[0, 0, 0, x] - 
       44*Pi^2*G[0, 0, 0, x] + (1048*G[0, 0, 1, x])/3 + 
       (100*I)*Pi*G[0, 0, 1, x] + 80*Pi^2*G[0, 0, 1, x] + 
       (1048*G[0, 1, 0, x])/3 + ((236*I)/3)*Pi*G[0, 1, 0, x] + 
       (244*Pi^2*G[0, 1, 0, x])/3 - (4702*G[0, 1, 1, x])/9 - 
       ((440*I)/3)*Pi*G[0, 1, 1, x] - (302*Pi^2*G[0, 1, 1, x])/3 + 
       400*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] + (152*Pi^2*G[1, 0, 0, x])/
        3 - (5416*G[1, 0, 1, x])/9 - ((536*I)/3)*Pi*G[1, 0, 1, x] - 
       90*Pi^2*G[1, 0, 1, x] - (5416*G[1, 1, 0, x])/9 - 
       (120*I)*Pi*G[1, 1, 0, x] - (202*Pi^2*G[1, 1, 0, x])/3 + 
       504*G[1, 1, 1, x] + ((544*I)/3)*Pi*G[1, 1, 1, x] + 
       102*Pi^2*G[1, 1, 1, x] + 356*G[0, 0, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 0, 0, x] - (1192*G[0, 0, 0, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (1192*G[0, 0, 1, 0, x])/3 - 
       (56*I)*Pi*G[0, 0, 1, 0, x] + (628*G[0, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 1, 1, x] - (904*G[0, 1, 0, 0, x])/3 - 
       (64*I)*Pi*G[0, 1, 0, 0, x] + 92*G[0, 1, 0, 1, x] + 
       (72*I)*Pi*G[0, 1, 0, 1, x] + 92*G[0, 1, 1, 0, x] + 
       (96*I)*Pi*G[0, 1, 1, 0, x] - 32*G[0, 1, 1, 1, x] - 
       (88*I)*Pi*G[0, 1, 1, 1, x] - (148*G[1, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 0, 0, x] - (716*G[1, 0, 0, 1, x])/3 + 
       (72*I)*Pi*G[1, 0, 0, 1, x] - (716*G[1, 0, 1, 0, x])/3 + 
       (88*I)*Pi*G[1, 0, 1, 0, x] + 300*G[1, 0, 1, 1, x] - 
       (136*I)*Pi*G[1, 0, 1, 1, x] - 312*G[1, 1, 0, 0, x] + 
       (56*I)*Pi*G[1, 1, 0, 0, x] + 432*G[1, 1, 0, 1, x] - 
       (168*I)*Pi*G[1, 1, 0, 1, x] + 432*G[1, 1, 1, 0, x] - 
       (144*I)*Pi*G[1, 1, 1, 0, x] - (1132*G[1, 1, 1, 1, x])/3 + 
       (168*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] + 
       120*G[0, 0, 0, 0, 1, x] + 120*G[0, 0, 0, 1, 0, x] - 
       264*G[0, 0, 0, 1, 1, x] + 88*G[0, 0, 1, 0, 0, x] - 
       264*G[0, 0, 1, 0, 1, x] - 264*G[0, 0, 1, 1, 0, x] + 
       280*G[0, 0, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, x] - 
       216*G[0, 1, 0, 0, 1, x] - 216*G[0, 1, 0, 1, 0, x] + 
       264*G[0, 1, 0, 1, 1, x] - 160*G[0, 1, 1, 0, 0, x] + 
       232*G[0, 1, 1, 0, 1, x] + 232*G[0, 1, 1, 1, 0, x] - 
       232*G[0, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, x] - 
       160*G[1, 0, 0, 0, 1, x] - 160*G[1, 0, 0, 1, 0, x] + 
       152*G[1, 0, 0, 1, 1, x] - 120*G[1, 0, 1, 0, 0, x] + 
       128*G[1, 0, 1, 0, 1, x] + 128*G[1, 0, 1, 1, 0, x] - 
       128*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] + 
       40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
       40*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, 1, x] + (689*Zeta[3])/9 - 
       ((728*I)/9)*Pi*Zeta[3] - (26*Pi^2*Zeta[3])/9 - 
       (20*G[0, x]*Zeta[3])/3 + (44*I)*Pi*G[0, x]*Zeta[3] + 
       (1370*G[1, x]*Zeta[3])/9 - (16*I)*Pi*G[1, x]*Zeta[3] + 
       24*G[0, 0, x]*Zeta[3] + 28*G[0, 1, x]*Zeta[3] + 
       28*G[1, 0, x]*Zeta[3] - 48*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) + 
     40*Zeta[5]) + Nc*(((16783*I)/72)*Pi - (1352*Pi^2)/27 + 
     ((5621*I)/108)*Pi^3 - (1039*Pi^4)/90 + ((73*I)/15)*Pi^5 + 
     ((12097*I)/27)*Pi*G[0, x] + (866*Pi^2*G[0, x])/9 + 
     ((77*I)/9)*Pi^3*G[0, x] + (326*Pi^4*G[0, x])/45 + (16783*G[1, x])/72 - 
     ((15695*I)/108)*Pi*G[1, x] - (22301*Pi^2*G[1, x])/108 + 
     ((5*I)/27)*Pi^3*G[1, x] - (611*Pi^4*G[1, x])/60 - 
     ((76*I)/15)*Pi^5*G[1, x] + (2078*G[0, 0, x])/3 - 
     ((326*I)/3)*Pi*G[0, 0, x] - (638*Pi^2*G[0, 0, x])/9 - 
     (19*I)*Pi^3*G[0, 0, x] - (6605*G[0, 1, x])/27 + 
     ((11506*I)/27)*Pi*G[0, 1, x] - (544*Pi^2*G[0, 1, x])/9 - 
     ((521*I)/9)*Pi^3*G[0, 1, x] + (106*Pi^4*G[0, 1, x])/9 - 
     (6605*G[1, 0, x])/27 - ((13151*I)/27)*Pi*G[1, 0, x] + 
     8*Pi^2*G[1, 0, x] + ((56*I)/9)*Pi^3*G[1, 0, x] - 
     (416*Pi^4*G[1, 0, x])/45 + (773*G[1, 1, x])/36 + 
     ((2317*I)/27)*Pi*G[1, 1, x] + (1699*Pi^2*G[1, 1, x])/6 + 
     ((64*I)/9)*Pi^3*G[1, 1, x] + (29*Pi^4*G[1, 1, x])/2 - 
     (706*G[0, 0, 0, x])/3 + (92*I)*Pi*G[0, 0, 0, x] - 
     (8*Pi^2*G[0, 0, 0, x])/3 - (100*G[0, 0, 1, x])/3 - 
     (396*I)*Pi*G[0, 0, 1, x] + (86*Pi^2*G[0, 0, 1, x])/9 - 
     ((34*I)/3)*Pi^3*G[0, 0, 1, x] - (100*G[0, 1, 0, x])/3 + 
     ((656*I)/3)*Pi*G[0, 1, 0, x] - (767*Pi^2*G[0, 1, 0, x])/9 - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x] + (14440*G[0, 1, 1, x])/27 + 
     ((454*I)/3)*Pi*G[0, 1, 1, x] + 43*Pi^2*G[0, 1, 1, x] - 
     632*G[1, 0, 0, x] + ((422*I)/3)*Pi*G[1, 0, 0, x] + 
     (421*Pi^2*G[1, 0, 0, x])/9 + ((62*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (5947*G[1, 0, 1, x])/27 - ((1699*I)/9)*Pi*G[1, 0, 1, x] + 
     (124*Pi^2*G[1, 0, 1, x])/3 - ((100*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (5947*G[1, 1, 0, x])/27 + ((58*I)/3)*Pi*G[1, 1, 0, x] + 
     (175*Pi^2*G[1, 1, 0, x])/9 + (6*I)*Pi^3*G[1, 1, 0, x] - 
     (2575*G[1, 1, 1, x])/9 - ((2510*I)/9)*Pi*G[1, 1, 1, x] - 
     (442*Pi^2*G[1, 1, 1, x])/3 + ((128*I)/3)*Pi^3*G[1, 1, 1, x] + 
     40*G[0, 0, 0, 0, x] - (36*I)*Pi*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
     ((52*I)/3)*Pi*G[0, 0, 0, 1, x] + 32*Pi^2*G[0, 0, 0, 1, x] - 
     20*G[0, 0, 1, 0, x] + ((622*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     (8*Pi^2*G[0, 0, 1, 0, x])/3 - 368*G[0, 0, 1, 1, x] - 
     (70*I)*Pi*G[0, 0, 1, 1, x] - (14*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (550*G[0, 1, 0, 0, x])/3 + ((596*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     16*Pi^2*G[0, 1, 0, 0, x] + (130*G[0, 1, 0, 1, x])/3 + 
     ((256*I)/3)*Pi*G[0, 1, 0, 1, x] - (2*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (130*G[0, 1, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 1, 0, x] - 
     (122*Pi^2*G[0, 1, 1, 0, x])/3 - 18*G[0, 1, 1, 1, x] - 
     (48*I)*Pi*G[0, 1, 1, 1, x] + (16*Pi^2*G[0, 1, 1, 1, x])/3 + 
     238*G[1, 0, 0, 0, x] - (76*I)*Pi*G[1, 0, 0, 0, x] - 
     16*Pi^2*G[1, 0, 0, 0, x] + (308*G[1, 0, 0, 1, x])/3 + 
     ((1394*I)/3)*Pi*G[1, 0, 0, 1, x] + 32*Pi^2*G[1, 0, 0, 1, x] + 
     (308*G[1, 0, 1, 0, x])/3 - (372*I)*Pi*G[1, 0, 1, 0, x] + 
     94*Pi^2*G[1, 0, 1, 0, x] - (3559*G[1, 0, 1, 1, x])/9 - 
     ((962*I)/3)*Pi*G[1, 0, 1, 1, x] - (100*Pi^2*G[1, 0, 1, 1, x])/3 + 
     (344*G[1, 1, 0, 0, x])/3 - ((1196*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     (82*Pi^2*G[1, 1, 0, 0, x])/3 - (598*G[1, 1, 0, 1, x])/3 - 
     ((866*I)/3)*Pi*G[1, 1, 0, 1, x] - 14*Pi^2*G[1, 1, 0, 1, x] - 
     (598*G[1, 1, 1, 0, x])/3 + ((776*I)/3)*Pi*G[1, 1, 1, 0, x] - 
     108*Pi^2*G[1, 1, 1, 0, x] + (3598*G[1, 1, 1, 1, x])/9 + 
     ((1024*I)/3)*Pi*G[1, 1, 1, 1, x] + 4*Pi^2*G[1, 1, 1, 1, x] - 
     36*G[0, 0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     36*G[0, 0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (20*G[0, 0, 0, 1, 1, x])/3 - (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     160*G[0, 0, 1, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (106*G[0, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (106*G[0, 0, 1, 1, 0, x])/3 + (24*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (268*G[0, 0, 1, 1, 1, x])/3 - (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     212*G[0, 1, 0, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (68*G[0, 1, 0, 0, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (68*G[0, 1, 0, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (16*G[0, 1, 0, 1, 1, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (374*G[0, 1, 1, 0, 0, x])/3 + (64*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (584*G[0, 1, 1, 0, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (584*G[0, 1, 1, 1, 0, x])/3 + 252*G[0, 1, 1, 1, 1, x] - 
     (64*I)*Pi*G[0, 1, 1, 1, 1, x] - 116*G[1, 0, 0, 0, 0, x] + 
     (72*I)*Pi*G[1, 0, 0, 0, 0, x] + 172*G[1, 0, 0, 0, 1, x] - 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 172*G[1, 0, 0, 1, 0, x] - 
     (284*I)*Pi*G[1, 0, 0, 1, 0, x] + (806*G[1, 0, 0, 1, 1, x])/3 + 
     (140*I)*Pi*G[1, 0, 0, 1, 1, x] - (950*G[1, 0, 1, 0, 0, x])/3 - 
     (312*I)*Pi*G[1, 0, 1, 0, 0, x] - (238*G[1, 0, 1, 0, 1, x])/3 - 
     (238*G[1, 0, 1, 1, 0, x])/3 + (220*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     172*G[1, 0, 1, 1, 1, x] - (120*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     516*G[1, 1, 0, 0, 0, x] + (64*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (296*G[1, 1, 0, 0, 1, x])/3 - (204*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (296*G[1, 1, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     (230*G[1, 1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (368*G[1, 1, 1, 0, 0, x])/3 + (152*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     (748*G[1, 1, 1, 0, 1, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     (748*G[1, 1, 1, 1, 0, x])/3 - (72*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     352*G[1, 1, 1, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     24*G[0, 0, 0, 0, 1, 1, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
     24*G[0, 0, 0, 1, 1, 0, x] + 24*G[0, 0, 0, 1, 1, 1, x] - 
     8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] + 
     32*G[0, 0, 1, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 0, 0, x] + 
     8*G[0, 0, 1, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 1, 0, x] - 
     24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] - 
     16*G[0, 1, 0, 0, 1, 1, x] - 40*G[0, 1, 0, 1, 0, 0, x] + 
     72*G[0, 1, 0, 1, 1, 1, x] + 40*G[0, 1, 1, 0, 0, 0, x] - 
     32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
     72*G[0, 1, 1, 0, 1, 1, x] - 64*G[0, 1, 1, 1, 0, 0, x] + 
     96*G[0, 1, 1, 1, 0, 1, x] + 96*G[0, 1, 1, 1, 1, 0, x] - 
     136*G[0, 1, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, 1, x] + 
     72*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] - 
     144*G[1, 0, 0, 1, 0, 0, x] - 116*G[1, 0, 0, 1, 0, 1, x] - 
     116*G[1, 0, 0, 1, 1, 0, x] + 272*G[1, 0, 0, 1, 1, 1, x] - 
     240*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
     96*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] + 
     76*G[1, 0, 1, 1, 0, 0, x] + 168*G[1, 0, 1, 1, 0, 1, x] + 
     168*G[1, 0, 1, 1, 1, 0, x] - 312*G[1, 0, 1, 1, 1, 1, x] + 
     88*G[1, 1, 0, 0, 0, 0, x] - 144*G[1, 1, 0, 0, 0, 1, x] - 
     144*G[1, 1, 0, 0, 1, 0, x] - 28*G[1, 1, 0, 0, 1, 1, x] - 
     52*G[1, 1, 0, 1, 0, 0, x] + 100*G[1, 1, 0, 1, 0, 1, x] + 
     100*G[1, 1, 0, 1, 1, 0, x] - 144*G[1, 1, 0, 1, 1, 1, x] + 
     56*G[1, 1, 1, 0, 0, 0, x] + 128*G[1, 1, 1, 0, 0, 1, x] + 
     128*G[1, 1, 1, 0, 1, 0, x] - 144*G[1, 1, 1, 0, 1, 1, x] + 
     40*G[1, 1, 1, 1, 0, 0, x] - 152*G[1, 1, 1, 1, 0, 1, x] - 
     152*G[1, 1, 1, 1, 1, 0, x] - 280*G[1, 1, 1, 1, 1, 1, x] + 
     ((137*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - (409*Pi^4*RATIO[(1 - x)^(-1)])/
      45 - ((2*I)/3)*Pi^5*RATIO[(1 - x)^(-1)] - ((2078*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (1285*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (7*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/9 - (12*I)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] - (2078*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((88*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (13*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((5*I)/3)*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (46*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (52*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((412*I)/3)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (106*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (706*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (24*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (5*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     46*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + (256*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 46*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (14*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (412*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (46*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (32*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (40*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 88*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 88*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (10*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     184*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 62*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (10*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 32*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 32*G[1, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 40*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     10*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 10*G[0, 1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + ((9031*I)/72)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (2770*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + ((2741*I)/108)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - (227*Pi^4*G[1, x]*RATIO[x^(-1)])/90 + 
     ((13*I)/3)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((8360*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (1079*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + 
     ((415*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - 
     (493*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - ((5255*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (434*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     ((208*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (322*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + (9031*G[1, 1, x]*RATIO[x^(-1)])/
      72 + ((2555*I)/54)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (7331*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + ((4*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (851*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/60 + 
     (62*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (10*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + ((5*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (124*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + ((13*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (8360*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     (32*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (83*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - (40*I)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (641*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - 
     ((61*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (5255*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((962*I)/9)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] - (67*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((8*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (5255*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((1037*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (583*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (17*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (1765*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((286*I)/9)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (199*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((70*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((50*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     16*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + ((10*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     62*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (7*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((110*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     8*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 112*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 112*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - (132*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (157*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (526*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (40*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 4*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 40*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     ((286*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     18*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 40*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (386*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     63*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (1892*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + ((358*I)/3)*Pi*
      G[1, 0, 1, 1, x]*RATIO[x^(-1)] + (14*Pi^2*G[1, 0, 1, 1, x]*
       RATIO[x^(-1)])/3 - (1046*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     ((904*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (125*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (199*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((298*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 19*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (199*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((688*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 68*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (3107*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/9 - ((602*I)/3)*Pi*
      G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 2*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (50*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (4*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (10*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (10*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (40*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (12*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (110*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (110*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (10*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (24*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (526*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (80*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (238*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (4*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (238*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     78*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (32*I)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (36*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     20*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (238*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (322*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (70*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (1180*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (240*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (2*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (60*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (2*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (146*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     98*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (36*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 488*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (32*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (40*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (294*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (130*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (46*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (430*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (148*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (386*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (386*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (60*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 134*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 4*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 4*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 20*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 4*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     4*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 12*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     8*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 20*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     44*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     36*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 32*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     48*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 68*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 36*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     36*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 8*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 168*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     58*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 58*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 136*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     204*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 72*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 72*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 50*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 108*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     108*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 156*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 116*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     216*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 216*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     98*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 98*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 98*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 112*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 52*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     52*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 72*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     76*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 76*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 140*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + (Pi^4*G[0, x])/
      (45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/(-1 + RATIO[x])^2 + 
     (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - (2*Pi^2*G[0, 1, 0, x])/
      (3*(-1 + RATIO[x])^2) - ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (152592883*RATIO[x])/104976 - 
     ((12686893*I)/11664)*Pi*RATIO[x] + (24866231*Pi^2*RATIO[x])/69984 + 
     ((297727*I)/1944)*Pi^3*RATIO[x] - (9379*Pi^4*RATIO[x])/405 - 
     ((9559*I)/1080)*Pi^5*RATIO[x] + (253081*Pi^6*RATIO[x])/58320 - 
     (330728*G[0, x]*RATIO[x])/729 - ((55879*I)/108)*Pi*G[0, x]*RATIO[x] + 
     (112103*Pi^2*G[0, x]*RATIO[x])/486 + ((1751*I)/54)*Pi^3*G[0, x]*
      RATIO[x] - (3727*Pi^4*G[0, x]*RATIO[x])/270 - 
     ((259*I)/90)*Pi^5*G[0, x]*RATIO[x] + (243464*G[1, x]*RATIO[x])/729 + 
     ((53183*I)/324)*Pi*G[1, x]*RATIO[x] - (10991*Pi^2*G[1, x]*RATIO[x])/
      486 + ((503*I)/27)*Pi^3*G[1, x]*RATIO[x] - (29*Pi^4*G[1, x]*RATIO[x])/
      9 - ((242*I)/135)*Pi^5*G[1, x]*RATIO[x] - (79*G[0, 0, x]*RATIO[x])/3 + 
     ((7210*I)/27)*Pi*G[0, 0, x]*RATIO[x] - (487*Pi^2*G[0, 0, x]*RATIO[x])/
      9 + ((64*I)/9)*Pi^3*G[0, 0, x]*RATIO[x] - (73*Pi^4*G[0, 0, x]*RATIO[x])/
      45 + (79*G[0, 1, x]*RATIO[x])/3 + ((2845*I)/27)*Pi*G[0, 1, x]*
      RATIO[x] + 63*Pi^2*G[0, 1, x]*RATIO[x] + ((127*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x] - (158*Pi^4*G[0, 1, x]*RATIO[x])/45 + 
     (79*G[1, 0, x]*RATIO[x])/3 - ((10442*I)/27)*Pi*G[1, 0, x]*RATIO[x] + 
     (1711*Pi^2*G[1, 0, x]*RATIO[x])/9 + ((248*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x] - (5*Pi^4*G[1, 0, x]*RATIO[x])/3 - (79*G[1, 1, x]*RATIO[x])/
      3 + ((43*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 163*Pi^2*G[1, 1, x]*RATIO[x] - 
     (65*I)*Pi^3*G[1, 1, x]*RATIO[x] - (28*Pi^4*G[1, 1, x]*RATIO[x])/15 + 
     (2708*G[0, 0, 0, x]*RATIO[x])/9 - (62*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     (28*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] + 26*G[0, 0, 1, x]*RATIO[x] + (14*I)*Pi*G[0, 0, 1, x]*
      RATIO[x] + (34*Pi^2*G[0, 0, 1, x]*RATIO[x])/3 + 
     (8*I)*Pi^3*G[0, 0, 1, x]*RATIO[x] + 26*G[0, 1, 0, x]*RATIO[x] + 
     (65*I)*Pi*G[0, 1, 0, x]*RATIO[x] + (250*Pi^2*G[0, 1, 0, x]*RATIO[x])/9 + 
     ((20*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] + (1253*G[0, 1, 1, x]*RATIO[x])/
      9 - (31*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (856*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - ((26*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] - (2708*G[1, 0, 0, x]*RATIO[x])/9 + (30*I)*Pi*G[1, 0, 0, x]*
      RATIO[x] - (380*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - 
     ((200*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[x] - 26*G[1, 0, 1, x]*RATIO[x] + 
     (18*I)*Pi*G[1, 0, 1, x]*RATIO[x] - (454*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 + 
     ((164*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x] - 26*G[1, 1, 0, x]*RATIO[x] - 
     (33*I)*Pi*G[1, 1, 0, x]*RATIO[x] + (34*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 + 
     ((172*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[x] - (1253*G[1, 1, 1, x]*RATIO[x])/
      9 - I*Pi*G[1, 1, 1, x]*RATIO[x] + (1208*Pi^2*G[1, 1, 1, x]*RATIO[x])/
      9 - ((190*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x] - 
     (670*G[0, 0, 0, 0, x]*RATIO[x])/3 - ((32*I)/3)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x] - (80*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + 
     56*G[0, 0, 0, 1, x]*RATIO[x] - ((2*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
     (100*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/9 + 56*G[0, 0, 1, 0, x]*RATIO[x] - 
     (150*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     (76*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/9 - 54*G[0, 0, 1, 1, x]*RATIO[x] + 
     ((20*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 
     (52*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/9 + 132*G[0, 1, 0, 0, x]*RATIO[x] - 
     ((250*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 
     (40*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 79*G[0, 1, 0, 1, x]*RATIO[x] + 
     (12*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (74*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/9 - 79*G[0, 1, 1, 0, x]*RATIO[x] + 
     ((2*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] - 
     (14*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/9 - (106*G[0, 1, 1, 1, x]*RATIO[x])/
      3 + ((20*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] - 
     (188*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 + (646*G[1, 0, 0, 0, x]*RATIO[x])/
      3 + ((208*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 
     (64*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/9 - 80*G[1, 0, 0, 1, x]*RATIO[x] + 
     ((2*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (28*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 - 80*G[1, 0, 1, 0, x]*RATIO[x] + 
     (150*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     (188*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 + 110*G[1, 0, 1, 1, x]*RATIO[x] + 
     (52*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 12*Pi^2*G[1, 0, 1, 1, x]*
      RATIO[x] - 116*G[1, 1, 0, 0, x]*RATIO[x] + 
     ((74*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (40*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/9 + 95*G[1, 1, 0, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
     (38*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 + 95*G[1, 1, 1, 0, x]*RATIO[x] - 
     ((2*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
     (142*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 - (38*G[1, 1, 1, 1, x]*RATIO[x])/
      3 - ((196*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
     (76*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + (112*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (208*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (40*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     (208*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - ((224*I)/3)*Pi*
      G[0, 0, 0, 1, 0, x]*RATIO[x] + 18*G[0, 0, 0, 1, 1, x]*RATIO[x] + 
     ((32*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 172*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - ((200*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
     (86*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - ((88*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] - (86*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     ((112*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     (266*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] - 148*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     (8*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (122*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - (112*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (122*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     ((52*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 22*G[0, 1, 0, 1, 1, x]*
      RATIO[x] + ((260*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     18*G[0, 1, 1, 0, 0, x]*RATIO[x] + ((28*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] + (208*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     ((284*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     (208*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - ((80*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - (880*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 - 
     ((400*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (88*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 - ((376*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (208*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (208*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + ((344*I)/3)*Pi*
      G[1, 0, 0, 1, 0, x]*RATIO[x] - 18*G[1, 0, 0, 1, 1, x]*RATIO[x] + 
     ((16*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] + 172*G[1, 0, 1, 0, 0, x]*
      RATIO[x] + ((344*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (86*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 + ((64*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + (86*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (96*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     (178*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + (16*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x] + (356*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     (122*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + ((160*I)/3)*Pi*
      G[1, 1, 0, 0, 1, x]*RATIO[x] - (122*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     ((76*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 22*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - ((116*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     18*G[1, 1, 1, 0, 0, x]*RATIO[x] + ((20*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (208*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     ((164*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (208*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + (32*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] + 264*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     (96*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 56*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 96*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     96*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 32*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x] - (152*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (152*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (136*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 - 72*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - (8*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (128*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 + 16*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + (16*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (16*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (16*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 + 16*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] - 56*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 
     56*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 64*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x] + (28*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (28*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (304*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 - 24*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] + (196*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (196*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (88*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 + 40*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x] - (200*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (200*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (704*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 - 
     (392*G[1, 0, 0, 0, 0, 0, x]*RATIO[x])/3 - 
     (200*G[1, 0, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (200*G[1, 0, 0, 0, 1, 0, x]*RATIO[x])/3 + 32*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + (160*G[1, 0, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (184*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (184*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 24*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + (376*G[1, 0, 1, 0, 0, 0, x]*RATIO[x])/3 + 
     (40*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (40*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 48*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x] - 56*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
     56*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 16*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x] + (16*G[1, 1, 0, 0, 0, 0, x]*RATIO[x])/3 + 
     (16*G[1, 1, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (16*G[1, 1, 0, 0, 1, 0, x]*RATIO[x])/3 + 32*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x] - (128*G[1, 1, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (4*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (4*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 48*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] + (136*G[1, 1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (164*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (164*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 + 24*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] - 40*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
     96*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 96*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] + 160*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (29/18 - I*Pi - 2*G[0, x] + 4*G[1, x])*Log[mu2]^5*RATIO[x] - 
     (Log[mu2]^6*RATIO[x])/2 + Log[mu2]^4*((2*I)*Pi + 2*G[1, x] - 
       (4*I)*Pi*G[1, x] - 4*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
        RATIO[x^(-1)] + (19 + ((119*I)/18)*Pi + Pi^2/12 + (134*G[0, x])/9 - 
         (2*I)*Pi*G[0, x] - (49*G[1, x])/3 + (8*I)*Pi*G[1, x] + 
         4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 16*G[1, 1, x])*
        RATIO[x]) + 3*Pi^2*RATIO[x^2] + 6*G[0, 0, x]*RATIO[x^2] - 
     6*G[0, 1, x]*RATIO[x^2] - 6*G[1, 0, x]*RATIO[x^2] + 
     6*G[1, 1, x]*RATIO[x^2] + Log[mu2]^3*(((-41*I)/3)*Pi - 2*Pi^2 + 
       (2*I)*Pi*G[0, x] - (41*G[1, x])/3 + ((64*I)/3)*Pi*G[1, x] + 
       4*Pi^2*G[1, x] + 2*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] + 2*G[1, 0, x] - 
       (4*I)*Pi*G[1, 0, x] + (34*G[1, 1, x])/3 + (28*I)*Pi*G[1, 1, x] - 
       4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
       48*G[1, 1, 1, x] + (((-41*I)/3)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - (41*G[1, 1, x])/3 - 
         (14*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 24*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(4451/108 + ((100*I)/3)*Pi - (407*Pi^2)/54 - I*Pi^3 + 
         (992*G[0, x])/27 + ((224*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 
         (2144*G[1, x])/27 - ((128*I)/3)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
         (52*G[0, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, x] - (52*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, x] - (52*G[1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] - ((112*I)/3)*Pi*
          G[1, 1, x] - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 0, 1, x])/3 - 
         (16*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] - 16*Zeta[3])) - 
     (1828*Zeta[3])/3 - ((1169*I)/3)*Pi*Zeta[3] - 85*Pi^2*Zeta[3] - 
     10*G[0, x]*Zeta[3] + (108*I)*Pi*G[0, x]*Zeta[3] + 948*G[1, x]*Zeta[3] + 
     ((334*I)/3)*Pi*G[1, x]*Zeta[3] + (230*Pi^2*G[1, x]*Zeta[3])/3 + 
     60*G[0, 0, x]*Zeta[3] - (658*G[0, 1, x]*Zeta[3])/3 + 
     (44*I)*Pi*G[0, 1, x]*Zeta[3] - 148*G[1, 0, x]*Zeta[3] - 
     (144*I)*Pi*G[1, 0, x]*Zeta[3] + (1424*G[1, 1, x]*Zeta[3])/3 + 
     (108*I)*Pi*G[1, 1, x]*Zeta[3] - 104*G[0, 0, 1, x]*Zeta[3] + 
     104*G[0, 1, 0, x]*Zeta[3] - 52*G[0, 1, 1, x]*Zeta[3] - 
     24*G[1, 0, 0, x]*Zeta[3] + 172*G[1, 0, 1, x]*Zeta[3] + 
     120*G[1, 1, 0, x]*Zeta[3] + 76*G[1, 1, 1, x]*Zeta[3] - 
     (274*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + (98*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (20*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     118*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (30*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 72*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     30*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (2632*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((269*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] - (271*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (310*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (70*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (132*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (835*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (66*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 76*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     76*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 26*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 84*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     266*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 96*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 26*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (325507*RATIO[x]*Zeta[3])/486 + ((1991*I)/9)*Pi*RATIO[x]*Zeta[3] - 
     (421*Pi^2*RATIO[x]*Zeta[3])/18 - ((707*I)/9)*Pi^3*RATIO[x]*Zeta[3] + 
     (14294*G[0, x]*RATIO[x]*Zeta[3])/27 + ((2168*I)/9)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - (58*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/9 - 
     (14942*G[1, x]*RATIO[x]*Zeta[3])/27 - (248*I)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] - (295*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/9 + 
     48*G[0, 0, x]*RATIO[x]*Zeta[3] - ((152*I)/3)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] + (632*G[0, 1, x]*RATIO[x]*Zeta[3])/3 + 
     ((460*I)/3)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - 48*G[1, 0, x]*RATIO[x]*
      Zeta[3] + ((280*I)/3)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     (632*G[1, 1, x]*RATIO[x]*Zeta[3])/3 - ((428*I)/3)*Pi*G[1, 1, x]*RATIO[x]*
      Zeta[3] - 40*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 
     (352*G[0, 0, 1, x]*RATIO[x]*Zeta[3])/3 + 136*G[0, 1, 0, x]*RATIO[x]*
      Zeta[3] - (428*G[0, 1, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (232*G[1, 0, 0, x]*RATIO[x]*Zeta[3])/3 + 
     (8*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 + 
     (104*G[1, 1, 0, x]*RATIO[x]*Zeta[3])/3 - 
     (28*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 - (1256*RATIO[x]*Zeta[3]^2)/9 + 
     Log[mu2]^2*(((-221*I)/6)*Pi + 21*Pi^2 - ((11*I)/3)*Pi^3 - 
       ((85*I)/3)*Pi*G[0, x] - (8*Pi^2*G[0, x])/3 - (221*G[1, x])/6 + 
       ((193*I)/3)*Pi*G[1, x] - (83*Pi^2*G[1, x])/3 + 
       ((10*I)/3)*Pi^3*G[1, x] - 20*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
       (25*G[0, 1, x])/3 + ((68*I)/3)*Pi*G[0, 1, x] - (25*G[1, 0, x])/3 + 
       ((140*I)/3)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
       (341*G[1, 1, x])/3 - ((316*I)/3)*Pi*G[1, 1, x] - 
       (74*Pi^2*G[1, 1, x])/3 - 6*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 
       6*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + (68*G[0, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 1, 1, x] + 18*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] + 
       (68*G[1, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, x] + (68*G[1, 1, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, x] - 162*G[1, 1, 1, x] - 
       (84*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
       12*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, x] + 
       ((20*I)*Pi*G[0, x] + 20*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 16*Zeta[3] - 
       8*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-197*I)/6)*Pi*G[1, x] + 
         (55*Pi^2*G[1, x])/3 - ((11*I)/3)*Pi^3*G[1, x] - 
         ((25*I)/3)*Pi*G[0, 1, x] - ((37*I)/3)*Pi*G[1, 0, x] - 
         (8*Pi^2*G[1, 0, x])/3 - (197*G[1, 1, x])/6 + ((149*I)/3)*Pi*
          G[1, 1, x] + (37*Pi^2*G[1, 1, x])/3 - (6*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (25*G[0, 1, 1, x])/3 - 
         (6*I)*Pi*G[0, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, x] - 
         (37*G[1, 0, 1, x])/3 - (2*I)*Pi*G[1, 0, 1, x] - 
         (37*G[1, 1, 0, x])/3 + (18*I)*Pi*G[1, 1, 0, x] + 103*G[1, 1, 1, x] + 
         (42*I)*Pi*G[1, 1, 1, x] - 6*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, x] + 
         16*G[1, x]*Zeta[3]) + RATIO[x]*(-68983/432 - ((983*I)/12)*Pi + 
         7*Pi^2 - ((26*I)/9)*Pi^3 + (349*Pi^4)/360 - (1157*G[0, x])/9 - 
         ((184*I)/9)*Pi*G[0, x] - 5*Pi^2*G[0, x] - (2*I)*Pi^3*G[0, x] - 
         77*G[1, x] - ((1256*I)/9)*Pi*G[1, x] + (847*Pi^2*G[1, x])/18 + 
         ((8*I)/3)*Pi^3*G[1, x] - (196*G[0, 0, x])/3 - 
         ((200*I)/3)*Pi*G[0, 0, x] - (22*Pi^2*G[0, 0, x])/3 - 
         (196*G[0, 1, x])/3 - (74*I)*Pi*G[0, 1, x] + (26*Pi^2*G[0, 1, x])/3 - 
         (196*G[1, 0, x])/3 - ((112*I)/3)*Pi*G[1, 0, x] + 
         (10*Pi^2*G[1, 0, x])/3 + 164*G[1, 1, x] + (142*I)*Pi*G[1, 1, x] + 
         20*Pi^2*G[1, 1, x] - (44*G[0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         22*G[0, 1, 1, x] - (32*I)*Pi*G[0, 1, 1, x] + (44*G[1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, x] - (16*I)*Pi*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + 
         (112*I)*Pi*G[1, 1, 1, x] - 16*G[0, 1, 1, 1, x] + 
         16*G[1, 1, 1, 1, x] - (455*Zeta[3])/9 - (26*I)*Pi*Zeta[3] - 
         60*G[0, x]*Zeta[3] + 66*G[1, x]*Zeta[3])) + 
     Log[mu2]*(((467*I)/6)*Pi + (85*Pi^2)/9 + ((397*I)/9)*Pi^3 - Pi^4 + 
       ((254*I)/3)*Pi*G[0, x] + (472*Pi^2*G[0, x])/9 + 
       ((31*I)/3)*Pi^3*G[0, x] + (467*G[1, x])/6 + ((8*I)/3)*Pi*G[1, x] - 
       (776*Pi^2*G[1, x])/9 - ((473*I)/9)*Pi^3*G[1, x] + 2*Pi^4*G[1, x] + 
       160*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] + (40*Pi^2*G[0, 0, x])/3 - 
       (226*G[0, 1, x])/3 + ((304*I)/3)*Pi*G[0, 1, x] - 
       (557*Pi^2*G[0, 1, x])/9 - ((38*I)/3)*Pi^3*G[0, 1, x] - 
       (226*G[1, 0, x])/3 - ((338*I)/3)*Pi*G[1, 0, x] - 
       (617*Pi^2*G[1, 0, x])/9 - ((38*I)/3)*Pi^3*G[1, 0, x] + 
       (455*G[1, 1, x])/3 - (148*I)*Pi*G[1, 1, x] + (452*Pi^2*G[1, 1, x])/3 - 
       ((2*I)/3)*Pi^3*G[1, 1, x] + 72*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 
       16*Pi^2*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + (20*I)*Pi*G[0, 1, 0, x] - 
       (40*Pi^2*G[0, 1, 0, x])/3 + 126*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] - (2*Pi^2*G[0, 1, 1, x])/3 - 
       200*G[1, 0, 0, x] - (72*I)*Pi*G[1, 0, 0, x] - (32*Pi^2*G[1, 0, 0, x])/
        3 + 104*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] + 104*G[1, 1, 0, x] + 
       (148*I)*Pi*G[1, 1, 0, x] - (34*Pi^2*G[1, 1, 0, x])/3 - 
       (1438*G[1, 1, 1, x])/3 + ((20*I)/3)*Pi*G[1, 1, 1, x] + 
       76*Pi^2*G[1, 1, 1, x] + 12*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 1, 0, x] - 16*G[0, 0, 1, 1, x] - 
       36*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] + 
       68*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
       68*G[0, 1, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, 0, x] - 
       (316*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] - 
       132*G[1, 0, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
       24*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 0, x] - 
       (208*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       216*G[1, 1, 0, 0, x] + (64*I)*Pi*G[1, 1, 0, 0, x] - 
       (340*G[1, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, x] - 
       (340*G[1, 1, 1, 0, x])/3 + (32*I)*Pi*G[1, 1, 1, 0, x] + 
       444*G[1, 1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] + 
       8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] + 56*G[0, 1, 1, 0, 0, x] - 
       32*G[0, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 0, x] - 
       24*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] + 
       120*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
       32*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] - 
       32*G[1, 1, 1, 0, 0, x] + 40*G[1, 1, 1, 0, 1, x] + 
       40*G[1, 1, 1, 1, 0, x] + 480*G[1, 1, 1, 1, 1, x] + 
       ((-160*I)*Pi*G[0, x] - 160*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] - 
         (16*I)*Pi*G[0, 1, x] - (16*I)*Pi*G[1, 0, x] - 72*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 16*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 194*Zeta[3] + (18*I)*Pi*Zeta[3] - 
       52*G[0, x]*Zeta[3] + 234*G[1, x]*Zeta[3] - (36*I)*Pi*G[1, x]*Zeta[3] + 
       56*G[0, 1, x]*Zeta[3] + 56*G[1, 0, x]*Zeta[3] - 
       92*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((275*I)/6)*Pi*G[1, x] + 
         (277*Pi^2*G[1, x])/9 + ((397*I)/9)*Pi^3*G[1, x] - Pi^4*G[1, x] - 
         ((286*I)/3)*Pi*G[0, 1, x] + (304*Pi^2*G[0, 1, x])/9 + 
         ((31*I)/3)*Pi^3*G[0, 1, x] - ((190*I)/3)*Pi*G[1, 0, x] + 
         (496*Pi^2*G[1, 0, x])/9 + ((31*I)/3)*Pi^3*G[1, 0, x] + 
         (275*G[1, 1, x])/6 + ((545*I)/3)*Pi*G[1, 1, x] - 
         (254*Pi^2*G[1, 1, x])/3 + (I/3)*Pi^3*G[1, 1, x] + 
         8*Pi^2*G[0, 0, 1, x] - (36*I)*Pi*G[0, 1, 0, x] + 
         (32*Pi^2*G[0, 1, 0, x])/3 - (286*G[0, 1, 1, x])/3 - 
         (14*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 0, x] + (40*Pi^2*G[1, 0, 0, x])/3 - 
         (190*G[1, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 1, x] - 
         Pi^2*G[1, 0, 1, x] - (190*G[1, 1, 0, x])/3 - 
         (182*I)*Pi*G[1, 1, 0, x] + (17*Pi^2*G[1, 1, 0, x])/3 + 
         (932*G[1, 1, 1, x])/3 + ((128*I)/3)*Pi*G[1, 1, 1, x] - 
         38*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 0, x] + 
         (116*G[0, 1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
         (36*I)*Pi*G[1, 0, 1, 0, x] + (62*G[1, 0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 200*G[1, 1, 0, 0, x] - 
         (80*I)*Pi*G[1, 1, 0, 0, x] + (128*G[1, 1, 0, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 1, x] + (128*G[1, 1, 1, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, 0, x] - 206*G[1, 1, 1, 1, x] - 
         (20*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         52*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] + 12*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
         8*G[1, 0, 0, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, x] - 132*G[1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] - 
         240*G[1, 1, 1, 1, 1, x] - 194*G[1, x]*Zeta[3] + 
         (18*I)*Pi*G[1, x]*Zeta[3] - 52*G[0, 1, x]*Zeta[3] - 
         52*G[1, 0, x]*Zeta[3] + 46*G[1, 1, x]*Zeta[3]) + 
       RATIO[x]*(-11290669/11664 - ((435857*I)/648)*Pi + (373951*Pi^2)/1944 + 
         ((965*I)/18)*Pi^3 - (10321*Pi^4)/1080 - ((469*I)/180)*Pi^5 - 
         (55879*G[0, x])/108 - ((10174*I)/27)*Pi*G[0, x] + 
         (934*Pi^2*G[0, x])/9 + ((130*I)/9)*Pi^3*G[0, x] - 
         (17*Pi^4*G[0, x])/90 + (53183*G[1, x])/324 - ((926*I)/27)*Pi*
          G[1, x] + (1451*Pi^2*G[1, x])/18 + (27*I)*Pi^3*G[1, x] - 
         (22*Pi^4*G[1, x])/5 - (1616*G[0, 0, x])/27 - ((40*I)/3)*Pi*
          G[0, 0, x] + (32*Pi^2*G[0, 0, x])/3 - ((20*I)/3)*Pi^3*G[0, 0, x] - 
         (1616*G[0, 1, x])/27 - ((106*I)/3)*Pi*G[0, 1, x] + 
         80*Pi^2*G[0, 1, x] + (24*I)*Pi^3*G[0, 1, x] - (1616*G[1, 0, x])/27 - 
         (248*I)*Pi*G[1, 0, x] + (280*Pi^2*G[1, 0, x])/3 + 
         ((56*I)/3)*Pi^3*G[1, 0, x] + (1616*G[1, 1, x])/9 + 
         ((698*I)/3)*Pi*G[1, 1, x] - 148*Pi^2*G[1, 1, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + (316*G[0, 0, 0, x])/3 + 
         (80*I)*Pi*G[0, 0, 0, x] + 16*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] - ((80*I)/3)*Pi*G[0, 1, 0, x] + 
         8*Pi^2*G[0, 1, 0, x] + (250*G[0, 1, 1, x])/3 + 
         (136*I)*Pi*G[0, 1, 1, x] - 8*Pi^2*G[0, 1, 1, x] - 
         (316*G[1, 0, 0, x])/3 - ((152*I)/3)*Pi*G[1, 0, 0, x] - 
         12*G[1, 0, 1, x] + (32*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + 24*Pi^2*G[1, 1, 0, x] - 
         (250*G[1, 1, 1, x])/3 - ((496*I)/3)*Pi*G[1, 1, 1, x] - 
         64*Pi^2*G[1, 1, 1, x] + (176*G[0, 0, 0, 0, x])/3 - 
         (64*I)*Pi*G[0, 0, 0, 0, x] + (152*G[0, 0, 0, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 0, 1, x] + (152*G[0, 0, 1, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 1, 0, x] - (160*G[0, 0, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 
         (40*I)*Pi*G[0, 1, 0, 0, x] - (152*G[0, 1, 0, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 1, x] - (152*G[0, 1, 1, 0, x])/3 - 
         (32*I)*Pi*G[0, 1, 1, 0, x] + (692*G[0, 1, 1, 1, x])/3 + 
         (136*I)*Pi*G[0, 1, 1, 1, x] - (88*G[1, 0, 0, 0, x])/3 + 
         (72*I)*Pi*G[1, 0, 0, 0, x] - (152*G[1, 0, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 0, 1, x] - (152*G[1, 0, 1, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, 0, x] + (248*G[1, 0, 1, 1, x])/3 + 
         (64*I)*Pi*G[1, 0, 1, 1, x] - (160*G[1, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 0, x] + (152*G[1, 1, 0, 1, x])/3 + 
         (24*I)*Pi*G[1, 1, 0, 1, x] + (152*G[1, 1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, x] - 
         (152*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 0, x] + 
         16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
         168*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, x] - 
         32*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         56*G[1, 0, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] - 
         160*G[1, 1, 1, 1, 1, x] + (89*Zeta[3])/9 - ((1466*I)/9)*Pi*Zeta[3] + 
         (262*Pi^2*Zeta[3])/9 - (280*G[0, x]*Zeta[3])/9 - 
         (88*I)*Pi*G[0, x]*Zeta[3] + (160*G[1, x]*Zeta[3])/3 + 
         (108*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] + 
         32*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] - 
         56*G[1, 1, x]*Zeta[3] - 76*Zeta[5])) - 307*Zeta[5] + 
     70*G[1, x]*Zeta[5] + 100*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     227*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (20*Zeta[5])/(-1 + RATIO[x])^2 - 
     (1021*RATIO[x]*Zeta[5])/9 + ((766*I)/3)*Pi*RATIO[x]*Zeta[5] + 
     36*G[0, x]*RATIO[x]*Zeta[5] + (152*G[1, x]*RATIO[x]*Zeta[5])/3) + 
   (((768325*I)/1296)*Pi - (55891*Pi^2)/108 - ((943*I)/72)*Pi^3 - 
     (1477*Pi^4)/270 - ((89*I)/18)*Pi^5 + ((9071*I)/9)*Pi*G[0, x] - 
     (967*Pi^2*G[0, x])/3 - ((44*I)/9)*Pi^3*G[0, x] - (346*Pi^4*G[0, x])/45 + 
     (768325*G[1, x])/1296 - ((614131*I)/648)*Pi*G[1, x] + 
     (13193*Pi^2*G[1, x])/27 - ((785*I)/36)*Pi^3*G[1, x] + 
     (16163*Pi^4*G[1, x])/1080 + ((38*I)/9)*Pi^5*G[1, x] + 
     (1298*G[0, 0, x])/3 + ((956*I)/3)*Pi*G[0, 0, x] - 
     (104*Pi^2*G[0, 0, x])/3 - ((10*I)/3)*Pi^3*G[0, 0, x] + 
     (5177*G[0, 1, x])/9 - ((9205*I)/36)*Pi*G[0, 1, x] + 
     (2296*Pi^2*G[0, 1, x])/9 + ((475*I)/6)*Pi^3*G[0, 1, x] + 
     (446*Pi^4*G[0, 1, x])/45 + (5177*G[1, 0, x])/9 - 
     ((3475*I)/9)*Pi*G[1, 0, x] + (500*Pi^2*G[1, 0, x])/3 + 
     ((427*I)/9)*Pi^3*G[1, 0, x] + (319*Pi^4*G[1, 0, x])/45 - 
     (1168753*G[1, 1, x])/648 + ((47*I)/54)*Pi*G[1, 1, x] - 
     (412*Pi^2*G[1, 1, x])/3 - ((131*I)/9)*Pi^3*G[1, 1, x] - 
     (6209*Pi^4*G[1, 1, x])/180 + (884*G[0, 0, 0, x])/3 - 
     ((694*I)/3)*Pi*G[0, 0, 0, x] - (178*Pi^2*G[0, 0, 0, x])/3 - 
     132*G[0, 0, 1, x] + (98*I)*Pi*G[0, 0, 1, x] + (91*Pi^2*G[0, 0, 1, x])/
      3 + ((56*I)/3)*Pi^3*G[0, 0, 1, x] - 132*G[0, 1, 0, x] - 
     (262*I)*Pi*G[0, 1, 0, x] + (208*Pi^2*G[0, 1, 0, x])/3 - 
     ((80*I)/3)*Pi^3*G[0, 1, 0, x] - (11293*G[0, 1, 1, x])/36 - 
     ((266*I)/3)*Pi*G[0, 1, 1, x] - (1094*Pi^2*G[0, 1, 1, x])/9 + 
     ((92*I)/3)*Pi^3*G[0, 1, 1, x] - (1376*G[1, 0, 0, x])/3 - 
     (162*I)*Pi*G[1, 0, 0, x] + 180*Pi^2*G[1, 0, 0, x] + 
     ((16*I)/3)*Pi^3*G[1, 0, 0, x] - (1057*G[1, 0, 1, x])/9 + 
     ((1817*I)/6)*Pi*G[1, 0, 1, x] - (1763*Pi^2*G[1, 0, 1, x])/9 + 
     (87*I)*Pi^3*G[1, 0, 1, x] - (1057*G[1, 1, 0, x])/9 + 
     (596*I)*Pi*G[1, 1, 0, x] - (1970*Pi^2*G[1, 1, 0, x])/9 - 
     (6*I)*Pi^3*G[1, 1, 0, x] + (2543*G[1, 1, 1, x])/3 + 
     (88*I)*Pi*G[1, 1, 1, x] + (1261*Pi^2*G[1, 1, 1, x])/9 - 
     (114*I)*Pi^3*G[1, 1, 1, x] - 632*G[0, 0, 0, 0, x] + 
     (20*I)*Pi*G[0, 0, 0, 0, x] + (554*G[0, 0, 0, 1, x])/3 + 
     (52*I)*Pi*G[0, 0, 0, 1, x] - 32*Pi^2*G[0, 0, 0, 1, x] + 
     (554*G[0, 0, 1, 0, x])/3 + (42*I)*Pi*G[0, 0, 1, 0, x] + 
     (128*Pi^2*G[0, 0, 1, 0, x])/3 - (110*G[0, 0, 1, 1, x])/3 - 
     (26*I)*Pi*G[0, 0, 1, 1, x] - (28*Pi^2*G[0, 0, 1, 1, x])/3 - 
     (250*G[0, 1, 0, 0, x])/3 + ((892*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (44*Pi^2*G[0, 1, 0, 0, x])/3 - (386*G[0, 1, 0, 1, x])/3 - 
     (177*I)*Pi*G[0, 1, 0, 1, x] + (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
     (386*G[0, 1, 1, 0, x])/3 - ((614*I)/3)*Pi*G[0, 1, 1, 0, x] - 
     (244*Pi^2*G[0, 1, 1, 0, x])/3 + 328*G[0, 1, 1, 1, x] + 
     ((202*I)/3)*Pi*G[0, 1, 1, 1, x] - (92*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (254*G[1, 0, 0, 0, x])/3 + ((788*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (220*Pi^2*G[1, 0, 0, 0, x])/3 + (134*G[1, 0, 0, 1, x])/3 - 
     (226*I)*Pi*G[1, 0, 0, 1, x] - (506*Pi^2*G[1, 0, 0, 1, x])/3 + 
     (134*G[1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 0, 1, 0, x] - 
     (488*Pi^2*G[1, 0, 1, 0, x])/3 + (2545*G[1, 0, 1, 1, x])/6 + 
     ((658*I)/3)*Pi*G[1, 0, 1, 1, x] + 64*Pi^2*G[1, 0, 1, 1, x] + 
     (2486*G[1, 1, 0, 0, x])/3 - ((712*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (416*Pi^2*G[1, 1, 0, 0, x])/3 - (200*G[1, 1, 0, 1, x])/3 + 
     ((914*I)/3)*Pi*G[1, 1, 0, 1, x] + (326*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (200*G[1, 1, 1, 0, x])/3 - (40*I)*Pi*G[1, 1, 1, 0, x] + 
     (656*Pi^2*G[1, 1, 1, 0, x])/3 - (730*G[1, 1, 1, 1, x])/3 - 
     (130*I)*Pi*G[1, 1, 1, 1, x] - (14*Pi^2*G[1, 1, 1, 1, x])/3 + 
     20*G[0, 0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     20*G[0, 0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     44*G[0, 0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     128*G[0, 0, 1, 0, 0, x] - (40*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     74*G[0, 0, 1, 0, 1, x] - (48*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     74*G[0, 0, 1, 1, 0, x] - (72*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     4*G[0, 0, 1, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     368*G[0, 1, 0, 0, 0, x] - (32*G[0, 1, 0, 0, 1, x])/3 + 
     (64*I)*Pi*G[0, 1, 0, 0, 1, x] - (32*G[0, 1, 0, 1, 0, x])/3 + 
     (88*I)*Pi*G[0, 1, 0, 1, 0, x] - (79*G[0, 1, 0, 1, 1, x])/3 - 
     (112*I)*Pi*G[0, 1, 0, 1, 1, x] - 390*G[0, 1, 1, 0, 0, x] + 
     (232*I)*Pi*G[0, 1, 1, 0, 0, x] + (976*G[0, 1, 1, 0, 1, x])/3 - 
     (96*I)*Pi*G[0, 1, 1, 0, 1, x] + (976*G[0, 1, 1, 1, 0, x])/3 - 
     (104*I)*Pi*G[0, 1, 1, 1, 0, x] - 458*G[0, 1, 1, 1, 1, x] + 
     (160*I)*Pi*G[0, 1, 1, 1, 1, x] + 820*G[1, 0, 0, 0, 0, x] - 
     (40*I)*Pi*G[1, 0, 0, 0, 0, x] - (1204*G[1, 0, 0, 0, 1, x])/3 - 
     (40*I)*Pi*G[1, 0, 0, 0, 1, x] - (1204*G[1, 0, 0, 1, 0, x])/3 + 
     (76*I)*Pi*G[1, 0, 0, 1, 0, x] + (346*G[1, 0, 0, 1, 1, x])/3 - 
     (28*I)*Pi*G[1, 0, 0, 1, 1, x] - (514*G[1, 0, 1, 0, 0, x])/3 + 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] + (322*G[1, 0, 1, 0, 1, x])/3 + 
     (50*I)*Pi*G[1, 0, 1, 0, 1, x] + (322*G[1, 0, 1, 1, 0, x])/3 - 
     (148*I)*Pi*G[1, 0, 1, 1, 0, x] - 92*G[1, 0, 1, 1, 1, x] + 
     (164*I)*Pi*G[1, 0, 1, 1, 1, x] - (1856*G[1, 1, 0, 0, 0, x])/3 - 
     (328*I)*Pi*G[1, 1, 0, 0, 0, x] + (604*G[1, 1, 0, 0, 1, x])/3 + 
     (156*I)*Pi*G[1, 1, 0, 0, 1, x] + (604*G[1, 1, 0, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] - (218*G[1, 1, 0, 1, 1, x])/3 - 
     (44*I)*Pi*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x] - 208*G[1, 1, 1, 0, 1, x] - 
     (224*I)*Pi*G[1, 1, 1, 0, 1, x] - 208*G[1, 1, 1, 1, 0, x] + 
     (168*I)*Pi*G[1, 1, 1, 1, 0, x] + 450*G[1, 1, 1, 1, 1, x] - 
     (164*I)*Pi*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] + 
     24*G[0, 0, 0, 1, 0, 1, x] + 24*G[0, 0, 0, 1, 1, 0, x] - 
     24*G[0, 0, 0, 1, 1, 1, x] - 40*G[0, 0, 1, 0, 0, 1, x] - 
     40*G[0, 0, 1, 0, 1, 0, x] - 56*G[0, 0, 1, 1, 0, 0, x] - 
     8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] - 
     24*G[0, 0, 1, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 1, 1, x] + 
     80*G[0, 1, 0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, 0, 1, x] + 
     16*G[0, 1, 0, 1, 1, 0, x] - 144*G[0, 1, 0, 1, 1, 1, x] + 
     192*G[0, 1, 1, 0, 0, 0, x] - 80*G[0, 1, 1, 0, 1, 1, x] - 
     64*G[0, 1, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 0, 1, x] - 
     24*G[0, 1, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, 1, x] - 
     40*G[1, 0, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 0, 1, 0, x] - 
     24*G[1, 0, 0, 0, 1, 1, x] - 176*G[1, 0, 0, 1, 0, 0, x] + 
     228*G[1, 0, 0, 1, 0, 1, x] + 228*G[1, 0, 0, 1, 1, 0, x] - 
     336*G[1, 0, 0, 1, 1, 1, x] - 336*G[1, 0, 1, 0, 0, 0, x] + 
     280*G[1, 0, 1, 0, 0, 1, x] + 280*G[1, 0, 1, 0, 1, 0, x] - 
     278*G[1, 0, 1, 0, 1, 1, x] + 52*G[1, 0, 1, 1, 0, 0, x] - 
     248*G[1, 0, 1, 1, 0, 1, x] - 248*G[1, 0, 1, 1, 1, 0, x] + 
     316*G[1, 0, 1, 1, 1, 1, x] - 680*G[1, 1, 0, 0, 0, 0, x] + 
     184*G[1, 1, 0, 0, 0, 1, x] + 184*G[1, 1, 0, 0, 1, 0, x] - 
     60*G[1, 1, 0, 0, 1, 1, x] + 100*G[1, 1, 0, 1, 0, 0, x] - 
     164*G[1, 1, 0, 1, 0, 1, x] - 164*G[1, 1, 0, 1, 1, 0, x] + 
     88*G[1, 1, 0, 1, 1, 1, x] + 384*G[1, 1, 1, 0, 0, 0, x] - 
     288*G[1, 1, 1, 0, 0, 1, x] - 288*G[1, 1, 1, 0, 1, 0, x] + 
     64*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 0, 0, x] + 
     152*G[1, 1, 1, 1, 0, 1, x] + 152*G[1, 1, 1, 1, 1, 0, x] + 
     404*G[1, 1, 1, 1, 1, 1, x] + ((26*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (134*Pi^4*RATIO[(1 - x)^(-1)])/45 + ((4*I)/3)*Pi^5*RATIO[(1 - x)^(-1)] - 
     ((1298*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (1870*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + ((106*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] + (2*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (1298*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((1204*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (322*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((10*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((148*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     52*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] + (32*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (44*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (884*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (220*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (10*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (148*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (20*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (148*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (28*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (48*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (188*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (96*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 632*G[0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 196*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     196*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - (20*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 128*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     124*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (20*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 48*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 332*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 96*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 20*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     20*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((1444405*I)/1296)*Pi*
      G[1, x]*RATIO[x^(-1)] - (48643*Pi^2*G[1, x]*RATIO[x^(-1)])/108 + 
     ((1955*I)/24)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (1603*Pi^4*G[1, x]*RATIO[x^(-1)])/270 - ((349*I)/90)*Pi^5*G[1, x]*
      RATIO[x^(-1)] + ((3896*I)/9)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (697*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - ((97*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (451*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + 
     ((2105*I)/9)*Pi*G[1, 0, x]*RATIO[x^(-1)] - 
     (473*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 + ((112*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (338*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + 
     (1444405*G[1, 1, x]*RATIO[x^(-1)])/1296 + ((5893*I)/108)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + (1565*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 + 
     ((118*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (9749*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 - (178*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + 20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     ((40*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + (216*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (130*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     ((52*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (3896*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + (42*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (331*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((46*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - ((4*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (26*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((2*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (2105*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((1855*I)/12)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (613*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((63*I)/2)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (2105*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - (585*I)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (745*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     (31*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 544*G[1, 1, 1, x]*
      RATIO[x^(-1)] + ((220*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (500*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + (77*I)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (2*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     16*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - (18*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (76*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     178*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + (20*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (14*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((338*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (22*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 216*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (8*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 216*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (218*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 384*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((86*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (46*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((26*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (170*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (4*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (24*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (295*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (4*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (86*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (352*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (1117*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/4 - ((152*I)/3)*Pi*
      G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 24*Pi^2*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (2312*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((94*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (502*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (179*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((157*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (229*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (179*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (86*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (532*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (683*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (98*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (7*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 2*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 18*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     18*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + (60*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 64*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (338*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (338*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (44*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (140*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (56*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 50*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (164*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (320*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (48*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (320*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (52*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 142*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (80*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (26*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (80*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (26*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (26*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (44*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (2*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (166*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (38*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (121*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (38*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (26*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 36*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (58*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (262*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (308*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (86*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (210*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (86*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (121*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (106*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     52*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - (40*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 98*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (184*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     98*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - (132*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 186*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (82*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 20*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 52*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 4*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     4*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 12*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     40*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 120*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 40*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     32*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 12*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     4*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 112*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 126*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     126*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 168*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 384*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     236*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 236*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 139*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     98*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 148*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 148*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     158*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 820*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 356*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     356*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 138*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 206*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     166*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 166*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 44*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     360*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 216*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 216*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     32*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 56*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 76*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     76*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 202*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (((4*I)/15)*Pi^5)/(-1 + RATIO[x])^2 - 
     (2*Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) - (((2*I)/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (2*Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) + 
     (4*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) + 
     ((4*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 - 
     ((4*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (4*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (4*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (832741*RATIO[x])/1296 - 
     ((7955*I)/12)*Pi*RATIO[x] + (3041765*Pi^2*RATIO[x])/7776 + 
     ((60641*I)/648)*Pi^3*RATIO[x] - (238793*Pi^4*RATIO[x])/9720 + 
     ((665*I)/108)*Pi^5*RATIO[x] - (493019*Pi^6*RATIO[x])/136080 - 
     (6221*G[0, x]*RATIO[x])/27 - ((57227*I)/81)*Pi*G[0, x]*RATIO[x] + 
     (58327*Pi^2*G[0, x]*RATIO[x])/162 + ((2369*I)/18)*Pi^3*G[0, x]*
      RATIO[x] - (512*Pi^4*G[0, x]*RATIO[x])/15 - ((257*I)/45)*Pi^5*G[0, x]*
      RATIO[x] + (6221*G[1, x]*RATIO[x])/27 + ((416425*I)/648)*Pi*G[1, x]*
      RATIO[x] - (27827*Pi^2*G[1, x]*RATIO[x])/81 - 
     ((763*I)/9)*Pi^3*G[1, x]*RATIO[x] + (482*Pi^4*G[1, x]*RATIO[x])/15 + 
     ((817*I)/108)*Pi^5*G[1, x]*RATIO[x] + 141*G[0, 0, x]*RATIO[x] - 
     ((788*I)/9)*Pi*G[0, 0, x]*RATIO[x] + (1303*Pi^2*G[0, 0, x]*RATIO[x])/9 + 
     ((536*I)/9)*Pi^3*G[0, 0, x]*RATIO[x] - (110*Pi^4*G[0, 0, x]*RATIO[x])/
      9 - 141*G[0, 1, x]*RATIO[x] + ((3413*I)/9)*Pi*G[0, 1, x]*RATIO[x] - 
     (2528*Pi^2*G[0, 1, x]*RATIO[x])/9 - ((1108*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x] - Pi^4*G[0, 1, x]*RATIO[x] - 141*G[1, 0, x]*RATIO[x] + 
     ((788*I)/9)*Pi*G[1, 0, x]*RATIO[x] - (727*Pi^2*G[1, 0, x]*RATIO[x])/9 - 
     ((320*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + (98*Pi^4*G[1, 0, x]*RATIO[x])/
      45 + 141*G[1, 1, x]*RATIO[x] - ((3413*I)/9)*Pi*G[1, 1, x]*RATIO[x] + 
     (1988*Pi^2*G[1, 1, x]*RATIO[x])/9 + ((892*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x] + (677*Pi^4*G[1, 1, x]*RATIO[x])/45 - 
     (94*G[0, 0, 0, x]*RATIO[x])/3 + ((1430*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - 
     (1444*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 0, x]*
      RATIO[x] + (370*G[0, 0, 1, x]*RATIO[x])/3 - (96*I)*Pi*G[0, 0, 1, x]*
      RATIO[x] - 90*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     ((20*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] + (370*G[0, 1, 0, x]*RATIO[x])/
      3 + (63*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 72*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     (16*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] + (229*G[0, 1, 1, x]*RATIO[x])/3 + 
     ((14*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] + 
     (1235*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - ((86*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] - (86*G[1, 0, 0, x]*RATIO[x])/3 - 
     ((1286*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x] + 
     (1552*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 + ((392*I)/9)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (190*G[1, 0, 1, x]*RATIO[x])/3 + (48*I)*Pi*G[1, 0, 1, x]*
      RATIO[x] + 78*Pi^2*G[1, 0, 1, x]*RATIO[x] - 
     ((392*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (190*G[1, 1, 0, x]*RATIO[x])/
      3 - (111*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 84*Pi^2*G[1, 1, 0, x]*
      RATIO[x] - ((424*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[x] - 
     (409*G[1, 1, 1, x]*RATIO[x])/3 + ((130*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (1127*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + ((598*I)/9)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] + (1244*G[0, 0, 0, 0, x]*RATIO[x])/3 - 
     (256*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 72*Pi^2*G[0, 0, 0, 0, x]*
      RATIO[x] + 6*G[0, 0, 0, 1, x]*RATIO[x] - (22*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] - (172*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/9 + 
     6*G[0, 0, 1, 0, x]*RATIO[x] + (122*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     (68*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/9 - 90*G[0, 0, 1, 1, x]*RATIO[x] + 
     (52*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - 
     (40*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/9 + 84*G[0, 1, 0, 0, x]*RATIO[x] + 
     (26*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 
     (28*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 9*G[0, 1, 0, 1, x]*RATIO[x] - 
     (256*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 
     (158*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/9 - 9*G[0, 1, 1, 0, x]*RATIO[x] + 
     (10*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (290*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/9 - (127*G[0, 1, 1, 1, x]*RATIO[x])/
      3 + (68*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (530*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 - 
     (1124*G[1, 0, 0, 0, x]*RATIO[x])/3 + (256*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x] + (248*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/9 + 
     2*G[1, 0, 0, 1, x]*RATIO[x] + (22*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (44*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 + 2*G[1, 0, 1, 0, x]*RATIO[x] - 
     (122*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] + 
     (44*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 + 34*G[1, 0, 1, 1, x]*RATIO[x] - 
     (52*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
     (56*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 - 116*G[1, 1, 0, 0, x]*RATIO[x] - 
     (26*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (332*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/9 - 7*G[1, 1, 0, 1, x]*RATIO[x] + 
     (256*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
     (46*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 - 7*G[1, 1, 1, 0, x]*RATIO[x] - 
     (10*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 
     (418*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 + (319*G[1, 1, 1, 1, x]*RATIO[x])/
      3 - (68*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
     (214*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 - 704*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (32*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
     16*G[0, 0, 0, 0, 1, x]*RATIO[x] - (64*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] + 16*G[0, 0, 0, 1, 0, x]*RATIO[x] - 
     ((136*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 42*G[0, 0, 0, 1, 1, x]*
      RATIO[x] - ((152*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     4*G[0, 0, 1, 0, 0, x]*RATIO[x] - ((280*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] + 206*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     ((232*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 206*G[0, 0, 1, 1, 0, x]*
      RATIO[x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     266*G[0, 0, 1, 1, 1, x]*RATIO[x] + ((112*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] + 308*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     (104*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] - 170*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (144*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     170*G[0, 1, 0, 1, 0, x]*RATIO[x] - ((28*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] - 166*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     ((380*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 18*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - ((76*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] - 
     88*G[0, 1, 1, 0, 1, x]*RATIO[x] - ((512*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] - 88*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
     ((200*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 424*G[0, 1, 1, 1, 1, x]*
      RATIO[x] + ((376*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     776*G[1, 0, 0, 0, 0, x]*RATIO[x] + ((328*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - 88*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     ((176*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] - 88*G[1, 0, 0, 1, 0, x]*
      RATIO[x] + ((16*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
     30*G[1, 0, 0, 1, 1, x]*RATIO[x] + ((104*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - 68*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     ((136*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 134*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - ((208*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     134*G[1, 0, 1, 1, 0, x]*RATIO[x] + (64*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + 194*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (40*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 380*G[1, 1, 0, 0, 0, x]*
      RATIO[x] + ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     242*G[1, 1, 0, 0, 1, x]*RATIO[x] - ((256*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + 242*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
     ((52*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 94*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + ((236*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     54*G[1, 1, 1, 0, 0, x]*RATIO[x] + ((28*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] + 16*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     ((392*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 16*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (72*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
     352*G[1, 1, 1, 1, 1, x]*RATIO[x] - (80*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 208*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     64*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 64*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] - 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     96*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + (8*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/
      3 + (8*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (112*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 - 112*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] + (8*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (272*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 + 16*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] - (16*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (16*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (16*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 - 176*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 120*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     120*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 32*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x] + 16*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     (52*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (52*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (424*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 + 80*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - (412*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (412*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (124*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 - 8*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x] + (200*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (200*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (896*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 + 
     (848*G[1, 0, 0, 0, 0, 0, x]*RATIO[x])/3 + 
     (104*G[1, 0, 0, 0, 0, 1, x]*RATIO[x])/3 + 
     (104*G[1, 0, 0, 0, 1, 0, x]*RATIO[x])/3 + 48*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x] + (128*G[1, 0, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     (40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 16*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + (176*G[1, 0, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (40*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (40*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 48*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 16*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     56*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 56*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     (464*G[1, 1, 0, 0, 0, 0, x]*RATIO[x])/3 - 
     (208*G[1, 1, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (208*G[1, 1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (80*G[1, 1, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     (20*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (20*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 88*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] - (304*G[1, 1, 1, 0, 0, 0, x]*RATIO[x])/3 + 
     (380*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (380*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 12*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 8*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     96*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 96*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 224*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (13/9 + (2*I)*Pi + 4*G[0, x] - 5*G[1, x])*Log[mu2]^5*RATIO[x] + 
     (Log[mu2]^6*RATIO[x])/2 + Log[mu2]^4*(((-5*I)/2)*Pi - (5*G[1, x])/2 + 
       (5*I)*Pi*G[1, x] + 5*G[1, 1, x] + (((-5*I)/2)*Pi*G[1, x] - 
         (5*G[1, 1, x])/2)*RATIO[x^(-1)] + (-41/6 + ((11*I)/9)*Pi - 
         (35*Pi^2)/12 - (26*G[0, x])/9 + (12*I)*Pi*G[0, x] - (28*G[1, x])/9 - 
         (17*I)*Pi*G[1, x] + 8*G[0, 0, x] - 16*G[0, 1, x] - 16*G[1, 0, x] + 
         24*G[1, 1, x])*RATIO[x]) - 9*Pi^2*RATIO[x^2] - 
     18*G[0, 0, x]*RATIO[x^2] + 18*G[0, 1, x]*RATIO[x^2] + 
     18*G[1, 0, x]*RATIO[x^2] - 18*G[1, 1, x]*RATIO[x^2] + 
     Log[mu2]^3*(((19*I)/9)*Pi + 6*Pi^2 - (8*I)*Pi*G[0, x] + (19*G[1, x])/9 + 
       ((16*I)/9)*Pi*G[1, x] - 12*Pi^2*G[1, x] - 8*G[0, 1, x] + 
       (16*I)*Pi*G[0, 1, x] - 8*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] + 
       (178*G[1, 1, x])/9 - (36*I)*Pi*G[1, 1, x] + 16*G[0, 1, 1, x] + 
       16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] - 72*G[1, 1, 1, x] + 
       (((19*I)/9)*Pi*G[1, x] + 6*Pi^2*G[1, x] - (8*I)*Pi*G[0, 1, x] - 
         (8*I)*Pi*G[1, 0, x] + (19*G[1, 1, x])/9 + (18*I)*Pi*G[1, 1, x] - 
         8*G[0, 1, 1, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
         36*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(-9359/108 - ((157*I)/3)*Pi + (467*Pi^2)/54 - 
         ((4*I)/3)*Pi^3 - (256*G[0, x])/3 - ((320*I)/9)*Pi*G[0, x] - 
         (32*Pi^2*G[0, x])/3 + (181*G[1, x])/3 + ((104*I)/9)*Pi*G[1, x] + 
         21*Pi^2*G[1, x] - 64*G[0, 0, x] + ((16*I)/3)*Pi*G[0, 0, x] + 
         40*G[0, 1, x] - ((112*I)/3)*Pi*G[0, 1, x] + 40*G[1, 0, x] - 
         ((112*I)/3)*Pi*G[1, 0, x] - 16*G[1, 1, x] + ((208*I)/3)*Pi*
          G[1, 1, x] - 32*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 + 
         (16*G[0, 1, 0, x])/3 + (64*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + 
         (64*G[1, 0, 1, x])/3 + (64*G[1, 1, 0, x])/3 - 48*G[1, 1, 1, x] - 
         10*Zeta[3])) + (6821*Zeta[3])/12 - ((2975*I)/9)*Pi*Zeta[3] + 
     (163*Pi^2*Zeta[3])/3 - 100*G[0, x]*Zeta[3] - (120*I)*Pi*G[0, x]*
      Zeta[3] - (16483*G[1, x]*Zeta[3])/18 + ((5680*I)/9)*Pi*G[1, x]*
      Zeta[3] - 42*Pi^2*G[1, x]*Zeta[3] + 36*G[0, 0, x]*Zeta[3] + 
     49*G[0, 1, x]*Zeta[3] + (148*I)*Pi*G[0, 1, x]*Zeta[3] + 
     268*G[1, 0, x]*Zeta[3] + (144*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (20*G[1, 1, x]*Zeta[3])/9 - (416*I)*Pi*G[1, 1, x]*Zeta[3] + 
     56*G[0, 0, 1, x]*Zeta[3] - 64*G[0, 1, 0, x]*Zeta[3] + 
     140*G[0, 1, 1, x]*Zeta[3] - 96*G[1, 0, 0, x]*Zeta[3] + 
     198*G[1, 0, 1, x]*Zeta[3] + 104*G[1, 1, 0, x]*Zeta[3] + 
     244*G[1, 1, 1, x]*Zeta[3] - (52*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (32*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (40*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 96*G[0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (60*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     112*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     60*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (4981*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 - ((3101*I)/9)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + 65*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     48*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - (122*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 216*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (168*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (404*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (256*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 4*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     8*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 70*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 12*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     27*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 64*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 242*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (8*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + ((12*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 + (12*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (36137*RATIO[x]*Zeta[3])/54 + ((1847*I)/3)*Pi*RATIO[x]*Zeta[3] + 
     (82*Pi^2*RATIO[x]*Zeta[3])/3 + ((311*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 
     176*G[0, x]*RATIO[x]*Zeta[3] - ((1124*I)/9)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - 54*Pi^2*G[0, x]*RATIO[x]*Zeta[3] - 136*G[1, x]*RATIO[x]*
      Zeta[3] + ((1394*I)/9)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 
     (494*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/9 + 572*G[0, 0, x]*RATIO[x]*
      Zeta[3] + ((944*I)/3)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 
     16*G[0, 1, x]*RATIO[x]*Zeta[3] - ((796*I)/3)*Pi*G[0, 1, x]*RATIO[x]*
      Zeta[3] - 572*G[1, 0, x]*RATIO[x]*Zeta[3] - ((1024*I)/3)*Pi*G[1, 0, x]*
      RATIO[x]*Zeta[3] - 16*G[1, 1, x]*RATIO[x]*Zeta[3] + 
     ((716*I)/3)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] + 112*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] - (232*G[0, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 
     128*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
     (680*G[0, 1, 1, x]*RATIO[x]*Zeta[3])/3 + 
     (16*G[1, 0, 0, x]*RATIO[x]*Zeta[3])/3 - 
     (128*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (128*G[1, 1, 0, x]*RATIO[x]*Zeta[3])/3 - 
     (224*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 - (166*RATIO[x]*Zeta[3]^2)/3 + 
     Log[mu2]^2*(((239*I)/6)*Pi - (121*Pi^2)/9 + ((53*I)/6)*Pi^3 + 
       (23*I)*Pi*G[0, x] + (26*Pi^2*G[0, x])/3 + (239*G[1, x])/6 - 
       ((209*I)/3)*Pi*G[1, x] + (349*Pi^2*G[1, x])/18 - 
       ((41*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
       15*G[0, 1, x] - (44*I)*Pi*G[0, 1, x] - 20*Pi^2*G[0, 1, x] + 
       15*G[1, 0, x] - (86*I)*Pi*G[1, 0, x] - (40*Pi^2*G[1, 0, x])/3 - 
       91*G[1, 1, x] + ((176*I)/3)*Pi*G[1, 1, x] + 59*Pi^2*G[1, 1, x] + 
       12*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
       (8*I)*Pi*G[0, 1, 0, x] - 32*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] - 
       12*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] - 50*G[1, 0, 1, x] - 
       (40*I)*Pi*G[1, 0, 1, x] - 50*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] + 
       (148*G[1, 1, 1, x])/3 + (88*I)*Pi*G[1, 1, 1, x] - 
       24*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
       92*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 
       64*G[1, 0, 1, 1, x] - 60*G[1, 1, 0, 1, x] - 60*G[1, 1, 1, 0, x] + 
       364*G[1, 1, 1, 1, x] + ((-8*I)*Pi*G[0, x] - 8*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] - 46*Zeta[3] + 68*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((143*I)/6)*Pi*G[1, x] - (133*Pi^2*G[1, x])/9 + 
         ((53*I)/6)*Pi^3*G[1, x] + (15*I)*Pi*G[0, 1, x] + 
         10*Pi^2*G[0, 1, x] + (31*I)*Pi*G[1, 0, x] + (26*Pi^2*G[1, 0, x])/3 + 
         (143*G[1, 1, x])/6 - ((67*I)/3)*Pi*G[1, 1, x] - 
         (59*Pi^2*G[1, 1, x])/2 + (12*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] + 15*G[0, 1, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] + 
         31*G[1, 0, 1, x] + (20*I)*Pi*G[1, 0, 1, x] + 31*G[1, 1, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, x] - (179*G[1, 1, 1, x])/3 - 
         (44*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 46*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
         12*G[1, 0, 1, 0, x] + 32*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 
         30*G[1, 1, 0, 1, x] + 30*G[1, 1, 1, 0, x] - 182*G[1, 1, 1, 1, x] - 
         46*G[1, x]*Zeta[3]) + RATIO[x]*(-429473/1296 - ((11033*I)/36)*Pi + 
         (1931*Pi^2)/18 + ((365*I)/18)*Pi^3 - (157*Pi^4)/72 - 
         (3700*G[0, x])/9 - (320*I)*Pi*G[0, x] + (757*Pi^2*G[0, x])/9 + 
         ((4*I)/3)*Pi^3*G[0, x] + (6563*G[1, x])/18 + (245*I)*Pi*G[1, x] - 
         (442*Pi^2*G[1, x])/9 + ((29*I)/3)*Pi^3*G[1, x] - 228*G[0, 0, x] - 
         ((532*I)/3)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 + 
         164*G[0, 1, x] + ((404*I)/3)*Pi*G[0, 1, x] + 24*Pi^2*G[0, 1, x] + 
         164*G[1, 0, x] + ((316*I)/3)*Pi*G[1, 0, x] + (68*Pi^2*G[1, 0, x])/
          3 - 100*G[1, 1, x] - ((188*I)/3)*Pi*G[1, 1, x] - 
         (220*Pi^2*G[1, 1, x])/3 + (44*G[0, 0, 0, x])/3 - 
         (128*I)*Pi*G[0, 0, 0, x] + (16*I)*Pi*G[0, 0, 1, x] + 
         (16*I)*Pi*G[0, 1, 0, x] + (44*G[0, 1, 1, x])/3 + 
         (92*I)*Pi*G[0, 1, 1, x] - (44*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] + (64*I)*Pi*G[1, 0, 1, x] + 
         (64*I)*Pi*G[1, 1, 0, x] - (44*G[1, 1, 1, x])/3 - 
         (172*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 
         28*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 28*G[1, 1, 1, 1, x] + 
         (460*Zeta[3])/9 - (34*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] + 
         12*G[1, x]*Zeta[3])) + Log[mu2]*(((30313*I)/108)*Pi - (493*Pi^2)/3 - 
       ((343*I)/18)*Pi^3 - (25*Pi^4)/3 + (346*I)*Pi*G[0, x] - 
       (208*Pi^2*G[0, x])/3 + ((44*I)/3)*Pi^3*G[0, x] + (30313*G[1, x])/108 - 
       ((24823*I)/54)*Pi*G[1, x] + (1213*Pi^2*G[1, x])/6 + 
       ((184*I)/9)*Pi^3*G[1, x] + (26*Pi^4*G[1, x])/3 + 156*G[0, 0, x] + 
       (182*I)*Pi*G[0, 0, x] + (44*Pi^2*G[0, 0, x])/3 + 190*G[0, 1, x] - 
       (308*I)*Pi*G[0, 1, x] + (304*Pi^2*G[0, 1, x])/3 - 
       ((32*I)/3)*Pi^3*G[0, 1, x] + 190*G[1, 0, x] - (258*I)*Pi*G[1, 0, x] + 
       (256*Pi^2*G[1, 0, x])/3 - ((40*I)/3)*Pi^3*G[1, 0, x] - 
       (39385*G[1, 1, x])/54 + (50*I)*Pi*G[1, 1, x] - (281*Pi^2*G[1, 1, x])/
        3 + ((154*I)/3)*Pi^3*G[1, 1, x] + 216*G[0, 0, 0, x] - 
       (12*I)*Pi*G[0, 0, 0, x] - 50*G[0, 0, 1, x] + (56*I)*Pi*G[0, 0, 1, x] + 
       24*Pi^2*G[0, 0, 1, x] - 50*G[0, 1, 0, x] - (176*I)*Pi*G[0, 1, 0, x] - 
       (32*Pi^2*G[0, 1, 0, x])/3 - 288*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] + (152*Pi^2*G[0, 1, 1, x])/3 - 
       122*G[1, 0, 0, x] - (120*I)*Pi*G[1, 0, 0, x] - (40*Pi^2*G[1, 0, 0, x])/
        3 - 166*G[1, 0, 1, x] + (164*I)*Pi*G[1, 0, 1, x] + 
       (136*Pi^2*G[1, 0, 1, x])/3 - 166*G[1, 1, 0, x] + 
       (256*I)*Pi*G[1, 1, 0, x] + 8*Pi^2*G[1, 1, 0, x] + 398*G[1, 1, 1, x] - 
       ((292*I)/3)*Pi*G[1, 1, 1, x] - 120*Pi^2*G[1, 1, 1, x] - 
       12*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, x] + 
       44*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] - 
       60*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] - 
       140*G[0, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, x] - 
       140*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
       200*G[0, 1, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, 1, x] - 
       156*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 0, x] + 
       60*G[1, 0, 0, 1, x] + (56*I)*Pi*G[1, 0, 0, 1, x] + 
       60*G[1, 0, 1, 0, x] + (72*I)*Pi*G[1, 0, 1, 0, x] + 
       204*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
       180*G[1, 1, 0, 0, x] + (200*I)*Pi*G[1, 1, 0, 0, x] + 
       176*G[1, 1, 0, 1, x] - (56*I)*Pi*G[1, 1, 0, 1, x] + 
       176*G[1, 1, 1, 0, x] - (184*I)*Pi*G[1, 1, 1, 0, x] - 
       372*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] + 
       24*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 1, x] - 
       8*G[0, 0, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
       16*G[0, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 0, 0, x] - 
       16*G[0, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 0, x] + 
       192*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] + 80*G[1, 0, 0, 1, 1, x] + 
       72*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
       48*G[1, 0, 1, 1, 0, x] + 96*G[1, 0, 1, 1, 1, x] + 
       168*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
       32*G[1, 1, 0, 1, 0, x] + 32*G[1, 1, 0, 1, 1, x] - 
       64*G[1, 1, 1, 0, 0, x] - 720*G[1, 1, 1, 1, 1, x] + 
       ((-156*I)*Pi*G[0, x] + 40*Pi^2*G[0, x] - 156*G[0, 0, x] - 
         (184*I)*Pi*G[0, 0, x] + (48*I)*Pi*G[0, 1, x] + 
         (48*I)*Pi*G[1, 0, x] - 216*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
         48*G[0, 1, 0, x] + 48*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       126*Zeta[3] - (36*I)*Pi*Zeta[3] - 32*G[0, x]*Zeta[3] - 
       236*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
       16*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 
       240*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((39385*I)/108)*Pi*G[1, x] - 
         (349*Pi^2*G[1, x])/3 - ((247*I)/18)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/3 + (210*I)*Pi*G[0, 1, x] - 56*Pi^2*G[0, 1, x] + 
         ((28*I)/3)*Pi^3*G[0, 1, x] + (126*I)*Pi*G[1, 0, x] - 
         24*Pi^2*G[1, 0, x] + ((44*I)/3)*Pi^3*G[1, 0, x] + 
         (39385*G[1, 1, x])/108 - ((121*I)/3)*Pi*G[1, 1, x] + 
         (265*Pi^2*G[1, 1, x])/6 - ((101*I)/3)*Pi^3*G[1, 1, x] - 
         (26*I)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 
         (62*I)*Pi*G[0, 1, 0, x] + (28*Pi^2*G[0, 1, 0, x])/3 + 
         210*G[0, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, x] - 
         (76*Pi^2*G[0, 1, 1, x])/3 - (18*I)*Pi*G[1, 0, 0, x] + 
         (44*Pi^2*G[1, 0, 0, x])/3 + 126*G[1, 0, 1, x] - 
         (30*I)*Pi*G[1, 0, 1, x] - (80*Pi^2*G[1, 0, 1, x])/3 + 
         126*G[1, 1, 0, x] - (92*I)*Pi*G[1, 1, 0, x] + 
         12*Pi^2*G[1, 1, 0, x] - 214*G[1, 1, 1, x] + ((8*I)/3)*Pi*
          G[1, 1, 1, x] + 60*Pi^2*G[1, 1, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, x] - 
         26*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 62*G[0, 1, 0, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, x] + 62*G[0, 1, 1, 0, x] - 
         (44*I)*Pi*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] - 
         18*G[1, 0, 0, 1, x] - (28*I)*Pi*G[1, 0, 0, 1, x] - 
         18*G[1, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, x] - 
         74*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         90*G[1, 1, 0, 0, x] - (172*I)*Pi*G[1, 1, 0, 0, x] - 
         64*G[1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 0, 1, x] - 
         64*G[1, 1, 1, 0, x] + (164*I)*Pi*G[1, 1, 1, 0, x] + 
         186*G[1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] - 40*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 44*G[0, 1, 1, 0, 0, x] + 
         8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
         96*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
         60*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
         24*G[1, 0, 1, 1, 0, x] - 48*G[1, 0, 1, 1, 1, x] - 
         156*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
         104*G[1, 1, 1, 0, 0, x] + 360*G[1, 1, 1, 1, 1, x] + 
         126*G[1, x]*Zeta[3] - (36*I)*Pi*G[1, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
         168*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-7955/12 - ((58858*I)/81)*Pi + 
         (204773*Pi^2)/648 + ((1621*I)/18)*Pi^3 - (409*Pi^4)/27 - 
         ((19*I)/30)*Pi^5 - (57227*G[0, x])/81 - ((7400*I)/9)*Pi*G[0, x] + 
         (3337*Pi^2*G[0, x])/9 + ((706*I)/9)*Pi^3*G[0, x] - 
         (431*Pi^4*G[0, x])/45 + (416425*G[1, x])/648 + 
         ((6563*I)/9)*Pi*G[1, x] - (5363*Pi^2*G[1, x])/18 - 
         ((508*I)/9)*Pi^3*G[1, x] + (281*Pi^4*G[1, x])/60 - 
         (1616*G[0, 0, x])/9 - (412*I)*Pi*G[0, 0, x] + (460*Pi^2*G[0, 0, x])/
          3 + ((104*I)/3)*Pi^3*G[0, 0, x] + (1616*G[0, 1, x])/9 + 
         (372*I)*Pi*G[0, 1, x] - (584*Pi^2*G[0, 1, x])/3 - 
         ((44*I)/3)*Pi^3*G[0, 1, x] + (1616*G[1, 0, x])/9 + 
         (284*I)*Pi*G[1, 0, x] - (244*Pi^2*G[1, 0, x])/3 - 
         (4*I)*Pi^3*G[1, 0, x] - (1616*G[1, 1, x])/9 - 
         (244*I)*Pi*G[1, 1, x] + (368*Pi^2*G[1, 1, x])/3 - 
         (32*I)*Pi^3*G[1, 1, x] + 56*G[0, 0, 0, x] + ((1144*I)/3)*Pi*
          G[0, 0, 0, x] + 40*Pi^2*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, x] - (80*Pi^2*G[0, 0, 1, x])/3 - 
         12*G[0, 1, 0, x] - (32*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/
          3 + 56*G[0, 1, 1, x] - ((476*I)/3)*Pi*G[0, 1, 1, x] - 
         64*Pi^2*G[0, 1, 1, x] - 56*G[1, 0, 0, x] - ((1144*I)/3)*Pi*
          G[1, 0, 0, x] + (88*Pi^2*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, x] - (160*Pi^2*G[1, 0, 1, x])/3 + 
         12*G[1, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, x] - 
         (224*Pi^2*G[1, 1, 0, x])/3 - 56*G[1, 1, 1, x] + 
         ((476*I)/3)*Pi*G[1, 1, 1, x] + 144*Pi^2*G[1, 1, 1, x] + 
         432*G[0, 0, 0, 0, x] + (224*I)*Pi*G[0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 1, x] + (32*I)*Pi*G[0, 0, 0, 1, x] - 
         80*G[0, 0, 1, 0, x] + 112*G[0, 0, 1, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 1, x] - 112*G[0, 1, 0, 0, x] - 
         (56*I)*Pi*G[0, 1, 0, 0, x] + 80*G[0, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 1, x] + 80*G[0, 1, 1, 0, x] + 
         (40*I)*Pi*G[0, 1, 1, 0, x] - 268*G[0, 1, 1, 1, x] - 
         (176*I)*Pi*G[0, 1, 1, 1, x] - 432*G[1, 0, 0, 0, x] - 
         (168*I)*Pi*G[1, 0, 0, 0, x] + 80*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] + 80*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 112*G[1, 0, 1, 1, x] - 
         (88*I)*Pi*G[1, 0, 1, 1, x] + 112*G[1, 1, 0, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, 0, x] - 80*G[1, 1, 0, 1, x] - 
         (32*I)*Pi*G[1, 1, 0, 1, x] - 80*G[1, 1, 1, 0, x] + 
         268*G[1, 1, 1, 1, x] + (200*I)*Pi*G[1, 1, 1, 1, x] + 
         240*G[0, 0, 0, 0, 0, x] + 48*G[0, 0, 0, 0, 1, x] + 
         48*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
         16*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 1, x] - 
         8*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] + 
         32*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 240*G[0, 1, 1, 1, 1, x] - 
         208*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
         80*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] - 
         16*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
         240*G[1, 1, 1, 1, 1, x] + (1108*Zeta[3])/3 + ((2018*I)/9)*Pi*
          Zeta[3] + 25*Pi^2*Zeta[3] + (640*G[0, x]*Zeta[3])/9 - 
         (370*G[1, x]*Zeta[3])/9 + (48*I)*Pi*G[1, x]*Zeta[3] + 
         24*G[0, 0, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 
         64*G[1, 0, x]*Zeta[3] + 56*G[1, 1, x]*Zeta[3] - 96*Zeta[5])) - 
     (215*Zeta[5])/2 + 655*G[1, x]*Zeta[5] - 200*RATIO[(1 - x)^(-1)]*
      Zeta[5] - (535*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 
     (40*Zeta[5])/(-1 + RATIO[x])^2 - (2933*RATIO[x]*Zeta[5])/9 - 
     ((1144*I)/3)*Pi*RATIO[x]*Zeta[5] - 140*G[0, x]*RATIO[x]*Zeta[5] + 
     (160*G[1, x]*RATIO[x]*Zeta[5])/3)/Nc + 
   (832741/1296 + ((145709*I)/324)*Pi - (1260923*Pi^2)/7776 - 
     ((8189*I)/162)*Pi^3 + (382397*Pi^4)/9720 + ((353*I)/135)*Pi^5 - 
     (278983*Pi^6)/136080 + (2881*G[0, x])/27 + ((10412*I)/27)*Pi*G[0, x] - 
     (7145*Pi^2*G[0, x])/162 - ((1301*I)/18)*Pi^3*G[0, x] - 
     (2119*Pi^4*G[0, x])/180 + ((209*I)/45)*Pi^5*G[0, x] - 
     (25912*G[1, x])/81 - ((199985*I)/324)*Pi*G[1, x] - 
     (28675*Pi^2*G[1, x])/648 - ((43*I)/18)*Pi^3*G[1, x] - 
     (5491*Pi^4*G[1, x])/270 - ((215*I)/36)*Pi^5*G[1, x] - 
     (247*G[0, 0, x])/3 - (96*I)*Pi*G[0, 0, x] - (958*Pi^2*G[0, 0, x])/9 + 
     ((112*I)/3)*Pi^3*G[0, 0, x] + (526*Pi^4*G[0, 0, x])/45 + 
     (32941*G[0, 1, x])/648 - ((7633*I)/18)*Pi*G[0, 1, x] + 
     (1220*Pi^2*G[0, 1, x])/9 + ((160*I)/9)*Pi^3*G[0, 1, x] - 
     (2603*Pi^4*G[0, 1, x])/180 + (32941*G[1, 0, x])/648 + 
     ((148*I)/9)*Pi*G[1, 0, x] + (995*Pi^2*G[1, 0, x])/18 + 
     ((587*I)/9)*Pi^3*G[1, 0, x] - (551*Pi^4*G[1, 0, x])/36 - 
     (21469*G[1, 1, x])/216 + ((27359*I)/54)*Pi*G[1, 1, x] + 
     (1079*Pi^2*G[1, 1, x])/36 + ((110*I)/9)*Pi^3*G[1, 1, x] + 
     (2569*Pi^4*G[1, 1, x])/180 - 186*G[0, 0, 0, x] + 
     ((74*I)/3)*Pi*G[0, 0, 0, x] + 39*Pi^2*G[0, 0, 0, x] - 
     (6*I)*Pi^3*G[0, 0, 0, x] + (976*G[0, 0, 1, x])/27 - 
     ((467*I)/3)*Pi*G[0, 0, 1, x] + (773*Pi^2*G[0, 0, 1, x])/9 + 
     (45*I)*Pi^3*G[0, 0, 1, x] + (976*G[0, 1, 0, x])/27 - 
     ((170*I)/3)*Pi*G[0, 1, 0, x] + (481*Pi^2*G[0, 1, 0, x])/9 + 
     (59*I)*Pi^3*G[0, 1, 0, x] - (6557*G[0, 1, 1, x])/54 + 
     ((655*I)/3)*Pi*G[0, 1, 1, x] - (811*Pi^2*G[0, 1, 1, x])/9 - 
     ((74*I)/3)*Pi^3*G[0, 1, 1, x] + (607*G[1, 0, 0, x])/27 - 
     ((337*I)/3)*Pi*G[1, 0, 0, x] + (274*Pi^2*G[1, 0, 0, x])/9 + 
     ((181*I)/3)*Pi^3*G[1, 0, 0, x] + (8984*G[1, 0, 1, x])/27 + 
     ((2791*I)/6)*Pi*G[1, 0, 1, x] - (1607*Pi^2*G[1, 0, 1, x])/18 - 
     ((130*I)/3)*Pi^3*G[1, 0, 1, x] + (8984*G[1, 1, 0, x])/27 + 
     ((649*I)/3)*Pi*G[1, 1, 0, x] + (112*Pi^2*G[1, 1, 0, x])/9 - 
     ((101*I)/3)*Pi^3*G[1, 1, 0, x] - (928*G[1, 1, 1, x])/3 - 
     ((3263*I)/6)*Pi*G[1, 1, 1, x] + (281*Pi^2*G[1, 1, 1, x])/6 + 
     (9*I)*Pi^3*G[1, 1, 1, x] - 157*G[0, 0, 0, 0, x] + 
     ((376*I)/3)*Pi*G[0, 0, 0, 0, x] + (338*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (647*G[0, 0, 0, 1, x])/3 + ((158*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (514*Pi^2*G[0, 0, 0, 1, x])/3 + (647*G[0, 0, 1, 0, x])/3 - 
     ((578*I)/3)*Pi*G[0, 0, 1, 0, x] + (140*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (398*G[0, 0, 1, 1, x])/3 + ((298*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     115*Pi^2*G[0, 0, 1, 1, x] + (1021*G[0, 1, 0, 0, x])/3 + 
     ((98*I)/3)*Pi*G[0, 1, 0, 0, x] + (112*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (475*G[0, 1, 0, 1, x])/3 - ((212*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     97*Pi^2*G[0, 1, 0, 1, x] - (475*G[0, 1, 1, 0, x])/3 + 
     ((368*I)/3)*Pi*G[0, 1, 1, 0, x] - 51*Pi^2*G[0, 1, 1, 0, x] - 
     (212*G[0, 1, 1, 1, x])/3 - ((148*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (116*Pi^2*G[0, 1, 1, 1, x])/3 - (518*G[1, 0, 0, 0, x])/3 + 
     ((832*I)/3)*Pi*G[1, 0, 0, 0, x] + (326*Pi^2*G[1, 0, 0, 0, x])/3 + 
     303*G[1, 0, 0, 1, x] + ((112*I)/3)*Pi*G[1, 0, 0, 1, x] - 
     196*Pi^2*G[1, 0, 0, 1, x] + 303*G[1, 0, 1, 0, x] - 
     (92*I)*Pi*G[1, 0, 1, 0, x] - 63*Pi^2*G[1, 0, 1, 0, x] - 
     (1807*G[1, 0, 1, 1, x])/6 - ((872*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (394*Pi^2*G[1, 0, 1, 1, x])/3 + 439*G[1, 1, 0, 0, x] - 
     ((544*I)/3)*Pi*G[1, 1, 0, 0, x] - (203*Pi^2*G[1, 1, 0, 0, x])/3 - 
     686*G[1, 1, 0, 1, x] - ((964*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     121*Pi^2*G[1, 1, 0, 1, x] - 686*G[1, 1, 1, 0, x] - 
     ((260*I)/3)*Pi*G[1, 1, 1, 0, x] - (14*Pi^2*G[1, 1, 1, 0, x])/3 + 
     (4231*G[1, 1, 1, 1, x])/6 + ((1562*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     (298*Pi^2*G[1, 1, 1, 1, x])/3 + 264*G[0, 0, 0, 0, 0, x] - 
     (192*I)*Pi*G[0, 0, 0, 0, 0, x] + 88*G[0, 0, 0, 0, 1, x] + 
     (252*I)*Pi*G[0, 0, 0, 0, 1, x] + 88*G[0, 0, 0, 1, 0, x] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x] - 178*G[0, 0, 0, 1, 1, x] - 
     (228*I)*Pi*G[0, 0, 0, 1, 1, x] - (76*G[0, 0, 1, 0, 0, x])/3 + 
     (92*I)*Pi*G[0, 0, 1, 0, 0, x] - 310*G[0, 0, 1, 0, 1, x] - 
     (280*I)*Pi*G[0, 0, 1, 0, 1, x] - 310*G[0, 0, 1, 1, 0, x] + 
     (76*I)*Pi*G[0, 0, 1, 1, 0, x] + (928*G[0, 0, 1, 1, 1, x])/3 + 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x] + (820*G[0, 1, 0, 0, 0, x])/3 + 
     (204*I)*Pi*G[0, 1, 0, 0, 0, x] - (1070*G[0, 1, 0, 0, 1, x])/3 - 
     (320*I)*Pi*G[0, 1, 0, 0, 1, x] - (1070*G[0, 1, 0, 1, 0, x])/3 - 
     (116*I)*Pi*G[0, 1, 0, 1, 0, x] + (314*G[0, 1, 0, 1, 1, x])/3 + 
     (192*I)*Pi*G[0, 1, 0, 1, 1, x] - (722*G[0, 1, 1, 0, 0, x])/3 - 
     (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 182*G[0, 1, 1, 0, 1, x] + 
     (60*I)*Pi*G[0, 1, 1, 0, 1, x] + 182*G[0, 1, 1, 1, 0, x] - 
     (52*I)*Pi*G[0, 1, 1, 1, 0, x] + (524*G[0, 1, 1, 1, 1, x])/3 + 
     (60*I)*Pi*G[0, 1, 1, 1, 1, x] + (2012*G[1, 0, 0, 0, 0, x])/3 + 
     (92*I)*Pi*G[1, 0, 0, 0, 0, x] - 360*G[1, 0, 0, 0, 1, x] + 
     (68*I)*Pi*G[1, 0, 0, 0, 1, x] - 360*G[1, 0, 0, 1, 0, x] + 
     (30*I)*Pi*G[1, 0, 0, 1, 0, x] + 88*G[1, 0, 0, 1, 1, x] - 
     (138*I)*Pi*G[1, 0, 0, 1, 1, x] - (1583*G[1, 0, 1, 0, 0, x])/3 - 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x] + (379*G[1, 0, 1, 0, 1, x])/3 - 
     (188*I)*Pi*G[1, 0, 1, 0, 1, x] + (379*G[1, 0, 1, 1, 0, x])/3 - 
     (158*I)*Pi*G[1, 0, 1, 1, 0, x] + (209*G[1, 0, 1, 1, 1, x])/3 + 
     (282*I)*Pi*G[1, 0, 1, 1, 1, x] - (1504*G[1, 1, 0, 0, 0, x])/3 + 
     (96*I)*Pi*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
     (426*I)*Pi*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] - 
     (212*I)*Pi*G[1, 1, 0, 1, 0, x] + (830*G[1, 1, 0, 1, 1, x])/3 + 
     (534*I)*Pi*G[1, 1, 0, 1, 1, x] + (113*G[1, 1, 1, 0, 0, x])/3 - 
     (156*I)*Pi*G[1, 1, 1, 0, 0, x] + (1409*G[1, 1, 1, 0, 1, x])/3 + 
     (678*I)*Pi*G[1, 1, 1, 0, 1, x] + (1409*G[1, 1, 1, 1, 0, x])/3 + 
     (356*I)*Pi*G[1, 1, 1, 1, 0, x] - 569*G[1, 1, 1, 1, 1, x] - 
     (686*I)*Pi*G[1, 1, 1, 1, 1, x] + 832*G[0, 0, 0, 0, 0, 0, x] - 
     464*G[0, 0, 0, 0, 0, 1, x] - 464*G[0, 0, 0, 0, 1, 0, x] + 
     148*G[0, 0, 0, 0, 1, 1, x] - 444*G[0, 0, 0, 1, 0, 0, x] - 
     136*G[0, 0, 0, 1, 0, 1, x] - 136*G[0, 0, 0, 1, 1, 0, x] + 
     256*G[0, 0, 0, 1, 1, 1, x] - 376*G[0, 0, 1, 0, 0, 0, x] - 
     68*G[0, 0, 1, 0, 0, 1, x] - 68*G[0, 0, 1, 0, 1, 0, x] + 
     40*G[0, 0, 1, 0, 1, 1, x] + 80*G[0, 0, 1, 1, 0, 0, x] + 
     248*G[0, 0, 1, 1, 0, 1, x] + 248*G[0, 0, 1, 1, 1, 0, x] - 
     64*G[0, 0, 1, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, 0, x] - 
     156*G[0, 1, 0, 0, 0, 1, x] - 156*G[0, 1, 0, 0, 1, 0, x] - 
     48*G[0, 1, 0, 0, 1, 1, x] - 96*G[0, 1, 0, 1, 0, 0, x] + 
     96*G[0, 1, 0, 1, 0, 1, x] + 96*G[0, 1, 0, 1, 1, 0, x] + 
     220*G[0, 1, 0, 1, 1, 1, x] + 92*G[0, 1, 1, 0, 0, 0, x] - 
     4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] + 
     288*G[0, 1, 1, 0, 1, 1, x] - 132*G[0, 1, 1, 1, 0, 0, x] + 
     304*G[0, 1, 1, 1, 0, 1, x] + 304*G[0, 1, 1, 1, 1, 0, x] - 
     596*G[0, 1, 1, 1, 1, 1, x] + 432*G[1, 0, 0, 0, 0, 0, x] - 
     460*G[1, 0, 0, 0, 0, 1, x] - 460*G[1, 0, 0, 0, 1, 0, x] + 
     428*G[1, 0, 0, 0, 1, 1, x] - 456*G[1, 0, 0, 1, 0, 0, x] + 
     386*G[1, 0, 0, 1, 0, 1, x] + 386*G[1, 0, 0, 1, 1, 0, x] - 
     268*G[1, 0, 0, 1, 1, 1, x] - 372*G[1, 0, 1, 0, 0, 0, x] + 
     160*G[1, 0, 1, 0, 0, 1, x] + 160*G[1, 0, 1, 0, 1, 0, x] + 
     8*G[1, 0, 1, 0, 1, 1, x] + 118*G[1, 0, 1, 1, 0, 0, x] + 
     80*G[1, 0, 1, 1, 0, 1, x] + 80*G[1, 0, 1, 1, 1, 0, x] - 
     198*G[1, 0, 1, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 0, 0, x] - 
     80*G[1, 1, 0, 0, 0, 1, x] - 80*G[1, 1, 0, 0, 1, 0, x] + 
     134*G[1, 1, 0, 0, 1, 1, x] - 46*G[1, 1, 0, 1, 0, 0, x] + 
     314*G[1, 1, 0, 1, 0, 1, x] + 314*G[1, 1, 0, 1, 1, 0, x] - 
     292*G[1, 1, 0, 1, 1, 1, x] - 312*G[1, 1, 1, 0, 0, 0, x] + 
     652*G[1, 1, 1, 0, 0, 1, x] + 652*G[1, 1, 1, 0, 1, 0, x] - 
     582*G[1, 1, 1, 0, 1, 1, x] + 560*G[1, 1, 1, 1, 0, 0, x] - 
     812*G[1, 1, 1, 1, 0, 1, x] - 812*G[1, 1, 1, 1, 1, 0, x] + 
     566*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/2 + RATIO[(1 - x)^(-1)]/2) - (832741*RATIO[(1 - x)^(-1)])/1296 - 
     ((2881*I)/27)*Pi*RATIO[(1 - x)^(-1)] - (579973*Pi^2*RATIO[(1 - x)^(-1)])/
      7776 - ((1891*I)/162)*Pi^3*RATIO[(1 - x)^(-1)] - 
     (203981*Pi^4*RATIO[(1 - x)^(-1)])/9720 - ((2699*I)/540)*Pi^5*
      RATIO[(1 - x)^(-1)] + (278983*Pi^6*RATIO[(1 - x)^(-1)])/136080 - 
     (2881*G[0, x]*RATIO[(1 - x)^(-1)])/27 + ((169*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (3667*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 + 
     ((1027*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (29*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/12 - ((209*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (7955*G[1, x]*RATIO[(1 - x)^(-1)])/12 + 
     ((57227*I)/162)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (4561*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/648 - ((295*I)/18)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (851*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/54 + 
     ((407*I)/90)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (169*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + ((155*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (1277*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((79*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (526*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (270299*G[0, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((320*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (385*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((161*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (2767*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (270299*G[1, 0, x]*RATIO[(1 - x)^(-1)])/648 + 
     ((2858*I)/27)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (14*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 - ((388*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (51*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/4 - 
     (512255*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 - ((3700*I)/9)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (392*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((65*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1591*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     186*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (154*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (157*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (6*I)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2173*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + (49*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (257*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((278*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2173*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + (95*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 59*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (3706*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((418*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (326*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (58*I)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (2858*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 - (18*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 40*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((172*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (4537*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((860*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (463*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((164*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (4537*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((644*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (91*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((122*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (14381*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 + 
     (544*I)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (365*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (2*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     157*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((172*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (338*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     345*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((236*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (322*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     345*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((394*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (92*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (238*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((260*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     116*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     334*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (10*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (52*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (343*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((56*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (232*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (343*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (72*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (250*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1009*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((208*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     26*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((332*I)/3)*Pi*
      G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 122*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (932*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (418*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (932*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (12*I)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     94*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     622*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (204*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (416*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - (932*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (12*I)*Pi*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (236*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     694*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((716*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     694*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (212*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 60*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     764*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - ((1400*I)/3)*Pi*
      G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 142*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 264*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     20*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     20*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (904*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (216*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (28*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (160*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (974*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (272*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (974*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (96*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (898*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (184*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (424*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (288*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (922*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (360*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (922*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (156*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (478*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (220*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     316*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (92*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (776*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (156*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (776*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (896*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (644*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (644*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     188*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (316*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (88*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (316*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (136*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1124*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (200*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (116*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (880*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (216*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (880*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (208*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1672*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (376*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     320*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (192*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1832*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (456*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1832*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (432*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1640*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (480*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     832*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     464*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     464*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     444*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     76*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     76*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     148*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     376*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     108*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     284*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     284*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     108*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     152*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     284*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     44*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     44*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     44*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     100*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     100*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     260*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     432*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     528*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     528*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     328*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     488*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     336*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     336*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     408*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     176*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     176*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     168*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     184*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     216*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     64*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     312*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     352*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     352*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     400*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     264*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     552*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     552*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     552*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     576*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     600*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     600*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(-13/9 - (2*I)*Pi - G[0, x] + 2*G[1, x] + 
       (13/9 + (2*I)*Pi + G[0, x] - 2*G[1, x])*RATIO[(1 - x)^(-1)]) + 
     ((239117*I)/324)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (1199*Pi^2*G[1, x]*RATIO[x^(-1)])/27 - ((7*I)/3)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (364*Pi^4*G[1, x]*RATIO[x^(-1)])/45 - 
     ((143*I)/60)*Pi^5*G[1, x]*RATIO[x^(-1)] + ((11447*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - (2819*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - 
     ((260*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (41*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + ((3635*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (191*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/6 + 
     ((7*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
     (421*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + 
     (239117*G[1, 1, x]*RATIO[x^(-1)])/324 - ((20105*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + (6937*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + 
     ((295*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
     (27*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/10 - (30*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (700*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((143*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (203*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (79*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - (5*I)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (11447*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     ((655*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (1328*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + ((100*I)/3)*Pi^3*
      G[0, 1, 1, x]*RATIO[x^(-1)] - ((469*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (19*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
     (11*I)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (3635*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - ((231*I)/2)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (569*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/6 + 
     ((82*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (3635*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((923*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (64*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     (31*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (10001*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((1801*I)/6)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (2455*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/18 - 
     (41*I)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - ((338*I)/3)*Pi*
      G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 64*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + ((182*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     16*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 30*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + ((284*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((100*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 20*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     203*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (59*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     203*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - ((334*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (97*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (1862*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - (22*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (100*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((68*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (40*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (469*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + ((110*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (242*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (469*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (100*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 15*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (241*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/2 - ((2*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (22*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (604*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((88*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 21*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (803*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((502*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 25*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (803*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((568*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (50*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (6497*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/6 - (16*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (128*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (60*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (60*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (338*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (68*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (182*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (182*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (172*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     18*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (84*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (100*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (100*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (176*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (28*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (232*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (88*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (806*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (96*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (806*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (92*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 502*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (52*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (68*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (68*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (60*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (68*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (22*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 18*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (2*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (151*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (56*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (439*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (100*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (439*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (118*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     283*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (82*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (548*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (296*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (472*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (162*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (472*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (196*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (580*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (110*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (233*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (252*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     295*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (222*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 295*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (212*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (2161*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (206*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     60*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 60*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 60*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     108*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 68*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 68*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     40*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 188*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 36*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     36*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 44*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 84*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     84*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 104*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 60*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     80*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 80*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 64*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     116*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 48*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     72*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 176*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 204*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     204*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 336*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 68*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     68*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 52*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 16*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     98*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 98*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 172*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     132*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 16*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 16*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     80*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 146*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 14*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 372*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     16*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 16*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 130*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     94*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 86*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 86*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     108*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 336*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 100*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     100*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 30*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 272*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     212*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 212*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 206*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(41/6 + ((4*I)/9)*Pi + (29*Pi^2)/12 + (67*G[0, x])/9 + 
       (2*I)*Pi*G[0, x] + (2*G[1, x])/9 + (3*I)*Pi*G[1, x] + 8*G[0, 0, x] - 
       G[0, 1, x] - G[1, 0, x] - 6*G[1, 1, x] + 
       (-41/6 - ((13*I)/9)*Pi - (29*Pi^2)/12 - (67*G[0, x])/9 - 
         (2*I)*Pi*G[0, x] - (11*G[1, x])/9 - (4*I)*Pi*G[1, x] - 
         8*G[0, 0, x] + G[0, 1, x] + G[1, 0, x] + 5*G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)]) + 
     ((26*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (26*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (457*Pi^2*RATIO[x])/6 - ((101*I)/3)*Pi^3*RATIO[x] - 
     (1363*Pi^4*RATIO[x])/90 - 54*Pi^2*G[0, x]*RATIO[x] + 
     ((124*I)/3)*Pi^3*G[0, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x])/10 + 
     (262*Pi^2*G[1, x]*RATIO[x])/3 + ((20*I)/3)*Pi^3*G[1, x]*RATIO[x] + 
     (17*Pi^4*G[1, x]*RATIO[x])/10 - (457*G[0, 0, x]*RATIO[x])/3 - 
     ((202*I)/3)*Pi*G[0, 0, x]*RATIO[x] + 45*Pi^2*G[0, 0, x]*RATIO[x] + 
     (457*G[0, 1, x]*RATIO[x])/3 + ((202*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (28*Pi^2*G[0, 1, x]*RATIO[x])/3 + (457*G[1, 0, x]*RATIO[x])/3 + 
     ((202*I)/3)*Pi*G[1, 0, x]*RATIO[x] + 12*Pi^2*G[1, 0, x]*RATIO[x] - 
     (457*G[1, 1, x]*RATIO[x])/3 - ((202*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
     (175*Pi^2*G[1, 1, x]*RATIO[x])/3 - 378*G[0, 0, 0, x]*RATIO[x] + 
     (168*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 3*Pi^2*G[0, 0, 0, x]*RATIO[x] + 
     (1172*G[0, 0, 1, x]*RATIO[x])/3 + (88*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     6*Pi^2*G[0, 0, 1, x]*RATIO[x] + (1172*G[0, 1, 0, x]*RATIO[x])/3 - 
     (152*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 6*Pi^2*G[0, 1, 0, x]*RATIO[x] - 
     (1210*G[0, 1, 1, x]*RATIO[x])/3 - (104*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 
     3*Pi^2*G[0, 1, 1, x]*RATIO[x] + (1334*G[1, 0, 0, x]*RATIO[x])/3 - 
     (72*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 3*Pi^2*G[1, 0, 0, x]*RATIO[x] - 
     (1372*G[1, 0, 1, x]*RATIO[x])/3 - (184*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     6*Pi^2*G[1, 0, 1, x]*RATIO[x] - (1372*G[1, 1, 0, x]*RATIO[x])/3 + 
     (56*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 6*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
     470*G[1, 1, 1, x]*RATIO[x] + (200*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     3*Pi^2*G[1, 1, 1, x]*RATIO[x] + 592*G[0, 0, 0, 0, x]*RATIO[x] - 
     256*G[0, 0, 0, 1, x]*RATIO[x] - 256*G[0, 0, 1, 0, x]*RATIO[x] + 
     184*G[0, 0, 1, 1, x]*RATIO[x] - 366*G[0, 1, 0, 0, x]*RATIO[x] + 
     54*G[0, 1, 0, 1, x]*RATIO[x] + 54*G[0, 1, 1, 0, x]*RATIO[x] - 
     6*G[0, 1, 1, 1, x]*RATIO[x] - 162*G[1, 0, 0, 0, x]*RATIO[x] - 
     70*G[1, 0, 0, 1, x]*RATIO[x] - 70*G[1, 0, 1, 0, x]*RATIO[x] + 
     38*G[1, 0, 1, 1, x]*RATIO[x] - 48*G[1, 1, 0, 0, x]*RATIO[x] + 
     256*G[1, 1, 0, 1, x]*RATIO[x] + 256*G[1, 1, 1, 0, x]*RATIO[x] - 
     200*G[1, 1, 1, 1, x]*RATIO[x] - 18*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     18*G[0, 0, 1, 0, 1, x]*RATIO[x] + 18*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     18*G[0, 0, 1, 1, 1, x]*RATIO[x] + 18*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     18*G[0, 1, 0, 0, 1, x]*RATIO[x] - 18*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     18*G[0, 1, 0, 1, 1, x]*RATIO[x] + 18*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     18*G[1, 0, 1, 0, 1, x]*RATIO[x] - 18*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
     18*G[1, 0, 1, 1, 1, x]*RATIO[x] - 18*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     18*G[1, 1, 0, 0, 1, x]*RATIO[x] + 18*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     18*G[1, 1, 0, 1, 1, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x^2])/30 - 
     (17*Pi^4*G[1, x]*RATIO[x^2])/30 + Pi^2*G[0, 0, 0, x]*RATIO[x^2] + 
     2*Pi^2*G[0, 0, 1, x]*RATIO[x^2] - 2*Pi^2*G[0, 1, 0, x]*RATIO[x^2] - 
     Pi^2*G[0, 1, 1, x]*RATIO[x^2] - Pi^2*G[1, 0, 0, x]*RATIO[x^2] - 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x^2] + 2*Pi^2*G[1, 1, 0, x]*RATIO[x^2] + 
     Pi^2*G[1, 1, 1, x]*RATIO[x^2] + 6*G[0, 0, 1, 0, 0, x]*RATIO[x^2] - 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x^2] - 6*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 6*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 6*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 6*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 6*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 6*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 6*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - (25957*Zeta[3])/27 + 
     ((1979*I)/9)*Pi*Zeta[3] + (839*Pi^2*Zeta[3])/9 - (7*I)*Pi^3*Zeta[3] - 
     75*G[0, x]*Zeta[3] - (292*I)*Pi*G[0, x]*Zeta[3] + 
     (389*Pi^2*G[0, x]*Zeta[3])/3 - (1583*G[1, x]*Zeta[3])/18 - 
     ((2723*I)/9)*Pi*G[1, x]*Zeta[3] - (82*Pi^2*G[1, x]*Zeta[3])/3 - 
     10*G[0, 0, x]*Zeta[3] - (544*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (2222*G[0, 1, x]*Zeta[3])/9 + (58*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (2152*G[1, 0, x]*Zeta[3])/9 + (24*I)*Pi*G[1, 0, x]*Zeta[3] + 
     239*G[1, 1, x]*Zeta[3] + (430*I)*Pi*G[1, 1, x]*Zeta[3] - 
     608*G[0, 0, 0, x]*Zeta[3] + 500*G[0, 0, 1, x]*Zeta[3] + 
     436*G[0, 1, 0, x]*Zeta[3] - 290*G[0, 1, 1, x]*Zeta[3] + 
     108*G[1, 0, 0, x]*Zeta[3] - 66*G[1, 0, 1, x]*Zeta[3] + 
     172*G[1, 1, 0, x]*Zeta[3] - 220*G[1, 1, 1, x]*Zeta[3] + 
     (48755*RATIO[(1 - x)^(-1)]*Zeta[3])/54 - ((664*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (530*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      9 + (7*I)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     29*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (188*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (389*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 - (1024*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     ((64*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (113*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     126*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (544*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2756*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 - (276*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (710*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (128*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (1484*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (76*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     608*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     440*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     520*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     320*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     136*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     164*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     44*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     60*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (1483*G[1, x]*RATIO[x^(-1)]*Zeta[3])/6 + ((1013*I)/9)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + (103*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (4*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (218*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 154*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (104*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (1783*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (162*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 60*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     84*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 30*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 116*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     2*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 120*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + 8*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 54*RATIO[x]*Zeta[3] - 
     (320*I)*Pi*RATIO[x]*Zeta[3] + 15*Pi^2*RATIO[x]*Zeta[3] - 
     110*G[0, x]*RATIO[x]*Zeta[3] + 198*G[1, x]*RATIO[x]*Zeta[3] + 
     54*G[0, 0, x]*RATIO[x]*Zeta[3] - 54*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     54*G[1, 0, x]*RATIO[x]*Zeta[3] + 54*G[1, 1, x]*RATIO[x]*Zeta[3] - 
     5*Pi^2*RATIO[x^2]*Zeta[3] - 18*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 
     18*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 18*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 
     18*G[1, 1, x]*RATIO[x^2]*Zeta[3] - (404*Zeta[3]^2)/3 + 
     (404*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/3 + Log[mu2/s]^3*
      (9359/108 + ((407*I)/9)*Pi - (311*Pi^2)/54 + ((4*I)/3)*Pi^3 + 
       (203*G[0, x])/3 + ((112*I)/3)*Pi*G[0, x] - 7*Pi^2*G[0, x] - 
       (448*G[1, x])/9 - ((209*I)/9)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 + 
       (160*G[0, 0, x])/3 + (32*I)*Pi*G[0, 0, x] - (412*G[0, 1, x])/9 - 
       (22*I)*Pi*G[0, 1, x] - (412*G[1, 0, x])/9 - (22*I)*Pi*G[1, 0, x] + 
       (65*G[1, 1, x])/3 + (6*I)*Pi*G[1, 1, x] + 48*G[0, 0, 0, x] - 
       48*G[0, 0, 1, x] - 48*G[0, 1, 0, x] + 30*G[0, 1, 1, x] - 
       48*G[1, 0, 0, x] + 30*G[1, 0, 1, x] + 30*G[1, 1, 0, x] + 
       (((23*I)/9)*Pi*G[1, x] + 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + (23*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(-9359/108 - ((128*I)/3)*Pi + (419*Pi^2)/54 - 
         ((4*I)/3)*Pi^3 - (203*G[0, x])/3 - ((106*I)/3)*Pi*G[0, x] + 
         7*Pi^2*G[0, x] + (157*G[1, x])/3 + ((214*I)/9)*Pi*G[1, x] + 
         (4*Pi^2*G[1, x])/3 - (160*G[0, 0, x])/3 - (32*I)*Pi*G[0, 0, x] + 
         (430*G[0, 1, x])/9 + (24*I)*Pi*G[0, 1, x] + (430*G[1, 0, x])/9 + 
         (24*I)*Pi*G[1, 0, x] - (172*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 
         48*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 48*G[0, 1, 0, x] - 
         28*G[0, 1, 1, x] + 48*G[1, 0, 0, x] - 28*G[1, 0, 1, x] - 
         28*G[1, 1, 0, x] - 10*Zeta[3]) + 10*Zeta[3]) + 
     Log[mu2/s]^2*(429473/1296 + ((4207*I)/18)*Pi - (727*Pi^2)/18 - 
       ((29*I)/18)*Pi^3 - (137*Pi^4)/120 + (4537*G[0, x])/18 + 
       ((437*I)/3)*Pi*G[0, x] - (175*Pi^2*G[0, x])/18 + I*Pi^3*G[0, x] - 
       (10019*G[1, x])/36 - ((317*I)/2)*Pi*G[1, x] + (71*Pi^2*G[1, x])/6 - 
       ((7*I)/3)*Pi^3*G[1, x] + (478*G[0, 0, x])/3 + (12*I)*Pi*G[0, 0, x] - 
       (14*Pi^2*G[0, 0, x])/3 - (650*G[0, 1, x])/3 - (89*I)*Pi*G[0, 1, x] + 
       (38*Pi^2*G[0, 1, x])/3 - (650*G[1, 0, x])/3 - 
       ((233*I)/3)*Pi*G[1, 0, x] + (40*Pi^2*G[1, 0, x])/3 + 
       (415*G[1, 1, x])/2 + ((293*I)/3)*Pi*G[1, 1, x] - 
       (29*Pi^2*G[1, 1, x])/3 - (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - (422*G[0, 0, 1, x])/3 - 
       (82*I)*Pi*G[0, 0, 1, x] - (422*G[0, 1, 0, x])/3 - 
       (82*I)*Pi*G[0, 1, 0, x] + 189*G[0, 1, 1, x] + 
       (106*I)*Pi*G[0, 1, 1, x] - 142*G[1, 0, 0, x] - 
       (78*I)*Pi*G[1, 0, 0, x] + (605*G[1, 0, 1, x])/3 + 
       (106*I)*Pi*G[1, 0, 1, x] + (605*G[1, 1, 0, x])/3 + 
       (102*I)*Pi*G[1, 1, 0, x] - 169*G[1, 1, 1, x] - 
       (86*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 128*G[0, 0, 0, 1, x] - 
       128*G[0, 0, 1, 0, x] + 190*G[0, 0, 1, 1, x] - 136*G[0, 1, 0, 0, x] + 
       198*G[0, 1, 0, 1, x] + 198*G[0, 1, 1, 0, x] - 182*G[0, 1, 1, 1, x] - 
       140*G[1, 0, 0, 0, x] + 206*G[1, 0, 0, 1, x] + 206*G[1, 0, 1, 0, x] - 
       190*G[1, 0, 1, 1, x] + 210*G[1, 1, 0, 0, x] - 198*G[1, 1, 0, 1, x] - 
       198*G[1, 1, 1, 0, x] + 112*G[1, 1, 1, 1, x] + 
       (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
         12*G[1, 1, x])*RATIO[x] - (544*Zeta[3])/9 - (2*I)*Pi*Zeta[3] - 
       30*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        (((229*I)/6)*Pi*G[1, x] - (136*Pi^2*G[1, x])/9 + 
         ((85*I)/3)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] + 
         ((91*I)/3)*Pi*G[1, 0, x] - (32*Pi^2*G[1, 0, x])/3 + 
         (229*G[1, 1, x])/6 - ((89*I)/3)*Pi*G[1, 1, x] + 
         (34*Pi^2*G[1, 1, x])/3 + (18*I)*Pi*G[0, 0, 1, x] + 
         (22*I)*Pi*G[0, 1, 0, x] + (85*G[0, 1, 1, x])/3 - 
         (18*I)*Pi*G[0, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, x] + 
         (91*G[1, 0, 1, x])/3 - (18*I)*Pi*G[1, 0, 1, x] + 
         (91*G[1, 1, 0, x])/3 - (18*I)*Pi*G[1, 1, 0, x] - 
         (203*G[1, 1, 1, x])/3 + (10*I)*Pi*G[1, 1, 1, x] + 
         18*G[0, 0, 1, 1, x] + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
         46*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
         42*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 42*G[1, 1, 0, 1, x] - 
         42*G[1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, x] + 4*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-429473/1296 - ((1850*I)/9)*Pi + (431*Pi^2)/18 + 
         ((29*I)/18)*Pi^3 + (137*Pi^4)/120 - (4537*G[0, x])/18 - 
         ((334*I)/3)*Pi*G[0, x] - (17*Pi^2*G[0, x])/18 - I*Pi^3*G[0, x] + 
         (11033*G[1, x])/36 + (176*I)*Pi*G[1, x] - (401*Pi^2*G[1, x])/18 + 
         ((7*I)/3)*Pi^3*G[1, x] - (478*G[0, 0, x])/3 + (6*I)*Pi*G[0, 0, x] + 
         (14*Pi^2*G[0, 0, x])/3 + 251*G[0, 1, x] + ((322*I)/3)*Pi*
          G[0, 1, x] - (74*Pi^2*G[0, 1, x])/3 + 251*G[1, 0, x] + 
         (106*I)*Pi*G[1, 0, x] - 24*Pi^2*G[1, 0, x] - 232*G[1, 1, x] - 
         ((376*I)/3)*Pi*G[1, 1, x] + 21*Pi^2*G[1, 1, x] + 
         (22*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
         (476*G[0, 0, 1, x])/3 + (100*I)*Pi*G[0, 0, 1, x] + 
         (476*G[0, 1, 0, x])/3 + (104*I)*Pi*G[0, 1, 0, x] - 
         (584*G[0, 1, 1, x])/3 - (124*I)*Pi*G[0, 1, 1, x] + 
         160*G[1, 0, 0, x] + (96*I)*Pi*G[1, 0, 0, x] - (592*G[1, 0, 1, x])/
          3 - (124*I)*Pi*G[1, 0, 1, x] - (592*G[1, 1, 0, x])/3 - 
         (120*I)*Pi*G[1, 1, 0, x] + (388*G[1, 1, 1, x])/3 + 
         (96*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 
         128*G[0, 0, 0, 1, x] + 128*G[0, 0, 1, 0, x] - 172*G[0, 0, 1, 1, x] + 
         136*G[0, 1, 0, 0, x] - 176*G[0, 1, 0, 1, x] - 176*G[0, 1, 1, 0, x] + 
         136*G[0, 1, 1, 1, x] + 140*G[1, 0, 0, 0, x] - 188*G[1, 0, 0, 1, x] - 
         188*G[1, 0, 1, 0, x] + 148*G[1, 0, 1, 1, x] - 192*G[1, 1, 0, 0, x] + 
         156*G[1, 1, 0, 1, x] + 156*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
         (580*Zeta[3])/9 + (2*I)*Pi*Zeta[3] + 30*G[0, x]*Zeta[3] + 
         10*G[1, x]*Zeta[3])) - (517*Zeta[5])/9 + (310*I)*Pi*Zeta[5] + 
     408*G[0, x]*Zeta[5] - 339*G[1, x]*Zeta[5] - 
     (842*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - (310*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[5] - 408*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     188*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 151*G[1, x]*RATIO[x^(-1)]*
      Zeta[5] + 180*RATIO[x]*Zeta[5] - 60*RATIO[x^2]*Zeta[5] + 
     Log[mu2/s]*(7955/12 + ((82817*I)/162)*Pi - (45767*Pi^2)/648 - 
       ((395*I)/18)*Pi^3 + (905*Pi^4)/54 + ((89*I)/90)*Pi^5 + 
       (270299*G[0, x])/648 + ((5918*I)/27)*Pi*G[0, x] - 
       (394*Pi^2*G[0, x])/9 - ((427*I)/9)*Pi^3*G[0, x] + 
       (211*Pi^4*G[0, x])/20 - (46063*G[1, x])/81 - ((11128*I)/27)*Pi*
        G[1, x] + (911*Pi^2*G[1, x])/18 - ((10*I)/3)*Pi^3*G[1, x] - 
       (41*Pi^4*G[1, x])/18 + (1454*G[0, 0, x])/27 + (46*I)*Pi*G[0, 0, x] - 
       48*Pi^2*G[0, 0, x] - ((184*I)/3)*Pi^3*G[0, 0, x] - 
       (3049*G[0, 1, x])/9 - ((674*I)/3)*Pi*G[0, 1, x] + 
       (134*Pi^2*G[0, 1, x])/9 + (15*I)*Pi^3*G[0, 1, x] - 
       (3049*G[1, 0, x])/9 - ((638*I)/3)*Pi*G[1, 0, x] - 
       (82*Pi^2*G[1, 0, x])/9 + (15*I)*Pi^3*G[1, 0, x] + 
       (26095*G[1, 1, x])/54 + ((946*I)/3)*Pi*G[1, 1, x] + 
       (104*Pi^2*G[1, 1, x])/9 + (13*I)*Pi^3*G[1, 1, x] - 34*G[0, 0, 0, x] - 
       ((296*I)/3)*Pi*G[0, 0, 0, x] - 144*Pi^2*G[0, 0, 0, x] - 
       (716*G[0, 0, 1, x])/3 - ((116*I)/3)*Pi*G[0, 0, 1, x] + 
       (236*Pi^2*G[0, 0, 1, x])/3 - (716*G[0, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, x] + (196*Pi^2*G[0, 1, 0, x])/3 + 
       (1342*G[0, 1, 1, x])/3 + ((460*I)/3)*Pi*G[0, 1, 1, x] - 
       (137*Pi^2*G[0, 1, 1, x])/3 - (728*G[1, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 0, x] + 60*Pi^2*G[1, 0, 0, x] + 
       (1390*G[1, 0, 1, x])/3 + (226*I)*Pi*G[1, 0, 1, x] - 
       (161*Pi^2*G[1, 0, 1, x])/3 + (1390*G[1, 1, 0, x])/3 + 
       ((400*I)/3)*Pi*G[1, 1, 0, x] - (89*Pi^2*G[1, 1, 0, x])/3 - 
       563*G[1, 1, 1, x] - (312*I)*Pi*G[1, 1, 1, x] + 42*Pi^2*G[1, 1, 1, x] - 
       (680*G[0, 0, 0, 0, x])/3 - (16*I)*Pi*G[0, 0, 0, 0, x] + 
       (428*G[0, 0, 0, 1, x])/3 - (36*I)*Pi*G[0, 0, 0, 1, x] + 
       (428*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] + 
       100*G[0, 0, 1, 1, x] + (104*I)*Pi*G[0, 0, 1, 1, x] + 
       116*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, 0, x] + 
       (544*G[0, 1, 0, 1, x])/3 + (156*I)*Pi*G[0, 1, 0, 1, x] + 
       (544*G[0, 1, 1, 0, x])/3 + (80*I)*Pi*G[0, 1, 1, 0, x] - 
       406*G[0, 1, 1, 1, x] - (236*I)*Pi*G[0, 1, 1, 1, x] - 
       (100*G[1, 0, 0, 0, x])/3 - (60*I)*Pi*G[1, 0, 0, 0, x] + 
       (928*G[1, 0, 0, 1, x])/3 + (256*I)*Pi*G[1, 0, 0, 1, x] + 
       (928*G[1, 0, 1, 0, x])/3 + (180*I)*Pi*G[1, 0, 1, 0, x] - 
       (1460*G[1, 0, 1, 1, x])/3 - (336*I)*Pi*G[1, 0, 1, 1, x] + 
       324*G[1, 1, 0, 0, x] + (152*I)*Pi*G[1, 1, 0, 0, x] - 
       594*G[1, 1, 0, 1, x] - (364*I)*Pi*G[1, 1, 0, 1, x] - 
       594*G[1, 1, 1, 0, x] - (284*I)*Pi*G[1, 1, 1, 0, x] + 
       620*G[1, 1, 1, 1, x] + (392*I)*Pi*G[1, 1, 1, 1, x] - 
       560*G[0, 0, 0, 0, 0, x] + 568*G[0, 0, 0, 0, 1, x] + 
       568*G[0, 0, 0, 1, 0, x] - 348*G[0, 0, 0, 1, 1, x] + 
       536*G[0, 0, 1, 0, 0, x] - 252*G[0, 0, 1, 0, 1, x] - 
       252*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] + 
       408*G[0, 1, 0, 0, 0, x] - 116*G[0, 1, 0, 0, 1, x] - 
       116*G[0, 1, 0, 1, 0, x] - 124*G[0, 1, 0, 1, 1, x] - 
       92*G[0, 1, 1, 0, 0, x] - 224*G[0, 1, 1, 0, 1, x] - 
       224*G[0, 1, 1, 1, 0, x] + 352*G[0, 1, 1, 1, 1, x] + 
       120*G[1, 0, 0, 0, 0, x] + 100*G[1, 0, 0, 0, 1, x] + 
       100*G[1, 0, 0, 1, 0, x] - 256*G[1, 0, 0, 1, 1, x] + 
       124*G[1, 0, 1, 0, 0, x] - 356*G[1, 0, 1, 0, 1, x] - 
       356*G[1, 0, 1, 1, 0, x] + 400*G[1, 0, 1, 1, 1, x] + 
       212*G[1, 1, 0, 0, 0, x] - 480*G[1, 1, 0, 0, 1, x] - 
       480*G[1, 1, 0, 1, 0, x] + 512*G[1, 1, 0, 1, 1, x] - 
       496*G[1, 1, 1, 0, 0, x] + 608*G[1, 1, 1, 0, 1, x] + 
       608*G[1, 1, 1, 1, 0, x] - 440*G[1, 1, 1, 1, 1, x] + 
       (-40*Pi^2 - (16*I)*Pi^3 - 28*Pi^2*G[0, x] + 24*Pi^2*G[1, x] - 
         80*G[0, 0, x] - (32*I)*Pi*G[0, 0, x] + 80*G[0, 1, x] + 
         (32*I)*Pi*G[0, 1, x] + 80*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - 
         80*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] - 168*G[0, 0, 0, x] + 
         160*G[0, 0, 1, x] + 160*G[0, 1, 0, x] - 152*G[0, 1, 1, x] + 
         160*G[1, 0, 0, x] - 152*G[1, 0, 1, x] - 152*G[1, 1, 0, x] + 
         144*G[1, 1, 1, x])*RATIO[x] - (1522*Zeta[3])/3 - 
       ((62*I)/9)*Pi*Zeta[3] - 23*Pi^2*Zeta[3] - (1250*G[0, x]*Zeta[3])/9 + 
       (40*I)*Pi*G[0, x]*Zeta[3] + (782*G[1, x]*Zeta[3])/9 - 
       (50*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
       8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 58*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((6263*I)/27)*Pi*G[1, x] - (217*Pi^2*G[1, x])/3 - 
         ((80*I)/9)*Pi^3*G[1, x] + Pi^4*G[1, x] + ((598*I)/3)*Pi*G[0, 1, x] - 
         (422*Pi^2*G[0, 1, x])/9 - ((37*I)/3)*Pi^3*G[0, 1, x] + 
         ((484*I)/3)*Pi*G[1, 0, x] - (86*Pi^2*G[1, 0, x])/9 - 
         ((13*I)/3)*Pi^3*G[1, 0, x] + (6263*G[1, 1, x])/27 - 
         ((832*I)/3)*Pi*G[1, 1, x] + (655*Pi^2*G[1, 1, x])/9 + 
         ((35*I)/3)*Pi^3*G[1, 1, x] + (52*I)*Pi*G[0, 0, 1, x] - 
         32*Pi^2*G[0, 0, 1, x] + (80*I)*Pi*G[0, 1, 0, x] - 
         24*Pi^2*G[0, 1, 0, x] + (598*G[0, 1, 1, x])/3 - 
         ((356*I)/3)*Pi*G[0, 1, 1, x] + (161*Pi^2*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + 16*Pi^2*G[1, 0, 0, x] + 
         (484*G[1, 0, 1, x])/3 - ((242*I)/3)*Pi*G[1, 0, 1, x] + 
         31*Pi^2*G[1, 0, 1, x] + (484*G[1, 1, 0, x])/3 - 
         ((380*I)/3)*Pi*G[1, 1, 0, x] + (73*Pi^2*G[1, 1, 0, x])/3 - 
         515*G[1, 1, 1, x] + ((272*I)/3)*Pi*G[1, 1, 1, x] - 
         50*Pi^2*G[1, 1, 1, x] - (60*I)*Pi*G[0, 0, 0, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, 0, x] + 52*G[0, 0, 1, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, x] + 
         80*G[0, 1, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 1, x] + 
         80*G[0, 1, 1, 0, x] - (56*I)*Pi*G[0, 1, 1, 0, x] - 
         (766*G[0, 1, 1, 1, x])/3 - (28*I)*Pi*G[0, 1, 1, 1, x] - 
         (60*I)*Pi*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] + 
         (48*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         (28*I)*Pi*G[1, 0, 1, 0, x] - (412*G[1, 0, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
         (40*I)*Pi*G[1, 1, 0, 0, x] - (550*G[1, 1, 0, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - (550*G[1, 1, 1, 0, x])/3 + 
         (52*I)*Pi*G[1, 1, 1, 0, x] + (1228*G[1, 1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, 1, x] - 60*G[0, 0, 0, 1, 1, x] + 
         20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] + 
         20*G[0, 1, 1, 0, 0, x] - 120*G[0, 1, 1, 0, 1, x] - 
         120*G[0, 1, 1, 1, 0, x] + 184*G[0, 1, 1, 1, 1, x] - 
         60*G[1, 0, 0, 0, 1, x] - 60*G[1, 0, 0, 1, 0, x] + 
         72*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         64*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
         88*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         152*G[1, 1, 1, 0, 1, x] + 152*G[1, 1, 1, 1, 0, x] - 
         200*G[1, 1, 1, 1, 1, x] - 98*G[1, x]*Zeta[3] - 
         (14*I)*Pi*G[1, x]*Zeta[3] - 60*G[0, 1, x]*Zeta[3] - 
         60*G[1, 0, x]*Zeta[3] + 78*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-7955/12 - ((57227*I)/162)*Pi - (4561*Pi^2)/648 + 
         ((91*I)/18)*Pi^3 - (851*Pi^4)/54 - ((89*I)/90)*Pi^5 - 
         (270299*G[0, x])/648 - ((1454*I)/27)*Pi*G[0, x] - 
         (52*Pi^2*G[0, x])/9 + ((388*I)/9)*Pi^3*G[0, x] - 
         (211*Pi^4*G[0, x])/20 + (58858*G[1, x])/81 + ((3700*I)/9)*Pi*
          G[1, x] - (823*Pi^2*G[1, x])/18 - ((47*I)/9)*Pi^3*G[1, x] + 
         (59*Pi^4*G[1, x])/18 - (1454*G[0, 0, x])/27 + (30*I)*Pi*G[0, 0, x] + 
         64*Pi^2*G[0, 0, x] + ((184*I)/3)*Pi^3*G[0, 0, x] + 
         (4537*G[0, 1, x])/9 + ((680*I)/3)*Pi*G[0, 1, x] - 
         (409*Pi^2*G[0, 1, x])/9 - ((82*I)/3)*Pi^3*G[0, 1, x] + 
         (4537*G[1, 0, x])/9 + ((668*I)/3)*Pi*G[1, 0, x] - 
         (37*Pi^2*G[1, 0, x])/9 - ((58*I)/3)*Pi^3*G[1, 0, x] - 
         (12707*G[1, 1, x])/18 - (448*I)*Pi*G[1, 1, x] + 
         (383*Pi^2*G[1, 1, x])/9 - ((4*I)/3)*Pi^3*G[1, 1, x] + 
         34*G[0, 0, 0, x] + ((116*I)/3)*Pi*G[0, 0, 0, x] + 
         144*Pi^2*G[0, 0, 0, x] + (944*G[0, 0, 1, x])/3 + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] - (332*Pi^2*G[0, 0, 1, x])/3 + 
         (944*G[0, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 0, x] - 
         (268*Pi^2*G[0, 1, 0, x])/3 - 590*G[0, 1, 1, x] - 
         (180*I)*Pi*G[0, 1, 1, x] + (298*Pi^2*G[0, 1, 1, x])/3 + 
         (956*G[1, 0, 0, x])/3 - (12*I)*Pi*G[1, 0, 0, x] - 
         44*Pi^2*G[1, 0, 0, x] - 598*G[1, 0, 1, x] - ((680*I)/3)*Pi*
          G[1, 0, 1, x] + (254*Pi^2*G[1, 0, 1, x])/3 - 598*G[1, 1, 0, x] - 
         (212*I)*Pi*G[1, 1, 0, x] + 54*Pi^2*G[1, 1, 0, x] + 
         614*G[1, 1, 1, x] + ((1076*I)/3)*Pi*G[1, 1, 1, x] - 
         92*Pi^2*G[1, 1, 1, x] + (680*G[0, 0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 0, x] - (608*G[0, 0, 0, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, 1, x] - (608*G[0, 0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, 1, 0, x] - 112*G[0, 0, 1, 1, x] - 
         (80*I)*Pi*G[0, 0, 1, 1, x] - 176*G[0, 1, 0, 0, x] - 
         (388*G[0, 1, 0, 1, x])/3 - (136*I)*Pi*G[0, 1, 0, 1, x] - 
         (388*G[0, 1, 1, 0, x])/3 - (136*I)*Pi*G[0, 1, 1, 0, x] + 
         (1016*G[0, 1, 1, 1, x])/3 + (208*I)*Pi*G[0, 1, 1, 1, x] - 
         (80*G[1, 0, 0, 0, x])/3 - (916*G[1, 0, 0, 1, x])/3 - 
         (208*I)*Pi*G[1, 0, 0, 1, x] - (916*G[1, 0, 1, 0, x])/3 - 
         (208*I)*Pi*G[1, 0, 1, 0, x] + (1420*G[1, 0, 1, 1, x])/3 + 
         (312*I)*Pi*G[1, 0, 1, 1, x] - 320*G[1, 1, 0, 0, x] - 
         (192*I)*Pi*G[1, 1, 0, 0, x] + (1508*G[1, 1, 0, 1, x])/3 + 
         (352*I)*Pi*G[1, 1, 0, 1, x] + (1508*G[1, 1, 1, 0, x])/3 + 
         (336*I)*Pi*G[1, 1, 1, 0, x] - (1208*G[1, 1, 1, 1, x])/3 - 
         (336*I)*Pi*G[1, 1, 1, 1, x] + 560*G[0, 0, 0, 0, 0, x] - 
         568*G[0, 0, 0, 0, 1, x] - 568*G[0, 0, 0, 1, 0, x] + 
         288*G[0, 0, 0, 1, 1, x] - 536*G[0, 0, 1, 0, 0, x] + 
         272*G[0, 0, 1, 0, 1, x] + 272*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] - 408*G[0, 1, 0, 0, 0, x] + 
         136*G[0, 1, 0, 0, 1, x] + 136*G[0, 1, 0, 1, 0, x] + 
         80*G[0, 1, 0, 1, 1, x] + 112*G[0, 1, 1, 0, 0, x] + 
         104*G[0, 1, 1, 0, 1, x] + 104*G[0, 1, 1, 1, 0, x] - 
         168*G[0, 1, 1, 1, 1, x] - 120*G[1, 0, 0, 0, 0, x] - 
         160*G[1, 0, 0, 0, 1, x] - 160*G[1, 0, 0, 1, 0, x] + 
         328*G[1, 0, 0, 1, 1, x] - 184*G[1, 0, 1, 0, 0, x] + 
         352*G[1, 0, 1, 0, 1, x] + 352*G[1, 0, 1, 1, 0, x] - 
         336*G[1, 0, 1, 1, 1, x] - 272*G[1, 1, 0, 0, 0, x] + 
         464*G[1, 1, 0, 0, 1, x] + 464*G[1, 1, 0, 1, 0, x] - 
         424*G[1, 1, 0, 1, 1, x] + 480*G[1, 1, 1, 0, 0, x] - 
         456*G[1, 1, 1, 0, 1, x] - 456*G[1, 1, 1, 1, 0, x] + 
         240*G[1, 1, 1, 1, 1, x] + (1228*Zeta[3])/3 - ((64*I)/9)*Pi*Zeta[3] + 
         23*Pi^2*Zeta[3] + (710*G[0, x]*Zeta[3])/9 - (40*I)*Pi*G[0, x]*
          Zeta[3] - (1322*G[1, x]*Zeta[3])/9 + (36*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 52*G[0, 1, x]*Zeta[3] - 
         52*G[1, 0, x]*Zeta[3] + 20*G[1, 1, x]*Zeta[3] - 120*Zeta[5]) + 
       120*Zeta[5]))/Nc^2 + (((1315*I)/8)*Pi - (1055*Pi^2)/6 - 
     ((2477*I)/36)*Pi^3 + (422*Pi^4)/45 + ((5*I)/2)*Pi^5 + 
     ((844*I)/3)*Pi*G[0, x] - (1267*Pi^2*G[0, x])/9 - 
     ((503*I)/9)*Pi^3*G[0, x] + (43*Pi^4*G[0, x])/45 + (1315*G[1, x])/8 - 
     ((2647*I)/12)*Pi*G[1, x] + (1894*Pi^2*G[1, x])/9 + 
     ((979*I)/18)*Pi^3*G[1, x] - (1109*Pi^4*G[1, x])/180 - 
     ((23*I)/15)*Pi^5*G[1, x] + 32*G[0, 0, x] + ((686*I)/3)*Pi*G[0, 0, x] - 
     48*Pi^2*G[0, 0, x] + (15*I)*Pi^3*G[0, 0, x] + (748*G[0, 1, x])/3 - 
     ((809*I)/6)*Pi*G[0, 1, x] + (1585*Pi^2*G[0, 1, x])/9 + 
     (86*I)*Pi^3*G[0, 1, x] - (604*Pi^4*G[0, 1, x])/45 + (748*G[1, 0, x])/3 - 
     ((278*I)/3)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/9 + 
     ((253*I)/9)*Pi^3*G[1, 0, x] - (128*Pi^4*G[1, 0, x])/45 - 
     (6485*G[1, 1, x])/12 - ((359*I)/3)*Pi*G[1, 1, x] - 
     (1553*Pi^2*G[1, 1, x])/9 - ((451*I)/9)*Pi^3*G[1, 1, x] + 
     (1193*Pi^4*G[1, 1, x])/90 + (890*G[0, 0, 0, x])/3 - 
     ((754*I)/3)*Pi*G[0, 0, 0, x] - (4*Pi^2*G[0, 0, 0, x])/3 - 
     104*G[0, 0, 1, x] + (116*I)*Pi*G[0, 0, 1, x] - 15*Pi^2*G[0, 0, 1, x] + 
     ((202*I)/3)*Pi^3*G[0, 0, 1, x] - 104*G[0, 1, 0, x] + 
     (22*I)*Pi*G[0, 1, 0, x] + 55*Pi^2*G[0, 1, 0, x] + 
     (6*I)*Pi^3*G[0, 1, 0, x] - (833*G[0, 1, 1, x])/6 - 
     ((182*I)/3)*Pi*G[0, 1, 1, x] - (23*Pi^2*G[0, 1, 1, x])/9 - 
     ((364*I)/3)*Pi^3*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + 
     (264*I)*Pi*G[1, 0, 0, x] + (103*Pi^2*G[1, 0, 0, x])/3 - 
     (18*I)*Pi^3*G[1, 0, 0, x] - (566*G[1, 0, 1, x])/3 + 
     ((391*I)/3)*Pi*G[1, 0, 1, x] + (25*Pi^2*G[1, 0, 1, x])/9 - 
     ((326*I)/3)*Pi^3*G[1, 0, 1, x] - (566*G[1, 1, 0, x])/3 - 
     ((230*I)/3)*Pi*G[1, 1, 0, x] - (233*Pi^2*G[1, 1, 0, x])/9 - 
     ((128*I)/3)*Pi^3*G[1, 1, 0, x] + 390*G[1, 1, 1, x] + 
     ((130*I)/3)*Pi*G[1, 1, 1, x] - (28*Pi^2*G[1, 1, 1, x])/3 + 
     ((346*I)/3)*Pi^3*G[1, 1, 1, x] - 424*G[0, 0, 0, 0, x] + 
     (80*I)*Pi*G[0, 0, 0, 0, x] + (230*G[0, 0, 0, 1, x])/3 - 
     (28*I)*Pi*G[0, 0, 0, 1, x] - 96*Pi^2*G[0, 0, 0, 1, x] + 
     (230*G[0, 0, 1, 0, x])/3 - (132*I)*Pi*G[0, 0, 1, 0, x] - 
     (200*Pi^2*G[0, 0, 1, 0, x])/3 + (76*G[0, 0, 1, 1, x])/3 + 
     (168*I)*Pi*G[0, 0, 1, 1, x] - (70*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (332*G[0, 1, 0, 0, x])/3 + ((52*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (212*Pi^2*G[0, 1, 0, 0, x])/3 - (308*G[0, 1, 0, 1, x])/3 - 
     (2*I)*Pi*G[0, 1, 0, 1, x] + 22*Pi^2*G[0, 1, 0, 1, x] - 
     (308*G[0, 1, 1, 0, x])/3 - ((68*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (142*Pi^2*G[0, 1, 1, 0, x])/3 + 304*G[0, 1, 1, 1, x] + 
     ((136*I)/3)*Pi*G[0, 1, 1, 1, x] + (172*Pi^2*G[0, 1, 1, 1, x])/3 + 
     (40*G[1, 0, 0, 0, x])/3 - ((28*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (20*Pi^2*G[1, 0, 0, 0, x])/3 + (710*G[1, 0, 0, 1, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, x] + 54*Pi^2*G[1, 0, 0, 1, x] + 
     (710*G[1, 0, 1, 0, x])/3 + (84*I)*Pi*G[1, 0, 1, 0, x] - 
     (2*Pi^2*G[1, 0, 1, 0, x])/3 + (323*G[1, 0, 1, 1, x])/3 - 
     ((68*I)/3)*Pi*G[1, 0, 1, 1, x] + 24*Pi^2*G[1, 0, 1, 1, x] + 
     94*G[1, 1, 0, 0, x] + ((740*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (38*Pi^2*G[1, 1, 0, 0, x])/3 + (130*G[1, 1, 0, 1, x])/3 - 
     ((584*I)/3)*Pi*G[1, 1, 0, 1, x] - (44*Pi^2*G[1, 1, 0, 1, x])/3 + 
     (130*G[1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 0, x] - 
     (40*Pi^2*G[1, 1, 1, 0, x])/3 - 528*G[1, 1, 1, 1, x] - 
     (92*I)*Pi*G[1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 1, x] - 
     (96*I)*Pi*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] + 
     (96*I)*Pi*G[0, 0, 0, 1, 0, x] - 60*G[0, 0, 0, 1, 1, x] - 
     28*G[0, 0, 1, 0, 0, x] + (144*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     56*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     56*G[0, 0, 1, 1, 0, x] - (240*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     212*G[0, 0, 1, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     112*G[0, 1, 0, 0, 0, x] + (152*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (140*G[0, 1, 0, 0, 1, x])/3 + (64*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (140*G[0, 1, 0, 1, 0, x])/3 - (88*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (182*G[0, 1, 0, 1, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     24*G[0, 1, 1, 0, 0, x] - (328*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (52*G[0, 1, 1, 0, 1, x])/3 + (104*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (52*G[0, 1, 1, 1, 0, x])/3 + (312*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     148*G[0, 1, 1, 1, 1, x] - (208*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     368*G[1, 0, 0, 0, 0, x] - (160*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (988*G[1, 0, 0, 0, 1, x])/3 + (200*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (988*G[1, 0, 0, 1, 0, x])/3 + (96*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (796*G[1, 0, 0, 1, 1, x])/3 - (264*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (256*G[1, 0, 1, 0, 0, x])/3 - (80*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (208*G[1, 0, 1, 0, 1, x])/3 - (76*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (208*G[1, 0, 1, 1, 0, x])/3 + (136*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     132*G[1, 0, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (808*G[1, 1, 0, 0, 0, x])/3 - (184*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (368*G[1, 1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (368*G[1, 1, 0, 1, 0, x])/3 + (80*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     44*G[1, 1, 0, 1, 1, x] + (104*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     144*G[1, 1, 1, 0, 0, x] + (232*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     148*G[1, 1, 1, 0, 1, x] + (64*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     148*G[1, 1, 1, 1, 0, x] - (224*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     40*G[1, 1, 1, 1, 1, x] + (152*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     96*G[0, 0, 0, 0, 1, 1, x] + 96*G[0, 0, 0, 1, 0, 1, x] + 
     96*G[0, 0, 0, 1, 1, 0, x] - 192*G[0, 0, 0, 1, 1, 1, x] + 
     144*G[0, 0, 1, 0, 0, 1, x] + 144*G[0, 0, 1, 0, 1, 0, x] - 
     128*G[0, 0, 1, 0, 1, 1, x] - 336*G[0, 0, 1, 1, 0, 0, x] + 
     128*G[0, 0, 1, 1, 0, 1, x] + 128*G[0, 0, 1, 1, 1, 0, x] - 
     120*G[0, 0, 1, 1, 1, 1, x] + 152*G[0, 1, 0, 0, 0, 1, x] + 
     152*G[0, 1, 0, 0, 1, 0, x] - 56*G[0, 1, 0, 0, 1, 1, x] + 
     88*G[0, 1, 0, 1, 0, 0, x] - 144*G[0, 1, 0, 1, 0, 1, x] - 
     144*G[0, 1, 0, 1, 1, 0, x] - 8*G[0, 1, 0, 1, 1, 1, x] - 
     264*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
     32*G[0, 1, 1, 0, 1, 0, x] - 24*G[0, 1, 1, 0, 1, 1, x] + 
     384*G[0, 1, 1, 1, 0, 0, x] - 232*G[0, 1, 1, 1, 0, 1, x] - 
     232*G[0, 1, 1, 1, 1, 0, x] + 384*G[0, 1, 1, 1, 1, 1, x] - 
     160*G[1, 0, 0, 0, 0, 1, x] - 160*G[1, 0, 0, 0, 1, 0, x] + 
     264*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 0, x] + 
     16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] - 
     232*G[1, 0, 0, 1, 1, 1, x] - 104*G[1, 0, 1, 0, 0, 0, x] - 
     72*G[1, 0, 1, 0, 0, 1, x] - 72*G[1, 0, 1, 0, 1, 0, x] + 
     4*G[1, 0, 1, 0, 1, 1, x] + 160*G[1, 0, 1, 1, 0, 0, x] - 
     16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
     272*G[1, 0, 1, 1, 1, 1, x] - 544*G[1, 1, 0, 0, 0, 0, x] + 
     264*G[1, 1, 0, 0, 0, 1, x] + 264*G[1, 1, 0, 0, 1, 0, x] - 
     224*G[1, 1, 0, 0, 1, 1, x] + 128*G[1, 1, 0, 1, 0, 0, x] + 
     48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] + 
     208*G[1, 1, 0, 1, 1, 1, x] + 256*G[1, 1, 1, 0, 0, 0, x] + 
     72*G[1, 1, 1, 0, 0, 1, x] + 72*G[1, 1, 1, 0, 1, 0, x] + 
     96*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] - 
     64*G[1, 1, 1, 1, 0, 1, x] - 64*G[1, 1, 1, 1, 1, 0, x] - 
     304*G[1, 1, 1, 1, 1, 1, x] + ((95*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (221*Pi^4*RATIO[(1 - x)^(-1)])/45 - ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (487*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + ((47*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] - (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 + 
     ((44*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((724*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (199*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     I*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + ((274*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (20*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (28*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 18*Pi^2*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (890*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (152*I)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (274*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (274*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (34*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 2*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 28*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (94*I)*Pi*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (64*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     424*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 176*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 176*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (6*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     136*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 66*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     190*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 64*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 6*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((7993*I)/24)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (803*Pi^2*G[1, x]*RATIO[x^(-1)])/6 - ((73*I)/4)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (42*Pi^4*G[1, x]*RATIO[x^(-1)])/5 + 
     ((17*I)/10)*Pi^5*G[1, x]*RATIO[x^(-1)] + (310*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - 158*Pi^2*G[0, 1, x]*RATIO[x^(-1)] - 
     (46*I)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (302*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + (50*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] - (31*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     ((218*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (37*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 + (7993*G[1, 1, x]*RATIO[x^(-1)])/
      24 - ((83*I)/2)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (1403*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 + ((257*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (377*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/180 + 
     (16*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (130*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 - ((101*I)/3)*Pi^3*
      G[0, 0, 1, x]*RATIO[x^(-1)] + (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     56*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)] - (3*I)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + 310*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (18*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (358*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + ((182*I)/3)*Pi^3*
      G[0, 1, 1, x]*RATIO[x^(-1)] - ((376*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (61*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (13*I)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 50*G[1, 0, 1, x]*
      RATIO[x^(-1)] - ((131*I)/2)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (385*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + ((151*I)/3)*Pi^3*
      G[1, 0, 1, x]*RATIO[x^(-1)] + 50*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     ((166*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (292*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + ((64*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] - 198*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     ((130*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (59*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - ((173*I)/3)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (96*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     48*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + (64*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] + (100*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     16*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (35*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((28*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (106*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 112*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (52*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     11*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 112*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + ((28*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (71*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 234*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((266*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (86*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((170*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (10*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (376*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 27*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (376*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (49*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (265*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/6 - ((32*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 4*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     146*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - ((454*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (115*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (40*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((430*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (70*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (40*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (10*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (20*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     294*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + (20*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (48*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 96*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (72*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     64*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 64*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (120*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     120*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (20*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (76*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (28*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (28*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (44*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (22*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (164*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (74*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (52*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (74*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (156*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     76*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (104*I)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (80*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (170*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (76*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (170*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (72*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (56*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (132*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (218*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (212*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (14*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (212*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (44*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 112*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (626*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (92*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (226*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (28*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (226*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 76*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (52*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     46*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - (116*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 48*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (32*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 48*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (112*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (76*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 48*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 96*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     72*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 72*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 64*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     168*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 64*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 64*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     60*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 76*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 76*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 44*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 72*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     72*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 4*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 132*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     192*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 116*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 116*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     192*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 80*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 80*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     108*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 16*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 8*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 116*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 100*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 22*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     56*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     136*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 368*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 228*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     228*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 208*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 64*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 104*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     128*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 36*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 36*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     48*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 28*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 152*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (((2*I)/5)*Pi^5)/(-1 + RATIO[x])^2 - 
     (Pi^4*G[0, x])/(15*(-1 + RATIO[x])^2) - (I*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (Pi^2*G[0, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (2*Pi^2*G[0, 1, 0, x])/(-1 + RATIO[x])^2 + ((6*I)*Pi*G[0, 0, 1, 0, x])/
      (-1 + RATIO[x])^2 - ((6*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (6*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (6*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 - (5599*RATIO[x])/48 - ((1495*I)/16)*Pi*RATIO[x] + 
     (16651*Pi^2*RATIO[x])/288 + ((799*I)/24)*Pi^3*RATIO[x] - 
     (31*Pi^4*RATIO[x])/30 + ((33*I)/40)*Pi^5*RATIO[x] - 
     (86909*Pi^6*RATIO[x])/136080 + 12*G[0, x]*RATIO[x] - 
     ((511*I)/4)*Pi*G[0, x]*RATIO[x] + (517*Pi^2*G[0, x]*RATIO[x])/9 + 
     ((94*I)/3)*Pi^3*G[0, x]*RATIO[x] - (148*Pi^4*G[0, x]*RATIO[x])/15 + 
     ((11*I)/30)*Pi^5*G[0, x]*RATIO[x] - 12*G[1, x]*RATIO[x] + 
     ((511*I)/4)*Pi*G[1, x]*RATIO[x] - (715*Pi^2*G[1, x]*RATIO[x])/9 - 
     ((94*I)/3)*Pi^3*G[1, x]*RATIO[x] + (148*Pi^4*G[1, x]*RATIO[x])/15 - 
     ((11*I)/30)*Pi^5*G[1, x]*RATIO[x] + 18*G[0, 0, x]*RATIO[x] + 
     ((182*I)/3)*Pi*G[0, 0, x]*RATIO[x] + (230*Pi^2*G[0, 0, x]*RATIO[x])/3 + 
     (30*I)*Pi^3*G[0, 0, x]*RATIO[x] - (1093*Pi^4*G[0, 0, x]*RATIO[x])/45 - 
     18*G[0, 1, x]*RATIO[x] + ((46*I)/3)*Pi*G[0, 1, x]*RATIO[x] - 
     114*Pi^2*G[0, 1, x]*RATIO[x] - (52*I)*Pi^3*G[0, 1, x]*RATIO[x] + 
     (1279*Pi^4*G[0, 1, x]*RATIO[x])/45 - 18*G[1, 0, x]*RATIO[x] - 
     ((182*I)/3)*Pi*G[1, 0, x]*RATIO[x] - 74*Pi^2*G[1, 0, x]*RATIO[x] - 
     (30*I)*Pi^3*G[1, 0, x]*RATIO[x] + (1093*Pi^4*G[1, 0, x]*RATIO[x])/45 + 
     18*G[1, 1, x]*RATIO[x] - ((46*I)/3)*Pi*G[1, 1, x]*RATIO[x] + 
     (334*Pi^2*G[1, 1, x]*RATIO[x])/3 + (52*I)*Pi^3*G[1, 1, x]*RATIO[x] - 
     (1279*Pi^4*G[1, 1, x]*RATIO[x])/45 + (286*G[0, 0, 0, x]*RATIO[x])/3 + 
     (176*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 94*Pi^2*G[0, 0, 0, x]*RATIO[x] + 
     ((128*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] - (104*G[0, 0, 1, x]*RATIO[x])/
      3 + (54*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 12*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     ((236*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] - (104*G[0, 1, 0, x]*RATIO[x])/
      3 + (86*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 12*Pi^2*G[0, 1, 0, x]*RATIO[x] - 
     ((148*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] + 50*G[0, 1, 1, x]*RATIO[x] - 
     (200*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 50*Pi^2*G[0, 1, 1, x]*RATIO[x] + 
     ((328*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] - (418*G[1, 0, 0, x]*RATIO[x])/
      3 - (176*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 94*Pi^2*G[1, 0, 0, x]*
      RATIO[x] - ((128*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] + 
     (236*G[1, 0, 1, x]*RATIO[x])/3 - (54*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     12*Pi^2*G[1, 0, 1, x]*RATIO[x] + ((236*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (236*G[1, 1, 0, x]*RATIO[x])/3 - (86*I)*Pi*G[1, 1, 0, x]*
      RATIO[x] - 12*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
     ((148*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] - 94*G[1, 1, 1, x]*RATIO[x] + 
     (200*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 50*Pi^2*G[1, 1, 1, x]*RATIO[x] - 
     ((328*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] + 146*G[0, 0, 0, 0, x]*
      RATIO[x] + (96*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     (184*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + 30*G[0, 0, 0, 1, x]*RATIO[x] + 
     (24*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + (8*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/
      3 + 30*G[0, 0, 1, 0, x]*RATIO[x] - (36*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x] + 32*Pi^2*G[0, 0, 1, 0, x]*RATIO[x] + 
     24*G[0, 0, 1, 1, x]*RATIO[x] - (12*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + 
     28*Pi^2*G[0, 0, 1, 1, x]*RATIO[x] + 72*G[0, 1, 0, 0, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 116*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] + 14*G[0, 1, 0, 1, x]*RATIO[x] - (36*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] + 56*Pi^2*G[0, 1, 0, 1, x]*RATIO[x] + 
     14*G[0, 1, 1, 0, x]*RATIO[x] + (24*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] - 
     (112*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 - 214*G[0, 1, 1, 1, x]*RATIO[x] - 
     (48*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] - 
     (256*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 - 130*G[1, 0, 0, 0, x]*RATIO[x] - 
     (96*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 
     (184*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 - 46*G[1, 0, 0, 1, x]*RATIO[x] - 
     (24*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] - (8*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/
      3 - 46*G[1, 0, 1, 0, x]*RATIO[x] + (36*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x] - 32*Pi^2*G[1, 0, 1, 0, x]*RATIO[x] - 
     8*G[1, 0, 1, 1, x]*RATIO[x] + (12*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 
     28*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] - 88*G[1, 1, 0, 0, x]*RATIO[x] + 
     (12*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] - 116*Pi^2*G[1, 1, 0, 0, x]*
      RATIO[x] + 2*G[1, 1, 0, 1, x]*RATIO[x] + (36*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] - 56*Pi^2*G[1, 1, 0, 1, x]*RATIO[x] + 
     2*G[1, 1, 1, 0, x]*RATIO[x] - (24*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
     (112*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 + 198*G[1, 1, 1, 1, x]*RATIO[x] + 
     (48*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 
     (256*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 - (368*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] - (104*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] + 
     (56*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 24*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + (40*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] - 
     12*G[0, 0, 1, 0, 0, x]*RATIO[x] - (16*I)*Pi*G[0, 0, 1, 0, 0, x]*
      RATIO[x] - 24*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     (64*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 24*G[0, 0, 1, 1, 0, x]*
      RATIO[x] + (64*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     12*G[0, 0, 1, 1, 1, x]*RATIO[x] + (112*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] + 12*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] - 24*G[0, 1, 0, 0, 1, x]*
      RATIO[x] - (128*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     24*G[0, 1, 0, 1, 0, x]*RATIO[x] - (112*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] - 12*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (128*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 24*G[0, 1, 1, 0, 0, x]*
      RATIO[x] + (136*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
     (200*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - (56*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x] - (80*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] + 
     (368*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] + (104*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] - (56*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
     24*G[1, 0, 0, 1, 1, x]*RATIO[x] - (40*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] + 12*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 24*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + (64*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     24*G[1, 0, 1, 1, 0, x]*RATIO[x] - (64*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - 12*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     (112*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 12*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - (16*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     24*G[1, 1, 0, 0, 1, x]*RATIO[x] + (128*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + 24*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
     (112*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 12*G[1, 1, 0, 1, 1, x]*
      RATIO[x] - (128*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     24*G[1, 1, 1, 0, 0, x]*RATIO[x] - (136*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (200*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     (56*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + (80*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x] - 744*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     64*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 64*G[0, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     96*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 240*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] + 240*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] - 
     200*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] - 40*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] + 112*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] + 
     112*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] - 176*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 192*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 
     128*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] - 128*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] + 320*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     320*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] - 128*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 128*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 32*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 32*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     200*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] - 56*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] + 192*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] + 
     192*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] + 48*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 48*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     64*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 64*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 216*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     744*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] + 64*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x] + 64*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 
     48*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] + 96*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x] - 240*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] - 
     240*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] + 200*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + 40*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 
     112*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] - 112*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x] + 176*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] - 
     192*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 128*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x] + 128*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 
     320*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] - 320*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 128*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     128*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 80*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x] + 32*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 
     32*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] - 200*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] + 56*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     192*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] - 192*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 48*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     48*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 64*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] + 64*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     216*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (-3/2 - I*Pi - 2*G[0, x] + 2*G[1, x])*Log[mu2]^5*RATIO[x] - 
     (Log[mu2]^6*RATIO[x])/6 + Log[mu2]^4*(I*Pi + G[1, x] - 
       (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
        RATIO[x^(-1)] + (-17/2 - ((15*I)/2)*Pi + (31*Pi^2)/12 - 12*G[0, x] - 
         (10*I)*Pi*G[0, x] + 12*G[1, x] + (10*I)*Pi*G[1, x] - 12*G[0, 0, x] + 
         12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x]) - 
     12*Pi^2*RATIO[x^2] - 24*G[0, 0, x]*RATIO[x^2] + 
     24*G[0, 1, x]*RATIO[x^2] + 24*G[1, 0, x]*RATIO[x^2] - 
     24*G[1, 1, x]*RATIO[x^2] - (469*Zeta[3])/6 + (198*I)*Pi*Zeta[3] + 
     (236*Pi^2*Zeta[3])/3 + 274*G[0, x]*Zeta[3] - (184*I)*Pi*G[0, x]*
      Zeta[3] - (2071*G[1, x]*Zeta[3])/3 - (284*I)*Pi*G[1, x]*Zeta[3] - 
     (280*Pi^2*G[1, x]*Zeta[3])/3 - 212*G[0, 0, x]*Zeta[3] + 
     42*G[0, 1, x]*Zeta[3] + (136*I)*Pi*G[0, 1, x]*Zeta[3] - 
     52*G[1, 0, x]*Zeta[3] + (152*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (824*G[1, 1, x]*Zeta[3])/3 + (112*I)*Pi*G[1, 1, x]*Zeta[3] + 
     112*G[0, 0, 1, x]*Zeta[3] - 168*G[0, 1, 0, x]*Zeta[3] + 
     256*G[0, 1, 1, x]*Zeta[3] + 208*G[1, 0, 0, x]*Zeta[3] - 
     124*G[1, 0, 1, x]*Zeta[3] + 32*G[1, 1, 0, x]*Zeta[3] - 
     328*G[1, 1, 1, x]*Zeta[3] - (190*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (154*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 4*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] - 46*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (18*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     88*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 18*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (369*G[1, x]*RATIO[x^(-1)]*Zeta[3])/2 + 
     (272*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (212*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 42*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - (68*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - (148*I)*Pi*G[1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - (622*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (56*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     56*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 84*G[0, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 128*G[0, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     176*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 86*G[1, 0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 112*G[1, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     164*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - (4*Pi^2*Zeta[3])/
      (-1 + RATIO[x])^2 + ((18*I)*Pi*G[0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (18*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - (173*RATIO[x]*Zeta[3])/6 + 
     (302*I)*Pi*RATIO[x]*Zeta[3] - (623*Pi^2*RATIO[x]*Zeta[3])/6 - 
     ((10*I)/3)*Pi^3*RATIO[x]*Zeta[3] + 2*G[0, x]*RATIO[x]*Zeta[3] + 
     (96*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + (196*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/
      3 - 2*G[1, x]*RATIO[x]*Zeta[3] - (96*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
     (196*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/3 + 12*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     (120*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 72*G[0, 1, x]*RATIO[x]*
      Zeta[3] + (248*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] - 
     12*G[1, 0, x]*RATIO[x]*Zeta[3] + (120*I)*Pi*G[1, 0, x]*RATIO[x]*
      Zeta[3] - 72*G[1, 1, x]*RATIO[x]*Zeta[3] - (248*I)*Pi*G[1, 1, x]*
      RATIO[x]*Zeta[3] + 568*G[0, 0, 0, x]*RATIO[x]*Zeta[3] - 
     216*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 104*G[0, 1, 0, x]*RATIO[x]*
      Zeta[3] - 120*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 
     568*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 216*G[1, 0, 1, x]*RATIO[x]*
      Zeta[3] + 104*G[1, 1, 0, x]*RATIO[x]*Zeta[3] + 
     120*G[1, 1, 1, x]*RATIO[x]*Zeta[3] + 292*RATIO[x]*Zeta[3]^2 + 
     Log[mu2]^3*((6*I)*Pi - 4*Pi^2 + (6*I)*Pi*G[0, x] + 6*G[1, x] - 
       (14*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] + 6*G[0, 1, x] - 
       (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
       24*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] - 12*G[0, 1, 1, x] - 
       12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 36*G[1, 1, 1, x] + 
       ((6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] + 6*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[x]*(-111/4 - (34*I)*Pi + 
         (29*Pi^2)/2 + ((11*I)/3)*Pi^3 - 50*G[0, x] - (48*I)*Pi*G[0, x] + 
         (62*Pi^2*G[0, x])/3 + 50*G[1, x] + (48*I)*Pi*G[1, x] - 
         (62*Pi^2*G[1, x])/3 - 36*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] + 
         36*G[0, 1, x] + (48*I)*Pi*G[0, 1, x] + 36*G[1, 0, x] + 
         (48*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] - (48*I)*Pi*G[1, 1, x] - 
         32*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - 
         32*G[0, 1, 1, x] + 32*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 
         32*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 12*Zeta[3])) + 
     Log[mu2]^2*((33*I)*Pi - (68*Pi^2)/3 - ((20*I)/3)*Pi^3 + 
       (42*I)*Pi*G[0, x] - 14*Pi^2*G[0, x] + 33*G[1, x] - (66*I)*Pi*G[1, x] + 
       (130*Pi^2*G[1, x])/3 + ((40*I)/3)*Pi^3*G[1, x] + 12*G[0, 0, x] + 
       (10*I)*Pi*G[0, 0, x] + 30*G[0, 1, x] - (50*I)*Pi*G[0, 1, x] + 
       36*Pi^2*G[0, 1, x] + 30*G[1, 0, x] - (34*I)*Pi*G[1, 0, x] + 
       28*Pi^2*G[1, 0, x] - 114*G[1, 1, x] + (30*I)*Pi*G[1, 1, x] - 
       (152*Pi^2*G[1, 1, x])/3 + 10*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] + 
       10*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] - 78*G[0, 1, 1, x] + 
       (40*I)*Pi*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] - 
       62*G[1, 0, 1, x] + (48*I)*Pi*G[1, 0, 1, x] - 62*G[1, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 0, x] + 164*G[1, 1, 1, x] - 
       (28*I)*Pi*G[1, 1, 1, x] - 20*G[0, 0, 1, 1, x] - 44*G[0, 1, 0, 1, x] - 
       44*G[0, 1, 1, 0, x] + 120*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 1, x] - 
       20*G[1, 0, 1, 0, x] + 104*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] + 
       96*G[1, 1, 0, 1, x] + 96*G[1, 1, 1, 0, x] - 232*G[1, 1, 1, 1, x] + 
       ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       24*Zeta[3] - 48*G[1, x]*Zeta[3] + RATIO[x]*(-1051/16 - 
         ((333*I)/4)*Pi + (143*Pi^2)/3 + ((27*I)/2)*Pi^3 - (881*Pi^4)/360 - 
         93*G[0, x] - (150*I)*Pi*G[0, x] + 70*Pi^2*G[0, x] + 
         (22*I)*Pi^3*G[0, x] + 93*G[1, x] + (150*I)*Pi*G[1, x] - 
         70*Pi^2*G[1, x] - (22*I)*Pi^3*G[1, x] - 96*G[0, 0, x] - 
         (108*I)*Pi*G[0, 0, x] + (214*Pi^2*G[0, 0, x])/3 + 96*G[0, 1, x] + 
         (108*I)*Pi*G[0, 1, x] - (230*Pi^2*G[0, 1, x])/3 + 96*G[1, 0, x] + 
         (108*I)*Pi*G[1, 0, x] - (214*Pi^2*G[1, 0, x])/3 - 96*G[1, 1, x] - 
         (108*I)*Pi*G[1, 1, x] + (230*Pi^2*G[1, 1, x])/3 - 
         (64*I)*Pi*G[0, 0, 0, x] + (96*I)*Pi*G[0, 0, 1, x] + 
         (96*I)*Pi*G[0, 1, 0, x] - (112*I)*Pi*G[0, 1, 1, x] + 
         (64*I)*Pi*G[1, 0, 0, x] - (96*I)*Pi*G[1, 0, 1, x] - 
         (96*I)*Pi*G[1, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, x] + 
         32*G[0, 0, 0, 0, x] - 16*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 
         16*G[1, 1, 1, 1, x] + 51*Zeta[3] + (52*I)*Pi*Zeta[3] + 
         48*G[0, x]*Zeta[3] - 48*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*((45*I)*Pi*G[1, x] - (56*Pi^2*G[1, x])/3 - 
         ((20*I)/3)*Pi^3*G[1, x] + (30*I)*Pi*G[0, 1, x] - 
         18*Pi^2*G[0, 1, x] + (18*I)*Pi*G[1, 0, x] - 14*Pi^2*G[1, 0, x] + 
         45*G[1, 1, x] - (22*I)*Pi*G[1, 1, x] + (76*Pi^2*G[1, 1, x])/3 + 
         (10*I)*Pi*G[0, 0, 1, x] + (22*I)*Pi*G[0, 1, 0, x] + 
         30*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, x] + 18*G[1, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - 
         (20*I)*Pi*G[1, 1, 0, x] - 58*G[1, 1, 1, x] + 
         (14*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 1, 1, x] + 
         22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 60*G[0, 1, 1, 1, x] + 
         10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] - 52*G[1, 0, 1, 1, x] + 
         10*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 
         116*G[1, 1, 1, 1, x] + 24*G[1, x]*Zeta[3])) + 225*Zeta[5] - 
     690*G[1, x]*Zeta[5] + 60*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     345*G[1, x]*RATIO[x^(-1)]*Zeta[5] + (60*Zeta[5])/(-1 + RATIO[x])^2 + 
     112*RATIO[x]*Zeta[5] - (132*I)*Pi*RATIO[x]*Zeta[5] - 
     352*G[0, x]*RATIO[x]*Zeta[5] + 352*G[1, x]*RATIO[x]*Zeta[5] + 
     Log[mu2]*(((141*I)/2)*Pi - 80*Pi^2 - ((82*I)/3)*Pi^3 + (16*Pi^4)/3 + 
       (144*I)*Pi*G[0, x] - (256*Pi^2*G[0, x])/3 - ((35*I)/3)*Pi^3*G[0, x] + 
       (141*G[1, x])/2 - (147*I)*Pi*G[1, x] + (454*Pi^2*G[1, x])/3 + 
       ((127*I)/3)*Pi^3*G[1, x] - (32*Pi^4*G[1, x])/3 + 36*G[0, 0, x] + 
       (134*I)*Pi*G[0, 0, x] + (4*Pi^2*G[0, 0, x])/3 + 108*G[0, 1, x] - 
       (188*I)*Pi*G[0, 1, x] + (287*Pi^2*G[0, 1, x])/3 + 
       ((118*I)/3)*Pi^3*G[0, 1, x] + 108*G[1, 0, x] - (140*I)*Pi*G[1, 0, x] + 
       (119*Pi^2*G[1, 0, x])/3 + ((70*I)/3)*Pi^3*G[1, 0, x] - 
       321*G[1, 1, x] + (86*I)*Pi*G[1, 1, x] - (254*Pi^2*G[1, 1, x])/3 - 
       (52*I)*Pi^3*G[1, 1, x] + 96*G[0, 0, 0, x] - (48*I)*Pi*G[0, 0, 0, x] + 
       14*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] + 40*Pi^2*G[0, 0, 1, x] + 
       14*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] + (200*Pi^2*G[0, 1, 0, x])/
        3 - 262*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - 
       (278*Pi^2*G[0, 1, 1, x])/3 + 14*G[1, 0, 0, x] + 
       (72*I)*Pi*G[1, 0, 0, x] - (8*Pi^2*G[1, 0, 0, x])/3 - 
       214*G[1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, x] - (262*Pi^2*G[1, 0, 1, x])/
        3 - 214*G[1, 1, 0, x] - (52*I)*Pi*G[1, 1, 0, x] - 
       50*Pi^2*G[1, 1, 0, x] + 528*G[1, 1, 1, x] + (100*I)*Pi*G[1, 1, 1, x] + 
       94*Pi^2*G[1, 1, 1, x] - 48*G[0, 0, 0, 1, x] + 
       (96*I)*Pi*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
       (40*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
       (32*I)*Pi*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 
       16*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
       176*G[0, 1, 1, 1, x] + (40*I)*Pi*G[0, 1, 1, 1, x] - 
       48*G[1, 0, 0, 0, x] + (96*I)*Pi*G[1, 0, 0, 0, x] + 
       100*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
       100*G[1, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 0, x] + 
       40*G[1, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] + 
       100*G[1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 0, 0, x] - 
       28*G[1, 1, 0, 1, x] - (56*I)*Pi*G[1, 1, 0, 1, x] - 
       28*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
       200*G[1, 1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, x] + 
       96*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] + 
       120*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
       160*G[0, 1, 1, 0, 1, x] + 160*G[0, 1, 1, 1, 0, x] - 
       360*G[0, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 1, x] + 
       96*G[1, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 1, 1, x] + 
       96*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 0, x] - 240*G[1, 0, 1, 1, 1, x] + 
       96*G[1, 1, 0, 0, 0, x] - 96*G[1, 1, 0, 0, 1, x] - 
       96*G[1, 1, 0, 1, 0, x] - 152*G[1, 1, 0, 1, 1, x] - 
       96*G[1, 1, 1, 0, 0, x] - 104*G[1, 1, 1, 0, 1, x] - 
       104*G[1, 1, 1, 1, 0, x] + 520*G[1, 1, 1, 1, 1, x] + 
       ((-36*I)*Pi*G[0, x] + 24*Pi^2*G[0, x] - 36*G[0, 0, x] - 
         (88*I)*Pi*G[0, 0, x] + (32*I)*Pi*G[0, 1, x] + (32*I)*Pi*G[1, 0, x] - 
         96*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] + 
         32*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 72*Zeta[3] + 
       (24*I)*Pi*Zeta[3] + 68*G[0, x]*Zeta[3] - 236*G[1, x]*Zeta[3] - 
       (48*I)*Pi*G[1, x]*Zeta[3] - 136*G[0, 1, x]*Zeta[3] - 
       136*G[1, 0, x]*Zeta[3] + 320*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((213*I)/2)*Pi*G[1, x] - 92*Pi^2*G[1, x] - 
         ((58*I)/3)*Pi^3*G[1, x] + (16*Pi^4*G[1, x])/3 + 
         (140*I)*Pi*G[0, 1, x] - (188*Pi^2*G[0, 1, x])/3 - 
         ((59*I)/3)*Pi^3*G[0, 1, x] + (104*I)*Pi*G[1, 0, x] - 
         (80*Pi^2*G[1, 0, x])/3 - ((35*I)/3)*Pi^3*G[1, 0, x] + 
         (213*G[1, 1, x])/2 - (130*I)*Pi*G[1, 1, x] + (166*Pi^2*G[1, 1, x])/
          3 + (26*I)*Pi^3*G[1, 1, x] + (46*I)*Pi*G[0, 0, 1, x] - 
         20*Pi^2*G[0, 0, 1, x] + (50*I)*Pi*G[0, 1, 0, x] - 
         (100*Pi^2*G[0, 1, 0, x])/3 + 140*G[0, 1, 1, x] - 
         (30*I)*Pi*G[0, 1, 1, x] + (139*Pi^2*G[0, 1, 1, x])/3 - 
         (18*I)*Pi*G[1, 0, 0, x] + (4*Pi^2*G[1, 0, 0, x])/3 + 
         104*G[1, 0, 1, x] - (34*I)*Pi*G[1, 0, 1, x] + 
         (131*Pi^2*G[1, 0, 1, x])/3 + 104*G[1, 1, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, x] + 25*Pi^2*G[1, 1, 0, x] - 
         324*G[1, 1, 1, x] - (32*I)*Pi*G[1, 1, 1, x] - 
         47*Pi^2*G[1, 1, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, 0, x] + 46*G[0, 0, 1, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, 1, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         50*G[0, 1, 0, 1, x] + 50*G[0, 1, 1, 0, x] - 
         (20*I)*Pi*G[0, 1, 1, 0, x] - 140*G[0, 1, 1, 1, x] - 
         (20*I)*Pi*G[0, 1, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, 0, x] - 
         18*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         18*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         52*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] - 
         18*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] + (28*I)*Pi*G[1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         92*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] - 
         48*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
         60*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
         80*G[0, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 0, x] + 
         180*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 1, x] - 
         48*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] - 
         48*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + 120*G[1, 0, 1, 1, 1, x] - 
         48*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 0, 1, 0, x] + 76*G[1, 1, 0, 1, 1, x] + 
         48*G[1, 1, 1, 0, 0, x] + 52*G[1, 1, 1, 0, 1, x] + 
         52*G[1, 1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, 1, x] + 
         72*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
         68*G[0, 1, x]*Zeta[3] + 68*G[1, 0, x]*Zeta[3] - 
         160*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-1495/16 - ((1051*I)/8)*Pi + 
         (569*Pi^2)/8 + ((82*I)/3)*Pi^3 - (183*Pi^4)/40 - ((41*I)/180)*Pi^5 - 
         (511*G[0, x])/4 - (186*I)*Pi*G[0, x] + (437*Pi^2*G[0, x])/3 + 
         (44*I)*Pi^3*G[0, x] - (21*Pi^4*G[0, x])/2 + (511*G[1, x])/4 + 
         (186*I)*Pi*G[1, x] - (437*Pi^2*G[1, x])/3 - (44*I)*Pi^3*G[1, x] + 
         (21*Pi^4*G[1, x])/2 - (192*I)*Pi*G[0, 0, x] + 100*Pi^2*G[0, 0, x] + 
         ((140*I)/3)*Pi^3*G[0, 0, x] + (192*I)*Pi*G[0, 1, x] - 
         116*Pi^2*G[0, 1, x] - ((172*I)/3)*Pi^3*G[0, 1, x] + 
         (192*I)*Pi*G[1, 0, x] - 100*Pi^2*G[1, 0, x] - ((140*I)/3)*Pi^3*
          G[1, 0, x] - (192*I)*Pi*G[1, 1, x] + 116*Pi^2*G[1, 1, x] + 
         ((172*I)/3)*Pi^3*G[1, 1, x] + (96*I)*Pi*G[0, 0, 0, x] + 
         8*Pi^2*G[0, 0, 0, x] - 104*Pi^2*G[0, 0, 1, x] - 
         88*Pi^2*G[0, 1, 0, x] - (48*I)*Pi*G[0, 1, 1, x] + 
         152*Pi^2*G[0, 1, 1, x] - (96*I)*Pi*G[1, 0, 0, x] - 
         8*Pi^2*G[1, 0, 0, x] + 104*Pi^2*G[1, 0, 1, x] + 
         88*Pi^2*G[1, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, x] - 
         152*Pi^2*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] + 
         (416*I)*Pi*G[0, 0, 0, 0, x] - (88*I)*Pi*G[0, 0, 0, 1, x] - 
         (88*I)*Pi*G[0, 0, 1, 0, x] - (80*I)*Pi*G[0, 0, 1, 1, x] - 
         (176*I)*Pi*G[0, 1, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 1, x] - 
         (40*I)*Pi*G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] + 
         (128*I)*Pi*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] - 
         (416*I)*Pi*G[1, 0, 0, 0, x] + (88*I)*Pi*G[1, 0, 0, 1, x] + 
         (88*I)*Pi*G[1, 0, 1, 0, x] + (80*I)*Pi*G[1, 0, 1, 1, x] + 
         (176*I)*Pi*G[1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, x] + 
         (40*I)*Pi*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] - 
         (128*I)*Pi*G[1, 1, 1, 1, x] + 440*G[0, 0, 0, 0, 0, x] - 
         88*G[0, 0, 0, 0, 1, x] - 88*G[0, 0, 0, 1, 0, x] - 
         88*G[0, 0, 1, 0, 0, x] - 80*G[0, 0, 1, 1, 1, x] - 
         176*G[0, 1, 0, 0, 0, x] - 40*G[0, 1, 0, 1, 1, x] - 
         40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
         200*G[0, 1, 1, 1, 1, x] - 440*G[1, 0, 0, 0, 0, x] + 
         88*G[1, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 1, 0, x] + 
         88*G[1, 0, 1, 0, 0, x] + 80*G[1, 0, 1, 1, 1, x] + 
         176*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] - 
         200*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] + (150*I)*Pi*Zeta[3] - 
         (206*Pi^2*Zeta[3])/3 + 60*G[0, x]*Zeta[3] + (136*I)*Pi*G[0, x]*
          Zeta[3] - 60*G[1, x]*Zeta[3] - (136*I)*Pi*G[1, x]*Zeta[3] + 
         60*Zeta[5])))/Nc^3 + (5599/48 + ((1219*I)/16)*Pi - (6853*Pi^2)/288 + 
     ((1259*I)/72)*Pi^3 + (1009*Pi^4)/72 - ((463*I)/360)*Pi^5 - 
     (27917*Pi^6)/27216 - 6*G[0, x] + ((244*I)/3)*Pi*G[0, x] + 
     (247*Pi^2*G[0, x])/18 - ((254*I)/9)*Pi^3*G[0, x] - 
     (817*Pi^4*G[0, x])/180 + ((28*I)/15)*Pi^5*G[0, x] - (45*G[1, x])/4 - 
     ((6181*I)/48)*Pi*G[1, x] - (1381*Pi^2*G[1, x])/72 - 
     ((677*I)/72)*Pi^3*G[1, x] - (181*Pi^4*G[1, x])/60 - 
     ((227*I)/120)*Pi^5*G[1, x] + G[0, 0, x] - ((22*I)/3)*Pi*G[0, 0, x] - 
     (149*Pi^2*G[0, 0, x])/6 + ((14*I)/3)*Pi^3*G[0, 0, x] + 
     (49*Pi^4*G[0, 0, x])/45 + (395*G[0, 1, x])/24 - 
     ((1135*I)/12)*Pi*G[0, 1, x] + (388*Pi^2*G[0, 1, x])/9 + 
     ((20*I)/3)*Pi^3*G[0, 1, x] - (141*Pi^4*G[0, 1, x])/20 + 
     (395*G[1, 0, x])/24 - ((74*I)/3)*Pi*G[1, 0, x] + 
     (167*Pi^2*G[1, 0, x])/18 + ((142*I)/9)*Pi^3*G[1, 0, x] - 
     (323*Pi^4*G[1, 0, x])/45 - (2357*G[1, 1, x])/48 + 
     ((1597*I)/12)*Pi*G[1, 1, x] - (113*Pi^2*G[1, 1, x])/9 - 
     ((67*I)/9)*Pi^3*G[1, 1, x] + (493*Pi^4*G[1, 1, x])/120 - 
     (37*G[0, 0, 0, x])/3 - ((67*I)/3)*Pi*G[0, 0, 0, x] - 
     (23*Pi^2*G[0, 0, 0, x])/3 + ((16*I)/3)*Pi^3*G[0, 0, 0, x] + 
     5*G[0, 0, 1, x] - (39*I)*Pi*G[0, 0, 1, x] - (31*Pi^2*G[0, 0, 1, x])/3 + 
     ((25*I)/3)*Pi^3*G[0, 0, 1, x] + 5*G[0, 1, 0, x] + I*Pi*G[0, 1, 0, x] + 
     (34*Pi^2*G[0, 1, 0, x])/3 + ((43*I)/3)*Pi^3*G[0, 1, 0, x] - 
     (511*G[0, 1, 1, x])/12 + ((130*I)/3)*Pi*G[0, 1, 1, x] - 
     (53*Pi^2*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi^3*G[0, 1, 1, x] - 
     38*G[1, 0, 0, x] - (34*I)*Pi*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] + 
     ((62*I)/3)*Pi^3*G[1, 0, 0, x] + (211*G[1, 0, 1, x])/3 + 
     ((1693*I)/12)*Pi*G[1, 0, 1, x] - (145*Pi^2*G[1, 0, 1, x])/18 - 
     ((43*I)/3)*Pi^3*G[1, 0, 1, x] + (211*G[1, 1, 0, x])/3 + 
     ((298*I)/3)*Pi*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/9 - 
     ((26*I)/3)*Pi^3*G[1, 1, 0, x] - 37*G[1, 1, 1, x] - 
     ((2081*I)/12)*Pi*G[1, 1, 1, x] + (67*Pi^2*G[1, 1, 1, x])/3 + 
     ((67*I)/6)*Pi^3*G[1, 1, 1, x] - 77*G[0, 0, 0, 0, x] + 
     (20*I)*Pi*G[0, 0, 0, 0, x] + (82*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (164*G[0, 0, 0, 1, x])/3 + (18*I)*Pi*G[0, 0, 0, 1, x] + 
     (106*Pi^2*G[0, 0, 0, 1, x])/3 + (164*G[0, 0, 1, 0, x])/3 + 
     (6*I)*Pi*G[0, 0, 1, 0, x] + 12*Pi^2*G[0, 0, 1, 0, x] - 
     (119*G[0, 0, 1, 1, x])/3 + (30*I)*Pi*G[0, 0, 1, 1, x] - 
     (71*Pi^2*G[0, 0, 1, 1, x])/3 + (362*G[0, 1, 0, 0, x])/3 + 
     ((82*I)/3)*Pi*G[0, 1, 0, 0, x] - 2*Pi^2*G[0, 1, 0, 0, x] - 
     (197*G[0, 1, 0, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, 1, x] - 
     (35*Pi^2*G[0, 1, 0, 1, x])/3 - (197*G[0, 1, 1, 0, x])/3 - 
     ((92*I)/3)*Pi*G[0, 1, 1, 0, x] - (31*Pi^2*G[0, 1, 1, 0, x])/3 - 
     13*G[0, 1, 1, 1, x] - ((65*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (8*Pi^2*G[0, 1, 1, 1, x])/3 - (134*G[1, 0, 0, 0, x])/3 + 
     ((260*I)/3)*Pi*G[1, 0, 0, 0, x] + (64*Pi^2*G[1, 0, 0, 0, x])/3 + 
     (194*G[1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 0, 1, x] - 
     (125*Pi^2*G[1, 0, 0, 1, x])/3 + (194*G[1, 0, 1, 0, x])/3 - 
     (70*I)*Pi*G[1, 0, 1, 0, x] - (17*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (475*G[1, 0, 1, 1, x])/12 - ((230*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (113*Pi^2*G[1, 0, 1, 1, x])/3 + 116*G[1, 1, 0, 0, x] - 
     ((262*I)/3)*Pi*G[1, 1, 0, 0, x] - 9*Pi^2*G[1, 1, 0, 0, x] - 
     (398*G[1, 1, 0, 1, x])/3 - ((146*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     42*Pi^2*G[1, 1, 0, 1, x] - (398*G[1, 1, 1, 0, x])/3 + 
     (36*I)*Pi*G[1, 1, 1, 0, x] - (4*Pi^2*G[1, 1, 1, 0, x])/3 + 
     (545*G[1, 1, 1, 1, x])/4 + (132*I)*Pi*G[1, 1, 1, 1, x] - 
     (145*Pi^2*G[1, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     56*G[0, 0, 0, 0, 1, x] + (44*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     56*G[0, 0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     62*G[0, 0, 0, 1, 1, x] - (52*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     20*G[0, 0, 1, 0, 0, x] - (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     38*G[0, 0, 1, 0, 1, x] - (72*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     38*G[0, 0, 1, 1, 0, x] + (40*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     30*G[0, 0, 1, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     82*G[0, 1, 0, 0, 0, x] + (52*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (236*G[0, 1, 0, 0, 1, x])/3 - (76*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (236*G[0, 1, 0, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (44*G[0, 1, 0, 1, 1, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     84*G[0, 1, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (22*G[0, 1, 1, 0, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (22*G[0, 1, 1, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     109*G[0, 1, 1, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     160*G[1, 0, 0, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (184*G[1, 0, 0, 0, 1, x])/3 + (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (184*G[1, 0, 0, 1, 0, x])/3 - (18*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (50*G[1, 0, 0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (415*G[1, 0, 1, 0, 0, x])/3 - (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (7*G[1, 0, 1, 0, 1, x])/3 - (42*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (7*G[1, 0, 1, 1, 0, x])/3 - (14*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     57*G[1, 0, 1, 1, 1, x] + (63*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (518*G[1, 1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (58*G[1, 1, 0, 0, 1, x])/3 - (108*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (58*G[1, 1, 0, 1, 0, x])/3 - (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     82*G[1, 1, 0, 1, 1, x] + (120*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     89*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     97*G[1, 1, 1, 0, 1, x] + (161*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     97*G[1, 1, 1, 1, 0, x] + (60*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     193*G[1, 1, 1, 1, 1, x] - (185*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     216*G[0, 0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 0, 1, x] - 
     112*G[0, 0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 0, 1, 1, x] - 
     132*G[0, 0, 0, 1, 0, 0, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
     20*G[0, 0, 0, 1, 1, 0, x] + 52*G[0, 0, 0, 1, 1, 1, x] - 
     128*G[0, 0, 1, 0, 0, 0, x] - 8*G[0, 0, 1, 0, 0, 1, x] - 
     8*G[0, 0, 1, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 1, 1, x] + 
     48*G[0, 0, 1, 1, 0, 0, x] + 60*G[0, 0, 1, 1, 0, 1, x] + 
     60*G[0, 0, 1, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, 1, x] - 
     16*G[0, 1, 0, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 0, 1, x] - 
     28*G[0, 1, 0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, 1, 1, x] - 
     16*G[0, 1, 0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, 0, 1, x] + 
     20*G[0, 1, 0, 1, 1, 0, x] + 44*G[0, 1, 0, 1, 1, 1, x] + 
     44*G[0, 1, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, 1, x] + 
     12*G[0, 1, 1, 0, 1, 0, x] + 40*G[0, 1, 1, 0, 1, 1, x] - 
     20*G[0, 1, 1, 1, 0, 0, x] + 52*G[0, 1, 1, 1, 0, 1, x] + 
     52*G[0, 1, 1, 1, 1, 0, x] - 112*G[0, 1, 1, 1, 1, 1, x] + 
     120*G[1, 0, 0, 0, 0, 0, x] - 100*G[1, 0, 0, 0, 0, 1, x] - 
     100*G[1, 0, 0, 0, 1, 0, x] + 106*G[1, 0, 0, 0, 1, 1, x] - 
     106*G[1, 0, 0, 1, 0, 0, x] + 76*G[1, 0, 0, 1, 0, 1, x] + 
     76*G[1, 0, 0, 1, 1, 0, x] - 40*G[1, 0, 0, 1, 1, 1, x] - 
     104*G[1, 0, 1, 0, 0, 0, x] + 44*G[1, 0, 1, 0, 0, 1, x] + 
     44*G[1, 0, 1, 0, 1, 0, x] - 14*G[1, 0, 1, 0, 1, 1, x] + 
     50*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
     8*G[1, 0, 1, 1, 1, 0, x] - 61*G[1, 0, 1, 1, 1, 1, x] + 
     4*G[1, 1, 0, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 0, 1, x] - 
     28*G[1, 1, 0, 0, 1, 0, x] + 20*G[1, 1, 0, 0, 1, 1, x] + 
     64*G[1, 1, 0, 1, 0, 1, x] + 64*G[1, 1, 0, 1, 1, 0, x] - 
     88*G[1, 1, 0, 1, 1, 1, x] - 32*G[1, 1, 1, 0, 0, 0, x] + 
     128*G[1, 1, 1, 0, 0, 1, x] + 128*G[1, 1, 1, 0, 1, 0, x] - 
     135*G[1, 1, 1, 0, 1, 1, x] + 72*G[1, 1, 1, 1, 0, 0, x] - 
     180*G[1, 1, 1, 1, 0, 1, x] - 180*G[1, 1, 1, 1, 1, 0, x] + 
     195*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (1/6 - RATIO[(1 - x)^(-1)]/6) - (5599*RATIO[(1 - x)^(-1)])/48 + 
     (6*I)*Pi*RATIO[(1 - x)^(-1)] - (4859*Pi^2*RATIO[(1 - x)^(-1)])/288 - 
     ((329*I)/18)*Pi^3*RATIO[(1 - x)^(-1)] - (2827*Pi^4*RATIO[(1 - x)^(-1)])/
      360 + (I/5)*Pi^5*RATIO[(1 - x)^(-1)] + (27917*Pi^6*RATIO[(1 - x)^(-1)])/
      27216 + 6*G[0, x]*RATIO[(1 - x)^(-1)] - (13*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (55*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/18 + 
     ((64*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (17*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/30 - ((28*I)/15)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (1495*G[1, x]*RATIO[(1 - x)^(-1)])/16 + 
     ((511*I)/8)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (97*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 + ((13*I)/6)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (257*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/120 + 
     ((229*I)/180)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] - 
     13*G[0, 0, x]*RATIO[(1 - x)^(-1)] - ((40*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (65*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/2 - 
     (49*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (511*G[0, 1, x]*RATIO[(1 - x)^(-1)])/8 + ((37*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - 33*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (14*I)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (161*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/20 + 
     (511*G[1, 0, x]*RATIO[(1 - x)^(-1)])/8 + (20*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (29*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/6 - 
     (8*I)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1189*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 - 
     (1051*G[1, 1, x]*RATIO[(1 - x)^(-1)])/8 - (93*I)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (76*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (2*I)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (349*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (37*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (3*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((16*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (77*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (11*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 6*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (18*I)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (77*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + (6*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 12*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     55*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (23*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 14*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     20*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 14*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*I)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     93*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - (64*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 8*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     93*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (64*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 2*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((20*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (333*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/2 + (150*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 33*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (10*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     77*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (82*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     80*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (70*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 80*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (12*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     27*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 24*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     93*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (12*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (22*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + 35*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (6*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (20*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     35*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (50*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + 92*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (28*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     8*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 28*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 64*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (52*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     150*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (60*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (94*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 64*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     150*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + (72*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (98*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 150*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (72*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     26*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     204*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (144*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 50*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     84*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (52*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     30*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (4*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     54*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (68*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     54*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 24*G[0, 0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (40*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 42*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (72*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     66*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     66*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     84*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (44*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (20*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     36*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (8*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     144*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     144*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (96*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     144*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (96*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     180*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (120*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     132*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     28*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     128*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     68*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     68*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     60*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     28*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     12*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     56*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     104*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(3/2 + I*Pi + G[0, x] - G[1, x] + 
       (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[(1 - x)^(-1)]) + 
     ((6713*I)/48)*Pi*G[1, x]*RATIO[x^(-1)] + (55*Pi^2*G[1, x]*RATIO[x^(-1)])/
      6 + ((61*I)/24)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
     (107*Pi^4*G[1, x]*RATIO[x^(-1)])/90 - ((391*I)/360)*Pi^5*G[1, x]*
      RATIO[x^(-1)] + (93*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (157*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/6 - ((4*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] + Pi^4*G[0, 1, x]*RATIO[x^(-1)] + 
     (6*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] + (52*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/
      3 - ((5*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
     (143*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/36 + (6713*G[1, 1, x]*RATIO[x^(-1)])/
      48 - ((355*I)/2)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (1009*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - ((5*I)/18)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (683*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 - 
     (52*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 - ((29*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (33*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 - ((5*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + 93*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (59*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (307*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + (8*I)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] - ((148*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (13*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 + ((14*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] + 6*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     ((101*I)/4)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (509*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/18 + (7*I)*Pi^3*G[1, 0, 1, x]*
      RATIO[x^(-1)] + 6*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     ((166*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (22*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + (10*I)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (923*G[1, 1, 1, x]*RATIO[x^(-1)])/4 + 
     ((611*I)/12)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     (122*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - ((137*I)/6)*Pi^3*
      G[1, 1, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 12*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (16*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (20*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((10*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (16*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 33*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (2*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     5*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 33*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - ((134*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (19*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 136*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((26*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (20*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((44*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (20*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (148*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (89*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (148*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (26*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (11*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (95*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/12 + ((10*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (19*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     43*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - ((70*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (43*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (133*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((175*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (64*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (133*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (84*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (10*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (921*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/4 - (11*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (5*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 16*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (40*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 6*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (20*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (10*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (10*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (8*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (58*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 6*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (28*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (158*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (28*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (158*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (20*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 106*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (44*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (18*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (44*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (6*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (2*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (89*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (149*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (26*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (149*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (46*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 81*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (7*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (146*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (108*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (94*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (36*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (94*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (84*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 65*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (8*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     65*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - (100*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 57*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (65*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 57*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (108*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     196*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (65*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 24*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     20*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     44*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 8*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 20*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 16*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 36*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     32*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 40*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 40*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     64*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     10*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 10*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 28*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     28*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 32*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 40*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 22*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     46*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 5*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 124*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 4*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 28*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 32*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 32*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 128*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 15*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 120*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     60*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 60*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 75*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(17/2 + ((13*I)/2)*Pi - (25*Pi^2)/12 + 6*G[0, x] + 
       (4*I)*Pi*G[0, x] - 7*G[1, x] - ((9*I)/2)*Pi*G[1, x] + 4*G[0, 0, x] - 
       5*G[0, 1, x] - 5*G[1, 0, x] + (11*G[1, 1, x])/2 + 
       (-17/2 - (6*I)*Pi + (25*Pi^2)/12 - 6*G[0, x] - (4*I)*Pi*G[0, x] + 
         (15*G[1, x])/2 + (5*I)*Pi*G[1, x] - 4*G[0, 0, x] + 5*G[0, 1, x] + 
         5*G[1, 0, x] - 5*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) + 
     ((12*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (12*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (25*Pi^2*RATIO[x])/2 - ((23*I)/3)*Pi^3*RATIO[x] - 
     (65*Pi^4*RATIO[x])/18 - (77*Pi^2*G[0, x]*RATIO[x])/9 + 
     (12*I)*Pi^3*G[0, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x])/30 + 
     (131*Pi^2*G[1, x]*RATIO[x])/9 + (17*Pi^4*G[1, x]*RATIO[x])/30 - 
     25*G[0, 0, x]*RATIO[x] - ((46*I)/3)*Pi*G[0, 0, x]*RATIO[x] + 
     (13*Pi^2*G[0, 0, x]*RATIO[x])/3 + 25*G[0, 1, x]*RATIO[x] + 
     ((46*I)/3)*Pi*G[0, 1, x]*RATIO[x] - (8*Pi^2*G[0, 1, x]*RATIO[x])/3 + 
     25*G[1, 0, x]*RATIO[x] + ((46*I)/3)*Pi*G[1, 0, x]*RATIO[x] + 
     4*Pi^2*G[1, 0, x]*RATIO[x] - 25*G[1, 1, x]*RATIO[x] - 
     ((46*I)/3)*Pi*G[1, 1, x]*RATIO[x] - (17*Pi^2*G[1, 1, x]*RATIO[x])/3 - 
     (200*G[0, 0, 0, x]*RATIO[x])/3 + (56*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 
     Pi^2*G[0, 0, 0, x]*RATIO[x] + (190*G[0, 0, 1, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 2*Pi^2*G[0, 0, 1, x]*RATIO[x] + 
     (190*G[0, 1, 0, x]*RATIO[x])/3 - (48*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 
     2*Pi^2*G[0, 1, 0, x]*RATIO[x] - 60*G[0, 1, 1, x]*RATIO[x] + 
     Pi^2*G[0, 1, 1, x]*RATIO[x] + (236*G[1, 0, 0, x]*RATIO[x])/3 - 
     (32*I)*Pi*G[1, 0, 0, x]*RATIO[x] + Pi^2*G[1, 0, 0, x]*RATIO[x] - 
     (226*G[1, 0, 1, x]*RATIO[x])/3 - (16*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x] - (226*G[1, 1, 0, x]*RATIO[x])/3 + 
     (24*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 2*Pi^2*G[1, 1, 0, x]*RATIO[x] + 
     72*G[1, 1, 1, x]*RATIO[x] + (24*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     Pi^2*G[1, 1, 1, x]*RATIO[x] + 120*G[0, 0, 0, 0, x]*RATIO[x] - 
     40*G[0, 0, 0, 1, x]*RATIO[x] - 40*G[0, 0, 1, 0, x]*RATIO[x] + 
     8*G[0, 0, 1, 1, x]*RATIO[x] - 82*G[0, 1, 0, 0, x]*RATIO[x] + 
     10*G[0, 1, 0, 1, x]*RATIO[x] + 10*G[0, 1, 1, 0, x]*RATIO[x] + 
     14*G[0, 1, 1, 1, x]*RATIO[x] - 46*G[1, 0, 0, 0, x]*RATIO[x] - 
     10*G[1, 0, 0, 1, x]*RATIO[x] - 10*G[1, 0, 1, 0, x]*RATIO[x] + 
     18*G[1, 0, 1, 1, x]*RATIO[x] + 8*G[1, 1, 0, 0, x]*RATIO[x] + 
     40*G[1, 1, 0, 1, x]*RATIO[x] + 40*G[1, 1, 1, 0, x]*RATIO[x] - 
     40*G[1, 1, 1, 1, x]*RATIO[x] - 6*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x] + 6*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x] + 6*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x] - 6*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x] + 6*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x] - 6*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x] - 6*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x] + 6*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x^2])/90 - 
     (17*Pi^4*G[1, x]*RATIO[x^2])/90 + (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 + 
     (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/3 - (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/
      3 - (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 - (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
      3 - (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 + 
     (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 + (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/
      3 + 2*G[0, 0, 1, 0, 0, x]*RATIO[x^2] - 2*G[0, 0, 1, 0, 1, x]*
      RATIO[x^2] - 2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 
     2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 
     2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 
     2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 
     2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 
     2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 
     2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 
     2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] + (1135*Zeta[3])/12 + 
     (41*I)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/6 + ((10*I)/3)*Pi^3*Zeta[3] - 
     95*G[0, x]*Zeta[3] - (6*I)*Pi*G[0, x]*Zeta[3] + 
     (182*Pi^2*G[0, x]*Zeta[3])/3 + (305*G[1, x]*Zeta[3])/12 - 
     (19*I)*Pi*G[1, x]*Zeta[3] + (55*Pi^2*G[1, x]*Zeta[3])/3 + 
     60*G[0, 0, x]*Zeta[3] - (188*I)*Pi*G[0, 0, x]*Zeta[3] + 
     44*G[0, 1, x]*Zeta[3] + (32*I)*Pi*G[0, 1, x]*Zeta[3] - 
     62*G[1, 0, x]*Zeta[3] - (26*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (119*G[1, 1, x]*Zeta[3])/3 + (116*I)*Pi*G[1, 1, x]*Zeta[3] - 
     168*G[0, 0, 0, x]*Zeta[3] + 128*G[0, 0, 1, x]*Zeta[3] + 
     116*G[0, 1, 0, x]*Zeta[3] - 84*G[0, 1, 1, x]*Zeta[3] - 
     6*G[1, 0, 0, x]*Zeta[3] - 22*G[1, 0, 1, x]*Zeta[3] + 
     60*G[1, 1, 0, x]*Zeta[3] - 19*G[1, 1, 1, x]*Zeta[3] - 
     (299*RATIO[(1 - x)^(-1)]*Zeta[3])/6 - (40*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (103*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/6 - 
     ((10*I)/3)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     9*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (12*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (182*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 - 124*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (18*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (22*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     6*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (188*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 72*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (96*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     30*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (8*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 102*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (40*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     168*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     108*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     144*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     92*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     48*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     48*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     72*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (317*G[1, x]*RATIO[x^(-1)]*Zeta[3])/4 + (47*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + 23*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     10*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - (64*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 8*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (18*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (82*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (60*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 20*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 8*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 66*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     22*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 60*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] + 53*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (46*RATIO[x]*Zeta[3])/3 - (56*I)*Pi*RATIO[x]*Zeta[3] + 
     5*Pi^2*RATIO[x]*Zeta[3] - 26*G[0, x]*RATIO[x]*Zeta[3] + 
     50*G[1, x]*RATIO[x]*Zeta[3] + 18*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     18*G[0, 1, x]*RATIO[x]*Zeta[3] - 18*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     18*G[1, 1, x]*RATIO[x]*Zeta[3] - (5*Pi^2*RATIO[x^2]*Zeta[3])/3 - 
     6*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 
     6*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     100*Zeta[3]^2 + 100*RATIO[(1 - x)^(-1)]*Zeta[3]^2 + 
     Log[mu2/s]^3*(111/4 + (28*I)*Pi - (15*Pi^2)/2 - ((5*I)/3)*Pi^3 + 
       25*G[0, x] + (14*I)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 - 31*G[1, x] - 
       (21*I)*Pi*G[1, x] + (19*Pi^2*G[1, x])/3 + 12*G[0, 0, x] + 
       (8*I)*Pi*G[0, 0, x] - 22*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] - 
       22*G[1, 0, x] - (14*I)*Pi*G[1, 0, x] + 29*G[1, 1, x] + 
       (18*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - 
       16*G[0, 1, 0, x] + 22*G[0, 1, 1, x] - 16*G[1, 0, 0, x] + 
       22*G[1, 0, 1, x] + 22*G[1, 1, 0, x] - 26*G[1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 12*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-111/4 - (25*I)*Pi + (11*Pi^2)/2 + 
         ((5*I)/3)*Pi^3 - 25*G[0, x] - (12*I)*Pi*G[0, x] + 
         (13*Pi^2*G[0, x])/3 + 34*G[1, x] + (24*I)*Pi*G[1, x] - 
         (25*Pi^2*G[1, x])/3 - 12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
         24*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] + 24*G[1, 0, x] + 
         (16*I)*Pi*G[1, 0, x] - 30*G[1, 1, x] - (20*I)*Pi*G[1, 1, x] - 
         8*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - 
         20*G[0, 1, 1, x] + 16*G[1, 0, 0, x] - 20*G[1, 0, 1, x] - 
         20*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 12*Zeta[3])) + 
     Log[mu2/s]^2*(1051/16 + (63*I)*Pi - (62*Pi^2)/3 - ((3*I)/2)*Pi^3 + 
       (349*Pi^4)/360 + (93*G[0, x])/2 + (42*I)*Pi*G[0, x] - 
       (7*Pi^2*G[0, x])/3 - ((10*I)/3)*Pi^3*G[0, x] - (267*G[1, x])/4 - 
       ((139*I)/2)*Pi*G[1, x] + 13*Pi^2*G[1, x] + ((5*I)/2)*Pi^3*G[1, x] + 
       32*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 - 
       65*G[0, 1, x] - (30*I)*Pi*G[0, 1, x] + (31*Pi^2*G[0, 1, x])/3 - 
       65*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + (29*Pi^2*G[1, 0, x])/3 + 
       (177*G[1, 1, x])/2 + (56*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/6 - 
       34*G[0, 0, 1, x] - (22*I)*Pi*G[0, 0, 1, x] - 34*G[0, 1, 0, x] - 
       (18*I)*Pi*G[0, 1, 0, x] + 70*G[0, 1, 1, x] + (40*I)*Pi*G[0, 1, 1, x] - 
       34*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 0, x] + 68*G[1, 0, 1, x] + 
       (46*I)*Pi*G[1, 0, 1, x] + 68*G[1, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, x] - 
       99*G[1, 1, 1, x] - (62*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 38*G[0, 0, 1, 1, x] - 
       12*G[0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, x] + 42*G[0, 1, 1, 0, x] - 
       68*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 50*G[1, 0, 0, 1, x] + 
       50*G[1, 0, 1, 0, x] - 70*G[1, 0, 1, 1, x] + 50*G[1, 1, 0, 0, x] - 
       76*G[1, 1, 0, 1, x] - 76*G[1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, x] + 
       (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
        RATIO[x] - 61*Zeta[3] - (20*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
       26*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(-1051/16 - ((93*I)/2)*Pi + 
         (38*Pi^2)/3 - I*Pi^3 - (349*Pi^4)/360 - (93*G[0, x])/2 - 
         (32*I)*Pi*G[0, x] - Pi^2*G[0, x] + ((10*I)/3)*Pi^3*G[0, x] + 
         (333*G[1, x])/4 + (75*I)*Pi*G[1, x] - (33*Pi^2*G[1, x])/2 - 
         (5*I)*Pi^3*G[1, x] - 32*G[0, 0, x] + (16*Pi^2*G[0, 0, x])/3 + 
         75*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] - (49*Pi^2*G[0, 1, x])/3 + 
         75*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 13*Pi^2*G[1, 0, x] - 
         102*G[1, 1, x] - (72*I)*Pi*G[1, 1, x] + 25*Pi^2*G[1, 1, x] + 
         36*G[0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] + 36*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] - 72*G[0, 1, 1, x] - 
         (44*I)*Pi*G[0, 1, 1, x] + 36*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] - 72*G[1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, x] - 72*G[1, 1, 0, x] - 
         (48*I)*Pi*G[1, 1, 0, x] + 90*G[1, 1, 1, x] + 
         (60*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 36*G[0, 0, 1, 1, x] + 
         12*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
         52*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 48*G[1, 0, 0, 1, x] - 
         48*G[1, 0, 1, 0, x] + 60*G[1, 0, 1, 1, x] - 48*G[1, 1, 0, 0, x] + 
         60*G[1, 1, 0, 1, x] + 60*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
         51*Zeta[3] + (20*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
         36*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((41*I)/2)*Pi*G[1, x] - 
         (16*Pi^2*G[1, x])/3 - ((5*I)/2)*Pi^3*G[1, x] + 
         (10*I)*Pi*G[0, 1, x] - 6*Pi^2*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         (10*Pi^2*G[1, 0, x])/3 + (41*G[1, 1, x])/2 - (16*I)*Pi*G[1, 1, x] + 
         (55*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, x] + 10*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 31*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
         16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] - 
         10*G[1, x]*Zeta[3])) - 256*Zeta[5] + (16*I)*Pi*Zeta[5] + 
     98*G[0, x]*Zeta[5] - 57*G[1, x]*Zeta[5] + 139*RATIO[(1 - x)^(-1)]*
      Zeta[5] - (16*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     98*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 60*G[1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] - 117*G[1, x]*RATIO[x^(-1)]*Zeta[5] + 60*RATIO[x]*Zeta[5] - 
     20*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(1495/16 + ((793*I)/8)*Pi - 
       (143*Pi^2)/8 - ((7*I)/3)*Pi^3 + (377*Pi^4)/120 + ((229*I)/180)*Pi^5 + 
       (511*G[0, x])/8 + (36*I)*Pi*G[0, x] - (47*Pi^2*G[0, x])/6 - 
       ((23*I)/3)*Pi^3*G[0, x] + (1189*Pi^4*G[0, x])/180 - (769*G[1, x])/8 - 
       ((363*I)/4)*Pi*G[1, x] + (179*Pi^2*G[1, x])/6 - (I/2)*Pi^3*G[1, x] - 
       (169*Pi^4*G[1, x])/180 + (10*I)*Pi*G[0, 0, x] - 
       (22*Pi^2*G[0, 0, x])/3 - (20*I)*Pi^3*G[0, 0, x] - 57*G[0, 1, x] - 
       (62*I)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + 
       ((25*I)/3)*Pi^3*G[0, 1, x] - 57*G[1, 0, x] - (68*I)*Pi*G[1, 0, x] + 
       (11*Pi^2*G[1, 0, x])/3 + (7*I)*Pi^3*G[1, 0, x] + (399*G[1, 1, x])/4 + 
       (116*I)*Pi*G[1, 1, x] - (25*Pi^2*G[1, 1, x])/2 - 
       ((5*I)/3)*Pi^3*G[1, 1, x] - (12*I)*Pi*G[0, 0, 0, x] - 
       28*Pi^2*G[0, 0, 0, x] - 54*G[0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, x] + 
       20*Pi^2*G[0, 0, 1, x] - 54*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
       (32*Pi^2*G[0, 1, 0, x])/3 + 122*G[0, 1, 1, x] + 
       (48*I)*Pi*G[0, 1, 1, x] - 17*Pi^2*G[0, 1, 1, x] - 54*G[1, 0, 0, x] - 
       (14*I)*Pi*G[1, 0, 0, x] + (52*Pi^2*G[1, 0, 0, x])/3 + 
       116*G[1, 0, 1, x] + (66*I)*Pi*G[1, 0, 1, x] - (83*Pi^2*G[1, 0, 1, x])/
        3 + 116*G[1, 1, 0, x] + (52*I)*Pi*G[1, 1, 0, x] - 
       (43*Pi^2*G[1, 1, 0, x])/3 - 177*G[1, 1, 1, x] - 
       (120*I)*Pi*G[1, 1, 1, x] + 35*Pi^2*G[1, 1, 1, x] - 
       36*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] + 
       38*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 0, x] + (28*I)*Pi*G[0, 1, 0, 0, x] + 
       46*G[0, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, x] + 
       46*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
       138*G[0, 1, 1, 1, x] - (68*I)*Pi*G[0, 1, 1, 1, x] - 
       12*G[1, 0, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
       66*G[1, 0, 0, 1, x] + (60*I)*Pi*G[1, 0, 0, 1, x] + 
       66*G[1, 0, 1, 0, x] + (40*I)*Pi*G[1, 0, 1, 0, x] - 
       136*G[1, 0, 1, 1, x] - (96*I)*Pi*G[1, 0, 1, 1, x] + 
       66*G[1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, x] - 
       150*G[1, 1, 0, 1, x] - (108*I)*Pi*G[1, 1, 0, 1, x] - 
       150*G[1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 0, x] + 
       228*G[1, 1, 1, 1, x] + (152*I)*Pi*G[1, 1, 1, 1, x] - 
       120*G[0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 0, 1, x] + 
       120*G[0, 0, 0, 1, 0, x] - 84*G[0, 0, 0, 1, 1, x] + 
       120*G[0, 0, 1, 0, 0, x] - 68*G[0, 0, 1, 0, 1, x] - 
       68*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
       96*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
       44*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] - 
       44*G[0, 1, 1, 0, 0, x] - 36*G[0, 1, 1, 0, 1, x] - 
       36*G[0, 1, 1, 1, 0, x] + 104*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 1, x] + 
       12*G[1, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] - 72*G[1, 0, 1, 0, 1, x] - 
       72*G[1, 0, 1, 1, 0, x] + 116*G[1, 0, 1, 1, 1, x] + 
       36*G[1, 1, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 1, x] - 
       100*G[1, 1, 0, 1, 0, x] + 144*G[1, 1, 0, 1, 1, x] - 
       100*G[1, 1, 1, 0, 0, x] + 168*G[1, 1, 1, 0, 1, x] + 
       168*G[1, 1, 1, 1, 0, x] - 200*G[1, 1, 1, 1, 1, x] + 
       (-6*Pi^2 - (4*I)*Pi^3 - 4*Pi^2*G[0, x] + 4*Pi^2*G[1, x] - 
         12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + 
         (8*I)*Pi*G[0, 1, x] + 12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 
         12*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] - 24*G[0, 0, 0, x] + 
         24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         24*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
         24*G[1, 1, 1, x])*RATIO[x] - 154*Zeta[3] - (50*I)*Pi*Zeta[3] - 
       (22*Pi^2*Zeta[3])/3 - 50*G[0, x]*Zeta[3] + (8*I)*Pi*G[0, x]*Zeta[3] + 
       80*G[1, x]*Zeta[3] + (8*I)*Pi*G[1, x]*Zeta[3] + 
       28*G[0, 1, x]*Zeta[3] + 28*G[1, 0, x]*Zeta[3] - 
       44*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((189*I)/4)*Pi*G[1, x] - 
         30*Pi^2*G[1, x] + ((5*I)/6)*Pi^3*G[1, x] + Pi^4*G[1, x] + 
         (44*I)*Pi*G[0, 1, x] - (38*Pi^2*G[0, 1, x])/3 - 
         (5*I)*Pi^3*G[0, 1, x] + (32*I)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/
          3 + (I/3)*Pi^3*G[1, 0, x] + (189*G[1, 1, x])/4 - 
         (62*I)*Pi*G[1, 1, x] + (167*Pi^2*G[1, 1, x])/6 + 
         ((25*I)/3)*Pi^3*G[1, 1, x] + (10*I)*Pi*G[0, 0, 1, x] - 
         4*Pi^2*G[0, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, x] - 
         (20*Pi^2*G[0, 1, 0, x])/3 + 44*G[0, 1, 1, x] - 
         (28*I)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/3 - 
         (6*I)*Pi*G[1, 0, 0, x] + (20*Pi^2*G[1, 0, 0, x])/3 + 
         32*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + 
         32*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] + (35*Pi^2*G[1, 1, 0, x])/
          3 - 135*G[1, 1, 1, x] + (28*I)*Pi*G[1, 1, 1, x] - 
         15*Pi^2*G[1, 1, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         14*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         62*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, 0, x] - 38*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 38*G[1, 1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + 128*G[1, 1, 1, 1, x] + 
         (32*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 0, 1, x] - 
         28*G[0, 1, 1, 1, 0, x] + 48*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         20*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
         48*G[1, 1, 1, 0, 1, x] + 48*G[1, 1, 1, 1, 0, x] - 
         80*G[1, 1, 1, 1, 1, x] - 30*G[1, x]*Zeta[3] - (32*I)*Pi*G[1, x]*
          Zeta[3] - 20*G[0, 1, x]*Zeta[3] - 20*G[1, 0, x]*Zeta[3] + 
         28*G[1, 1, x]*Zeta[3]) - 60*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-1495/16 - ((511*I)/8)*Pi - (97*Pi^2)/8 - ((13*I)/6)*Pi^3 - 
         (257*Pi^4)/120 - ((229*I)/180)*Pi^5 - (511*G[0, x])/8 - 
         (13*Pi^2*G[0, x])/6 + (8*I)*Pi^3*G[0, x] - (1189*Pi^4*G[0, x])/180 + 
         (1051*G[1, x])/8 + (93*I)*Pi*G[1, x] - (76*Pi^2*G[1, x])/3 + 
         (2*I)*Pi^3*G[1, x] + (349*Pi^4*G[1, x])/180 + 14*Pi^2*G[0, 0, x] + 
         (20*I)*Pi^3*G[0, 0, x] + 93*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] - 
         8*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi^3*G[0, 1, x] + 93*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - ((20*I)/3)*Pi^3*
          G[1, 0, x] - (333*G[1, 1, x])/2 - (150*I)*Pi*G[1, 1, x] + 
         33*Pi^2*G[1, 1, x] + (10*I)*Pi^3*G[1, 1, x] + 
         28*Pi^2*G[0, 0, 0, x] + 64*G[0, 0, 1, x] - 24*Pi^2*G[0, 0, 1, x] + 
         64*G[0, 1, 0, x] - (52*Pi^2*G[0, 1, 0, x])/3 - 150*G[0, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 1, x] + (94*Pi^2*G[0, 1, 1, x])/3 + 
         64*G[1, 0, 0, x] - (32*Pi^2*G[1, 0, 0, x])/3 - 150*G[1, 0, 1, x] - 
         (72*I)*Pi*G[1, 0, 1, x] + (98*Pi^2*G[1, 0, 1, x])/3 - 
         150*G[1, 1, 0, x] - (72*I)*Pi*G[1, 1, 0, x] + 
         26*Pi^2*G[1, 1, 0, x] + 204*G[1, 1, 1, x] + 
         (144*I)*Pi*G[1, 1, 1, x] - 50*Pi^2*G[1, 1, 1, x] + 
         36*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 0, x] - 
         36*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
         36*G[0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] - 
         36*G[0, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] + 
         120*G[0, 1, 1, 1, x] + (56*I)*Pi*G[0, 1, 1, 1, x] - 
         72*G[1, 0, 0, 1, x] - (48*I)*Pi*G[1, 0, 0, 1, x] - 
         72*G[1, 0, 1, 0, x] - (48*I)*Pi*G[1, 0, 1, 0, x] + 
         144*G[1, 0, 1, 1, x] + (88*I)*Pi*G[1, 0, 1, 1, x] - 
         72*G[1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 0, 0, x] + 
         144*G[1, 1, 0, 1, x] + (96*I)*Pi*G[1, 1, 0, 1, x] + 
         144*G[1, 1, 1, 0, x] + (96*I)*Pi*G[1, 1, 1, 0, x] - 
         180*G[1, 1, 1, 1, x] - (120*I)*Pi*G[1, 1, 1, 1, x] + 
         120*G[0, 0, 0, 0, 0, x] - 120*G[0, 0, 0, 0, 1, x] - 
         120*G[0, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 1, 1, x] - 
         120*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
         96*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
         48*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 56*G[0, 1, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 72*G[1, 0, 0, 1, 1, x] - 
         24*G[1, 0, 1, 0, 0, x] + 72*G[1, 0, 1, 0, 1, x] + 
         72*G[1, 0, 1, 1, 0, x] - 104*G[1, 0, 1, 1, 1, x] - 
         48*G[1, 1, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 1, x] + 
         96*G[1, 1, 0, 1, 0, x] - 120*G[1, 1, 0, 1, 1, x] + 
         96*G[1, 1, 1, 0, 0, x] - 120*G[1, 1, 1, 0, 1, x] - 
         120*G[1, 1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] + 
         (18*I)*Pi*Zeta[3] + (22*Pi^2*Zeta[3])/3 + 30*G[0, x]*Zeta[3] - 
         (8*I)*Pi*G[0, x]*Zeta[3] - 102*G[1, x]*Zeta[3] - 
         (40*I)*Pi*G[1, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 
         48*G[1, 0, x]*Zeta[3] + 72*G[1, 1, x]*Zeta[3] + 60*Zeta[5])))/Nc^4 + 
   Nc^2*(59208167/104976 + (18211019*Pi^2)/69984 + ((185*I)/2)*Pi^3 + 
     (117469*Pi^4)/9720 + ((1309*I)/360)*Pi^5 - (93799*Pi^6)/81648 + 
     (317849*G[0, x])/1458 - ((6650*I)/27)*Pi*G[0, x] - 
     (42095*Pi^2*G[0, x])/243 - ((460*I)/9)*Pi^3*G[0, x] - 
     (2477*Pi^4*G[0, x])/540 - ((43*I)/45)*Pi^5*G[0, x] - 
     (170035*G[1, x])/486 + ((6650*I)/27)*Pi*G[1, x] - 
     (22445*Pi^2*G[1, x])/72 - ((1481*I)/18)*Pi^3*G[1, x] - 
     (5977*Pi^4*G[1, x])/270 - ((199*I)/360)*Pi^5*G[1, x] + 
     (212*G[0, 0, x])/3 + (282*I)*Pi*G[0, 0, x] + (1055*Pi^2*G[0, 0, x])/9 + 
     ((206*I)/9)*Pi^3*G[0, 0, x] - (38*Pi^4*G[0, 0, x])/15 - 
     (124343*G[0, 1, x])/216 - ((7417*I)/27)*Pi*G[0, 1, x] + 
     (1211*Pi^2*G[0, 1, x])/9 - ((187*I)/18)*Pi^3*G[0, 1, x] + 
     (433*Pi^4*G[0, 1, x])/60 - (124343*G[1, 0, x])/216 - 
     ((7282*I)/27)*Pi*G[1, 0, x] + (2003*Pi^2*G[1, 0, x])/18 - 
     ((95*I)/9)*Pi^3*G[1, 0, x] - (271*Pi^4*G[1, 0, x])/180 + 
     (607033*G[1, 1, x])/648 + ((7085*I)/27)*Pi*G[1, 1, x] - 
     (112*Pi^2*G[1, 1, x])/3 - ((7*I)/6)*Pi^3*G[1, 1, x] + 
     (319*Pi^4*G[1, 1, x])/180 - (1990*G[0, 0, 0, x])/9 - 
     ((578*I)/3)*Pi*G[0, 0, 0, x] - (385*Pi^2*G[0, 0, 0, x])/9 - 
     ((14*I)/3)*Pi^3*G[0, 0, 0, x] + (4384*G[0, 0, 1, x])/9 + 
     ((707*I)/3)*Pi*G[0, 0, 1, x] - (490*Pi^2*G[0, 0, 1, x])/9 + 
     ((95*I)/9)*Pi^3*G[0, 0, 1, x] + (4384*G[0, 1, 0, x])/9 + 
     ((619*I)/3)*Pi*G[0, 1, 0, x] - (290*Pi^2*G[0, 1, 0, x])/9 + 
     ((43*I)/3)*Pi^3*G[0, 1, 0, x] - 480*G[0, 1, 1, x] - 
     ((668*I)/3)*Pi*G[0, 1, 1, x] + (728*Pi^2*G[0, 1, 1, x])/9 + 
     ((98*I)/9)*Pi^3*G[0, 1, 1, x] - 447*G[1, 0, 0, x] - 
     (107*I)*Pi*G[1, 0, 0, x] - (511*Pi^2*G[1, 0, 0, x])/9 + 
     (5*I)*Pi^3*G[1, 0, 0, x] + (4132*G[1, 0, 1, x])/9 - 
     ((128*I)/3)*Pi*G[1, 0, 1, x] + (161*Pi^2*G[1, 0, 1, x])/2 - 
     ((391*I)/18)*Pi^3*G[1, 0, 1, x] + (4132*G[1, 1, 0, x])/9 + 
     ((256*I)/3)*Pi*G[1, 1, 0, x] + 124*Pi^2*G[1, 1, 0, x] - 
     ((20*I)/3)*Pi^3*G[1, 1, 0, x] - (10817*G[1, 1, 1, x])/18 + 
     ((113*I)/3)*Pi*G[1, 1, 1, x] + (13*Pi^2*G[1, 1, 1, x])/2 + 
     ((29*I)/18)*Pi^3*G[1, 1, 1, x] + 191*G[0, 0, 0, 0, x] + 
     ((416*I)/3)*Pi*G[0, 0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, 0, x])/3 - 
     325*G[0, 0, 0, 1, x] - (76*I)*Pi*G[0, 0, 0, 1, x] - 
     (14*Pi^2*G[0, 0, 0, 1, x])/3 - 325*G[0, 0, 1, 0, x] - 
     ((406*I)/3)*Pi*G[0, 0, 1, 0, x] + (20*Pi^2*G[0, 0, 1, 0, x])/3 + 
     434*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
     (275*Pi^2*G[0, 0, 1, 1, x])/9 + 243*G[0, 1, 0, 0, x] - 
     ((466*I)/3)*Pi*G[0, 1, 0, 0, x] + (50*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (490*G[0, 1, 0, 1, x])/3 + ((275*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (29*Pi^2*G[0, 1, 0, 1, x])/3 - (490*G[0, 1, 1, 0, x])/3 + 
     (118*I)*Pi*G[0, 1, 1, 0, x] - 45*Pi^2*G[0, 1, 1, 0, x] + 
     (992*G[0, 1, 1, 1, x])/9 + ((13*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (340*Pi^2*G[0, 1, 1, 1, x])/9 + (1016*G[1, 0, 0, 0, x])/3 - 
     ((226*I)/3)*Pi*G[1, 0, 0, 0, x] - (32*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (821*G[1, 0, 0, 1, x])/3 + (218*I)*Pi*G[1, 0, 0, 1, x] - 
     (143*Pi^2*G[1, 0, 0, 1, x])/9 - (821*G[1, 0, 1, 0, x])/3 + 
     ((112*I)/3)*Pi*G[1, 0, 1, 0, x] - (53*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (1205*G[1, 0, 1, 1, x])/9 - (84*I)*Pi*G[1, 0, 1, 1, x] + 
     (55*Pi^2*G[1, 0, 1, 1, x])/3 - (371*G[1, 1, 0, 0, x])/3 + 
     ((286*I)/3)*Pi*G[1, 1, 0, 0, x] - (19*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (1007*G[1, 1, 0, 1, x])/9 - ((695*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (2*Pi^2*G[1, 1, 0, 1, x])/9 + (1007*G[1, 1, 1, 0, x])/9 - 
     ((70*I)/3)*Pi*G[1, 1, 1, 0, x] + (256*Pi^2*G[1, 1, 1, 0, x])/9 + 
     (550*G[1, 1, 1, 1, x])/9 + ((239*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (19*Pi^2*G[1, 1, 1, 1, x])/3 - 88*G[0, 0, 0, 0, 0, x] - 
     (48*I)*Pi*G[0, 0, 0, 0, 0, x] + (584*G[0, 0, 0, 0, 1, x])/3 + 
     (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (584*G[0, 0, 0, 1, 0, x])/3 + 
     ((224*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 192*G[0, 0, 0, 1, 1, x] - 
     (52*I)*Pi*G[0, 0, 0, 1, 1, x] - (4*G[0, 0, 1, 0, 0, x])/3 + 
     ((200*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (166*G[0, 0, 1, 0, 1, x])/3 - 
     (36*I)*Pi*G[0, 0, 1, 0, 1, x] - (166*G[0, 0, 1, 1, 0, x])/3 - 
     ((212*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - (424*G[0, 0, 1, 1, 1, x])/3 + 
     ((152*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (380*G[0, 1, 0, 0, 0, x])/3 + 
     (68*I)*Pi*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
     (68*I)*Pi*G[0, 1, 0, 0, 1, x] - 14*G[0, 1, 0, 1, 0, x] - 
     ((148*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - (43*G[0, 1, 0, 1, 1, x])/3 + 
     (4*I)*Pi*G[0, 1, 0, 1, 1, x] + (188*G[0, 1, 1, 0, 0, x])/3 - 
     ((40*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (194*G[0, 1, 1, 0, 1, x])/3 + 
     (8*I)*Pi*G[0, 1, 1, 0, 1, x] - (194*G[0, 1, 1, 1, 0, x])/3 - 
     ((8*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 239*G[0, 1, 1, 1, 1, x] + 
     ((56*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - (556*G[1, 0, 0, 0, 0, x])/3 + 
     (32*I)*Pi*G[1, 0, 0, 0, 0, x] + (470*G[1, 0, 0, 0, 1, x])/3 - 
     (68*I)*Pi*G[1, 0, 0, 0, 1, x] + (470*G[1, 0, 0, 1, 0, x])/3 - 
     ((160*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (80*G[1, 0, 0, 1, 1, x])/3 + 
     ((284*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (179*G[1, 0, 1, 0, 0, x])/3 - 
     ((124*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 57*G[1, 0, 1, 0, 1, x] + 
     ((65*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 57*G[1, 0, 1, 1, 0, x] + 
     (68*I)*Pi*G[1, 0, 1, 1, 0, x] - (35*G[1, 0, 1, 1, 1, x])/3 - 
     (71*I)*Pi*G[1, 0, 1, 1, 1, x] + 316*G[1, 1, 0, 0, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, 0, 0, x] - (446*G[1, 1, 0, 0, 1, x])/3 - 
     (68*I)*Pi*G[1, 1, 0, 0, 1, x] - (446*G[1, 1, 0, 1, 0, x])/3 - 
     ((4*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 209*G[1, 1, 0, 1, 1, x] + 
     ((212*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 119*G[1, 1, 1, 0, 0, x] - 
     ((148*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (805*G[1, 1, 1, 0, 1, x])/3 + 
     ((455*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (805*G[1, 1, 1, 1, 0, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, 1, 0, x] + (1420*G[1, 1, 1, 1, 1, x])/3 - 
     (105*I)*Pi*G[1, 1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, 0, x] - 
     64*G[0, 0, 0, 0, 0, 1, x] - 64*G[0, 0, 0, 0, 1, 0, x] + 
     104*G[0, 0, 0, 0, 1, 1, x] - 36*G[0, 0, 0, 1, 0, 0, x] + 
     (308*G[0, 0, 0, 1, 0, 1, x])/3 + (308*G[0, 0, 0, 1, 1, 0, x])/3 - 
     (368*G[0, 0, 0, 1, 1, 1, x])/3 + 24*G[0, 0, 1, 0, 0, 0, x] + 
     (104*G[0, 0, 1, 0, 0, 1, x])/3 + (104*G[0, 0, 1, 0, 1, 0, x])/3 - 
     (68*G[0, 0, 1, 0, 1, 1, x])/3 - 28*G[0, 0, 1, 1, 0, 0, x] + 
     (16*G[0, 0, 1, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (116*G[0, 0, 1, 1, 1, 1, x])/3 + 48*G[0, 1, 0, 0, 0, 0, x] + 
     12*G[0, 1, 0, 0, 0, 1, x] + 12*G[0, 1, 0, 0, 1, 0, x] - 
     48*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
     (4*G[0, 1, 0, 1, 0, 1, x])/3 - (4*G[0, 1, 0, 1, 1, 0, x])/3 - 
     (152*G[0, 1, 0, 1, 1, 1, x])/3 - 60*G[0, 1, 1, 0, 0, 0, x] + 
     (140*G[0, 1, 1, 0, 0, 1, x])/3 + (140*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (248*G[0, 1, 1, 0, 1, 1, x])/3 + 12*G[0, 1, 1, 1, 0, 0, x] - 
     (176*G[0, 1, 1, 1, 0, 1, x])/3 - (176*G[0, 1, 1, 1, 1, 0, x])/3 + 
     (376*G[0, 1, 1, 1, 1, 1, x])/3 - 32*G[1, 0, 0, 0, 0, 0, x] + 
     56*G[1, 0, 0, 0, 0, 1, x] + 56*G[1, 0, 0, 0, 1, 0, x] - 
     100*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] - 
     (124*G[1, 0, 0, 1, 0, 1, x])/3 - (124*G[1, 0, 0, 1, 1, 0, x])/3 + 
     92*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] - 
     (88*G[1, 0, 1, 0, 0, 1, x])/3 - (88*G[1, 0, 1, 0, 1, 0, x])/3 + 
     11*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 0, 1, 1, 0, 0, x] - 
     4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] - 
     39*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 0, 0, x] - 
     32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] - 
     72*G[1, 1, 0, 0, 1, 1, x] - 24*G[1, 1, 0, 1, 0, 0, x] - 
     (40*G[1, 1, 0, 1, 0, 1, x])/3 - (40*G[1, 1, 0, 1, 1, 0, x])/3 + 
     92*G[1, 1, 0, 1, 1, 1, x] - 44*G[1, 1, 1, 0, 0, 0, x] - 
     (52*G[1, 1, 1, 0, 0, 1, x])/3 - (52*G[1, 1, 1, 0, 1, 0, x])/3 + 
     153*G[1, 1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 1, 0, 0, x] - 
     16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
     49*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/6 + RATIO[(1 - x)^(-1)]/6) - (59208167*RATIO[(1 - x)^(-1)])/
      104976 + ((22*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
     (5905499*Pi^2*RATIO[(1 - x)^(-1)])/69984 - ((845*I)/18)*Pi^3*
      RATIO[(1 - x)^(-1)] + (26153*Pi^4*RATIO[(1 - x)^(-1)])/9720 - 
     ((16*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + (93799*Pi^6*RATIO[(1 - x)^(-1)])/
      81648 - (317849*G[0, x]*RATIO[(1 - x)^(-1)])/1458 - 
     (78*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (53815*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/486 + 
     (36*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (751*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/108 + ((43*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] + (173599*G[1, x]*RATIO[(1 - x)^(-1)])/486 - 
     ((16*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (601*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 + ((272*I)/9)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (5371*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/540 - 
     ((7*I)/9)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (218*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (71*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (455*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((257*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (38*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/15 + 
     (54727*G[0, 1, x]*RATIO[(1 - x)^(-1)])/216 - ((187*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (398*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((529*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (401*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/60 + 
     (54727*G[1, 0, x]*RATIO[(1 - x)^(-1)])/216 - ((952*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (100*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((94*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (553*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/180 - 
     (242041*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + 
     ((1616*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (503*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - ((86*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] + (367*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 + 
     (1990*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((484*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (331*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((14*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2485*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((703*I)/3)*Pi*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (611*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((134*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2485*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((974*I)/3)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (67*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((44*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (2989*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((1229*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (851*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((32*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (44*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (166*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((20*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (5087*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((176*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     59*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((116*I)/9)*Pi^3*
      G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (5087*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((208*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     61*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((14*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (2531*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/6 - (196*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (94*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((46*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     191*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((416*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (14*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (881*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((374*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (26*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (881*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((536*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (1252*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((422*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (188*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     170*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((640*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (40*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     384*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((122*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (46*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     384*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (248*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (160*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (5935*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((154*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (364*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (92*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (38*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (52*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (4*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (218*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (52*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((128*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (170*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (556*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((124*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (112*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     4*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (4*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (772*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((472*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (364*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (772*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (52*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (400*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (3880*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (208*I)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     26*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (48*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (584*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (48*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (584*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((224*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (722*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((224*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (284*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (48*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (284*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((272*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (170*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((152*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (176*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (72*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     140*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (56*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     140*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((160*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (146*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     138*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((64*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     22*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     22*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((88*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     204*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((80*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (212*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((64*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (116*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((152*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (328*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((88*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((104*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (56*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (236*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (272*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (272*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (676*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((88*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((64*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1000*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (308*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (308*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (332*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     24*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (128*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (128*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (128*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     36*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (20*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (20*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (44*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     48*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     16*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     28*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (20*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (212*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     88*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (200*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (200*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (296*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     76*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (308*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (308*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (604*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     32*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     56*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     56*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     56*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     8*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     16*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (40*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (40*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     8*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (112*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (112*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     24*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (160*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     8*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(14/9 + G[0, x] + (-14/9 - G[0, x])*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^4*(11/3 + Pi^2/4 - (67*G[0, x])/9 + (2*I)*Pi*G[0, x] - 
       G[1, x]/3 - (2*I)*Pi*G[1, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 
       G[1, 1, x] + (-11/3 - Pi^2/4 + (67*G[0, x])/9 - (2*I)*Pi*G[0, x] + 
         G[1, x]/3 + (2*I)*Pi*G[1, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 
         G[1, 1, x])*RATIO[(1 - x)^(-1)]) - ((868*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)] + (99*Pi^2*G[1, x]*RATIO[x^(-1)])/2 + 
     ((190*I)/9)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
     (8969*Pi^4*G[1, x]*RATIO[x^(-1)])/540 + ((157*I)/360)*Pi^5*G[1, x]*
      RATIO[x^(-1)] - ((4319*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (1241*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 + ((128*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] + (8*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/15 - 
     ((746*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
     (227*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/18 - ((184*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] + (71*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/30 - 
     (868*G[1, 1, x]*RATIO[x^(-1)])/3 + ((3589*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (2147*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - 
     ((746*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
     (1517*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/90 + (66*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (158*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((13*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - (65*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (46*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (I/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (4319*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((25*I)/3)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     ((22*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     ((437*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (172*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - ((17*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (746*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - 
     ((895*I)/3)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (1103*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/6 + ((151*I)/6)*Pi^3*
      G[1, 0, 1, x]*RATIO[x^(-1)] - (746*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - 
     ((346*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (380*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - (2*I)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (2165*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
     ((716*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (73*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/6 - ((43*I)/2)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] - ((22*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     4*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + ((22*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 66*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     ((40*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (29*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (38*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (10*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     65*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (17*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     65*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - (50*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (25*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (446*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((82*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     6*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (437*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (62*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (49*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (437*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (52*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 3*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (1058*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + ((32*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 13*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (8*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((542*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 37*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (64*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (132*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (106*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (64*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((722*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 72*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     62*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - ((484*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (157*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (22*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (22*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (22*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 10*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     38*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 38*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (4*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 46*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (4*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (106*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (4*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (16*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (4*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 30*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (82*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (52*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (82*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (220*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (124*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     405*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + (12*I)*Pi*G[1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 473*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (23*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 473*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - (84*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (1489*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (53*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (820*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 278*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (212*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     278*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + (4*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (704*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (100*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     79*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + (28*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (41*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (271*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (41*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (52*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (173*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (187*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 8*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 8*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 4*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     8*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 20*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     28*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 20*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     16*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 64*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 44*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     44*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 76*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 52*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 36*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 36*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     164*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 68*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 80*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     80*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 57*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     92*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 92*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 133*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     256*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 216*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 216*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 184*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 144*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     144*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 52*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 316*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     156*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 156*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 299*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     132*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 264*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 264*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     731*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + ((2*I)*Pi*G[0, x])/
      (-1 + RATIO[x])^2 + (2*G[0, 0, x])/(-1 + RATIO[x])^2 - 
     (1127*Pi^2*RATIO[x])/6 - ((131*I)/3)*Pi^3*RATIO[x] - 
     (1091*Pi^4*RATIO[x])/90 + (562*Pi^2*G[0, x]*RATIO[x])/9 + 
     ((4*I)/3)*Pi^3*G[0, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x])/30 + 
     (194*Pi^2*G[1, x]*RATIO[x])/9 - ((4*I)/3)*Pi^3*G[1, x]*RATIO[x] + 
     (17*Pi^4*G[1, x]*RATIO[x])/30 - (1127*G[0, 0, x]*RATIO[x])/3 - 
     ((262*I)/3)*Pi*G[0, 0, x]*RATIO[x] - 23*Pi^2*G[0, 0, x]*RATIO[x] + 
     (1127*G[0, 1, x]*RATIO[x])/3 + ((262*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (112*Pi^2*G[0, 1, x]*RATIO[x])/3 + (1127*G[1, 0, x]*RATIO[x])/3 + 
     ((262*I)/3)*Pi*G[1, 0, x]*RATIO[x] + (68*Pi^2*G[1, 0, x]*RATIO[x])/3 - 
     (1127*G[1, 1, x]*RATIO[x])/3 - ((262*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
     13*Pi^2*G[1, 1, x]*RATIO[x] + (646*G[0, 0, 0, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 0, 0, x]*RATIO[x] - Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (620*G[0, 0, 1, x]*RATIO[x])/3 + (256*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     2*Pi^2*G[0, 0, 1, x]*RATIO[x] - (620*G[0, 1, 0, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 2*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     198*G[0, 1, 1, x]*RATIO[x] - (240*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 
     Pi^2*G[0, 1, 1, x]*RATIO[x] - (142*G[1, 0, 0, x]*RATIO[x])/3 + 
     (8*I)*Pi*G[1, 0, 0, x]*RATIO[x] + Pi^2*G[1, 0, 0, x]*RATIO[x] + 
     (116*G[1, 0, 1, x]*RATIO[x])/3 - (256*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x] + (116*G[1, 1, 0, x]*RATIO[x])/3 + 
     (8*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 2*Pi^2*G[1, 1, 0, x]*RATIO[x] - 
     30*G[1, 1, 1, x]*RATIO[x] + (240*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     Pi^2*G[1, 1, 1, x]*RATIO[x] - 104*G[0, 0, 0, 0, x]*RATIO[x] + 
     96*G[0, 0, 0, 1, x]*RATIO[x] + 96*G[0, 0, 1, 0, x]*RATIO[x] + 
     184*G[0, 0, 1, 1, x]*RATIO[x] + 34*G[0, 1, 0, 0, x]*RATIO[x] - 
     18*G[0, 1, 0, 1, x]*RATIO[x] - 18*G[0, 1, 1, 0, x]*RATIO[x] - 
     270*G[0, 1, 1, 1, x]*RATIO[x] + 78*G[1, 0, 0, 0, x]*RATIO[x] - 
     46*G[1, 0, 0, 1, x]*RATIO[x] - 46*G[1, 0, 1, 0, x]*RATIO[x] - 
     258*G[1, 0, 1, 1, x]*RATIO[x] + 40*G[1, 1, 0, 0, x]*RATIO[x] - 
     80*G[1, 1, 0, 1, x]*RATIO[x] - 80*G[1, 1, 1, 0, x]*RATIO[x] + 
     392*G[1, 1, 1, 1, x]*RATIO[x] - 6*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x] + 6*G[0, 0, 1, 1, 0, x]*RATIO[x] - 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x] + 6*G[0, 1, 0, 0, 0, x]*RATIO[x] - 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x] - 6*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x] + 6*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x] - 6*G[1, 0, 1, 1, 0, x]*RATIO[x] + 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x] - 6*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x] + 6*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x^2])/90 + 
     (17*Pi^4*G[1, x]*RATIO[x^2])/90 - (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 - 
     (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/3 + (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/
      3 + (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 + (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
      3 + (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 - 
     (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 - (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/
      3 - 2*G[0, 0, 1, 0, 0, x]*RATIO[x^2] + 2*G[0, 0, 1, 0, 1, x]*
      RATIO[x^2] + 2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] - 
     2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] + 2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] - 
     2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] - 2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] + 
     2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] + 2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] - 
     2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] - 2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] + 
     2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] - 2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] + 
     2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] + 2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] - 
     2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] + (553081*Zeta[3])/486 + 
     (52*I)*Pi*Zeta[3] + (418*Pi^2*Zeta[3])/9 - ((38*I)/3)*Pi^3*Zeta[3] - 
     (12079*G[0, x]*Zeta[3])/27 + ((106*I)/3)*Pi*G[0, x]*Zeta[3] + 
     (239*Pi^2*G[0, x]*Zeta[3])/9 - (11894*G[1, x]*Zeta[3])/27 - 
     (324*I)*Pi*G[1, x]*Zeta[3] - 33*Pi^2*G[1, x]*Zeta[3] + 
     114*G[0, 0, x]*Zeta[3] - (32*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (1337*G[0, 1, x]*Zeta[3])/9 + (122*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (2948*G[1, 0, x]*Zeta[3])/9 + ((10*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
     (3677*G[1, 1, x]*Zeta[3])/9 + ((220*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
     16*G[0, 0, 0, x]*Zeta[3] - 56*G[0, 0, 1, x]*Zeta[3] + 
     60*G[0, 1, 0, x]*Zeta[3] + 150*G[0, 1, 1, x]*Zeta[3] + 
     28*G[1, 0, 0, x]*Zeta[3] + (535*G[1, 0, 1, x]*Zeta[3])/3 - 
     22*G[1, 1, 0, x]*Zeta[3] - (623*G[1, 1, 1, x]*Zeta[3])/3 - 
     (242041*RATIO[(1 - x)^(-1)]*Zeta[3])/486 - 
     ((242*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (379*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + ((38*I)/3)*Pi^3*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (12709*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/27 + ((20*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (239*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (2381*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
     ((184*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (56*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     70*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (32*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2314*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 - (108*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (2564*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     ((116*I)/3)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (152*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     ((8*I)/3)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     16*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     32*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     32*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     148*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     32*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (172*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     36*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (200*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     674*G[1, x]*RATIO[x^(-1)]*Zeta[3] - ((2*I)/3)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + (13*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (124*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (14*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + (118*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (42*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (2458*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (284*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 24*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 2*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 44*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     323*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 202*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] + 303*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (478*RATIO[x]*Zeta[3])/3 - (280*I)*Pi*RATIO[x]*Zeta[3] + 
     5*Pi^2*RATIO[x]*Zeta[3] - 126*G[0, x]*RATIO[x]*Zeta[3] + 
     102*G[1, x]*RATIO[x]*Zeta[3] + 18*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     18*G[0, 1, x]*RATIO[x]*Zeta[3] - 18*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     18*G[1, 1, x]*RATIO[x]*Zeta[3] + (5*Pi^2*RATIO[x^2]*Zeta[3])/3 + 
     6*G[0, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] - 
     6*G[1, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     (116*Zeta[3]^2)/9 + (116*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(-2581/108 - (83*Pi^2)/18 - (496*G[0, x])/27 - 
       ((20*I)/3)*Pi*G[0, x] - (7*Pi^2*G[0, x])/3 + (100*G[1, x])/27 + 
       ((20*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + (208*G[0, 1, x])/9 - 
       ((10*I)/3)*Pi*G[0, 1, x] + (208*G[1, 0, x])/9 - 
       ((10*I)/3)*Pi*G[1, 0, x] - (136*G[1, 1, x])/9 + 
       ((20*I)/3)*Pi*G[1, 1, x] + (26*G[0, 1, 1, x])/3 + 
       (26*G[1, 0, 1, x])/3 + (26*G[1, 1, 0, x])/3 - 6*G[1, 1, 1, x] + 
       ((2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - (4*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x^(-1)] - 14*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(2581/108 + (83*Pi^2)/18 + (496*G[0, x])/27 + 
         ((26*I)/3)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - (100*G[1, x])/27 - 
         ((26*I)/3)*Pi*G[1, x] - (4*Pi^2*G[1, x])/3 - (190*G[0, 1, x])/9 + 
         ((16*I)/3)*Pi*G[0, 1, x] - (190*G[1, 0, x])/9 + 
         ((16*I)/3)*Pi*G[1, 0, x] + (100*G[1, 1, x])/9 - 
         ((32*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 - 
         (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + 14*Zeta[3])) + 
     Log[mu2/s]^2*(-93233/1296 - (7*Pi^2)/18 - ((10*I)/3)*Pi^3 - 
       (217*Pi^4)/360 + (1157*G[0, x])/18 - (37*I)*Pi*G[0, x] + 
       (95*Pi^2*G[0, x])/6 - I*Pi^3*G[0, x] + (89*G[1, x])/12 + 
       (37*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 + ((4*I)/3)*Pi^3*G[1, x] - 
       2*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/3 + 
       (181*G[0, 1, x])/9 + ((53*I)/3)*Pi*G[0, 1, x] + 
       (10*Pi^2*G[0, 1, x])/3 + (181*G[1, 0, x])/9 + 
       ((65*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 + 
       (52*G[1, 1, x])/9 - ((94*I)/3)*Pi*G[1, 1, x] - 
       (10*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - (46*G[0, 0, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 1, x] - (46*G[0, 1, 0, x])/3 - 
       (6*I)*Pi*G[0, 1, 0, x] - (109*G[0, 1, 1, x])/3 + 
       (10*I)*Pi*G[0, 1, 1, x] + 22*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] - 
       (209*G[1, 0, 1, x])/3 + (10*I)*Pi*G[1, 0, 1, x] - 
       (209*G[1, 1, 0, x])/3 + (6*I)*Pi*G[1, 1, 0, x] + 
       (251*G[1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] - 
       6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
       10*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 
       18*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 
       (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 
         12*G[1, 1, x])*RATIO[x] + (164*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 
       30*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        ((10*I)*Pi*G[1, x] - (Pi^2*G[1, x])/3 - (I/3)*Pi^3*G[1, x] - 
         ((25*I)/3)*Pi*G[0, 1, x] - 4*Pi^2*G[0, 1, x] - 
         ((19*I)/3)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 10*G[1, 1, x] + 
         ((44*I)/3)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
         (25*G[0, 1, 1, x])/3 - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, x] - (19*G[1, 0, 1, x])/3 - 
         (2*I)*Pi*G[1, 0, 1, x] - (19*G[1, 1, 0, x])/3 - 
         (2*I)*Pi*G[1, 1, 0, x] + 21*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 30*G[1, 1, 0, 1, x] - 
         30*G[1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(93233/1296 - (95*Pi^2)/18 + (3*I)*Pi^3 + 
         (217*Pi^4)/360 - (1157*G[0, x])/18 + ((104*I)/3)*Pi*G[0, x] - 
         (29*Pi^2*G[0, x])/2 + I*Pi^3*G[0, x] - (89*G[1, x])/12 - 
         ((98*I)/3)*Pi*G[1, x] - 4*Pi^2*G[1, x] - ((5*I)/3)*Pi^3*G[1, x] + 
         2*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 
         (202*G[0, 1, x])/9 - (32*I)*Pi*G[0, 1, x] - (22*Pi^2*G[0, 1, x])/3 - 
         (202*G[1, 0, x])/9 - (26*I)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] + 
         (8*G[1, 1, x])/9 + (52*I)*Pi*G[1, 1, x] + 9*Pi^2*G[1, 1, x] - 
         (22*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
         (40*G[0, 0, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, x] + 
         (40*G[0, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 1, x] + (112*G[1, 0, 1, x])/3 - 
         (12*I)*Pi*G[1, 0, 1, x] + (112*G[1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, x] - (56*G[1, 1, 1, x])/3 + 
         (24*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - (344*Zeta[3])/9 - 
         (4*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3])) - 
     (167*Zeta[5])/6 - (84*I)*Pi*Zeta[5] - 12*G[0, x]*Zeta[5] - 
     (139*G[1, x]*Zeta[5])/2 + (1609*RATIO[(1 - x)^(-1)]*Zeta[5])/3 + 
     (84*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] + 12*G[0, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] - 40*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (1017*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 60*RATIO[x]*Zeta[5] + 
     20*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(96128/729 + (213019*Pi^2)/1944 + 
       ((80*I)/3)*Pi^3 + (2483*Pi^4)/540 + (55879*G[0, x])/216 - 
       ((3706*I)/27)*Pi*G[0, x] - (352*Pi^2*G[0, x])/9 + 
       ((13*I)/9)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/20 - (18601*G[1, x])/162 + 
       ((3706*I)/27)*Pi*G[1, x] - (697*Pi^2*G[1, x])/9 + 
       ((23*I)/9)*Pi^3*G[1, x] + (5*Pi^4*G[1, x])/9 + 16*G[0, 0, x] + 
       (64*I)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 - (7609*G[0, 1, x])/27 - 
       ((8*I)/3)*Pi*G[0, 1, x] - (220*Pi^2*G[0, 1, x])/9 - 
       ((13*I)/3)*Pi^3*G[0, 1, x] - (7609*G[1, 0, x])/27 - 
       ((104*I)/3)*Pi*G[1, 0, x] - (364*Pi^2*G[1, 0, x])/9 + 
       I*Pi^3*G[1, 0, x] + (21829*G[1, 1, x])/54 - ((80*I)/3)*Pi*G[1, 1, x] - 
       (361*Pi^2*G[1, 1, x])/9 - (2*I)*Pi^3*G[1, 1, x] - 
       (176*G[0, 0, 0, x])/3 - (32*I)*Pi*G[0, 0, 0, x] + 
       (380*G[0, 0, 1, x])/3 + ((256*I)/3)*Pi*G[0, 0, 1, x] + 
       20*Pi^2*G[0, 0, 1, x] + (380*G[0, 1, 0, x])/3 + 
       ((224*I)/3)*Pi*G[0, 1, 0, x] + (52*Pi^2*G[0, 1, 0, x])/3 - 
       (1526*G[0, 1, 1, x])/9 - ((368*I)/3)*Pi*G[0, 1, 1, x] - 
       13*Pi^2*G[0, 1, 1, x] - 172*G[1, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, x] + 
       (20*Pi^2*G[1, 0, 0, x])/3 + (874*G[1, 0, 1, x])/9 - 
       (120*I)*Pi*G[1, 0, 1, x] - (55*Pi^2*G[1, 0, 1, x])/3 + 
       (874*G[1, 1, 0, x])/9 - ((256*I)/3)*Pi*G[1, 1, 0, x] - 
       (59*Pi^2*G[1, 1, 0, x])/3 - (406*G[1, 1, 1, x])/3 + 
       (168*I)*Pi*G[1, 1, 1, x] + 7*Pi^2*G[1, 1, 1, x] + 
       32*G[0, 0, 0, 0, x] - (236*G[0, 0, 0, 1, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 1, x] - (236*G[0, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, x] + (584*G[0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, 1, x] - (44*G[0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + 120*G[0, 1, 0, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, 1, x] + 120*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - 170*G[0, 1, 1, 1, x] - 
       (24*I)*Pi*G[0, 1, 1, 1, x] - (140*G[1, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 0, 0, x] + (104*G[1, 0, 0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + (104*G[1, 0, 1, 0, x])/3 + 
       (20*I)*Pi*G[1, 0, 1, 0, x] - (46*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, x] + 126*G[1, 1, 0, 1, x] - 
       (8*I)*Pi*G[1, 1, 0, 1, x] + 126*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] - (376*G[1, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 0, 1, x] + 
       8*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
       48*G[0, 0, 1, 1, 0, x] + 84*G[0, 0, 1, 1, 1, x] + 
       8*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, x] - 
       32*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] + 
       44*G[0, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 0, x] - 
       48*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
       44*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] + 
       40*G[1, 0, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 0, x] - 
       28*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] + 
       36*G[1, 1, 0, 0, 1, x] + 36*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] + 
       16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] - 
       40*G[1, 1, 1, 1, 1, x] + (-48*Pi^2 - 12*Pi^2*G[1, x] - 96*G[0, 0, x] + 
         96*G[0, 1, x] + 96*G[1, 0, x] - 96*G[1, 1, x] - 24*G[0, 0, 1, x] - 
         24*G[0, 1, 0, x] + 48*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 
         48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - 72*G[1, 1, 1, x])*RATIO[x] + 
       (4817*Zeta[3])/9 - (32*I)*Pi*Zeta[3] + (67*Pi^2*Zeta[3])/9 + 
       (128*G[0, x]*Zeta[3])/9 + (12*I)*Pi*G[0, x]*Zeta[3] - 
       (152*G[1, x]*Zeta[3])/3 - (28*I)*Pi*G[1, x]*Zeta[3] - 
       44*G[0, 1, x]*Zeta[3] - 44*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*((-80*I)*Pi*G[1, x] + (8*Pi^2*G[1, x])/3 + 
         ((8*I)/3)*Pi^3*G[1, x] - ((226*I)/3)*Pi*G[0, 1, x] + 
         (164*Pi^2*G[0, 1, x])/9 - I*Pi^3*G[0, 1, x] - 
         ((274*I)/3)*Pi*G[1, 0, x] - (220*Pi^2*G[1, 0, x])/9 - 
         I*Pi^3*G[1, 0, x] - 80*G[1, 1, x] + ((380*I)/3)*Pi*G[1, 1, x] - 
         (724*Pi^2*G[1, 1, x])/9 + ((10*I)/3)*Pi^3*G[1, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         (226*G[0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (31*Pi^2*G[0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, x] - 
         (274*G[1, 0, 1, x])/3 - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/3 - (274*G[1, 1, 0, x])/3 - 
         ((40*I)/3)*Pi*G[1, 1, 0, x] - 11*Pi^2*G[1, 1, 0, x] + 
         198*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] - 
         65*Pi^2*G[1, 1, 1, x] + 16*G[0, 0, 1, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, x] + (82*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (38*G[1, 0, 1, 1, x])/3 - 176*G[1, 1, 0, 0, x] + 
         (8*I)*Pi*G[1, 1, 0, 0, x] + (526*G[1, 1, 0, 1, x])/3 + 
         (526*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (616*G[1, 1, 1, 1, x])/3 + (16*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 1, 1, x] + 
         12*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 1, x] - 
         36*G[1, 1, 0, 1, 0, x] + 96*G[1, 1, 0, 1, 1, x] - 
         132*G[1, 1, 1, 0, 0, x] + 184*G[1, 1, 1, 0, 1, x] + 
         184*G[1, 1, 1, 1, 0, x] - 280*G[1, 1, 1, 1, 1, x] + 
         160*G[1, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] + 
         12*G[1, 0, x]*Zeta[3] + 56*G[1, 1, x]*Zeta[3]) - 124*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(-96128/729 - (124891*Pi^2)/1944 - (24*I)*Pi^3 - 
         (2483*Pi^4)/540 - (55879*G[0, x])/216 + ((376*I)/27)*Pi*G[0, x] + 
         (44*Pi^2*G[0, x])/3 - ((22*I)/9)*Pi^3*G[0, x] - 
         (13*Pi^4*G[0, x])/20 + (18601*G[1, x])/162 - ((808*I)/27)*Pi*
          G[1, x] + (299*Pi^2*G[1, x])/9 + ((16*I)/9)*Pi^3*G[1, x] - 
         (5*Pi^4*G[1, x])/9 - 16*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] - 
         (80*Pi^2*G[0, 0, x])/3 + (4279*G[0, 1, x])/27 - 
         ((64*I)/3)*Pi*G[0, 1, x] + (119*Pi^2*G[0, 1, x])/3 + 
         ((10*I)/3)*Pi^3*G[0, 1, x] + (4279*G[1, 0, x])/27 - 
         ((208*I)/3)*Pi*G[1, 0, x] + 45*Pi^2*G[1, 0, x] - 
         (2*I)*Pi^3*G[1, 0, x] - (9373*G[1, 1, x])/54 + 
         ((392*I)/3)*Pi*G[1, 1, x] - (35*Pi^2*G[1, 1, x])/3 + 
         ((16*I)/3)*Pi^3*G[1, 1, x] + (176*G[0, 0, 0, x])/3 + 
         (32*I)*Pi*G[0, 0, 0, x] - (332*G[0, 0, 1, x])/3 - 
         ((220*I)/3)*Pi*G[0, 0, 1, x] - 20*Pi^2*G[0, 0, 1, x] - 
         (332*G[0, 1, 0, x])/3 - ((272*I)/3)*Pi*G[0, 1, 0, x] - 
         (52*Pi^2*G[0, 1, 0, x])/3 + (1208*G[0, 1, 1, x])/9 + 
         ((412*I)/3)*Pi*G[0, 1, 1, x] + (70*Pi^2*G[0, 1, 1, x])/3 - 
         4*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - (20*Pi^2*G[1, 0, 0, x])/
          3 - (184*G[1, 0, 1, x])/9 + ((332*I)/3)*Pi*G[1, 0, 1, x] + 
         26*Pi^2*G[1, 0, 1, x] - (184*G[1, 1, 0, x])/9 + 
         (52*I)*Pi*G[1, 1, 0, x] + (74*Pi^2*G[1, 1, 0, x])/3 + 
         (448*G[1, 1, 1, x])/3 - (156*I)*Pi*G[1, 1, 1, x] - 
         24*Pi^2*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + (236*G[0, 0, 0, 1, x])/
          3 + (8*I)*Pi*G[0, 0, 0, 1, x] + (236*G[0, 0, 1, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, 1, 0, x] - (536*G[0, 0, 1, 1, x])/3 + 
         (44*G[0, 1, 0, 0, x])/3 + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         132*G[0, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, x] - 
         132*G[0, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 0, x] + 
         (700*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] + 
         (140*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] - 
         (176*G[1, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         (176*G[1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, x] + 
         (284*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 0, x] - (68*G[1, 1, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (68*G[1, 1, 1, 0, x])/3 - 
         96*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 1, x] - 
         8*G[0, 0, 0, 1, 0, x] + 32*G[0, 0, 0, 1, 1, x] - 
         8*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] - 72*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] - 64*G[0, 1, 0, 1, 1, x] - 
         56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
         72*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] - 
         40*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, x] - 
         40*G[1, 0, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 0, x] + 
         40*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 0, x] - (3377*Zeta[3])/9 + (32*I)*Pi*Zeta[3] - 
         (67*Pi^2*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/9 - 
         (12*I)*Pi*G[0, x]*Zeta[3] + (140*G[1, x]*Zeta[3])/3 + 
         (28*I)*Pi*G[1, x]*Zeta[3] + 56*G[0, 1, x]*Zeta[3] + 
         56*G[1, 0, x]*Zeta[3] - 36*G[1, 1, x]*Zeta[3] + 124*Zeta[5]))) + 
   Nc^3*(((-366841*I)/1296)*Pi + (10337*Pi^2)/108 + ((4297*I)/216)*Pi^3 - 
     (221*Pi^4)/30 - I*Pi^5 - (366841*G[1, x])/1296 + 
     ((155527*I)/648)*Pi*G[1, x] - (5659*Pi^2*G[1, x])/108 - 
     ((1987*I)/108)*Pi^3*G[1, x] + (2731*Pi^4*G[1, x])/360 + 
     ((13*I)/10)*Pi^5*G[1, x] - ((5317*I)/36)*Pi*G[0, 1, x] - 
     (227*Pi^2*G[0, 1, x])/9 + ((29*I)/6)*Pi^3*G[0, 1, x] + 
     (231925*G[1, 1, x])/648 + ((349*I)/54)*Pi*G[1, 1, x] - 
     (1291*Pi^2*G[1, 1, x])/18 - ((181*I)/18)*Pi^3*G[1, 1, x] + 
     (61*Pi^4*G[1, 1, x])/180 + ((590*I)/3)*Pi*G[0, 0, 1, x] - 
     (22*Pi^2*G[0, 0, 1, x])/3 - (5317*G[0, 1, 1, x])/36 - 
     ((164*I)/3)*Pi*G[0, 1, 1, x] + (34*Pi^2*G[0, 1, 1, x])/3 - 
     ((59*I)/18)*Pi*G[1, 0, 1, x] + (160*Pi^2*G[1, 0, 1, x])/9 - 
     ((11*I)/3)*Pi^3*G[1, 0, 1, x] - 84*G[1, 1, 1, x] + 
     ((574*I)/9)*Pi*G[1, 1, 1, x] + 20*Pi^2*G[1, 1, 1, x] - 
     (3*I)*Pi^3*G[1, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
     (590*G[0, 0, 1, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, 1, x] - 
     (21*I)*Pi*G[0, 1, 0, 1, x] - (212*G[0, 1, 1, 1, x])/3 - 
     (21*I)*Pi*G[0, 1, 1, 1, x] - ((616*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (44*Pi^2*G[1, 0, 0, 1, x])/3 - (59*G[1, 0, 1, 1, x])/18 + 
     ((316*I)/3)*Pi*G[1, 0, 1, 1, x] - (32*Pi^2*G[1, 0, 1, 1, x])/3 + 
     ((383*I)/3)*Pi*G[1, 1, 0, 1, x] - 16*Pi^2*G[1, 1, 0, 1, x] - 
     (746*G[1, 1, 1, 1, x])/9 - ((205*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     16*Pi^2*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
     24*G[0, 0, 1, 1, 1, x] - 21*G[0, 1, 0, 1, 1, x] - 
     33*G[0, 1, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (616*G[1, 0, 0, 1, 1, x])/3 - (48*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (6*I)*Pi*G[1, 0, 1, 0, 1, x] + (400*G[1, 0, 1, 1, 1, x])/3 + 
     (42*I)*Pi*G[1, 0, 1, 1, 1, x] + (48*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (383*G[1, 1, 0, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (46*I)*Pi*G[1, 1, 1, 0, 1, x] + 97*G[1, 1, 1, 1, 1, x] - 
     (50*I)*Pi*G[1, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 1, 1, x] - 
     48*G[1, 0, 0, 1, 1, 1, x] + 6*G[1, 0, 1, 0, 1, 1, x] + 
     66*G[1, 0, 1, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 1, 1, x] + 
     72*G[1, 1, 0, 1, 1, 1, x] + 46*G[1, 1, 1, 0, 1, 1, x] + 
     70*G[1, 1, 1, 1, 1, 1, x] + (-14/9 - G[1, x])*Log[mu2]^5*RATIO[x] + 
     (Log[mu2]^6*RATIO[x])/6 + Log[mu2]^4*((-I/2)*Pi - G[1, x]/2 + 
       I*Pi*G[1, x] + G[1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
        RATIO[x^(-1)] + (-11/3 - (I/3)*Pi + Pi^2/4 + (67*G[1, x])/9 - 
         I*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x]) + (829*Zeta[3])/12 + 
     ((968*I)/9)*Pi*Zeta[3] + (94*Pi^2*Zeta[3])/3 - 
     (1835*G[1, x]*Zeta[3])/18 - ((550*I)/9)*Pi*G[1, x]*Zeta[3] - 
     (80*Pi^2*G[1, x]*Zeta[3])/3 + 91*G[0, 1, x]*Zeta[3] - 
     (1579*G[1, 1, x]*Zeta[3])/9 + (80*I)*Pi*G[1, 1, x]*Zeta[3] - 
     74*G[1, 0, 1, x]*Zeta[3] - 110*G[1, 1, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*((22*Pi^4)/5 + 24*Pi^2*G[0, 1, x] - 
       (144*I)*Pi*G[0, 0, 1, x] - 144*G[0, 0, 1, 1, x] - 
       (144*I)*Pi*Zeta[3]) + Log[mu2]^3*(((50*I)/9)*Pi + (50*G[1, x])/9 - 
       ((82*I)/9)*Pi*G[1, x] - (64*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 
       12*G[1, 1, 1, x] + (((50*I)/9)*Pi*G[1, x] + (50*G[1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(2581/108 + ((100*I)/27)*Pi - (17*Pi^2)/18 + 
         (496*G[1, x])/27 + ((112*I)/9)*Pi*G[1, x] - Pi^2*G[1, x] - 
         (52*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] - 8*G[1, 1, 1, x] + 
         14*Zeta[3])) + Log[mu2]^2*(((13*I)/3)*Pi - (29*Pi^2)/9 - 
       (I/2)*Pi^3 + (13*G[1, x])/3 - ((28*I)/3)*Pi*G[1, x] + 
       (65*Pi^2*G[1, x])/18 + I*Pi^3*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
       26*G[1, 1, x] + ((148*I)/3)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/3 - 
       2*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + (212*G[1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 1, 1, x] + 4*G[1, 0, 1, 1, x] + 60*G[1, 1, 1, 1, x] + 
       6*Zeta[3] - 12*G[1, x]*Zeta[3] + RATIO[x]*(93233/1296 + 
         ((89*I)/12)*Pi - (103*Pi^2)/18 - (I/3)*Pi^3 + (13*Pi^4)/40 - 
         (1157*G[1, x])/18 - ((92*I)/9)*Pi*G[1, x] - (5*Pi^2*G[1, x])/2 - 
         I*Pi^3*G[1, x] + ((22*I)/3)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - 
         (196*G[1, 1, x])/3 - ((178*I)/3)*Pi*G[1, 1, x] - 
         (2*Pi^2*G[1, 1, x])/3 + (22*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] - (22*G[1, 1, 1, x])/3 - 
         (28*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 1, 1, 1, x] - 
         (464*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - 30*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((13*I)/3)*Pi*G[1, x] - (29*Pi^2*G[1, x])/9 - 
         (I/2)*Pi^3*G[1, x] + (13*G[1, 1, x])/3 - ((71*I)/3)*Pi*G[1, 1, x] - 
         (13*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[1, 0, 1, x] - 
         (121*G[1, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, x] - 
         2*G[1, 0, 1, 1, x] - 30*G[1, 1, 1, 1, x] + 6*G[1, x]*Zeta[3])) + 
     (545*Zeta[5])/2 - 275*G[1, x]*Zeta[5] + 
     RATIO[x]*(-59208167/104976 - ((173599*I)/486)*Pi + 
       (6978091*Pi^2)/69984 + ((4087*I)/216)*Pi^3 - (49231*Pi^4)/9720 - 
       ((821*I)/540)*Pi^5 + (102857*Pi^6)/408240 - (328541*G[1, x])/1458 - 
       ((55879*I)/216)*Pi*G[1, x] + (55039*Pi^2*G[1, x])/486 + 
       ((656*I)/27)*Pi^3*G[1, x] - (43*Pi^4*G[1, x])/15 - 
       ((13*I)/20)*Pi^5*G[1, x] - ((1282*I)/9)*Pi*G[0, 1, x] + 
       (431*Pi^2*G[0, 1, x])/9 + (7*I)*Pi^3*G[0, 1, x] - 
       (34*Pi^4*G[0, 1, x])/45 + ((2230*I)/27)*Pi*G[1, 1, x] + 
       (157*Pi^2*G[1, 1, x])/9 + ((31*I)/3)*Pi^3*G[1, 1, x] - 
       (56*Pi^4*G[1, 1, x])/45 - (1282*G[0, 1, 1, x])/9 - 
       ((79*I)/3)*Pi*G[0, 1, 1, x] + (145*Pi^2*G[0, 1, 1, x])/9 + 
       (4*I)*Pi^3*G[0, 1, 1, x] + (176*Pi^2*G[1, 0, 1, x])/9 + 
       ((8*I)/3)*Pi^3*G[1, 0, 1, x] + (1282*G[1, 1, 1, x])/9 + 
       ((79*I)/3)*Pi*G[1, 1, 1, x] - (107*Pi^2*G[1, 1, 1, x])/3 + 
       ((4*I)/3)*Pi^3*G[1, 1, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] - 
       (16*Pi^2*G[0, 1, 0, 1, x])/3 + (97*G[0, 1, 1, 1, x])/3 + 
       ((80*I)/3)*Pi*G[0, 1, 1, 1, x] + (22*Pi^2*G[0, 1, 1, 1, x])/3 - 
       ((88*I)/3)*Pi*G[1, 0, 1, 1, x] + 8*Pi^2*G[1, 0, 1, 1, x] - 
       (44*I)*Pi*G[1, 1, 0, 1, x] + (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (97*G[1, 1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (46*Pi^2*G[1, 1, 1, 1, x])/3 + 44*G[0, 1, 0, 1, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (308*G[0, 1, 1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (44*G[1, 0, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       44*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 88*G[1, 1, 1, 1, 1, x] + 
       16*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
       40*G[0, 1, 1, 1, 1, 1, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 1, 1, x] - 
       (159043*Zeta[3])/486 - ((1382*I)/27)*Pi*Zeta[3] + 
       (107*Pi^2*Zeta[3])/3 + ((2*I)/3)*Pi^3*Zeta[3] + 
       (6742*G[1, x]*Zeta[3])/27 + ((112*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (127*Pi^2*G[1, x]*Zeta[3])/9 - 132*G[0, 1, x]*Zeta[3] - 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] + 132*G[1, 1, x]*Zeta[3] + 
       (24*I)*Pi*G[1, 1, x]*Zeta[3] - 36*G[0, 1, 1, x]*Zeta[3] + 
       36*G[1, 1, 1, x]*Zeta[3] + (422*Zeta[3]^2)/9 - 108*Zeta[5] + 
       (86*I)*Pi*Zeta[5] - 16*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(((-435961*I)/1296)*Pi*G[1, x] + (10337*Pi^2*G[1, x])/
        108 + ((4297*I)/216)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/30 - 
       I*Pi^5*G[1, x] + ((160*I)/3)*Pi*G[0, 1, x] - (435961*G[1, 1, x])/
        1296 - ((8425*I)/108)*Pi*G[1, 1, x] + (2201*Pi^2*G[1, 1, x])/36 + 
       ((70*I)/9)*Pi^3*G[1, 1, x] + (731*Pi^4*G[1, 1, x])/360 + 
       (160*G[0, 1, 1, x])/3 - ((829*I)/36)*Pi*G[1, 0, 1, x] - 
       (11*Pi^2*G[1, 0, 1, x])/9 + ((29*I)/6)*Pi^3*G[1, 0, 1, x] + 
       (359*G[1, 1, 1, x])/9 - ((80*I)/9)*Pi*G[1, 1, 1, x] - 
       (19*Pi^2*G[1, 1, 1, x])/3 + ((3*I)/2)*Pi^3*G[1, 1, 1, x] + 
       ((158*I)/3)*Pi*G[1, 0, 0, 1, x] - (22*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (829*G[1, 0, 1, 1, x])/36 - ((164*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (34*Pi^2*G[1, 0, 1, 1, x])/3 - ((193*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       20*Pi^2*G[1, 1, 0, 1, x] + (850*G[1, 1, 1, 1, x])/9 + 
       ((146*I)/3)*Pi*G[1, 1, 1, 1, x] - 8*Pi^2*G[1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (158*G[1, 0, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 1, 1, x] - (21*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (212*G[1, 0, 1, 1, 1, x])/3 - (21*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (96*I)*Pi*G[1, 1, 0, 0, 1, x] - (193*G[1, 1, 0, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 0, 1, 1, x] - (23*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       26*G[1, 1, 1, 1, 1, x] + (25*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 1, 1, x] - 
       21*G[1, 0, 1, 0, 1, 1, x] - 33*G[1, 0, 1, 1, 1, 1, x] - 
       96*G[1, 1, 0, 0, 1, 1, x] - 36*G[1, 1, 0, 1, 1, 1, x] - 
       23*G[1, 1, 1, 0, 1, 1, x] - 35*G[1, 1, 1, 1, 1, 1, x] + 
       (829*G[1, x]*Zeta[3])/12 - ((328*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (94*Pi^2*G[1, x]*Zeta[3])/3 + (731*G[1, 1, x]*Zeta[3])/9 - 
       (112*I)*Pi*G[1, 1, x]*Zeta[3] + 91*G[1, 0, 1, x]*Zeta[3] + 
       55*G[1, 1, 1, x]*Zeta[3] + (545*G[1, x]*Zeta[5])/2) + 
     Log[mu2]*(((-12733*I)/108)*Pi + (232*Pi^2)/9 + ((13*I)/6)*Pi^3 - 
       (12733*G[1, x])/108 + ((5353*I)/54)*Pi*G[1, x] - 
       (437*Pi^2*G[1, x])/18 - ((10*I)/3)*Pi^3*G[1, x] + 
       (16*I)*Pi*G[0, 1, x] + (4885*G[1, 1, x])/54 + 
       ((284*I)/3)*Pi*G[1, 1, x] - (409*Pi^2*G[1, 1, x])/9 - 
       (4*I)*Pi^3*G[1, 1, x] + 16*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] - 
       (28*I)*Pi*G[1, 0, 1, x] + (440*G[1, 1, 1, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, x] - 26*Pi^2*G[1, 1, 1, x] + 
       12*G[0, 1, 1, 1, x] - 28*G[1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, x] - 
       (496*G[1, 1, 1, 1, x])/3 - 24*G[1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 0, 1, 1, x] - 120*G[1, 1, 1, 1, 1, x] - 48*Zeta[3] - 
       (14*I)*Pi*Zeta[3] + 70*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
       76*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-12733*I)/108)*Pi*G[1, x] + 
         (232*Pi^2*G[1, x])/9 + ((13*I)/6)*Pi^3*G[1, x] - 
         (12733*G[1, 1, x])/108 - ((284*I)/3)*Pi*G[1, 1, x] + 
         (511*Pi^2*G[1, 1, x])/18 + (2*I)*Pi^3*G[1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] - (310*G[1, 1, 1, x])/3 - 
         (6*I)*Pi*G[1, 1, 1, x] + 13*Pi^2*G[1, 1, 1, x] + 
         16*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 1, 0, 1, x] + (224*G[1, 1, 1, 1, x])/3 + 
         12*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 1, 1, x] + 
         60*G[1, 1, 1, 1, 1, x] - 48*G[1, x]*Zeta[3] - (14*I)*Pi*G[1, x]*
          Zeta[3] - 38*G[1, 1, x]*Zeta[3]) + 
       RATIO[x]*(-96128/729 - ((18601*I)/162)*Pi + (43823*Pi^2)/1944 + 
         ((13*I)/9)*Pi^3 - (293*Pi^4)/540 - (55879*G[1, x])/216 - 
         ((5087*I)/27)*Pi*G[1, x] + (476*Pi^2*G[1, x])/9 + 
         (5*I)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/20 - ((176*I)/3)*Pi*
          G[0, 1, x] + (32*Pi^2*G[0, 1, x])/3 - (1616*G[1, 1, x])/27 - 
         (72*I)*Pi*G[1, 1, x] + (124*Pi^2*G[1, 1, x])/3 + 
         (4*I)*Pi^3*G[1, 1, x] - (176*G[0, 1, 1, x])/3 - 
         ((184*I)/3)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/3 - 
         ((44*I)/3)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
         (176*G[1, 1, 1, x])/3 + (76*I)*Pi*G[1, 1, 1, x] + 
         16*Pi^2*G[1, 1, 1, x] - 76*G[0, 1, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, 1, x] - (44*G[1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 1, x] + (272*G[1, 1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 1, 1, x] - 32*G[0, 1, 1, 1, 1, x] - 
         8*G[1, 0, 1, 1, 1, x] + 40*G[1, 1, 1, 1, 1, x] - (2417*Zeta[3])/9 - 
         ((220*I)/3)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - (20*G[1, x]*Zeta[3])/
          9 - (44*I)*Pi*G[1, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
         136*Zeta[5]))) + Nf*(((-22157*I)/108)*Pi + (233*Pi^2)/3 - 
     ((269*I)/54)*Pi^3 - (11*Pi^4)/3 - ((28*I)/45)*Pi^5 - 
     ((3670*I)/27)*Pi*G[0, x] - (106*Pi^2*G[0, x])/9 + 
     ((58*I)/9)*Pi^3*G[0, x] - (22157*G[1, x])/108 + 
     ((3485*I)/18)*Pi*G[1, x] - (209*Pi^2*G[1, x])/6 - 
     ((361*I)/27)*Pi^3*G[1, x] + (13*Pi^4*G[1, x])/5 + 
     ((14*I)/45)*Pi^5*G[1, x] - (482*G[0, 0, x])/3 + 
     ((20*I)/3)*Pi*G[0, 0, x] + (128*Pi^2*G[0, 0, x])/9 + 
     (668*G[0, 1, x])/27 - ((5452*I)/27)*Pi*G[0, 1, x] - 
     (50*Pi^2*G[0, 1, x])/9 + ((116*I)/9)*Pi^3*G[0, 1, x] + 
     (668*G[1, 0, x])/27 + ((4352*I)/27)*Pi*G[1, 0, x] - 
     (124*Pi^2*G[1, 0, x])/9 - ((56*I)/9)*Pi^3*G[1, 0, x] + 
     (14045*G[1, 1, x])/54 - ((292*I)/27)*Pi*G[1, 1, x] - 
     (145*Pi^2*G[1, 1, x])/3 - ((52*I)/9)*Pi^3*G[1, 1, x] - 
     (88*Pi^4*G[1, 1, x])/45 + (160*G[0, 0, 0, x])/3 + 
     (4*I)*Pi*G[0, 0, 0, x] - (20*G[0, 0, 1, x])/3 + 
     (224*I)*Pi*G[0, 0, 1, x] - (56*Pi^2*G[0, 0, 1, x])/9 - 
     (20*G[0, 1, 0, x])/3 - ((344*I)/3)*Pi*G[0, 1, 0, x] - 
     (16*Pi^2*G[0, 1, 0, x])/9 - (5740*G[0, 1, 1, x])/27 - 
     ((88*I)/3)*Pi*G[0, 1, 1, x] + 4*Pi^2*G[0, 1, 1, x] + 
     (376*G[1, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 0, 0, x] - 
     (136*Pi^2*G[1, 0, 0, x])/9 + (500*G[1, 0, 1, x])/27 + 
     ((560*I)/9)*Pi*G[1, 0, 1, x] + (32*Pi^2*G[1, 0, 1, x])/3 - 
     ((8*I)/3)*Pi^3*G[1, 0, 1, x] + (500*G[1, 1, 0, x])/27 + 
     ((76*I)/3)*Pi*G[1, 1, 0, x] + (188*Pi^2*G[1, 1, 0, x])/9 - 
     (982*G[1, 1, 1, x])/9 + ((316*I)/9)*Pi*G[1, 1, 1, x] + 
     16*Pi^2*G[1, 1, 1, x] + 4*G[0, 0, 0, 1, x] - 
     ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
     ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + 224*G[0, 0, 1, 1, x] - 
     (268*G[0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (64*G[0, 1, 0, 1, x])/3 - ((112*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (64*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
     8*G[0, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, x] - 60*G[1, 0, 0, 0, x] - 
     (8*I)*Pi*G[1, 0, 0, 0, x] - (8*G[1, 0, 0, 1, x])/3 - 
     ((512*I)/3)*Pi*G[1, 0, 0, 1, x] - (8*G[1, 0, 1, 0, x])/3 + 
     (104*I)*Pi*G[1, 0, 1, 0, x] + (692*G[1, 0, 1, 1, x])/9 + 
     ((152*I)/3)*Pi*G[1, 0, 1, 1, x] - (16*Pi^2*G[1, 0, 1, 1, x])/3 + 
     44*G[1, 1, 0, 0, x] + ((80*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (20*G[1, 1, 0, 1, x])/3 + ((200*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (32*Pi^2*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 - 
     ((128*I)/3)*Pi*G[1, 1, 1, 0, x] - (332*G[1, 1, 1, 1, x])/9 - 
     ((184*I)/3)*Pi*G[1, 1, 1, 1, x] - (8*G[0, 0, 0, 1, 1, x])/3 + 
     (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
     (32*G[0, 0, 1, 1, 1, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
     (40*G[0, 1, 0, 1, 0, x])/3 - (128*G[0, 1, 0, 1, 1, x])/3 - 
     (56*G[0, 1, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 1, x])/3 + 
     (32*G[0, 1, 1, 1, 0, x])/3 - 24*G[0, 1, 1, 1, 1, x] - 
     8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
     (512*G[1, 0, 0, 1, 1, x])/3 + (272*G[1, 0, 1, 0, 0, x])/3 + 
     (16*G[1, 0, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (16*G[1, 0, 1, 1, 0, x])/3 + 48*G[1, 0, 1, 1, 1, x] + 
     56*G[1, 1, 0, 0, 0, x] + (32*G[1, 1, 0, 0, 1, x])/3 + 
     (64*I)*Pi*G[1, 1, 0, 0, 1, x] + (32*G[1, 1, 0, 1, 0, x])/3 + 
     (152*G[1, 1, 0, 1, 1, x])/3 - (152*G[1, 1, 1, 0, 0, x])/3 + 
     (8*G[1, 1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 1, 0, x])/3 + 
     72*G[1, 1, 1, 1, 1, x] + 16*G[1, 0, 1, 0, 1, 1, x] + 
     64*G[1, 1, 0, 0, 1, 1, x] + (-10/3 - ((28*I)/9)*Pi - (44*G[0, x])/9 + 
       (22*G[1, x])/3)*Log[mu2]^4*RATIO[x] - (10*Log[mu2]^5*RATIO[x])/9 + 
     Log[mu2]^3*(((14*I)/3)*Pi + (14*G[1, x])/3 - ((28*I)/3)*Pi*G[1, x] - 
       (28*G[1, 1, x])/3 + (((14*I)/3)*Pi*G[1, x] + (14*G[1, 1, x])/3)*
        RATIO[x^(-1)] + (164/9 + ((4*I)/3)*Pi + (64*Pi^2)/27 + 
         (176*G[0, x])/27 - ((80*I)/9)*Pi*G[0, x] + (220*G[1, x])/27 + 
         ((56*I)/3)*Pi*G[1, x] + (16*G[0, 0, x])/3 + (16*G[0, 1, x])/3 + 
         (16*G[1, 0, x])/3 - 16*G[1, 1, x])*RATIO[x]) + 
     (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
      RATIO[x^2] + Log[mu2]^2*((-I/3)*Pi - 6*Pi^2 + ((10*I)/3)*Pi*G[0, x] - 
       G[1, x]/3 + (2*I)*Pi*G[1, x] + 12*Pi^2*G[1, x] + (10*G[0, 1, x])/3 - 
       ((20*I)/3)*Pi*G[0, 1, x] + (10*G[1, 0, x])/3 - 
       ((20*I)/3)*Pi*G[1, 0, x] - (46*G[1, 1, x])/3 + 
       ((100*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 - 
       (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + 68*G[1, 1, 1, x] + 
       ((-I/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
         ((10*I)/3)*Pi*G[1, 0, x] - G[1, 1, x]/3 - ((50*I)/3)*Pi*G[1, 1, x] + 
         (10*G[0, 1, 1, x])/3 + (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - 
         34*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(13504/81 + ((887*I)/9)*Pi - (157*Pi^2)/9 - (I/9)*Pi^3 + 
         (974*G[0, x])/9 + ((416*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (193*G[1, x])/3 - ((20*I)/9)*Pi*G[1, x] - (149*Pi^2*G[1, x])/9 + 
         (40*G[0, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, x] + (40*G[0, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, x] + (40*G[1, 0, x])/3 + ((40*I)/3)*Pi*
          G[1, 0, x] - 40*G[1, 1, x] - (52*I)*Pi*G[1, 1, x] + 
         (8*G[0, 0, 0, x])/3 + 4*G[0, 1, 1, x] - (8*G[1, 0, 0, x])/3 - 
         4*G[1, 1, 1, x] - (40*Zeta[3])/9)) + (640*Zeta[3])/3 + 
     ((770*I)/3)*Pi*Zeta[3] + 32*Pi^2*Zeta[3] + 32*G[0, x]*Zeta[3] - 
     (818*G[1, x]*Zeta[3])/3 - ((532*I)/3)*Pi*G[1, x]*Zeta[3] - 
     16*Pi^2*G[1, x]*Zeta[3] + (304*G[0, 1, x]*Zeta[3])/3 - 
     24*G[1, 0, x]*Zeta[3] - (308*G[1, 1, x]*Zeta[3])/3 + 
     (64*I)*Pi*G[1, 1, x]*Zeta[3] - 48*G[1, 0, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((-74*I)/9)*Pi^3 + (253*Pi^4)/45 + 
       ((482*I)/3)*Pi*G[0, x] - (202*Pi^2*G[0, x])/9 + (482*G[0, 0, x])/3 - 
       ((64*I)/3)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] + 
       (92*Pi^2*G[0, 1, x])/3 + ((124*I)/3)*Pi*G[1, 0, x] - 
       (160*G[0, 0, 0, x])/3 - 8*G[0, 0, 1, x] - (184*I)*Pi*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + (124*G[1, 0, 0, x])/3 - 184*G[0, 0, 1, 1, x] + 
       (148*Zeta[3])/3 - (184*I)*Pi*Zeta[3]) + 
     Log[mu2]*(((-821*I)/9)*Pi + (118*Pi^2)/9 - ((94*I)/9)*Pi^3 - 
       ((68*I)/3)*Pi*G[0, x] - (100*Pi^2*G[0, x])/9 - (821*G[1, x])/9 + 
       ((868*I)/9)*Pi*G[1, x] - (68*Pi^2*G[1, x])/9 + 
       ((116*I)/9)*Pi^3*G[1, x] - 40*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
       (52*G[0, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, x] + (104*Pi^2*G[0, 1, x])/
        9 + (52*G[1, 0, x])/3 + ((116*I)/3)*Pi*G[1, 0, x] + 
       (128*Pi^2*G[1, 0, x])/9 + (718*G[1, 1, x])/9 + (36*I)*Pi*G[1, 1, x] - 
       (136*Pi^2*G[1, 1, x])/3 - 4*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + 
       44*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
       (8*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - (48*I)*Pi*G[1, 1, 0, x] + 
       (236*G[1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, x] + 
       8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
       (64*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       (8*G[1, 0, 1, 1, x])/3 - 40*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/
        3 + (16*G[1, 1, 1, 0, x])/3 - 136*G[1, 1, 1, 1, x] + 
       ((40*I)*Pi*G[0, x] + 40*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 44*Zeta[3] - 
       40*G[1, x]*Zeta[3] + RATIO[x]*(1413773/2916 + ((20633*I)/54)*Pi - 
         (28721*Pi^2)/243 - ((239*I)/9)*Pi^3 + (143*Pi^4)/54 + 
         (20189*G[0, x])/81 + ((6292*I)/27)*Pi*G[0, x] - 
         (578*Pi^2*G[0, x])/9 - ((40*I)/9)*Pi^3*G[0, x] - 
         (32495*G[1, x])/162 - ((3922*I)/27)*Pi*G[1, x] + 
         (61*Pi^2*G[1, x])/3 - (6*I)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 - 
         (24*I)*Pi*G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 + 
         (224*G[0, 1, x])/27 - (20*I)*Pi*G[0, 1, x] - 16*Pi^2*G[0, 1, x] + 
         (224*G[1, 0, x])/27 + ((232*I)/3)*Pi*G[1, 0, x] - 
         (64*Pi^2*G[1, 0, x])/3 - (224*G[1, 1, x])/9 - 
         ((100*I)/3)*Pi*G[1, 1, x] + 48*Pi^2*G[1, 1, x] - 
         (152*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
         (140*G[0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, x] + 
         (152*G[1, 0, 0, x])/3 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
         (140*G[1, 1, 1, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, x] - 
         (32*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (152*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 - 
         (32*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 0, x])/3 - 
         (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
         56*G[1, 1, 1, 1, x] + (1100*Zeta[3])/27 + ((332*I)/9)*Pi*Zeta[3] + 
         (280*G[0, x]*Zeta[3])/9 - (28*G[1, x]*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-749*I)/9)*Pi*G[1, x] + (70*Pi^2*G[1, x])/9 - 
         ((94*I)/9)*Pi^3*G[1, x] + ((52*I)/3)*Pi*G[0, 1, x] - 
         (52*Pi^2*G[0, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, x] - 
         (100*Pi^2*G[1, 0, x])/9 - (749*G[1, 1, x])/9 - 
         ((134*I)/3)*Pi*G[1, 1, x] + (68*Pi^2*G[1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (52*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
         (28*G[1, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, x] + 
         (28*G[1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 0, x] - 
         (160*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         (32*G[0, 1, 1, 1, x])/3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
         (4*G[1, 0, 1, 1, x])/3 + 44*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/
          3 - (8*G[1, 1, 1, 0, x])/3 + 68*G[1, 1, 1, 1, x] + 
         44*G[1, x]*Zeta[3])) + RATIO[x]*(28767799/52488 + 
       ((353990*I)/729)*Pi - (399481*Pi^2)/2187 - ((13919*I)/243)*Pi^3 + 
       (32683*Pi^4)/2430 + ((491*I)/270)*Pi^5 + (217973*G[0, x])/1458 + 
       ((19757*I)/81)*Pi*G[0, x] - (30430*Pi^2*G[0, x])/243 - 
       ((716*I)/27)*Pi^3*G[0, x] + (404*Pi^4*G[0, x])/135 - 
       (433759*G[1, x])/2916 - ((31631*I)/162)*Pi*G[1, x] + 
       (19681*Pi^2*G[1, x])/243 + ((323*I)/27)*Pi^3*G[1, x] + 
       (67*Pi^4*G[1, x])/135 - 6*G[0, 0, x] - ((2632*I)/27)*Pi*G[0, 0, x] + 
       (68*Pi^2*G[0, 0, x])/3 - ((28*I)/9)*Pi^3*G[0, 0, x] + 
       (2*G[0, 1, x])/3 - ((2398*I)/27)*Pi*G[0, 1, x] + 
       (116*Pi^2*G[0, 1, x])/9 - ((74*I)/9)*Pi^3*G[0, 1, x] + 
       (2*G[1, 0, x])/3 + ((3080*I)/27)*Pi*G[1, 0, x] - 
       (148*Pi^2*G[1, 0, x])/3 - ((20*I)/3)*Pi^3*G[1, 0, x] + 
       (14*G[1, 1, x])/3 + ((650*I)/9)*Pi*G[1, 1, x] + 
       (124*Pi^2*G[1, 1, x])/9 + (18*I)*Pi^3*G[1, 1, x] - 
       (988*G[0, 0, 0, x])/9 + (16*I)*Pi*G[0, 0, 0, x] + 
       (44*Pi^2*G[0, 0, 0, x])/9 + 4*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
       (16*Pi^2*G[0, 0, 1, x])/3 + 4*G[0, 1, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/3 - 
       (910*G[0, 1, 1, x])/9 - (16*I)*Pi*G[0, 1, 1, x] + 
       (182*Pi^2*G[0, 1, 1, x])/9 + (988*G[1, 0, 0, x])/9 - 
       (16*I)*Pi*G[1, 0, 0, x] + (28*Pi^2*G[1, 0, 0, x])/9 - 
       4*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + (40*Pi^2*G[1, 0, 1, x])/3 - 
       4*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/
        3 + (910*G[1, 1, 1, x])/9 + (16*I)*Pi*G[1, 1, 1, x] - 
       (254*Pi^2*G[1, 1, 1, x])/9 + (200*G[0, 0, 0, 0, x])/3 - 
       ((40*I)/3)*Pi*G[0, 0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       ((32*I)/3)*Pi*G[0, 1, 1, 0, x] + (92*G[0, 1, 1, 1, x])/3 + 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, x] - (200*G[1, 0, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - ((88*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] - 
       12*G[1, 1, 0, 0, x] + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 1, 1, x] - (8*G[0, 0, 0, 0, 1, x])/3 - 
       (8*G[0, 0, 0, 1, 0, x])/3 + 16*G[0, 0, 1, 0, 0, x] + 
       (32*G[0, 0, 1, 0, 1, x])/3 + (32*G[0, 0, 1, 1, 0, x])/3 - 
       (32*G[0, 0, 1, 1, 1, x])/3 + 16*G[0, 1, 0, 0, 0, x] - 
       (32*G[0, 1, 0, 0, 1, x])/3 - (32*G[0, 1, 0, 1, 0, x])/3 + 
       (40*G[0, 1, 0, 1, 1, x])/3 + (16*G[0, 1, 1, 0, 0, x])/3 + 
       (8*G[0, 1, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 1, 0, x])/3 + 
       (160*G[0, 1, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
       (8*G[1, 0, 0, 0, 1, x])/3 + (8*G[1, 0, 0, 1, 0, x])/3 - 
       (16*G[1, 0, 0, 1, 1, x])/3 - (64*G[1, 0, 1, 0, 0, x])/3 - 
       (32*G[1, 0, 1, 0, 1, x])/3 - (32*G[1, 0, 1, 1, 0, x])/3 + 
       (16*G[1, 0, 1, 1, 1, x])/3 - (32*G[1, 1, 0, 0, 0, x])/3 + 
       (32*G[1, 1, 0, 0, 1, x])/3 + (32*G[1, 1, 0, 1, 0, x])/3 - 
       8*G[1, 1, 0, 1, 1, x] - (8*G[1, 1, 1, 0, 1, x])/3 - 
       (8*G[1, 1, 1, 1, 0, x])/3 - 48*G[1, 1, 1, 1, 1, x] + 
       (2198*Zeta[3])/27 + ((608*I)/27)*Pi*Zeta[3] + (86*Pi^2*Zeta[3])/9 - 
       (1340*G[0, x]*Zeta[3])/9 - ((224*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (472*G[1, x]*Zeta[3])/3 + ((172*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (160*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
       (128*G[1, 1, x]*Zeta[3])/3 - (1520*Zeta[5])/9) + 240*Zeta[5] - 
     120*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-24461*I)/108)*Pi*G[1, x] + 
       (511*Pi^2*G[1, x])/9 - ((161*I)/54)*Pi^3*G[1, x] + 
       (88*Pi^4*G[1, x])/45 - ((28*I)/45)*Pi^5*G[1, x] + 
       ((1964*I)/27)*Pi*G[0, 1, x] - (140*Pi^2*G[0, 1, x])/9 - 
       ((34*I)/9)*Pi^3*G[0, 1, x] - ((196*I)/27)*Pi*G[1, 0, x] - 
       (188*Pi^2*G[1, 0, x])/9 + ((58*I)/9)*Pi^3*G[1, 0, x] - 
       (24461*G[1, 1, x])/108 - ((793*I)/27)*Pi*G[1, 1, x] + 
       (773*Pi^2*G[1, 1, x])/18 - ((22*I)/9)*Pi^3*G[1, 1, x] + 
       (176*Pi^4*G[1, 1, x])/45 - (12*I)*Pi*G[0, 0, 1, x] + 
       (28*Pi^2*G[0, 0, 1, x])/9 + (12*I)*Pi*G[0, 1, 0, x] + 
       (8*Pi^2*G[0, 1, 0, x])/9 + (1964*G[0, 1, 1, x])/27 + 
       (10*Pi^2*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
       (128*Pi^2*G[1, 0, 0, x])/9 - (196*G[1, 0, 1, x])/27 - 
       ((580*I)/9)*Pi*G[1, 0, 1, x] + (26*Pi^2*G[1, 0, 1, x])/3 + 
       ((16*I)/3)*Pi^3*G[1, 0, 1, x] - (196*G[1, 1, 0, x])/27 + 
       (80*I)*Pi*G[1, 1, 0, x] - (190*Pi^2*G[1, 1, 0, x])/9 + 
       (550*G[1, 1, 1, x])/9 - ((26*I)/9)*Pi*G[1, 1, 1, x] - 
       8*Pi^2*G[1, 1, 1, x] + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
       ((20*I)/3)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
       ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
       (8*I)*Pi*G[0, 1, 1, 0, x] - (88*G[0, 1, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] + ((76*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 0, x] - 
       (628*G[1, 0, 1, 1, x])/9 - ((88*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (32*Pi^2*G[1, 0, 1, 1, x])/3 + 68*G[1, 1, 0, 0, x] - 
       ((88*I)/3)*Pi*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 - 
       ((124*I)/3)*Pi*G[1, 1, 0, 1, x] + (64*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 0, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (430*G[1, 1, 1, 1, x])/9 + ((92*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
       (4*G[0, 0, 1, 1, 0, x])/3 + (16*G[0, 0, 1, 1, 1, x])/3 - 
       (20*G[0, 1, 0, 0, 1, x])/3 - (20*G[0, 1, 0, 1, 0, x])/3 + 
       (16*G[0, 1, 0, 1, 1, x])/3 + (28*G[0, 1, 1, 0, 0, x])/3 - 
       (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 + 
       12*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] + (76*G[1, 0, 0, 1, 1, x])/3 - 
       (268*G[1, 0, 1, 0, 0, x])/3 - (20*G[1, 0, 1, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 0, 1, 0, 1, x] - (20*G[1, 0, 1, 1, 0, x])/3 - 
       24*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] - 
       (40*G[1, 1, 0, 0, 1, x])/3 - (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (40*G[1, 1, 0, 1, 0, x])/3 - (76*G[1, 1, 0, 1, 1, x])/3 + 
       (148*G[1, 1, 1, 0, 0, x])/3 - (4*G[1, 1, 1, 0, 1, x])/3 - 
       (4*G[1, 1, 1, 1, 0, x])/3 - 36*G[1, 1, 1, 1, 1, x] - 
       32*G[1, 0, 1, 0, 1, 1, x] - 128*G[1, 1, 0, 0, 1, 1, x] + 
       (892*G[1, x]*Zeta[3])/3 + ((218*I)/3)*Pi*G[1, x]*Zeta[3] + 
       32*Pi^2*G[1, x]*Zeta[3] - (8*G[0, 1, x]*Zeta[3])/3 + 
       32*G[1, 0, x]*Zeta[3] + (250*G[1, 1, x]*Zeta[3])/3 - 
       (128*I)*Pi*G[1, 1, x]*Zeta[3] + 96*G[1, 0, 1, x]*Zeta[3] + 
       240*G[1, x]*Zeta[5]) + (-28767799/52488 - ((301231*I)/1458)*Pi + 
       (151745*Pi^2)/4374 + ((13123*I)/486)*Pi^3 - (3991*Pi^4)/2430 - 
       ((26*I)/27)*Pi^5 - (60629*G[0, x])/729 - ((2488*I)/27)*Pi*G[0, x] + 
       (5993*Pi^2*G[0, x])/243 + (2*I)*Pi^3*G[0, x] - 
       (139*Pi^4*G[0, x])/135 + (1053827*G[1, x])/2916 + 
       ((20011*I)/108)*Pi*G[1, x] + (12599*Pi^2*G[1, x])/486 - 
       ((55*I)/54)*Pi^3*G[1, x] + (157*Pi^4*G[1, x])/90 + (94*G[0, 0, x])/3 + 
       (62*I)*Pi*G[0, 0, x] + (232*Pi^2*G[0, 0, x])/9 + 
       ((20*I)/9)*Pi^3*G[0, 0, x] + (4034*G[0, 1, x])/81 + 
       ((1928*I)/27)*Pi*G[0, 1, x] - (232*Pi^2*G[0, 1, x])/9 - 
       ((70*I)/9)*Pi^3*G[0, 1, x] + (4034*G[1, 0, x])/81 - 
       ((586*I)/27)*Pi*G[1, 0, x] - (52*Pi^2*G[1, 0, x])/3 - 
       ((76*I)/9)*Pi^3*G[1, 0, x] - (59441*G[1, 1, x])/324 - 
       ((3152*I)/27)*Pi*G[1, 1, x] - (193*Pi^2*G[1, 1, x])/6 - 
       ((14*I)/3)*Pi^3*G[1, 1, x] + (524*G[0, 0, 0, x])/9 - 
       ((112*I)/3)*Pi*G[0, 0, 0, x] - (124*Pi^2*G[0, 0, 0, x])/9 + 
       (74*G[0, 0, 1, x])/3 + ((80*I)/3)*Pi*G[0, 0, 1, x] - 
       (88*Pi^2*G[0, 0, 1, x])/3 + (74*G[0, 1, 0, x])/3 + 
       (44*I)*Pi*G[0, 1, 0, x] - (52*Pi^2*G[0, 1, 0, x])/3 - 
       (3106*G[0, 1, 1, x])/27 - ((232*I)/3)*Pi*G[0, 1, 1, x] + 
       (26*Pi^2*G[0, 1, 1, x])/3 + (248*G[1, 0, 0, x])/9 + 
       ((40*I)/3)*Pi*G[1, 0, 0, x] - (212*Pi^2*G[1, 0, 0, x])/9 - 
       (5698*G[1, 0, 1, x])/27 - ((592*I)/9)*Pi*G[1, 0, 1, x] + 
       (160*Pi^2*G[1, 0, 1, x])/9 - (5698*G[1, 1, 0, x])/27 - 
       (44*I)*Pi*G[1, 1, 0, x] + (68*Pi^2*G[1, 1, 0, x])/9 + 
       (971*G[1, 1, 1, x])/3 + ((1100*I)/9)*Pi*G[1, 1, 1, x] + 
       (136*Pi^2*G[1, 1, 1, x])/9 + (152*G[0, 0, 0, 0, x])/3 + 
       ((64*I)/3)*Pi*G[0, 0, 0, 0, x] - (352*G[0, 0, 0, 1, x])/3 - 
       ((56*I)/3)*Pi*G[0, 0, 0, 1, x] - (352*G[0, 0, 1, 0, x])/3 - 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + (220*G[0, 0, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + (124*G[0, 1, 0, 1, x])/3 + 
       ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (124*G[0, 1, 1, 0, x])/3 - 
       ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + (332*G[0, 1, 1, 1, x])/9 + 
       ((80*I)/3)*Pi*G[0, 1, 1, 1, x] - (152*G[1, 0, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
       ((88*I)/3)*Pi*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + (1444*G[1, 0, 1, 1, x])/9 + 
       ((208*I)/3)*Pi*G[1, 0, 1, 1, x] - 84*G[1, 1, 0, 0, x] - 
       ((40*I)/3)*Pi*G[1, 1, 0, 0, x] + (2180*G[1, 1, 0, 1, x])/9 + 
       ((236*I)/3)*Pi*G[1, 1, 0, 1, x] + (2180*G[1, 1, 1, 0, x])/9 + 
       ((136*I)/3)*Pi*G[1, 1, 1, 0, x] - (1058*G[1, 1, 1, 1, x])/3 - 
       ((388*I)/3)*Pi*G[1, 1, 1, 1, x] - 96*G[0, 0, 0, 0, 0, x] + 
       (112*G[0, 0, 0, 0, 1, x])/3 + (112*G[0, 0, 0, 1, 0, x])/3 + 
       (88*G[0, 0, 0, 1, 1, x])/3 + (80*G[0, 0, 1, 0, 0, x])/3 + 
       56*G[0, 0, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 0, x] - 
       (224*G[0, 0, 1, 1, 1, x])/3 - 8*G[0, 1, 0, 0, 0, x] + 
       (136*G[0, 1, 0, 0, 1, x])/3 + (136*G[0, 1, 0, 1, 0, x])/3 - 
       (32*G[0, 1, 0, 1, 1, x])/3 + (64*G[0, 1, 1, 0, 0, x])/3 - 
       64*G[0, 1, 1, 1, 1, x] - (200*G[1, 0, 0, 0, 0, x])/3 + 
       (232*G[1, 0, 0, 0, 1, x])/3 + (232*G[1, 0, 0, 1, 0, x])/3 - 
       32*G[1, 0, 0, 1, 1, x] + 64*G[1, 0, 1, 0, 0, x] - 
       (172*G[1, 0, 1, 1, 1, x])/3 + (56*G[1, 1, 0, 0, 0, x])/3 + 
       56*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] - 
       140*G[1, 1, 0, 1, 1, x] + (280*G[1, 1, 1, 0, 0, x])/3 - 
       (632*G[1, 1, 1, 0, 1, x])/3 - (632*G[1, 1, 1, 1, 0, x])/3 + 
       228*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*
        (10/9 - (10*RATIO[(1 - x)^(-1)])/9) + (28767799*RATIO[(1 - x)^(-1)])/
        52488 + ((240329*I)/2916)*Pi*RATIO[(1 - x)^(-1)] + 
       (144553*Pi^2*RATIO[(1 - x)^(-1)])/4374 - ((4568*I)/243)*Pi^3*
        RATIO[(1 - x)^(-1)] + (1133*Pi^4*RATIO[(1 - x)^(-1)])/486 + 
       ((26*I)/27)*Pi^5*RATIO[(1 - x)^(-1)] + 
       (60629*G[0, x]*RATIO[(1 - x)^(-1)])/729 - ((118*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)] - (6155*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 - 
       ((26*I)/9)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
       (139*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 - 
       (353990*G[1, x]*RATIO[(1 - x)^(-1)])/729 - ((20189*I)/162)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] - (5809*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/243 + 
       ((73*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
       (19*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/18 - 
       (118*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((62*I)/3)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] - (224*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((20*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (14036*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((128*I)/3)*Pi*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] + (304*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((122*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (14036*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 - ((124*I)/9)*Pi*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] + (134*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((68*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (34891*G[1, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((1198*I)/9)*Pi*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] + (40*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((2*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (524*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((88*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (124*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (50*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((88*I)/3)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + (224*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        9 + (50*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((140*I)/3)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (124*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (1342*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((232*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (170*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (236*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + (12*I)*Pi*G[1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (220*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
        9 + (1988*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((200*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (56*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (1988*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (40*I)*Pi*G[1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - (76*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1118*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((1256*I)/9)*Pi*
        G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (62*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (152*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((64*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (328*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (328*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       76*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (212*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((112*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (164*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((32*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (164*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (224*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (128*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((16*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (148*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (148*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((56*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (1532*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (64*I)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (2048*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (72*I)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (2048*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (48*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       272*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((400*I)/3)*Pi*
        G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 96*G[0, 0, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (112*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        3 - (112*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       32*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (80*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (160*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (160*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       8*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 32*G[0, 1, 0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 32*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       40*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 16*G[0, 1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 16*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       24*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (200*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (256*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (256*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (184*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (80*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (424*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       96*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 192*G[1, 1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 192*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       160*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]^4*(10/3 + ((22*I)/9)*Pi - (28*G[1, x])/9 + 
         (-10/3 - ((22*I)/9)*Pi + (28*G[1, x])/9)*RATIO[(1 - x)^(-1)]) - 
       ((81061*I)/324)*Pi*G[1, x]*RATIO[x^(-1)] + 
       (1091*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + ((83*I)/54)*Pi^3*G[1, x]*
        RATIO[x^(-1)] + (31*Pi^4*G[1, x]*RATIO[x^(-1)])/45 - 
       ((1372*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
       (248*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + ((52*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[x^(-1)] - ((1282*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
       (34*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - ((8*I)/9)*Pi^3*G[1, 0, x]*
        RATIO[x^(-1)] - (81061*G[1, 1, x]*RATIO[x^(-1)])/324 + 
       ((4258*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
       (527*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - (4*I)*Pi^3*G[1, 1, x]*
        RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
       (40*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - (24*I)*Pi*G[0, 1, 0, x]*
        RATIO[x^(-1)] - (32*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
       (1372*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((32*I)/3)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] - (92*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
       (20*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
       (8*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - 
       (1282*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((56*I)/9)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] - (8*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
       (1282*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((100*I)/3)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] - (8*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
       (889*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - (60*I)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] + (74*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
       ((8*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 24*G[0, 0, 1, 1, x]*
        RATIO[x^(-1)] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
       ((40*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
       24*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] - ((32*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
       (208*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((8*I)/3)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (8*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
       20*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*
        RATIO[x^(-1)] + 20*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (8*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (152*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + ((16*I)/3)*Pi*
        G[1, 0, 1, 1, x]*RATIO[x^(-1)] + (68*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/
        3 - ((40*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
       (124*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((20*I)/3)*Pi*
        G[1, 1, 0, 1, x]*RATIO[x^(-1)] + (124*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/
        3 - ((8*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       202*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + (4*I)*Pi*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] - (8*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (8*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (8*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 16*G[0, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] + (40*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (40*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (56*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 16*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] + 16*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       40*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 8*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] - 8*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (40*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (8*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (8*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (8*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (4*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 8*G[1, 1, 0, 0, 0, x]*
        RATIO[x^(-1)] - (40*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (4*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (8*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (56*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (56*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 68*G[1, 1, 1, 1, 1, x]*
        RATIO[x^(-1)] + Log[mu2/s]^3*(-164/9 - ((46*I)/27)*Pi - 
         (28*Pi^2)/27 - (484*G[0, x])/27 - (8*I)*Pi*G[0, x] + 
         (26*G[1, x])/9 - ((2*I)/9)*Pi*G[1, x] - 16*G[0, 0, x] + 
         8*G[0, 1, x] + 8*G[1, 0, x] + (38*G[1, 1, x])/9 + 
         (164/9 + ((88*I)/27)*Pi + (28*Pi^2)/27 + (484*G[0, x])/27 + 
           (8*I)*Pi*G[0, x] - (4*G[1, x])/3 + ((16*I)/9)*Pi*G[1, x] + 
           16*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] - (8*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*
          RATIO[x^(-1)]) + ((8*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + 
       (8*G[0, 0, x])/(-1 + RATIO[x])^2 + (128*Pi^2*RATIO[x])/3 - 
       (86*Pi^2*G[0, x]*RATIO[x])/9 - (124*Pi^2*G[1, x]*RATIO[x])/9 + 
       (256*G[0, 0, x]*RATIO[x])/3 - (256*G[0, 1, x]*RATIO[x])/3 - 
       (256*G[1, 0, x]*RATIO[x])/3 + (256*G[1, 1, x]*RATIO[x])/3 - 
       (128*G[0, 0, 0, x]*RATIO[x])/3 + (32*G[0, 0, 1, x]*RATIO[x])/3 + 
       (32*G[0, 1, 0, x]*RATIO[x])/3 + (64*G[0, 1, 1, x]*RATIO[x])/3 - 
       4*G[1, 0, 0, x]*RATIO[x] + 36*G[1, 0, 1, x]*RATIO[x] + 
       36*G[1, 1, 0, x]*RATIO[x] - 68*G[1, 1, 1, x]*RATIO[x] - 
       (104*Zeta[3])/27 + (50*I)*Pi*Zeta[3] - (230*Pi^2*Zeta[3])/9 + 
       (100*G[0, x]*Zeta[3])/3 + ((184*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (686*G[1, x]*Zeta[3])/27 + ((250*I)/9)*Pi*G[1, x]*Zeta[3] + 
       96*G[0, 0, x]*Zeta[3] - (76*G[0, 1, x]*Zeta[3])/3 + 
       4*G[1, 0, x]*Zeta[3] - (538*G[1, 1, x]*Zeta[3])/9 + 
       (356*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - ((328*I)/9)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (230*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 - 36*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - ((184*I)/3)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] - (788*G[1, x]*RATIO[(1 - x)^(-1)]*
         Zeta[3])/27 - ((128*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       96*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       20*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (20*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
       56*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 12*G[1, x]*RATIO[x^(-1)]*
        Zeta[3] + ((122*I)/9)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
       (16*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
       (8*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
       (34*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (44*RATIO[x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(-13504/81 - ((532*I)/9)*Pi - 7*Pi^2 - ((23*I)/9)*Pi^3 - 
         98*G[0, x] - ((80*I)/3)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 + 
         (842*G[1, x])/9 + ((229*I)/9)*Pi*G[1, x] + (25*Pi^2*G[1, x])/9 - 
         40*G[0, 0, x] + (604*G[0, 1, x])/9 + (16*I)*Pi*G[0, 1, x] + 
         (604*G[1, 0, x])/9 + ((52*I)/3)*Pi*G[1, 0, x] - (151*G[1, 1, x])/3 - 
         ((40*I)/3)*Pi*G[1, 1, x] + 48*G[0, 0, 1, x] + 48*G[0, 1, 0, x] - 
         56*G[0, 1, 1, x] + 48*G[1, 0, 0, x] - (164*G[1, 0, 1, x])/3 - 
         (164*G[1, 1, 0, x])/3 + (86*G[1, 1, 1, x])/3 + 
         ((-5*I)*Pi*G[1, x] - (4*Pi^2*G[1, x])/9 - ((20*I)/3)*Pi*G[0, 1, x] - 
           ((20*I)/3)*Pi*G[1, 0, x] - 5*G[1, 1, x] + ((16*I)/3)*Pi*
            G[1, 1, x] - (20*G[0, 1, 1, x])/3 - (20*G[1, 0, 1, x])/3 - 
           (20*G[1, 1, 0, x])/3 + (22*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(13504/81 + ((487*I)/9)*Pi + (59*Pi^2)/9 + 
           ((23*I)/9)*Pi^3 + 98*G[0, x] + (20*I)*Pi*G[0, x] + 
           (22*Pi^2*G[0, x])/9 - (887*G[1, x])/9 - ((268*I)/9)*Pi*G[1, x] - 
           (29*Pi^2*G[1, x])/9 + 40*G[0, 0, x] - (664*G[0, 1, x])/9 - 
           ((68*I)/3)*Pi*G[0, 1, x] - (664*G[1, 0, x])/9 - 
           (24*I)*Pi*G[1, 0, x] + 48*G[1, 1, x] + ((56*I)/3)*Pi*G[1, 1, x] - 
           48*G[0, 0, 1, x] - 48*G[0, 1, 0, x] + (148*G[0, 1, 1, x])/3 - 
           48*G[1, 0, 0, x] + 48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - 
           (64*G[1, 1, 1, x])/3 - (16*Zeta[3])/9) + (16*Zeta[3])/9) + 
       Log[mu2/s]*(-1413773/2916 - ((30419*I)/162)*Pi - (2059*Pi^2)/243 + 
         ((59*I)/9)*Pi^3 - (283*Pi^4)/270 - (14036*G[0, x])/81 - 
         ((496*I)/9)*Pi*G[0, x] + 10*Pi^2*G[0, x] + ((68*I)/9)*Pi^3*G[0, x] + 
         (5741*G[1, x])/18 + ((3227*I)/27)*Pi*G[1, x] + (205*Pi^2*G[1, x])/
          9 + ((32*I)/9)*Pi^3*G[1, x] - (188*G[0, 0, x])/9 + 
         (20*I)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/3 + 
         (1456*G[0, 1, x])/9 + ((148*I)/3)*Pi*G[0, 1, x] + 
         (1456*G[1, 0, x])/9 + (20*I)*Pi*G[1, 0, x] - (6193*G[1, 1, x])/27 - 
         ((632*I)/9)*Pi*G[1, 1, x] - (124*Pi^2*G[1, 1, x])/9 + 
         (88*G[0, 0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, 0, x] + 
         (212*G[0, 0, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, x] + 
         (212*G[0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 0, x] - 
         (1400*G[0, 1, 1, x])/9 - ((136*I)/3)*Pi*G[0, 1, 1, x] + 
         88*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - (1820*G[1, 0, 1, x])/9 - 
         ((172*I)/3)*Pi*G[1, 0, 1, x] - (1820*G[1, 1, 0, x])/9 - 
         ((104*I)/3)*Pi*G[1, 1, 0, x] + (698*G[1, 1, 1, x])/3 + 
         ((220*I)/3)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 
         (256*G[0, 0, 0, 1, x])/3 - (256*G[0, 0, 1, 0, x])/3 + 
         (40*G[0, 0, 1, 1, x])/3 - (184*G[0, 1, 0, 0, x])/3 - 
         24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + (272*G[0, 1, 1, 1, x])/
          3 - (40*G[1, 0, 0, 0, x])/3 - (224*G[1, 0, 0, 1, x])/3 - 
         (224*G[1, 0, 1, 0, x])/3 + (380*G[1, 0, 1, 1, x])/3 - 
         88*G[1, 1, 0, 0, x] + (488*G[1, 1, 0, 1, x])/3 + 
         (488*G[1, 1, 1, 0, x])/3 - (440*G[1, 1, 1, 1, x])/3 + 
         (16*Pi^2 + 32*G[0, 0, x] - 32*G[0, 1, x] - 32*G[1, 0, x] + 
           32*G[1, 1, x])*RATIO[x] + (124*Zeta[3])/27 - 
         ((296*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/3 + 
         (344*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(1413773/2916 + 
           ((20189*I)/162)*Pi + (5893*Pi^2)/243 - ((53*I)/9)*Pi^3 + 
           (283*Pi^4)/270 + (14036*G[0, x])/81 + ((76*I)/9)*Pi*G[0, x] - 
           (74*Pi^2*G[0, x])/9 - ((68*I)/9)*Pi^3*G[0, x] - 
           (20633*G[1, x])/54 - ((362*I)/3)*Pi*G[1, x] - (119*Pi^2*G[1, x])/
            9 - ((26*I)/9)*Pi^3*G[1, x] + (188*G[0, 0, x])/9 - 
           (12*I)*Pi*G[0, 0, x] - (80*Pi^2*G[0, 0, x])/3 - 
           (1876*G[0, 1, x])/9 - ((160*I)/3)*Pi*G[0, 1, x] + 
           (88*Pi^2*G[0, 1, x])/9 - (1876*G[1, 0, x])/9 - 
           (40*I)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/9 + 
           (2564*G[1, 1, x])/9 + ((896*I)/9)*Pi*G[1, 1, x] + 
           (20*Pi^2*G[1, 1, x])/3 - (88*G[0, 0, 0, x])/3 + 
           ((16*I)/3)*Pi*G[0, 0, 0, x] - (188*G[0, 0, 1, x])/3 - 
           (16*I)*Pi*G[0, 0, 1, x] - (188*G[0, 1, 0, x])/3 - 
           ((56*I)/3)*Pi*G[0, 1, 0, x] + (1412*G[0, 1, 1, x])/9 + 
           ((152*I)/3)*Pi*G[0, 1, 1, x] - 80*G[1, 0, 0, x] + 
           (1688*G[1, 0, 1, x])/9 + ((176*I)/3)*Pi*G[1, 0, 1, x] + 
           (1688*G[1, 1, 0, x])/9 + (48*I)*Pi*G[1, 1, 0, x] - 
           184*G[1, 1, 1, x] - ((256*I)/3)*Pi*G[1, 1, 1, x] - 
           80*G[0, 0, 0, 0, x] + (256*G[0, 0, 0, 1, x])/3 + 
           (256*G[0, 0, 1, 0, x])/3 - (16*G[0, 0, 1, 1, x])/3 + 
           (184*G[0, 1, 0, 0, x])/3 + 16*G[0, 1, 0, 1, x] + 
           16*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] + (40*G[1, 0, 0, 0, x])/
            3 + (248*G[1, 0, 0, 1, x])/3 + (248*G[1, 0, 1, 0, x])/3 - 
           120*G[1, 0, 1, 1, x] + 96*G[1, 1, 0, 0, x] - 
           144*G[1, 1, 0, 1, x] - 144*G[1, 1, 1, 0, x] + 
           (304*G[1, 1, 1, 1, x])/3 + (200*Zeta[3])/27 + ((296*I)/9)*Pi*
            Zeta[3] + (116*G[0, x]*Zeta[3])/3 - (236*G[1, x]*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((-2461*I)/27)*Pi*G[1, x] + (70*Pi^2*G[1, x])/9 + 
           ((2*I)/3)*Pi^3*G[1, x] - ((104*I)/3)*Pi*G[0, 1, x] + 
           (88*Pi^2*G[0, 1, x])/9 - ((92*I)/3)*Pi*G[1, 0, x] + 
           (16*Pi^2*G[1, 0, x])/9 - (2461*G[1, 1, x])/27 + 
           (60*I)*Pi*G[1, 1, x] - (64*Pi^2*G[1, 1, x])/9 + 
           (8*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, x] - 
           (104*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
           (8*I)*Pi*G[1, 0, 0, x] - (92*G[1, 0, 1, x])/3 + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - (92*G[1, 1, 0, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, 0, x] + (302*G[1, 1, 1, x])/3 - 
           (12*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + (80*G[0, 1, 1, 1, x])/
            3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
           (20*G[1, 0, 1, 1, x])/3 + 8*G[1, 1, 0, 0, x] + 
           (56*G[1, 1, 0, 1, x])/3 + (56*G[1, 1, 1, 0, x])/3 - 
           (136*G[1, 1, 1, 1, x])/3 + 12*G[1, x]*Zeta[3])) + 
       (272*Zeta[5])/9 - (272*RATIO[(1 - x)^(-1)]*Zeta[5])/9)/Nc + 
     Nc*(-22674005/52488 - (1518005*Pi^2)/17496 - ((275*I)/18)*Pi^3 - 
       (2413*Pi^4)/810 - ((10*I)/27)*Pi^5 - (217001*G[0, x])/2916 + 
       ((1640*I)/27)*Pi*G[0, x] + (13658*Pi^2*G[0, x])/243 + 
       ((56*I)/9)*Pi^3*G[0, x] + (188*Pi^4*G[0, x])/135 + 
       (534323*G[1, x])/1944 - ((1640*I)/27)*Pi*G[1, x] + 
       (1007*Pi^2*G[1, x])/9 + ((10*I)/3)*Pi^3*G[1, x] + 
       (209*Pi^4*G[1, x])/108 + ((7*I)/90)*Pi^5*G[1, x] - 26*G[0, 0, x] - 
       ((142*I)/3)*Pi*G[0, 0, x] - 26*Pi^2*G[0, 0, x] - 
       ((32*I)/9)*Pi^3*G[0, 0, x] + (34241*G[0, 1, x])/162 + 
       ((1015*I)/27)*Pi*G[0, 1, x] - (97*Pi^2*G[0, 1, x])/3 + 
       ((14*I)/9)*Pi^3*G[0, 1, x] + (34241*G[1, 0, x])/162 + 
       ((1078*I)/27)*Pi*G[1, 0, x] - 25*Pi^2*G[1, 0, x] + 
       ((2*I)/3)*Pi^3*G[1, 0, x] - (63661*G[1, 1, x])/162 - 
       ((815*I)/27)*Pi*G[1, 1, x] - (310*Pi^2*G[1, 1, x])/9 + 
       ((8*I)/9)*Pi^3*G[1, 1, x] - (22*Pi^4*G[1, 1, x])/45 + 
       (542*G[0, 0, 0, x])/9 + ((100*I)/3)*Pi*G[0, 0, 0, x] + 
       (70*Pi^2*G[0, 0, 0, x])/9 - (932*G[0, 0, 1, x])/9 - 
       ((92*I)/3)*Pi*G[0, 0, 1, x] + (154*Pi^2*G[0, 0, 1, x])/9 - 
       (932*G[0, 1, 0, x])/9 - ((136*I)/3)*Pi*G[0, 1, 0, x] + 
       (46*Pi^2*G[0, 1, 0, x])/9 - (5*G[0, 1, 1, x])/9 + 
       (48*I)*Pi*G[0, 1, 1, x] - (146*Pi^2*G[0, 1, 1, x])/9 + 
       (524*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] + 
       (32*Pi^2*G[1, 0, 0, x])/9 - (2488*G[1, 0, 1, x])/9 + 
       (24*I)*Pi*G[1, 0, 1, x] - (160*Pi^2*G[1, 0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] - (2488*G[1, 1, 0, x])/9 + 
       (20*I)*Pi*G[1, 1, 0, x] - (116*Pi^2*G[1, 1, 0, x])/9 + 
       (3785*G[1, 1, 1, x])/9 - ((124*I)/3)*Pi*G[1, 1, 1, x] + 
       (32*Pi^2*G[1, 1, 1, x])/3 - ((2*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (140*G[0, 0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (164*G[0, 0, 0, 1, x])/3 + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       (164*G[0, 0, 1, 0, x])/3 + ((28*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       44*G[0, 0, 1, 1, x] - (160*G[0, 1, 0, 0, x])/3 + 
       ((44*I)/3)*Pi*G[0, 1, 0, 0, x] + (148*G[0, 1, 0, 1, x])/3 + 
       (148*G[0, 1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (16*G[0, 1, 1, 1, x])/9 - ((44*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       72*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
       20*G[1, 0, 0, 1, x] - ((44*I)/3)*Pi*G[1, 0, 0, 1, x] + 
       20*G[1, 0, 1, 0, x] + ((44*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (728*G[1, 0, 1, 1, x])/9 - (4*I)*Pi*G[1, 0, 1, 1, x] + 
       (4*Pi^2*G[1, 0, 1, 1, x])/3 - (112*G[1, 1, 0, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + (1208*G[1, 1, 0, 1, x])/9 + 
       (8*Pi^2*G[1, 1, 0, 1, x])/3 + (1208*G[1, 1, 1, 0, x])/9 - 
       ((56*I)/3)*Pi*G[1, 1, 1, 0, x] - (2648*G[1, 1, 1, 1, x])/9 + 
       ((64*I)/3)*Pi*G[1, 1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, 1, x] + 
       16*G[0, 0, 0, 0, 0, x] - (80*G[0, 0, 0, 0, 1, x])/3 - 
       (80*G[0, 0, 0, 1, 0, x])/3 + 20*G[0, 0, 0, 1, 1, x] + 
       (16*G[0, 0, 1, 0, 0, x])/3 - (44*G[0, 0, 1, 0, 1, x])/3 - 
       (44*G[0, 0, 1, 1, 0, x])/3 + (160*G[0, 0, 1, 1, 1, x])/3 + 
       (32*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, 1, 0, x])/3 + (56*G[0, 1, 0, 1, 1, x])/3 - 
       (28*G[0, 1, 1, 0, 0, x])/3 + (80*G[0, 1, 1, 0, 1, x])/3 + 
       (80*G[0, 1, 1, 1, 0, x])/3 - (172*G[0, 1, 1, 1, 1, x])/3 - 
       (32*G[1, 0, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
       (20*G[1, 0, 1, 0, 0, x])/3 + (68*G[1, 0, 1, 0, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] + (68*G[1, 0, 1, 1, 0, x])/3 - 
       32*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (44*G[1, 1, 0, 0, 0, x])/3 + 24*G[1, 1, 0, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       4*G[1, 1, 1, 0, 0, x] - (20*G[1, 1, 1, 0, 1, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 0, 1, x] - (20*G[1, 1, 1, 1, 0, x])/3 + 
       (44*G[1, 1, 1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-5/9 + (5*RATIO[(1 - x)^(-1)])/9) + 
       (22674005*RATIO[(1 - x)^(-1)])/52488 - (4*I)*Pi*RATIO[(1 - x)^(-1)] + 
       (670421*Pi^2*RATIO[(1 - x)^(-1)])/17496 + ((101*I)/9)*Pi^3*
        RATIO[(1 - x)^(-1)] + (1069*Pi^4*RATIO[(1 - x)^(-1)])/810 + 
       ((29*I)/135)*Pi^5*RATIO[(1 - x)^(-1)] + 
       (217001*G[0, x]*RATIO[(1 - x)^(-1)])/2916 + (34*I)*Pi*G[0, x]*
        RATIO[(1 - x)^(-1)] - (7556*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 - 
       (6*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
       (188*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 - 
       (542099*G[1, x]*RATIO[(1 - x)^(-1)])/1944 - 
       (314*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/9 - ((74*I)/9)*Pi^3*G[1, x]*
        RATIO[(1 - x)^(-1)] - (77*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/60 + 
       34*G[0, 0, x]*RATIO[(1 - x)^(-1)] + ((62*I)/3)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] + (46*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((32*I)/9)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (20189*G[0, 1, x]*RATIO[(1 - x)^(-1)])/162 - ((554*I)/27)*Pi*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] + Pi^2*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] - ((52*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] - (20189*G[1, 0, x]*RATIO[(1 - x)^(-1)])/162 + 
       ((148*I)/27)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (11*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((4*I)/9)*Pi^3*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] + (39769*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 - 
       ((224*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (196*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((32*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (542*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((88*I)/3)*Pi*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (70*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (692*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((88*I)/3)*Pi*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (134*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (692*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((140*I)/3)*Pi*
        G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (404*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
       ((140*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (56*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (4*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (12*I)*Pi*G[1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (32*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (3146*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
       ((44*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (134*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (3146*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
       ((40*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       14*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (2200*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + (40*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - (22*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (140*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((56*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (152*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((32*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (152*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((32*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (128*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       12*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((64*I)/3)*Pi*
        G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (64*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (64*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (584*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((64*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       12*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - 24*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       24*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - ((56*I)/3)*Pi*
        G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (332*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((104*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (536*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((112*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (536*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (16*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (1712*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       (64*I)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       16*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (80*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (80*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (136*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (32*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       8*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 8*G[0, 1, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - 24*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (56*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (256*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (32*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       8*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 8*G[1, 0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - 32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       8*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (64*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (64*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (200*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (136*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (280*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^4*(2 + (22*G[0, x])/9 + G[1, x]/3 + 
         (-2 - (22*G[0, x])/9 - G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(473/27 + (10*Pi^2)/9 - (88*G[0, x])/27 + 
         ((8*I)/3)*Pi*G[0, x] - (128*G[1, x])/27 - ((8*I)/3)*Pi*G[1, x] - 
         (64*G[0, 1, x])/9 - (64*G[1, 0, x])/9 + (28*G[1, 1, x])/9 + 
         (-473/27 - (10*Pi^2)/9 + (88*G[0, x])/27 - ((8*I)/3)*Pi*G[0, x] + 
           (128*G[1, x])/27 + ((8*I)/3)*Pi*G[1, x] + (64*G[0, 1, x])/9 + 
           (64*G[1, 0, x])/9 - (28*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)]) + 
       ((220*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - 10*Pi^2*G[1, x]*RATIO[x^(-1)] - 
       ((17*I)/18)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
       (224*Pi^4*G[1, x]*RATIO[x^(-1)])/135 - ((7*I)/45)*Pi^5*G[1, x]*
        RATIO[x^(-1)] + ((974*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
       (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 - ((26*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[x^(-1)] + ((1154*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
       (38*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 + ((2*I)/9)*Pi^3*G[1, 0, x]*
        RATIO[x^(-1)] + (220*G[1, 1, x]*RATIO[x^(-1)])/3 - 
       ((2488*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
       (517*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 + ((28*I)/9)*Pi^3*G[1, 1, x]*
        RATIO[x^(-1)] + (44*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/45 - 
       (12*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + 
       (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + (12*I)*Pi*G[0, 1, 0, x]*
        RATIO[x^(-1)] + (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + 
       (974*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - ((16*I)/3)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] + (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
       (16*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
       (32*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 + 
       (1154*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((23*I)/3)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] - (242*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
       ((4*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
       (1154*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - (4*I)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] - (182*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
       (1394*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((53*I)/3)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] - (94*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       ((4*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
       ((4*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 12*G[0, 0, 1, 1, x]*
        RATIO[x^(-1)] + ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       ((20*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
       12*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 12*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] + ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
       (104*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x^(-1)] + (4*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
       16*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + (4*I)*Pi*G[1, 0, 0, 1, x]*
        RATIO[x^(-1)] - 16*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (4*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (7*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - ((4*I)/3)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x^(-1)] - (8*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (304*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + ((16*I)/3)*Pi*
        G[1, 1, 0, 0, x]*RATIO[x^(-1)] - (380*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/
        3 - ((8*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (16*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (380*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((8*I)/3)*Pi*G[1, 1, 1, 0, x]*
        RATIO[x^(-1)] + (613*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 8*Pi^2*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] + (4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (4*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 8*G[0, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (20*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 8*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] - 8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
       20*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 4*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] + 4*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
       4*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       (196*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
       (196*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (8*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
       (196*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (184*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (8*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 60*G[1, 1, 0, 0, 0, x]*
        RATIO[x^(-1)] + (64*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
       (64*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (88*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (32*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 44*G[1, 1, 1, 0, 0, x]*
        RATIO[x^(-1)] + (284*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (40*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
       (284*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (548*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (40*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 8*G[1, 0, 1, 0, 1, 1, x]*
        RATIO[x^(-1)] + 8*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
       32*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 32*G[1, 1, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] + 40*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
       40*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - ((8*I)*Pi*G[0, x])/
        (-1 + RATIO[x])^2 - (8*G[0, 0, x])/(-1 + RATIO[x])^2 + 
       (160*Pi^2*RATIO[x])/3 + (22*Pi^4*RATIO[x])/15 - 
       (26*Pi^2*G[0, x]*RATIO[x])/3 - (40*Pi^2*G[1, x]*RATIO[x])/3 + 
       (320*G[0, 0, x]*RATIO[x])/3 - (320*G[0, 1, x]*RATIO[x])/3 - 
       8*Pi^2*G[0, 1, x]*RATIO[x] - (320*G[1, 0, x]*RATIO[x])/3 + 
       (320*G[1, 1, x]*RATIO[x])/3 + 8*Pi^2*G[1, 1, x]*RATIO[x] - 
       32*G[0, 0, 0, x]*RATIO[x] + 8*G[0, 0, 1, x]*RATIO[x] - 
       (48*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 8*G[0, 1, 0, x]*RATIO[x] + 
       16*G[0, 1, 1, x]*RATIO[x] + (48*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
       12*G[1, 0, 0, x]*RATIO[x] + 36*G[1, 0, 1, x]*RATIO[x] + 
       (48*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 36*G[1, 1, 0, x]*RATIO[x] - 
       60*G[1, 1, 1, x]*RATIO[x] - (48*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 
       48*G[0, 0, 1, 1, x]*RATIO[x] + 48*G[0, 1, 1, 1, x]*RATIO[x] + 
       48*G[1, 0, 1, 1, x]*RATIO[x] - 48*G[1, 1, 1, 1, x]*RATIO[x] - 
       (21616*Zeta[3])/81 - (20*I)*Pi*Zeta[3] - (187*Pi^2*Zeta[3])/9 + 
       (568*G[0, x]*Zeta[3])/9 - ((16*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (4168*G[1, x]*Zeta[3])/27 + ((92*I)/3)*Pi*G[1, x]*Zeta[3] + 
       4*Pi^2*G[1, x]*Zeta[3] - 16*G[0, 0, x]*Zeta[3] + 
       (128*G[0, 1, x]*Zeta[3])/9 + (368*G[1, 0, x]*Zeta[3])/9 - 
       (584*G[1, 1, x]*Zeta[3])/9 - (16*I)*Pi*G[1, 1, x]*Zeta[3] - 
       12*G[1, 0, 1, x]*Zeta[3] + 12*G[1, 1, 1, x]*Zeta[3] + 
       (14677*RATIO[(1 - x)^(-1)]*Zeta[3])/81 + ((32*I)/3)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (115*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 - (904*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       ((16*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (604*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
       (8*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       16*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       (112*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (416*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (260*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (377*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((28*I)/3)*Pi*G[1, x]*
        RATIO[x^(-1)]*Zeta[3] - 8*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
       (8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
       (112*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 148*G[1, 1, x]*
        RATIO[x^(-1)]*Zeta[3] + (32*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
       24*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 24*G[1, 1, 1, x]*
        RATIO[x^(-1)]*Zeta[3] + 20*RATIO[x]*Zeta[3] + 
       (48*I)*Pi*RATIO[x]*Zeta[3] + Log[mu2/s]^2*(203/108 - (59*Pi^2)/9 - 
         (487*G[0, x])/9 + (10*I)*Pi*G[0, x] - 3*Pi^2*G[0, x] + 
         (14*G[1, x])/9 - (10*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
         (178*G[0, 1, x])/9 - ((14*I)/3)*Pi*G[0, 1, x] + (178*G[1, 0, x])/9 - 
         ((14*I)/3)*Pi*G[1, 0, x] - (140*G[1, 1, x])/9 + 
         ((28*I)/3)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + 
         (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (46*G[0, 1, 1, x])/3 + 
         (50*G[1, 0, 1, x])/3 + (50*G[1, 1, 0, x])/3 - (50*G[1, 1, 1, x])/3 + 
         (((10*I)/3)*Pi*G[0, 1, x] + ((10*I)/3)*Pi*G[1, 0, x] - 
           ((20*I)/3)*Pi*G[1, 1, x] + (10*G[0, 1, 1, x])/3 + 
           (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - 10*G[1, 1, 1, x])*
          RATIO[x^(-1)] - (74*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          (-203/108 + (59*Pi^2)/9 + (487*G[0, x])/9 - ((20*I)/3)*Pi*G[0, x] + 
           3*Pi^2*G[0, x] - (14*G[1, x])/9 + ((20*I)/3)*Pi*G[1, x] + 
           Pi^2*G[1, x] - (148*G[0, 1, x])/9 + (8*I)*Pi*G[0, 1, x] - 
           (148*G[1, 0, x])/9 + (8*I)*Pi*G[1, 0, x] + (80*G[1, 1, x])/9 - 
           (16*I)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
           (4*G[0, 1, 0, x])/3 - 12*G[0, 1, 1, x] - (40*G[1, 0, 1, x])/3 - 
           (40*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/3 + (74*Zeta[3])/9)) + 
       Log[mu2/s]*(-1168967/5832 - (10850*Pi^2)/243 - ((20*I)/3)*Pi^3 - 
         (121*Pi^4)/108 - (20189*G[0, x])/162 + ((796*I)/27)*Pi*G[0, x] + 
         (145*Pi^2*G[0, x])/9 - ((4*I)/9)*Pi^3*G[0, x] + (9790*G[1, x])/81 - 
         ((796*I)/27)*Pi*G[1, x] + (95*Pi^2*G[1, x])/3 + 
         ((10*I)/9)*Pi^3*G[1, x] - 4*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] - 
         (20*Pi^2*G[0, 0, x])/3 + (3826*G[0, 1, x])/27 - 
         ((4*I)/3)*Pi*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/9 + 
         (3826*G[1, 0, x])/27 + ((20*I)/3)*Pi*G[1, 0, x] + 
         (70*Pi^2*G[1, 0, x])/9 - (4706*G[1, 1, x])/27 + 
         ((32*I)/3)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/9 + 
         (76*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         (124*G[0, 0, 1, x])/3 - ((52*I)/3)*Pi*G[0, 0, 1, x] - 
         (124*G[0, 1, 0, x])/3 - ((44*I)/3)*Pi*G[0, 1, 0, x] + 
         (4*G[0, 1, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, 1, x] + 
         44*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - (692*G[1, 0, 1, x])/9 + 
         (24*I)*Pi*G[1, 0, 1, x] - (692*G[1, 1, 0, x])/9 + 
         ((40*I)/3)*Pi*G[1, 1, 0, x] + (356*G[1, 1, 1, x])/3 - 
         (36*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + (56*G[0, 0, 0, 1, x])/
          3 + (56*G[0, 0, 1, 0, x])/3 - (116*G[0, 0, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 0, x])/3 - 20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
         16*G[0, 1, 1, 1, x] + (32*G[1, 0, 0, 0, x])/3 - 
         (44*G[1, 0, 0, 1, x])/3 - (44*G[1, 0, 1, 0, x])/3 + 
         (16*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 0, x] + (40*G[1, 1, 1, 1, x])/3 + 
         (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
           24*G[1, 1, x])*RATIO[x] - (4000*Zeta[3])/27 + (8*I)*Pi*Zeta[3] - 
         (128*G[0, x]*Zeta[3])/9 + (92*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*((20*I)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 - 
           ((2*I)/3)*Pi^3*G[1, x] + ((52*I)/3)*Pi*G[0, 1, x] - 
           (44*Pi^2*G[0, 1, x])/9 + ((64*I)/3)*Pi*G[1, 0, x] + 
           (52*Pi^2*G[1, 0, x])/9 + 20*G[1, 1, x] - ((116*I)/3)*Pi*
            G[1, 1, x] + (190*Pi^2*G[1, 1, x])/9 - (4*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, x] + (52*G[0, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           (64*G[1, 0, 1, x])/3 - ((8*I)/3)*Pi*G[1, 0, 1, x] + 
           (64*G[1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           60*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - (40*G[0, 1, 1, 1, x])/
            3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           (16*G[1, 0, 1, 1, x])/3 + 44*G[1, 1, 0, 0, x] - 
           (160*G[1, 1, 0, 1, x])/3 - (160*G[1, 1, 1, 0, x])/3 + 
           (256*G[1, 1, 1, 1, x])/3 - 40*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(1168967/5832 + (8096*Pi^2)/243 + (6*I)*Pi^3 + 
           (121*Pi^4)/108 + (20189*G[0, x])/162 - ((4*I)/27)*Pi*G[0, x] - 
           (31*Pi^2*G[0, x])/3 + ((4*I)/9)*Pi^3*G[0, x] - (9790*G[1, x])/81 + 
           ((112*I)/27)*Pi*G[1, x] - (157*Pi^2*G[1, x])/9 - 
           ((16*I)/9)*Pi^3*G[1, x] + 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 
           (20*Pi^2*G[0, 0, x])/3 - (3034*G[0, 1, x])/27 + 
           ((4*I)/3)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 - 
           (3034*G[1, 0, x])/27 + ((40*I)/3)*Pi*G[1, 0, x] - 
           10*Pi^2*G[1, 0, x] + (3230*G[1, 1, x])/27 - ((80*I)/3)*Pi*
            G[1, 1, x] + (8*Pi^2*G[1, 1, x])/3 - (76*G[0, 0, 0, x])/3 - 
           (8*I)*Pi*G[0, 0, 0, x] + (112*G[0, 0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[0, 0, 1, x] + (112*G[0, 1, 0, x])/3 + 
           ((56*I)/3)*Pi*G[0, 1, 0, x] - (28*G[0, 1, 1, x])/9 - 
           ((88*I)/3)*Pi*G[0, 1, 1, x] + (416*G[1, 0, 1, x])/9 - 
           ((80*I)/3)*Pi*G[1, 0, 1, x] + (416*G[1, 1, 0, x])/9 - 
           (16*I)*Pi*G[1, 1, 0, x] - (272*G[1, 1, 1, x])/3 + 
           (48*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
           (56*G[0, 0, 0, 1, x])/3 - (56*G[0, 0, 1, 0, x])/3 + 
           (104*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 0, x])/3 + 
           24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - (88*G[0, 1, 1, 1, x])/
            3 - (32*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 1, x])/3 + 
           (32*G[1, 0, 1, 0, x])/3 - (32*G[1, 0, 1, 1, x])/3 + 
           (32*G[1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 0, x])/3 + 
           24*G[1, 1, 1, 1, x] + (2920*Zeta[3])/27 - (8*I)*Pi*Zeta[3] + 
           (128*G[0, x]*Zeta[3])/9 - (68*G[1, x]*Zeta[3])/3)) + 
       (224*Zeta[5])/9 + 30*G[1, x]*Zeta[5] - 
       (764*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - 60*G[1, x]*RATIO[x^(-1)]*
        Zeta[5]) + (-145/972 - ((9607*I)/162)*Pi + (5969*Pi^2)/1944 - 
       ((1861*I)/162)*Pi^3 - (4607*Pi^4)/2430 + ((4*I)/135)*Pi^5 - 
       (91*G[0, x])/4 - ((200*I)/27)*Pi*G[0, x] + (271*Pi^2*G[0, x])/81 + 
       ((56*I)/9)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/45 + (34277*G[1, x])/648 + 
       ((19367*I)/324)*Pi*G[1, x] - (9527*Pi^2*G[1, x])/162 - 
       ((271*I)/18)*Pi^3*G[1, x] - (2767*Pi^4*G[1, x])/540 - 
       ((7*I)/15)*Pi^5*G[1, x] - (68*G[0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, x] + (190*Pi^2*G[0, 0, x])/9 - 
       ((4*I)/3)*Pi^3*G[0, 0, x] + (10355*G[0, 1, x])/162 - 
       ((1588*I)/9)*Pi*G[0, 1, x] + (125*Pi^2*G[0, 1, x])/9 + 
       ((20*I)/9)*Pi^3*G[0, 1, x] + (10355*G[1, 0, x])/162 + 
       ((272*I)/9)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/3 - 
       ((70*I)/9)*Pi^3*G[1, 0, x] - (11335*G[1, 1, x])/108 + 
       ((3392*I)/27)*Pi*G[1, 1, x] - (173*Pi^2*G[1, 1, x])/18 - 
       ((32*I)/3)*Pi^3*G[1, 1, x] + (44*Pi^4*G[1, 1, x])/15 + 
       (26*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
       (22*Pi^2*G[0, 0, 0, x])/3 + (62*G[0, 0, 1, x])/27 + 
       ((104*I)/3)*Pi*G[0, 0, 1, x] - (98*Pi^2*G[0, 0, 1, x])/9 + 
       (62*G[0, 1, 0, x])/27 - ((76*I)/3)*Pi*G[0, 1, 0, x] - 
       (10*Pi^2*G[0, 1, 0, x])/9 - (6728*G[0, 1, 1, x])/27 - 
       (32*I)*Pi*G[0, 1, 1, x] + (236*Pi^2*G[0, 1, 1, x])/9 - 
       (28*G[1, 0, 0, x])/27 - ((92*I)/3)*Pi*G[1, 0, 0, x] - 
       (124*Pi^2*G[1, 0, 0, x])/9 - (1058*G[1, 0, 1, x])/27 - 
       ((112*I)/3)*Pi*G[1, 0, 1, x] + (356*Pi^2*G[1, 0, 1, x])/9 - 
       (4*I)*Pi^3*G[1, 0, 1, x] - (1058*G[1, 1, 0, x])/27 + 
       (36*I)*Pi*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 + 
       (871*G[1, 1, 1, x])/3 + ((164*I)/3)*Pi*G[1, 1, 1, x] - 
       (158*Pi^2*G[1, 1, 1, x])/3 + (4*I)*Pi^3*G[1, 1, 1, x] + 
       44*G[0, 0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       52*G[0, 0, 0, 1, x] - ((20*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       52*G[0, 0, 1, 0, x] + ((20*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       60*G[0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
       (32*G[0, 1, 0, 0, x])/3 - ((28*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (124*G[0, 1, 0, 1, x])/3 + ((152*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       (124*G[0, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       (272*G[0, 1, 1, 1, x])/3 - ((100*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, x] - ((20*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (160*G[1, 0, 0, 1, x])/3 + ((596*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (160*G[1, 0, 1, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, 0, x] + 
       (304*G[1, 0, 1, 1, x])/3 - (176*I)*Pi*G[1, 0, 1, 1, x] - 
       8*Pi^2*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
       (8*I)*Pi*G[1, 1, 0, 0, x] + (388*G[1, 1, 0, 1, x])/3 - 
       ((592*I)/3)*Pi*G[1, 1, 0, 1, x] - 16*Pi^2*G[1, 1, 0, 1, x] + 
       (388*G[1, 1, 1, 0, x])/3 + ((80*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (662*G[1, 1, 1, 1, x])/3 + ((496*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       24*Pi^2*G[1, 1, 1, 1, x] - 48*G[0, 0, 0, 0, 0, x] + 
       16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
       12*G[0, 0, 0, 1, 1, x] + (64*G[0, 0, 1, 0, 0, x])/3 + 
       20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
       (112*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 + 
       20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, x] + (68*G[0, 1, 1, 0, 0, x])/3 - 
       (80*G[0, 1, 1, 0, 1, x])/3 - (80*G[0, 1, 1, 1, 0, x])/3 - 
       (140*G[0, 1, 1, 1, 1, x])/3 - (104*G[1, 0, 0, 0, 0, x])/3 + 
       (92*G[1, 0, 0, 0, 1, x])/3 + (92*G[1, 0, 0, 1, 0, x])/3 + 
       (580*G[1, 0, 0, 1, 1, x])/3 + (52*G[1, 0, 1, 0, 0, x])/3 + 
       12*G[1, 0, 1, 0, 1, x] - (24*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] - (728*G[1, 0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] - (4*G[1, 1, 0, 0, 0, x])/3 + 
       (64*G[1, 1, 0, 0, 1, x])/3 - (96*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (64*G[1, 1, 0, 1, 0, x])/3 - (872*G[1, 1, 0, 1, 1, x])/3 + 
       (96*I)*Pi*G[1, 1, 0, 1, 1, x] + (100*G[1, 1, 1, 0, 0, x])/3 - 
       (236*G[1, 1, 1, 0, 1, x])/3 + (120*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (236*G[1, 1, 1, 1, 0, x])/3 + 348*G[1, 1, 1, 1, 1, x] - 
       (120*I)*Pi*G[1, 1, 1, 1, 1, x] - 24*G[1, 0, 1, 0, 1, 1, x] + 
       24*G[1, 0, 1, 1, 1, 1, x] - 96*G[1, 1, 0, 0, 1, 1, x] + 
       96*G[1, 1, 0, 1, 1, 1, x] + 120*G[1, 1, 1, 0, 1, 1, x] - 
       120*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^5*
        (-5/9 + (5*RATIO[(1 - x)^(-1)])/9) + (145*RATIO[(1 - x)^(-1)])/972 + 
       ((91*I)/4)*Pi*RATIO[(1 - x)^(-1)] + (17071*Pi^2*RATIO[(1 - x)^(-1)])/
        1944 + ((395*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] + 
       (14111*Pi^4*RATIO[(1 - x)^(-1)])/2430 + ((122*I)/135)*Pi^5*
        RATIO[(1 - x)^(-1)] + (91*G[0, x]*RATIO[(1 - x)^(-1)])/4 + 
       ((2*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
       (487*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 - ((98*I)/9)*Pi^3*G[0, x]*
        RATIO[(1 - x)^(-1)] + (29*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - 
       (19321*G[1, x]*RATIO[(1 - x)^(-1)])/216 - ((10475*I)/162)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] - (257*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/81 + 
       ((5*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
       (341*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/540 + 
       (50*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (12*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] - (110*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((4*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (10475*G[0, 1, x]*RATIO[(1 - x)^(-1)])/162 - ((782*I)/27)*Pi*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (67*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + ((26*I)/3)*Pi^3*
        G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (10475*G[1, 0, x]*RATIO[(1 - x)^(-1)])/162 - ((224*I)/27)*Pi*
        G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (17*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + ((64*I)/9)*Pi^3*
        G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (22013*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 + ((790*I)/9)*Pi*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] - (92*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((2*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (26*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (22*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (334*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (12*I)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + (26*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (334*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
       (2*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (418*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + ((112*I)/3)*Pi*
        G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (46*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
       (44*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (790*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((92*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (70*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (790*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       ((80*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (10*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1414*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - (88*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + (140*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
        9 - 44*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       ((8*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       48*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((16*I)/3)*Pi*
        G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 48*G[0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - (112*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       84*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (16*I)*Pi*G[0, 1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (184*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (184*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (56*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((40*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       4*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + ((8*I)/3)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] + (68*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (68*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 80*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 88*G[1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - ((104*I)/3)*Pi*G[1, 1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - 88*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (32*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       128*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((176*I)/3)*Pi*
        G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 48*G[0, 0, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - 16*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       16*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (40*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (64*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (56*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (88*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (40*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (40*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (40*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       32*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (104*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (64*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (104*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (104*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       8*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 0, 1, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - (40*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        3 - (40*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (88*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (88*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (160*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       32*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (176*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (176*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (200*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^4*(-16/3 - ((22*I)/9)*Pi - (22*G[0, x])/9 + 
         (25*G[1, x])/9 + (16/3 + ((22*I)/9)*Pi + (22*G[0, x])/9 - 
           (25*G[1, x])/9)*RATIO[(1 - x)^(-1)]) + ((685*I)/324)*Pi*G[1, x]*
        RATIO[x^(-1)] - (112*Pi^2*G[1, x]*RATIO[x^(-1)])/27 - 
       ((85*I)/6)*Pi^3*G[1, x]*RATIO[x^(-1)] + 
       (176*Pi^4*G[1, x]*RATIO[x^(-1)])/45 + ((14*I)/15)*Pi^5*G[1, x]*
        RATIO[x^(-1)] - ((1784*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
       (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + ((26*I)/9)*Pi^3*G[0, 1, x]*
        RATIO[x^(-1)] + ((844*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
       8*Pi^2*G[1, 0, x]*RATIO[x^(-1)] - ((14*I)/3)*Pi^3*G[1, 0, x]*
        RATIO[x^(-1)] + (685*G[1, 1, x]*RATIO[x^(-1)])/324 + 
       ((2288*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
       (541*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - ((206*I)/9)*Pi^3*G[1, 1, x]*
        RATIO[x^(-1)] - (88*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/15 + 
       (12*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
       (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - (12*I)*Pi*G[0, 1, 0, x]*
        RATIO[x^(-1)] - (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
       (1784*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((16*I)/3)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] - (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
       (4*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
       (80*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
       (844*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - (94*I)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] + (286*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
       (8*I)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
       (844*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((88*I)/3)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] + (74*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
       (869*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + (70*I)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] - (118*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
       (8*I)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x]*
        RATIO[x^(-1)] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
       12*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*
        RATIO[x^(-1)] + ((20*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
       12*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] - ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
       (104*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (4*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
       4*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + ((52*I)/3)*Pi*G[1, 0, 0, 1, x]*
        RATIO[x^(-1)] + 4*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (20*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
       (266*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x^(-1)] + 16*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
       (220*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - (56*I)*Pi*G[1, 1, 0, 0, x]*
        RATIO[x^(-1)] - (104*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (32*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 32*Pi^2*G[1, 1, 0, 1, x]*
        RATIO[x^(-1)] - (104*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
       ((200*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 
       (128*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - (64*I)*Pi*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] - 48*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
       (4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (4*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 8*G[0, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] + (20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (20*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 8*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] + 8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       20*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] - 4*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (52*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (220*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (292*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (48*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (292*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 104*G[1, 0, 1, 1, 1, x]*
        RATIO[x^(-1)] - (48*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
       4*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 56*G[1, 1, 0, 0, 1, x]*
        RATIO[x^(-1)] + (192*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
       56*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       (224*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (192*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
       (68*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 76*G[1, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] - (240*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
       76*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
       (308*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (240*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
       48*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 48*G[1, 0, 1, 1, 1, 1, x]*
        RATIO[x^(-1)] + 192*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       192*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 240*G[1, 1, 1, 0, 1, 1, x]*
        RATIO[x^(-1)] + 240*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
       Log[mu2/s]^3*(-707/27 - ((146*I)/9)*Pi + (70*Pi^2)/27 - 
         (44*G[0, x])/3 - ((16*I)/3)*Pi*G[0, x] + (178*G[1, x])/9 + 
         ((74*I)/9)*Pi*G[1, x] - (16*G[0, 0, x])/3 + (88*G[0, 1, x])/9 + 
         (88*G[1, 0, x])/9 - (38*G[1, 1, x])/3 + 
         (707/27 + ((44*I)/3)*Pi - (70*Pi^2)/27 + (44*G[0, x])/3 + 
           ((16*I)/3)*Pi*G[0, x] - (64*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x] + 
           (16*G[0, 0, x])/3 - (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9 + 
           (100*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)]) + 
       ((6*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (6*G[0, 0, x])/
        (-1 + RATIO[x])^2 - (31*Pi^2*RATIO[x])/3 - (12*I)*Pi^3*RATIO[x] - 
       (121*Pi^4*RATIO[x])/15 + (70*Pi^2*G[0, x]*RATIO[x])/9 + 
       (44*Pi^2*G[1, x]*RATIO[x])/9 - (62*G[0, 0, x]*RATIO[x])/3 - 
       (24*I)*Pi*G[0, 0, x]*RATIO[x] + (62*G[0, 1, x]*RATIO[x])/3 + 
       (24*I)*Pi*G[0, 1, x]*RATIO[x] + 44*Pi^2*G[0, 1, x]*RATIO[x] + 
       (62*G[1, 0, x]*RATIO[x])/3 + (24*I)*Pi*G[1, 0, x]*RATIO[x] - 
       (62*G[1, 1, x]*RATIO[x])/3 - (24*I)*Pi*G[1, 1, x]*RATIO[x] - 
       44*Pi^2*G[1, 1, x]*RATIO[x] - (32*G[0, 0, 0, x]*RATIO[x])/3 - 
       (64*G[0, 0, 1, x]*RATIO[x])/3 + (264*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
       (64*G[0, 1, 0, x]*RATIO[x])/3 + (160*G[0, 1, 1, x]*RATIO[x])/3 - 
       (264*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 36*G[1, 0, 0, x]*RATIO[x] - 
       4*G[1, 0, 1, x]*RATIO[x] - (264*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
       4*G[1, 1, 0, x]*RATIO[x] - 28*G[1, 1, 1, x]*RATIO[x] + 
       (264*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 264*G[0, 0, 1, 1, x]*RATIO[x] - 
       264*G[0, 1, 1, 1, x]*RATIO[x] - 264*G[1, 0, 1, 1, x]*RATIO[x] + 
       264*G[1, 1, 1, 1, x]*RATIO[x] + (26473*Zeta[3])/81 - 
       ((178*I)/3)*Pi*Zeta[3] + (325*Pi^2*Zeta[3])/9 - 
       (40*G[0, x]*Zeta[3])/9 + (56*I)*Pi*G[0, x]*Zeta[3] - 
       (1030*G[1, x]*Zeta[3])/9 - ((1570*I)/9)*Pi*G[1, x]*Zeta[3] - 
       24*Pi^2*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] - 
       (1340*G[0, 1, x]*Zeta[3])/9 - (188*G[1, 0, x]*Zeta[3])/9 + 
       (398*G[1, 1, x]*Zeta[3])/3 + (96*I)*Pi*G[1, 1, x]*Zeta[3] + 
       72*G[1, 0, 1, x]*Zeta[3] - 72*G[1, 1, 1, x]*Zeta[3] - 
       (6871*RATIO[(1 - x)^(-1)]*Zeta[3])/81 + ((376*I)/9)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] + (107*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 + (184*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (56*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
       (368*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - ((100*I)/9)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] - 48*G[0, 0, x]*RATIO[(1 - x)^(-1)]*
        Zeta[3] + (20*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (116*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (116*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (782*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((158*I)/9)*Pi*G[1, x]*
        RATIO[x^(-1)]*Zeta[3] + 48*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
       (8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 16*G[1, 0, x]*RATIO[x^(-1)]*
        Zeta[3] - (1298*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - 
       (192*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 144*G[1, 0, 1, x]*
        RATIO[x^(-1)]*Zeta[3] + 144*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
       (172*RATIO[x]*Zeta[3])/3 - (264*I)*Pi*RATIO[x]*Zeta[3] + 
       Log[mu2/s]^2*(-22013/324 - ((482*I)/9)*Pi + (80*Pi^2)/9 + (I/9)*Pi^3 - 
         (395*G[0, x])/9 - ((50*I)/3)*Pi*G[0, x] + (5*Pi^2*G[0, x])/9 + 
         (620*G[1, x])/9 + (37*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
         (40*G[0, 0, x])/3 + (122*G[0, 1, x])/3 + (14*I)*Pi*G[0, 1, x] + 
         (122*G[1, 0, x])/3 + ((38*I)/3)*Pi*G[1, 0, x] - 63*G[1, 1, x] - 
         ((74*I)/3)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 + 
         (44*G[0, 0, 1, x])/3 + (44*G[0, 1, 0, x])/3 - 30*G[0, 1, 1, x] + 
         16*G[1, 0, 0, x] - (98*G[1, 0, 1, x])/3 - (98*G[1, 1, 0, x])/3 + 
         46*G[1, 1, 1, x] + (((-29*I)/3)*Pi*G[1, x] + (34*Pi^2*G[1, x])/9 - 
           ((10*I)/3)*Pi*G[0, 1, x] - ((10*I)/3)*Pi*G[1, 0, x] - 
           (29*G[1, 1, x])/3 + ((14*I)/3)*Pi*G[1, 1, x] - (10*G[0, 1, 1, x])/
            3 - (10*G[1, 0, 1, x])/3 - (10*G[1, 1, 0, x])/3 + 
           (38*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (22013/324 + ((395*I)/9)*Pi - (46*Pi^2)/9 - (I/9)*Pi^3 + 
           (395*G[0, x])/9 + ((40*I)/3)*Pi*G[0, x] - (5*Pi^2*G[0, x])/9 - 
           (707*G[1, x])/9 - (44*I)*Pi*G[1, x] + (70*Pi^2*G[1, x])/9 + 
           (40*G[0, 0, x])/3 - 44*G[0, 1, x] - ((52*I)/3)*Pi*G[0, 1, x] - 
           44*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 64*G[1, 1, x] + 
           ((88*I)/3)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 - 
           (44*G[0, 0, 1, x])/3 - (44*G[0, 1, 0, x])/3 + (80*G[0, 1, 1, x])/
            3 - 16*G[1, 0, 0, x] + (88*G[1, 0, 1, x])/3 + (88*G[1, 1, 0, x])/
            3 - (100*G[1, 1, 1, x])/3 - (58*Zeta[3])/9) + (58*Zeta[3])/9) + 
       Log[mu2/s]*(-19321/216 - ((13565*I)/162)*Pi + (931*Pi^2)/81 + 
         ((19*I)/9)*Pi^3 - (1037*Pi^4)/540 - (7883*G[0, x])/162 - 
         ((692*I)/27)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + 
         ((64*I)/9)*Pi^3*G[0, x] + (16331*G[1, x])/162 + 
         ((2233*I)/27)*Pi*G[1, x] - (64*Pi^2*G[1, x])/9 + 
         ((4*I)/3)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 + (4*I)*Pi*G[0, 0, x] + 
         12*Pi^2*G[0, 0, x] + (634*G[0, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, x] - 
         (50*Pi^2*G[0, 1, x])/9 + (634*G[1, 0, x])/9 + 
         ((80*I)/3)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/9 - 
         (3389*G[1, 1, x])/27 - ((196*I)/3)*Pi*G[1, 1, x] + 
         (40*Pi^2*G[1, 1, x])/9 + 4*G[0, 0, 0, x] + ((8*I)/3)*Pi*
          G[0, 0, 0, x] + (80*G[0, 0, 1, x])/3 + ((20*I)/3)*Pi*
          G[0, 0, 1, x] + (80*G[0, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, x] - 
         (244*G[0, 1, 1, x])/3 - ((64*I)/3)*Pi*G[0, 1, 1, x] + 
         (92*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
         (256*G[1, 0, 1, x])/3 - (36*I)*Pi*G[1, 0, 1, x] - 
         (256*G[1, 1, 0, x])/3 - ((64*I)/3)*Pi*G[1, 1, 0, x] + 
         146*G[1, 1, 1, x] + (60*I)*Pi*G[1, 1, 1, x] + (104*G[0, 0, 0, 0, x])/
          3 - (104*G[0, 0, 0, 1, x])/3 - (104*G[0, 0, 1, 0, x])/3 + 
         12*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] - (4*G[0, 1, 0, 1, x])/3 - 
         (4*G[0, 1, 1, 0, x])/3 + 40*G[0, 1, 1, 1, x] - (8*G[1, 0, 0, 0, x])/
          3 - (76*G[1, 0, 0, 1, x])/3 - (76*G[1, 0, 1, 0, x])/3 + 
         (164*G[1, 0, 1, 1, x])/3 - 28*G[1, 1, 0, 0, x] + 
         72*G[1, 1, 0, 1, x] + 72*G[1, 1, 1, 0, x] - 104*G[1, 1, 1, 1, x] + 
         (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x])*
          RATIO[x] + (548*Zeta[3])/9 - ((244*I)/9)*Pi*Zeta[3] - 
         (172*G[0, x]*Zeta[3])/9 + (64*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(19321/216 + ((7883*I)/162)*Pi + (257*Pi^2)/81 - 
           ((5*I)/9)*Pi^3 + (1037*Pi^4)/540 + (7883*G[0, x])/162 + 
           ((224*I)/27)*Pi*G[0, x] - (17*Pi^2*G[0, x])/9 - 
           ((64*I)/9)*Pi^3*G[0, x] - (22013*G[1, x])/162 - 
           ((790*I)/9)*Pi*G[1, x] + (92*Pi^2*G[1, x])/9 + 
           ((2*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 - 
           12*Pi^2*G[0, 0, x] - (790*G[0, 1, x])/9 - ((92*I)/3)*Pi*
            G[0, 1, x] + (94*Pi^2*G[0, 1, x])/9 - (790*G[1, 0, x])/9 - 
           ((80*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/9 + 
           (1414*G[1, 1, x])/9 + (88*I)*Pi*G[1, 1, x] - (140*Pi^2*G[1, 1, x])/
            9 - 4*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, x] - 
           (68*G[0, 0, 1, x])/3 - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
           (68*G[0, 1, 0, x])/3 + 80*G[0, 1, 1, x] + (24*I)*Pi*
            G[0, 1, 1, x] - (80*G[1, 0, 0, x])/3 + 88*G[1, 0, 1, x] + 
           ((104*I)/3)*Pi*G[1, 0, 1, x] + 88*G[1, 1, 0, x] + 
           (32*I)*Pi*G[1, 1, 0, x] - 128*G[1, 1, 1, x] - ((176*I)/3)*Pi*
            G[1, 1, 1, x] - (104*G[0, 0, 0, 0, x])/3 + (104*G[0, 0, 0, 1, x])/
            3 + (104*G[0, 0, 1, 0, x])/3 - 8*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/3 - 
           (8*G[0, 1, 1, 0, x])/3 - (80*G[0, 1, 1, 1, x])/3 + 
           (8*G[1, 0, 0, 0, x])/3 + (88*G[1, 0, 0, 1, x])/3 + 
           (88*G[1, 0, 1, 0, x])/3 - (160*G[1, 0, 1, 1, x])/3 + 
           32*G[1, 1, 0, 0, x] - (176*G[1, 1, 0, 1, x])/3 - 
           (176*G[1, 1, 1, 0, x])/3 + (200*G[1, 1, 1, 1, x])/3 - 
           (368*Zeta[3])/9 + ((244*I)/9)*Pi*Zeta[3] + (172*G[0, x]*Zeta[3])/
            9 + (116*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
          (((-1163*I)/27)*Pi*G[1, x] + (28*Pi^2*G[1, x])/3 + 
           ((14*I)/9)*Pi^3*G[1, x] - ((52*I)/3)*Pi*G[0, 1, x] + 
           (44*Pi^2*G[0, 1, x])/9 - ((28*I)/3)*Pi*G[1, 0, x] - 
           (4*Pi^2*G[1, 0, x])/9 - (1163*G[1, 1, x])/27 + 
           ((100*I)/3)*Pi*G[1, 1, x] - (100*Pi^2*G[1, 1, x])/9 + 
           (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (52*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, x] - (28*G[1, 0, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - (28*G[1, 1, 0, x])/3 + 
           ((32*I)/3)*Pi*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/
            3 + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           (4*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] + 
           (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 - 
           (112*G[1, 1, 1, 1, x])/3 + 20*G[1, x]*Zeta[3])) + 
       (524*Zeta[5])/9 - 180*G[1, x]*Zeta[5] + 
       (2716*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 360*G[1, x]*RATIO[x^(-1)]*
        Zeta[5])/Nc^3 + (((-14219*I)/162)*Pi + (1924*Pi^2)/27 - (I/9)*Pi^3 + 
       (403*Pi^4)/27 + ((56*I)/45)*Pi^5 - ((656*I)/9)*Pi*G[0, x] + 
       (460*Pi^2*G[0, x])/9 - ((46*I)/3)*Pi^3*G[0, x] - (14219*G[1, x])/162 + 
       ((8285*I)/81)*Pi*G[1, x] - (3107*Pi^2*G[1, x])/27 + 
       ((248*I)/9)*Pi^3*G[1, x] - (1426*Pi^4*G[1, x])/135 - 
       ((28*I)/45)*Pi^5*G[1, x] - (32*G[0, 0, x])/3 + (20*I)*Pi*G[0, 0, x] - 
       (40*Pi^2*G[0, 0, x])/3 - (560*G[0, 1, x])/9 + 
       ((3316*I)/9)*Pi*G[0, 1, x] - 26*Pi^2*G[0, 1, x] - 
       ((100*I)/3)*Pi^3*G[0, 1, x] - (560*G[1, 0, x])/9 - 
       ((740*I)/9)*Pi*G[1, 0, x] - (238*Pi^2*G[1, 0, x])/9 + 
       ((44*I)/3)*Pi^3*G[1, 0, x] + (19007*G[1, 1, x])/81 - 
       ((916*I)/27)*Pi*G[1, 1, x] + (722*Pi^2*G[1, 1, x])/9 + 
       ((40*I)/9)*Pi^3*G[1, 1, x] + (176*Pi^4*G[1, 1, x])/45 + 
       32*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
       (424*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/3 + 
       12*G[0, 1, 0, x] + (184*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/
        3 + (3676*G[0, 1, 1, x])/9 + (36*I)*Pi*G[0, 1, 1, x] - 
       (4*Pi^2*G[0, 1, 1, x])/3 + (124*G[1, 0, 0, x])/3 + 
       (20*I)*Pi*G[1, 0, 0, x] + 16*Pi^2*G[1, 0, 0, x] - 
       (644*G[1, 0, 1, x])/9 - ((392*I)/3)*Pi*G[1, 0, 1, x] + 
       (4*Pi^2*G[1, 0, 1, x])/3 + ((16*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (644*G[1, 1, 0, x])/9 - ((640*I)/3)*Pi*G[1, 1, 0, x] + 
       44*Pi^2*G[1, 1, 0, x] - (524*G[1, 1, 1, x])/3 - 
       ((68*I)/3)*Pi*G[1, 1, 1, x] - (148*Pi^2*G[1, 1, 1, x])/9 - 
       12*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, x] - 
       424*G[0, 0, 1, 1, x] + 100*G[0, 1, 0, 0, x] - 
       (40*I)*Pi*G[0, 1, 0, 0, x] + 72*G[0, 1, 0, 1, x] + 
       (80*I)*Pi*G[0, 1, 0, 1, x] + 72*G[0, 1, 1, 0, x] + 
       (48*I)*Pi*G[0, 1, 1, 0, x] - 104*G[0, 1, 1, 1, x] - 
       (24*I)*Pi*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
       (280*I)*Pi*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 
       (152*I)*Pi*G[1, 0, 1, 0, x] - (560*G[1, 0, 1, 1, x])/3 - 
       (40*I)*Pi*G[1, 0, 1, 1, x] + (32*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (808*G[1, 1, 0, 0, x])/3 - (48*I)*Pi*G[1, 1, 0, 0, x] + 
       20*G[1, 1, 0, 1, x] - ((208*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (64*Pi^2*G[1, 1, 0, 1, x])/3 + 20*G[1, 1, 1, 0, x] + 
       (48*I)*Pi*G[1, 1, 1, 0, x] + (400*G[1, 1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
       32*G[0, 0, 1, 1, 1, x] - 40*G[0, 1, 0, 0, 1, x] - 
       40*G[0, 1, 0, 1, 0, x] + 96*G[0, 1, 0, 1, 1, x] + 
       56*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
       32*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
       280*G[1, 0, 0, 1, 1, x] - 104*G[1, 0, 1, 0, 0, x] - 
       24*G[1, 0, 1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
       (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 48*G[1, 1, 0, 1, 0, x] - 
       (16*G[1, 1, 0, 1, 1, x])/3 + 72*G[1, 1, 1, 0, 0, x] - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
       88*G[1, 1, 1, 1, 1, x] - 32*G[1, 0, 1, 0, 1, 1, x] - 
       128*G[1, 1, 0, 0, 1, 1, x] + (16/3 + ((25*I)/9)*Pi + (44*G[0, x])/9 - 
         (44*G[1, x])/9)*Log[mu2]^4*RATIO[x] + (5*Log[mu2]^5*RATIO[x])/9 + 
       Log[mu2]^3*(((-28*I)/9)*Pi - (28*G[1, x])/9 + ((56*I)/9)*Pi*G[1, x] + 
         (56*G[1, 1, x])/9 + (((-28*I)/9)*Pi*G[1, x] - (28*G[1, 1, x])/9)*
          RATIO[x^(-1)] + (707/27 + ((64*I)/3)*Pi - (148*Pi^2)/27 + 
           (88*G[0, x])/3 + ((176*I)/9)*Pi*G[0, x] - (88*G[1, x])/3 - 
           ((176*I)/9)*Pi*G[1, x] + 16*G[0, 0, x] - 16*G[0, 1, x] - 
           16*G[1, 0, x] + 16*G[1, 1, x])*RATIO[x]) + 
       (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] - 8*G[1, 1, x])*
        RATIO[x^2] + Log[mu2]^2*(((-58*I)/3)*Pi + (76*Pi^2)/9 - 
         (10*I)*Pi*G[0, x] - (58*G[1, x])/3 + ((110*I)/3)*Pi*G[1, x] - 
         (152*Pi^2*G[1, x])/9 - 10*G[0, 1, x] + (20*I)*Pi*G[0, 1, x] - 
         10*G[1, 0, x] + (20*I)*Pi*G[1, 0, x] + 56*G[1, 1, x] - 
         ((80*I)/3)*Pi*G[1, 1, x] + 20*G[0, 1, 1, x] + 20*G[1, 0, 1, x] + 
         20*G[1, 1, 0, x] - (196*G[1, 1, 1, x])/3 + 
         (((-58*I)/3)*Pi*G[1, x] + (76*Pi^2*G[1, x])/9 - 
           (10*I)*Pi*G[0, 1, x] - (10*I)*Pi*G[1, 0, x] - (58*G[1, 1, x])/3 + 
           ((40*I)/3)*Pi*G[1, 1, x] - 10*G[0, 1, 1, x] - 10*G[1, 0, 1, x] - 
           10*G[1, 1, 0, x] + (98*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(22013/324 + ((707*I)/9)*Pi - (274*Pi^2)/9 - 
           ((52*I)/9)*Pi^3 + (790*G[0, x])/9 + (88*I)*Pi*G[0, x] - 
           (262*Pi^2*G[0, x])/9 - (790*G[1, x])/9 - (88*I)*Pi*G[1, x] + 
           (262*Pi^2*G[1, x])/9 + 40*G[0, 0, x] + ((136*I)/3)*Pi*G[0, 0, x] - 
           40*G[0, 1, x] - ((152*I)/3)*Pi*G[0, 1, x] - 40*G[1, 0, x] - 
           ((136*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] + ((152*I)/3)*Pi*
            G[1, 1, x] - (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
           (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 - (46*Zeta[3])/9)) - 
       (968*Zeta[3])/3 - ((3784*I)/9)*Pi*Zeta[3] - 64*Pi^2*Zeta[3] - 
       8*G[0, x]*Zeta[3] + (3512*G[1, x]*Zeta[3])/9 + ((2960*I)/9)*Pi*G[1, x]*
        Zeta[3] + 32*Pi^2*G[1, x]*Zeta[3] - 208*G[0, 1, x]*Zeta[3] - 
       16*G[1, 0, x]*Zeta[3] + (944*G[1, 1, x]*Zeta[3])/9 - 
       (128*I)*Pi*G[1, 1, x]*Zeta[3] + 96*G[1, 0, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((12*I)*Pi^3 - (484*Pi^4)/45 + 
         ((32*I)/3)*Pi*G[0, x] - (100*Pi^2*G[0, x])/3 + (32*G[0, 0, x])/3 + 
         (24*I)*Pi*G[0, 0, x] + (32*I)*Pi*G[0, 1, x] - (176*Pi^2*G[0, 1, x])/
          3 - (40*I)*Pi*G[1, 0, x] - 32*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         (352*I)*Pi*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - 40*G[1, 0, 0, x] + 
         352*G[0, 0, 1, 1, x] - 72*Zeta[3] + (352*I)*Pi*Zeta[3]) + 
       Log[mu2]*(((-1894*I)/27)*Pi + (136*Pi^2)/3 + ((74*I)/9)*Pi^3 - 
         (76*I)*Pi*G[0, x] + (28*Pi^2*G[0, x])/3 - (1894*G[1, x])/27 + 
         ((3284*I)/27)*Pi*G[1, x] - 66*Pi^2*G[1, x] - ((148*I)/9)*Pi^3*
          G[1, x] - 24*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - 52*G[0, 1, x] + 
         (60*I)*Pi*G[0, 1, x] - (104*Pi^2*G[0, 1, x])/3 - 52*G[1, 0, x] + 
         (28*I)*Pi*G[1, 0, x] - (56*Pi^2*G[1, 0, x])/3 + 
         (5732*G[1, 1, x])/27 - (28*I)*Pi*G[1, 1, x] + 44*Pi^2*G[1, 1, x] + 
         12*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] + 68*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 
         (24*I)*Pi*G[1, 0, 0, x] + 36*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 176*G[1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 1, 1, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] - 
         24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 
         144*G[1, 1, 1, 1, x] + ((24*I)*Pi*G[0, x] + 24*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] - 48*Zeta[3] + 96*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(((-2542*I)/27)*Pi*G[1, x] + (112*Pi^2*G[1, x])/3 + 
           ((74*I)/9)*Pi^3*G[1, x] - (52*I)*Pi*G[0, 1, x] + 
           (52*Pi^2*G[0, 1, x])/3 - (28*I)*Pi*G[1, 0, x] + 
           (28*Pi^2*G[1, 0, x])/3 - (2542*G[1, 1, x])/27 + 
           ((100*I)/3)*Pi*G[1, 1, x] - 22*Pi^2*G[1, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, x] - 
           52*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 28*G[1, 0, 1, x] + 
           (8*I)*Pi*G[1, 0, 1, x] - 28*G[1, 1, 0, x] + 100*G[1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 
           12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
           12*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
           72*G[1, 1, 1, 1, x] - 48*G[1, x]*Zeta[3]) + 
         RATIO[x]*(19321/216 + ((22013*I)/162)*Pi - (5770*Pi^2)/81 - 
           ((176*I)/9)*Pi^3 + (1373*Pi^4)/540 + (7883*G[0, x])/81 + 
           ((1580*I)/9)*Pi*G[0, x] - (790*Pi^2*G[0, x])/9 - 
           ((184*I)/9)*Pi^3*G[0, x] - (7883*G[1, x])/81 - 
           ((1580*I)/9)*Pi*G[1, x] + (790*Pi^2*G[1, x])/9 + 
           ((184*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/9 + 
           (72*I)*Pi*G[0, 0, x] - (112*Pi^2*G[0, 0, x])/3 - 
           (224*G[0, 1, x])/9 - (88*I)*Pi*G[0, 1, x] + (176*Pi^2*G[0, 1, x])/
            3 - (224*G[1, 0, x])/9 - (72*I)*Pi*G[1, 0, x] + 
           (112*Pi^2*G[1, 0, x])/3 + (224*G[1, 1, x])/9 + 
           (88*I)*Pi*G[1, 1, x] - (176*Pi^2*G[1, 1, x])/3 - 8*G[0, 0, 0, x] - 
           ((280*I)/3)*Pi*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + ((152*I)/3)*Pi*
            G[0, 1, 1, x] + 8*G[1, 0, 0, x] + ((280*I)/3)*Pi*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, x] + 
           8*G[1, 1, 1, x] - ((152*I)/3)*Pi*G[1, 1, 1, x] - 
           96*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
           16*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
           8*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] + 96*G[1, 0, 0, 0, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 
           16*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
           64*G[1, 1, 1, 1, x] - (332*Zeta[3])/9 - ((380*I)/9)*Pi*Zeta[3] + 
           (368*G[0, x]*Zeta[3])/9 - (368*G[1, x]*Zeta[3])/9)) - 
       480*Zeta[5] + 240*G[1, x]*Zeta[5] + 
       RATIO[x]*(145/972 + ((19321*I)/216)*Pi - (122783*Pi^2)/1944 - 
         ((1978*I)/81)*Pi^3 + (7397*Pi^4)/2430 - ((41*I)/36)*Pi^5 + 
         (185*G[0, x])/6 + ((9611*I)/81)*Pi*G[0, x] - (6014*Pi^2*G[0, x])/
          81 - ((190*I)/9)*Pi^3*G[0, x] + (358*Pi^4*G[0, x])/45 - 
         (185*G[1, x])/6 - ((9611*I)/81)*Pi*G[1, x] + (6014*Pi^2*G[1, x])/
          81 + ((190*I)/9)*Pi^3*G[1, x] - (1066*Pi^4*G[1, x])/135 + 
         (88*G[0, 0, x])/3 - ((76*I)/9)*Pi*G[0, 0, x] - (136*Pi^2*G[0, 0, x])/
          9 - ((140*I)/9)*Pi^3*G[0, 0, x] - 8*G[0, 1, x] - 
         ((524*I)/9)*Pi*G[0, 1, x] + (584*Pi^2*G[0, 1, x])/9 + 
         ((104*I)/3)*Pi^3*G[0, 1, x] - 8*G[1, 0, x] + ((76*I)/9)*Pi*
          G[1, 0, x] + (136*Pi^2*G[1, 0, x])/9 + (12*I)*Pi^3*G[1, 0, x] - 
         (40*G[1, 1, x])/3 + ((524*I)/9)*Pi*G[1, 1, x] - 
         (584*Pi^2*G[1, 1, x])/9 - ((280*I)/9)*Pi^3*G[1, 1, x] - 
         (52*G[0, 0, 0, x])/3 - ((368*I)/3)*Pi*G[0, 0, 0, x] + 
         (364*Pi^2*G[0, 0, 0, x])/9 - 16*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] + 16*Pi^2*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, x] - (112*Pi^2*G[0, 1, 0, x])/9 - 
         (52*G[0, 1, 1, x])/3 + ((112*I)/3)*Pi*G[0, 1, 1, x] - 
         (92*Pi^2*G[0, 1, 1, x])/3 + (52*G[1, 0, 0, x])/3 + 
         ((368*I)/3)*Pi*G[1, 0, 0, x] - 44*Pi^2*G[1, 0, 0, x] + 
         16*G[1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, x] - 
         (176*Pi^2*G[1, 0, 1, x])/9 + 16*G[1, 1, 0, x] + 
         (48*I)*Pi*G[1, 1, 0, x] + 16*Pi^2*G[1, 1, 0, x] + 
         (52*G[1, 1, 1, x])/3 - ((112*I)/3)*Pi*G[1, 1, 1, x] + 
         (308*Pi^2*G[1, 1, 1, x])/9 - (344*G[0, 0, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 0, x] - 16*G[0, 0, 1, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, x] + ((56*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         ((112*I)/3)*Pi*G[0, 1, 1, 0, x] + (136*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (344*G[1, 0, 0, 0, x])/3 - 
         (40*I)*Pi*G[1, 0, 0, 0, x] + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
         ((88*I)/3)*Pi*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 0, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, 0, x] - (136*G[1, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 1, x] + 128*G[0, 0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 1, 0, 0, x] - 32*G[0, 0, 1, 0, 1, x] - 
         32*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
         32*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 0, 1, 1, x])/3 - 
         (64*G[0, 1, 1, 0, 0, x])/3 - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] - 64*G[0, 1, 1, 1, 1, x] - 
         128*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 1, 0, x] + (64*G[1, 0, 0, 1, 1, x])/3 + 
         (16*G[1, 0, 1, 0, 0, x])/3 + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
         64*G[1, 1, 1, 1, 1, x] - (5845*Zeta[3])/81 - ((884*I)/9)*Pi*
          Zeta[3] - 17*Pi^2*Zeta[3] + (296*G[0, x]*Zeta[3])/9 + 
         ((728*I)/9)*Pi*G[0, x]*Zeta[3] - (296*G[1, x]*Zeta[3])/9 - 
         ((920*I)/9)*Pi*G[1, x]*Zeta[3] - 128*G[0, 0, x]*Zeta[3] + 
         (152*G[0, 1, x]*Zeta[3])/3 + (256*G[1, 0, x]*Zeta[3])/3 - 
         8*G[1, 1, x]*Zeta[3] + (3400*Zeta[5])/9) + 
       RATIO[x^(-1)]*(((-14867*I)/162)*Pi*G[1, x] + (1324*Pi^2*G[1, x])/27 - 
         ((133*I)/9)*Pi^3*G[1, x] + (563*Pi^4*G[1, x])/135 + 
         ((56*I)/45)*Pi^5*G[1, x] - ((1244*I)/9)*Pi*G[0, 1, x] + 
         (140*Pi^2*G[0, 1, x])/3 + ((34*I)/3)*Pi^3*G[0, 1, x] + 
         ((304*I)/9)*Pi*G[1, 0, x] + (64*Pi^2*G[1, 0, x])/9 - 
         ((46*I)/3)*Pi^3*G[1, 0, x] - (14867*G[1, 1, x])/162 + 
         ((1610*I)/27)*Pi*G[1, 1, x] - 65*Pi^2*G[1, 1, x] + 
         ((76*I)/9)*Pi^3*G[1, 1, x] - (352*Pi^4*G[1, 1, x])/45 + 
         (36*I)*Pi*G[0, 0, 1, x] - (28*Pi^2*G[0, 0, 1, x])/3 - 
         (36*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/3 - 
         (1244*G[0, 1, 1, x])/9 - 10*Pi^2*G[0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, x] - (40*Pi^2*G[1, 0, 0, x])/3 + 
         (304*G[1, 0, 1, x])/9 + (144*I)*Pi*G[1, 0, 1, x] - 
         (106*Pi^2*G[1, 0, 1, x])/3 - ((32*I)/3)*Pi^3*G[1, 0, 1, x] + 
         (304*G[1, 1, 0, x])/9 + ((280*I)/3)*Pi*G[1, 1, 0, x] - 
         (130*Pi^2*G[1, 1, 0, x])/3 + 120*G[1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] + (74*Pi^2*G[1, 1, 1, x])/9 - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, x] + 
         88*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
         (140*I)*Pi*G[1, 0, 1, 0, x] + 160*G[1, 0, 1, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, 1, x] - (64*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (388*G[1, 1, 0, 0, x])/3 + (56*I)*Pi*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] + ((200*I)/3)*Pi*G[1, 1, 0, 1, x] - 
         (128*Pi^2*G[1, 1, 0, 1, x])/3 - 8*G[1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 0, x] - (284*G[1, 1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 36*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         28*G[1, 0, 0, 1, 1, x] + 100*G[1, 0, 1, 0, 0, x] + 
         28*G[1, 0, 1, 0, 1, x] + (64*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         28*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         12*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
         (256*I)*Pi*G[1, 1, 0, 0, 1, x] + 56*G[1, 1, 0, 1, 0, x] + 
         (8*G[1, 1, 0, 1, 1, x])/3 - 68*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
         44*G[1, 1, 1, 1, 1, x] + 64*G[1, 0, 1, 0, 1, 1, x] + 
         256*G[1, 1, 0, 0, 1, 1, x] - (1232*G[1, x]*Zeta[3])/3 - 
         ((616*I)/9)*Pi*G[1, x]*Zeta[3] - 64*Pi^2*G[1, x]*Zeta[3] + 
         8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] - 
         (1048*G[1, 1, x]*Zeta[3])/9 + (256*I)*Pi*G[1, 1, x]*Zeta[3] - 
         192*G[1, 0, 1, x]*Zeta[3] - 480*G[1, x]*Zeta[5]))/Nc^2 + 
     Nc^2*(((41533*I)/324)*Pi - (1198*Pi^2)/27 - ((199*I)/27)*Pi^3 + 
       (98*Pi^4)/45 + ((7*I)/45)*Pi^5 + (41533*G[1, x])/324 - 
       ((18823*I)/162)*Pi*G[1, x] + (2305*Pi^2*G[1, x])/54 + 
       ((487*I)/54)*Pi^3*G[1, x] - (12*Pi^4*G[1, x])/5 - 
       ((7*I)/90)*Pi^5*G[1, x] + ((449*I)/9)*Pi*G[0, 1, x] + 
       (80*Pi^2*G[0, 1, x])/9 - ((4*I)/3)*Pi^3*G[0, 1, x] - 
       (29053*G[1, 1, x])/162 + ((4*I)/27)*Pi*G[1, 1, x] + 
       12*Pi^2*G[1, 1, x] + ((32*I)/9)*Pi^3*G[1, 1, x] + 
       (22*Pi^4*G[1, 1, x])/45 - ((176*I)/3)*Pi*G[0, 0, 1, x] + 
       (449*G[0, 1, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, 1, x] - 
       (8*Pi^2*G[0, 1, 1, x])/3 - ((73*I)/9)*Pi*G[1, 0, 1, x] - 
       (64*Pi^2*G[1, 0, 1, x])/9 + ((2*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (742*G[1, 1, 1, x])/9 - ((80*I)/9)*Pi*G[1, 1, 1, x] - 
       (16*Pi^2*G[1, 1, 1, x])/3 - (176*G[0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, 1, x] + (44*G[0, 1, 1, 1, x])/3 + 
       ((160*I)/3)*Pi*G[1, 0, 0, 1, x] - (73*G[1, 0, 1, 1, x])/9 - 
       ((64*I)/3)*Pi*G[1, 0, 1, 1, x] + (4*Pi^2*G[1, 0, 1, 1, x])/3 - 
       ((80*I)/3)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (4*G[1, 1, 1, 1, x])/9 + ((64*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       8*G[0, 1, 0, 1, 1, x] + (160*G[1, 0, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] - (88*G[1, 0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] - (80*G[1, 1, 0, 1, 1, x])/3 - 
       24*G[1, 1, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 1, 1, x] - 
       16*G[1, 1, 0, 0, 1, 1, x] + (-2 + (I/3)*Pi - (22*G[1, x])/9)*
        Log[mu2]^4*RATIO[x] + (5*Log[mu2]^5*RATIO[x])/9 + 
       Log[mu2]^3*(((-14*I)/9)*Pi - (14*G[1, x])/9 + ((28*I)/9)*Pi*G[1, x] + 
         (28*G[1, 1, x])/9 + (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*
          RATIO[x^(-1)] + (-473/27 - ((128*I)/27)*Pi + (4*Pi^2)/9 + 
           (88*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + (16*G[1, 1, x])/3)*
          RATIO[x]) - (101*Zeta[3])/3 - ((302*I)/9)*Pi*Zeta[3] - 
       8*Pi^2*Zeta[3] + (469*G[1, x]*Zeta[3])/9 + ((28*I)/9)*Pi*G[1, x]*
        Zeta[3] + 4*Pi^2*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] + 
       (220*G[1, 1, x]*Zeta[3])/9 - (16*I)*Pi*G[1, 1, x]*Zeta[3] + 
       12*G[1, 0, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-22*Pi^4)/15 - 
         8*Pi^2*G[0, 1, x] + (48*I)*Pi*G[0, 0, 1, x] + 48*G[0, 0, 1, 1, x] + 
         (48*I)*Pi*Zeta[3]) + Log[mu2]^2*((5*I)*Pi + (8*Pi^2)/9 + 5*G[1, x] - 
         ((28*I)/3)*Pi*G[1, x] - (16*Pi^2*G[1, x])/9 - (14*G[1, 1, x])/3 - 
         ((40*I)/3)*Pi*G[1, 1, x] - (68*G[1, 1, 1, x])/3 + 
         ((5*I)*Pi*G[1, x] + (8*Pi^2*G[1, x])/9 + 5*G[1, 1, x] + 
           ((20*I)/3)*Pi*G[1, 1, x] + (34*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-203/108 + ((14*I)/9)*Pi + (19*Pi^2)/9 + (I/3)*Pi^3 + 
           (487*G[1, x])/9 + ((208*I)/9)*Pi*G[1, x] + Pi^2*G[1, x] - 
           ((4*I)/3)*Pi*G[0, 1, x] + (40*G[1, 1, x])/3 + ((52*I)/3)*Pi*
            G[1, 1, x] - (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + 
           (86*Zeta[3])/9)) + Log[mu2]*(((1705*I)/27)*Pi - (122*Pi^2)/9 - 
         ((2*I)/3)*Pi^3 + (1705*G[1, x])/27 - ((1952*I)/27)*Pi*G[1, x] + 
         20*Pi^2*G[1, x] + ((4*I)/3)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] - 
         (2222*G[1, 1, x])/27 - ((56*I)/3)*Pi*G[1, 1, x] + 
         (136*Pi^2*G[1, 1, x])/9 - 4*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         (28*G[1, 1, 1, x])/3 + 8*G[1, 0, 1, 1, x] + (136*G[1, 1, 1, 1, x])/
          3 + 12*Zeta[3] - 24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
          (((1705*I)/27)*Pi*G[1, x] - (122*Pi^2*G[1, x])/9 - 
           ((2*I)/3)*Pi^3*G[1, x] + (1705*G[1, 1, x])/27 + 
           ((62*I)/3)*Pi*G[1, 1, x] - (68*Pi^2*G[1, 1, x])/9 - 
           (4*I)*Pi*G[1, 0, 1, x] + (32*G[1, 1, 1, x])/3 - 
           4*G[1, 0, 1, 1, x] - (68*G[1, 1, 1, 1, x])/3 + 
           12*G[1, x]*Zeta[3]) + RATIO[x]*(1168967/5832 + ((9790*I)/81)*Pi - 
           (6439*Pi^2)/243 - ((17*I)/9)*Pi^3 + (25*Pi^4)/108 + 
           (20189*G[1, x])/162 + ((3146*I)/27)*Pi*G[1, x] - 
           (289*Pi^2*G[1, x])/9 - (2*I)*Pi^3*G[1, x] + ((76*I)/3)*Pi*
            G[0, 1, x] - (8*Pi^2*G[0, 1, x])/3 + (224*G[1, 1, x])/27 + 
           ((4*I)/3)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 + 
           (76*G[0, 1, 1, x])/3 + ((40*I)/3)*Pi*G[0, 1, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, x] - (76*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] + 16*G[0, 1, 1, 1, x] + 
           (8*G[1, 0, 1, 1, x])/3 - (56*G[1, 1, 1, 1, x])/3 + 
           (1912*Zeta[3])/27 + ((76*I)/3)*Pi*Zeta[3] + (128*G[1, x]*Zeta[3])/
            9)) + RATIO[x]*(22674005/52488 + ((542099*I)/1944)*Pi - 
         (1477105*Pi^2)/17496 - (15*I)*Pi^3 + (1801*Pi^4)/810 + 
         ((49*I)/108)*Pi^5 + (228665*G[1, x])/2916 + ((20189*I)/162)*Pi*
          G[1, x] - (14783*Pi^2*G[1, x])/243 - ((331*I)/27)*Pi^3*G[1, x] + 
         (10*Pi^4*G[1, x])/9 + ((494*I)/9)*Pi*G[0, 1, x] - 
         (56*Pi^2*G[0, 1, x])/3 - (2*I)*Pi^3*G[0, 1, x] - 
         ((1258*I)/27)*Pi*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 
         ((10*I)/3)*Pi^3*G[1, 1, x] + (494*G[0, 1, 1, x])/9 + 
         ((16*I)/3)*Pi*G[0, 1, 1, x] - (46*Pi^2*G[0, 1, 1, x])/9 - 
         (32*Pi^2*G[1, 0, 1, x])/9 - (494*G[1, 1, 1, x])/9 - 
         ((16*I)/3)*Pi*G[1, 1, 1, x] + (26*Pi^2*G[1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 1, x] - 
         (56*G[0, 1, 1, 1, 1, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 + 
         8*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, x] + (8125*Zeta[3])/81 + 
         ((496*I)/27)*Pi*Zeta[3] - (31*Pi^2*Zeta[3])/3 - 
         (652*G[1, x]*Zeta[3])/9 + ((104*I)/9)*Pi*G[1, x]*Zeta[3] + 
         24*G[0, 1, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] - (200*Zeta[5])/9) - 
       60*Zeta[5] + 30*G[1, x]*Zeta[5] + RATIO[x^(-1)]*
        (((46501*I)/324)*Pi*G[1, x] - (1198*Pi^2*G[1, x])/27 - 
         ((199*I)/27)*Pi^3*G[1, x] + (32*Pi^4*G[1, x])/45 + 
         ((7*I)/45)*Pi^5*G[1, x] - ((46*I)/3)*Pi*G[0, 1, x] + 
         (46501*G[1, 1, x])/324 + ((391*I)/27)*Pi*G[1, 1, x] - 
         (221*Pi^2*G[1, 1, x])/18 - ((16*I)/9)*Pi^3*G[1, 1, x] - 
         (44*Pi^4*G[1, 1, x])/45 - (46*G[0, 1, 1, x])/3 + 
         ((101*I)/9)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
         ((4*I)/3)*Pi^3*G[1, 0, 1, x] - (146*G[1, 1, 1, x])/3 - 
         ((14*I)/9)*Pi*G[1, 1, 1, x] + (8*Pi^2*G[1, 1, 1, x])/3 - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (101*G[1, 0, 1, 1, x])/9 + 
         ((32*I)/3)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (110*G[1, 1, 1, 1, x])/9 - ((32*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         (32*G[1, 0, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (44*G[1, 0, 1, 1, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (40*G[1, 1, 0, 1, 1, x])/3 + 12*G[1, 1, 1, 1, 1, x] + 
         8*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, 1, 1, x] - 
         (101*G[1, x]*Zeta[3])/3 + ((130*I)/9)*Pi*G[1, x]*Zeta[3] - 
         8*Pi^2*G[1, x]*Zeta[3] - (110*G[1, 1, x]*Zeta[3])/9 + 
         (32*I)*Pi*G[1, 1, x]*Zeta[3] - 24*G[1, 0, 1, x]*Zeta[3] - 
         60*G[1, x]*Zeta[5])))) + DD[i1, i2]*DD[i3, i4]*
  (((-356041*I)/1296)*Pi + (35647*Pi^2)/108 - ((27707*I)/216)*Pi^3 + 
   (1201*Pi^4)/30 + ((1699*I)/180)*Pi^5 - ((25873*I)/27)*Pi*G[0, x] + 
   61*Pi^2*G[0, x] - ((613*I)/9)*Pi^3*G[0, x] + (323*Pi^4*G[0, x])/60 - 
   (356041*G[1, x])/1296 + ((371311*I)/648)*Pi*G[1, x] - 
   (15845*Pi^2*G[1, x])/108 + ((25673*I)/108)*Pi^3*G[1, x] - 
   (8393*Pi^4*G[1, x])/360 - ((811*I)/90)*Pi^5*G[1, x] - 
   (1813*G[0, 0, x])/3 - ((136*I)/3)*Pi*G[0, 0, x] + 
   (301*Pi^2*G[0, 0, x])/9 + ((104*I)/3)*Pi^3*G[0, 0, x] - 
   (9556*G[0, 1, x])/27 + ((39005*I)/108)*Pi*G[0, 1, x] - 
   (635*Pi^2*G[0, 1, x])/3 - ((293*I)/18)*Pi^3*G[0, 1, x] - 
   (1682*Pi^4*G[0, 1, x])/45 - (9556*G[1, 0, x])/27 + 
   ((16493*I)/27)*Pi*G[1, 0, x] - (571*Pi^2*G[1, 0, x])/9 - 
   ((403*I)/9)*Pi^3*G[1, 0, x] - (437*Pi^4*G[1, 0, x])/90 + 
   (677053*G[1, 1, x])/648 - ((22471*I)/54)*Pi*G[1, 1, x] + 
   (1565*Pi^2*G[1, 1, x])/6 - ((680*I)/9)*Pi^3*G[1, 1, x] + 
   (7153*Pi^4*G[1, 1, x])/180 - (380*G[0, 0, 0, x])/3 + 
   ((14*I)/3)*Pi*G[0, 0, 0, x] + (232*Pi^2*G[0, 0, 0, x])/3 + 
   (736*G[0, 0, 1, x])/3 - ((760*I)/3)*Pi*G[0, 0, 1, x] + 
   (151*Pi^2*G[0, 0, 1, x])/9 + (10*I)*Pi^3*G[0, 0, 1, x] + 
   (736*G[0, 1, 0, x])/3 + ((1651*I)/3)*Pi*G[0, 1, 0, x] + 
   (899*Pi^2*G[0, 1, 0, x])/9 + ((94*I)/3)*Pi^3*G[0, 1, 0, x] + 
   (28133*G[0, 1, 1, x])/108 + ((458*I)/3)*Pi*G[0, 1, 1, x] + 
   (649*Pi^2*G[0, 1, 1, x])/9 - (60*I)*Pi^3*G[0, 1, 1, x] + 
   (2458*G[1, 0, 0, x])/3 + ((992*I)/3)*Pi*G[1, 0, 0, x] - 
   (1865*Pi^2*G[1, 0, 0, x])/9 - ((116*I)/3)*Pi^3*G[1, 0, 0, x] - 
   (1723*G[1, 0, 1, x])/27 - ((7883*I)/18)*Pi*G[1, 0, 1, x] + 
   (749*Pi^2*G[1, 0, 1, x])/9 - ((211*I)/3)*Pi^3*G[1, 0, 1, x] - 
   (1723*G[1, 1, 0, x])/27 - ((3880*I)/3)*Pi*G[1, 1, 0, x] - 
   (77*Pi^2*G[1, 1, 0, x])/9 + ((56*I)/3)*Pi^3*G[1, 1, 0, x] - 
   (6169*G[1, 1, 1, x])/9 - ((128*I)/9)*Pi*G[1, 1, 1, x] - 
   (1315*Pi^2*G[1, 1, 1, x])/9 + ((212*I)/3)*Pi^3*G[1, 1, 1, x] + 
   408*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 0, x] - 
   (634*G[0, 0, 0, 1, x])/3 - ((206*I)/3)*Pi*G[0, 0, 0, 1, x] - 
   32*Pi^2*G[0, 0, 0, 1, x] - (634*G[0, 0, 1, 0, x])/3 - 
   ((934*I)/3)*Pi*G[0, 0, 1, 0, x] - 72*Pi^2*G[0, 0, 1, 0, x] - 
   148*G[0, 0, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, x] - 
   (82*Pi^2*G[0, 0, 1, 1, x])/3 + (715*G[0, 1, 0, 0, x])/3 - 
   ((1732*I)/3)*Pi*G[0, 1, 0, 0, x] - (124*Pi^2*G[0, 1, 0, 0, x])/3 + 
   206*G[0, 1, 0, 1, x] + ((533*I)/3)*Pi*G[0, 1, 0, 1, x] - 
   (26*Pi^2*G[0, 1, 0, 1, x])/3 + 206*G[0, 1, 1, 0, x] + 
   ((706*I)/3)*Pi*G[0, 1, 1, 0, x] + (506*Pi^2*G[0, 1, 1, 0, x])/3 - 
   (382*G[0, 1, 1, 1, x])/3 + ((148*I)/3)*Pi*G[0, 1, 1, 1, x] + 
   (68*Pi^2*G[0, 1, 1, 1, x])/3 + (712*G[1, 0, 0, 0, x])/3 - 
   ((616*I)/3)*Pi*G[1, 0, 0, 0, x] - 76*Pi^2*G[1, 0, 0, 0, x] - 
   (254*G[1, 0, 0, 1, x])/3 + (388*I)*Pi*G[1, 0, 0, 1, x] + 
   (206*Pi^2*G[1, 0, 0, 1, x])/3 - (254*G[1, 0, 1, 0, x])/3 + 
   (82*I)*Pi*G[1, 0, 1, 0, x] + (158*Pi^2*G[1, 0, 1, 0, x])/3 - 
   (7907*G[1, 0, 1, 1, x])/18 - ((208*I)/3)*Pi*G[1, 0, 1, 1, x] - 
   44*Pi^2*G[1, 0, 1, 1, x] - 1228*G[1, 1, 0, 0, x] + 
   ((1940*I)/3)*Pi*G[1, 1, 0, 0, x] + (362*Pi^2*G[1, 1, 0, 0, x])/3 - 
   (454*G[1, 1, 0, 1, x])/3 - ((410*I)/3)*Pi*G[1, 1, 0, 1, x] - 
   96*Pi^2*G[1, 1, 0, 1, x] - (454*G[1, 1, 1, 0, x])/3 + 
   ((580*I)/3)*Pi*G[1, 1, 1, 0, x] - 120*Pi^2*G[1, 1, 1, 0, x] + 
   (1498*G[1, 1, 1, 1, x])/9 + ((124*I)/3)*Pi*G[1, 1, 1, 1, x] + 
   (266*Pi^2*G[1, 1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, 1, x] - 
   (48*I)*Pi*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] + 
   (48*I)*Pi*G[0, 0, 0, 1, 0, x] - (206*G[0, 0, 0, 1, 1, x])/3 - 
   (48*I)*Pi*G[0, 0, 0, 1, 1, x] - 306*G[0, 0, 1, 0, 0, x] + 
   (96*I)*Pi*G[0, 0, 1, 0, 0, x] + (56*G[0, 0, 1, 0, 1, x])/3 + 
   (32*I)*Pi*G[0, 0, 1, 0, 1, x] + (56*G[0, 0, 1, 1, 0, x])/3 - 
   (16*I)*Pi*G[0, 0, 1, 1, 0, x] + (220*G[0, 0, 1, 1, 1, x])/3 - 
   (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 564*G[0, 1, 0, 0, 0, x] + 
   (88*I)*Pi*G[0, 1, 0, 0, 0, x] - (256*G[0, 1, 0, 0, 1, x])/3 - 
   (16*I)*Pi*G[0, 1, 0, 0, 1, x] - (256*G[0, 1, 0, 1, 0, x])/3 - 
   (56*I)*Pi*G[0, 1, 0, 1, 0, x] + 231*G[0, 1, 0, 1, 1, x] + 
   (80*I)*Pi*G[0, 1, 0, 1, 1, x] + (946*G[0, 1, 1, 0, 0, x])/3 - 
   (440*I)*Pi*G[0, 1, 1, 0, 0, x] - 112*G[0, 1, 1, 0, 1, x] + 
   (160*I)*Pi*G[0, 1, 1, 0, 1, x] - 112*G[0, 1, 1, 1, 0, x] + 
   (128*I)*Pi*G[0, 1, 1, 1, 0, x] + 284*G[0, 1, 1, 1, 1, x] - 
   (328*I)*Pi*G[0, 1, 1, 1, 1, x] - 832*G[1, 0, 0, 0, 0, x] - 
   (48*I)*Pi*G[1, 0, 0, 0, 0, x] + (1088*G[1, 0, 0, 0, 1, x])/3 + 
   (84*I)*Pi*G[1, 0, 0, 0, 1, x] + (1088*G[1, 0, 0, 1, 0, x])/3 + 
   (228*I)*Pi*G[1, 0, 0, 1, 0, x] + (496*G[1, 0, 0, 1, 1, x])/3 + 
   (16*I)*Pi*G[1, 0, 0, 1, 1, x] + (862*G[1, 0, 1, 0, 0, x])/3 + 
   (288*I)*Pi*G[1, 0, 1, 0, 0, x] - (196*G[1, 0, 1, 0, 1, x])/3 - 
   (70*I)*Pi*G[1, 0, 1, 0, 1, x] - (196*G[1, 0, 1, 1, 0, x])/3 - 
   (44*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*G[1, 0, 1, 1, 1, x])/3 - 
   (80*I)*Pi*G[1, 0, 1, 1, 1, x] + (3064*G[1, 1, 0, 0, 0, x])/3 + 
   (272*I)*Pi*G[1, 1, 0, 0, 0, x] - (344*G[1, 1, 0, 0, 1, x])/3 - 
   (96*I)*Pi*G[1, 1, 0, 0, 1, x] - (344*G[1, 1, 0, 1, 0, x])/3 - 
   (106*G[1, 1, 0, 1, 1, x])/3 + (64*I)*Pi*G[1, 1, 0, 1, 1, x] + 
   (428*G[1, 1, 1, 0, 0, x])/3 - (80*I)*Pi*G[1, 1, 1, 0, 0, x] + 
   (112*G[1, 1, 1, 0, 1, x])/3 + (124*I)*Pi*G[1, 1, 1, 0, 1, x] + 
   (112*G[1, 1, 1, 1, 0, x])/3 - (152*I)*Pi*G[1, 1, 1, 1, 0, x] - 
   28*G[1, 1, 1, 1, 1, x] + (72*I)*Pi*G[1, 1, 1, 1, 1, x] - 
   48*G[0, 0, 0, 0, 1, 1, x] + 48*G[0, 0, 0, 1, 0, 1, x] + 
   48*G[0, 0, 0, 1, 1, 0, x] - 144*G[0, 0, 0, 1, 1, 1, x] + 
   96*G[0, 0, 1, 0, 0, 1, x] + 96*G[0, 0, 1, 0, 1, 0, x] - 
   48*G[0, 0, 1, 0, 1, 1, x] - 96*G[0, 0, 1, 1, 0, 0, x] + 
   96*G[0, 0, 1, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 1, 0, x] - 
   176*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 1, x] + 
   88*G[0, 1, 0, 0, 1, 0, x] - 88*G[0, 1, 0, 0, 1, 1, x] - 
   8*G[0, 1, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 1, x] - 
   32*G[0, 1, 0, 1, 1, 0, x] + 80*G[0, 1, 0, 1, 1, 1, x] - 
   328*G[0, 1, 1, 0, 0, 0, x] + 88*G[0, 1, 1, 0, 1, 1, x] + 
   64*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
   8*G[0, 1, 1, 1, 1, 0, x] - 184*G[0, 1, 1, 1, 1, 1, x] - 
   48*G[1, 0, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 0, 1, 0, x] + 
   84*G[1, 0, 0, 0, 1, 1, x] + 308*G[1, 0, 0, 1, 0, 0, x] - 
   128*G[1, 0, 0, 1, 0, 1, x] - 128*G[1, 0, 0, 1, 1, 0, x] + 
   184*G[1, 0, 0, 1, 1, 1, x] + 544*G[1, 0, 1, 0, 0, 0, x] - 
   208*G[1, 0, 1, 0, 0, 1, x] - 208*G[1, 0, 1, 0, 1, 0, x] + 
   138*G[1, 0, 1, 0, 1, 1, x] - 108*G[1, 0, 1, 1, 0, 0, x] + 
   64*G[1, 0, 1, 1, 0, 1, x] + 64*G[1, 0, 1, 1, 1, 0, x] - 
   56*G[1, 0, 1, 1, 1, 1, x] + 656*G[1, 1, 0, 0, 0, 0, x] - 
   144*G[1, 1, 0, 0, 0, 1, x] - 144*G[1, 1, 0, 0, 1, 0, x] - 
   8*G[1, 1, 0, 0, 1, 1, x] - 112*G[1, 1, 0, 1, 0, 0, x] + 
   56*G[1, 1, 0, 1, 0, 1, x] + 56*G[1, 1, 0, 1, 1, 0, x] + 
   112*G[1, 1, 0, 1, 1, 1, x] - 400*G[1, 1, 1, 0, 0, 0, x] + 
   168*G[1, 1, 1, 0, 0, 1, x] + 168*G[1, 1, 1, 0, 1, 0, x] + 
   92*G[1, 1, 1, 0, 1, 1, x] - 72*G[1, 1, 1, 1, 0, 0, x] + 
   56*G[1, 1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 1, 0, x] + 
   16*G[1, 1, 1, 1, 1, 1, x] + ((85*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
   (122*Pi^4*RATIO[(1 - x)^(-1)])/45 - ((22*I)/15)*Pi^5*RATIO[(1 - x)^(-1)] + 
   ((1813*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] - 
   (2449*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - ((113*I)/3)*Pi^3*G[0, x]*
    RATIO[(1 - x)^(-1)] - (11*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - 
   ((20*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
   (1813*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (366*I)*Pi*G[0, 0, x]*
    RATIO[(1 - x)^(-1)] - 75*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
   ((11*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
   ((226*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
   (20*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + ((56*I)/3)*Pi*G[1, 0, x]*
    RATIO[(1 - x)^(-1)] - (38*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (380*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (148*I)*Pi*G[0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (11*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (226*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (252*I)*Pi*G[0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + (226*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
   (54*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (22*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
   (48*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
   (56*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (162*I)*Pi*G[1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (48*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
   (8*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
   408*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 68*G[0, 0, 0, 1, x]*
    RATIO[(1 - x)^(-1)] + 68*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   (22*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
   208*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 126*G[0, 1, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - (22*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   48*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 48*G[0, 1, 1, 0, x]*
    RATIO[(1 - x)^(-1)] + 234*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
   48*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 48*G[1, 0, 1, 0, x]*
    RATIO[(1 - x)^(-1)] - 8*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
   22*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 22*G[0, 1, 0, 0, 0, x]*
    RATIO[(1 - x)^(-1)] - ((839881*I)/1296)*Pi*G[1, x]*RATIO[x^(-1)] + 
   (6421*Pi^2*G[1, x]*RATIO[x^(-1)])/108 - ((41027*I)/216)*Pi^3*G[1, x]*
    RATIO[x^(-1)] + (229*Pi^4*G[1, x]*RATIO[x^(-1)])/12 + 
   ((1459*I)/180)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((3499*I)/27)*Pi*G[0, 1, x]*
    RATIO[x^(-1)] + (815*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - 
   ((520*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
   (1297*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + ((641*I)/27)*Pi*G[1, 0, x]*
    RATIO[x^(-1)] - (1670*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - 
   ((457*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
   (929*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/180 - 
   (839881*G[1, 1, x]*RATIO[x^(-1)])/1296 + ((27067*I)/108)*Pi*G[1, 1, x]*
    RATIO[x^(-1)] - (403*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/4 + 
   ((673*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
   (9589*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 + (136*I)*Pi*G[0, 0, 1, x]*
    RATIO[x^(-1)] - (224*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + 
   (3*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - (45*I)*Pi*G[0, 1, 0, x]*
    RATIO[x^(-1)] - (814*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
   ((71*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
   (3499*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + (37*I)*Pi*G[0, 1, 1, x]*
    RATIO[x^(-1)] - (164*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
   (30*I)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + ((320*I)/3)*Pi*G[1, 0, 0, x]*
    RATIO[x^(-1)] + (106*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
   ((94*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
   (641*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((13367*I)/36)*Pi*G[1, 0, 1, x]*
    RATIO[x^(-1)] - (868*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
   ((103*I)/6)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
   (641*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((3013*I)/3)*Pi*G[1, 1, 0, x]*
    RATIO[x^(-1)] - (875*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
   ((124*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
   (3841*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - ((785*I)/9)*Pi*G[1, 1, 1, x]*
    RATIO[x^(-1)] + (587*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
   ((166*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
   ((188*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
   16*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + ((104*I)/3)*Pi*G[0, 0, 1, 0, x]*
    RATIO[x^(-1)] + 44*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   136*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (62*I)*Pi*G[0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (41*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
   ((224*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (62*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   45*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + ((176*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (13*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
   45*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((568*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x^(-1)] - (445*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (506*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((290*I)/3)*Pi*G[0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (34*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
   ((226*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   74*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (320*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (6*I)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x^(-1)] - (31*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
   (320*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (207*I)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x^(-1)] - (61*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (11855*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/36 + 
   ((158*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
   2*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
   (3055*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((178*I)/3)*Pi*G[1, 1, 0, 0, x]*
    RATIO[x^(-1)] - (295*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (152*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((445*I)/3)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 54*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
   (152*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - ((572*I)/3)*Pi*G[1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 104*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (1229*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/9 - ((92*I)/3)*Pi*G[1, 1, 1, 1, x]*
    RATIO[x^(-1)] - (133*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
   (24*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
   (24*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   (188*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (24*I)*Pi*G[0, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] - (48*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (104*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (104*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (40*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (464*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (44*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (224*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] + (224*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (28*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   18*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - (40*I)*Pi*G[0, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] + (532*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (316*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
   10*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - (80*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 10*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (64*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   148*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (164*I)*Pi*G[0, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] + (24*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
   (226*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (114*I)*Pi*G[1, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] - (226*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
   (270*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (94*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (32*I)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] + (223*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (372*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
   (248*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (143*I)*Pi*G[1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + (248*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (154*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   (82*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (40*I)*Pi*G[1, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - (974*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
   (400*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   (430*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (252*I)*Pi*G[1, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] + (430*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (72*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
   (23*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (68*I)*Pi*G[1, 1, 0, 1, 1, x]*
    RATIO[x^(-1)] - (544*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
   (136*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
   (20*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (134*I)*Pi*G[1, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] - (20*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
   (124*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
   8*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (36*I)*Pi*G[1, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] + 24*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
   24*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, 0, x]*
    RATIO[x^(-1)] + 72*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
   48*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 48*G[0, 0, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] + 24*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   48*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 48*G[0, 0, 1, 1, 1, 0, x]*
    RATIO[x^(-1)] + 88*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
   44*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 44*G[0, 1, 0, 0, 1, 0, x]*
    RATIO[x^(-1)] + 44*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
   4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 16*G[0, 1, 0, 1, 0, 1, x]*
    RATIO[x^(-1)] + 16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
   40*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 212*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x^(-1)] - 44*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
   32*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 4*G[0, 1, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] + 4*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   92*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 24*G[1, 0, 0, 0, 0, 1, x]*
    RATIO[x^(-1)] + 24*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
   114*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 286*G[1, 0, 0, 1, 0, 0, x]*
    RATIO[x^(-1)] + 40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
   40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 92*G[1, 0, 0, 1, 1, 1, x]*
    RATIO[x^(-1)] - 584*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
   140*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 140*G[1, 0, 1, 0, 1, 0, x]*
    RATIO[x^(-1)] + 3*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
   186*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 32*G[1, 0, 1, 1, 0, 1, x]*
    RATIO[x^(-1)] - 32*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
   28*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 832*G[1, 1, 0, 0, 0, 0, x]*
    RATIO[x^(-1)] + 168*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
   168*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 136*G[1, 1, 0, 0, 1, 1, x]*
    RATIO[x^(-1)] + 188*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
   64*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 64*G[1, 1, 0, 1, 1, 0, x]*
    RATIO[x^(-1)] - 56*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
   440*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 156*G[1, 1, 1, 0, 0, 1, x]*
    RATIO[x^(-1)] - 156*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
   46*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 84*G[1, 1, 1, 1, 0, 0, x]*
    RATIO[x^(-1)] - 28*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
   28*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 8*G[1, 1, 1, 1, 1, 1, x]*
    RATIO[x^(-1)] + (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + 
   (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/
    (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - 
   (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) - 
   ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
   ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
   (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
    (-1 + RATIO[x])^2 + (152592883*RATIO[x])/104976 + 
   ((12686893*I)/11664)*Pi*RATIO[x] - (28843655*Pi^2*RATIO[x])/69984 - 
   ((82555*I)/1944)*Pi^3*RATIO[x] + (28241*Pi^4*RATIO[x])/810 + 
   ((403*I)/120)*Pi^5*RATIO[x] + (547913*Pi^6*RATIO[x])/408240 + 
   (515219*G[0, x]*RATIO[x])/1458 + ((400001*I)/648)*Pi*G[0, x]*RATIO[x] - 
   (83795*Pi^2*G[0, x]*RATIO[x])/243 - ((5053*I)/54)*Pi^3*G[0, x]*RATIO[x] + 
   (955*Pi^4*G[0, x]*RATIO[x])/54 + ((71*I)/36)*Pi^5*G[0, x]*RATIO[x] - 
   (340691*G[1, x]*RATIO[x])/1458 - ((57031*I)/216)*Pi*G[1, x]*RATIO[x] + 
   (39719*Pi^2*G[1, x]*RATIO[x])/243 - ((406*I)/27)*Pi^3*G[1, x]*RATIO[x] - 
   (829*Pi^4*G[1, x]*RATIO[x])/135 + ((55*I)/36)*Pi^5*G[1, x]*RATIO[x] - 
   82*G[0, 0, x]*RATIO[x] + ((1279*I)/9)*Pi*G[0, 0, x]*RATIO[x] + 
   18*Pi^2*G[0, 0, x]*RATIO[x] - (41*I)*Pi^3*G[0, 0, x]*RATIO[x] + 
   (17*Pi^4*G[0, 0, x]*RATIO[x])/9 + (262*G[0, 1, x]*RATIO[x])/3 - 
   ((3062*I)/9)*Pi*G[0, 1, x]*RATIO[x] + (2579*Pi^2*G[0, 1, x]*RATIO[x])/9 + 
   ((493*I)/9)*Pi^3*G[0, 1, x]*RATIO[x] + (937*Pi^4*G[0, 1, x]*RATIO[x])/45 + 
   (262*G[1, 0, x]*RATIO[x])/3 - ((157*I)/3)*Pi*G[1, 0, x]*RATIO[x] - 
   (416*Pi^2*G[1, 0, x]*RATIO[x])/3 - ((35*I)/9)*Pi^3*G[1, 0, x]*RATIO[x] + 
   (247*Pi^4*G[1, 0, x]*RATIO[x])/45 - (278*G[1, 1, x]*RATIO[x])/3 + 
   ((2254*I)/9)*Pi*G[1, 1, x]*RATIO[x] - (1817*Pi^2*G[1, 1, x]*RATIO[x])/9 - 
   ((197*I)/9)*Pi^3*G[1, 1, x]*RATIO[x] - (341*Pi^4*G[1, 1, x]*RATIO[x])/15 + 
   (491*G[0, 0, 0, x]*RATIO[x])/9 - ((1378*I)/3)*Pi*G[0, 0, 0, x]*RATIO[x] - 
   (281*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 + ((14*I)/3)*Pi^3*G[0, 0, 0, x]*
    RATIO[x] - 82*G[0, 0, 1, x]*RATIO[x] - ((439*I)/3)*Pi*G[0, 0, 1, x]*
    RATIO[x] - (122*Pi^2*G[0, 0, 1, x]*RATIO[x])/3 - 
   ((278*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[x] - 82*G[0, 1, 0, x]*RATIO[x] - 
   (312*I)*Pi*G[0, 1, 0, x]*RATIO[x] - (470*Pi^2*G[0, 1, 0, x]*RATIO[x])/3 - 
   ((16*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x] - (1606*G[0, 1, 1, x]*RATIO[x])/9 - 
   ((269*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - (757*Pi^2*G[0, 1, 1, x]*RATIO[x])/
    9 + ((532*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[x] - 
   (11*G[1, 0, 0, x]*RATIO[x])/9 + (354*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 
   (209*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 - (14*I)*Pi^3*G[1, 0, 0, x]*RATIO[x] + 
   (86*G[1, 0, 1, x]*RATIO[x])/3 + (185*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 
   (98*Pi^2*G[1, 0, 1, x]*RATIO[x])/3 + ((266*I)/9)*Pi^3*G[1, 0, 1, x]*
    RATIO[x] + (86*G[1, 1, 0, x]*RATIO[x])/3 + ((1252*I)/3)*Pi*G[1, 1, 0, x]*
    RATIO[x] + (494*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 + 
   ((4*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x] + (2086*G[1, 1, 1, x]*RATIO[x])/9 + 
   (51*I)*Pi*G[1, 1, 1, x]*RATIO[x] + (829*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 - 
   ((376*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[x] - (883*G[0, 0, 0, 0, x]*RATIO[x])/
    3 + ((1264*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
   (406*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - (289*G[0, 0, 0, 1, x]*RATIO[x])/
    3 + (214*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] + 
   (206*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - (289*G[0, 0, 1, 0, x]*RATIO[x])/
    3 + ((380*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
   6*Pi^2*G[0, 0, 1, 0, x]*RATIO[x] - 68*G[0, 0, 1, 1, x]*RATIO[x] + 
   (42*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] + (296*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/
    9 - (500*G[0, 1, 0, 0, x]*RATIO[x])/3 + (172*I)*Pi*G[0, 1, 0, 0, x]*
    RATIO[x] + (52*Pi^2*G[0, 1, 0, 0, x]*RATIO[x])/3 - 
   (490*G[0, 1, 0, 1, x]*RATIO[x])/3 + ((322*I)/3)*Pi*G[0, 1, 0, 1, x]*
    RATIO[x] - 4*Pi^2*G[0, 1, 0, 1, x]*RATIO[x] - 
   (490*G[0, 1, 1, 0, x]*RATIO[x])/3 - ((34*I)/3)*Pi*G[0, 1, 1, 0, x]*
    RATIO[x] - (124*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + 
   (361*G[0, 1, 1, 1, x]*RATIO[x])/3 - ((200*I)/3)*Pi*G[0, 1, 1, 1, x]*
    RATIO[x] - (394*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 + 
   157*G[1, 0, 0, 0, x]*RATIO[x] - ((1120*I)/3)*Pi*G[1, 0, 0, 0, x]*
    RATIO[x] - 82*Pi^2*G[1, 0, 0, 0, x]*RATIO[x] + 
   (385*G[1, 0, 0, 1, x]*RATIO[x])/3 - ((410*I)/3)*Pi*G[1, 0, 0, 1, x]*
    RATIO[x] - (562*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 + 
   (385*G[1, 0, 1, 0, x]*RATIO[x])/3 - ((148*I)/3)*Pi*G[1, 0, 1, 0, x]*
    RATIO[x] + (194*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 + 
   (224*G[1, 0, 1, 1, x]*RATIO[x])/3 + (6*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
   16*Pi^2*G[1, 0, 1, 1, x]*RATIO[x] + 296*G[1, 1, 0, 0, x]*RATIO[x] - 
   (220*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] - 60*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] + 
   (418*G[1, 1, 0, 1, x]*RATIO[x])/3 - ((554*I)/3)*Pi*G[1, 1, 0, 1, x]*
    RATIO[x] + (92*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 + 
   (418*G[1, 1, 1, 0, x]*RATIO[x])/3 - (66*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
   (20*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 - 135*G[1, 1, 1, 1, x]*RATIO[x] + 
   ((56*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
   (50*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + 528*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
   (352*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
   (748*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 - (144*I)*Pi*G[0, 0, 0, 0, 1, x]*
    RATIO[x] + (748*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 - 
   ((32*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 6*G[0, 0, 0, 1, 1, x]*
    RATIO[x] + (4*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x] + 
   (446*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 + ((196*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*
    RATIO[x] + (58*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
   (60*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + (58*G[0, 0, 1, 1, 0, x]*RATIO[x])/
    3 + ((80*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
   (172*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 + ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*
    RATIO[x] - 102*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
   (104*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
   (658*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 - (96*I)*Pi*G[0, 1, 0, 0, 1, x]*
    RATIO[x] + (658*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
   ((104*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
   (296*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 + (80*I)*Pi*G[0, 1, 0, 1, 1, x]*
    RATIO[x] - (34*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 + 
   ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] + 
   (40*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 + (100*I)*Pi*G[0, 1, 1, 0, 1, x]*
    RATIO[x] + (40*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - 
   ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] - 
   (484*G[0, 1, 1, 1, 1, x]*RATIO[x])/3 + ((208*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*
    RATIO[x] - (1364*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 + 
   (184*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x] - 
   (676*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 + (96*I)*Pi*G[1, 0, 0, 0, 1, x]*
    RATIO[x] - (676*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 + 
   ((64*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] + 
   (142*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 - ((20*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*
    RATIO[x] - (286*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 - 
   ((212*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
   (14*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 + ((4*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*
    RATIO[x] + (14*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
   (48*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] + 16*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
   (8*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + (86*G[1, 1, 0, 0, 0, x]*RATIO[x])/
    3 + (24*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
   (730*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 + (128*I)*Pi*G[1, 1, 0, 0, 1, x]*
    RATIO[x] - (730*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
   ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
   (136*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 - ((272*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*
    RATIO[x] - 42*G[1, 1, 1, 0, 0, x]*RATIO[x] - 
   ((32*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] - 
   (112*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 - ((92*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*
    RATIO[x] - (112*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + 
   (24*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 88*G[1, 1, 1, 1, 1, x]*RATIO[x] - 
   (64*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] - 168*G[0, 0, 0, 0, 0, 0, x]*
    RATIO[x] - 224*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] - 
   224*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 56*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] - 
   36*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + (4*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/
    3 + (4*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 
   (56*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 + 128*G[0, 0, 1, 0, 0, 0, x]*
    RATIO[x] - (164*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
   (164*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
   (64*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 + 32*G[0, 0, 1, 1, 0, 0, x]*
    RATIO[x] - (64*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
   (64*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 + 
   (368*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 + 208*G[0, 1, 0, 0, 0, 0, x]*
    RATIO[x] - 72*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] - 
   72*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] - 48*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] - 
   64*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + (16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/
    3 + (16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
   (392*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 - 72*G[0, 1, 1, 0, 0, 0, x]*
    RATIO[x] + (304*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
   (304*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
   (236*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 - 16*G[0, 1, 1, 1, 0, 0, x]*
    RATIO[x] + (248*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 + 
   (248*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 - 
   (304*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 + 8*G[1, 0, 0, 0, 0, 0, x]*
    RATIO[x] + 184*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] + 
   184*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 56*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] + 
   36*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + (52*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/
    3 + (52*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 56*G[1, 0, 0, 1, 1, 1, x]*
    RATIO[x] - 64*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 
   (4*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
   (4*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 32*G[1, 0, 1, 1, 0, 0, x]*
    RATIO[x] - 16*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 
   16*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] - 80*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] + 
   104*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] + 104*G[1, 1, 0, 0, 1, 0, x]*
    RATIO[x] + 32*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 
   64*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - (80*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/
    3 - (80*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 88*G[1, 1, 0, 1, 1, 1, x]*
    RATIO[x] + 40*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] - 
   (104*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
   (104*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 52*G[1, 1, 1, 0, 1, 1, x]*
    RATIO[x] + 16*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 
   48*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 48*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 
   16*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + (-29/18 + I*Pi - G[0, x] - G[1, x])*
    Log[mu2]^5*RATIO[x] + (Log[mu2]^6*RATIO[x])/2 + 
   Log[mu2]^4*((-I/2)*Pi - G[1, x]/2 + I*Pi*G[1, x] + G[1, 1, x] + 
     ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] + 
     (-19 - ((119*I)/18)*Pi - Pi^2/12 - 6*G[0, x] - (9*I)*Pi*G[0, x] + 
       (67*G[1, x])/9 + (3*I)*Pi*G[1, x] - 12*G[0, 0, x] + 8*G[0, 1, x] + 
       8*G[1, 0, x])*RATIO[x]) + Nf^3*(1000/729 - (200*G[1, x])/81 + 
     (80*G[1, 1, x])/27 - (16*G[1, 1, 1, x])/9 + 
     Log[mu2/s]^3*(8/27 - (8*RATIO[(1 - x)^(-1)])/27) + 
     (-1000/729 + (200*G[1, x])/81 - (80*G[1, 1, x])/27 + 
       (16*G[1, 1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^2*(40/27 - (8*G[1, x])/9 + (-40/27 + (8*G[1, x])/9)*
        RATIO[(1 - x)^(-1)]) + Log[mu2/s]*(200/81 - (80*G[1, x])/27 + 
       (16*G[1, 1, x])/9 + (-200/81 + (80*G[1, x])/27 - (16*G[1, 1, x])/9)*
        RATIO[(1 - x)^(-1)]) + 
     ((-1000/729 - ((200*I)/81)*Pi + (40*Pi^2)/27 + ((8*I)/27)*Pi^3)*
        RATIO[x] + (-200/81 - ((80*I)/27)*Pi + (8*Pi^2)/9)*Log[mu2]*
        RATIO[x] + (-40/27 - ((8*I)/9)*Pi)*Log[mu2]^2*RATIO[x] - 
       (8*Log[mu2]^3*RATIO[x])/27)/Nc) - 2*Pi^2*RATIO[x^2] - 
   4*G[0, 0, x]*RATIO[x^2] + 4*G[0, 1, x]*RATIO[x^2] + 
   4*G[1, 0, x]*RATIO[x^2] - 4*G[1, 1, x]*RATIO[x^2] - (4171*Zeta[3])/12 + 
   ((614*I)/9)*Pi*Zeta[3] + 20*Pi^2*Zeta[3] + (620*G[0, x]*Zeta[3])/3 - 
   (114*I)*Pi*G[0, x]*Zeta[3] + (4297*G[1, x]*Zeta[3])/18 - 
   ((922*I)/9)*Pi*G[1, x]*Zeta[3] - (196*Pi^2*G[1, x]*Zeta[3])/3 - 
   182*G[0, 0, x]*Zeta[3] - (803*G[0, 1, x]*Zeta[3])/3 - 
   (96*I)*Pi*G[0, 1, x]*Zeta[3] - (484*G[1, 0, x]*Zeta[3])/3 + 
   (60*I)*Pi*G[1, 0, x]*Zeta[3] + (2882*G[1, 1, x]*Zeta[3])/9 + 
   (212*I)*Pi*G[1, 1, x]*Zeta[3] + 48*G[0, 0, 1, x]*Zeta[3] - 
   40*G[0, 1, 0, x]*Zeta[3] - 96*G[0, 1, 1, x]*Zeta[3] + 
   100*G[1, 0, 0, x]*Zeta[3] - 102*G[1, 0, 1, x]*Zeta[3] + 
   40*G[1, 1, 0, x]*Zeta[3] - 260*G[1, 1, 1, x]*Zeta[3] - 
   (170*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + (254*I)*Pi*RATIO[(1 - x)^(-1)]*
    Zeta[3] - (44*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
   2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (66*I)*Pi*G[0, x]*
    RATIO[(1 - x)^(-1)]*Zeta[3] + 40*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
   66*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
   (1667*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 + ((1118*I)/9)*Pi*G[1, x]*
    RATIO[x^(-1)]*Zeta[3] + (20*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
   (238*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (144*I)*Pi*G[0, 1, x]*
    RATIO[x^(-1)]*Zeta[3] + (44*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
   (54*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
   (2701*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 - (106*I)*Pi*G[1, 1, x]*
    RATIO[x^(-1)]*Zeta[3] - 72*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   68*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 48*G[0, 1, 1, x]*RATIO[x^(-1)]*
    Zeta[3] - 122*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
   81*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 104*G[1, 1, 0, x]*RATIO[x^(-1)]*
    Zeta[3] + 250*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
   (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
    (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
   (305149*RATIO[x]*Zeta[3])/486 - ((710*I)/9)*Pi*RATIO[x]*Zeta[3] - 
   (161*Pi^2*RATIO[x]*Zeta[3])/18 - ((619*I)/9)*Pi^3*RATIO[x]*Zeta[3] - 
   (5365*G[0, x]*RATIO[x]*Zeta[3])/27 - (226*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] + 
   (488*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/9 + (4105*G[1, x]*RATIO[x]*Zeta[3])/
    27 + ((442*I)/9)*Pi*G[1, x]*RATIO[x]*Zeta[3] - 
   (407*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/9 - 570*G[0, 0, x]*RATIO[x]*Zeta[3] - 
   (108*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] + 300*G[0, 1, x]*RATIO[x]*Zeta[3] - 
   (12*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + (862*G[1, 0, x]*RATIO[x]*Zeta[3])/
    3 + ((320*I)/3)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] - 
   (52*G[1, 1, x]*RATIO[x]*Zeta[3])/3 + ((176*I)/3)*Pi*G[1, 1, x]*RATIO[x]*
    Zeta[3] + 152*G[0, 0, 0, x]*RATIO[x]*Zeta[3] - 
   108*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 8*G[0, 1, 0, x]*RATIO[x]*Zeta[3] - 
   108*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 8*G[1, 0, 0, x]*RATIO[x]*Zeta[3] + 
   (188*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 64*G[1, 1, 0, x]*RATIO[x]*
    Zeta[3] + (212*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 + 
   (932*RATIO[x]*Zeta[3]^2)/9 + Log[mu2]^3*(((50*I)/9)*Pi - 4*Pi^2 + 
     (6*I)*Pi*G[0, x] + (50*G[1, x])/9 - ((64*I)/9)*Pi*G[1, x] + 
     8*Pi^2*G[1, x] + 6*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] - 
     (12*I)*Pi*G[1, 0, x] - (100*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] - 
     12*G[0, 1, 1, x] - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
     (((50*I)/9)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
       (6*I)*Pi*G[1, 0, x] + (50*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] + 
       6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x])*RATIO[x^(-1)] + 
     RATIO[x]*(-4451/108 - ((100*I)/3)*Pi + (407*Pi^2)/54 + I*Pi^3 + 
       (656*G[0, x])/27 + (8*I)*Pi*G[0, x] + (59*Pi^2*G[0, x])/3 + 
       (496*G[1, x])/27 + ((88*I)/9)*Pi*G[1, x] - (43*Pi^2*G[1, x])/3 + 
       52*G[0, 0, x] - (32*I)*Pi*G[0, 0, x] - 20*G[0, 1, x] + 
       ((88*I)/3)*Pi*G[0, 1, x] - 20*G[1, 0, x] + ((88*I)/3)*Pi*G[1, 0, x] - 
       ((32*I)/3)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
       8*G[0, 1, 0, x] - (32*G[0, 1, 1, x])/3 + 8*G[1, 0, 0, x] - 
       (32*G[1, 0, 1, x])/3 - (32*G[1, 1, 0, x])/3 + 16*Zeta[3])) + 
   Log[mu2]^2*(((13*I)/3)*Pi - (92*Pi^2)/9 - ((73*I)/6)*Pi^3 + 
     ((28*I)/3)*Pi*G[0, x] - (46*Pi^2*G[0, x])/3 + (13*G[1, x])/3 - 
     ((46*I)/3)*Pi*G[1, x] + (251*Pi^2*G[1, x])/18 + 
     ((61*I)/3)*Pi^3*G[1, x] + 4*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 
     (16*G[0, 1, x])/3 + ((100*I)/3)*Pi*G[0, 1, x] + 36*Pi^2*G[0, 1, x] + 
     (16*G[1, 0, x])/3 + ((118*I)/3)*Pi*G[1, 0, x] + (80*Pi^2*G[1, 0, x])/3 - 
     (112*G[1, 1, x])/3 - ((76*I)/3)*Pi*G[1, 1, x] - 27*Pi^2*G[1, 1, x] + 
     2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
     (28*I)*Pi*G[0, 1, 0, x] + (40*G[0, 1, 1, x])/3 + 
     (8*I)*Pi*G[0, 1, 1, x] + 26*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
     (14*G[1, 0, 1, x])/3 + (12*I)*Pi*G[1, 0, 1, x] - (14*G[1, 1, 0, x])/3 + 
     (38*G[1, 1, 1, x])/3 + (60*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] - 
     28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 72*G[0, 1, 1, 1, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 52*G[1, 0, 1, 1, x] - 
     28*G[1, 1, 0, 0, x] + 64*G[1, 1, 0, 1, x] + 64*G[1, 1, 1, 0, x] - 
     4*G[1, 1, 1, 1, x] + ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + 26*Zeta[3] - 28*G[1, x]*Zeta[3] + 
     RATIO[x]*(68983/432 + ((983*I)/12)*Pi - 5*Pi^2 - ((14*I)/9)*Pi^3 - 
       (69*Pi^4)/40 + (1619*G[0, x])/6 + ((1682*I)/9)*Pi*G[0, x] - 
       (338*Pi^2*G[0, x])/9 + (19*I)*Pi^3*G[0, x] - (1157*G[1, x])/18 - 
       ((242*I)/9)*Pi*G[1, x] - (9*Pi^2*G[1, x])/2 - 
       ((55*I)/3)*Pi^3*G[1, x] + 200*G[0, 0, x] + (144*I)*Pi*G[0, 0, x] + 
       (62*Pi^2*G[0, 0, x])/3 - 86*G[0, 1, x] - ((194*I)/3)*Pi*G[0, 1, x] - 
       (158*Pi^2*G[0, 1, x])/3 - 86*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] - 
       34*Pi^2*G[1, 0, x] + 4*G[1, 1, x] + ((14*I)/3)*Pi*G[1, 1, x] + 
       (124*Pi^2*G[1, 1, x])/3 + (60*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
       (32*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + 
       (22*G[0, 1, 1, x])/3 - (36*I)*Pi*G[0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, x] + 
       12*G[1, 1, 0, x] - (40*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 8*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
       8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
       (695*Zeta[3])/9 + (54*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
       38*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(((85*I)/3)*Pi*G[1, x] - 
       (68*Pi^2*G[1, x])/9 - ((73*I)/6)*Pi^3*G[1, x] - 
       ((20*I)/3)*Pi*G[0, 1, x] - 18*Pi^2*G[0, 1, x] - 
       ((20*I)/3)*Pi*G[1, 0, x] - (46*Pi^2*G[1, 0, x])/3 + 
       (85*G[1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, x] + (27*Pi^2*G[1, 1, x])/2 + 
       (2*I)*Pi*G[0, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, x] - 
       (20*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, x] - (20*G[1, 0, 1, x])/3 - 
       (6*I)*Pi*G[1, 0, 1, x] - (20*G[1, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
       (30*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
       14*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 26*G[1, 1, 0, 0, x] - 
       32*G[1, 1, 0, 1, x] - 32*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 
       26*G[1, x]*Zeta[3])) + 
   Nf^2*((1163/81 + ((46*I)/9)*Pi + (2*Pi^2)/9 + (20*G[0, x])/3 + 
       ((44*I)/9)*Pi*G[0, x])*Log[mu2]^2*RATIO[x] + 
     (-14/27 - ((28*I)/27)*Pi + (44*G[0, x])/27)*Log[mu2]^3*RATIO[x] - 
     (2*Log[mu2]^4*RATIO[x])/3 + Log[mu2]*RATIO[x]*
      (40769/729 + ((3038*I)/81)*Pi - (77*Pi^2)/9 - ((8*I)/9)*Pi^3 + 
       (712*G[0, x])/81 + ((40*I)/3)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 - 
       ((8*I)/3)*Pi*G[0, 0, x] + ((8*I)/3)*Pi*G[1, 0, x] - 
       (8*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 + (268*Zeta[3])/27) + 
     RATIO[x]*(469964/6561 + ((14459*I)/243)*Pi - (574*Pi^2)/27 - 
       ((119*I)/27)*Pi^3 + (751*Pi^4)/1215 + (2608*G[0, x])/729 + 
       ((712*I)/81)*Pi*G[0, x] - (20*Pi^2*G[0, x])/3 - 
       ((44*I)/27)*Pi^3*G[0, x] - ((40*I)/9)*Pi*G[0, 0, x] + 
       (16*Pi^2*G[0, 0, x])/9 + ((40*I)/9)*Pi*G[1, 0, x] - 
       (16*Pi^2*G[1, 0, x])/9 - (40*G[0, 0, 0, x])/9 + (40*G[1, 0, 0, x])/9 + 
       (8*G[0, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/3 + (3412*Zeta[3])/243 + 
       ((140*I)/27)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/27) + 
     Nc*(-469964/6561 + ((10492*I)/729)*Pi - (115*Pi^2)/27 - 
       ((22*I)/27)*Pi^3 + Pi^4/243 + (17087*G[1, x])/243 - 
       ((988*I)/81)*Pi*G[1, x] + (71*Pi^2*G[1, x])/27 + 
       ((10*I)/27)*Pi^3*G[1, x] - ((44*I)/9)*Pi*G[0, 1, x] + 
       (8*Pi^2*G[0, 1, x])/9 - (1534*G[1, 1, x])/27 + 
       ((104*I)/9)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 - 
       (44*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
       ((20*I)/9)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 1, x] - 
       ((64*I)/9)*Pi*G[1, 1, 1, x] + (16*G[0, 1, 1, 1, x])/3 + 
       (20*G[1, 0, 1, 1, x])/9 - (136*G[1, 1, 1, 1, x])/9 + 
       Log[mu2/s]^4*(2/3 - (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^3*(14/27 + ((44*I)/27)*Pi - (28*G[1, x])/27 + 
         (-14/27 - ((44*I)/27)*Pi + (28*G[1, x])/27)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^2*(-1163/81 + (8*I)*Pi - (10*Pi^2)/9 + (58*G[1, x])/9 - 
         ((32*I)/9)*Pi*G[1, x] - (4*G[1, 1, x])/9 + 
         (1163/81 - ((20*I)/3)*Pi + (10*Pi^2)/9 - (46*G[1, x])/9 + 
           ((44*I)/9)*Pi*G[1, x] + (16*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (2008*Zeta[3])/243 - ((56*I)/27)*Pi*Zeta[3] + (104*G[1, x]*Zeta[3])/
        27 + RATIO[(1 - x)^(-1)]*(469964/6561 - ((2608*I)/729)*Pi + 
         (17*Pi^2)/9 + ((20*I)/27)*Pi^3 - Pi^4/243 - (14459*G[1, x])/243 + 
         ((712*I)/81)*Pi*G[1, x] - (29*Pi^2*G[1, x])/9 - 
         ((4*I)/9)*Pi^3*G[1, x] + ((40*I)/9)*Pi*G[0, 1, x] - 
         (8*Pi^2*G[0, 1, x])/9 + (1250*G[1, 1, x])/27 - 
         ((40*I)/3)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/9 + 
         (40*G[0, 1, 1, x])/9 - ((8*I)/3)*Pi*G[0, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 0, 1, x] - (332*G[1, 1, 1, x])/9 + 
         ((88*I)/9)*Pi*G[1, 1, 1, x] - (16*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 1, 1, x])/3 + (208*G[1, 1, 1, 1, x])/9 + 
         (2332*Zeta[3])/243 + ((56*I)/27)*Pi*Zeta[3] - (68*G[1, x]*Zeta[3])/
          27) + RATIO[x^(-1)]*(((292*I)/27)*Pi*G[1, x] - 
         (64*Pi^2*G[1, x])/27 - ((2*I)/27)*Pi^3*G[1, x] + 
         (292*G[1, 1, x])/27 - ((64*I)/9)*Pi*G[1, 1, x] + 
         (8*Pi^2*G[1, 1, x])/9 - ((4*I)/9)*Pi*G[1, 0, 1, x] - 
         (128*G[1, 1, 1, x])/9 + ((8*I)/3)*Pi*G[1, 1, 1, x] - 
         (4*G[1, 0, 1, 1, x])/9 + 8*G[1, 1, 1, 1, x] + (4*G[1, x]*Zeta[3])/
          3) + Log[mu2/s]*(-40769/729 + ((1288*I)/81)*Pi - (37*Pi^2)/9 - 
         ((4*I)/9)*Pi^3 + (3614*G[1, x])/81 - ((104*I)/9)*Pi*G[1, x] + 
         (4*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi*G[0, 1, x] - (220*G[1, 1, x])/9 + 
         ((64*I)/9)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 8*G[1, 1, 1, x] + 
         (((64*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (64*G[1, 1, x])/9 - 
           ((8*I)/3)*Pi*G[1, 1, x] - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (196*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*(40769/729 - 
           ((712*I)/81)*Pi + (29*Pi^2)/9 + ((4*I)/9)*Pi^3 - 
           (3038*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] - (20*Pi^2*G[1, x])/9 + 
           ((8*I)/3)*Pi*G[0, 1, x] + (212*G[1, 1, x])/9 - 
           ((88*I)/9)*Pi*G[1, 1, x] + (8*G[0, 1, 1, x])/3 - 
           (40*G[1, 1, 1, x])/3 + (196*Zeta[3])/27))) + 
     (((-292*I)/27)*Pi + (128*Pi^2)/27 + ((14*I)/27)*Pi^3 - 
       (292*G[1, x])/27 + ((200*I)/27)*Pi*G[1, x] - (172*Pi^2*G[1, x])/27 - 
       ((28*I)/27)*Pi^3*G[1, x] - ((4*I)/9)*Pi*G[0, 1, x] + 
       (392*G[1, 1, x])/27 + ((4*I)/9)*Pi*G[1, 1, x] + 
       (8*Pi^2*G[1, 1, x])/9 - (4*G[0, 1, 1, x])/9 + 
       ((8*I)/9)*Pi*G[1, 0, 1, x] - (100*G[1, 1, 1, x])/9 - 
       ((8*I)/9)*Pi*G[1, 1, 1, x] + (8*G[1, 0, 1, 1, x])/9 + 
       (40*G[1, 1, 1, 1, x])/9 + (146/27 + ((8*I)/3)*Pi + (44*G[0, x])/27 - 
         (44*G[1, x])/27)*Log[mu2]^3*RATIO[x] + (2*Log[mu2]^4*RATIO[x])/3 + 
       Log[mu2]^2*(((-4*I)/3)*Pi - (4*G[1, x])/3 + ((8*I)/3)*Pi*G[1, x] + 
         (8*G[1, 1, x])/3 + (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*
          RATIO[x^(-1)] + (1627/81 + ((146*I)/9)*Pi - (34*Pi^2)/9 + 
           (20*G[0, x])/3 + ((44*I)/9)*Pi*G[0, x] - (20*G[1, x])/3 - 
           ((44*I)/9)*Pi*G[1, x])*RATIO[x]) + (4*Zeta[3])/3 - 
       (8*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-292*I)/27)*Pi*G[1, x] + 
         (128*Pi^2*G[1, x])/27 + ((14*I)/27)*Pi^3*G[1, x] - 
         (292*G[1, 1, x])/27 - (4*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/9)*Pi*G[1, 0, 1, x] + (64*G[1, 1, 1, x])/9 + 
         ((4*I)/9)*Pi*G[1, 1, 1, x] - (4*G[1, 0, 1, 1, x])/9 - 
         (20*G[1, 1, 1, 1, x])/9 + (4*G[1, x]*Zeta[3])/3) + 
       RATIO[x]*(441631/26244 + ((49655*I)/1458)*Pi - (1468*Pi^2)/81 - 
         ((133*I)/27)*Pi^3 + (983*Pi^4)/1215 + (2608*G[0, x])/729 + 
         ((712*I)/81)*Pi*G[0, x] - (20*Pi^2*G[0, x])/3 - 
         ((44*I)/27)*Pi^3*G[0, x] - (2608*G[1, x])/729 - 
         ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
         ((44*I)/27)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/9 - ((40*I)/9)*Pi*G[0, 1, x] + 
         (16*Pi^2*G[0, 1, x])/9 + ((40*I)/9)*Pi*G[1, 0, x] - 
         (16*Pi^2*G[1, 0, x])/9 + ((40*I)/9)*Pi*G[1, 1, x] - 
         (16*Pi^2*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/9 - 
         (40*G[0, 1, 1, x])/9 + (40*G[1, 0, 0, x])/9 + (40*G[1, 1, 1, x])/9 + 
         (8*G[0, 0, 0, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 1, 1, 1, x])/3 + 
         (5768*Zeta[3])/243 + ((236*I)/27)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/
          27 + (128*G[1, x]*Zeta[3])/27) + Log[mu2]*(((-64*I)/9)*Pi + 
         (16*Pi^2)/9 - (64*G[1, x])/9 + ((80*I)/9)*Pi*G[1, x] - 
         (32*Pi^2*G[1, x])/9 + (104*G[1, 1, x])/9 - (16*G[1, 1, 1, x])/3 + 
         (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - (64*G[1, 1, x])/9 + 
           (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(49655/1458 + ((3254*I)/81)*Pi - 15*Pi^2 - ((8*I)/3)*Pi^3 + 
           (712*G[0, x])/81 + ((40*I)/3)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 - 
           (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 - 
           ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] - 
           (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 + 
           (8*G[1, 1, 1, x])/3 + (308*Zeta[3])/27)))/Nc^2 + 
     (-441631/26244 - ((20984*I)/729)*Pi + (25*Pi^2)/9 + ((44*I)/27)*Pi^3 - 
       (29*Pi^4)/1215 - (5216*G[0, x])/729 + (40*Pi^2*G[0, x])/9 + 
       (18119*G[1, x])/1458 + ((1976*I)/81)*Pi*G[1, x] + 
       (65*Pi^2*G[1, x])/27 - ((20*I)/27)*Pi^3*G[1, x] - 
       (8*Pi^2*G[0, 0, x])/9 + (1424*G[0, 1, x])/81 + 
       ((88*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 + 
       (1424*G[1, 0, x])/81 - (8*Pi^2*G[1, 0, x])/3 - (1550*G[1, 1, x])/81 - 
       ((208*I)/9)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/9 + 
       (80*G[0, 0, 0, x])/9 - (80*G[0, 0, 1, x])/9 - (80*G[0, 1, 0, x])/9 - 
       8*G[0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - (80*G[1, 0, 1, x])/3 - 
       ((40*I)/9)*Pi*G[1, 0, 1, x] - (80*G[1, 1, 0, x])/3 + 
       (308*G[1, 1, 1, x])/9 + ((128*I)/9)*Pi*G[1, 1, 1, x] - 
       (16*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
       (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
       (16*G[0, 1, 1, 1, x])/9 - (16*G[1, 0, 0, 0, x])/3 + 
       (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
       (88*G[1, 0, 1, 1, x])/9 + (176*G[1, 1, 0, 1, x])/9 + 
       (176*G[1, 1, 1, 0, x])/9 - 32*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(-2/3 + (2*RATIO[(1 - x)^(-1)])/3) + 
       Log[mu2/s]^3*(-146/27 - ((88*I)/27)*Pi - (88*G[0, x])/27 + 
         (8*G[1, x])/3 + (146/27 + ((88*I)/27)*Pi + (88*G[0, x])/27 - 
           (8*G[1, x])/3)*RATIO[(1 - x)^(-1)]) + Log[mu2/s]^2*
        (-1627/81 - (16*I)*Pi - (2*Pi^2)/9 - (40*G[0, x])/3 + 
         (122*G[1, x])/9 + ((64*I)/9)*Pi*G[1, x] + (88*G[0, 1, x])/9 + 
         (88*G[1, 0, x])/9 - (32*G[1, 1, x])/3 + 
         (1627/81 + ((40*I)/3)*Pi + (2*Pi^2)/9 + (40*G[0, x])/3 - 
           (146*G[1, x])/9 - ((88*I)/9)*Pi*G[1, x] - (88*G[0, 1, x])/9 - 
           (88*G[1, 0, x])/9 + 8*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[x^(-1)]) - 
       (7496*Zeta[3])/243 + ((112*I)/27)*Pi*Zeta[3] + (256*G[0, x]*Zeta[3])/
        27 + (308*G[1, x]*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*
        (441631/26244 + ((5216*I)/729)*Pi + (53*Pi^2)/27 - ((40*I)/27)*Pi^3 + 
         (29*Pi^4)/1215 + (5216*G[0, x])/729 - (40*Pi^2*G[0, x])/9 - 
         (49655*G[1, x])/1458 - ((1424*I)/81)*Pi*G[1, x] - 
         (11*Pi^2*G[1, x])/9 + ((8*I)/9)*Pi^3*G[1, x] + (8*Pi^2*G[0, 0, x])/
          9 - (1424*G[0, 1, x])/81 - ((80*I)/9)*Pi*G[0, 1, x] + 
         (32*Pi^2*G[0, 1, x])/9 - (1424*G[1, 0, x])/81 + 
         (8*Pi^2*G[1, 0, x])/3 + (3254*G[1, 1, x])/81 + 
         ((80*I)/3)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/9 - 
         (80*G[0, 0, 0, x])/9 + (80*G[0, 0, 1, x])/9 + (80*G[0, 1, 0, x])/9 + 
         (80*G[0, 1, 1, x])/9 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (80*G[1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 1, x] + 
         (80*G[1, 1, 0, x])/3 - (292*G[1, 1, 1, x])/9 - 
         ((176*I)/9)*Pi*G[1, 1, 1, x] + (16*G[0, 0, 0, 0, x])/3 - 
         (16*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 0, 1, x])/3 - 
         (16*G[0, 1, 1, 0, x])/3 + (16*G[0, 1, 1, 1, x])/9 + 
         (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 1, 0, x])/3 - (80*G[1, 0, 1, 1, x])/9 - 
         (176*G[1, 1, 0, 1, x])/9 - (176*G[1, 1, 1, 0, x])/9 + 
         16*G[1, 1, 1, 1, x] + (6848*Zeta[3])/243 - ((112*I)/27)*Pi*Zeta[3] - 
         (256*G[0, x]*Zeta[3])/27 - (380*G[1, x]*Zeta[3])/27) + 
       RATIO[x^(-1)]*(((-584*I)/27)*Pi*G[1, x] + (128*Pi^2*G[1, x])/27 + 
         ((4*I)/27)*Pi^3*G[1, x] - (584*G[1, 1, x])/27 + 
         ((128*I)/9)*Pi*G[1, 1, x] - (16*Pi^2*G[1, 1, x])/9 + 
         ((8*I)/9)*Pi*G[1, 0, 1, x] + (256*G[1, 1, 1, x])/9 - 
         ((16*I)/3)*Pi*G[1, 1, 1, x] + (8*G[1, 0, 1, 1, x])/9 - 
         16*G[1, 1, 1, 1, x] - (8*G[1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-49655/1458 - ((2576*I)/81)*Pi + (5*Pi^2)/9 + 
         ((8*I)/9)*Pi^3 - (1424*G[0, x])/81 + (8*Pi^2*G[0, x])/3 + 
         (2102*G[1, x])/81 + ((208*I)/9)*Pi*G[1, x] + (20*Pi^2*G[1, x])/9 + 
         (80*G[0, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, x] + (80*G[1, 0, x])/3 - 
         (92*G[1, 1, x])/3 - ((128*I)/9)*Pi*G[1, 1, x] + 
         (16*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (80*G[0, 1, 1, x])/9 - (176*G[1, 0, 1, x])/9 - (176*G[1, 1, 0, x])/
          9 + (80*G[1, 1, 1, x])/3 + (((-128*I)/9)*Pi*G[1, x] + 
           (16*Pi^2*G[1, x])/9 - (128*G[1, 1, x])/9 + ((16*I)/3)*Pi*
            G[1, 1, x] + (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (380*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*(49655/1458 + 
           ((1424*I)/81)*Pi + (11*Pi^2)/9 - ((8*I)/9)*Pi^3 + 
           (1424*G[0, x])/81 - (8*Pi^2*G[0, x])/3 - (3254*G[1, x])/81 - 
           ((80*I)/3)*Pi*G[1, x] - (4*Pi^2*G[1, x])/9 - (80*G[0, 1, x])/3 - 
           ((16*I)/3)*Pi*G[0, 1, x] - (80*G[1, 0, x])/3 + (292*G[1, 1, x])/
            9 + ((176*I)/9)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + 
           (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + (80*G[0, 1, 1, x])/
            9 + (176*G[1, 0, 1, x])/9 + (176*G[1, 1, 0, x])/9 - 
           16*G[1, 1, 1, x] + (380*Zeta[3])/27)))/Nc) - (1127*Zeta[5])/2 + 
   103*G[1, x]*Zeta[5] + 220*RATIO[(1 - x)^(-1)]*Zeta[5] - 
   (727*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 - (20*Zeta[5])/(-1 + RATIO[x])^2 + 
   (9154*RATIO[x]*Zeta[5])/9 - (16*I)*Pi*RATIO[x]*Zeta[5] - 
   38*G[0, x]*RATIO[x]*Zeta[5] - 98*G[1, x]*RATIO[x]*Zeta[5] + 
   (((-1315*I)/16)*Pi + (899*Pi^2)/12 + ((1885*I)/72)*Pi^3 - (59*Pi^4)/20 - 
     ((29*I)/24)*Pi^5 - ((316*I)/3)*Pi*G[0, x] + (427*Pi^2*G[0, x])/9 + 
     ((146*I)/9)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/20 - (1315*G[1, x])/16 + 
     ((1799*I)/24)*Pi*G[1, x] - (670*Pi^2*G[1, x])/9 - 
     ((1085*I)/36)*Pi^3*G[1, x] + (119*Pi^4*G[1, x])/120 + 
     ((19*I)/20)*Pi^5*G[1, x] - 25*G[0, 0, x] - ((128*I)/3)*Pi*G[0, 0, x] + 
     (38*Pi^2*G[0, 0, x])/3 - ((16*I)/3)*Pi^3*G[0, 0, x] - 
     (241*G[0, 1, x])/3 + ((313*I)/12)*Pi*G[0, 1, x] - 
     (424*Pi^2*G[0, 1, x])/9 - ((73*I)/3)*Pi^3*G[0, 1, x] + 
     (14*Pi^4*G[0, 1, x])/3 - (241*G[1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, x] + 
     (89*Pi^2*G[1, 0, x])/9 - ((58*I)/9)*Pi^3*G[1, 0, x] + 
     (109*Pi^4*G[1, 0, x])/90 + (4573*G[1, 1, x])/24 + 
     ((463*I)/6)*Pi*G[1, 1, x] + (443*Pi^2*G[1, 1, x])/9 + 
     ((335*I)/18)*Pi^3*G[1, 1, x] - (769*Pi^4*G[1, 1, x])/180 - 
     (200*G[0, 0, 0, x])/3 + ((196*I)/3)*Pi*G[0, 0, 0, x] + 
     (2*Pi^2*G[0, 0, 0, x])/3 + 36*G[0, 0, 1, x] - (36*I)*Pi*G[0, 0, 1, x] + 
     (14*Pi^2*G[0, 0, 1, x])/3 - ((50*I)/3)*Pi^3*G[0, 0, 1, x] + 
     36*G[0, 1, 0, x] - (19*I)*Pi*G[0, 1, 0, x] - (67*Pi^2*G[0, 1, 0, x])/3 - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x] + (313*G[0, 1, 1, x])/12 + 
     ((62*I)/3)*Pi*G[0, 1, 1, x] - (10*Pi^2*G[0, 1, 1, x])/9 + 
     (32*I)*Pi^3*G[0, 1, 1, x] + 18*G[1, 0, 0, x] - (90*I)*Pi*G[1, 0, 0, x] - 
     13*Pi^2*G[1, 0, 0, x] + ((16*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (50*G[1, 0, 1, x])/3 - ((323*I)/6)*Pi*G[1, 0, 1, x] - 
     (28*Pi^2*G[1, 0, 1, x])/9 + ((88*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (50*G[1, 1, 0, x])/3 + ((164*I)/3)*Pi*G[1, 1, 0, x] + 
     (125*Pi^2*G[1, 1, 0, x])/9 + ((34*I)/3)*Pi^3*G[1, 1, 0, x] - 
     58*G[1, 1, 1, x] - ((106*I)/3)*Pi*G[1, 1, 1, x] + 
     (16*Pi^2*G[1, 1, 1, x])/3 - ((97*I)/3)*Pi^3*G[1, 1, 1, x] + 
     120*G[0, 0, 0, 0, x] - (20*I)*Pi*G[0, 0, 0, 0, x] - 
     (92*G[0, 0, 0, 1, x])/3 + (6*I)*Pi*G[0, 0, 0, 1, x] + 
     24*Pi^2*G[0, 0, 0, 1, x] - (92*G[0, 0, 1, 0, x])/3 + 
     (44*I)*Pi*G[0, 0, 1, 0, x] + (56*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (10*G[0, 0, 1, 1, x])/3 - (54*I)*Pi*G[0, 0, 1, 1, x] + 
     6*Pi^2*G[0, 0, 1, 1, x] - (125*G[0, 1, 0, 0, x])/3 - 
     ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (74*G[0, 1, 0, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 1, x] - 
     (14*Pi^2*G[0, 1, 0, 1, x])/3 + (74*G[0, 1, 1, 0, x])/3 - 
     ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 14*Pi^2*G[0, 1, 1, 0, x] - 
     80*G[0, 1, 1, 1, x] - ((31*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     12*Pi^2*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - (8*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (272*G[1, 0, 0, 1, x])/3 - (6*I)*Pi*G[1, 0, 0, 1, x] - 
     (28*Pi^2*G[1, 0, 0, 1, x])/3 - (272*G[1, 0, 1, 0, x])/3 - 
     (22*I)*Pi*G[1, 0, 1, 0, x] + (10*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (127*G[1, 0, 1, 1, x])/6 + ((14*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     6*Pi^2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
     ((236*I)/3)*Pi*G[1, 1, 0, 0, x] + (10*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (2*G[1, 1, 0, 1, x])/3 + ((161*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (14*Pi^2*G[1, 1, 0, 1, x])/3 + (2*G[1, 1, 1, 0, x])/3 - 
     (12*I)*Pi*G[1, 1, 1, 0, x] + (8*Pi^2*G[1, 1, 1, 0, x])/3 + 
     114*G[1, 1, 1, 1, x] + (25*I)*Pi*G[1, 1, 1, 1, x] - 
     4*Pi^2*G[1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 1, x] + 
     (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 14*G[0, 0, 0, 1, 1, x] + 
     14*G[0, 0, 1, 0, 0, x] - (40*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     18*G[0, 0, 1, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     18*G[0, 0, 1, 1, 0, x] + (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     68*G[0, 0, 1, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     44*G[0, 1, 0, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (80*G[0, 1, 0, 0, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (80*G[0, 1, 0, 1, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (92*G[0, 1, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (88*I)*Pi*G[0, 1, 1, 0, 0, x] - (28*G[0, 1, 1, 0, 1, x])/3 - 
     (24*I)*Pi*G[0, 1, 1, 0, 1, x] - (28*G[0, 1, 1, 1, 0, x])/3 - 
     (80*I)*Pi*G[0, 1, 1, 1, 0, x] + 51*G[0, 1, 1, 1, 1, x] + 
     (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 124*G[1, 0, 0, 0, 0, x] + 
     (40*I)*Pi*G[1, 0, 0, 0, 0, x] + (328*G[1, 0, 0, 0, 1, x])/3 - 
     (60*I)*Pi*G[1, 0, 0, 0, 1, x] + (328*G[1, 0, 0, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 0, 0, 1, 0, x] - (262*G[1, 0, 0, 1, 1, x])/3 + 
     (84*I)*Pi*G[1, 0, 0, 1, 1, x] + (52*G[1, 0, 1, 0, 0, x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x] - (34*G[1, 0, 1, 0, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 1, x] - (34*G[1, 0, 1, 1, 0, x])/3 - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, x] - 
     (14*I)*Pi*G[1, 0, 1, 1, 1, x] - (244*G[1, 1, 0, 0, 0, x])/3 + 
     (56*I)*Pi*G[1, 1, 0, 0, 0, x] + (92*G[1, 1, 0, 0, 1, x])/3 + 
     (20*I)*Pi*G[1, 1, 0, 0, 1, x] + (92*G[1, 1, 0, 1, 0, x])/3 - 
     (24*I)*Pi*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 0, 1, 1, x] - 
     (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
     (64*I)*Pi*G[1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 0, 1, x] - 
     (26*I)*Pi*G[1, 1, 1, 0, 1, x] - 36*G[1, 1, 1, 1, 0, x] + 
     (72*I)*Pi*G[1, 1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, 1, x] - 
     (34*I)*Pi*G[1, 1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 1, 1, x] - 
     24*G[0, 0, 0, 1, 0, 1, x] - 24*G[0, 0, 0, 1, 1, 0, x] + 
     48*G[0, 0, 0, 1, 1, 1, x] - 40*G[0, 0, 1, 0, 0, 1, x] - 
     40*G[0, 0, 1, 0, 1, 0, x] + 40*G[0, 0, 1, 0, 1, 1, x] + 
     88*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
     32*G[0, 0, 1, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, 1, x] - 
     40*G[0, 1, 0, 0, 0, 1, x] - 40*G[0, 1, 0, 0, 1, 0, x] + 
     8*G[0, 1, 0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
     32*G[0, 1, 0, 1, 0, 1, x] + 32*G[0, 1, 0, 1, 1, 0, x] + 
     16*G[0, 1, 0, 1, 1, 1, x] + 72*G[0, 1, 1, 0, 0, 0, x] + 
     8*G[0, 1, 1, 0, 0, 1, x] + 8*G[0, 1, 1, 0, 1, 0, x] + 
     8*G[0, 1, 1, 0, 1, 1, x] - 96*G[0, 1, 1, 1, 0, 0, x] + 
     56*G[0, 1, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 1, 0, x] - 
     88*G[0, 1, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, 1, x] + 
     40*G[1, 0, 0, 0, 1, 0, x] - 76*G[1, 0, 0, 0, 1, 1, x] + 
     4*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
     12*G[1, 0, 0, 1, 1, 0, x] + 88*G[1, 0, 0, 1, 1, 1, x] + 
     32*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] + 8*G[1, 0, 1, 0, 1, 1, x] - 
     40*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
     8*G[1, 0, 1, 1, 1, 0, x] - 86*G[1, 0, 1, 1, 1, 1, x] + 
     152*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
     72*G[1, 1, 0, 0, 1, 0, x] + 68*G[1, 1, 0, 0, 1, 1, x] - 
     36*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
     12*G[1, 1, 0, 1, 1, 0, x] - 64*G[1, 1, 0, 1, 1, 1, x] - 
     72*G[1, 1, 1, 0, 0, 0, x] - 16*G[1, 1, 1, 0, 0, 1, x] - 
     16*G[1, 1, 1, 0, 1, 0, x] - 34*G[1, 1, 1, 0, 1, 1, x] + 
     32*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
     16*G[1, 1, 1, 1, 1, 0, x] + 70*G[1, 1, 1, 1, 1, 1, x] - 
     ((23*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] - (17*Pi^4*RATIO[(1 - x)^(-1)])/9 + 
     ((2*I)/15)*Pi^5*RATIO[(1 - x)^(-1)] + (25*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (193*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((13*I)/3)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - (4*I)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + 25*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((190*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (61*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (I/3)*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - ((46*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (4*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (10*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (200*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (40*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (46*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (8*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (46*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (6*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (26*I)*Pi*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (16*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 56*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 56*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (2*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 14*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (2*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     50*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 16*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     8*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 2*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 2*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((6713*I)/48)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (749*Pi^2*G[1, x]*RATIO[x^(-1)])/12 + ((101*I)/8)*Pi^3*G[1, x]*
      RATIO[x^(-1)] - (253*Pi^4*G[1, x]*RATIO[x^(-1)])/90 - 
     ((113*I)/120)*Pi^5*G[1, x]*RATIO[x^(-1)] - (93*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (305*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/6 + 
     (14*I)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - (7*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/
      3 - (6*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] + ((62*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (11*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/36 - 
     (6713*G[1, 1, x]*RATIO[x^(-1)])/48 - ((149*I)/4)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (401*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 - 
     ((122*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] - 
     (47*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 + 
     (26*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 + ((25*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (33*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     17*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)] + (I/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - 93*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (15*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (79*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - (16*I)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] + ((148*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (13*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - ((14*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] - 6*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     ((75*I)/4)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (82*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((38*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x^(-1)] - 6*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     ((10*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (103*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - ((17*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] + 16*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((85*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (8*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + ((97*I)/6)*Pi^3*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     12*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - (16*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (28*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (6*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 3*Pi^2*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - ((10*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (32*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 33*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (7*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 33*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     7*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 62*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + ((92*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     6*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - ((44*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] + (4*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (148*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (6*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (14*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (148*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (11*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (29*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (17*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/12 + ((8*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     43*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + ((112*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (53*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (23*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((109*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (31*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (23*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (34*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (4*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     60*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 2*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 24*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 16*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (32*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 32*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (4*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (20*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (10*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (10*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (8*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (4*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 6*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (44*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (8*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (28*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (44*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (18*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (44*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (28*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (8*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (42*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (89*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (38*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (38*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (4*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 24*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (7*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (146*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (28*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (52*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (10*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (52*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 19*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (18*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     22*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + (32*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (13*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 12*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (36*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (17*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 24*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 20*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     44*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 16*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 16*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 20*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 8*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 4*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 4*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     48*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 28*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 28*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     44*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     26*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 10*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 6*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     6*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 44*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 40*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 16*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     8*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 4*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 4*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     43*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 124*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 84*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     84*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 82*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 18*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     6*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 6*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 32*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     36*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 8*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     17*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 16*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 8*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 35*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 + 
     (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) + ((I/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) - 
     (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) - 
     ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 + 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (5599*RATIO[x])/48 + ((1495*I)/16)*Pi*RATIO[x] - 
     (15643*Pi^2*RATIO[x])/288 - ((177*I)/8)*Pi^3*RATIO[x] + 
     (761*Pi^4*RATIO[x])/180 + ((53*I)/120)*Pi^5*RATIO[x] + 
     (8213*Pi^6*RATIO[x])/136080 - 6*G[0, x]*RATIO[x] + 
     ((511*I)/8)*Pi*G[0, x]*RATIO[x] - (431*Pi^2*G[0, x]*RATIO[x])/18 - 
     ((59*I)/3)*Pi^3*G[0, x]*RATIO[x] + (74*Pi^4*G[0, x]*RATIO[x])/15 + 
     ((133*I)/180)*Pi^5*G[0, x]*RATIO[x] + 6*G[1, x]*RATIO[x] - 
     ((511*I)/8)*Pi*G[1, x]*RATIO[x] + (611*Pi^2*G[1, x]*RATIO[x])/18 + 
     ((59*I)/3)*Pi^3*G[1, x]*RATIO[x] - (74*Pi^4*G[1, x]*RATIO[x])/15 - 
     ((133*I)/180)*Pi^5*G[1, x]*RATIO[x] - 11*G[0, 0, x]*RATIO[x] - 
     ((77*I)/3)*Pi*G[0, 0, x]*RATIO[x] - 23*Pi^2*G[0, 0, x]*RATIO[x] - 
     (9*I)*Pi^3*G[0, 0, x]*RATIO[x] + (349*Pi^4*G[0, 0, x]*RATIO[x])/45 + 
     11*G[0, 1, x]*RATIO[x] - ((37*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (121*Pi^2*G[0, 1, x]*RATIO[x])/3 + (20*I)*Pi^3*G[0, 1, x]*RATIO[x] - 
     (404*Pi^4*G[0, 1, x]*RATIO[x])/45 + 11*G[1, 0, x]*RATIO[x] + 
     ((77*I)/3)*Pi*G[1, 0, x]*RATIO[x] + (65*Pi^2*G[1, 0, x]*RATIO[x])/3 + 
     (9*I)*Pi^3*G[1, 0, x]*RATIO[x] - (349*Pi^4*G[1, 0, x]*RATIO[x])/45 - 
     11*G[1, 1, x]*RATIO[x] + ((37*I)/3)*Pi*G[1, 1, x]*RATIO[x] - 
     39*Pi^2*G[1, 1, x]*RATIO[x] - (20*I)*Pi^3*G[1, 1, x]*RATIO[x] + 
     (404*Pi^4*G[1, 1, x]*RATIO[x])/45 - (37*G[0, 0, 0, x]*RATIO[x])/3 - 
     (80*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 35*Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (10*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] - (40*G[0, 0, 1, x]*RATIO[x])/3 - 
     (11*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 6*Pi^2*G[0, 0, 1, x]*RATIO[x] + 
     (22*I)*Pi^3*G[0, 0, 1, x]*RATIO[x] - (40*G[0, 1, 0, x]*RATIO[x])/3 - 
     (19*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 6*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     (12*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] + G[0, 1, 1, x]*RATIO[x] + 
     (52*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 13*Pi^2*G[0, 1, 1, x]*RATIO[x] - 
     ((86*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x] + (97*G[1, 0, 0, x]*RATIO[x])/3 + 
     (80*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 35*Pi^2*G[1, 0, 0, x]*RATIO[x] + 
     (10*I)*Pi^3*G[1, 0, 0, x]*RATIO[x] - (20*G[1, 0, 1, x]*RATIO[x])/3 + 
     (11*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 6*Pi^2*G[1, 0, 1, x]*RATIO[x] - 
     (22*I)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (20*G[1, 1, 0, x]*RATIO[x])/3 + 
     (19*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 6*Pi^2*G[1, 1, 0, x]*RATIO[x] - 
     (12*I)*Pi^3*G[1, 1, 0, x]*RATIO[x] + 19*G[1, 1, 1, x]*RATIO[x] - 
     (52*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 13*Pi^2*G[1, 1, 1, x]*RATIO[x] + 
     ((86*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x] - 77*G[0, 0, 0, 0, x]*RATIO[x] - 
     (36*I)*Pi*G[0, 0, 0, 0, x]*RATIO[x] + 
     (34*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - 3*G[0, 0, 0, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (14*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 - 3*G[0, 0, 1, 0, x]*RATIO[x] + 
     (18*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (26*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 - 8*G[0, 0, 1, 1, x]*RATIO[x] + 
     (6*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - (8*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/
      3 - 16*G[0, 1, 0, 0, x]*RATIO[x] + (6*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 
     32*Pi^2*G[0, 1, 0, 0, x]*RATIO[x] - 3*G[0, 1, 0, 1, x]*RATIO[x] + 
     (18*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x] - 
     (50*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 - 3*G[0, 1, 1, 0, x]*RATIO[x] - 
     (12*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (26*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + 55*G[0, 1, 1, 1, x]*RATIO[x] + 
     (12*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (58*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + 69*G[1, 0, 0, 0, x]*RATIO[x] + 
     (36*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - 
     (34*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/3 + 11*G[1, 0, 0, 1, x]*RATIO[x] + 
     (12*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (14*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/3 + 11*G[1, 0, 1, 0, x]*RATIO[x] - 
     (18*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] + 
     (26*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 - (6*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x] + (8*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 
     24*G[1, 1, 0, 0, x]*RATIO[x] - (6*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     32*Pi^2*G[1, 1, 0, 0, x]*RATIO[x] - 5*G[1, 1, 0, 1, x]*RATIO[x] - 
     (18*I)*Pi*G[1, 1, 0, 1, x]*RATIO[x] + 
     (50*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 5*G[1, 1, 1, 0, x]*RATIO[x] + 
     (12*I)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 
     (26*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - 47*G[1, 1, 1, 1, x]*RATIO[x] - 
     (12*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 
     (58*Pi^2*G[1, 1, 1, 1, x]*RATIO[x])/3 + (112*I)*Pi*G[0, 0, 0, 0, 0, x]*
      RATIO[x] + (32*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x] - 
     12*G[0, 0, 0, 1, 1, x]*RATIO[x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + 6*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] + 12*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (12*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     12*G[0, 0, 1, 1, 0, x]*RATIO[x] - (32*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] - 6*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     (32*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] - 6*G[0, 1, 0, 0, 0, x]*
      RATIO[x] + 12*G[0, 1, 0, 0, 1, x]*RATIO[x] + 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] + 12*G[0, 1, 0, 1, 0, x]*
      RATIO[x] + (28*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x] - (28*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - 12*G[0, 1, 1, 0, 0, x]*RATIO[x] - 
     (36*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x] - (48*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
     (16*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - (112*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] - (32*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     12*G[1, 0, 0, 1, 1, x]*RATIO[x] + (4*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - 6*G[1, 0, 1, 0, 0, x]*RATIO[x] - 
     (20*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] - 12*G[1, 0, 1, 0, 1, x]*
      RATIO[x] - (12*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     12*G[1, 0, 1, 1, 0, x]*RATIO[x] + (32*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] + 6*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     (32*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] + 6*G[1, 1, 0, 0, 0, x]*
      RATIO[x] - 12*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     (32*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x] - 12*G[1, 1, 0, 1, 0, x]*
      RATIO[x] - (28*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x] + (28*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + 12*G[1, 1, 1, 0, 0, x]*RATIO[x] + 
     (36*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + (48*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x] - (16*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] - 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 216*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 16*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     16*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 8*G[0, 0, 0, 0, 1, 1, x]*RATIO[x] + 
     36*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 60*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x] - 60*G[0, 0, 0, 1, 1, 0, x]*RATIO[x] + 
     56*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 32*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] - 36*G[0, 0, 1, 0, 0, 1, x]*RATIO[x] - 
     36*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 48*G[0, 0, 1, 0, 1, 1, x]*
      RATIO[x] - 64*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     32*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 32*G[0, 0, 1, 1, 1, 0, x]*
      RATIO[x] - 80*G[0, 0, 1, 1, 1, 1, x]*RATIO[x] - 
     80*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 32*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x] + 32*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     16*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 12*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 12*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 
     48*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 8*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] - 
     44*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 44*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x] - 12*G[0, 1, 1, 0, 1, 1, x]*RATIO[x] - 
     8*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] + 16*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] + 
     16*G[0, 1, 1, 1, 1, 0, x]*RATIO[x] + 40*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x] - 216*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 
     16*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 16*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x] + 8*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 
     36*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 60*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x] + 60*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] - 
     56*G[1, 0, 0, 1, 1, 1, x]*RATIO[x] - 32*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x] + 36*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] + 
     36*G[1, 0, 1, 0, 1, 0, x]*RATIO[x] - 48*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 64*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 
     32*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] - 32*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] + 80*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     80*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 32*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 32*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 
     16*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 12*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x] - 12*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     48*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 8*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     44*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 44*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x] + 12*G[1, 1, 1, 0, 1, 1, x]*RATIO[x] + 
     8*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] - 16*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] - 
     16*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] - 40*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x] + (3/2 + I*Pi + G[0, x] - G[1, x])*Log[mu2]^5*RATIO[x] + 
     (Log[mu2]^6*RATIO[x])/6 + Log[mu2]^4*((-I/2)*Pi - G[1, x]/2 + 
       I*Pi*G[1, x] + G[1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
        RATIO[x^(-1)] + (17/2 + ((15*I)/2)*Pi - (31*Pi^2)/12 + 6*G[0, x] + 
         (5*I)*Pi*G[0, x] - 6*G[1, x] - (5*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x]) + 
     6*Pi^2*RATIO[x^2] + 12*G[0, 0, x]*RATIO[x^2] - 
     12*G[0, 1, x]*RATIO[x^2] - 12*G[1, 0, x]*RATIO[x^2] + 
     12*G[1, 1, x]*RATIO[x^2] + Log[mu2]^3*((-3*I)*Pi + 2*Pi^2 - 
       (2*I)*Pi*G[0, x] - 3*G[1, x] + (6*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
       2*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + 
       (4*I)*Pi*G[1, 0, x] + 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
       4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
       12*G[1, 1, 1, x] + ((-3*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] + 
         (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(111/4 + (34*I)*Pi - (29*Pi^2)/2 - ((11*I)/3)*Pi^3 + 
         25*G[0, x] + (24*I)*Pi*G[0, x] - (31*Pi^2*G[0, x])/3 - 25*G[1, x] - 
         (24*I)*Pi*G[1, x] + (31*Pi^2*G[1, x])/3 + 12*G[0, 0, x] + 
         (16*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] - 
         12*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] + 
         (16*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 8*G[1, 1, 1, x] - 12*Zeta[3])) + 
     (353*Zeta[3])/12 - (87*I)*Pi*Zeta[3] - (98*Pi^2*Zeta[3])/3 - 
     112*G[0, x]*Zeta[3] + (76*I)*Pi*G[0, x]*Zeta[3] + 
     (1619*G[1, x]*Zeta[3])/6 + (90*I)*Pi*G[1, x]*Zeta[3] + 
     36*Pi^2*G[1, x]*Zeta[3] + 78*G[0, 0, x]*Zeta[3] - 8*G[0, 1, x]*Zeta[3] - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] + 38*G[1, 0, x]*Zeta[3] - 
     (56*I)*Pi*G[1, 0, x]*Zeta[3] - (317*G[1, 1, x]*Zeta[3])/3 - 
     (56*I)*Pi*G[1, 1, x]*Zeta[3] - 40*G[0, 0, 1, x]*Zeta[3] + 
     56*G[0, 1, 0, x]*Zeta[3] - 80*G[0, 1, 1, x]*Zeta[3] - 
     60*G[1, 0, 0, x]*Zeta[3] + 24*G[1, 0, 1, x]*Zeta[3] - 
     28*G[1, 1, 0, x]*Zeta[3] + 118*G[1, 1, 1, x]*Zeta[3] + 
     (46*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - (30*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (4*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     26*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (6*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 24*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     6*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (317*G[1, x]*RATIO[x^(-1)]*Zeta[3])/4 - (69*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - 30*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     10*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + (16*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 8*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (64*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (268*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (28*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 20*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 40*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 66*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     24*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 62*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 59*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (299*RATIO[x]*Zeta[3])/6 - (173*I)*Pi*RATIO[x]*Zeta[3] + 
     (365*Pi^2*RATIO[x]*Zeta[3])/6 + (8*I)*Pi^3*RATIO[x]*Zeta[3] - 
     9*G[0, x]*RATIO[x]*Zeta[3] - (48*I)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (34*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + 9*G[1, x]*RATIO[x]*Zeta[3] + 
     (48*I)*Pi*G[1, x]*RATIO[x]*Zeta[3] + (34*Pi^2*G[1, x]*RATIO[x]*Zeta[3])/
      3 - 6*G[0, 0, x]*RATIO[x]*Zeta[3] + (20*I)*Pi*G[0, 0, x]*RATIO[x]*
      Zeta[3] - 36*G[0, 1, x]*RATIO[x]*Zeta[3] - (60*I)*Pi*G[0, 1, x]*
      RATIO[x]*Zeta[3] + 6*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     (20*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 36*G[1, 1, x]*RATIO[x]*Zeta[3] + 
     (60*I)*Pi*G[1, 1, x]*RATIO[x]*Zeta[3] - 168*G[0, 0, 0, x]*RATIO[x]*
      Zeta[3] + 60*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 
     24*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 40*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 
     168*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 60*G[1, 0, 1, x]*RATIO[x]*Zeta[3] - 
     24*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 40*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - 
     100*RATIO[x]*Zeta[3]^2 + Log[mu2]^2*(((-33*I)/2)*Pi + 11*Pi^2 + 
       ((19*I)/6)*Pi^3 - (14*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 - 
       (33*G[1, x])/2 + (26*I)*Pi*G[1, x] - (119*Pi^2*G[1, x])/6 - 
       ((19*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - 
       10*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] - 
       10*G[1, 0, x] + (10*I)*Pi*G[1, 0, x] - (28*Pi^2*G[1, 0, x])/3 + 
       45*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/3 - 
       2*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] - 
       2*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 18*G[1, 0, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 
       50*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
       12*G[0, 1, 1, 0, x] - 32*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] + 
       ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 10*Zeta[3] + 
       20*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-41*I)/2)*Pi*G[1, x] + 
         (29*Pi^2*G[1, x])/3 + ((19*I)/6)*Pi^3*G[1, x] - 
         (10*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] + 
         (14*Pi^2*G[1, 0, x])/3 - (41*G[1, 1, x])/2 + (3*I)*Pi*G[1, 1, x] - 
         (47*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[0, 0, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 
         6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
         16*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - 30*G[1, 1, 1, 1, x] - 10*G[1, x]*Zeta[3]) + 
       RATIO[x]*(1051/16 + ((333*I)/4)*Pi - (143*Pi^2)/3 - ((27*I)/2)*Pi^3 + 
         (1009*Pi^4)/360 + (93*G[0, x])/2 + (75*I)*Pi*G[0, x] - 
         35*Pi^2*G[0, x] - (11*I)*Pi^3*G[0, x] - (93*G[1, x])/2 - 
         (75*I)*Pi*G[1, x] + 35*Pi^2*G[1, x] + (11*I)*Pi^3*G[1, x] + 
         32*G[0, 0, x] + (36*I)*Pi*G[0, 0, x] - (70*Pi^2*G[0, 0, x])/3 - 
         32*G[0, 1, x] - (36*I)*Pi*G[0, 1, x] + 26*Pi^2*G[0, 1, x] - 
         32*G[1, 0, x] - (36*I)*Pi*G[1, 0, x] + (70*Pi^2*G[1, 0, x])/3 + 
         32*G[1, 1, x] + (36*I)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, x] - (24*I)*Pi*G[0, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 1, x] + 
         (24*I)*Pi*G[1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] + 4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
         4*G[1, 1, 1, 1, x] - 51*Zeta[3] - (40*I)*Pi*Zeta[3] - 
         24*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3])) + 
     Log[mu2]*(((-141*I)/4)*Pi + 39*Pi^2 + ((25*I)/2)*Pi^3 - (7*Pi^4)/3 - 
       (48*I)*Pi*G[0, x] + 28*Pi^2*G[0, x] + ((11*I)/3)*Pi^3*G[0, x] - 
       (141*G[1, x])/4 + ((99*I)/2)*Pi*G[1, x] - (125*Pi^2*G[1, x])/2 - 
       (19*I)*Pi^3*G[1, x] + (14*Pi^4*G[1, x])/3 - 12*G[0, 0, x] - 
       (34*I)*Pi*G[0, 0, x] - (4*Pi^2*G[0, 0, x])/3 - 36*G[0, 1, x] + 
       (54*I)*Pi*G[0, 1, x] - 33*Pi^2*G[0, 1, x] - ((38*I)/3)*Pi^3*
        G[0, 1, x] - 36*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 
       13*Pi^2*G[1, 0, x] - ((22*I)/3)*Pi^3*G[1, 0, x] + (237*G[1, 1, x])/2 - 
       (2*I)*Pi*G[1, 1, x] + (73*Pi^2*G[1, 1, x])/3 + 
       ((50*I)/3)*Pi^3*G[1, 1, x] - 24*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
       8*Pi^2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] - 
       (56*Pi^2*G[0, 1, 0, x])/3 + 76*G[0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, x] + (70*Pi^2*G[0, 1, 1, x])/3 - 2*G[1, 0, 0, x] - 
       (20*I)*Pi*G[1, 0, 0, x] + (8*Pi^2*G[1, 0, 0, x])/3 + 
       58*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 26*Pi^2*G[1, 0, 1, x] + 
       58*G[1, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, x] + (38*Pi^2*G[1, 1, 0, x])/
        3 - 150*G[1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, x] - 
       22*Pi^2*G[1, 1, 1, x] + 12*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
       (8*I)*Pi*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
       (8*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
       (8*I)*Pi*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] - 
       (8*I)*Pi*G[1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, x] - 
       (16*I)*Pi*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
       (8*I)*Pi*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] + 
       52*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] + 
       8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
       32*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       88*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
       24*G[1, 0, 1, 0, 0, x] + 64*G[1, 0, 1, 1, 1, x] - 
       24*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
       24*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] + 
       ((12*I)*Pi*G[0, x] - 8*Pi^2*G[0, x] + 12*G[0, 0, x] + 
         (24*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
         24*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         8*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 30*Zeta[3] - 
       (8*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 92*G[1, x]*Zeta[3] + 
       (16*I)*Pi*G[1, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] + 
       40*G[1, 0, x]*Zeta[3] - 104*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-189*I)/4)*Pi*G[1, x] + 43*Pi^2*G[1, x] + 
         ((59*I)/6)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/3 - 
         (44*I)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/3 + 
         ((19*I)/3)*Pi^3*G[0, 1, x] - (32*I)*Pi*G[1, 0, x] + 
         (28*Pi^2*G[1, 0, x])/3 + ((11*I)/3)*Pi^3*G[1, 0, x] - 
         (189*G[1, 1, x])/4 + (23*I)*Pi*G[1, 1, x] - (91*Pi^2*G[1, 1, x])/6 - 
         ((25*I)/3)*Pi^3*G[1, 1, x] - (10*I)*Pi*G[0, 0, 1, x] + 
         4*Pi^2*G[0, 0, 1, x] - (14*I)*Pi*G[0, 1, 0, x] + 
         (28*Pi^2*G[0, 1, 0, x])/3 - 44*G[0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, x] - (35*Pi^2*G[0, 1, 1, x])/3 + 
         (6*I)*Pi*G[1, 0, 0, x] - (4*Pi^2*G[1, 0, 0, x])/3 - 
         32*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 13*Pi^2*G[1, 0, 1, x] - 
         32*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, x] - (19*Pi^2*G[1, 1, 0, x])/
          3 + 96*G[1, 1, 1, x] + (18*I)*Pi*G[1, 1, 1, x] + 
         11*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + 36*G[0, 1, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] + 16*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, 0, x] - 44*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
         32*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] - 
         12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] + 
         60*G[1, 1, 1, 1, 1, x] - 30*G[1, x]*Zeta[3] - (8*I)*Pi*G[1, x]*
          Zeta[3] - 20*G[0, 1, x]*Zeta[3] - 20*G[1, 0, x]*Zeta[3] + 
         52*G[1, 1, x]*Zeta[3]) + RATIO[x]*(1495/16 + ((1051*I)/8)*Pi - 
         (569*Pi^2)/8 - ((82*I)/3)*Pi^3 + (677*Pi^4)/120 + 
         ((169*I)/180)*Pi^5 + (511*G[0, x])/8 + (93*I)*Pi*G[0, x] - 
         (437*Pi^2*G[0, x])/6 - (22*I)*Pi^3*G[0, x] + (1009*Pi^4*G[0, x])/
          180 - (511*G[1, x])/8 - (93*I)*Pi*G[1, x] + (437*Pi^2*G[1, x])/6 + 
         (22*I)*Pi^3*G[1, x] - (1009*Pi^4*G[1, x])/180 + 
         (64*I)*Pi*G[0, 0, x] - 32*Pi^2*G[0, 0, x] - ((44*I)/3)*Pi^3*
          G[0, 0, x] - (64*I)*Pi*G[0, 1, x] + 40*Pi^2*G[0, 1, x] + 
         (20*I)*Pi^3*G[0, 1, x] - (64*I)*Pi*G[1, 0, x] + 32*Pi^2*G[1, 0, x] + 
         ((44*I)/3)*Pi^3*G[1, 0, x] + (64*I)*Pi*G[1, 1, x] - 
         40*Pi^2*G[1, 1, x] - (20*I)*Pi^3*G[1, 1, x] - 
         (36*I)*Pi*G[0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, x] + 
         (80*Pi^2*G[0, 0, 1, x])/3 + (64*Pi^2*G[0, 1, 0, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, x] - 40*Pi^2*G[0, 1, 1, x] + 
         (36*I)*Pi*G[1, 0, 0, x] - 8*Pi^2*G[1, 0, 0, x] - 
         (80*Pi^2*G[1, 0, 1, x])/3 - (64*Pi^2*G[1, 1, 0, x])/3 - 
         (12*I)*Pi*G[1, 1, 1, x] + 40*Pi^2*G[1, 1, 1, x] - 
         36*G[0, 0, 0, 0, x] - (120*I)*Pi*G[0, 0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, x] + 
         36*G[1, 0, 0, 0, x] + (120*I)*Pi*G[1, 0, 0, 0, x] - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - (48*I)*Pi*G[1, 1, 0, 0, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, x] + 
         120*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] - 
         (114*I)*Pi*Zeta[3] + (134*Pi^2*Zeta[3])/3 - 30*G[0, x]*Zeta[3] - 
         (56*I)*Pi*G[0, x]*Zeta[3] + 30*G[1, x]*Zeta[3] + 
         (56*I)*Pi*G[1, x]*Zeta[3] - 60*Zeta[5])) - 77*Zeta[5] + 
     234*G[1, x]*Zeta[5] - 20*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     117*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (20*Zeta[5])/(-1 + RATIO[x])^2 - 
     139*RATIO[x]*Zeta[5] + (22*I)*Pi*RATIO[x]*Zeta[5] + 
     98*G[0, x]*RATIO[x]*Zeta[5] - 98*G[1, x]*RATIO[x]*Zeta[5])/Nc^4 + 
   Nc^2*(((-22*I)/3)*Pi - (7909*Pi^2)/54 - (54*I)*Pi^3 - (1957*Pi^4)/540 - 
     ((1477*I)/360)*Pi^5 - ((1441*I)/27)*Pi*G[0, x] - (205*Pi^2*G[0, x])/18 + 
     ((97*I)/3)*Pi^3*G[0, x] - (49*Pi^4*G[0, x])/18 - (22*G[1, x])/3 - 
     ((1306*I)/27)*Pi*G[1, x] + (5284*Pi^2*G[1, x])/27 - 
     ((1079*I)/18)*Pi^3*G[1, x] + (703*Pi^4*G[1, x])/270 + 
     ((271*I)/180)*Pi^5*G[1, x] - (1127*G[0, 0, x])/3 - 
     ((13*I)/3)*Pi*G[0, 0, x] + (181*Pi^2*G[0, 0, x])/3 - 
     ((11*I)/3)*Pi^3*G[0, 0, x] + (8702*G[0, 1, x])/27 - 
     ((9565*I)/27)*Pi*G[0, 1, x] + (1652*Pi^2*G[0, 1, x])/9 + 
     ((919*I)/18)*Pi^3*G[0, 1, x] + (18*Pi^4*G[0, 1, x])/5 + 
     (8702*G[1, 0, x])/27 + ((6986*I)/27)*Pi*G[1, 0, x] - 
     (802*Pi^2*G[1, 0, x])/9 - ((35*I)/3)*Pi^3*G[1, 0, x] + 
     (31*Pi^4*G[1, 0, x])/15 - (1112*G[1, 1, x])/3 - 
     ((1105*I)/27)*Pi*G[1, 1, x] - (2900*Pi^2*G[1, 1, x])/9 + 
     ((592*I)/9)*Pi^3*G[1, 1, x] - (527*Pi^4*G[1, 1, x])/45 + 
     (646*G[0, 0, 0, x])/3 - ((194*I)/3)*Pi*G[0, 0, 0, x] - 
     (22*Pi^2*G[0, 0, 0, x])/3 - (371*G[0, 0, 1, x])/3 + 
     ((970*I)/3)*Pi*G[0, 0, 1, x] - (581*Pi^2*G[0, 0, 1, x])/9 + 
     ((10*I)/3)*Pi^3*G[0, 0, 1, x] - (371*G[0, 1, 0, x])/3 - 
     ((1721*I)/3)*Pi*G[0, 1, 0, x] - (517*Pi^2*G[0, 1, 0, x])/9 - 
     ((22*I)/3)*Pi^3*G[0, 1, 0, x] - (9556*G[0, 1, 1, x])/27 - 
     ((538*I)/3)*Pi*G[0, 1, 1, x] - (214*Pi^2*G[0, 1, 1, x])/9 + 
     ((28*I)/3)*Pi^3*G[0, 1, 1, x] + (1141*G[1, 0, 0, x])/3 - 
     (100*I)*Pi*G[1, 0, 0, x] - (121*Pi^2*G[1, 0, 0, x])/3 + 
     ((2*I)/3)*Pi^3*G[1, 0, 0, x] - (6613*G[1, 0, 1, x])/27 + 
     ((943*I)/3)*Pi*G[1, 0, 1, x] - (47*Pi^2*G[1, 0, 1, x])/9 + 
     (5*I)*Pi^3*G[1, 0, 1, x] - (6613*G[1, 1, 0, x])/27 + 
     (604*I)*Pi*G[1, 1, 0, x] + (323*Pi^2*G[1, 1, 0, x])/3 - 
     ((64*I)/3)*Pi^3*G[1, 1, 0, x] + 300*G[1, 1, 1, x] + 
     (352*I)*Pi*G[1, 1, 1, x] + (424*Pi^2*G[1, 1, 1, x])/3 - 
     ((76*I)/3)*Pi^3*G[1, 1, 1, x] - 104*G[0, 0, 0, 0, x] + 
     (118*G[0, 0, 0, 1, x])/3 + ((124*I)/3)*Pi*G[0, 0, 0, 1, x] - 
     8*Pi^2*G[0, 0, 0, 1, x] + (118*G[0, 0, 1, 0, x])/3 + 
     ((164*I)/3)*Pi*G[0, 0, 1, 0, x] + 16*Pi^2*G[0, 0, 1, 0, x] + 
     300*G[0, 0, 1, 1, x] + (60*I)*Pi*G[0, 0, 1, 1, x] + 
     (26*Pi^2*G[0, 0, 1, 1, x])/3 - 343*G[0, 1, 0, 0, x] + 
     (156*I)*Pi*G[0, 1, 0, 0, x] + (4*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (644*G[0, 1, 0, 1, x])/3 - ((289*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     2*Pi^2*G[0, 1, 0, 1, x] - (644*G[0, 1, 1, 0, x])/3 - 
     ((328*I)/3)*Pi*G[0, 1, 1, 0, x] - (50*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (370*G[0, 1, 1, 1, x])/3 + ((68*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     4*Pi^2*G[0, 1, 1, 1, x] - (1030*G[1, 0, 0, 0, x])/3 + 
     ((436*I)/3)*Pi*G[1, 0, 0, 0, x] + 4*Pi^2*G[1, 0, 0, 0, x] + 
     (202*G[1, 0, 0, 1, x])/3 - ((1036*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (62*Pi^2*G[1, 0, 0, 1, x])/3 + (202*G[1, 0, 1, 0, x])/3 + 
     (386*I)*Pi*G[1, 0, 1, 0, x] + 18*Pi^2*G[1, 0, 1, 0, x] + 
     431*G[1, 0, 1, 1, x] + ((224*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     18*Pi^2*G[1, 0, 1, 1, x] + 332*G[1, 1, 0, 0, x] + 
     ((140*I)/3)*Pi*G[1, 1, 0, 0, x] + (38*Pi^2*G[1, 1, 0, 0, x])/3 + 
     456*G[1, 1, 0, 1, x] + ((182*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (4*Pi^2*G[1, 1, 0, 1, x])/3 + 456*G[1, 1, 1, 0, x] - 
     ((1124*I)/3)*Pi*G[1, 1, 1, 0, x] - (16*Pi^2*G[1, 1, 1, 0, x])/3 - 
     104*G[1, 1, 1, 1, x] - (216*I)*Pi*G[1, 1, 1, 1, x] - 
     72*Pi^2*G[1, 1, 1, 1, x] + (124*G[0, 0, 0, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
     (16*I)*Pi*G[0, 0, 1, 0, 0, x] + (152*G[0, 0, 1, 0, 1, x])/3 - 
     (24*I)*Pi*G[0, 0, 1, 0, 1, x] + (152*G[0, 0, 1, 1, 0, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, 0, x] - (44*G[0, 0, 1, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 60*G[0, 1, 0, 0, 0, x] - 
     (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 96*G[0, 1, 0, 0, 1, x] + 
     (24*I)*Pi*G[0, 1, 0, 0, 1, x] + 96*G[0, 1, 0, 1, 0, x] + 
     (24*I)*Pi*G[0, 1, 0, 1, 0, x] - (469*G[0, 1, 0, 1, 1, x])/3 - 
     (40*I)*Pi*G[0, 1, 0, 1, 1, x] - (524*G[0, 1, 1, 0, 0, x])/3 + 
     (64*I)*Pi*G[0, 1, 1, 0, 0, x] + (304*G[0, 1, 1, 0, 1, x])/3 - 
     (56*I)*Pi*G[0, 1, 1, 0, 1, x] + (304*G[0, 1, 1, 1, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 160*G[0, 1, 1, 1, 1, x] + 
     (112*I)*Pi*G[0, 1, 1, 1, 1, x] + 256*G[1, 0, 0, 0, 0, x] - 
     (332*G[1, 0, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (332*G[1, 0, 0, 1, 0, x])/3 - (800*G[1, 0, 0, 1, 1, x])/3 - 
     (88*I)*Pi*G[1, 0, 0, 1, 1, x] + 322*G[1, 0, 1, 0, 0, x] - 
     (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
     (26*I)*Pi*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x] + (76*G[1, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 1, x] + (560*G[1, 1, 0, 0, 0, x])/3 - 
     (184*I)*Pi*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
     (112*I)*Pi*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] + 
     (16*I)*Pi*G[1, 1, 0, 1, 0, x] - (122*G[1, 1, 0, 1, 1, x])/3 - 
     (40*I)*Pi*G[1, 1, 0, 1, 1, x] - 240*G[1, 1, 1, 0, 0, x] - 
     (24*I)*Pi*G[1, 1, 1, 0, 0, x] - 216*G[1, 1, 1, 0, 1, x] + 
     (24*I)*Pi*G[1, 1, 1, 0, 1, x] - 216*G[1, 1, 1, 1, 0, x] + 
     (104*I)*Pi*G[1, 1, 1, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     24*G[0, 0, 0, 1, 1, 1, x] - 16*G[0, 0, 1, 0, 0, 1, x] - 
     16*G[0, 0, 1, 0, 1, 0, x] - 8*G[0, 0, 1, 0, 1, 1, x] + 
     16*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
     24*G[0, 0, 1, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, 1, x] - 
     8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] + 
     32*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 0, 0, x] - 
     48*G[0, 1, 0, 1, 1, 1, x] + 56*G[0, 1, 1, 0, 0, 0, x] + 
     8*G[0, 1, 1, 0, 0, 1, x] + 8*G[0, 1, 1, 0, 1, 0, x] - 
     64*G[0, 1, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 1, 0, 0, x] - 
     48*G[0, 1, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 1, 0, x] + 
     136*G[0, 1, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 1, 1, x] + 
     8*G[1, 0, 0, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 0, 1, x] - 
     8*G[1, 0, 0, 1, 1, 0, x] - 96*G[1, 0, 0, 1, 1, 1, x] - 
     64*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, 1, x] + 
     24*G[1, 0, 1, 1, 0, 0, x] - 64*G[1, 0, 1, 1, 0, 1, x] - 
     64*G[1, 0, 1, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, 1, x] - 
     224*G[1, 1, 0, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 0, 1, x] + 
     40*G[1, 1, 0, 0, 1, 0, x] + 72*G[1, 1, 0, 0, 1, 1, x] + 
     16*G[1, 1, 0, 1, 0, 0, x] - 64*G[1, 1, 0, 1, 1, 1, x] - 
     16*G[1, 1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, 1, x] - 
     8*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] + 
     32*G[1, 1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 1, 0, 1, x] + 
     48*G[1, 1, 1, 1, 1, 0, x] - ((239*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (103*Pi^4*RATIO[(1 - x)^(-1)])/45 + ((2*I)/3)*Pi^5*RATIO[(1 - x)^(-1)] + 
     ((1127*I)/3)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (329*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 + (23*I)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] + (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (4*I)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (1127*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - ((620*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - 9*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((5*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((262*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (100*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + (72*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (38*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (646*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (96*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (5*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (262*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (256*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (262*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (54*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (10*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (26*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     104*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 8*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 8*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (10*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     248*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 70*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (10*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 16*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 26*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 10*G[0, 0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 10*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((868*I)/3)*Pi*G[1, x]*RATIO[x^(-1)] - (3139*Pi^2*G[1, x]*RATIO[x^(-1)])/
      54 - ((43*I)/3)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (1171*Pi^4*G[1, x]*RATIO[x^(-1)])/540 - ((257*I)/72)*Pi^5*G[1, x]*
      RATIO[x^(-1)] + ((4319*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] - 
     (1285*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 - ((58*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (9*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/5 + 
     ((746*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
     (1205*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/18 + ((148*I)/3)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (79*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/30 + 
     (868*G[1, 1, x]*RATIO[x^(-1)])/3 - ((2890*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] + (3007*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - 
     ((602*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (881*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/90 - (66*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (52*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((5*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] + (65*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (152*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + 
     ((11*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (4319*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - I*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (167*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((14*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     ((437*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 46*Pi^2*G[1, 0, 0, x]*
      RATIO[x^(-1)] - ((7*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (746*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - ((923*I)/3)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (661*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((25*I)/2)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (746*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((370*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     ((86*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (644*G[1, 1, 1, x]*RATIO[x^(-1)])/3 - ((412*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - 64*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((44*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     ((22*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     4*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - ((22*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 8*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     66*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + (22*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (13*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (38*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (2*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 65*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - ((46*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 65*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + ((44*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (25*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (424*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((44*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 2*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     ((82*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     6*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (437*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + ((212*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (139*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (437*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (493*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 27*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (760*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - ((238*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 13*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (8*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((706*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (67*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (652*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((478*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (112*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (652*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((772*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (38*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     80*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + (102*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 36*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (22*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (22*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (22*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (4*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (136*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (4*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 38*G[0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     38*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - (12*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (20*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (106*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (28*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (8*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 90*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (56*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (82*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (52*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (82*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (178*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (80*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 405*G[1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + (72*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     72*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - (79*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 72*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (2*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + (4*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (820*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (212*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     138*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (248*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 138*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (56*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (52*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (20*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 194*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 102*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     102*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - (76*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 8*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     4*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 8*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 4*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     4*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 16*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     24*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 28*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 4*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     4*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 32*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     24*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 24*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 68*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     52*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 48*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 68*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     4*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 4*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 79*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     48*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 32*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 32*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 256*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] - 44*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     44*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 204*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 56*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     32*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 20*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 8*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     8*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 4*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 40*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     24*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 24*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (((2*I)/15)*Pi^5)/(-1 + RATIO[x])^2 - 
     (Pi^4*G[0, x])/(45*(-1 + RATIO[x])^2) - ((I/3)*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (Pi^2*G[0, 0, 0, x])/(3*(-1 + RATIO[x])^2) + 
     (2*Pi^2*G[0, 1, 0, x])/(3*(-1 + RATIO[x])^2) + 
     ((2*I)*Pi*G[0, 0, 1, 0, x])/(-1 + RATIO[x])^2 - 
     ((2*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + 
     (2*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - (2*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (59208167*RATIO[x])/104976 + 
     ((173599*I)/486)*Pi*RATIO[x] - (4388683*Pi^2*RATIO[x])/69984 - 
     ((18011*I)/216)*Pi^3*RATIO[x] - (51259*Pi^4*RATIO[x])/4860 - 
     ((239*I)/135)*Pi^5*RATIO[x] - (442913*Pi^6*RATIO[x])/408240 + 
     (317849*G[0, x]*RATIO[x])/1458 + ((54727*I)/216)*Pi*G[0, x]*RATIO[x] - 
     (5681*Pi^2*G[0, x]*RATIO[x])/243 + ((1211*I)/54)*Pi^3*G[0, x]*RATIO[x] + 
     (725*Pi^4*G[0, x]*RATIO[x])/108 - ((163*I)/180)*Pi^5*G[0, x]*RATIO[x] + 
     (22*G[1, x]*RATIO[x])/3 + ((16*I)/3)*Pi*G[1, x]*RATIO[x] - 
     (5429*Pi^2*G[1, x]*RATIO[x])/54 - ((131*I)/6)*Pi^3*G[1, x]*RATIO[x] - 
     (197*Pi^4*G[1, x]*RATIO[x])/540 + ((71*I)/45)*Pi^5*G[1, x]*RATIO[x] + 
     (206*G[0, 0, x]*RATIO[x])/3 - ((2485*I)/9)*Pi*G[0, 0, x]*RATIO[x] - 
     (1757*Pi^2*G[0, 0, x]*RATIO[x])/18 - (16*I)*Pi^3*G[0, 0, x]*RATIO[x] - 
     (53*Pi^4*G[0, 0, x]*RATIO[x])/15 - 74*G[0, 1, x]*RATIO[x] + 
     ((187*I)/27)*Pi*G[0, 1, x]*RATIO[x] - (417*Pi^2*G[0, 1, x]*RATIO[x])/2 - 
     ((112*I)/3)*Pi^3*G[0, 1, x]*RATIO[x] - (4*Pi^4*G[0, 1, x]*RATIO[x])/5 - 
     74*G[1, 0, x]*RATIO[x] + ((8263*I)/27)*Pi*G[1, 0, x]*RATIO[x] + 
     (1157*Pi^2*G[1, 0, x]*RATIO[x])/18 + ((182*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x] - (32*Pi^4*G[1, 0, x]*RATIO[x])/45 + 
     (238*G[1, 1, x]*RATIO[x])/3 + (23*I)*Pi*G[1, 1, x]*RATIO[x] + 
     (353*Pi^2*G[1, 1, x]*RATIO[x])/2 + ((142*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x] + (281*Pi^4*G[1, 1, x]*RATIO[x])/45 - 
     (1990*G[0, 0, 0, x]*RATIO[x])/9 + ((881*I)/3)*Pi*G[0, 0, 0, x]*
      RATIO[x] + (671*Pi^2*G[0, 0, 0, x]*RATIO[x])/9 - 
     ((28*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[x] - 71*G[0, 0, 1, x]*RATIO[x] + 
     ((703*I)/3)*Pi*G[0, 0, 1, x]*RATIO[x] + 52*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     ((10*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[x] - 71*G[0, 1, 0, x]*RATIO[x] + 
     (201*I)*Pi*G[0, 1, 0, x]*RATIO[x] + (416*Pi^2*G[0, 1, 0, x]*RATIO[x])/
      9 - (4*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] + 64*G[0, 1, 1, x]*RATIO[x] + 
     (154*I)*Pi*G[0, 1, 1, x]*RATIO[x] + (610*Pi^2*G[0, 1, 1, x]*RATIO[x])/
      9 - ((124*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[x] + 
     (1798*G[1, 0, 0, x]*RATIO[x])/9 - ((601*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x] - (355*Pi^2*G[1, 0, 0, x]*RATIO[x])/9 + 
     ((34*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x] + (277*G[1, 0, 1, x]*RATIO[x])/
      3 - (197*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     (328*Pi^2*G[1, 0, 1, x]*RATIO[x])/9 - ((80*I)/9)*Pi^3*G[1, 0, 1, x]*
      RATIO[x] + (277*G[1, 1, 0, x]*RATIO[x])/3 - 
     ((883*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x] - 
     (244*Pi^2*G[1, 1, 0, x]*RATIO[x])/3 - ((2*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x] - (256*G[1, 1, 1, x]*RATIO[x])/3 - 
     ((574*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] - 
     (250*Pi^2*G[1, 1, 1, x]*RATIO[x])/3 + ((142*I)/9)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] + 191*G[0, 0, 0, 0, x]*RATIO[x] - 
     ((584*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[x] - 
     (142*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 + (484*G[0, 0, 0, 1, x]*RATIO[x])/
      3 - ((374*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x] - 
     (86*Pi^2*G[0, 0, 0, 1, x]*RATIO[x])/3 + (484*G[0, 0, 1, 0, x]*RATIO[x])/
      3 + ((64*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x] + 
     2*Pi^2*G[0, 0, 1, 0, x]*RATIO[x] + 121*G[0, 0, 1, 1, x]*RATIO[x] - 
     ((268*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - 
     (164*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/9 + (113*G[0, 1, 0, 0, x]*RATIO[x])/
      3 - (24*I)*Pi*G[0, 1, 0, 0, x]*RATIO[x] + 2*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] + (634*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     ((32*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[x] + 22*Pi^2*G[0, 1, 0, 1, x]*
      RATIO[x] + (634*G[0, 1, 1, 0, x]*RATIO[x])/3 - 
     (18*I)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (38*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 - (172*G[0, 1, 1, 1, x]*RATIO[x])/
      3 - ((176*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (34*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/9 - (305*G[1, 0, 0, 0, x]*RATIO[x])/
      3 + (100*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] + 16*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[x] - (472*G[1, 0, 0, 1, x]*RATIO[x])/3 + 
     ((142*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x] + 
     (58*Pi^2*G[1, 0, 0, 1, x]*RATIO[x])/9 - (472*G[1, 0, 1, 0, x]*RATIO[x])/
      3 - ((296*I)/3)*Pi*G[1, 0, 1, 0, x]*RATIO[x] - 
     (122*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/9 - (263*G[1, 0, 1, 1, x]*RATIO[x])/
      3 + (24*I)*Pi*G[1, 0, 1, 1, x]*RATIO[x] - 14*Pi^2*G[1, 0, 1, 1, x]*
      RATIO[x] - 127*G[1, 1, 0, 0, x]*RATIO[x] + 
     ((356*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 
     (56*Pi^2*G[1, 1, 0, 0, x]*RATIO[x])/3 - (646*G[1, 1, 0, 1, x]*RATIO[x])/
      3 + ((200*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x] - 
     (110*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/9 - (646*G[1, 1, 1, 0, x]*RATIO[x])/
      3 + ((286*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] + 
     (94*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/9 + 24*G[1, 1, 1, 1, x]*RATIO[x] + 
     (124*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] + 40*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[x] - 88*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
     (416*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + (48*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] - (416*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     ((140*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 18*G[0, 0, 0, 1, 1, x]*
      RATIO[x] + (184*G[0, 0, 1, 0, 0, x]*RATIO[x])/3 - 
     ((40*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 72*G[0, 0, 1, 0, 1, x]*
      RATIO[x] + (8*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     72*G[0, 0, 1, 1, 0, x]*RATIO[x] - ((32*I)/3)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x] - (140*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - 
     ((40*I)/3)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
     (344*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 - (40*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x] - (320*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     (320*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 - ((40*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x] + (212*G[0, 1, 0, 1, 1, x]*RATIO[x])/3 - 
     (56*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     (106*G[0, 1, 1, 0, 0, x]*RATIO[x])/3 - ((88*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] - 100*G[0, 1, 1, 0, 1, x]*RATIO[x] - 
     (24*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] - 100*G[0, 1, 1, 1, 0, x]*
      RATIO[x] + ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
     88*G[0, 1, 1, 1, 1, x]*RATIO[x] + ((8*I)/3)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x] - (44*G[1, 0, 0, 0, 0, x]*RATIO[x])/3 + 
     (344*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - (16*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x] + (344*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - 
     ((148*I)/3)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
     (106*G[1, 0, 0, 1, 1, x]*RATIO[x])/3 + ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x] - (344*G[1, 0, 1, 0, 0, x]*RATIO[x])/3 + 
     ((8*I)/3)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 48*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     48*G[1, 0, 1, 1, 0, x]*RATIO[x] + (48*I)*Pi*G[1, 0, 1, 1, 0, x]*
      RATIO[x] - (124*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x] - 12*G[1, 1, 0, 0, 0, x]*
      RATIO[x] + (16*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] + 
     (392*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - (32*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] + (392*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     ((32*I)/3)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 
     (52*G[1, 1, 0, 1, 1, x]*RATIO[x])/3 + ((152*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + 18*G[1, 1, 1, 0, 0, x]*RATIO[x] - 
     ((16*I)/3)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x] + 124*G[1, 1, 1, 0, 1, x]*
      RATIO[x] - ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] + 
     124*G[1, 1, 1, 1, 0, x]*RATIO[x] - (40*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     16*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] + 48*G[0, 0, 0, 0, 0, 1, x]*
      RATIO[x] + 48*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] + 
     20*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 
     (80*G[0, 0, 0, 1, 0, 1, x]*RATIO[x])/3 + 
     (80*G[0, 0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (80*G[0, 0, 0, 1, 1, 1, x]*RATIO[x])/3 - 40*G[0, 0, 1, 0, 0, 0, x]*
      RATIO[x] + (80*G[0, 0, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (80*G[0, 0, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (8*G[0, 0, 1, 0, 1, 1, x]*RATIO[x])/3 - 24*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + (88*G[0, 0, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (88*G[0, 0, 1, 1, 1, 0, x]*RATIO[x])/3 - 
     (224*G[0, 0, 1, 1, 1, 1, x]*RATIO[x])/3 - 64*G[0, 1, 0, 0, 0, 0, x]*
      RATIO[x] + 24*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 
     24*G[0, 1, 0, 0, 1, 0, x]*RATIO[x] + 8*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     8*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - (16*G[0, 1, 0, 1, 0, 1, x]*RATIO[x])/
      3 - (16*G[0, 1, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (224*G[0, 1, 0, 1, 1, 1, x]*RATIO[x])/3 + 8*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - (112*G[0, 1, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (112*G[0, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (32*G[0, 1, 1, 0, 1, 1, x]*RATIO[x])/3 - 
     (32*G[0, 1, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (32*G[0, 1, 1, 1, 1, 0, x]*RATIO[x])/3 + 
     (160*G[0, 1, 1, 1, 1, 1, x]*RATIO[x])/3 + 16*G[1, 0, 0, 0, 0, 0, x]*
      RATIO[x] - 16*G[1, 0, 0, 0, 0, 1, x]*RATIO[x] - 
     16*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] - 36*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x] - (40*G[1, 0, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (40*G[1, 0, 0, 1, 1, 0, x]*RATIO[x])/3 + 32*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] + 8*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] - 
     (16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x])/3 - 
     (16*G[1, 0, 1, 0, 1, 0, x]*RATIO[x])/3 + 8*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x] + 24*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
     16*G[1, 0, 1, 1, 0, 1, x]*RATIO[x] + 16*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x] + 16*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 
     64*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 48*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x] - 48*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] + 
     8*G[1, 1, 0, 0, 1, 1, x]*RATIO[x] + 8*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] - 
     (16*G[1, 1, 0, 1, 0, 1, x]*RATIO[x])/3 - 
     (16*G[1, 1, 0, 1, 1, 0, x]*RATIO[x])/3 + 64*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x] - 8*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
     (8*G[1, 1, 1, 0, 0, 1, x]*RATIO[x])/3 + 
     (8*G[1, 1, 1, 0, 1, 0, x]*RATIO[x])/3 - 32*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x] - 32*G[1, 1, 1, 1, 1, 0, x]*RATIO[x] + 
     (11/3 + (I/3)*Pi - Pi^2/4 - (67*G[0, x])/9 + (3*I)*Pi*G[0, x] - 
       (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*Log[mu2]^4*RATIO[x] + 
     (14/9 + G[0, x])*Log[mu2]^5*RATIO[x] - (Log[mu2]^6*RATIO[x])/6 + 
     Pi^2*RATIO[x^2] + 2*G[0, 0, x]*RATIO[x^2] - 2*G[0, 1, x]*RATIO[x^2] - 
     2*G[1, 0, x]*RATIO[x^2] + 2*G[1, 1, x]*RATIO[x^2] + 
     Log[mu2]^3*(2*Pi^2 - (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - 
       4*Pi^2*G[1, x] - 2*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] + 
       (4*I)*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + 
       (2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
         (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x])*RATIO[x^(-1)] + RATIO[x]*(-2581/108 - 
         ((100*I)/27)*Pi + (17*Pi^2)/18 - (496*G[0, x])/27 - 
         ((190*I)/9)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 + 
         ((26*I)/3)*Pi*G[1, x] + (16*Pi^2*G[1, x])/3 + (26*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, x] + (26*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] + 
         (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - 
         14*Zeta[3])) + (1442*Zeta[3])/3 + (366*I)*Pi*Zeta[3] + 
     27*Pi^2*Zeta[3] - (308*G[0, x]*Zeta[3])/3 + (38*I)*Pi*G[0, x]*Zeta[3] - 
     481*G[1, x]*Zeta[3] - (402*I)*Pi*G[1, x]*Zeta[3] - 
     (26*Pi^2*G[1, x]*Zeta[3])/3 + 68*G[0, 0, x]*Zeta[3] + 
     (925*G[0, 1, x]*Zeta[3])/3 - (52*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (158*G[1, 0, x]*Zeta[3])/3 + (20*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (1366*G[1, 1, x]*Zeta[3])/3 + (52*I)*Pi*G[1, 1, x]*Zeta[3] + 
     48*G[0, 0, 1, x]*Zeta[3] - 56*G[0, 1, 0, x]*Zeta[3] + 
     60*G[0, 1, 1, x]*Zeta[3] - 40*G[1, 0, 0, x]*Zeta[3] - 
     162*G[1, 0, 1, x]*Zeta[3] - 44*G[1, 1, 0, x]*Zeta[3] + 
     80*G[1, 1, 1, x]*Zeta[3] + (478*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (154*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (20*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     126*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (30*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 24*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     30*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 674*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] + (200*I)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (97*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (124*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (26*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + (118*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     (14*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (1256*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (122*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 24*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     28*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 30*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 44*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     279*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 106*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - 52*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (4*Pi^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + ((6*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 + (6*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 + 
     (242041*RATIO[x]*Zeta[3])/486 - ((4756*I)/27)*Pi*RATIO[x]*Zeta[3] - 
     72*Pi^2*RATIO[x]*Zeta[3] + ((100*I)/3)*Pi^3*RATIO[x]*Zeta[3] - 
     (12709*G[0, x]*RATIO[x]*Zeta[3])/27 + ((710*I)/9)*Pi*G[0, x]*RATIO[x]*
      Zeta[3] - (139*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/9 + 
     (551*G[1, x]*RATIO[x]*Zeta[3])/3 + ((242*I)/3)*Pi*G[1, x]*RATIO[x]*
      Zeta[3] + 22*Pi^2*G[1, x]*RATIO[x]*Zeta[3] + 70*G[0, 0, x]*RATIO[x]*
      Zeta[3] + (16*I)*Pi*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     (988*G[0, 1, x]*RATIO[x]*Zeta[3])/3 + (68*I)*Pi*G[0, 1, x]*RATIO[x]*
      Zeta[3] + (638*G[1, 0, x]*RATIO[x]*Zeta[3])/3 - 
     ((236*I)/3)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     (140*G[1, 1, x]*RATIO[x]*Zeta[3])/3 - ((176*I)/3)*Pi*G[1, 1, x]*RATIO[x]*
      Zeta[3] - 16*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 
     48*G[0, 0, 1, x]*RATIO[x]*Zeta[3] - 16*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
     80*G[0, 1, 1, x]*RATIO[x]*Zeta[3] - 16*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 
     (32*G[1, 0, 1, x]*RATIO[x]*Zeta[3])/3 - 40*G[1, 1, 0, x]*RATIO[x]*
      Zeta[3] - (104*G[1, 1, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (116*RATIO[x]*Zeta[3]^2)/9 + Log[mu2]^2*(-8*Pi^2 + ((20*I)/3)*Pi^3 + 
       ((43*I)/3)*Pi*G[0, x] + (16*Pi^2*G[0, x])/3 + ((43*I)/3)*Pi*G[1, x] + 
       14*Pi^2*G[1, x] - ((28*I)/3)*Pi^3*G[1, x] + 12*G[0, 0, x] + 
       (2*I)*Pi*G[0, 0, x] + (7*G[0, 1, x])/3 - ((68*I)/3)*Pi*G[0, 1, x] - 
       8*Pi^2*G[0, 1, x] + (7*G[1, 0, x])/3 - ((104*I)/3)*Pi*G[1, 0, x] - 
       (20*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] + 
       8*Pi^2*G[1, 1, x] + 2*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 
       2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - (56*G[0, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, x] - 22*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
       (20*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] - (20*G[1, 1, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, x] - (20*I)*Pi*G[1, 1, 1, x] - 
       4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       20*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
       20*G[1, 1, 1, 0, x] + ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*
        RATIO[(1 - x)^(-1)] - 20*Zeta[3] + 16*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*((-10*I)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 + 
         ((20*I)/3)*Pi^3*G[1, x] + ((25*I)/3)*Pi*G[0, 1, x] + 
         4*Pi^2*G[0, 1, x] + ((19*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/
          3 - 10*G[1, 1, x] + ((19*I)/3)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 
         (25*G[0, 1, 1, x])/3 + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, x] + (19*G[1, 0, 1, x])/3 + 
         (2*I)*Pi*G[1, 0, 1, x] + (19*G[1, 1, 0, x])/3 - 
         (18*I)*Pi*G[1, 1, 0, x] + (10*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
         10*G[1, 1, 1, 0, x] - 20*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-93233/1296 - ((89*I)/12)*Pi + (85*Pi^2)/18 + 
         ((23*I)/9)*Pi^3 + (83*Pi^4)/360 + (1157*G[0, x])/18 - 
         ((202*I)/9)*Pi*G[0, x] + (47*Pi^2*G[0, x])/2 - 
         ((14*I)/3)*Pi^3*G[0, x] + ((98*I)/3)*Pi*G[1, x] - 21*Pi^2*G[1, x] + 
         (5*I)*Pi^3*G[1, x] - 2*G[0, 0, x] + ((40*I)/3)*Pi*G[0, 0, x] + 
         (8*Pi^2*G[0, 0, x])/3 + (104*G[0, 1, x])/3 + (32*I)*Pi*G[0, 1, x] + 
         9*Pi^2*G[0, 1, x] + (104*G[1, 0, x])/3 + ((38*I)/3)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
         12*Pi^2*G[1, 1, x] + (22*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
         6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, x] - (22*G[1, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] - 
         4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
         (344*Zeta[3])/9 - (16*I)*Pi*Zeta[3] + 30*G[0, x]*Zeta[3] + 
         4*G[1, x]*Zeta[3])) + Log[mu2]*(-78*Pi^2 - ((316*I)/9)*Pi^3 - 
       (25*Pi^4)/3 + ((82*I)/3)*Pi*G[0, x] - (334*Pi^2*G[0, x])/9 + 
       ((17*I)/3)*Pi^3*G[0, x] + ((82*I)/3)*Pi*G[1, x] + 
       (434*Pi^2*G[1, x])/3 + ((257*I)/9)*Pi^3*G[1, x] + 
       (26*Pi^4*G[1, x])/3 - 96*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - 
       4*Pi^2*G[0, 0, x] + (370*G[0, 1, x])/3 - ((298*I)/3)*Pi*G[0, 1, x] + 
       (353*Pi^2*G[0, 1, x])/9 - (6*I)*Pi^3*G[0, 1, x] + (370*G[1, 0, x])/3 - 
       ((10*I)/3)*Pi*G[1, 0, x] + (437*Pi^2*G[1, 0, x])/9 - 
       ((10*I)/3)*Pi^3*G[1, 0, x] - 96*G[1, 1, x] - (160*I)*Pi*G[1, 1, x] - 
       68*Pi^2*G[1, 1, x] + ((50*I)/3)*Pi^3*G[1, 1, x] - 16*G[0, 0, 1, x] + 
       (28*I)*Pi*G[0, 0, 1, x] + 8*Pi^2*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 
       (32*I)*Pi*G[0, 1, 0, x] - 8*Pi^2*G[0, 1, 0, x] - 88*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] + (26*Pi^2*G[0, 1, 1, x])/3 + 
       176*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 0, x] - 
       184*G[1, 0, 1, x] + (36*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/
        3 - 184*G[1, 1, 0, x] - (92*I)*Pi*G[1, 1, 0, x] - 
       (70*Pi^2*G[1, 1, 0, x])/3 + ((244*I)/3)*Pi*G[1, 1, 1, x] + 
       16*Pi^2*G[1, 1, 1, x] + 24*G[0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
       (8*I)*Pi*G[0, 1, 1, 0, x] + (244*G[0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] + 
       (52*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
       160*G[1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 0, 0, x] + 
       (244*G[1, 1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] + 
       (244*G[1, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] + 
       24*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 1, 1, x] + 
       8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
       24*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
       ((96*I)*Pi*G[0, x] + 24*Pi^2*G[0, x] + 96*G[0, 0, x] - 
         (24*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 160*Zeta[3] - 
       (28*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 128*G[1, x]*Zeta[3] + 
       (8*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] - 
       24*G[1, 0, x]*Zeta[3] + RATIO[x^(-1)]*((80*I)*Pi*G[1, x] - 
         (206*Pi^2*G[1, x])/3 - ((292*I)/9)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/3 + ((226*I)/3)*Pi*G[0, 1, x] - 
         (130*Pi^2*G[0, 1, x])/9 + (3*I)*Pi^3*G[0, 1, x] + 
         ((274*I)/3)*Pi*G[1, 0, x] - (190*Pi^2*G[1, 0, x])/9 + 
         ((17*I)/3)*Pi^3*G[1, 0, x] + 80*G[1, 1, x] + ((214*I)/3)*Pi*
          G[1, 1, x] + 26*Pi^2*G[1, 1, x] - ((25*I)/3)*Pi^3*G[1, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] - 4*Pi^2*G[0, 0, 1, x] + 
         (16*I)*Pi*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 0, x] + 
         (226*G[0, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, x] - 
         (13*Pi^2*G[0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, x] - 
         4*Pi^2*G[1, 0, 0, x] + (274*G[1, 0, 1, x])/3 - 
         (10*I)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 + 
         (274*G[1, 1, 0, x])/3 + (150*I)*Pi*G[1, 1, 0, x] + 
         (107*Pi^2*G[1, 1, 0, x])/3 - ((116*I)/3)*Pi*G[1, 1, 1, x] - 
         8*Pi^2*G[1, 1, 1, x] - 16*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, x] - (116*G[0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 
         (20*G[1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         176*G[1, 1, 0, 0, x] - (44*I)*Pi*G[1, 1, 0, 0, x] - 
         (116*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (116*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 1, 1, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] + 
         160*G[1, x]*Zeta[3] - (28*I)*Pi*G[1, x]*Zeta[3] + 
         12*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3]) + 
       RATIO[x]*(96128/729 + ((18601*I)/162)*Pi - (28271*Pi^2)/1944 - 
         ((191*I)/9)*Pi^3 - (4507*Pi^4)/540 + ((10*I)/9)*Pi^5 + 
         (55879*G[0, x])/216 + ((4279*I)/27)*Pi*G[0, x] + 
         (472*Pi^2*G[0, x])/9 + ((49*I)/3)*Pi^3*G[0, x] + 
         (239*Pi^4*G[0, x])/60 + ((808*I)/27)*Pi*G[1, x] - 
         (316*Pi^2*G[1, x])/3 - (16*I)*Pi^3*G[1, x] - 2*Pi^4*G[1, x] + 
         16*G[0, 0, x] - ((332*I)/3)*Pi*G[0, 0, x] - 48*Pi^2*G[0, 0, x] + 
         ((16*I)/3)*Pi^3*G[0, 0, x] + (376*G[0, 1, x])/27 + 
         ((64*I)/3)*Pi*G[0, 1, x] - (254*Pi^2*G[0, 1, x])/3 + 
         (2*I)*Pi^3*G[0, 1, x] + (376*G[1, 0, x])/27 + 
         (176*I)*Pi*G[1, 0, x] + 22*Pi^2*G[1, 0, x] - ((10*I)/3)*Pi^3*
          G[1, 0, x] + 16*G[1, 1, x] + (44*I)*Pi*G[1, 1, x] + 
         (176*Pi^2*G[1, 1, x])/3 - (12*I)*Pi^3*G[1, 1, x] - 
         (176*G[0, 0, 0, x])/3 + ((236*I)/3)*Pi*G[0, 0, 0, x] + 
         16*Pi^2*G[0, 0, 0, x] - 48*G[0, 0, 1, x] + ((220*I)/3)*Pi*
          G[0, 0, 1, x] + (32*Pi^2*G[0, 0, 1, x])/3 - 48*G[0, 1, 0, x] + 
         ((80*I)/3)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 - 
         16*Pi^2*G[0, 1, 1, x] + (176*G[1, 0, 0, x])/3 - 
         ((140*I)/3)*Pi*G[1, 0, 0, x] - 8*Pi^2*G[1, 0, 0, x] + 
         48*G[1, 0, 1, x] - ((80*I)/3)*Pi*G[1, 0, 1, x] - 
         12*Pi^2*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - ((176*I)/3)*Pi*
          G[1, 1, 0, x] - 20*Pi^2*G[1, 1, 0, x] - ((140*I)/3)*Pi*
          G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - (8*I)*Pi*G[0, 0, 0, 0, x] + 
         32*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] + 
         32*G[0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 0, x] + 
         (88*G[0, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 1, x] - 
         32*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
         (140*G[0, 1, 0, 1, x])/3 + (140*G[0, 1, 1, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (140*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, x] + (52*G[1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (140*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (140*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
         40*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, 0, x] + (3377*Zeta[3])/9 + ((332*I)/3)*Pi*Zeta[3] + 
         (85*Pi^2*Zeta[3])/9 + (20*G[0, x]*Zeta[3])/9 + 
         (48*I)*Pi*G[0, x]*Zeta[3] - 32*G[1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] - 
         4*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 124*Zeta[5])) + 
     (1177*Zeta[5])/2 - 399*G[1, x]*Zeta[5] - 100*RATIO[(1 - x)^(-1)]*
      Zeta[5] + (1017*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 
     (20*Zeta[5])/(-1 + RATIO[x])^2 - (1609*RATIO[x]*Zeta[5])/3 - 
     (52*I)*Pi*RATIO[x]*Zeta[5] - 12*G[0, x]*RATIO[x]*Zeta[5] + 
     96*G[1, x]*RATIO[x]*Zeta[5]) + Log[mu2]*(((-12733*I)/108)*Pi + 
     (937*Pi^2)/9 - ((469*I)/18)*Pi^3 + (62*Pi^4)/3 - 
     ((926*I)/3)*Pi*G[0, x] - (286*Pi^2*G[0, x])/9 - 
     ((101*I)/3)*Pi^3*G[0, x] - (12733*G[1, x])/108 + 
     ((10645*I)/54)*Pi*G[1, x] - (1405*Pi^2*G[1, x])/18 + 
     ((463*I)/9)*Pi^3*G[1, x] - (76*Pi^4*G[1, x])/3 - 164*G[0, 0, x] - 
     (78*I)*Pi*G[0, 0, x] - 16*Pi^2*G[0, 0, x] - (434*G[0, 1, x])/3 + 
     ((572*I)/3)*Pi*G[0, 1, x] - (97*Pi^2*G[0, 1, x])/9 + 
     ((154*I)/3)*Pi^3*G[0, 1, x] - (434*G[1, 0, x])/3 + 
     ((824*I)/3)*Pi*G[1, 0, x] - (133*Pi^2*G[1, 0, x])/9 + 
     ((106*I)/3)*Pi^3*G[1, 0, x] + (17989*G[1, 1, x])/54 - 
     (18*I)*Pi*G[1, 1, x] + 45*Pi^2*G[1, 1, x] - (60*I)*Pi^3*G[1, 1, x] - 
     192*G[0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, x] + 106*G[0, 0, 1, x] - 
     (72*I)*Pi*G[0, 0, 1, x] + 106*G[0, 1, 0, x] + (108*I)*Pi*G[0, 1, 0, x] + 
     64*Pi^2*G[0, 1, 0, x] + 74*G[0, 1, 1, x] - (64*I)*Pi*G[0, 1, 1, x] - 
     (146*Pi^2*G[0, 1, 1, x])/3 + 178*G[1, 0, 0, x] + 
     (176*I)*Pi*G[1, 0, 0, x] + 86*G[1, 0, 1, x] - (152*I)*Pi*G[1, 0, 1, x] - 
     46*Pi^2*G[1, 0, 1, x] + 86*G[1, 1, 0, x] - (256*I)*Pi*G[1, 1, 0, x] + 
     (62*Pi^2*G[1, 1, 0, x])/3 - (88*G[1, 1, 1, x])/3 + 
     ((212*I)/3)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 1, x] + 
     (48*I)*Pi*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 
     (16*I)*Pi*G[0, 0, 1, 0, x] - 52*G[0, 0, 1, 1, x] + 
     (16*I)*Pi*G[0, 0, 1, 1, x] + 72*G[0, 1, 0, 0, x] - 
     (16*I)*Pi*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] - 
     (40*I)*Pi*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 
     (96*I)*Pi*G[0, 1, 1, 0, x] - (368*G[0, 1, 1, 1, x])/3 + 
     (80*I)*Pi*G[0, 1, 1, 1, x] + 264*G[1, 0, 0, 0, x] + 
     (48*I)*Pi*G[1, 0, 0, 0, x] - 140*G[1, 0, 0, 1, x] - 
     140*G[1, 0, 1, 0, x] - (56*I)*Pi*G[1, 0, 1, 0, x] - 
     (8*G[1, 0, 1, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, x] - 
     260*G[1, 1, 0, 0, x] - (240*I)*Pi*G[1, 1, 0, 0, x] + 
     (40*G[1, 1, 0, 1, x])/3 + (80*I)*Pi*G[1, 1, 0, 1, x] + 
     (40*G[1, 1, 1, 0, x])/3 + (144*I)*Pi*G[1, 1, 1, 0, x] + 
     32*G[1, 1, 1, 1, x] - (144*I)*Pi*G[1, 1, 1, 1, x] + 
     48*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 1, x] - 
     16*G[0, 0, 1, 1, 0, x] + 40*G[0, 0, 1, 1, 1, x] - 
     16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
     32*G[0, 1, 0, 1, 1, x] - 112*G[0, 1, 1, 0, 0, x] + 
     72*G[0, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 0, x] - 
     136*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 1, x] + 
     48*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
     48*G[1, 0, 1, 0, 0, x] - 88*G[1, 0, 1, 1, 1, x] - 
     240*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
     56*G[1, 1, 0, 1, 0, x] - 104*G[1, 1, 0, 1, 1, x] + 
     152*G[1, 1, 1, 0, 0, x] - 136*G[1, 1, 1, 0, 1, x] - 
     136*G[1, 1, 1, 1, 0, x] + ((164*I)*Pi*G[0, x] - 32*Pi^2*G[0, x] + 
       164*G[0, 0, x] + (160*I)*Pi*G[0, 0, x] - (24*I)*Pi*G[0, 1, x] - 
       (24*I)*Pi*G[1, 0, x] + 192*G[0, 0, 0, x] - 24*G[0, 0, 1, x] - 
       24*G[0, 1, 0, x] - 24*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
     12*Zeta[3] + (82*I)*Pi*Zeta[3] + 84*G[0, x]*Zeta[3] - 
     6*G[1, x]*Zeta[3] - (68*I)*Pi*G[1, x]*Zeta[3] - 72*G[0, 1, x]*Zeta[3] - 
     72*G[1, 0, x]*Zeta[3] + 92*G[1, 1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((-21589*I)/108)*Pi*G[1, x] + (109*Pi^2*G[1, x])/9 - 
       ((469*I)/18)*Pi^3*G[1, x] + (62*Pi^4*G[1, x])/3 - 
       ((260*I)/3)*Pi*G[0, 1, x] - (106*Pi^2*G[0, 1, x])/9 - 
       ((101*I)/3)*Pi^3*G[0, 1, x] - ((194*I)/3)*Pi*G[1, 0, x] - 
       (358*Pi^2*G[1, 0, x])/9 - ((101*I)/3)*Pi^3*G[1, 0, x] - 
       (21589*G[1, 1, x])/108 - ((28*I)/3)*Pi*G[1, 1, x] - 
       (31*Pi^2*G[1, 1, x])/6 + (38*I)*Pi^3*G[1, 1, x] + 
       (58*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
       40*Pi^2*G[0, 1, 0, x] - (260*G[0, 1, 1, x])/3 + 
       (30*I)*Pi*G[0, 1, 1, x] + (73*Pi^2*G[0, 1, 1, x])/3 + 
       (50*I)*Pi*G[1, 0, 0, x] - 16*Pi^2*G[1, 0, 0, x] - 
       (194*G[1, 0, 1, x])/3 + (34*I)*Pi*G[1, 0, 1, x] + 
       27*Pi^2*G[1, 0, 1, x] - (194*G[1, 1, 0, x])/3 + 
       (106*I)*Pi*G[1, 1, 0, x] - (151*Pi^2*G[1, 1, 0, x])/3 - 
       (4*G[1, 1, 1, x])/3 - ((100*I)/3)*Pi*G[1, 1, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 0, x] + 
       58*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       (20*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       (96*I)*Pi*G[0, 1, 1, 0, x] + (124*G[0, 1, 1, 1, x])/3 - 
       (40*I)*Pi*G[0, 1, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, x] + 
       50*G[1, 0, 0, 1, x] + 50*G[1, 0, 1, 0, x] + 
       (76*I)*Pi*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + 122*G[1, 1, 0, 0, x] + 
       (264*I)*Pi*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/3 - 
       (64*I)*Pi*G[1, 1, 0, 1, x] - (8*G[1, 1, 1, 0, x])/3 - 
       (144*I)*Pi*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
       (72*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
       20*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 1, x] + 
       8*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] + 
       104*G[0, 1, 1, 0, 0, x] - 36*G[0, 1, 1, 0, 1, x] - 
       36*G[0, 1, 1, 1, 0, x] + 68*G[0, 1, 1, 1, 1, x] - 
       24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
       20*G[1, 0, 0, 1, 1, x] + 72*G[1, 0, 1, 0, 0, x] + 
       44*G[1, 0, 1, 1, 1, x] + 264*G[1, 1, 0, 0, 0, x] - 
       52*G[1, 1, 0, 0, 1, x] - 52*G[1, 1, 0, 1, 0, x] + 
       52*G[1, 1, 0, 1, 1, x] - 148*G[1, 1, 1, 0, 0, x] + 
       68*G[1, 1, 1, 0, 1, x] + 68*G[1, 1, 1, 1, 0, x] + 12*G[1, x]*Zeta[3] + 
       (82*I)*Pi*G[1, x]*Zeta[3] + 84*G[0, 1, x]*Zeta[3] + 
       84*G[1, 0, x]*Zeta[3] - 94*G[1, 1, x]*Zeta[3]) + 
     RATIO[x]*(11290669/11664 + ((435857*I)/648)*Pi - (383671*Pi^2)/1944 - 
       ((77*I)/2)*Pi^3 + (19849*Pi^4)/1080 - ((31*I)/36)*Pi^5 + 
       (396545*G[0, x])/648 + ((5665*I)/9)*Pi*G[0, x] - 
       (5285*Pi^2*G[0, x])/18 - ((380*I)/9)*Pi^3*G[0, x] - 
       (1657*Pi^4*G[0, x])/180 - (55879*G[1, x])/216 - 
       ((655*I)/3)*Pi*G[1, x] + (983*Pi^2*G[1, x])/9 - 
       ((23*I)/9)*Pi^3*G[1, x] + (2003*Pi^4*G[1, x])/180 + 
       (1526*G[0, 0, x])/9 + ((1048*I)/3)*Pi*G[0, 0, x] - 
       (112*Pi^2*G[0, 0, x])/3 + ((4*I)/3)*Pi^3*G[0, 0, x] - 
       (718*G[0, 1, x])/9 - ((602*I)/3)*Pi*G[0, 1, x] + 
       (328*Pi^2*G[0, 1, x])/3 - ((128*I)/3)*Pi^3*G[0, 1, x] - 
       (718*G[1, 0, x])/9 - ((364*I)/3)*Pi*G[1, 0, x] - 
       (176*Pi^2*G[1, 0, x])/3 - ((56*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] + 
       ((110*I)/3)*Pi*G[1, 1, x] - (148*Pi^2*G[1, 1, x])/3 + 
       ((140*I)/3)*Pi^3*G[1, 1, x] - (206*G[0, 0, 0, x])/3 - 
       ((1192*I)/3)*Pi*G[0, 0, 0, x] - 96*Pi^2*G[0, 0, 0, x] + 
       18*G[0, 0, 1, x] - (100*I)*Pi*G[0, 0, 1, x] - (160*Pi^2*G[0, 0, 1, x])/
        3 + 18*G[0, 1, 0, x] + ((52*I)/3)*Pi*G[0, 1, 0, x] - 
       32*Pi^2*G[0, 1, 0, x] - (140*G[0, 1, 1, x])/3 + 
       ((248*I)/3)*Pi*G[0, 1, 1, x] + 88*Pi^2*G[0, 1, 1, x] + 
       (206*G[1, 0, 0, x])/3 + (348*I)*Pi*G[1, 0, 0, x] + 
       (112*Pi^2*G[1, 0, 0, x])/3 - 18*G[1, 0, 1, x] + 
       ((152*I)/3)*Pi*G[1, 0, 1, x] + (140*Pi^2*G[1, 0, 1, x])/3 - 
       18*G[1, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, x] + (148*Pi^2*G[1, 1, 0, x])/
        3 + (140*G[1, 1, 1, x])/3 - ((100*I)/3)*Pi*G[1, 1, 1, x] - 
       40*Pi^2*G[1, 1, 1, x] - 356*G[0, 0, 0, 0, x] + 
       (120*I)*Pi*G[0, 0, 0, 0, x] - (124*G[0, 0, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (124*G[0, 0, 1, 0, x])/3 + 
       (24*I)*Pi*G[0, 0, 1, 0, x] - (104*G[0, 0, 1, 1, x])/3 - 
       (64*I)*Pi*G[0, 0, 1, 1, x] + (164*G[0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 0, x] - (40*G[0, 1, 0, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, 1, x] - (40*G[0, 1, 1, 0, x])/3 - 
       (32*I)*Pi*G[0, 1, 1, 0, x] + (244*G[0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, 1, x] + (920*G[1, 0, 0, 0, x])/3 - 
       (80*I)*Pi*G[1, 0, 0, 0, x] + (124*G[1, 0, 0, 1, x])/3 - 
       (16*I)*Pi*G[1, 0, 0, 1, x] + (124*G[1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, x] - (44*G[1, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 1, x] - (16*G[1, 1, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 1, 0, 0, x] + (40*G[1, 1, 0, 1, x])/3 + 
       (40*G[1, 1, 1, 0, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       32*G[1, 1, 1, 1, x] + (64*I)*Pi*G[1, 1, 1, 1, x] + 
       40*G[0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 0, 1, x] + 
       24*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
       16*G[0, 0, 1, 1, 0, x] - 80*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
       24*G[0, 1, 0, 1, 0, x] - 56*G[0, 1, 0, 1, 1, x] + 
       32*G[0, 1, 1, 0, 0, x] - 80*G[0, 1, 1, 0, 1, x] - 
       80*G[0, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
       32*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
       24*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
       56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] - (689*Zeta[3])/9 + 
       ((722*I)/9)*Pi*Zeta[3] - (802*Pi^2*Zeta[3])/9 + 
       (20*G[0, x]*Zeta[3])/3 + (68*I)*Pi*G[0, x]*Zeta[3] - 
       (80*G[1, x]*Zeta[3])/9 - (64*I)*Pi*G[1, x]*Zeta[3] - 
       24*G[0, 0, x]*Zeta[3] + 4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] + 
       24*G[1, 1, x]*Zeta[3] + 40*Zeta[5])) + 
   (-5599/48 - ((1219*I)/8)*Pi + (36613*Pi^2)/288 - ((451*I)/36)*Pi^3 - 
     (8039*Pi^4)/180 + ((161*I)/45)*Pi^5 + (586309*Pi^6)/136080 + 
     12*G[0, x] - ((766*I)/3)*Pi*G[0, x] - (125*Pi^2*G[0, x])/9 + 
     ((740*I)/9)*Pi^3*G[0, x] + (553*Pi^4*G[0, x])/45 - 
     ((112*I)/15)*Pi^5*G[0, x] - (1135*G[1, x])/16 + 
     ((5765*I)/24)*Pi*G[1, x] + (2665*Pi^2*G[1, x])/72 + 
     ((457*I)/36)*Pi^3*G[1, x] + (493*Pi^4*G[1, x])/72 + 
     ((697*I)/90)*Pi^5*G[1, x] - 6*G[0, 0, x] + ((142*I)/3)*Pi*G[0, 0, x] + 
     (146*Pi^2*G[0, 0, x])/3 - (13*I)*Pi^3*G[0, 0, x] - 
     (178*Pi^4*G[0, 0, x])/45 - (1459*G[0, 1, x])/12 + 
     ((1691*I)/6)*Pi*G[0, 1, x] - (1063*Pi^2*G[0, 1, x])/9 - 
     ((8*I)/3)*Pi^3*G[0, 1, x] + (2467*Pi^4*G[0, 1, x])/90 - 
     (1459*G[1, 0, x])/12 + ((2*I)/3)*Pi*G[1, 0, x] - 
     (208*Pi^2*G[1, 0, x])/9 - ((373*I)/9)*Pi^3*G[1, 0, x] + 
     (2807*Pi^4*G[1, 0, x])/90 + (3611*G[1, 1, x])/12 - 
     ((1505*I)/6)*Pi*G[1, 1, x] + (356*Pi^2*G[1, 1, x])/9 + 
     ((76*I)/9)*Pi^3*G[1, 1, x] - (269*Pi^4*G[1, 1, x])/30 + 
     (286*G[0, 0, 0, x])/3 + ((208*I)/3)*Pi*G[0, 0, 0, x] + 
     (92*Pi^2*G[0, 0, 0, x])/3 - (24*I)*Pi^3*G[0, 0, 0, x] - 
     48*G[0, 0, 1, x] + (178*I)*Pi*G[0, 0, 1, x] + (37*Pi^2*G[0, 0, 1, x])/
      3 - (43*I)*Pi^3*G[0, 0, 1, x] - 48*G[0, 1, 0, x] - 
     (149*Pi^2*G[0, 1, 0, x])/3 - ((173*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (1511*G[0, 1, 1, x])/6 - ((334*I)/3)*Pi*G[0, 1, 1, x] + 
     (275*Pi^2*G[0, 1, 1, x])/9 + ((58*I)/3)*Pi^3*G[0, 1, 1, x] + 
     28*G[1, 0, 0, x] + (106*I)*Pi*G[1, 0, 0, x] - (34*Pi^2*G[1, 0, 0, x])/
      3 - ((251*I)/3)*Pi^3*G[1, 0, 0, x] - (316*G[1, 0, 1, x])/3 - 
     ((2573*I)/6)*Pi*G[1, 0, 1, x] + (290*Pi^2*G[1, 0, 1, x])/9 + 
     ((143*I)/3)*Pi^3*G[1, 0, 1, x] - (316*G[1, 1, 0, x])/3 - 
     ((718*I)/3)*Pi*G[1, 1, 0, x] + (125*Pi^2*G[1, 1, 0, x])/9 + 
     ((58*I)/3)*Pi^3*G[1, 1, 0, x] - (225*G[1, 1, 1, x])/2 + 
     ((2089*I)/6)*Pi*G[1, 1, 1, x] - (230*Pi^2*G[1, 1, 1, x])/3 - 
     ((89*I)/3)*Pi^3*G[1, 1, 1, x] + 146*G[0, 0, 0, 0, x] - 
     (80*I)*Pi*G[0, 0, 0, 0, x] - (340*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (230*G[0, 0, 0, 1, x])/3 - (100*I)*Pi*G[0, 0, 0, 1, x] - 
     (448*Pi^2*G[0, 0, 0, 1, x])/3 - (230*G[0, 0, 1, 0, x])/3 + 
     (16*I)*Pi*G[0, 0, 1, 0, x] - (160*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (326*G[0, 0, 1, 1, x])/3 - (76*I)*Pi*G[0, 0, 1, 1, x] + 
     85*Pi^2*G[0, 0, 1, 1, x] - (788*G[0, 1, 0, 0, x])/3 - 
     ((88*I)/3)*Pi*G[0, 1, 0, 0, x] + (26*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (350*G[0, 1, 0, 1, x])/3 + (56*I)*Pi*G[0, 1, 0, 1, x] + 
     37*Pi^2*G[0, 1, 0, 1, x] + (350*G[0, 1, 1, 0, x])/3 + 
     ((38*I)/3)*Pi*G[0, 1, 1, 0, x] + (137*Pi^2*G[0, 1, 1, 0, x])/3 - 
     18*G[0, 1, 1, 1, x] + ((170*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (28*Pi^2*G[0, 1, 1, 1, x])/3 + (482*G[1, 0, 0, 0, x])/3 - 
     ((722*I)/3)*Pi*G[1, 0, 0, 0, x] - (238*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (602*G[1, 0, 0, 1, x])/3 + (38*I)*Pi*G[1, 0, 0, 1, x] + 
     (449*Pi^2*G[1, 0, 0, 1, x])/3 - (602*G[1, 0, 1, 0, x])/3 + 
     (146*I)*Pi*G[1, 0, 1, 0, x] + (49*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (181*G[1, 0, 1, 1, x])/6 + ((602*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (368*Pi^2*G[1, 0, 1, 1, x])/3 - 308*G[1, 1, 0, 0, x] + 
     ((568*I)/3)*Pi*G[1, 1, 0, 0, x] + (131*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (800*G[1, 1, 0, 1, x])/3 + ((392*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (446*Pi^2*G[1, 1, 0, 1, x])/3 + (800*G[1, 1, 1, 0, x])/3 - 
     (34*I)*Pi*G[1, 1, 1, 0, x] - 14*Pi^2*G[1, 1, 1, 0, x] - 
     (137*G[1, 1, 1, 1, x])/2 - (270*I)*Pi*G[1, 1, 1, 1, x] + 
     (488*Pi^2*G[1, 1, 1, 1, x])/3 + (64*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     176*G[0, 0, 0, 0, 1, x] - (152*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     176*G[0, 0, 0, 1, 0, x] + (136*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     124*G[0, 0, 0, 1, 1, x] + (152*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     68*G[0, 0, 1, 0, 0, x] + (32*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     132*G[0, 0, 1, 0, 1, x] + (264*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     132*G[0, 0, 1, 1, 0, x] - (136*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     90*G[0, 0, 1, 1, 1, x] - (160*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     208*G[0, 1, 0, 0, 0, x] - (204*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (680*G[0, 1, 0, 0, 1, x])/3 + (288*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (680*G[0, 1, 0, 1, 0, x])/3 + (140*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (86*G[0, 1, 0, 1, 1, x])/3 - (144*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     164*G[0, 1, 1, 0, 0, x] - (36*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (28*G[0, 1, 1, 0, 1, x])/3 - (56*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (28*G[0, 1, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     216*G[0, 1, 1, 1, 1, x] - (152*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     464*G[1, 0, 0, 0, 0, x] - (168*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (526*G[1, 0, 0, 0, 1, x])/3 - (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (526*G[1, 0, 0, 1, 0, x])/3 + (80*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (158*G[1, 0, 0, 1, 1, x])/3 + (28*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (1018*G[1, 0, 1, 0, 0, x])/3 + (148*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (10*G[1, 0, 1, 0, 1, x])/3 + (150*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (10*G[1, 0, 1, 1, 0, x])/3 + (80*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     62*G[1, 0, 1, 1, 1, x] - (150*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (1298*G[1, 1, 0, 0, 0, x])/3 - (128*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (160*G[1, 1, 0, 0, 1, x])/3 + (356*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (160*G[1, 1, 0, 1, 0, x])/3 + (188*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     122*G[1, 1, 0, 1, 1, x] - (328*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     164*G[1, 1, 1, 0, 0, x] + (124*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     176*G[1, 1, 1, 0, 1, x] - (502*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     176*G[1, 1, 1, 1, 0, x] - (260*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     182*G[1, 1, 1, 1, 1, x] + (422*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     744*G[0, 0, 0, 0, 0, 0, x] + 368*G[0, 0, 0, 0, 0, 1, x] + 
     368*G[0, 0, 0, 0, 1, 0, x] - 104*G[0, 0, 0, 0, 1, 1, x] + 
     400*G[0, 0, 0, 1, 0, 0, x] + 152*G[0, 0, 0, 1, 0, 1, x] + 
     152*G[0, 0, 0, 1, 1, 0, x] - 248*G[0, 0, 0, 1, 1, 1, x] + 
     344*G[0, 0, 1, 0, 0, 0, x] + 104*G[0, 0, 1, 0, 0, 1, x] + 
     104*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] - 
     88*G[0, 0, 1, 1, 0, 0, x] - 232*G[0, 0, 1, 1, 0, 1, x] - 
     232*G[0, 0, 1, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, 1, x] - 
     16*G[0, 1, 0, 0, 0, 0, x] + 140*G[0, 1, 0, 0, 0, 1, x] + 
     140*G[0, 1, 0, 0, 1, 0, x] + 52*G[0, 1, 0, 0, 1, 1, x] + 
     124*G[0, 1, 0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, 0, 1, x] - 
     80*G[0, 1, 0, 1, 1, 0, x] - 144*G[0, 1, 0, 1, 1, 1, x] - 
     60*G[0, 1, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 0, 0, 1, x] - 
     72*G[0, 1, 1, 0, 1, 0, x] - 132*G[0, 1, 1, 0, 1, 1, x] + 
     40*G[0, 1, 1, 1, 0, 0, x] - 184*G[0, 1, 1, 1, 0, 1, x] - 
     184*G[0, 1, 1, 1, 1, 0, x] + 288*G[0, 1, 1, 1, 1, 1, x] - 
     440*G[1, 0, 0, 0, 0, 0, x] + 336*G[1, 0, 0, 0, 0, 1, x] + 
     336*G[1, 0, 0, 0, 1, 0, x] - 292*G[1, 0, 0, 0, 1, 1, x] + 
     384*G[1, 0, 0, 1, 0, 0, x] - 224*G[1, 0, 0, 1, 0, 1, x] - 
     224*G[1, 0, 0, 1, 1, 0, x] + 88*G[1, 0, 0, 1, 1, 1, x] + 
     324*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
     96*G[1, 0, 1, 0, 1, 0, x] + 14*G[1, 0, 1, 0, 1, 1, x] - 
     92*G[1, 0, 1, 1, 0, 0, x] - 60*G[1, 0, 1, 1, 0, 1, x] - 
     60*G[1, 0, 1, 1, 1, 0, x] + 166*G[1, 0, 1, 1, 1, 1, x] - 
     112*G[1, 1, 0, 0, 0, 0, x] + 128*G[1, 1, 0, 0, 0, 1, x] + 
     128*G[1, 1, 0, 0, 1, 0, x] - 88*G[1, 1, 0, 0, 1, 1, x] + 
     84*G[1, 1, 0, 1, 0, 0, x] - 212*G[1, 1, 0, 1, 0, 1, x] - 
     212*G[1, 1, 0, 1, 1, 0, x] + 204*G[1, 1, 0, 1, 1, 1, x] + 
     232*G[1, 1, 1, 0, 0, 0, x] - 424*G[1, 1, 1, 0, 0, 1, x] - 
     424*G[1, 1, 1, 0, 1, 0, x] + 306*G[1, 1, 1, 0, 1, 1, x] - 
     288*G[1, 1, 1, 1, 0, 0, x] + 412*G[1, 1, 1, 1, 0, 1, x] + 
     412*G[1, 1, 1, 1, 1, 0, x] - 270*G[1, 1, 1, 1, 1, 1, x] + 
     Log[mu2/s]^6*(-1/6 + RATIO[(1 - x)^(-1)]/6) + (5599*RATIO[(1 - x)^(-1)])/
      48 - (12*I)*Pi*RATIO[(1 - x)^(-1)] + (4859*Pi^2*RATIO[(1 - x)^(-1)])/
      288 + ((349*I)/9)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (1427*Pi^4*RATIO[(1 - x)^(-1)])/60 - ((2*I)/5)*Pi^5*
      RATIO[(1 - x)^(-1)] - (586309*Pi^6*RATIO[(1 - x)^(-1)])/136080 - 
     12*G[0, x]*RATIO[(1 - x)^(-1)] + (30*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (203*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/9 - ((176*I)/3)*Pi^3*G[0, x]*
      RATIO[(1 - x)^(-1)] - (17*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 + 
     ((112*I)/15)*Pi^5*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (1495*G[1, x]*RATIO[(1 - x)^(-1)])/16 - ((511*I)/4)*Pi*G[1, x]*
      RATIO[(1 - x)^(-1)] - (97*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/8 - 
     ((13*I)/3)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (263*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/40 - ((11*I)/2)*Pi^5*G[1, x]*
      RATIO[(1 - x)^(-1)] + 30*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((104*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (251*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (178*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 - 
     (511*G[0, 1, x]*RATIO[(1 - x)^(-1)])/4 - ((46*I)/3)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (334*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (36*I)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (991*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/30 - 
     (511*G[1, 0, x]*RATIO[(1 - x)^(-1)])/4 - (44*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (29*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (24*I)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (161*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/6 + 
     (1051*G[1, 1, x]*RATIO[(1 - x)^(-1)])/8 + (186*I)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (268*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (4*I)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1121*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
     (286*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (30*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 2*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (182*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (54*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 24*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (80*I)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (182*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - (44*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 36*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((188*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     110*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (46*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 52*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     44*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (16*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 40*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((236*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     186*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + (192*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 28*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (48*I)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     186*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + (192*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + 4*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*I)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (333*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/2 - (300*I)*Pi*G[1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 105*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (36*I)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     146*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (340*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     176*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - (24*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (304*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 176*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (92*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     38*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + (12*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 88*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     218*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (24*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (100*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 - 70*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (12*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     70*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (48*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 68*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     184*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (48*I)*Pi*G[0, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (32*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 16*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     108*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     192*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (260*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     192*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (176*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     300*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - (168*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + (308*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/
      3 + 192*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (92*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     300*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - (216*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (364*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      3 - 300*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (216*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     100*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     204*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + (288*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - 146*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     96*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (104*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (152*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     84*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (40*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     156*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (256*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     156*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     108*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (280*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     180*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (320*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     180*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (160*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (168*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (160*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     144*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (56*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (88*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (24*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     96*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     120*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     240*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (144*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (256*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     216*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (192*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (288*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (288*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     180*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (240*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     744*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     368*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     368*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     56*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     400*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     152*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     344*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     24*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     80*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     104*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     144*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     184*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     120*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     88*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     72*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     96*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     440*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     416*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     416*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     416*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     328*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     48*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     112*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     128*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     208*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     192*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     288*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     120*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(-3/2 - (2*I)*Pi - 2*G[0, x] + G[1, x] + 
       (3/2 + (2*I)*Pi + 2*G[0, x] - G[1, x])*RATIO[(1 - x)^(-1)]) - 
     ((7993*I)/24)*Pi*G[1, x]*RATIO[x^(-1)] + (68*Pi^2*G[1, x]*RATIO[x^(-1)])/
      3 + ((9*I)/4)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (41*Pi^4*G[1, x]*RATIO[x^(-1)])/10 + ((143*I)/45)*Pi^5*G[1, x]*
      RATIO[x^(-1)] - (310*I)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     94*Pi^2*G[0, 1, x]*RATIO[x^(-1)] + (12*I)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (253*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - 
     (50*I)*Pi*G[1, 0, x]*RATIO[x^(-1)] - (95*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/
      3 + ((50*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (502*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - (7993*G[1, 1, x]*RATIO[x^(-1)])/
      24 + (375*I)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (1448*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 - ((86*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] + (971*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/180 - 
     (16*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (200*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 + (37*I)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] - (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (10*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 + (5*I)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - 310*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (174*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (1006*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((86*I)/3)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     ((376*I)/3)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (55*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - (13*I)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] - 50*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     ((181*I)/2)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (721*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((49*I)/3)*Pi^3*G[1, 0, 1, x]*
      RATIO[x^(-1)] - 50*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     ((544*I)/3)*Pi*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (2*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - ((74*I)/3)*Pi^3*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (1063*G[1, 1, 1, x]*RATIO[x^(-1)])/2 - 
     ((211*I)/6)*Pi*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (353*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + ((163*I)/3)*Pi^3*
      G[1, 1, 1, x]*RATIO[x^(-1)] + (96*I)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 48*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (64*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (68*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 16*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (60*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     3*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((28*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - (74*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     112*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + (2*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 13*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     112*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((446*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - (67*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     426*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + ((152*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 20*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     ((170*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (86*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (376*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (30*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 87*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (376*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (82*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (79*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (415*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/6 + ((26*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 20*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     146*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + ((316*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 45*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (418*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((610*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (154*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (418*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (242*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 38*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (937*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/2 - (36*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (50*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (48*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 96*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (72*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     64*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 64*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (152*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     50*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + (76*I)*Pi*G[0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (28*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (28*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (20*I)*Pi*G[0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (184*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (24*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 16*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (100*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (548*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (104*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (548*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (68*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 318*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (96*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (80*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (170*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (76*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (170*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + (26*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (44*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (218*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (36*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (410*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (86*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (410*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (112*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     218*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (6*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (626*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (320*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (364*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (116*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (364*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (188*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     196*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 160*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (220*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     196*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - (214*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 196*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (260*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     416*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + (182*I)*Pi*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 48*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     48*G[0, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 48*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 96*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     72*G[0, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 72*G[0, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 48*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     168*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 32*G[0, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 32*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     60*G[0, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 76*G[0, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 76*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     92*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 44*G[0, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     48*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 40*G[0, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 132*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     48*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 48*G[0, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 44*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     112*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 144*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 144*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     192*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 80*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 80*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     44*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 72*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     72*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 88*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 100*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     116*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 12*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     54*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 368*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 88*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     100*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 60*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 60*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     4*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 328*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 136*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     136*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 66*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 288*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     172*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 172*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 150*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(-17/2 - (13*I)*Pi + (73*Pi^2)/12 - 12*G[0, x] - 
       (12*I)*Pi*G[0, x] + (13*G[1, x])/2 + (9*I)*Pi*G[1, x] - 
       12*G[0, 0, x] + 10*G[0, 1, x] + 10*G[1, 0, x] - 6*G[1, 1, x] + 
       (17/2 + (12*I)*Pi - (73*Pi^2)/12 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
         (15*G[1, x])/2 - (10*I)*Pi*G[1, x] + 12*G[0, 0, x] - 10*G[0, 1, x] - 
         10*G[1, 0, x] + 5*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)]) - 
     ((24*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - (24*G[0, 0, x])/
      (-1 + RATIO[x])^2 + 16*Pi^2*RATIO[x] + ((137*I)/3)*Pi^3*RATIO[x] + 
     (923*Pi^4*RATIO[x])/90 + (350*Pi^2*G[0, x]*RATIO[x])/9 - 
     (40*I)*Pi^3*G[0, x]*RATIO[x] + (17*Pi^4*G[0, x]*RATIO[x])/10 - 
     (386*Pi^2*G[1, x]*RATIO[x])/9 - (8*I)*Pi^3*G[1, x]*RATIO[x] - 
     (17*Pi^4*G[1, x]*RATIO[x])/10 + 32*G[0, 0, x]*RATIO[x] + 
     ((274*I)/3)*Pi*G[0, 0, x]*RATIO[x] - (79*Pi^2*G[0, 0, x]*RATIO[x])/3 - 
     32*G[0, 1, x]*RATIO[x] - ((274*I)/3)*Pi*G[0, 1, x]*RATIO[x] + 
     (8*Pi^2*G[0, 1, x]*RATIO[x])/3 - 32*G[1, 0, x]*RATIO[x] - 
     ((274*I)/3)*Pi*G[1, 0, x]*RATIO[x] - (20*Pi^2*G[1, 0, x]*RATIO[x])/3 + 
     32*G[1, 1, x]*RATIO[x] + ((274*I)/3)*Pi*G[1, 1, x]*RATIO[x] + 
     (67*Pi^2*G[1, 1, x]*RATIO[x])/3 + (890*G[0, 0, 0, x]*RATIO[x])/3 - 
     (176*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 3*Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (724*G[0, 0, 1, x]*RATIO[x])/3 + (8*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 
     6*Pi^2*G[0, 0, 1, x]*RATIO[x] - (724*G[0, 1, 0, x]*RATIO[x])/3 + 
     (144*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 6*Pi^2*G[0, 1, 0, x]*RATIO[x] + 
     186*G[0, 1, 1, x]*RATIO[x] + (24*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     3*Pi^2*G[0, 1, 1, x]*RATIO[x] - (914*G[1, 0, 0, x]*RATIO[x])/3 + 
     (80*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 3*Pi^2*G[1, 0, 0, x]*RATIO[x] + 
     (748*G[1, 0, 1, x]*RATIO[x])/3 + (88*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     6*Pi^2*G[1, 0, 1, x]*RATIO[x] + (748*G[1, 1, 0, x]*RATIO[x])/3 - 
     (48*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 6*Pi^2*G[1, 1, 0, x]*RATIO[x] - 
     194*G[1, 1, 1, x]*RATIO[x] - (120*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 
     3*Pi^2*G[1, 1, 1, x]*RATIO[x] - 424*G[0, 0, 0, 0, x]*RATIO[x] + 
     152*G[0, 0, 0, 1, x]*RATIO[x] + 152*G[0, 0, 1, 0, x]*RATIO[x] - 
     56*G[0, 0, 1, 1, x]*RATIO[x] + 262*G[0, 1, 0, 0, x]*RATIO[x] - 
     30*G[0, 1, 0, 1, x]*RATIO[x] - 30*G[0, 1, 1, 0, x]*RATIO[x] - 
     26*G[0, 1, 1, 1, x]*RATIO[x] + 138*G[1, 0, 0, 0, x]*RATIO[x] + 
     30*G[1, 0, 0, 1, x]*RATIO[x] + 30*G[1, 0, 1, 0, x]*RATIO[x] - 
     22*G[1, 0, 1, 1, x]*RATIO[x] + 8*G[1, 1, 0, 0, x]*RATIO[x] - 
     136*G[1, 1, 0, 1, x]*RATIO[x] - 136*G[1, 1, 1, 0, x]*RATIO[x] + 
     88*G[1, 1, 1, 1, x]*RATIO[x] + 18*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
     18*G[0, 0, 1, 0, 1, x]*RATIO[x] - 18*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     18*G[0, 0, 1, 1, 1, x]*RATIO[x] - 18*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     18*G[0, 1, 0, 0, 1, x]*RATIO[x] + 18*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
     18*G[0, 1, 0, 1, 1, x]*RATIO[x] - 18*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     18*G[1, 0, 1, 0, 1, x]*RATIO[x] + 18*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     18*G[1, 0, 1, 1, 1, x]*RATIO[x] + 18*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     18*G[1, 1, 0, 0, 1, x]*RATIO[x] - 18*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
     18*G[1, 1, 0, 1, 1, x]*RATIO[x] - (17*Pi^4*G[0, x]*RATIO[x^2])/30 + 
     (17*Pi^4*G[1, x]*RATIO[x^2])/30 - Pi^2*G[0, 0, 0, x]*RATIO[x^2] - 
     2*Pi^2*G[0, 0, 1, x]*RATIO[x^2] + 2*Pi^2*G[0, 1, 0, x]*RATIO[x^2] + 
     Pi^2*G[0, 1, 1, x]*RATIO[x^2] + Pi^2*G[1, 0, 0, x]*RATIO[x^2] + 
     2*Pi^2*G[1, 0, 1, x]*RATIO[x^2] - 2*Pi^2*G[1, 1, 0, x]*RATIO[x^2] - 
     Pi^2*G[1, 1, 1, x]*RATIO[x^2] - 6*G[0, 0, 1, 0, 0, x]*RATIO[x^2] + 
     6*G[0, 0, 1, 0, 1, x]*RATIO[x^2] + 6*G[0, 0, 1, 1, 0, x]*RATIO[x^2] - 
     6*G[0, 0, 1, 1, 1, x]*RATIO[x^2] + 6*G[0, 1, 0, 0, 0, x]*RATIO[x^2] - 
     6*G[0, 1, 0, 0, 1, x]*RATIO[x^2] - 6*G[0, 1, 0, 1, 0, x]*RATIO[x^2] + 
     6*G[0, 1, 0, 1, 1, x]*RATIO[x^2] + 6*G[1, 0, 1, 0, 0, x]*RATIO[x^2] - 
     6*G[1, 0, 1, 0, 1, x]*RATIO[x^2] - 6*G[1, 0, 1, 1, 0, x]*RATIO[x^2] + 
     6*G[1, 0, 1, 1, 1, x]*RATIO[x^2] - 6*G[1, 1, 0, 0, 0, x]*RATIO[x^2] + 
     6*G[1, 1, 0, 0, 1, x]*RATIO[x^2] + 6*G[1, 1, 0, 1, 0, x]*RATIO[x^2] - 
     6*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - (511*Zeta[3])/3 - 
     (228*I)*Pi*Zeta[3] - (193*Pi^2*Zeta[3])/6 - ((80*I)/3)*Pi^3*Zeta[3] + 
     230*G[0, x]*Zeta[3] + (16*I)*Pi*G[0, x]*Zeta[3] - 
     (752*Pi^2*G[0, x]*Zeta[3])/3 + (1019*G[1, x]*Zeta[3])/6 + 
     (92*I)*Pi*G[1, x]*Zeta[3] - (218*Pi^2*G[1, x]*Zeta[3])/3 - 
     164*G[0, 0, x]*Zeta[3] + (688*I)*Pi*G[0, 0, x]*Zeta[3] - 
     120*G[0, 1, x]*Zeta[3] - (76*I)*Pi*G[0, 1, x]*Zeta[3] + 
     132*G[1, 0, x]*Zeta[3] + (80*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (452*G[1, 1, x]*Zeta[3])/3 - (356*I)*Pi*G[1, 1, x]*Zeta[3] + 
     568*G[0, 0, 0, x]*Zeta[3] - 408*G[0, 0, 1, x]*Zeta[3] - 
     380*G[0, 1, 0, x]*Zeta[3] + 188*G[0, 1, 1, x]*Zeta[3] - 
     32*G[1, 0, 0, x]*Zeta[3] + 10*G[1, 0, 1, x]*Zeta[3] - 
     172*G[1, 1, 0, x]*Zeta[3] + 150*G[1, 1, 1, x]*Zeta[3] + 
     (173*RATIO[(1 - x)^(-1)]*Zeta[3])/6 + (176*I)*Pi*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (151*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/6 + 
     ((80*I)/3)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + (24*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (752*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 + 124*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (12*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (118*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     12*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (688*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + 144*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] + (296*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     60*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (40*I)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - 102*G[1, 1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[3] - (64*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     568*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     352*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     464*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     224*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     96*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     96*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     72*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (369*G[1, x]*RATIO[x^(-1)]*Zeta[3])/2 - (232*I)*Pi*G[1, x]*RATIO[x^(-1)]*
      Zeta[3] - (172*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 
     42*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + (220*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (40*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (160*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (228*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 56*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     84*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 36*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 176*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     10*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 68*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 66*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (190*RATIO[x]*Zeta[3])/3 + (200*I)*Pi*RATIO[x]*Zeta[3] - 
     15*Pi^2*RATIO[x]*Zeta[3] + 46*G[0, x]*RATIO[x]*Zeta[3] - 
     134*G[1, x]*RATIO[x]*Zeta[3] - 54*G[0, 0, x]*RATIO[x]*Zeta[3] + 
     54*G[0, 1, x]*RATIO[x]*Zeta[3] + 54*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     54*G[1, 1, x]*RATIO[x]*Zeta[3] + 5*Pi^2*RATIO[x^2]*Zeta[3] + 
     18*G[0, 0, x]*RATIO[x^2]*Zeta[3] - 18*G[0, 1, x]*RATIO[x^2]*Zeta[3] - 
     18*G[1, 0, x]*RATIO[x^2]*Zeta[3] + 18*G[1, 1, x]*RATIO[x^2]*Zeta[3] + 
     292*Zeta[3]^2 - 292*RATIO[(1 - x)^(-1)]*Zeta[3]^2 + 
     Log[mu2/s]^3*(-111/4 - (56*I)*Pi + (47*Pi^2)/2 + (6*I)*Pi^3 - 
       50*G[0, x] - (42*I)*Pi*G[0, x] + (50*Pi^2*G[0, x])/3 + 28*G[1, x] + 
       (40*I)*Pi*G[1, x] - (55*Pi^2*G[1, x])/3 - 36*G[0, 0, x] - 
       (32*I)*Pi*G[0, 0, x] + 42*G[0, 1, x] + (42*I)*Pi*G[0, 1, x] + 
       42*G[1, 0, x] + (42*I)*Pi*G[1, 0, x] - 28*G[1, 1, x] - 
       (38*I)*Pi*G[1, 1, x] - 32*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
       48*G[0, 1, 0, x] - 46*G[0, 1, 1, x] + 48*G[1, 0, 0, x] - 
       46*G[1, 0, 1, x] - 46*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
       ((-6*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
        (111/4 + (50*I)*Pi - (35*Pi^2)/2 - (6*I)*Pi^3 + 50*G[0, x] + 
         (36*I)*Pi*G[0, x] - (50*Pi^2*G[0, x])/3 - 34*G[1, x] - 
         (48*I)*Pi*G[1, x] + (73*Pi^2*G[1, x])/3 + 36*G[0, 0, x] + 
         (32*I)*Pi*G[0, 0, x] - 48*G[0, 1, x] - (48*I)*Pi*G[0, 1, x] - 
         48*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 30*G[1, 1, x] + 
         (40*I)*Pi*G[1, 1, x] + 32*G[0, 0, 0, x] - 48*G[0, 0, 1, x] - 
         48*G[0, 1, 0, x] + 40*G[0, 1, 1, x] - 48*G[1, 0, 0, x] + 
         40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + Log[mu2/s]^2*(-1051/16 - (126*I)*Pi + 
       70*Pi^2 + ((23*I)/3)*Pi^3 - (1121*Pi^4)/360 - 93*G[0, x] - 
       (126*I)*Pi*G[0, x] + 12*Pi^2*G[0, x] + (10*I)*Pi^3*G[0, x] + 
       (201*G[1, x])/4 + (129*I)*Pi*G[1, x] - (241*Pi^2*G[1, x])/6 - 
       ((25*I)/3)*Pi^3*G[1, x] - 96*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] + 
       (46*Pi^2*G[0, 0, x])/3 + 120*G[0, 1, x] + (88*I)*Pi*G[0, 1, x] - 
       (116*Pi^2*G[0, 1, x])/3 + 120*G[1, 0, x] + (92*I)*Pi*G[1, 0, x] - 
       36*Pi^2*G[1, 0, x] - 75*G[1, 1, x] - (108*I)*Pi*G[1, 1, x] + 
       (146*Pi^2*G[1, 1, x])/3 + 98*G[0, 0, 1, x] + (86*I)*Pi*G[0, 0, 1, x] + 
       98*G[0, 1, 0, x] + (74*I)*Pi*G[0, 1, 0, x] - 136*G[0, 1, 1, x] - 
       (120*I)*Pi*G[0, 1, 1, x] + 98*G[1, 0, 0, x] + 
       (86*I)*Pi*G[1, 0, 0, x] - 132*G[1, 0, 1, x] - 
       (140*I)*Pi*G[1, 0, 1, x] - 132*G[1, 1, 0, x] - 
       (124*I)*Pi*G[1, 1, 0, x] + 108*G[1, 1, 1, x] + 
       (140*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] + 64*G[0, 0, 0, 1, x] + 
       64*G[0, 0, 1, 0, x] - 122*G[0, 0, 1, 1, x] + 64*G[0, 1, 0, 0, x] - 
       134*G[0, 1, 0, 1, x] - 134*G[0, 1, 1, 0, x] + 152*G[0, 1, 1, 1, x] + 
       96*G[1, 0, 0, 0, x] - 154*G[1, 0, 0, 1, x] - 154*G[1, 0, 1, 0, x] + 
       152*G[1, 0, 1, 1, x] - 154*G[1, 1, 0, 0, x] + 168*G[1, 1, 0, 1, x] + 
       168*G[1, 1, 1, 0, x] - 124*G[1, 1, 1, 1, x] + 
       (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 
         12*G[1, 1, x])*RATIO[x] + 75*Zeta[3] + (32*I)*Pi*Zeta[3] + 
       48*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        ((-45*I)*Pi*G[1, x] + (52*Pi^2*G[1, x])/3 + ((29*I)/3)*Pi^3*G[1, x] - 
         (30*I)*Pi*G[0, 1, x] + 22*Pi^2*G[0, 1, x] - (18*I)*Pi*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] - 45*G[1, 1, x] + (26*I)*Pi*G[1, 1, x] - 
         (73*Pi^2*G[1, 1, x])/3 - (10*I)*Pi*G[0, 0, 1, x] - 
         (22*I)*Pi*G[0, 1, 0, x] - 30*G[0, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, x] - (10*I)*Pi*G[1, 0, 0, x] - 
         18*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
         (20*I)*Pi*G[1, 1, 1, x] - 10*G[0, 0, 1, 1, x] - 
         22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] - 
         10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 32*G[1, 0, 1, 1, x] - 
         10*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 
         64*G[1, 1, 1, 1, x] + 24*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (1051/16 + (93*I)*Pi - (134*Pi^2)/3 + (2*I)*Pi^3 + (1121*Pi^4)/360 + 
         93*G[0, x] + (96*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (10*I)*Pi^3*G[0, x] - (333*G[1, x])/4 - (150*I)*Pi*G[1, x] + 
         (105*Pi^2*G[1, x])/2 + (18*I)*Pi^3*G[1, x] + 96*G[0, 0, x] - 
         (46*Pi^2*G[0, 0, x])/3 - 150*G[0, 1, x] - (108*I)*Pi*G[0, 1, x] + 
         (182*Pi^2*G[0, 1, x])/3 - 150*G[1, 0, x] - (108*I)*Pi*G[1, 0, x] + 
         50*Pi^2*G[1, 0, x] + 102*G[1, 1, x] + (144*I)*Pi*G[1, 1, x] - 
         73*Pi^2*G[1, 1, x] - 108*G[0, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, x] - 
         108*G[0, 1, 0, x] - (96*I)*Pi*G[0, 1, 0, x] + 144*G[0, 1, 1, x] + 
         (128*I)*Pi*G[0, 1, 1, x] - 108*G[1, 0, 0, x] - 
         (96*I)*Pi*G[1, 0, 0, x] + 144*G[1, 0, 1, x] + 
         (144*I)*Pi*G[1, 0, 1, x] + 144*G[1, 1, 0, x] + 
         (144*I)*Pi*G[1, 1, 0, x] - 90*G[1, 1, 1, x] - 
         (120*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
         64*G[0, 0, 0, 1, x] - 64*G[0, 0, 1, 0, x] + 112*G[0, 0, 1, 1, x] - 
         64*G[0, 1, 0, 0, x] + 112*G[0, 1, 0, 1, x] + 112*G[0, 1, 1, 0, x] - 
         104*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] + 144*G[1, 0, 0, 1, x] + 
         144*G[1, 0, 1, 0, x] - 120*G[1, 0, 1, 1, x] + 144*G[1, 1, 0, 0, x] - 
         120*G[1, 1, 0, 1, x] - 120*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] - 
         51*Zeta[3] - (32*I)*Pi*Zeta[3] - 48*G[0, x]*Zeta[3] + 
         36*G[1, x]*Zeta[3])) + 457*Zeta[5] - (160*I)*Pi*Zeta[5] - 
     352*G[0, x]*Zeta[5] + 285*G[1, x]*Zeta[5] - 112*RATIO[(1 - x)^(-1)]*
      Zeta[5] + (160*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     352*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 60*G[1, x]*RATIO[(1 - x)^(-1)]*
      Zeta[5] + 345*G[1, x]*RATIO[x^(-1)]*Zeta[5] - 180*RATIO[x]*Zeta[5] + 
     60*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(-1495/16 - ((793*I)/4)*Pi + 
       (655*Pi^2)/8 + ((52*I)/3)*Pi^3 - (1309*Pi^4)/120 - ((11*I)/2)*Pi^5 - 
       (511*G[0, x])/4 - (108*I)*Pi*G[0, x] + (121*Pi^2*G[0, x])/3 + 
       (23*I)*Pi^3*G[0, x] - (161*Pi^4*G[0, x])/6 + (487*G[1, x])/8 + 
       ((291*I)/2)*Pi*G[1, x] - 97*Pi^2*G[1, x] - ((2*I)/3)*Pi^3*G[1, x] + 
       (341*Pi^4*G[1, x])/180 - (46*I)*Pi*G[0, 0, x] + 
       (40*Pi^2*G[0, 0, x])/3 + ((236*I)/3)*Pi^3*G[0, 0, x] + 78*G[0, 1, x] + 
       (176*I)*Pi*G[0, 1, x] - (43*Pi^2*G[0, 1, x])/3 - 
       ((83*I)/3)*Pi^3*G[0, 1, x] + 78*G[1, 0, x] + (188*I)*Pi*G[1, 0, x] - 
       (55*Pi^2*G[1, 0, x])/3 - (21*I)*Pi^3*G[1, 0, x] - 33*G[1, 1, x] - 
       (198*I)*Pi*G[1, 1, x] + (134*Pi^2*G[1, 1, x])/3 + 
       ((19*I)/3)*Pi^3*G[1, 1, x] + (48*I)*Pi*G[0, 0, 0, x] + 
       108*Pi^2*G[0, 0, 0, x] + 146*G[0, 0, 1, x] + (30*I)*Pi*G[0, 0, 1, x] - 
       (212*Pi^2*G[0, 0, 1, x])/3 + 146*G[0, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 0, x] - 32*Pi^2*G[0, 1, 0, x] - 210*G[0, 1, 1, x] - 
       (132*I)*Pi*G[0, 1, 1, x] + (167*Pi^2*G[0, 1, 1, x])/3 + 
       146*G[1, 0, 0, x] + (54*I)*Pi*G[1, 0, 0, x] - (172*Pi^2*G[1, 0, 0, x])/
        3 - 198*G[1, 0, 1, x] - (188*I)*Pi*G[1, 0, 1, x] + 
       (307*Pi^2*G[1, 0, 1, x])/3 - 198*G[1, 1, 0, x] - 
       (148*I)*Pi*G[1, 1, 0, x] + 53*Pi^2*G[1, 1, 0, x] + 150*G[1, 1, 1, x] + 
       (246*I)*Pi*G[1, 1, 1, x] - 116*Pi^2*G[1, 1, 1, x] + 
       96*G[0, 0, 0, 0, x] + (88*I)*Pi*G[0, 0, 0, 0, x] - 
       48*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] - 
       48*G[0, 0, 1, 0, x] - (104*I)*Pi*G[0, 0, 1, 0, x] - 
       118*G[0, 0, 1, 1, x] - (32*I)*Pi*G[0, 0, 1, 1, x] - 
       48*G[0, 1, 0, 0, x] - (104*I)*Pi*G[0, 1, 0, 0, x] - 
       142*G[0, 1, 0, 1, x] - (92*I)*Pi*G[0, 1, 0, 1, x] - 
       142*G[0, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, x] + 
       282*G[0, 1, 1, 1, x] + (196*I)*Pi*G[0, 1, 1, 1, x] + 
       48*G[1, 0, 0, 0, x] + (48*I)*Pi*G[1, 0, 0, 0, x] - 
       190*G[1, 0, 0, 1, x] - (224*I)*Pi*G[1, 0, 0, 1, x] - 
       190*G[1, 0, 1, 0, x] - (156*I)*Pi*G[1, 0, 1, 0, x] + 
       266*G[1, 0, 1, 1, x] + (280*I)*Pi*G[1, 0, 1, 1, x] - 
       190*G[1, 1, 0, 0, x] - (136*I)*Pi*G[1, 1, 0, 0, x] + 
       306*G[1, 1, 0, 1, x] + (332*I)*Pi*G[1, 1, 0, 1, x] + 
       306*G[1, 1, 1, 0, x] + (268*I)*Pi*G[1, 1, 1, 0, x] - 
       276*G[1, 1, 1, 1, x] - (352*I)*Pi*G[1, 1, 1, 1, x] + 
       440*G[0, 0, 0, 0, 0, x] - 416*G[0, 0, 0, 0, 1, x] - 
       416*G[0, 0, 0, 1, 0, x] + 248*G[0, 0, 0, 1, 1, x] - 
       416*G[0, 0, 1, 0, 0, x] + 184*G[0, 0, 1, 0, 1, x] + 
       184*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
       328*G[0, 1, 0, 0, 0, x] + 96*G[0, 1, 0, 0, 1, x] + 
       96*G[0, 1, 0, 1, 0, x] + 80*G[0, 1, 0, 1, 1, x] + 
       96*G[0, 1, 1, 0, 0, x] + 148*G[0, 1, 1, 0, 1, x] + 
       148*G[0, 1, 1, 1, 0, x] - 256*G[0, 1, 1, 1, 1, x] - 
       64*G[1, 0, 0, 0, 0, x] - 80*G[1, 0, 0, 0, 1, x] - 
       80*G[1, 0, 0, 1, 0, x] + 164*G[1, 0, 0, 1, 1, x] - 
       80*G[1, 0, 1, 0, 0, x] + 232*G[1, 0, 1, 0, 1, x] + 
       232*G[1, 0, 1, 1, 0, x] - 256*G[1, 0, 1, 1, 1, x] - 
       144*G[1, 1, 0, 0, 0, x] + 316*G[1, 1, 0, 0, 1, x] + 
       316*G[1, 1, 0, 1, 0, x] - 320*G[1, 1, 0, 1, 1, x] + 
       316*G[1, 1, 1, 0, 0, x] - 384*G[1, 1, 1, 0, 1, x] - 
       384*G[1, 1, 1, 1, 0, x] + 280*G[1, 1, 1, 1, 1, x] + 
       (18*Pi^2 + (16*I)*Pi^3 + 16*Pi^2*G[0, x] - 12*Pi^2*G[1, x] + 
         36*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] - 
         (32*I)*Pi*G[0, 1, x] - 36*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + 
         36*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] + 96*G[0, 0, 0, x] - 
         88*G[0, 0, 1, x] - 88*G[0, 1, 0, x] + 80*G[0, 1, 1, x] - 
         88*G[1, 0, 0, x] + 80*G[1, 0, 1, x] + 80*G[1, 1, 0, x] - 
         72*G[1, 1, 1, x])*RATIO[x] + 196*Zeta[3] + (104*I)*Pi*Zeta[3] + 
       (118*Pi^2*Zeta[3])/3 + 128*G[0, x]*Zeta[3] - (40*I)*Pi*G[0, x]*
        Zeta[3] - 54*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] - 
       28*G[0, 1, x]*Zeta[3] - 28*G[1, 0, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-213*I)/2)*Pi*G[1, x] + 102*Pi^2*G[1, x] + 
         (I/3)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/3 - (140*I)*Pi*G[0, 1, x] + 
         (142*Pi^2*G[0, 1, x])/3 + ((61*I)/3)*Pi^3*G[0, 1, x] - 
         (104*I)*Pi*G[1, 0, x] - (26*Pi^2*G[1, 0, x])/3 - I*Pi^3*G[1, 0, x] - 
         (213*G[1, 1, x])/2 + (100*I)*Pi*G[1, 1, x] - (253*Pi^2*G[1, 1, x])/
          3 - ((89*I)/3)*Pi^3*G[1, 1, x] - (46*I)*Pi*G[0, 0, 1, x] + 
         16*Pi^2*G[0, 0, 1, x] - (50*I)*Pi*G[0, 1, 0, x] + 
         (80*Pi^2*G[0, 1, 0, x])/3 - 140*G[0, 1, 1, x] + 
         (76*I)*Pi*G[0, 1, 1, x] - 47*Pi^2*G[0, 1, 1, x] + 
         (18*I)*Pi*G[1, 0, 0, x] - (80*Pi^2*G[1, 0, 0, x])/3 - 
         104*G[1, 0, 1, x] + (72*I)*Pi*G[1, 0, 1, x] - 
         19*Pi^2*G[1, 0, 1, x] - 104*G[1, 1, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, x] - 47*Pi^2*G[1, 1, 0, x] + 
         294*G[1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, x] + 
         30*Pi^2*G[1, 1, 1, x] + (48*I)*Pi*G[0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, 0, x] - 46*G[0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, x] - 
         50*G[0, 1, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 1, x] - 
         50*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
         186*G[0, 1, 1, 1, x] + (52*I)*Pi*G[0, 1, 1, 1, x] + 
         (48*I)*Pi*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, x] + 90*G[1, 0, 1, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] + 
         (56*I)*Pi*G[1, 1, 0, 0, x] + 114*G[1, 1, 0, 1, x] + 
         (44*I)*Pi*G[1, 1, 0, 1, x] + 114*G[1, 1, 1, 0, x] - 
         (20*I)*Pi*G[1, 1, 1, 0, x] - 256*G[1, 1, 1, 1, x] - 
         (112*I)*Pi*G[1, 1, 1, 1, x] + 48*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         28*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] + 100*G[0, 1, 1, 0, 1, x] + 
         100*G[0, 1, 1, 1, 0, x] - 144*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 1, x] + 48*G[1, 0, 0, 1, 0, x] - 
         60*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
         48*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] + 
         28*G[1, 1, 0, 0, 1, x] + 28*G[1, 1, 0, 1, 0, x] - 
         80*G[1, 1, 0, 1, 1, x] + 28*G[1, 1, 1, 0, 0, x] - 
         144*G[1, 1, 1, 0, 1, x] - 144*G[1, 1, 1, 1, 0, x] + 
         160*G[1, 1, 1, 1, 1, x] + 72*G[1, x]*Zeta[3] + 
         (92*I)*Pi*G[1, x]*Zeta[3] + 68*G[0, 1, x]*Zeta[3] + 
         68*G[1, 0, x]*Zeta[3] - 72*G[1, 1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(1495/16 + ((511*I)/4)*Pi + (97*Pi^2)/8 + 
         ((13*I)/3)*Pi^3 + (263*Pi^4)/40 + ((11*I)/2)*Pi^5 + 
         (511*G[0, x])/4 + (13*Pi^2*G[0, x])/3 - (24*I)*Pi^3*G[0, x] + 
         (161*Pi^4*G[0, x])/6 - (1051*G[1, x])/8 - (186*I)*Pi*G[1, x] + 
         (268*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] - (1121*Pi^4*G[1, x])/
          180 - 40*Pi^2*G[0, 0, x] - ((236*I)/3)*Pi^3*G[0, 0, x] - 
         186*G[0, 1, x] - (192*I)*Pi*G[0, 1, x] + 28*Pi^2*G[0, 1, x] + 
         (48*I)*Pi^3*G[0, 1, x] - 186*G[1, 0, x] - (192*I)*Pi*G[1, 0, x] - 
         4*Pi^2*G[1, 0, x] + (20*I)*Pi^3*G[1, 0, x] + (333*G[1, 1, x])/2 + 
         (300*I)*Pi*G[1, 1, x] - 105*Pi^2*G[1, 1, x] - 
         (36*I)*Pi^3*G[1, 1, x] - 108*Pi^2*G[0, 0, 0, x] - 
         192*G[0, 0, 1, x] + (260*Pi^2*G[0, 0, 1, x])/3 - 192*G[0, 1, 0, x] + 
         (176*Pi^2*G[0, 1, 0, x])/3 + 300*G[0, 1, 1, x] + 
         (168*I)*Pi*G[0, 1, 1, x] - (308*Pi^2*G[0, 1, 1, x])/3 - 
         192*G[1, 0, 0, x] + (92*Pi^2*G[1, 0, 0, x])/3 + 300*G[1, 0, 1, x] + 
         (216*I)*Pi*G[1, 0, 1, x] - (364*Pi^2*G[1, 0, 1, x])/3 + 
         300*G[1, 1, 0, x] + (216*I)*Pi*G[1, 1, 0, x] - 
         100*Pi^2*G[1, 1, 0, x] - 204*G[1, 1, 1, x] - 
         (288*I)*Pi*G[1, 1, 1, x] + 146*Pi^2*G[1, 1, 1, x] - 
         96*G[0, 0, 0, 0, x] - (88*I)*Pi*G[0, 0, 0, 0, x] + 
         96*G[0, 0, 0, 1, x] + (88*I)*Pi*G[0, 0, 0, 1, x] + 
         96*G[0, 0, 1, 0, x] + (88*I)*Pi*G[0, 0, 1, 0, x] + 
         120*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         96*G[0, 1, 0, 0, x] + (88*I)*Pi*G[0, 1, 0, 0, x] + 
         120*G[0, 1, 0, 1, x] + (64*I)*Pi*G[0, 1, 0, 1, x] + 
         120*G[0, 1, 1, 0, x] + (64*I)*Pi*G[0, 1, 1, 0, x] - 
         240*G[0, 1, 1, 1, x] - (144*I)*Pi*G[0, 1, 1, 1, x] + 
         216*G[1, 0, 0, 1, x] + (192*I)*Pi*G[1, 0, 0, 1, x] + 
         216*G[1, 0, 1, 0, x] + (192*I)*Pi*G[1, 0, 1, 0, x] - 
         288*G[1, 0, 1, 1, x] - (256*I)*Pi*G[1, 0, 1, 1, x] + 
         216*G[1, 1, 0, 0, x] + (192*I)*Pi*G[1, 1, 0, 0, x] - 
         288*G[1, 1, 0, 1, x] - (288*I)*Pi*G[1, 1, 0, 1, x] - 
         288*G[1, 1, 1, 0, x] - (288*I)*Pi*G[1, 1, 1, 0, x] + 
         180*G[1, 1, 1, 1, x] + (240*I)*Pi*G[1, 1, 1, 1, x] - 
         440*G[0, 0, 0, 0, 0, x] + 416*G[0, 0, 0, 0, 1, x] + 
         416*G[0, 0, 0, 1, 0, x] - 200*G[0, 0, 0, 1, 1, x] + 
         416*G[0, 0, 1, 0, 0, x] - 200*G[0, 0, 1, 0, 1, x] - 
         200*G[0, 0, 1, 1, 0, x] + 328*G[0, 1, 0, 0, 0, x] - 
         112*G[0, 1, 0, 0, 1, x] - 112*G[0, 1, 0, 1, 0, x] - 
         48*G[0, 1, 0, 1, 1, x] - 112*G[0, 1, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         112*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] + 
         128*G[1, 0, 0, 0, 1, x] + 128*G[1, 0, 0, 1, 0, x] - 
         224*G[1, 0, 0, 1, 1, x] + 128*G[1, 0, 1, 0, 0, x] - 
         224*G[1, 0, 1, 0, 1, x] - 224*G[1, 0, 1, 1, 0, x] + 
         208*G[1, 0, 1, 1, 1, x] + 192*G[1, 1, 0, 0, 0, x] - 
         288*G[1, 1, 0, 0, 1, x] - 288*G[1, 1, 0, 1, 0, x] + 
         240*G[1, 1, 0, 1, 1, x] - 288*G[1, 1, 1, 0, 0, x] + 
         240*G[1, 1, 1, 0, 1, x] + 240*G[1, 1, 1, 1, 0, x] - 
         120*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] - (12*I)*Pi*Zeta[3] - 
         (118*Pi^2*Zeta[3])/3 - 60*G[0, x]*Zeta[3] + (40*I)*Pi*G[0, x]*
          Zeta[3] + 102*G[1, x]*Zeta[3] + (64*I)*Pi*G[1, x]*Zeta[3] + 
         96*G[0, 1, x]*Zeta[3] + 96*G[1, 0, x]*Zeta[3] - 
         72*G[1, 1, x]*Zeta[3] - 60*Zeta[5]) + 60*Zeta[5]))/Nc^3 + 
   Nc^3*(-59208167/104976 + ((5929897*I)/11664)*Pi - (7644731*Pi^2)/69984 - 
     ((5137*I)/1944)*Pi^3 - (81667*Pi^4)/9720 + ((41*I)/30)*Pi^5 + 
     (4199*Pi^6)/408240 + (2489315*G[1, x])/3888 - ((460181*I)/1296)*Pi*
      G[1, x] - (227*Pi^2*G[1, x])/24 - ((2245*I)/216)*Pi^3*G[1, x] - 
     (2087*Pi^4*G[1, x])/1080 - ((7*I)/20)*Pi^5*G[1, x] - 
     ((8525*I)/36)*Pi*G[0, 1, x] - 4*Pi^2*G[0, 1, x] - 
     ((25*I)/6)*Pi^3*G[0, 1, x] - (26*Pi^4*G[0, 1, x])/45 - 
     (761785*G[1, 1, x])/1296 + ((46757*I)/108)*Pi*G[1, 1, x] + 
     (427*Pi^2*G[1, 1, x])/36 + ((79*I)/18)*Pi^3*G[1, 1, x] + 
     (739*Pi^4*G[1, 1, x])/360 + ((158*I)/3)*Pi*G[0, 0, 1, x] + 
     (22*Pi^2*G[0, 0, 1, x])/3 - (8525*G[0, 1, 1, x])/36 + 
     (71*I)*Pi*G[0, 1, 1, x] + (37*Pi^2*G[0, 1, 1, x])/9 + 
     ((587*I)/36)*Pi*G[1, 0, 1, x] + (211*Pi^2*G[1, 0, 1, x])/9 - 
     ((11*I)/6)*Pi^3*G[1, 0, 1, x] + (11099*G[1, 1, 1, x])/18 - 
     ((8395*I)/36)*Pi*G[1, 1, 1, x] - (751*Pi^2*G[1, 1, 1, x])/18 + 
     ((8*I)/3)*Pi^3*G[1, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
     (158*G[0, 0, 1, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 1, x] - 
     (19*I)*Pi*G[0, 1, 0, 1, x] - (16*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (341*G[0, 1, 1, 1, x])/3 - ((142*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     6*Pi^2*G[0, 1, 1, 1, x] + ((470*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (22*Pi^2*G[1, 0, 0, 1, x])/3 + (587*G[1, 0, 1, 1, x])/36 - 
     ((542*I)/3)*Pi*G[1, 0, 1, 1, x] - (58*Pi^2*G[1, 0, 1, 1, x])/3 - 
     (157*I)*Pi*G[1, 1, 0, 1, x] - 14*Pi^2*G[1, 1, 0, 1, x] - 
     (12715*G[1, 1, 1, 1, x])/36 + (299*I)*Pi*G[1, 1, 1, 1, x] + 
     40*Pi^2*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] - 
     20*G[0, 0, 1, 1, 1, x] - 19*G[0, 1, 0, 1, 1, x] + 
     (16*I)*Pi*G[0, 1, 0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (238*G[0, 1, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (470*G[1, 0, 0, 1, 1, x])/3 - 
     (20*I)*Pi*G[1, 0, 0, 1, 1, x] - (11*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (590*G[1, 0, 1, 1, 1, x])/3 + (58*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (44*I)*Pi*G[1, 1, 0, 0, 1, x] - 157*G[1, 1, 0, 1, 1, x] + 
     (64*I)*Pi*G[1, 1, 0, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     363*G[1, 1, 1, 1, 1, x] - (136*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     16*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
     12*G[0, 1, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 1, 1, x] - 
     20*G[1, 0, 0, 1, 1, 1, x] - 11*G[1, 0, 1, 0, 1, 1, x] + 
     58*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 1, 1, x] + 
     64*G[1, 1, 0, 1, 1, 1, x] + 48*G[1, 1, 1, 0, 1, 1, x] - 
     136*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (1/6 - RATIO[(1 - x)^(-1)]/6) + Log[mu2/s]^5*
      (-14/9 + I*Pi + (14/9 - I*Pi)*RATIO[(1 - x)^(-1)]) + 
     Log[mu2/s]^4*(-11/3 - ((125*I)/18)*Pi - (9*Pi^2)/4 + (5*G[1, x])/6 - 
       (I/2)*Pi*G[1, x] - G[1, 1, x]/2 + (11/3 + ((67*I)/9)*Pi + (9*Pi^2)/4 - 
         G[1, x]/3 + I*Pi*G[1, x] + G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)*RATIO[x^(-1)]) - 
     (250937*Zeta[3])/972 - ((6181*I)/27)*Pi*Zeta[3] + (227*Pi^2*Zeta[3])/9 - 
     ((37*I)/9)*Pi^3*Zeta[3] + (10769*G[1, x]*Zeta[3])/108 - 
     ((910*I)/9)*Pi*G[1, x]*Zeta[3] - (4*Pi^2*G[1, x]*Zeta[3])/3 + 
     41*G[0, 1, x]*Zeta[3] - (16*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (493*G[1, 1, x]*Zeta[3])/9 + (54*I)*Pi*G[1, 1, x]*Zeta[3] - 
     36*G[0, 1, 1, x]*Zeta[3] + 17*G[1, 0, 1, x]*Zeta[3] + 
     32*G[1, 1, 1, x]*Zeta[3] + (422*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(2581/108 - ((646*I)/27)*Pi + (203*Pi^2)/18 - 
       ((7*I)/3)*Pi^3 - (250*G[1, x])/27 + ((80*I)/9)*Pi*G[1, x] + 
       2*Pi^2*G[1, x] + (50*G[1, 1, x])/9 - (2*I)*Pi*G[1, 1, x] + 
       (((-50*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] - (50*G[1, 1, x])/9 + 
         (2*I)*Pi*G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
        (-2581/108 + ((496*I)/27)*Pi - (239*Pi^2)/18 + ((7*I)/3)*Pi^3 + 
         (100*G[1, x])/27 - ((112*I)/9)*Pi*G[1, x] - 4*Pi^2*G[1, x] - 
         (100*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 14*Zeta[3]) + 
       14*Zeta[3]) + RATIO[x]*((-22*Pi^4)/5 + 24*Pi^2*G[0, 1, x] - 
       24*Pi^2*G[1, 1, x] + (144*I)*Pi*G[0, 0, 1, x] - 
       (144*I)*Pi*G[0, 1, 1, x] - (144*I)*Pi*G[1, 0, 1, x] + 
       (144*I)*Pi*G[1, 1, 1, x] + 144*G[0, 0, 1, 1, x] - 
       144*G[0, 1, 1, 1, x] - 144*G[1, 0, 1, 1, x] + 144*G[1, 1, 1, 1, x] - 
       (144*I)*Pi*Zeta[3]) + Log[mu2/s]^2*(93233/1296 + ((1079*I)/18)*Pi + 
       (245*Pi^2)/6 + ((77*I)/9)*Pi^3 + (53*Pi^4)/40 - (47*G[1, x])/4 - 
       ((137*I)/9)*Pi*G[1, x] - (301*Pi^2*G[1, x])/18 + 
       ((5*I)/2)*Pi^3*G[1, x] + ((16*I)/3)*Pi*G[0, 1, x] + 
       (4*Pi^2*G[0, 1, x])/3 + (113*G[1, 1, x])/9 + ((5*I)/3)*Pi*G[1, 1, x] + 
       (Pi^2*G[1, 1, x])/6 + (16*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, x] - 15*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, x] - 
       (410*Zeta[3])/9 + (34*I)*Pi*Zeta[3] - 6*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-13*I)/3)*Pi*G[1, x] + (121*Pi^2*G[1, x])/9 - 
         ((5*I)/2)*Pi^3*G[1, x] - (13*G[1, 1, x])/3 - (7*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/6 - (2*I)*Pi*G[1, 0, 1, x] + 
         (29*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + 6*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (-93233/1296 - ((1157*I)/18)*Pi - (493*Pi^2)/18 - ((199*I)/18)*Pi^3 - 
         (53*Pi^4)/40 + (89*G[1, x])/12 + ((92*I)/9)*Pi*G[1, x] + 
         30*Pi^2*G[1, x] - (5*I)*Pi^3*G[1, x] - ((22*I)/3)*Pi*G[0, 1, x] - 
         (4*Pi^2*G[0, 1, x])/3 - (8*G[1, 1, x])/9 - ((44*I)/3)*Pi*
          G[1, 1, x] - Pi^2*G[1, 1, x] - (22*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] + (56*G[1, 1, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
         (464*Zeta[3])/9 - (34*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3])) + 
     (329*Zeta[5])/2 + (50*I)*Pi*Zeta[5] - (235*G[1, x]*Zeta[5])/2 + 
     Log[mu2/s]*(-96128/729 + ((27115*I)/72)*Pi + (245*Pi^2)/1944 + 
       ((377*I)/18)*Pi^3 - (2063*Pi^4)/540 + ((13*I)/20)*Pi^5 + 
       (75401*G[1, x])/324 - ((22375*I)/108)*Pi*G[1, x] - 
       (203*Pi^2*G[1, x])/6 - ((143*I)/18)*Pi^3*G[1, x] - Pi^4*G[1, x] - 
       ((128*I)/3)*Pi*G[0, 1, x] - (64*Pi^2*G[0, 1, x])/3 + 
       ((8*I)/3)*Pi^3*G[0, 1, x] - (19837*G[1, 1, x])/108 + 
       ((1306*I)/9)*Pi*G[1, 1, x] + (205*Pi^2*G[1, 1, x])/6 - 
       ((11*I)/3)*Pi^3*G[1, 1, x] - (128*G[0, 1, 1, x])/3 + 
       ((128*I)/3)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] + 120*G[1, 1, 1, x] - 
       (94*I)*Pi*G[1, 1, 1, x] - 16*Pi^2*G[1, 1, 1, x] + 
       32*G[0, 1, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, 1, x] + 
       16*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
       64*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - (2849*Zeta[3])/9 - 
       ((34*I)/9)*Pi*Zeta[3] - (211*Pi^2*Zeta[3])/9 + (214*G[1, x]*Zeta[3])/
        3 - (26*I)*Pi*G[1, x]*Zeta[3] - 14*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((12733*I)/108)*Pi*G[1, x] + (310*Pi^2*G[1, x])/9 + 
         ((145*I)/18)*Pi^3*G[1, x] + Pi^4*G[1, x] + (12733*G[1, 1, x])/108 - 
         (86*I)*Pi*G[1, 1, x] - (109*Pi^2*G[1, 1, x])/6 + 
         ((7*I)/3)*Pi^3*G[1, 1, x] + (16*I)*Pi*G[1, 0, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] - (232*G[1, 1, 1, x])/3 + 
         ((154*I)/3)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
         16*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] + 
         32*G[1, 1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, 1, x] - 
         48*G[1, x]*Zeta[3] + (26*I)*Pi*G[1, x]*Zeta[3] + 
         14*G[1, 1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (96128/729 - ((55879*I)/216)*Pi + (66715*Pi^2)/1944 - 
         ((116*I)/9)*Pi^3 + (2603*Pi^4)/540 - ((13*I)/20)*Pi^5 - 
         (18601*G[1, x])/162 + ((5087*I)/27)*Pi*G[1, x] + 
         (289*Pi^2*G[1, x])/9 + ((59*I)/3)*Pi^3*G[1, x] + 2*Pi^4*G[1, x] + 
         ((176*I)/3)*Pi*G[0, 1, x] + (76*Pi^2*G[0, 1, x])/3 - 
         ((8*I)/3)*Pi^3*G[0, 1, x] + (9373*G[1, 1, x])/54 - 
         ((1360*I)/9)*Pi*G[1, 1, x] - (121*Pi^2*G[1, 1, x])/3 + 
         (6*I)*Pi^3*G[1, 1, x] + (176*G[0, 1, 1, x])/3 - 
         ((140*I)/3)*Pi*G[0, 1, 1, x] - 8*Pi^2*G[0, 1, 1, x] - 
         (448*G[1, 1, 1, x])/3 + ((400*I)/3)*Pi*G[1, 1, 1, x] + 
         24*Pi^2*G[1, 1, 1, x] - 32*G[0, 1, 1, 1, x] + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + 96*G[1, 1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + (2417*Zeta[3])/9 + 
         ((268*I)/9)*Pi*Zeta[3] + (211*Pi^2*Zeta[3])/9 - 
         (316*G[1, x]*Zeta[3])/3 + (52*I)*Pi*G[1, x]*Zeta[3] + 
         28*G[1, 1, x]*Zeta[3] - 136*Zeta[5]) + 136*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(59208167/104976 - ((328541*I)/1458)*Pi + 
       (6092123*Pi^2)/69984 + ((3125*I)/243)*Pi^3 + (51211*Pi^4)/9720 - 
       ((11*I)/30)*Pi^5 - (4199*Pi^6)/408240 - (173599*G[1, x])/486 + 
       ((55879*I)/216)*Pi*G[1, x] - (9763*Pi^2*G[1, x])/216 + 
       ((116*I)/9)*Pi^3*G[1, x] - (2801*Pi^4*G[1, x])/540 + 
       ((13*I)/20)*Pi^5*G[1, x] + ((1282*I)/9)*Pi*G[0, 1, x] - 
       (97*Pi^2*G[0, 1, x])/9 + (11*I)*Pi^3*G[0, 1, x] + 
       (26*Pi^4*G[0, 1, x])/45 + (242041*G[1, 1, x])/648 - 
       ((6703*I)/27)*Pi*G[1, 1, x] - (85*Pi^2*G[1, 1, x])/9 - 
       ((155*I)/9)*Pi^3*G[1, 1, x] - (27*Pi^4*G[1, 1, x])/20 + 
       (1282*G[0, 1, 1, x])/9 - (85*I)*Pi*G[0, 1, 1, x] + 
       (17*Pi^2*G[0, 1, 1, x])/9 - ((176*I)/3)*Pi*G[1, 0, 1, x] - 
       (272*Pi^2*G[1, 0, 1, x])/9 + ((8*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (2531*G[1, 1, 1, x])/6 + ((2536*I)/9)*Pi*G[1, 1, 1, x] + 
       (62*Pi^2*G[1, 1, 1, x])/3 - (2*I)*Pi^3*G[1, 1, 1, x] + 
       (44*I)*Pi*G[0, 1, 0, 1, x] + (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (431*G[0, 1, 1, 1, x])/3 + ((112*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       6*Pi^2*G[0, 1, 1, 1, x] - (176*G[1, 0, 1, 1, x])/3 + 
       ((272*I)/3)*Pi*G[1, 0, 1, 1, x] + (40*Pi^2*G[1, 0, 1, 1, x])/3 + 
       ((44*I)/3)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (3880*G[1, 1, 1, 1, x])/9 - ((712*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       42*Pi^2*G[1, 1, 1, 1, x] + 44*G[0, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (208*G[0, 1, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (272*G[1, 0, 1, 1, 1, x])/3 - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (44*G[1, 1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (1000*G[1, 1, 1, 1, 1, x])/3 + (120*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 1, 1, x] - 32*G[1, 0, 1, 1, 1, 1, x] - 
       8*G[1, 1, 0, 1, 1, 1, x] + 120*G[1, 1, 1, 1, 1, 1, x] + 
       (159043*Zeta[3])/486 + ((5869*I)/27)*Pi*Zeta[3] - 
       (125*Pi^2*Zeta[3])/9 + ((37*I)/9)*Pi^3*Zeta[3] - 
       (509*G[1, x]*Zeta[3])/27 - ((400*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (70*Pi^2*G[1, x]*Zeta[3])/3 - 132*G[0, 1, x]*Zeta[3] + 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] + (968*G[1, 1, x]*Zeta[3])/9 - 
       (36*I)*Pi*G[1, 1, x]*Zeta[3] + 36*G[0, 1, 1, x]*Zeta[3] - 
       72*G[1, 1, 1, x]*Zeta[3] - (422*Zeta[3]^2)/9 + 108*Zeta[5] - 
       (50*I)*Pi*Zeta[5] + 120*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(((435961*I)/1296)*Pi*G[1, x] - (599*Pi^2*G[1, x])/27 + 
       ((2207*I)/216)*Pi^3*G[1, x] - (47*Pi^4*G[1, x])/15 + I*Pi^5*G[1, x] - 
       ((160*I)/3)*Pi*G[0, 1, x] + (435961*G[1, 1, x])/1296 - 
       ((7699*I)/54)*Pi*G[1, 1, x] - (1117*Pi^2*G[1, 1, x])/36 - 
       ((15*I)/2)*Pi^3*G[1, 1, x] - (1331*Pi^4*G[1, 1, x])/360 - 
       (160*G[0, 1, 1, x])/3 - ((829*I)/36)*Pi*G[1, 0, 1, x] - 
       (133*Pi^2*G[1, 0, 1, x])/9 + ((41*I)/6)*Pi^3*G[1, 0, 1, x] - 
       (9377*G[1, 1, 1, x])/36 + ((2551*I)/12)*Pi*G[1, 1, 1, x] + 
       (299*Pi^2*G[1, 1, 1, x])/18 - ((16*I)/3)*Pi^3*G[1, 1, 1, x] + 
       ((158*I)/3)*Pi*G[1, 0, 0, 1, x] + (22*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (829*G[1, 0, 1, 1, x])/36 - (14*I)*Pi*G[1, 0, 1, 1, x] + 
       6*Pi^2*G[1, 0, 1, 1, x] - ((61*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (38*Pi^2*G[1, 1, 0, 1, x])/3 + (3479*G[1, 1, 1, 1, x])/12 - 
       ((289*I)/3)*Pi*G[1, 1, 1, 1, x] - 38*Pi^2*G[1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (158*G[1, 0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, 1, 1, x] + (25*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       30*G[1, 0, 1, 1, 1, x] - (10*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (100*I)*Pi*G[1, 1, 0, 0, 1, x] - (61*G[1, 1, 0, 1, 1, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, 1, 1, x] - (132*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (385*G[1, 1, 1, 1, 1, x])/3 + (164*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] - 20*G[1, 0, 0, 1, 1, 1, x] + 
       25*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 1, 1, x] + 
       100*G[1, 1, 0, 0, 1, 1, x] - 88*G[1, 1, 0, 1, 1, 1, x] - 
       132*G[1, 1, 1, 0, 1, 1, x] + 164*G[1, 1, 1, 1, 1, 1, x] + 
       (829*G[1, x]*Zeta[3])/12 - ((104*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (34*Pi^2*G[1, x]*Zeta[3])/3 + (133*G[1, 1, x]*Zeta[3])/9 - 
       (126*I)*Pi*G[1, 1, x]*Zeta[3] - 91*G[1, 0, 1, x]*Zeta[3] + 
       68*G[1, 1, 1, x]*Zeta[3] + (545*G[1, x]*Zeta[5])/2)) + 
   Nc*(-152592883/104976 - ((3307135*I)/5832)*Pi - (25287079*Pi^2)/69984 + 
     ((39973*I)/972)*Pi^3 + (42863*Pi^4)/1620 - ((241*I)/540)*Pi^5 + 
     (44911*Pi^6)/58320 - (330728*G[0, x])/729 + ((6056*I)/27)*Pi*G[0, x] + 
     (118187*Pi^2*G[0, x])/486 - ((1027*I)/18)*Pi^3*G[0, x] - 
     (185*Pi^4*G[0, x])/54 + ((74*I)/45)*Pi^5*G[0, x] + 
     (9968047*G[1, x])/11664 + ((93475*I)/648)*Pi*G[1, x] + 
     (1195985*Pi^2*G[1, x])/1944 - ((2015*I)/108)*Pi^3*G[1, x] + 
     (2903*Pi^4*G[1, x])/1080 - ((28*I)/135)*Pi^5*G[1, x] - 
     (61*G[0, 0, x])/3 + ((160*I)/3)*Pi*G[0, 0, x] - 89*Pi^2*G[0, 0, x] + 
     (35*I)*Pi^3*G[0, 0, x] + (422*Pi^4*G[0, 0, x])/45 + 
     (27433*G[0, 1, x])/36 + ((1583*I)/9)*Pi*G[0, 1, x] - 
     (743*Pi^2*G[0, 1, x])/9 + ((310*I)/9)*Pi^3*G[0, 1, x] - 
     (7*Pi^4*G[0, 1, x])/2 + (27433*G[1, 0, x])/36 - 
     ((1700*I)/9)*Pi*G[1, 0, x] - (1172*Pi^2*G[1, 0, x])/9 + 
     ((442*I)/9)*Pi^3*G[1, 0, x] + (257*Pi^4*G[1, 0, x])/30 - 
     (196435*G[1, 1, x])/162 - ((3038*I)/9)*Pi*G[1, 1, x] - 
     (11063*Pi^2*G[1, 1, x])/36 + ((143*I)/9)*Pi^3*G[1, 1, x] + 
     (253*Pi^4*G[1, 1, x])/90 + (2708*G[0, 0, 0, x])/9 - 
     (124*I)*Pi*G[0, 0, 0, x] + (4*Pi^2*G[0, 0, 0, x])/9 - 
     ((56*I)/3)*Pi^3*G[0, 0, 0, x] - (5068*G[0, 0, 1, x])/27 - 
     (64*I)*Pi*G[0, 0, 1, x] - (344*Pi^2*G[0, 0, 1, x])/9 + 
     ((29*I)/9)*Pi^3*G[0, 0, 1, x] - (5068*G[0, 1, 0, x])/27 - 
     ((203*I)/3)*Pi*G[0, 1, 0, x] - (661*Pi^2*G[0, 1, 0, x])/9 - 
     (3*I)*Pi^3*G[0, 1, 0, x] - (797*G[0, 1, 1, x])/9 + 
     (53*I)*Pi*G[0, 1, 1, x] - (565*Pi^2*G[0, 1, 1, x])/9 - 
     ((70*I)/9)*Pi^3*G[0, 1, 1, x] + (22388*G[1, 0, 0, x])/27 + 
     ((188*I)/3)*Pi*G[1, 0, 0, x] - (100*Pi^2*G[1, 0, 0, x])/9 + 
     ((107*I)/9)*Pi^3*G[1, 0, 0, x] - (13232*G[1, 0, 1, x])/9 + 
     ((1847*I)/9)*Pi*G[1, 0, 1, x] + (5*Pi^2*G[1, 0, 1, x])/9 + 
     ((164*I)/9)*Pi^3*G[1, 0, 1, x] - (13232*G[1, 1, 0, x])/9 + 
     (257*I)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/9 + 
     ((59*I)/9)*Pi^3*G[1, 1, 0, x] + (16273*G[1, 1, 1, x])/9 - 
     ((1132*I)/9)*Pi*G[1, 1, 1, x] + (1444*Pi^2*G[1, 1, 1, x])/9 + 
     ((8*I)/9)*Pi^3*G[1, 1, 1, x] - (670*G[0, 0, 0, 0, x])/3 + 
     ((316*I)/3)*Pi*G[0, 0, 0, 0, x] + (100*Pi^2*G[0, 0, 0, 0, x])/3 - 
     6*G[0, 0, 0, 1, x] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (452*Pi^2*G[0, 0, 0, 1, x])/9 - 6*G[0, 0, 1, 0, x] - 
     ((98*I)/3)*Pi*G[0, 0, 1, 0, x] + (56*Pi^2*G[0, 0, 1, 0, x])/9 - 
     (286*G[0, 0, 1, 1, x])/3 + ((280*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (11*Pi^2*G[0, 0, 1, 1, x])/3 - (778*G[0, 1, 0, 0, x])/3 + 
     ((172*I)/3)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (463*G[0, 1, 0, 1, x])/3 - ((224*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (409*Pi^2*G[0, 1, 0, 1, x])/9 + (463*G[0, 1, 1, 0, x])/3 - 
     ((104*I)/3)*Pi*G[0, 1, 1, 0, x] + (167*Pi^2*G[0, 1, 1, 0, x])/9 + 
     (350*G[0, 1, 1, 1, x])/9 + (122*I)*Pi*G[0, 1, 1, 1, x] + 
     (142*Pi^2*G[0, 1, 1, 1, x])/3 - (1012*G[1, 0, 0, 0, x])/3 + 
     ((656*I)/3)*Pi*G[1, 0, 0, 0, x] + (392*Pi^2*G[1, 0, 0, 0, x])/9 + 
     (160*G[1, 0, 0, 1, x])/3 - (350*I)*Pi*G[1, 0, 0, 1, x] - 
     54*Pi^2*G[1, 0, 0, 1, x] + (160*G[1, 0, 1, 0, x])/3 - 
     (176*I)*Pi*G[1, 0, 1, 0, x] - (83*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (6181*G[1, 0, 1, 1, x])/9 + ((418*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (160*Pi^2*G[1, 0, 1, 1, x])/3 - (790*G[1, 1, 0, 0, x])/3 - 
     (174*I)*Pi*G[1, 1, 0, 0, x] - (13*Pi^2*G[1, 1, 0, 0, x])/9 + 
     (9497*G[1, 1, 0, 1, x])/9 + ((436*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     41*Pi^2*G[1, 1, 0, 1, x] + (9497*G[1, 1, 1, 0, x])/9 - 
     ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - (128*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (5600*G[1, 1, 1, 1, x])/3 - ((328*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     (338*Pi^2*G[1, 1, 1, 1, x])/3 - (96*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (140*G[0, 0, 0, 0, 1, x])/3 + (52*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (140*G[0, 0, 0, 1, 0, x])/3 + ((28*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
     44*G[0, 0, 0, 1, 1, x] - ((92*I)/3)*Pi*G[0, 0, 0, 1, 1, x] - 
     (164*G[0, 0, 1, 0, 0, x])/3 + ((196*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     114*G[0, 0, 1, 0, 1, x] - ((56*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 
     114*G[0, 0, 1, 1, 0, x] - (28*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     (154*G[0, 0, 1, 1, 1, x])/3 - (88*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (344*G[0, 1, 0, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (568*G[0, 1, 0, 0, 1, x])/3 + (96*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (568*G[0, 1, 0, 1, 0, x])/3 + ((124*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     168*G[0, 1, 0, 1, 1, x] - ((188*I)/3)*Pi*G[0, 1, 0, 1, 1, x] + 
     (142*G[0, 1, 1, 0, 0, x])/3 - ((140*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
     14*G[0, 1, 1, 0, 1, x] - ((272*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + 
     14*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     (298*G[0, 1, 1, 1, 1, x])/3 + (60*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     28*G[1, 0, 0, 0, 0, x] + ((124*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 
     (176*G[1, 0, 0, 0, 1, x])/3 + ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 
     (176*G[1, 0, 0, 1, 0, x])/3 + (34*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (674*G[1, 0, 0, 1, 1, x])/3 - ((170*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     (218*G[1, 0, 1, 0, 0, x])/3 - (194*G[1, 0, 1, 0, 1, x])/3 - 
     ((200*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - (194*G[1, 0, 1, 1, 0, x])/3 - 
     (58*I)*Pi*G[1, 0, 1, 1, 0, x] - 88*G[1, 0, 1, 1, 1, x] + 
     (90*I)*Pi*G[1, 0, 1, 1, 1, x] - (524*G[1, 1, 0, 0, 0, x])/3 - 
     ((8*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + (554*G[1, 1, 0, 0, 1, x])/3 - 
     ((418*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + (554*G[1, 1, 0, 1, 0, x])/3 - 
     (40*I)*Pi*G[1, 1, 0, 1, 0, x] - (896*G[1, 1, 0, 1, 1, x])/3 + 
     ((322*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (656*G[1, 1, 1, 0, 0, x])/3 + 
     (60*I)*Pi*G[1, 1, 1, 0, 0, x] - (1442*G[1, 1, 1, 0, 1, x])/3 + 
     ((322*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (1442*G[1, 1, 1, 1, 0, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, 0, x] + (2122*G[1, 1, 1, 1, 1, x])/3 + 
     (22*I)*Pi*G[1, 1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, 0, x] - 
     112*G[0, 0, 0, 0, 0, 1, x] - 112*G[0, 0, 0, 0, 1, 0, x] + 
     100*G[0, 0, 0, 0, 1, 1, x] - 16*G[0, 0, 0, 1, 0, 0, x] - 
     (116*G[0, 0, 0, 1, 0, 1, x])/3 - (116*G[0, 0, 0, 1, 1, 0, x])/3 + 
     92*G[0, 0, 0, 1, 1, 1, x] + 56*G[0, 0, 1, 0, 0, 0, x] - 
     (68*G[0, 0, 1, 0, 0, 1, x])/3 - (68*G[0, 0, 1, 0, 1, 0, x])/3 + 
     40*G[0, 0, 1, 0, 1, 1, x] - 36*G[0, 0, 1, 1, 0, 0, x] + 
     44*G[0, 0, 1, 1, 0, 1, x] + 44*G[0, 0, 1, 1, 1, 0, x] - 
     180*G[0, 0, 1, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, 0, x] + 
     28*G[0, 1, 0, 0, 0, 1, x] + 28*G[0, 1, 0, 0, 1, 0, x] + 
     88*G[0, 1, 0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
     (148*G[0, 1, 0, 1, 0, 1, x])/3 + (148*G[0, 1, 0, 1, 1, 0, x])/3 - 
     156*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
     (76*G[0, 1, 1, 0, 0, 1, x])/3 + (76*G[0, 1, 1, 0, 1, 0, x])/3 - 
     140*G[0, 1, 1, 0, 1, 1, x] + 80*G[0, 1, 1, 1, 0, 0, x] - 
     140*G[0, 1, 1, 1, 0, 1, x] - 140*G[0, 1, 1, 1, 1, 0, x] + 
     256*G[0, 1, 1, 1, 1, 1, x] + (344*G[1, 0, 0, 0, 0, 0, x])/3 - 
     (124*G[1, 0, 0, 0, 0, 1, x])/3 - (124*G[1, 0, 0, 0, 1, 0, x])/3 + 
     80*G[1, 0, 0, 0, 1, 1, x] + (8*G[1, 0, 0, 1, 0, 0, x])/3 + 
     (106*G[1, 0, 0, 1, 0, 1, x])/3 + (106*G[1, 0, 0, 1, 1, 0, x])/3 - 
     132*G[1, 0, 0, 1, 1, 1, x] - (100*G[1, 0, 1, 0, 0, 0, x])/3 + 
     (88*G[1, 0, 1, 0, 0, 1, x])/3 + (88*G[1, 0, 1, 0, 1, 0, x])/3 - 
     84*G[1, 0, 1, 0, 1, 1, x] - 22*G[1, 0, 1, 1, 0, 0, x] - 
     24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
     158*G[1, 0, 1, 1, 1, 1, x] - (52*G[1, 1, 0, 0, 0, 0, x])/3 - 
     (16*G[1, 1, 0, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 0, 1, 0, x])/3 - 
     102*G[1, 1, 0, 0, 1, 1, x] - (22*G[1, 1, 0, 1, 0, 0, x])/3 - 
     (2*G[1, 1, 0, 1, 0, 1, x])/3 - (2*G[1, 1, 0, 1, 1, 0, x])/3 + 
     140*G[1, 1, 0, 1, 1, 1, x] + (128*G[1, 1, 1, 0, 0, 0, x])/3 + 
     (52*G[1, 1, 1, 0, 0, 1, x])/3 + (52*G[1, 1, 1, 0, 1, 0, x])/3 + 
     114*G[1, 1, 1, 0, 1, 1, x] - 112*G[1, 1, 1, 1, 0, 0, x] + 
     192*G[1, 1, 1, 1, 0, 1, x] + 192*G[1, 1, 1, 1, 1, 0, x] - 
     250*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (-1/2 + RATIO[(1 - x)^(-1)]/2) + (152592883*RATIO[(1 - x)^(-1)])/
      104976 + ((243464*I)/729)*Pi*RATIO[(1 - x)^(-1)] + 
     (10109623*Pi^2*RATIO[(1 - x)^(-1)])/69984 - ((2863*I)/243)*Pi^3*
      RATIO[(1 - x)^(-1)] - (23639*Pi^4*RATIO[(1 - x)^(-1)])/1620 - 
     ((439*I)/108)*Pi^5*RATIO[(1 - x)^(-1)] - 
     (44911*Pi^6*RATIO[(1 - x)^(-1)])/58320 + 
     (330728*G[0, x]*RATIO[(1 - x)^(-1)])/729 + ((43*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (77201*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/486 + 
     ((619*I)/18)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] - 
     (1103*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/270 - ((74*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] - (12686893*G[1, x]*RATIO[(1 - x)^(-1)])/11664 - 
     ((53183*I)/324)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (354575*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/1944 - 
     ((91*I)/6)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (19111*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/1080 + 
     ((31*I)/135)*Pi^5*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (43*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (26*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] + (520*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((52*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (422*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/45 - 
     (55879*G[0, 1, x]*RATIO[(1 - x)^(-1)])/108 - ((2845*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + (356*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((194*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (241*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/90 - 
     (55879*G[1, 0, x]*RATIO[(1 - x)^(-1)])/108 + ((1616*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (16*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((316*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (823*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/90 + 
     (664765*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + 
     ((2306*I)/27)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (2027*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((95*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (377*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/180 - 
     (2708*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + (56*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (256*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (7210*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (14*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (614*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((68*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (7210*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + (11*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (50*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((4*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (119*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((157*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1181*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((118*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1616*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + (12*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (128*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((56*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (13406*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((10*I)/3)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (806*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((64*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (13406*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
     ((416*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (74*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((20*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (17749*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 - 
     ((1040*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1394*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((40*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (670*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (100*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     62*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((2*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (380*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
      9 - 62*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((142*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (8*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (184*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((10*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     14*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - (22*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (32*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + (31*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((26*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (310*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (31*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + (12*I)*Pi*G[0, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (266*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      9 - (1370*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((430*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (164*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (292*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((152*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (428*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (136*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (44*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (136*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (3158*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((220*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (92*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (368*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (292*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (5072*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((268*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (28*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (5072*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (104*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (188*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     952*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + (152*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 138*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (96*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((64*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (206*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((128*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (340*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (242*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (242*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (400*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (268*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     14*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (80*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     14*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((76*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (256*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     202*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((212*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     270*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((260*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     270*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1060*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     88*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((16*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (416*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (416*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((224*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     112*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 8*G[1, 0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + ((296*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 8*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     200*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (104*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (224*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((496*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (224*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1292*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((592*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     104*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1424*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((832*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1424*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (160*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     700*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 56*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 112*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (80*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     56*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     56*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (56*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     56*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     64*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     72*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     216*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     40*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (52*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (52*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     120*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     40*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (4*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (4*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     120*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     128*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     128*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (344*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (232*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (232*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     72*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (16*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     112*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (8*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     64*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     176*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (32*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (80*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     160*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     224*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (352*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (256*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (256*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     240*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     32*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     240*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(29/18 - (4*I)*Pi - 2*G[0, x] + G[1, x] + 
       (-29/18 + (4*I)*Pi + 2*G[0, x] - G[1, x])*RATIO[(1 - x)^(-1)]) - 
     ((9031*I)/72)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (2495*Pi^2*G[1, x]*RATIO[x^(-1)])/54 + ((3661*I)/108)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (329*Pi^4*G[1, x]*RATIO[x^(-1)])/45 - 
     ((203*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] + ((8360*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] - (787*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 - 
     ((221*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - 
     (133*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 + ((5255*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (124*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/3 - 
     ((10*I)/3)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] - 
     (338*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - (9031*G[1, 1, x]*RATIO[x^(-1)])/
      72 - ((5845*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] + 
     (12229*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/36 + ((263*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] + (353*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/20 - 
     (62*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - ((13*I)/3)*Pi^3*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (112*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (130*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - ((5*I)/3)*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] + (8360*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     ((196*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] + 
     (565*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + ((16*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x^(-1)] + (40*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (533*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + ((53*I)/3)*Pi^3*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (5255*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + 
     ((662*I)/9)*Pi*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (1097*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((44*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (5255*G[1, 1, 0, x]*RATIO[x^(-1)])/27 - ((637*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (1373*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + 
     ((61*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] - 
     (6575*G[1, 1, 1, x]*RATIO[x^(-1)])/18 - ((827*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (1396*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
     ((16*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     ((50*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     8*Pi^2*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - ((10*I)/3)*Pi*G[0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (8*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     62*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + ((20*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (11*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((110*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     112*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + (14*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 19*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     112*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + ((142*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 11*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (818*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((2*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (142*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (20*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 28*Pi^2*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 40*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     ((236*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (370*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     40*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - (20*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (199*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (268*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + (12*I)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (104*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (1046*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + (54*I)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 17*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (1873*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((68*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (151*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (1873*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((160*I)/3)*Pi*
      G[1, 1, 1, 0, x]*RATIO[x^(-1)] + 16*Pi^2*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 457*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     ((548*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (364*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (50*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + (12*I)*Pi*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (10*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (10*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (4*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 10*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (110*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (16*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (44*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + (526*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (24*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 164*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     164*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 248*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (28*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (36*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     20*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + (42*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - (200*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (66*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (1180*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (48*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (1096*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (1096*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (26*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 292*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (10*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     488*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + (216*I)*Pi*G[1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 342*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (310*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     342*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - (200*I)*Pi*G[1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 44*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (150*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (112*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (268*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     366*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (310*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 366*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (112*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (1394*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (314*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     36*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 4*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 4*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     16*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 20*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 20*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     20*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 12*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 12*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 24*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     32*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 32*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 36*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     44*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 72*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 72*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     124*G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 128*G[0, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 180*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     180*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 224*G[0, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 36*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     36*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 40*G[1, 0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - 168*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     222*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 222*G[1, 0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 164*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     204*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 216*G[1, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 216*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     212*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 218*G[1, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] - 200*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     200*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 150*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 116*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     32*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 32*G[1, 1, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] - 182*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     34*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 70*G[1, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 70*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     156*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 464*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 292*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     292*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 54*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 376*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     336*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 336*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(19 + ((43*I)/3)*Pi + (103*Pi^2)/12 + (134*G[0, x])/9 - 
       (4*I)*Pi*G[0, x] - (155*G[1, x])/18 + (6*I)*Pi*G[1, x] + 
       4*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - G[1, 1, x] + 
       (-19 - ((49*I)/3)*Pi - (103*Pi^2)/12 - (134*G[0, x])/9 + 
         (4*I)*Pi*G[0, x] + (119*G[1, x])/18 - (8*I)*Pi*G[1, x] - 
         4*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
        RATIO[x^(-1)]) + ((6*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + 
     (6*G[0, 0, x])/(-1 + RATIO[x])^2 + (1039*Pi^2*RATIO[x])/3 - 
     (23*I)*Pi^3*RATIO[x] + (863*Pi^4*RATIO[x])/90 - 
     (490*Pi^2*G[0, x]*RATIO[x])/9 + ((44*I)/3)*Pi^3*G[0, x]*RATIO[x] + 
     (17*Pi^4*G[0, x]*RATIO[x])/30 - (848*Pi^2*G[1, x]*RATIO[x])/9 + 
     ((28*I)/3)*Pi^3*G[1, x]*RATIO[x] - (17*Pi^4*G[1, x]*RATIO[x])/30 + 
     (2078*G[0, 0, x]*RATIO[x])/3 - (46*I)*Pi*G[0, 0, x]*RATIO[x] + 
     (13*Pi^2*G[0, 0, x]*RATIO[x])/3 - (2078*G[0, 1, x]*RATIO[x])/3 + 
     (46*I)*Pi*G[0, 1, x]*RATIO[x] - (152*Pi^2*G[0, 1, x]*RATIO[x])/3 - 
     (2078*G[1, 0, x]*RATIO[x])/3 + (46*I)*Pi*G[1, 0, x]*RATIO[x] - 
     28*Pi^2*G[1, 0, x]*RATIO[x] + (2078*G[1, 1, x]*RATIO[x])/3 - 
     (46*I)*Pi*G[1, 1, x]*RATIO[x] + (151*Pi^2*G[1, 1, x]*RATIO[x])/3 - 
     (706*G[0, 0, 0, x]*RATIO[x])/3 + (88*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 
     Pi^2*G[0, 0, 0, x]*RATIO[x] + (88*G[0, 0, 1, x]*RATIO[x])/3 - 
     (256*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 2*Pi^2*G[0, 0, 1, x]*RATIO[x] + 
     (88*G[0, 1, 0, x]*RATIO[x])/3 - (40*I)*Pi*G[0, 1, 0, x]*RATIO[x] - 
     2*Pi^2*G[0, 1, 0, x]*RATIO[x] + (530*G[0, 1, 1, x]*RATIO[x])/3 + 
     (208*I)*Pi*G[0, 1, 1, x]*RATIO[x] - Pi^2*G[0, 1, 1, x]*RATIO[x] - 
     62*G[1, 0, 0, x]*RATIO[x] - (40*I)*Pi*G[1, 0, 0, x]*RATIO[x] - 
     Pi^2*G[1, 0, 0, x]*RATIO[x] + 268*G[1, 0, 1, x]*RATIO[x] + 
     (208*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 2*Pi^2*G[1, 0, 1, x]*RATIO[x] + 
     268*G[1, 1, 0, x]*RATIO[x] - (8*I)*Pi*G[1, 1, 0, x]*RATIO[x] + 
     2*Pi^2*G[1, 1, 0, x]*RATIO[x] - 474*G[1, 1, 1, x]*RATIO[x] - 
     (160*I)*Pi*G[1, 1, 1, x]*RATIO[x] + Pi^2*G[1, 1, 1, x]*RATIO[x] + 
     40*G[0, 0, 0, 0, x]*RATIO[x] - 24*G[0, 0, 0, 1, x]*RATIO[x] - 
     24*G[0, 0, 1, 0, x]*RATIO[x] - 184*G[0, 0, 1, 1, x]*RATIO[x] - 
     50*G[0, 1, 0, 0, x]*RATIO[x] + 58*G[0, 1, 0, 1, x]*RATIO[x] + 
     58*G[0, 1, 1, 0, x]*RATIO[x] + 126*G[0, 1, 1, 1, x]*RATIO[x] - 
     110*G[1, 0, 0, 0, x]*RATIO[x] + 118*G[1, 0, 0, 1, x]*RATIO[x] + 
     118*G[1, 0, 1, 0, x]*RATIO[x] + 66*G[1, 0, 1, 1, x]*RATIO[x] + 
     72*G[1, 1, 0, 0, x]*RATIO[x] - 104*G[1, 1, 0, 1, x]*RATIO[x] - 
     104*G[1, 1, 1, 0, x]*RATIO[x] - 56*G[1, 1, 1, 1, x]*RATIO[x] + 
     6*G[0, 0, 1, 0, 0, x]*RATIO[x] - 6*G[0, 0, 1, 0, 1, x]*RATIO[x] - 
     6*G[0, 0, 1, 1, 0, x]*RATIO[x] + 6*G[0, 0, 1, 1, 1, x]*RATIO[x] - 
     6*G[0, 1, 0, 0, 0, x]*RATIO[x] + 6*G[0, 1, 0, 0, 1, x]*RATIO[x] + 
     6*G[0, 1, 0, 1, 0, x]*RATIO[x] - 6*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     6*G[1, 0, 1, 0, 0, x]*RATIO[x] + 6*G[1, 0, 1, 0, 1, x]*RATIO[x] + 
     6*G[1, 0, 1, 1, 0, x]*RATIO[x] - 6*G[1, 0, 1, 1, 1, x]*RATIO[x] + 
     6*G[1, 1, 0, 0, 0, x]*RATIO[x] - 6*G[1, 1, 0, 0, 1, x]*RATIO[x] - 
     6*G[1, 1, 0, 1, 0, x]*RATIO[x] + 6*G[1, 1, 0, 1, 1, x]*RATIO[x] + 
     (17*Pi^4*G[0, x]*RATIO[x^2])/90 - (17*Pi^4*G[1, x]*RATIO[x^2])/90 + 
     (Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 + (2*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/
      3 - (2*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/3 - 
     (Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 - (Pi^2*G[1, 0, 0, x]*RATIO[x^2])/3 - 
     (2*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 + (2*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/
      3 + (Pi^2*G[1, 1, 1, x]*RATIO[x^2])/3 + 2*G[0, 0, 1, 0, 0, x]*
      RATIO[x^2] - 2*G[0, 0, 1, 0, 1, x]*RATIO[x^2] - 
     2*G[0, 0, 1, 1, 0, x]*RATIO[x^2] + 2*G[0, 0, 1, 1, 1, x]*RATIO[x^2] - 
     2*G[0, 1, 0, 0, 0, x]*RATIO[x^2] + 2*G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 
     2*G[0, 1, 0, 1, 0, x]*RATIO[x^2] - 2*G[0, 1, 0, 1, 1, x]*RATIO[x^2] - 
     2*G[1, 0, 1, 0, 0, x]*RATIO[x^2] + 2*G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 
     2*G[1, 0, 1, 1, 0, x]*RATIO[x^2] - 2*G[1, 0, 1, 1, 1, x]*RATIO[x^2] + 
     2*G[1, 1, 0, 0, 0, x]*RATIO[x^2] - 2*G[1, 1, 0, 0, 1, x]*RATIO[x^2] - 
     2*G[1, 1, 0, 1, 0, x]*RATIO[x^2] + 2*G[1, 1, 0, 1, 1, x]*RATIO[x^2] - 
     (15017*Zeta[3])/486 + ((7769*I)/27)*Pi*Zeta[3] + 
     (2987*Pi^2*Zeta[3])/18 + ((365*I)/9)*Pi^3*Zeta[3] + 
     (10838*G[0, x]*Zeta[3])/27 - (324*I)*Pi*G[0, x]*Zeta[3] - 
     (658*Pi^2*G[0, x]*Zeta[3])/9 + (1741*G[1, x]*Zeta[3])/9 + 
     ((527*I)/3)*Pi*G[1, x]*Zeta[3] + (112*Pi^2*G[1, x]*Zeta[3])/9 + 
     132*G[0, 0, x]*Zeta[3] + ((56*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     (568*G[0, 1, x]*Zeta[3])/9 - ((202*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (1036*G[1, 0, x]*Zeta[3])/9 + (52*I)*Pi*G[1, 0, x]*Zeta[3] - 
     207*G[1, 1, x]*Zeta[3] - (22*I)*Pi*G[1, 1, x]*Zeta[3] - 
     40*G[0, 0, 0, x]*Zeta[3] - (172*G[0, 0, 1, x]*Zeta[3])/3 - 
     132*G[0, 1, 0, x]*Zeta[3] + (38*G[0, 1, 1, x]*Zeta[3])/3 + 
     (148*G[1, 0, 0, x]*Zeta[3])/3 - (226*G[1, 0, 1, x]*Zeta[3])/3 + 
     (496*G[1, 1, 0, x]*Zeta[3])/3 - (16*G[1, 1, 1, x]*Zeta[3])/3 - 
     (325507*RATIO[(1 - x)^(-1)]*Zeta[3])/486 - ((8588*I)/27)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (2021*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      18 - ((365*I)/9)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (14294*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
     (224*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (658*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (127*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (60*I)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (659*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     48*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - ((56*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (2048*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 + ((28*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (280*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (128*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (170*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (36*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     40*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (256*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     104*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (92*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (328*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (64*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (136*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (172*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (2632*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - ((217*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + (161*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (310*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - (58*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 32*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     (100*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (2213*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (350*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 76*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     76*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 78*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 84*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     210*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 192*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - 356*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (274*RATIO[x]*Zeta[3])/3 + (216*I)*Pi*RATIO[x]*Zeta[3] - 
     5*Pi^2*RATIO[x]*Zeta[3] + 118*G[0, x]*RATIO[x]*Zeta[3] - 
     46*G[1, x]*RATIO[x]*Zeta[3] - 18*G[0, 0, x]*RATIO[x]*Zeta[3] + 
     18*G[0, 1, x]*RATIO[x]*Zeta[3] + 18*G[1, 0, x]*RATIO[x]*Zeta[3] - 
     18*G[1, 1, x]*RATIO[x]*Zeta[3] - (5*Pi^2*RATIO[x^2]*Zeta[3])/3 - 
     6*G[0, 0, x]*RATIO[x^2]*Zeta[3] + 6*G[0, 1, x]*RATIO[x^2]*Zeta[3] + 
     6*G[1, 0, x]*RATIO[x^2]*Zeta[3] - 6*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     (1256*Zeta[3]^2)/9 + (1256*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(4451/108 + ((2513*I)/27)*Pi - (821*Pi^2)/54 + 
       ((26*I)/3)*Pi^3 + (992*G[0, x])/27 + ((46*I)/3)*Pi*G[0, x] + 
       (14*Pi^2*G[0, x])/3 - (59*G[1, x])/3 - (35*I)*Pi*G[1, x] - 
       (35*Pi^2*G[1, x])/3 - (52*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] - 
       (242*G[0, 1, x])/9 + ((10*I)/3)*Pi*G[0, 1, x] - (242*G[1, 0, x])/9 + 
       ((10*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - 
       (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/3 + 6*G[0, 1, 1, x] - 
       (32*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
       6*G[1, 1, 1, x] + (((41*I)/3)*Pi*G[1, x] + 8*Pi^2*G[1, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + (41*G[1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] - 16*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-4451/108 - ((2144*I)/27)*Pi + (1253*Pi^2)/54 - 
         ((26*I)/3)*Pi^3 - (992*G[0, x])/27 - ((52*I)/3)*Pi*G[0, x] - 
         (14*Pi^2*G[0, x])/3 + (100*G[1, x])/3 + ((128*I)/3)*Pi*G[1, x] + 
         (59*Pi^2*G[1, x])/3 + (52*G[0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, x] + 
         (224*G[0, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] + (224*G[1, 0, x])/9 - 
         ((16*I)/3)*Pi*G[1, 0, x] - (26*G[1, 1, x])/3 + (32*G[0, 0, 1, x])/
          3 + (32*G[0, 1, 0, x])/3 - 8*G[0, 1, 1, x] + (32*G[1, 0, 0, x])/3 - 
         8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 
         16*Zeta[3])) + Log[mu2/s]^2*(-68983/432 + ((683*I)/6)*Pi - 
       (400*Pi^2)/3 - ((193*I)/18)*Pi^3 - (1571*Pi^4)/360 - 
       (1157*G[0, x])/9 + ((221*I)/3)*Pi*G[0, x] - (89*Pi^2*G[0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, x] + (475*G[1, x])/4 - ((1945*I)/18)*Pi*G[1, x] + 
       (269*Pi^2*G[1, x])/9 - ((34*I)/3)*Pi^3*G[1, x] - (196*G[0, 0, x])/3 + 
       (6*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + (259*G[0, 1, x])/9 - 
       ((179*I)/3)*Pi*G[0, 1, x] - (34*Pi^2*G[0, 1, x])/3 + 
       (259*G[1, 0, x])/9 - ((125*I)/3)*Pi*G[1, 0, x] - 
       (26*Pi^2*G[1, 0, x])/3 - (467*G[1, 1, x])/6 + 
       ((235*I)/3)*Pi*G[1, 1, x] + 13*Pi^2*G[1, 1, x] - 
       (44*G[0, 0, 0, x])/3 + (218*G[0, 0, 1, x])/3 - 
       (10*I)*Pi*G[0, 0, 1, x] + (218*G[0, 1, 0, x])/3 - 
       (14*I)*Pi*G[0, 1, 0, x] - (155*G[0, 1, 1, x])/3 + 
       (26*I)*Pi*G[0, 1, 1, x] + 34*G[1, 0, 0, x] - (10*I)*Pi*G[1, 0, 0, x] + 
       5*G[1, 0, 1, x] + (14*I)*Pi*G[1, 0, 1, x] + 5*G[1, 1, 0, x] + 
       (14*I)*Pi*G[1, 1, 0, x] - (17*G[1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, x] + 22*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, x] + 
       18*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 1, x] + 
       22*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
       26*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
       (-10*Pi^2 - 20*G[0, 0, x] + 20*G[0, 1, x] + 20*G[1, 0, x] - 
         20*G[1, 1, x])*RATIO[x] - (311*Zeta[3])/9 - (82*I)*Pi*Zeta[3] - 
       60*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (68983/432 - (77*I)*Pi + 105*Pi^2 + ((373*I)/18)*Pi^3 + 
         (1571*Pi^4)/360 + (1157*G[0, x])/9 - ((196*I)/3)*Pi*G[0, x] + 
         27*Pi^2*G[0, x] - ((14*I)/3)*Pi^3*G[0, x] - (983*G[1, x])/12 + 
         ((1256*I)/9)*Pi*G[1, x] - (650*Pi^2*G[1, x])/9 + 
         ((64*I)/3)*Pi^3*G[1, x] + (196*G[0, 0, x])/3 - (2*Pi^2*G[0, 0, x])/
          3 - (184*G[0, 1, x])/9 + (74*I)*Pi*G[0, 1, x] + 
         (46*Pi^2*G[0, 1, x])/3 - (184*G[1, 0, x])/9 + (52*I)*Pi*G[1, 0, x] + 
         10*Pi^2*G[1, 0, x] + 60*G[1, 1, x] - (60*I)*Pi*G[1, 1, x] - 
         (47*Pi^2*G[1, 1, x])/3 + (44*G[0, 0, 0, x])/3 - 
         (200*G[0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, x] - 
         (200*G[0, 1, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, x] + 66*G[0, 1, 1, x] - 
         (32*I)*Pi*G[0, 1, 1, x] - 52*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] + (88*G[1, 0, 1, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, x] + (88*G[1, 1, 0, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, x] - (190*G[1, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
         16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
         16*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, x] + (455*Zeta[3])/9 + (82*I)*Pi*Zeta[3] + 
         60*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(((197*I)/6)*Pi*G[1, x] - 35*Pi^2*G[1, x] + 
         (10*I)*Pi^3*G[1, x] + ((25*I)/3)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] + 
         ((37*I)/3)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 + 
         (197*G[1, 1, x])/6 + (I/3)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 + 
         (6*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (25*G[0, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, x] + 
         (6*I)*Pi*G[1, 0, 0, x] + (37*G[1, 0, 1, x])/3 - 
         (2*I)*Pi*G[1, 0, 1, x] + (37*G[1, 1, 0, x])/3 - 
         (2*I)*Pi*G[1, 1, 0, x] - 53*G[1, 1, 1, x] + 
         (20*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 
         22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 
         16*G[1, x]*Zeta[3])) - (3064*Zeta[5])/9 - ((886*I)/3)*Pi*Zeta[5] + 
     36*G[0, x]*Zeta[5] + (439*G[1, x]*Zeta[5])/3 + 
     (1021*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + ((886*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[5] - 36*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] + 
     (32*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5])/3 - 227*G[1, x]*RATIO[x^(-1)]*
      Zeta[5] - 60*RATIO[x]*Zeta[5] - 20*RATIO[x^2]*Zeta[5] + 
     Log[mu2/s]*(-11290669/11664 - ((78401*I)/324)*Pi - (630719*Pi^2)/1944 - 
       ((247*I)/6)*Pi^3 + (15599*Pi^4)/1080 - ((59*I)/45)*Pi^5 - 
       (55879*G[0, x])/108 + ((3650*I)/27)*Pi*G[0, x] + 
       (262*Pi^2*G[0, x])/9 - ((337*I)/9)*Pi^3*G[0, x] - 
       (647*Pi^4*G[0, x])/90 + (385421*G[1, x])/648 + 
       ((767*I)/54)*Pi*G[1, x] + (5063*Pi^2*G[1, x])/18 + 
       ((8*I)/9)*Pi^3*G[1, x] + (53*Pi^4*G[1, x])/20 - (1616*G[0, 0, x])/27 + 
       (12*I)*Pi*G[0, 0, x] + (68*Pi^2*G[0, 0, x])/3 - 
       ((4*I)/3)*Pi^3*G[0, 0, x] + (12208*G[0, 1, x])/27 - 
       ((136*I)/3)*Pi*G[0, 1, x] + (745*Pi^2*G[0, 1, x])/9 - 
       ((23*I)/3)*Pi^3*G[0, 1, x] + (12208*G[1, 0, x])/27 - 
       ((392*I)/3)*Pi*G[1, 0, x] + (289*Pi^2*G[1, 0, x])/9 - 
       ((19*I)/3)*Pi^3*G[1, 0, x] - (6079*G[1, 1, x])/9 - 
       ((44*I)/9)*Pi*G[1, 1, x] - (974*Pi^2*G[1, 1, x])/9 + 
       (16*I)*Pi^3*G[1, 1, x] + (316*G[0, 0, 0, x])/3 - 
       ((188*I)/3)*Pi*G[0, 0, 0, x] - 28*Pi^2*G[0, 0, 0, x] + 
       (112*G[0, 0, 1, x])/3 - ((56*I)/3)*Pi*G[0, 0, 1, x] - 
       (28*Pi^2*G[0, 0, 1, x])/3 + (112*G[0, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 - 
       (1262*G[0, 1, 1, x])/9 + (8*I)*Pi*G[0, 1, 1, x] - 
       (65*Pi^2*G[0, 1, 1, x])/3 + (1040*G[1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, x] + 4*Pi^2*G[1, 0, 0, x] - 
       (4814*G[1, 0, 1, x])/9 + (118*I)*Pi*G[1, 0, 1, x] + 
       (47*Pi^2*G[1, 0, 1, x])/3 - (4814*G[1, 1, 0, x])/9 + 
       ((256*I)/3)*Pi*G[1, 1, 0, x] + 21*Pi^2*G[1, 1, 0, x] + 
       (2057*G[1, 1, 1, x])/3 - (88*I)*Pi*G[1, 1, 1, x] + 
       29*Pi^2*G[1, 1, 1, x] + (176*G[0, 0, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 0, 0, 0, x] - 92*G[0, 0, 0, 1, x] - 
       (20*I)*Pi*G[0, 0, 0, 1, x] - 92*G[0, 0, 1, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] + 
       (56*I)*Pi*G[0, 0, 1, 1, x] - (52*G[0, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, x] + 
       (60*I)*Pi*G[0, 1, 0, 1, x] - 96*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] + (622*G[0, 1, 1, 1, x])/3 - 
       (52*I)*Pi*G[0, 1, 1, 1, x] + 132*G[1, 0, 0, 0, x] - 
       (36*I)*Pi*G[1, 0, 0, 0, x] - 184*G[1, 0, 0, 1, x] + 
       (80*I)*Pi*G[1, 0, 0, 1, x] - 184*G[1, 0, 1, 0, x] + 
       (36*I)*Pi*G[1, 0, 1, 0, x] + 292*G[1, 0, 1, 1, x] - 
       (108*I)*Pi*G[1, 0, 1, 1, x] - 184*G[1, 1, 0, 0, x] + 
       (32*I)*Pi*G[1, 1, 0, 0, x] + (778*G[1, 1, 0, 1, x])/3 - 
       (116*I)*Pi*G[1, 1, 0, 1, x] + (778*G[1, 1, 1, 0, x])/3 - 
       (76*I)*Pi*G[1, 1, 1, 0, x] - 336*G[1, 1, 1, 1, x] + 
       (88*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 1, 0, x] - 
       84*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 0, x] - 
       36*G[0, 0, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 0, x] + 
       48*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] - 
       20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] + 
       44*G[0, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       56*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] - 
       4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
       40*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
       44*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
       32*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, 1, x] + 
       (80*Pi^2 - (8*I)*Pi^3 + 12*Pi^2*G[0, x] + 160*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] - 160*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 
         160*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] + 160*G[1, 1, x] - 
         (16*I)*Pi*G[1, 1, x] + 72*G[0, 0, 0, x] - 48*G[0, 0, 1, x] - 
         48*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - 48*G[1, 0, 0, x] + 
         24*G[1, 0, 1, x] + 24*G[1, 1, 0, x])*RATIO[x] - (1657*Zeta[3])/9 - 
       ((22*I)/3)*Pi*Zeta[3] + (478*Pi^2*Zeta[3])/9 - (748*G[0, x]*Zeta[3])/
        9 - (24*I)*Pi*G[0, x]*Zeta[3] + (530*G[1, x]*Zeta[3])/9 + 
       (78*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] + 
       76*G[0, 1, x]*Zeta[3] + 60*G[1, 0, x]*Zeta[3] - 
       46*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-275*I)/6)*Pi*G[1, x] - 
         (884*Pi^2*G[1, x])/9 - (22*I)*Pi^3*G[1, x] - (10*Pi^4*G[1, x])/3 + 
         ((286*I)/3)*Pi*G[0, 1, x] - (170*Pi^2*G[0, 1, x])/9 + 
         (I/3)*Pi^3*G[0, 1, x] + ((190*I)/3)*Pi*G[1, 0, x] + 
         (202*Pi^2*G[1, 0, x])/9 - ((7*I)/3)*Pi^3*G[1, 0, x] - 
         (275*G[1, 1, x])/6 + ((62*I)/3)*Pi*G[1, 1, x] + 
         (1243*Pi^2*G[1, 1, x])/9 - (12*I)*Pi^3*G[1, 1, x] - 
         8*Pi^2*G[0, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, x] + 
         (8*Pi^2*G[0, 1, 0, x])/3 + (286*G[0, 1, 1, x])/3 - 
         ((92*I)/3)*Pi*G[0, 1, 1, x] + 17*Pi^2*G[0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, x] + (40*Pi^2*G[1, 0, 0, x])/3 + 
         (190*G[1, 0, 1, x])/3 - ((86*I)/3)*Pi*G[1, 0, 1, x] + 
         9*Pi^2*G[1, 0, 1, x] + (190*G[1, 1, 0, x])/3 - 
         ((152*I)/3)*Pi*G[1, 1, 0, x] + 9*Pi^2*G[1, 1, 0, x] - 
         (325*G[1, 1, 1, x])/3 - (100*I)*Pi*G[1, 1, 1, x] - 
         25*Pi^2*G[1, 1, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         36*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, x] + 
         36*G[0, 1, 1, 0, x] - (250*G[0, 1, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, x] + 
         8*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         8*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (184*G[1, 0, 1, 1, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, x] + 
         200*G[1, 1, 0, 0, x] - (826*G[1, 1, 0, 1, x])/3 + 
         (12*I)*Pi*G[1, 1, 0, 1, x] - (826*G[1, 1, 1, 0, x])/3 + 
         (20*I)*Pi*G[1, 1, 1, 0, x] + (844*G[1, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] + 
         52*G[0, 1, 1, 0, 0, x] - 56*G[0, 1, 1, 0, 1, x] - 
         56*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         8*G[1, 0, 0, 1, 1, x] + 36*G[1, 0, 1, 0, 0, x] - 
         44*G[1, 0, 1, 0, 1, x] - 44*G[1, 0, 1, 1, 0, x] + 
         60*G[1, 0, 1, 1, 1, x] + 132*G[1, 1, 0, 0, 0, x] - 
         96*G[1, 1, 0, 0, 1, x] - 96*G[1, 1, 0, 1, 0, x] + 
         64*G[1, 1, 0, 1, 1, x] - 96*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] + 72*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] - 194*G[1, x]*Zeta[3] - 
         (38*I)*Pi*G[1, x]*Zeta[3] - 52*G[0, 1, x]*Zeta[3] - 
         52*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3]) - 76*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(11290669/11664 + ((53183*I)/324)*Pi + 
         (359423*Pi^2)/1944 + ((131*I)/6)*Pi^3 - (19199*Pi^4)/1080 + 
         ((59*I)/45)*Pi^5 + (55879*G[0, x])/108 - ((1616*I)/27)*Pi*G[0, x] - 
         (52*Pi^2*G[0, x])/3 + ((316*I)/9)*Pi^3*G[0, x] + 
         (647*Pi^4*G[0, x])/90 - (435857*G[1, x])/648 + 
         ((926*I)/27)*Pi*G[1, x] - (3917*Pi^2*G[1, x])/18 - 
         ((329*I)/9)*Pi^3*G[1, x] - (359*Pi^4*G[1, x])/60 + 
         (1616*G[0, 0, x])/27 + (12*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/
          3 + ((4*I)/3)*Pi^3*G[0, 0, x] - (10174*G[0, 1, x])/27 + 
         ((106*I)/3)*Pi*G[0, 1, x] - (298*Pi^2*G[0, 1, x])/3 + 
         (8*I)*Pi^3*G[0, 1, x] - (10174*G[1, 0, x])/27 + 
         ((392*I)/3)*Pi*G[1, 0, x] - (118*Pi^2*G[1, 0, x])/3 + 
         (4*I)*Pi^3*G[1, 0, x] + (10349*G[1, 1, x])/18 - 
         ((736*I)/9)*Pi*G[1, 1, x] + (449*Pi^2*G[1, 1, x])/3 - 
         (28*I)*Pi^3*G[1, 1, x] - (316*G[0, 0, 0, x])/3 + 
         ((152*I)/3)*Pi*G[0, 0, 0, x] + 28*Pi^2*G[0, 0, 0, x] - 
         (40*G[0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 1, x] + 
         (4*Pi^2*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
         (32*Pi^2*G[0, 1, 0, x])/3 + (806*G[0, 1, 1, x])/9 - 
         ((44*I)/3)*Pi*G[0, 1, 1, x] + (68*Pi^2*G[0, 1, 1, x])/3 - 
         (392*G[1, 0, 0, x])/3 - (20*Pi^2*G[1, 0, 0, x])/3 + 
         (2720*G[1, 0, 1, x])/9 - ((356*I)/3)*Pi*G[1, 0, 1, x] - 
         (68*Pi^2*G[1, 0, 1, x])/3 + (2720*G[1, 1, 0, x])/9 - 
         (104*I)*Pi*G[1, 1, 0, x] - 28*Pi^2*G[1, 1, 0, x] - 
         504*G[1, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, x] - 
         54*Pi^2*G[1, 1, 1, x] - (176*G[0, 0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, 0, x] + 80*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] + 80*G[0, 0, 1, 0, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] - 
         (56*I)*Pi*G[0, 0, 1, 1, x] + (160*G[0, 1, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 0, x] + 80*G[0, 1, 0, 1, x] - 
         (56*I)*Pi*G[0, 1, 0, 1, x] + 80*G[0, 1, 1, 0, x] - 
         (32*I)*Pi*G[0, 1, 1, 0, x] - (680*G[0, 1, 1, 1, x])/3 + 
         (64*I)*Pi*G[0, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 0, x] + 
         104*G[1, 0, 0, 1, x] - (72*I)*Pi*G[1, 0, 0, 1, x] + 
         104*G[1, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, x] - 
         (844*G[1, 0, 1, 1, x])/3 + (120*I)*Pi*G[1, 0, 1, 1, x] + 
         104*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] - 
         (800*G[1, 1, 0, 1, x])/3 + (128*I)*Pi*G[1, 1, 0, 1, x] - 
         (800*G[1, 1, 1, 0, x])/3 + (96*I)*Pi*G[1, 1, 1, 0, x] + 
         (1132*G[1, 1, 1, 1, x])/3 - (96*I)*Pi*G[1, 1, 1, 1, x] + 
         40*G[0, 0, 0, 0, 0, x] - 64*G[0, 0, 0, 0, 1, x] - 
         64*G[0, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 1, 0, 0, x] + 40*G[0, 0, 1, 0, 1, x] + 
         40*G[0, 0, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] + 
         32*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 0, 1, x] + 
         16*G[1, 0, 1, 1, 0, x] + 56*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 0, 1, 0, x] + 48*G[1, 1, 0, 1, 1, x] + 
         48*G[1, 1, 1, 0, 1, x] + 48*G[1, 1, 1, 1, 0, x] - 
         120*G[1, 1, 1, 1, 1, x] - (89*Zeta[3])/9 - ((92*I)/3)*Pi*Zeta[3] - 
         (478*Pi^2*Zeta[3])/9 + (280*G[0, x]*Zeta[3])/9 + 
         (24*I)*Pi*G[0, x]*Zeta[3] - (710*G[1, x]*Zeta[3])/9 - 
         (116*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
         80*G[0, 1, x]*Zeta[3] - 64*G[1, 0, x]*Zeta[3] + 
         40*G[1, 1, x]*Zeta[3] + 76*Zeta[5]))) + 
   (-832741/1296 - ((1066933*I)/1296)*Pi + (2051339*Pi^2)/7776 - 
     ((50165*I)/648)*Pi^3 - (377609*Pi^4)/9720 - ((7597*I)/540)*Pi^5 - 
     (460133*Pi^6)/136080 - (6221*G[0, x])/27 - ((4070*I)/9)*Pi*G[0, x] + 
     (7999*Pi^2*G[0, x])/162 + ((2281*I)/18)*Pi^3*G[0, x] + 
     (24*Pi^4*G[0, x])/5 + ((8*I)/45)*Pi^5*G[0, x] + (90815*G[1, x])/1296 + 
     ((1048993*I)/1296)*Pi*G[1, x] + (27589*Pi^2*G[1, x])/648 + 
     ((2477*I)/24)*Pi^3*G[1, x] + (11327*Pi^4*G[1, x])/360 - 
     ((599*I)/540)*Pi^5*G[1, x] + 123*G[0, 0, x] - 
     ((122*I)/3)*Pi*G[0, 0, x] + (2101*Pi^2*G[0, 0, x])/9 - 
     ((214*I)/3)*Pi^3*G[0, 0, x] - (104*Pi^4*G[0, 0, x])/9 + 
     (10634*G[0, 1, x])/81 + ((2423*I)/4)*Pi*G[0, 1, x] - 
     (1192*Pi^2*G[0, 1, x])/9 - ((2435*I)/18)*Pi^3*G[0, 1, x] - 
     (274*Pi^4*G[0, 1, x])/45 + (10634*G[1, 0, x])/81 + 
     ((1390*I)/3)*Pi*G[1, 0, x] - (182*Pi^2*G[1, 0, x])/9 - 
     ((1471*I)/9)*Pi^3*G[1, 0, x] - (913*Pi^4*G[1, 0, x])/45 + 
     (300877*G[1, 1, x])/1296 - ((98947*I)/108)*Pi*G[1, 1, x] - 
     (355*Pi^2*G[1, 1, x])/3 - ((574*I)/9)*Pi^3*G[1, 1, x] - 
     (595*Pi^4*G[1, 1, x])/72 - (94*G[0, 0, 0, x])/3 + 
     ((16*I)/3)*Pi*G[0, 0, 0, x] - (1606*Pi^2*G[0, 0, 0, x])/9 + 
     ((112*I)/3)*Pi^3*G[0, 0, 0, x] + (1532*G[0, 0, 1, x])/9 - 
     (196*I)*Pi*G[0, 0, 1, x] - (1379*Pi^2*G[0, 0, 1, x])/9 + 
     ((142*I)/9)*Pi^3*G[0, 0, 1, x] + (1532*G[0, 1, 0, x])/9 + 
     (107*I)*Pi*G[0, 1, 0, x] - (440*Pi^2*G[0, 1, 0, x])/9 + 
     ((62*I)/3)*Pi^3*G[0, 1, 0, x] - (7081*G[0, 1, 1, x])/36 - 
     (132*I)*Pi*G[0, 1, 1, x] + (287*Pi^2*G[0, 1, 1, x])/9 + 
     ((4*I)/9)*Pi^3*G[0, 1, 1, x] + (5996*G[1, 0, 0, x])/9 + 
     (122*I)*Pi*G[1, 0, 0, x] - (482*Pi^2*G[1, 0, 0, x])/3 + 
     ((46*I)/9)*Pi^3*G[1, 0, 0, x] - (7516*G[1, 0, 1, x])/9 - 
     ((1673*I)/4)*Pi*G[1, 0, 1, x] + (622*Pi^2*G[1, 0, 1, x])/9 - 
     ((835*I)/18)*Pi^3*G[1, 0, 1, x] - (7516*G[1, 1, 0, x])/9 - 
     ((1567*I)/3)*Pi*G[1, 1, 0, x] - (317*Pi^2*G[1, 1, 0, x])/9 - 
     ((95*I)/9)*Pi^3*G[1, 1, 0, x] + (4052*G[1, 1, 1, x])/9 + 
     ((10567*I)/12)*Pi*G[1, 1, 1, x] + (1351*Pi^2*G[1, 1, 1, x])/18 + 
     ((353*I)/18)*Pi^3*G[1, 1, 1, x] + (1244*G[0, 0, 0, 0, x])/3 - 
     (36*I)*Pi*G[0, 0, 0, 0, x] + 16*Pi^2*G[0, 0, 0, 0, x] - 
     (1396*G[0, 0, 0, 1, x])/3 + (28*I)*Pi*G[0, 0, 0, 1, x] - 
     (356*Pi^2*G[0, 0, 0, 1, x])/9 - (1396*G[0, 0, 1, 0, x])/3 + 
     (58*I)*Pi*G[0, 0, 1, 0, x] - (104*Pi^2*G[0, 0, 1, 0, x])/9 - 
     (434*G[0, 0, 1, 1, x])/3 - (136*I)*Pi*G[0, 0, 1, 1, x] - 
     (100*Pi^2*G[0, 0, 1, 1, x])/3 - (1042*G[0, 1, 0, 0, x])/3 - 
     ((1048*I)/3)*Pi*G[0, 1, 0, 0, x] - 38*Pi^2*G[0, 1, 0, 0, x] + 
     (121*G[0, 1, 0, 1, x])/3 + (347*I)*Pi*G[0, 1, 0, 1, x] + 
     (424*Pi^2*G[0, 1, 0, 1, x])/9 + (121*G[0, 1, 1, 0, x])/3 + 
     ((506*I)/3)*Pi*G[0, 1, 1, 0, x] - (278*Pi^2*G[0, 1, 1, 0, x])/9 + 
     (1589*G[0, 1, 1, 1, x])/3 - ((571*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     8*Pi^2*G[0, 1, 1, 1, x] + (962*G[1, 0, 0, 0, x])/3 - 
     ((1610*I)/3)*Pi*G[1, 0, 0, 0, x] - (686*Pi^2*G[1, 0, 0, 0, x])/9 - 
     (2186*G[1, 0, 0, 1, x])/3 + (138*I)*Pi*G[1, 0, 0, 1, x] + 
     (161*Pi^2*G[1, 0, 0, 1, x])/3 - (2186*G[1, 0, 1, 0, x])/3 + 
     (406*I)*Pi*G[1, 0, 1, 0, x] + (154*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (13613*G[1, 0, 1, 1, x])/12 + ((796*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     6*Pi^2*G[1, 0, 1, 1, x] - 1178*G[1, 1, 0, 0, x] + 
     ((718*I)/3)*Pi*G[1, 1, 0, 0, x] - (212*Pi^2*G[1, 1, 0, 0, x])/9 + 
     (4439*G[1, 1, 0, 1, x])/3 + ((1232*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (97*Pi^2*G[1, 1, 0, 1, x])/3 + (4439*G[1, 1, 1, 0, x])/3 + 
     (130*I)*Pi*G[1, 1, 1, 0, x] + 78*Pi^2*G[1, 1, 1, 0, x] - 
     (17401*G[1, 1, 1, 1, x])/12 - ((2668*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     19*Pi^2*G[1, 1, 1, 1, x] - 704*G[0, 0, 0, 0, 0, x] + 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x] + 236*G[0, 0, 0, 0, 1, x] - 
     (76*I)*Pi*G[0, 0, 0, 0, 1, x] + 236*G[0, 0, 0, 1, 0, x] - 
     ((4*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + (484*G[0, 0, 0, 1, 1, x])/3 + 
     ((212*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 164*G[0, 0, 1, 0, 0, x] - 
     ((100*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + (790*G[0, 0, 1, 0, 1, x])/3 - 
     ((64*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + (790*G[0, 0, 1, 1, 0, x])/3 + 
     (20*I)*Pi*G[0, 0, 1, 1, 0, x] - 500*G[0, 0, 1, 1, 1, x] + 
     (184*I)*Pi*G[0, 0, 1, 1, 1, x] - 420*G[0, 1, 0, 0, 0, x] + 
     (104*I)*Pi*G[0, 1, 0, 0, 0, x] + 360*G[0, 1, 0, 0, 1, x] - 
     (144*I)*Pi*G[0, 1, 0, 0, 1, x] + 360*G[0, 1, 0, 1, 0, x] - 
     ((376*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (283*G[0, 1, 0, 1, 1, x])/3 + 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x] + (970*G[0, 1, 1, 0, 0, x])/3 + 
     ((80*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (142*G[0, 1, 1, 0, 1, x])/3 + 
     ((308*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - (142*G[0, 1, 1, 1, 0, x])/3 + 
     (56*I)*Pi*G[0, 1, 1, 1, 0, x] - (1477*G[0, 1, 1, 1, 1, x])/3 - 
     (104*I)*Pi*G[0, 1, 1, 1, 1, x] - 1324*G[1, 0, 0, 0, 0, x] - 
     ((4*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + (1982*G[1, 0, 0, 0, 1, x])/3 - 
     ((200*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + (1982*G[1, 0, 0, 1, 0, x])/3 - 
     (118*I)*Pi*G[1, 0, 0, 1, 0, x] - 42*G[1, 0, 0, 1, 1, x] + 
     ((506*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (2516*G[1, 0, 1, 0, 0, x])/3 - 
     (36*I)*Pi*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
     ((311*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 48*G[1, 0, 1, 1, 0, x] + 
     (118*I)*Pi*G[1, 0, 1, 1, 0, x] - (1138*G[1, 0, 1, 1, 1, x])/3 - 
     (297*I)*Pi*G[1, 0, 1, 1, 1, x] + 390*G[1, 1, 0, 0, 0, x] + 
     ((296*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + (1222*G[1, 1, 0, 0, 1, x])/3 + 
     ((682*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + (1222*G[1, 1, 0, 1, 0, x])/3 + 
     (36*I)*Pi*G[1, 1, 0, 1, 0, x] - 818*G[1, 1, 0, 1, 1, x] - 
     ((982*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 572*G[1, 1, 1, 0, 0, x] - 
     (136*I)*Pi*G[1, 1, 1, 0, 0, x] - (3790*G[1, 1, 1, 0, 1, x])/3 - 
     ((589*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (3790*G[1, 1, 1, 1, 0, x])/3 - 
     (76*I)*Pi*G[1, 1, 1, 1, 0, x] + (3394*G[1, 1, 1, 1, 1, x])/3 + 
     (323*I)*Pi*G[1, 1, 1, 1, 1, x] - 208*G[0, 0, 0, 0, 0, 0, x] + 
     32*G[0, 0, 0, 0, 0, 1, x] + 32*G[0, 0, 0, 0, 1, 0, x] + 
     116*G[0, 0, 0, 0, 1, 1, x] + 64*G[0, 0, 0, 1, 0, 0, x] + 
     (476*G[0, 0, 0, 1, 0, 1, x])/3 + (476*G[0, 0, 0, 1, 1, 0, x])/3 - 
     100*G[0, 0, 0, 1, 1, 1, x] + 80*G[0, 0, 1, 0, 0, 0, x] + 
     (236*G[0, 0, 1, 0, 0, 1, x])/3 + (236*G[0, 0, 1, 0, 1, 0, x])/3 - 
     64*G[0, 0, 1, 0, 1, 1, x] + 44*G[0, 0, 1, 1, 0, 0, x] + 
     12*G[0, 0, 1, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 1, 0, x] + 
     16*G[0, 0, 1, 1, 1, 1, x] + 144*G[0, 1, 0, 0, 0, 0, x] + 
     88*G[0, 1, 0, 0, 0, 1, x] + 88*G[0, 1, 0, 0, 1, 0, x] - 
     140*G[0, 1, 0, 0, 1, 1, x] - 40*G[0, 1, 0, 1, 0, 0, x] + 
     (20*G[0, 1, 0, 1, 0, 1, x])/3 + (20*G[0, 1, 0, 1, 1, 0, x])/3 - 
     140*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 0, 0, x] + 
     (404*G[0, 1, 1, 0, 0, 1, x])/3 + (404*G[0, 1, 1, 0, 1, 0, x])/3 - 
     236*G[0, 1, 1, 0, 1, 1, x] + 88*G[0, 1, 1, 1, 0, 0, x] - 
     236*G[0, 1, 1, 1, 0, 1, x] - 236*G[0, 1, 1, 1, 1, 0, x] + 
     316*G[0, 1, 1, 1, 1, 1, x] - (944*G[1, 0, 0, 0, 0, 0, x])/3 + 
     (844*G[1, 0, 0, 0, 0, 1, x])/3 + (844*G[1, 0, 0, 0, 1, 0, x])/3 - 
     160*G[1, 0, 0, 0, 1, 1, x] + (544*G[1, 0, 0, 1, 0, 0, x])/3 - 
     (334*G[1, 0, 0, 1, 0, 1, x])/3 - (334*G[1, 0, 0, 1, 1, 0, x])/3 + 
     28*G[1, 0, 0, 1, 1, 1, x] + (688*G[1, 0, 1, 0, 0, 0, x])/3 - 
     (208*G[1, 0, 1, 0, 0, 1, x])/3 - (208*G[1, 0, 1, 0, 1, 0, x])/3 - 
     127*G[1, 0, 1, 0, 1, 1, x] + 30*G[1, 0, 1, 1, 0, 0, x] - 
     212*G[1, 0, 1, 1, 0, 1, x] - 212*G[1, 0, 1, 1, 1, 0, x] + 
     183*G[1, 0, 1, 1, 1, 1, x] + (580*G[1, 1, 0, 0, 0, 0, x])/3 + 
     (352*G[1, 1, 0, 0, 0, 1, x])/3 + (352*G[1, 1, 0, 0, 1, 0, x])/3 - 
     222*G[1, 1, 0, 0, 1, 1, x] + (310*G[1, 1, 0, 1, 0, 0, x])/3 - 
     (1198*G[1, 1, 0, 1, 0, 1, x])/3 - (1198*G[1, 1, 0, 1, 1, 0, x])/3 + 
     360*G[1, 1, 0, 1, 1, 1, x] - (32*G[1, 1, 1, 0, 0, 0, x])/3 - 
     (1276*G[1, 1, 1, 0, 0, 1, x])/3 - (1276*G[1, 1, 1, 0, 1, 0, x])/3 + 
     509*G[1, 1, 1, 0, 1, 1, x] - 320*G[1, 1, 1, 1, 0, 0, x] + 
     524*G[1, 1, 1, 1, 0, 1, x] + 524*G[1, 1, 1, 1, 1, 0, x] - 
     441*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (1/2 - RATIO[(1 - x)^(-1)]/2) + (832741*RATIO[(1 - x)^(-1)])/1296 + 
     ((6221*I)/27)*Pi*RATIO[(1 - x)^(-1)] + (579973*Pi^2*RATIO[(1 - x)^(-1)])/
      7776 - ((224*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] + 
     (330593*Pi^4*RATIO[(1 - x)^(-1)])/9720 + ((1985*I)/108)*Pi^5*
      RATIO[(1 - x)^(-1)] + (460133*Pi^6*RATIO[(1 - x)^(-1)])/136080 + 
     (6221*G[0, x]*RATIO[(1 - x)^(-1)])/27 - (105*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (9169*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/162 - 
     ((213*I)/2)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (241*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 - ((8*I)/45)*Pi^5*G[0, x]*
      RATIO[(1 - x)^(-1)] - (7955*G[1, x]*RATIO[(1 - x)^(-1)])/12 - 
     ((416425*I)/648)*Pi*G[1, x]*RATIO[(1 - x)^(-1)] + 
     (34223*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/648 - 
     ((223*I)/18)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (1559*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/54 + ((623*I)/540)*Pi^5*G[1, x]*
      RATIO[(1 - x)^(-1)] - 105*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((370*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1567*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (40*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (104*Pi^4*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (57227*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((3413*I)/9)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] + 137*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((1171*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (178*Pi^4*G[0, 1, x]*RATIO[(1 - x)^(-1)])/15 - 
     (57227*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 - ((2156*I)/9)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] + (277*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((268*I)/3)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (827*Pi^4*G[1, 0, x]*RATIO[(1 - x)^(-1)])/45 + 
     (512255*G[1, 1, x]*RATIO[(1 - x)^(-1)])/648 + ((6563*I)/9)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (704*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((32*I)/9)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (169*Pi^4*G[1, 1, x]*RATIO[(1 - x)^(-1)])/60 + 
     (94*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (6*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (1168*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((112*I)/3)*Pi^3*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (788*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (96*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (1286*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((124*I)/9)*Pi^3*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (788*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (15*I)*Pi*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (188*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((64*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (4775*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((842*I)/3)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     140*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((86*I)/9)*Pi^3*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (2156*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + (4*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (308*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((76*I)/9)*Pi^3*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (7400*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (324*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (986*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/9)*Pi^3*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (7400*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + (320*I)*Pi*G[1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (38*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/9)*Pi^3*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (14381*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/18 - 
     (746*I)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (329*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((346*I)/9)*Pi^3*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1244*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     16*Pi^2*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1430*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (22*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (284*Pi^2*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (1430*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (142*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (164*Pi^2*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (94*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + (62*I)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 16*Pi^2*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1664*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (234*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (148*Pi^2*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (383*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (246*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (226*Pi^2*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (383*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (36*I)*Pi*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (338*Pi^2*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (815*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (142*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     14*Pi^2*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + (152*I)*Pi*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (608*Pi^2*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/
      9 + 364*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (32*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     24*Pi^2*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     364*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*Pi^2*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     808*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((428*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*Pi^2*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     448*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (304*Pi^2*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     896*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((808*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (208*Pi^2*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     896*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - (240*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - (392*Pi^2*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/
      3 + 764*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     ((1504*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     30*Pi^2*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     704*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (64*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     256*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (64*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     256*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (310*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((248*I)/3)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     276*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     ((40*I)/3)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (742*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((136*I)/3)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (742*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     368*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (160*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     36*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (104*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (454*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (112*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (454*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((340*I)/3)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     100*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((164*I)/3)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (862*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((4*I)/3)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     246*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     ((392*I)/3)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     246*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (96*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (172*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (132*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     504*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((56*I)/3)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1144*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((80*I)/3)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1144*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (176*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((344*I)/3)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1048*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (24*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((392*I)/3)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (16*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (916*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (232*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (88*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1064*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((496*I)/3)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     (1064*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1760*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((904*I)/3)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     384*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (1936*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((1120*I)/3)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1936*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (256*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (1640*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (360*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     208*G[0, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     32*G[0, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     128*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[0, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (440*G[0, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (440*G[0, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     64*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     80*G[0, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (296*G[0, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (296*G[0, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     112*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     48*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     144*G[0, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     88*G[0, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     112*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     80*G[0, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (164*G[0, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (164*G[0, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     192*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     96*G[0, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (524*G[0, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (524*G[0, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     252*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     152*G[0, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     264*G[0, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     324*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (944*G[1, 0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (904*G[1, 0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (904*G[1, 0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     128*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (736*G[1, 0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (184*G[1, 0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (184*G[1, 0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     80*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (544*G[1, 0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[1, 0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[1, 0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     176*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[1, 0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     224*G[1, 0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     256*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (160*G[1, 1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (304*G[1, 1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (304*G[1, 1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     256*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (448*G[1, 1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1312*G[1, 1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1312*G[1, 1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     424*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (928*G[1, 1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1696*G[1, 1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1696*G[1, 1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     480*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     448*G[1, 1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     480*G[1, 1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     480*G[1, 1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     360*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(13/9 + (5*I)*Pi + 4*G[0, x] - 2*G[1, x] + 
       (-13/9 - (5*I)*Pi - 4*G[0, x] + 2*G[1, x])*RATIO[(1 - x)^(-1)]) - 
     ((1444405*I)/1296)*Pi*G[1, x]*RATIO[x^(-1)] + 
     (889*Pi^2*G[1, x]*RATIO[x^(-1)])/6 - ((7285*I)/72)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (226*Pi^4*G[1, x]*RATIO[x^(-1)])/135 + 
     ((194*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((3896*I)/9)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (581*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 + 
     ((121*I)/3)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + 
     (164*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - ((2105*I)/9)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] + (649*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - 
     ((94*I)/9)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
     (457*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - 
     (1444405*G[1, 1, x]*RATIO[x^(-1)])/1296 + ((46015*I)/54)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (698*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 - 
     ((901*I)/18)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (1063*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/360 + (178*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] - 24*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)] + 
     (2*I)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - (216*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (22*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x]*RATIO[x^(-1)] - 
     (3896*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + (74*I)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (79*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (10*I)*Pi^3*G[0, 1, 1, x]*RATIO[x^(-1)] + ((4*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] - (2*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     ((94*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (2105*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - ((1471*I)/12)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (17*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((361*I)/6)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (2105*G[1, 1, 0, x]*RATIO[x^(-1)])/9 + ((1579*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (61*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     ((229*I)/3)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (52225*G[1, 1, 1, x]*RATIO[x^(-1)])/36 - ((679*I)/4)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] - (643*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/18 - 
     ((257*I)/6)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
     (2*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 8*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] + (18*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (4*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 178*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (8*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (100*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     ((338*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (34*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 216*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (32*I)*Pi*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     14*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 216*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] - ((340*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (20*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 500*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - ((58*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     34*Pi^2*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - ((26*I)/3)*Pi*G[1, 0, 0, 0, x]*
      RATIO[x^(-1)] - (146*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (4*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (52*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (77*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (4*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (22*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] + (50*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (25*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/12 + ((242*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (22*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (2312*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - ((506*I)/3)*Pi*
      G[1, 1, 0, 0, x]*RATIO[x^(-1)] - (232*Pi^2*G[1, 1, 0, 0, x]*
       RATIO[x^(-1)])/3 - (355*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     ((493*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     37*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (355*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + (46*I)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (218*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (5309*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/12 - (151*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 31*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (12*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 2*G[0, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 18*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (24*I)*Pi*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     18*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + (20*I)*Pi*G[0, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 52*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (338*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - 
     (32*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (338*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (248*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 50*G[0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (28*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (4*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (28*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (4*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (40*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 142*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (28*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (20*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (26*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (80*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (26*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (126*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (184*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (42*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (166*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (204*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (154*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (45*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (154*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (222*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     114*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - (113*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (262*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (360*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (514*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (206*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     (514*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (340*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (779*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (22*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 136*G[1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + (264*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     106*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (129*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 106*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (12*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (451*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (229*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     12*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 12*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     36*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 20*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     48*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 52*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 76*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     76*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 80*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - 28*G[0, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     40*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 48*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 48*G[0, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     52*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 120*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] - 136*G[0, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     136*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 160*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 208*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     220*G[0, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 220*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 248*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     20*G[1, 0, 0, 0, 0, 1, x]*RATIO[x^(-1)] - 20*G[1, 0, 0, 0, 1, 0, x]*
      RATIO[x^(-1)] + 88*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     112*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 26*G[1, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - 26*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 384*G[1, 0, 1, 0, 0, 0, x]*
      RATIO[x^(-1)] + 120*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     120*G[1, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 23*G[1, 0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 286*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[1, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 1, 1, 0, x]*
      RATIO[x^(-1)] - 145*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     820*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 304*G[1, 1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] + 304*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     34*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 410*G[1, 1, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] + 62*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 
     62*G[1, 1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 184*G[1, 1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + 256*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     236*G[1, 1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 236*G[1, 1, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 355*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     248*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 508*G[1, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 508*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     519*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^4*(-41/6 + ((101*I)/18)*Pi - (149*Pi^2)/12 - (26*G[0, x])/9 + 
       (16*I)*Pi*G[0, x] + (23*G[1, x])/18 - ((29*I)/2)*Pi*G[1, x] + 
       8*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + (15*G[1, 1, x])/2 + 
       (41/6 - ((28*I)/9)*Pi + (149*Pi^2)/12 + (26*G[0, x])/9 - 
         (16*I)*Pi*G[0, x] + (11*G[1, x])/9 + (17*I)*Pi*G[1, x] - 
         8*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 5*G[1, 1, x])*
        RATIO[(1 - x)^(-1)] + (((5*I)/2)*Pi*G[1, x] + (5*G[1, 1, x])/2)*
        RATIO[x^(-1)]) - ((18*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - 
     (18*G[0, 0, x])/(-1 + RATIO[x])^2 + (649*Pi^2*RATIO[x])/3 + 
     ((74*I)/3)*Pi^3*RATIO[x] + (524*Pi^4*RATIO[x])/45 + 
     (416*Pi^2*G[0, x]*RATIO[x])/9 - ((122*I)/3)*Pi^3*G[0, x]*RATIO[x] - 
     (17*Pi^4*G[0, x]*RATIO[x])/15 - (974*Pi^2*G[1, x]*RATIO[x])/9 - 
     ((94*I)/3)*Pi^3*G[1, x]*RATIO[x] + (17*Pi^4*G[1, x]*RATIO[x])/15 + 
     (1298*G[0, 0, x]*RATIO[x])/3 + ((148*I)/3)*Pi*G[0, 0, x]*RATIO[x] - 
     (154*Pi^2*G[0, 0, x]*RATIO[x])/3 - (1298*G[0, 1, x]*RATIO[x])/3 - 
     ((148*I)/3)*Pi*G[0, 1, x]*RATIO[x] - (8*Pi^2*G[0, 1, x]*RATIO[x])/3 - 
     (1298*G[1, 0, x]*RATIO[x])/3 - ((148*I)/3)*Pi*G[1, 0, x]*RATIO[x] - 
     (64*Pi^2*G[1, 0, x]*RATIO[x])/3 + (1298*G[1, 1, x]*RATIO[x])/3 + 
     ((148*I)/3)*Pi*G[1, 1, x]*RATIO[x] + (130*Pi^2*G[1, 1, x]*RATIO[x])/3 + 
     (884*G[0, 0, 0, x]*RATIO[x])/3 - (196*I)*Pi*G[0, 0, 0, x]*RATIO[x] - 
     2*Pi^2*G[0, 0, 0, x]*RATIO[x] - (1204*G[0, 0, 1, x]*RATIO[x])/3 + 
     (20*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 4*Pi^2*G[0, 0, 1, x]*RATIO[x] - 
     (1204*G[0, 1, 0, x]*RATIO[x])/3 + (100*I)*Pi*G[0, 1, 0, x]*RATIO[x] + 
     4*Pi^2*G[0, 1, 0, x]*RATIO[x] + 508*G[0, 1, 1, x]*RATIO[x] + 
     (76*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 2*Pi^2*G[0, 1, 1, x]*RATIO[x] - 
     (1256*G[1, 0, 0, x]*RATIO[x])/3 + (52*I)*Pi*G[1, 0, 0, x]*RATIO[x] + 
     2*Pi^2*G[1, 0, 0, x]*RATIO[x] + (1576*G[1, 0, 1, x]*RATIO[x])/3 + 
     (124*I)*Pi*G[1, 0, 1, x]*RATIO[x] + 4*Pi^2*G[1, 0, 1, x]*RATIO[x] + 
     (1576*G[1, 1, 0, x]*RATIO[x])/3 + (44*I)*Pi*G[1, 1, 0, x]*RATIO[x] - 
     4*Pi^2*G[1, 1, 0, x]*RATIO[x] - 632*G[1, 1, 1, x]*RATIO[x] - 
     (220*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 2*Pi^2*G[1, 1, 1, x]*RATIO[x] - 
     632*G[0, 0, 0, 0, x]*RATIO[x] + 220*G[0, 0, 0, 1, x]*RATIO[x] + 
     220*G[0, 0, 1, 0, x]*RATIO[x] - 16*G[0, 0, 1, 1, x]*RATIO[x] + 
     292*G[0, 1, 0, 0, x]*RATIO[x] - 8*G[0, 1, 0, 1, x]*RATIO[x] - 
     8*G[0, 1, 1, 0, x]*RATIO[x] - 68*G[0, 1, 1, 1, x]*RATIO[x] + 
     84*G[1, 0, 0, 0, x]*RATIO[x] + 152*G[1, 0, 0, 1, x]*RATIO[x] + 
     152*G[1, 0, 1, 0, x]*RATIO[x] - 180*G[1, 0, 1, 1, x]*RATIO[x] + 
     192*G[1, 1, 0, 0, x]*RATIO[x] - 300*G[1, 1, 0, 1, x]*RATIO[x] - 
     300*G[1, 1, 1, 0, x]*RATIO[x] + 200*G[1, 1, 1, 1, x]*RATIO[x] - 
     12*G[0, 0, 1, 0, 0, x]*RATIO[x] + 12*G[0, 0, 1, 0, 1, x]*RATIO[x] + 
     12*G[0, 0, 1, 1, 0, x]*RATIO[x] - 12*G[0, 0, 1, 1, 1, x]*RATIO[x] + 
     12*G[0, 1, 0, 0, 0, x]*RATIO[x] - 12*G[0, 1, 0, 0, 1, x]*RATIO[x] - 
     12*G[0, 1, 0, 1, 0, x]*RATIO[x] + 12*G[0, 1, 0, 1, 1, x]*RATIO[x] + 
     12*G[1, 0, 1, 0, 0, x]*RATIO[x] - 12*G[1, 0, 1, 0, 1, x]*RATIO[x] - 
     12*G[1, 0, 1, 1, 0, x]*RATIO[x] + 12*G[1, 0, 1, 1, 1, x]*RATIO[x] - 
     12*G[1, 1, 0, 0, 0, x]*RATIO[x] + 12*G[1, 1, 0, 0, 1, x]*RATIO[x] + 
     12*G[1, 1, 0, 1, 0, x]*RATIO[x] - 12*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     (17*Pi^4*G[0, x]*RATIO[x^2])/45 + (17*Pi^4*G[1, x]*RATIO[x^2])/45 - 
     (2*Pi^2*G[0, 0, 0, x]*RATIO[x^2])/3 - (4*Pi^2*G[0, 0, 1, x]*RATIO[x^2])/
      3 + (4*Pi^2*G[0, 1, 0, x]*RATIO[x^2])/3 + 
     (2*Pi^2*G[0, 1, 1, x]*RATIO[x^2])/3 + (2*Pi^2*G[1, 0, 0, x]*RATIO[x^2])/
      3 + (4*Pi^2*G[1, 0, 1, x]*RATIO[x^2])/3 - 
     (4*Pi^2*G[1, 1, 0, x]*RATIO[x^2])/3 - (2*Pi^2*G[1, 1, 1, x]*RATIO[x^2])/
      3 - 4*G[0, 0, 1, 0, 0, x]*RATIO[x^2] + 4*G[0, 0, 1, 0, 1, x]*
      RATIO[x^2] + 4*G[0, 0, 1, 1, 0, x]*RATIO[x^2] - 
     4*G[0, 0, 1, 1, 1, x]*RATIO[x^2] + 4*G[0, 1, 0, 0, 0, x]*RATIO[x^2] - 
     4*G[0, 1, 0, 0, 1, x]*RATIO[x^2] - 4*G[0, 1, 0, 1, 0, x]*RATIO[x^2] + 
     4*G[0, 1, 0, 1, 1, x]*RATIO[x^2] + 4*G[1, 0, 1, 0, 0, x]*RATIO[x^2] - 
     4*G[1, 0, 1, 0, 1, x]*RATIO[x^2] - 4*G[1, 0, 1, 1, 0, x]*RATIO[x^2] + 
     4*G[1, 0, 1, 1, 1, x]*RATIO[x^2] - 4*G[1, 1, 0, 0, 0, x]*RATIO[x^2] + 
     4*G[1, 1, 0, 0, 1, x]*RATIO[x^2] + 4*G[1, 1, 0, 1, 0, x]*RATIO[x^2] - 
     4*G[1, 1, 0, 1, 1, x]*RATIO[x^2] + (131791*Zeta[3])/108 + 
     ((1424*I)/9)*Pi*Zeta[3] - (3029*Pi^2*Zeta[3])/9 - (42*I)*Pi^3*Zeta[3] - 
     20*G[0, x]*Zeta[3] + (892*I)*Pi*G[0, x]*Zeta[3] + 
     (506*Pi^2*G[0, x]*Zeta[3])/3 + (9839*G[1, x]*Zeta[3])/36 + 
     ((3235*I)/9)*Pi*G[1, x]*Zeta[3] + (310*Pi^2*G[1, x]*Zeta[3])/9 + 
     560*G[0, 0, x]*Zeta[3] - ((536*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     (5545*G[0, 1, x]*Zeta[3])/9 + ((418*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
     (712*G[1, 0, x]*Zeta[3])/9 - (52*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (1979*G[1, 1, x]*Zeta[3])/9 - (70*I)*Pi*G[1, 1, x]*Zeta[3] + 
     112*G[0, 0, 0, x]*Zeta[3] - (332*G[0, 0, 1, x]*Zeta[3])/3 + 
     48*G[0, 1, 0, x]*Zeta[3] + (430*G[0, 1, 1, x]*Zeta[3])/3 - 
     (100*G[1, 0, 0, x]*Zeta[3])/3 + (121*G[1, 0, 1, x]*Zeta[3])/3 - 
     (796*G[1, 1, 0, x]*Zeta[3])/3 + (127*G[1, 1, 1, x]*Zeta[3])/3 - 
     (36137*RATIO[(1 - x)^(-1)]*Zeta[3])/54 + ((211*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (2534*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
      9 + (42*I)*Pi^3*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     176*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - (768*I)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (506*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/3 + (1228*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     ((458*I)/9)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (625*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     572*G[0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + ((536*I)/3)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] + (5932*G[0, 1, x]*RATIO[(1 - x)^(-1)]*
       Zeta[3])/9 - ((124*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (640*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (152*I)*Pi*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (1460*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (80*I)*Pi*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     112*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (176*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     8*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (328*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (424*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (128*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (328*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 - 
     (100*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (4981*G[1, x]*RATIO[x^(-1)]*Zeta[3])/12 + ((2291*I)/9)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] - 55*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     48*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] + (98*I)*Pi*G[0, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 216*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (124*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (512*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (106*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] - 4*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     8*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 130*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - 12*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     107*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 132*G[1, 1, 0, x]*
      RATIO[x^(-1)]*Zeta[3] - 375*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (52*RATIO[x]*Zeta[3])/3 + (128*I)*Pi*RATIO[x]*Zeta[3] + 
     10*Pi^2*RATIO[x]*Zeta[3] + 96*G[0, x]*RATIO[x]*Zeta[3] - 
     208*G[1, x]*RATIO[x]*Zeta[3] + 36*G[0, 0, x]*RATIO[x]*Zeta[3] - 
     36*G[0, 1, x]*RATIO[x]*Zeta[3] - 36*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     36*G[1, 1, x]*RATIO[x]*Zeta[3] + (10*Pi^2*RATIO[x^2]*Zeta[3])/3 + 
     12*G[0, 0, x]*RATIO[x^2]*Zeta[3] - 12*G[0, 1, x]*RATIO[x^2]*Zeta[3] - 
     12*G[1, 0, x]*RATIO[x^2]*Zeta[3] + 12*G[1, 1, x]*RATIO[x^2]*Zeta[3] - 
     (166*Zeta[3]^2)/3 + (166*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(-9359/108 - ((562*I)/9)*Pi - (265*Pi^2)/54 - (11*I)*Pi^3 - 
       (256*G[0, x])/3 - (32*I)*Pi*G[0, x] - (40*Pi^2*G[0, x])/3 + 
       (452*G[1, x])/9 + ((139*I)/9)*Pi*G[1, x] + 24*Pi^2*G[1, x] - 
       64*G[0, 0, x] - ((16*I)/3)*Pi*G[0, 0, x] + (392*G[0, 1, x])/9 - 
       ((88*I)/3)*Pi*G[0, 1, x] + (392*G[1, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, x] - (299*G[1, 1, x])/9 + (36*I)*Pi*G[1, 1, x] - 
       32*G[0, 0, 0, x] - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 + 
       24*G[0, 1, 1, x] - (16*G[1, 0, 0, x])/3 + 24*G[1, 0, 1, x] + 
       24*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
       (((-19*I)/9)*Pi*G[1, x] - 12*Pi^2*G[1, x] + (8*I)*Pi*G[0, 1, x] + 
         (8*I)*Pi*G[1, 0, x] - (19*G[1, 1, x])/9 + 8*G[0, 1, 1, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 18*G[1, 1, 1, x])*
        RATIO[x^(-1)] - 10*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (9359/108 + ((181*I)/3)*Pi - (383*Pi^2)/54 + (11*I)*Pi^3 + 
         (256*G[0, x])/3 + (40*I)*Pi*G[0, x] + (40*Pi^2*G[0, x])/3 - 
         (157*G[1, x])/3 - ((104*I)/9)*Pi*G[1, x] - 36*Pi^2*G[1, x] + 
         64*G[0, 0, x] + ((16*I)/3)*Pi*G[0, 0, x] - (320*G[0, 1, x])/9 + 
         ((112*I)/3)*Pi*G[0, 1, x] - (320*G[1, 0, x])/9 + 
         ((112*I)/3)*Pi*G[1, 0, x] + (172*G[1, 1, x])/9 - 
         (36*I)*Pi*G[1, 1, x] + 32*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 + 
         (16*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 - 
         16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] + 10*Zeta[3])) + 
     Log[mu2/s]^2*(-429473/1296 - ((3640*I)/9)*Pi + (295*Pi^2)/6 - 
       ((305*I)/18)*Pi^3 + (491*Pi^4)/72 - (3700*G[0, x])/9 - 
       (179*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/9 - ((52*I)/3)*Pi^3*G[0, x] + 
       (9599*G[1, x])/36 + ((1195*I)/6)*Pi*G[1, x] + (115*Pi^2*G[1, x])/9 + 
       ((33*I)/2)*Pi^3*G[1, x] - 228*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
       (64*Pi^2*G[0, 0, x])/3 + 305*G[0, 1, x] + ((317*I)/3)*Pi*G[0, 1, x] + 
       (106*Pi^2*G[0, 1, x])/3 + 305*G[1, 0, x] + (89*I)*Pi*G[1, 0, x] + 
       (94*Pi^2*G[1, 0, x])/3 - (513*G[1, 1, x])/2 - 
       ((377*I)/3)*Pi*G[1, 1, x] - (271*Pi^2*G[1, 1, x])/6 + 
       (44*G[0, 0, 0, x])/3 + (496*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] + (496*G[0, 1, 0, x])/3 + 
       (20*I)*Pi*G[0, 1, 0, x] - (571*G[0, 1, 1, x])/3 + 
       (10*I)*Pi*G[0, 1, 1, x] + 204*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
       (737*G[1, 0, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, x] - 
       (737*G[1, 1, 0, x])/3 + (22*I)*Pi*G[1, 1, 0, x] + 
       (659*G[1, 1, 1, x])/3 - (48*I)*Pi*G[1, 1, 1, x] - 
       32*G[0, 0, 0, 0, x] + 128*G[0, 0, 0, 1, x] + 128*G[0, 0, 1, 0, x] - 
       108*G[0, 0, 1, 1, x] + 128*G[0, 1, 0, 0, x] - 92*G[0, 1, 0, 1, x] - 
       92*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + 96*G[1, 0, 0, 0, x] - 
       76*G[1, 0, 0, 1, x] - 76*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] - 
       76*G[1, 1, 0, 0, x] + 26*G[1, 1, 0, 1, x] + 26*G[1, 1, 1, 0, x] - 
       20*G[1, 1, 1, 1, x] + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 
         8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x] + (46*Zeta[3])/9 + 
       (16*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 16*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-143*I)/6)*Pi*G[1, x] + (203*Pi^2*G[1, x])/9 - 
         ((91*I)/6)*Pi^3*G[1, x] - (15*I)*Pi*G[0, 1, x] - 
         18*Pi^2*G[0, 1, x] - (31*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 
         (143*G[1, 1, x])/6 - I*Pi*G[1, 1, x] + (179*Pi^2*G[1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
         15*G[0, 1, 1, x] + (6*I)*Pi*G[0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, x] - 31*G[1, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, x] - 31*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] + (109*G[1, 1, 1, x])/3 - 
         (36*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 22*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
         46*G[1, 1, 0, 1, x] - 46*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] - 
         46*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(429473/1296 + 
         ((6563*I)/18)*Pi - (743*Pi^2)/18 + ((16*I)/9)*Pi^3 - (491*Pi^4)/72 + 
         (3700*G[0, x])/9 + (164*I)*Pi*G[0, x] - (19*Pi^2*G[0, x])/9 + 
         ((52*I)/3)*Pi^3*G[0, x] - (11033*G[1, x])/36 - (245*I)*Pi*G[1, x] + 
         (365*Pi^2*G[1, x])/18 - ((95*I)/3)*Pi^3*G[1, x] + 228*G[0, 0, x] + 
         (64*Pi^2*G[0, 0, x])/3 - 320*G[0, 1, x] - ((404*I)/3)*Pi*
          G[0, 1, x] - (160*Pi^2*G[0, 1, x])/3 - 320*G[1, 0, x] - 
         (120*I)*Pi*G[1, 0, x] - (116*Pi^2*G[1, 0, x])/3 + 232*G[1, 1, x] + 
         ((320*I)/3)*Pi*G[1, 1, x] + 67*Pi^2*G[1, 1, x] - 
         (44*G[0, 0, 0, x])/3 - (532*G[0, 0, 1, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, x] - (532*G[0, 1, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, x] + (448*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] - 192*G[1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 0, x] + (536*G[1, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 1, x] + (536*G[1, 1, 0, x])/3 - 
         (32*I)*Pi*G[1, 1, 0, x] - (388*G[1, 1, 1, x])/3 + 
         (12*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 
         128*G[0, 0, 0, 1, x] - 128*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] - 
         128*G[0, 1, 0, 0, x] + 96*G[0, 1, 0, 1, x] + 96*G[0, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] + 64*G[1, 0, 0, 1, x] + 
         64*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] + 64*G[1, 1, 0, 0, x] - 
         48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] - 
         (460*Zeta[3])/9 - (16*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] - 
         6*G[1, x]*Zeta[3])) - (10681*Zeta[5])/18 + ((436*I)/3)*Pi*Zeta[5] - 
     140*G[0, x]*Zeta[5] - (1229*G[1, x]*Zeta[5])/6 + 
     (2933*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - ((436*I)/3)*Pi*
      RATIO[(1 - x)^(-1)]*Zeta[5] + 140*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     (548*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[5])/3 - 
     (535*G[1, x]*RATIO[x^(-1)]*Zeta[5])/2 + 120*RATIO[x]*Zeta[5] + 
     40*RATIO[x^2]*Zeta[5] + Log[mu2/s]*(-7955/12 - ((598303*I)/648)*Pi + 
       (102479*Pi^2)/648 - ((68*I)/9)*Pi^3 - (1271*Pi^4)/54 + 
       ((97*I)/36)*Pi^5 - (57227*G[0, x])/81 - ((3326*I)/9)*Pi*G[0, x] + 
       (13*Pi^2*G[0, x])/9 + ((302*I)/3)*Pi^3*G[0, x] + 
       (739*Pi^4*G[0, x])/45 + (144493*G[1, x])/324 + 
       ((68495*I)/108)*Pi*G[1, x] - (17*Pi^2*G[1, x])/3 + 
       ((973*I)/18)*Pi^3*G[1, x] - (247*Pi^4*G[1, x])/90 - 
       (1616*G[0, 0, x])/9 + (14*I)*Pi*G[0, 0, x] + (460*Pi^2*G[0, 0, x])/3 - 
       ((40*I)/3)*Pi^3*G[0, 0, x] + (5690*G[0, 1, x])/9 + 
       (322*I)*Pi*G[0, 1, x] - (296*Pi^2*G[0, 1, x])/9 + 
       (22*I)*Pi^3*G[0, 1, x] + (5690*G[1, 0, x])/9 + (316*I)*Pi*G[1, 0, x] + 
       (328*Pi^2*G[1, 0, x])/9 + (22*I)*Pi^3*G[1, 0, x] - 
       (57379*G[1, 1, x])/108 - (486*I)*Pi*G[1, 1, x] - 
       (227*Pi^2*G[1, 1, x])/6 - ((80*I)/3)*Pi^3*G[1, 1, x] + 
       56*G[0, 0, 0, x] + (92*I)*Pi*G[0, 0, 0, x] + 48*Pi^2*G[0, 0, 0, x] + 
       414*G[0, 0, 1, x] + (62*I)*Pi*G[0, 0, 1, x] + (88*Pi^2*G[0, 0, 1, x])/
        3 + 414*G[0, 1, 0, x] - (66*I)*Pi*G[0, 1, 0, x] + 
       (8*Pi^2*G[0, 1, 0, x])/3 - 702*G[0, 1, 1, x] - 
       ((416*I)/3)*Pi*G[0, 1, 1, x] - (62*Pi^2*G[0, 1, 1, x])/3 + 
       530*G[1, 0, 0, x] + (54*I)*Pi*G[1, 0, 0, x] + 24*Pi^2*G[1, 0, 0, x] - 
       824*G[1, 0, 1, x] - ((1126*I)/3)*Pi*G[1, 0, 1, x] - 
       82*Pi^2*G[1, 0, 1, x] - 824*G[1, 1, 0, x] - (228*I)*Pi*G[1, 1, 0, x] - 
       (190*Pi^2*G[1, 1, 0, x])/3 + 851*G[1, 1, 1, x] + 
       ((1510*I)/3)*Pi*G[1, 1, 1, x] + 59*Pi^2*G[1, 1, 1, x] + 
       432*G[0, 0, 0, 0, x] - (48*I)*Pi*G[0, 0, 0, 0, x] - 
       (1108*G[0, 0, 0, 1, x])/3 + (44*I)*Pi*G[0, 0, 0, 1, x] - 
       (1108*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] + 
       (302*G[0, 0, 1, 1, x])/3 - (96*I)*Pi*G[0, 0, 1, 1, x] - 
       (868*G[0, 1, 0, 0, x])/3 + (36*I)*Pi*G[0, 1, 0, 0, x] - 
       (322*G[0, 1, 0, 1, x])/3 - (88*I)*Pi*G[0, 1, 0, 1, x] - 
       (322*G[0, 1, 1, 0, x])/3 - (64*I)*Pi*G[0, 1, 1, 0, x] + 
       (1048*G[0, 1, 1, 1, x])/3 + (80*I)*Pi*G[0, 1, 1, 1, x] + 
       (380*G[1, 0, 0, 0, x])/3 + (36*I)*Pi*G[1, 0, 0, 0, x] - 
       (1442*G[1, 0, 0, 1, x])/3 - (88*I)*Pi*G[1, 0, 0, 1, x] - 
       (1442*G[1, 0, 1, 0, x])/3 - (48*I)*Pi*G[1, 0, 1, 0, x] + 
       (1790*G[1, 0, 1, 1, x])/3 + (120*I)*Pi*G[1, 0, 1, 1, x] - 
       558*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 0, x] + 
       (2464*G[1, 1, 0, 1, x])/3 + (96*I)*Pi*G[1, 1, 0, 1, x] + 
       (2464*G[1, 1, 1, 0, x])/3 + (72*I)*Pi*G[1, 1, 1, 0, x] - 
       (2272*G[1, 1, 1, 1, x])/3 - (80*I)*Pi*G[1, 1, 1, 1, x] + 
       240*G[0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 1, x] - 
       224*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
       192*G[0, 0, 1, 0, 0, x] - 36*G[0, 0, 1, 0, 1, x] - 
       36*G[0, 0, 1, 1, 0, x] + 156*G[0, 0, 1, 1, 1, x] - 
       128*G[0, 1, 0, 0, 0, x] - 92*G[0, 1, 0, 0, 1, x] - 
       92*G[0, 1, 0, 1, 0, x] + 188*G[0, 1, 0, 1, 1, x] - 
       84*G[0, 1, 1, 0, 0, x] + 204*G[0, 1, 1, 0, 1, x] + 
       204*G[0, 1, 1, 1, 0, x] - 184*G[0, 1, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, 0, x] - 188*G[1, 0, 0, 0, 1, x] - 
       188*G[1, 0, 0, 1, 0, x] + 252*G[1, 0, 0, 1, 1, x] - 
       196*G[1, 0, 1, 0, 0, x] + 300*G[1, 0, 1, 0, 1, x] + 
       300*G[1, 0, 1, 1, 0, x] - 268*G[1, 0, 1, 1, 1, x] - 
       212*G[1, 1, 0, 0, 0, x] + 332*G[1, 1, 0, 0, 1, x] + 
       332*G[1, 1, 0, 1, 0, x] - 288*G[1, 1, 0, 1, 1, x] + 
       300*G[1, 1, 1, 0, 0, x] - 280*G[1, 1, 1, 0, 1, x] - 
       280*G[1, 1, 1, 1, 0, x] + 240*G[1, 1, 1, 1, 1, x] + 
       (78*Pi^2 + (24*I)*Pi^3 + 36*Pi^2*G[0, x] - 20*Pi^2*G[1, x] + 
         156*G[0, 0, x] + (48*I)*Pi*G[0, 0, x] - 156*G[0, 1, x] - 
         (48*I)*Pi*G[0, 1, x] - 156*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 
         156*G[1, 1, x] + (48*I)*Pi*G[1, 1, x] + 216*G[0, 0, 0, x] - 
         184*G[0, 0, 1, x] - 184*G[0, 1, 0, x] + 152*G[0, 1, 1, x] - 
         184*G[1, 0, 0, x] + 152*G[1, 0, 1, x] + 152*G[1, 1, 0, x] - 
         120*G[1, 1, 1, x])*RATIO[x] + (1486*Zeta[3])/3 - 
       ((1250*I)/9)*Pi*Zeta[3] - 49*Pi^2*Zeta[3] + (352*G[0, x]*Zeta[3])/9 + 
       (48*I)*Pi*G[0, x]*Zeta[3] + (916*G[1, x]*Zeta[3])/9 - 
       (32*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] + 
       16*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
       12*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-39385*I)/108)*Pi*G[1, x] + 
         (172*Pi^2*G[1, x])/3 + ((39*I)/2)*Pi^3*G[1, x] + 
         (16*Pi^4*G[1, x])/3 - (210*I)*Pi*G[0, 1, x] + 36*Pi^2*G[0, 1, x] - 
         (10*I)*Pi^3*G[0, 1, x] - (126*I)*Pi*G[1, 0, x] + 
         20*Pi^2*G[1, 0, x] + ((34*I)/3)*Pi^3*G[1, 0, x] - 
         (39385*G[1, 1, x])/108 + ((652*I)/3)*Pi*G[1, 1, x] - 
         (547*Pi^2*G[1, 1, x])/18 + ((134*I)/3)*Pi^3*G[1, 1, x] + 
         (26*I)*Pi*G[0, 0, 1, x] + 16*Pi^2*G[0, 0, 1, x] - 
         (62*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 - 
         210*G[0, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, x] + 
         30*Pi^2*G[0, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, x] + 
         (80*Pi^2*G[1, 0, 0, x])/3 - 126*G[1, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 1, x] + (50*Pi^2*G[1, 0, 1, x])/3 - 
         126*G[1, 1, 0, x] + (104*I)*Pi*G[1, 1, 0, x] + 
         (82*Pi^2*G[1, 1, 0, x])/3 + 391*G[1, 1, 1, x] + 
         (42*I)*Pi*G[1, 1, 1, x] - 41*Pi^2*G[1, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, x] + 
         26*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         62*G[0, 1, 0, 1, x] - 62*G[0, 1, 1, 0, x] + 124*G[0, 1, 1, 1, x] - 
         (40*I)*Pi*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
         18*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         18*G[1, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, x] + 
         18*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] + 
         90*G[1, 1, 0, 0, x] + (48*I)*Pi*G[1, 1, 0, 0, x] + 
         76*G[1, 1, 0, 1, x] - (80*I)*Pi*G[1, 1, 0, 1, x] + 
         76*G[1, 1, 1, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, x] - 
         (320*G[1, 1, 1, 1, x])/3 + (136*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, x] + 44*G[0, 1, 1, 0, 0, x] - 
         52*G[0, 1, 1, 0, 1, x] - 52*G[0, 1, 1, 1, 0, x] + 
         56*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 1, x] + 
         12*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         60*G[1, 0, 1, 0, 0, x] - 52*G[1, 0, 1, 0, 1, x] - 
         52*G[1, 0, 1, 1, 0, x] + 44*G[1, 0, 1, 1, 1, x] + 
         156*G[1, 1, 0, 0, 0, x] - 132*G[1, 1, 0, 0, 1, x] - 
         132*G[1, 1, 0, 1, 0, x] + 144*G[1, 1, 0, 1, 1, x] - 
         228*G[1, 1, 1, 0, 0, x] + 248*G[1, 1, 1, 0, 1, x] + 
         248*G[1, 1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, 1, x] + 
         126*G[1, x]*Zeta[3] - (88*I)*Pi*G[1, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
         80*G[1, 1, x]*Zeta[3]) - 96*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (7955/12 + ((416425*I)/648)*Pi - (34223*Pi^2)/648 + 
         ((103*I)/18)*Pi^3 + (1559*Pi^4)/54 - ((97*I)/36)*Pi^5 + 
         (57227*G[0, x])/81 + ((1616*I)/9)*Pi*G[0, x] - (25*Pi^2*G[0, x])/9 - 
         ((268*I)/3)*Pi^3*G[0, x] - (739*Pi^4*G[0, x])/45 - 
         (58858*G[1, x])/81 - ((6563*I)/9)*Pi*G[1, x] + (1447*Pi^2*G[1, x])/
          18 - ((32*I)/9)*Pi^3*G[1, x] + (727*Pi^4*G[1, x])/90 + 
         (1616*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] - (380*Pi^2*G[0, 0, x])/
          3 + ((40*I)/3)*Pi^3*G[0, 0, x] - (7400*G[0, 1, x])/9 - 
         (372*I)*Pi*G[0, 1, x] + (986*Pi^2*G[0, 1, x])/9 - 
         (32*I)*Pi^3*G[0, 1, x] - (7400*G[1, 0, x])/9 - 
         (328*I)*Pi*G[1, 0, x] + (38*Pi^2*G[1, 0, x])/9 - 
         ((56*I)/3)*Pi^3*G[1, 0, x] + (12707*G[1, 1, x])/18 + 
         (618*I)*Pi*G[1, 1, x] - (347*Pi^2*G[1, 1, x])/9 + 
         ((166*I)/3)*Pi^3*G[1, 1, x] - 56*G[0, 0, 0, x] - 
         (80*I)*Pi*G[0, 0, 0, x] - 48*Pi^2*G[0, 0, 0, x] - 
         412*G[0, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, x] - 
         (40*Pi^2*G[0, 0, 1, x])/3 - 412*G[0, 1, 0, x] - 
         (16*Pi^2*G[0, 1, 0, x])/3 + 680*G[0, 1, 1, x] + 
         ((428*I)/3)*Pi*G[0, 1, 1, x] + (104*Pi^2*G[0, 1, 1, x])/3 - 
         456*G[1, 0, 0, x] - (40*Pi^2*G[1, 0, 0, x])/3 + 768*G[1, 0, 1, x] + 
         ((808*I)/3)*Pi*G[1, 0, 1, x] + (272*Pi^2*G[1, 0, 1, x])/3 + 
         768*G[1, 1, 0, x] + (240*I)*Pi*G[1, 1, 0, x] + 
         (272*Pi^2*G[1, 1, 0, x])/3 - 614*G[1, 1, 1, x] - 
         ((1072*I)/3)*Pi*G[1, 1, 1, x] - 52*Pi^2*G[1, 1, 1, x] - 
         432*G[0, 0, 0, 0, x] + (48*I)*Pi*G[0, 0, 0, 0, x] + 
         (1144*G[0, 0, 0, 1, x])/3 - (32*I)*Pi*G[0, 0, 0, 1, x] + 
         (1144*G[0, 0, 1, 0, x])/3 - (32*I)*Pi*G[0, 0, 1, 0, x] - 
         (176*G[0, 0, 1, 1, x])/3 + (96*I)*Pi*G[0, 0, 1, 1, x] + 
         (1048*G[0, 1, 0, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, x] + 
         (16*G[0, 1, 0, 1, x])/3 + (88*I)*Pi*G[0, 1, 0, 1, x] + 
         (16*G[0, 1, 1, 0, x])/3 + (64*I)*Pi*G[0, 1, 1, 0, x] - 
         (484*G[0, 1, 1, 1, x])/3 - (120*I)*Pi*G[0, 1, 1, 1, x] + 
         (88*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] + 
         (1064*G[1, 0, 0, 1, x])/3 + (72*I)*Pi*G[1, 0, 0, 1, x] + 
         (1064*G[1, 0, 1, 0, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, x] - 
         (1328*G[1, 0, 1, 1, x])/3 - (136*I)*Pi*G[1, 0, 1, 1, x] + 
         384*G[1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 0, 0, x] - 
         (1504*G[1, 1, 0, 1, x])/3 - (128*I)*Pi*G[1, 1, 0, 1, x] - 
         (1504*G[1, 1, 1, 0, x])/3 - (96*I)*Pi*G[1, 1, 1, 0, x] + 
         (1208*G[1, 1, 1, 1, x])/3 + (168*I)*Pi*G[1, 1, 1, 1, x] - 
         240*G[0, 0, 0, 0, 0, x] + 224*G[0, 0, 0, 0, 1, x] + 
         224*G[0, 0, 0, 1, 0, x] + 192*G[0, 0, 1, 0, 0, x] + 
         32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] - 
         128*G[0, 0, 1, 1, 1, x] + 128*G[0, 1, 0, 0, 0, x] + 
         88*G[0, 1, 0, 0, 1, x] + 88*G[0, 1, 0, 1, 0, x] - 
         192*G[0, 1, 0, 1, 1, x] + 80*G[0, 1, 1, 0, 0, x] - 
         208*G[0, 1, 1, 0, 1, x] - 208*G[0, 1, 1, 1, 0, x] + 
         192*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] + 
         200*G[1, 0, 0, 0, 1, x] + 200*G[1, 0, 0, 1, 0, x] - 
         256*G[1, 0, 0, 1, 1, x] + 208*G[1, 0, 1, 0, 0, x] - 
         304*G[1, 0, 1, 0, 1, x] - 304*G[1, 0, 1, 1, 0, x] + 
         264*G[1, 0, 1, 1, 1, x] + 224*G[1, 1, 0, 0, 0, x] - 
         320*G[1, 1, 0, 0, 1, x] - 320*G[1, 1, 0, 1, 0, x] + 
         288*G[1, 1, 0, 1, 1, x] - 288*G[1, 1, 1, 0, 0, x] + 
         288*G[1, 1, 1, 0, 1, x] + 288*G[1, 1, 1, 1, 0, x] - 
         240*G[1, 1, 1, 1, 1, x] - (1108*Zeta[3])/3 + ((458*I)/9)*Pi*
          Zeta[3] + 49*Pi^2*Zeta[3] - (640*G[0, x]*Zeta[3])/9 - 
         (48*I)*Pi*G[0, x]*Zeta[3] + (1190*G[1, x]*Zeta[3])/9 - 
         (8*I)*Pi*G[1, x]*Zeta[3] - 24*G[0, 0, x]*Zeta[3] - 
         16*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 96*Zeta[5])))/Nc + 
   (((-111137*I)/324)*Pi + (10508*Pi^2)/27 + ((2989*I)/18)*Pi^3 - 
     (1661*Pi^4)/90 - ((111*I)/20)*Pi^5 - ((16748*I)/27)*Pi*G[0, x] + 
     (1619*Pi^2*G[0, x])/6 + ((646*I)/9)*Pi^3*G[0, x] - 
     (127*Pi^4*G[0, x])/45 - (111137*G[1, x])/324 + 
     ((76793*I)/162)*Pi*G[1, x] - (44791*Pi^2*G[1, x])/108 - 
     (162*I)*Pi^3*G[1, x] + (608*Pi^4*G[1, x])/45 + 
     ((229*I)/30)*Pi^5*G[1, x] - (457*G[0, 0, x])/3 - 
     ((1039*I)/3)*Pi*G[0, 0, x] + (424*Pi^2*G[0, 0, x])/9 - 
     ((55*I)/3)*Pi^3*G[0, 0, x] - (12635*G[0, 1, x])/27 + 
     ((4271*I)/54)*Pi*G[0, 1, x] - (811*Pi^2*G[0, 1, x])/3 - 
     ((1103*I)/9)*Pi^3*G[0, 1, x] + (938*Pi^4*G[0, 1, x])/45 - 
     (12635*G[1, 0, x])/27 + ((2635*I)/27)*Pi*G[1, 0, x] - 
     (274*Pi^2*G[1, 0, x])/9 - ((170*I)/9)*Pi^3*G[1, 0, x] + 
     (296*Pi^4*G[1, 0, x])/45 + (178193*G[1, 1, x])/162 + 
     ((10973*I)/27)*Pi*G[1, 1, x] + (1991*Pi^2*G[1, 1, x])/18 + 
     ((529*I)/9)*Pi^3*G[1, 1, x] - (781*Pi^4*G[1, 1, x])/45 - 
     378*G[0, 0, 0, x] + ((1156*I)/3)*Pi*G[0, 0, 0, x] - 
     (22*Pi^2*G[0, 0, 0, x])/3 + (335*G[0, 0, 1, x])/3 - 
     ((146*I)/3)*Pi*G[0, 0, 1, x] + (230*Pi^2*G[0, 0, 1, x])/9 - 
     ((214*I)/3)*Pi^3*G[0, 0, 1, x] + (335*G[0, 1, 0, x])/3 + 
     ((191*I)/3)*Pi*G[0, 1, 0, x] - (533*Pi^2*G[0, 1, 0, x])/9 - 
     (2*I)*Pi^3*G[0, 1, 0, x] + (7169*G[0, 1, 1, x])/54 + 
     ((176*I)/3)*Pi*G[0, 1, 1, x] + (203*Pi^2*G[0, 1, 1, x])/9 + 
     ((328*I)/3)*Pi^3*G[0, 1, 1, x] - 115*G[1, 0, 0, x] - 
     ((1150*I)/3)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/9 + 
     ((74*I)/3)*Pi^3*G[1, 0, 0, x] + (10204*G[1, 0, 1, x])/27 - 
     ((191*I)/3)*Pi*G[1, 0, 1, x] + (532*Pi^2*G[1, 0, 1, x])/9 + 
     ((284*I)/3)*Pi^3*G[1, 0, 1, x] + (10204*G[1, 1, 0, x])/27 + 
     (96*I)*Pi*G[1, 1, 0, x] + (337*Pi^2*G[1, 1, 0, x])/3 + 
     (34*I)*Pi^3*G[1, 1, 0, x] - (3817*G[1, 1, 1, x])/9 - 
     ((656*I)/3)*Pi*G[1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, x] - 
     (54*I)*Pi^3*G[1, 1, 1, x] + 592*G[0, 0, 0, 0, x] - 
     (68*I)*Pi*G[0, 0, 0, 0, x] - (116*G[0, 0, 0, 1, x])/3 + 
     ((56*I)/3)*Pi*G[0, 0, 0, 1, x] + 112*Pi^2*G[0, 0, 0, 1, x] - 
     (116*G[0, 0, 1, 0, x])/3 + ((286*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     64*Pi^2*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] - 
     (142*I)*Pi*G[0, 0, 1, 1, x] + 50*Pi^2*G[0, 0, 1, 1, x] - 
     (193*G[0, 1, 0, 0, x])/3 - ((260*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     88*Pi^2*G[0, 1, 0, 0, x] + 172*G[0, 1, 0, 1, x] + 
     ((88*I)/3)*Pi*G[0, 1, 0, 1, x] - (46*Pi^2*G[0, 1, 0, 1, x])/3 + 
     172*G[0, 1, 1, 0, x] + ((314*I)/3)*Pi*G[0, 1, 1, 0, x] - 
     (190*Pi^2*G[0, 1, 1, 0, x])/3 - (1378*G[0, 1, 1, 1, x])/3 - 
     ((316*I)/3)*Pi*G[0, 1, 1, 1, x] - (116*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (190*G[1, 0, 0, 0, x])/3 - ((344*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (32*Pi^2*G[1, 0, 0, 0, x])/3 - 276*G[1, 0, 0, 1, x] - 
     (106*I)*Pi*G[1, 0, 0, 1, x] - 12*Pi^2*G[1, 0, 0, 1, x] - 
     276*G[1, 0, 1, 0, x] - (154*I)*Pi*G[1, 0, 1, 0, x] - 
     (14*Pi^2*G[1, 0, 1, 0, x])/3 - (311*G[1, 0, 1, 1, x])/3 + 
     ((26*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*Pi^2*G[1, 0, 1, 1, x] - 
     (412*G[1, 1, 0, 0, x])/3 - ((676*I)/3)*Pi*G[1, 1, 0, 0, x] - 
     (38*Pi^2*G[1, 1, 0, 0, x])/3 - (248*G[1, 1, 0, 1, x])/3 + 
     ((220*I)/3)*Pi*G[1, 1, 0, 1, x] + 26*Pi^2*G[1, 1, 0, 1, x] - 
     (248*G[1, 1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
     (76*Pi^2*G[1, 1, 1, 0, x])/3 + 278*G[1, 1, 1, 1, x] + 
     ((296*I)/3)*Pi*G[1, 1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, 1, x] - 
     68*G[0, 0, 0, 0, 1, x] + (120*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     68*G[0, 0, 0, 1, 0, x] - (120*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (80*G[0, 0, 0, 1, 1, x])/3 + (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     28*G[0, 0, 1, 0, 0, x] - (136*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (22*G[0, 0, 1, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (22*G[0, 0, 1, 1, 0, x])/3 + (248*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (424*G[0, 0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     144*G[0, 1, 0, 0, 0, x] - (168*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (8*G[0, 1, 0, 0, 1, x])/3 - (80*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (8*G[0, 1, 0, 1, 0, x])/3 + (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     52*G[0, 1, 0, 1, 1, x] + (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (446*G[0, 1, 1, 0, 0, x])/3 + (320*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     128*G[0, 1, 1, 0, 1, x] - (96*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     128*G[0, 1, 1, 1, 0, x] - (240*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     212*G[0, 1, 1, 1, 1, x] + (272*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     372*G[1, 0, 0, 0, 0, x] + (136*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (592*G[1, 0, 0, 0, 1, x])/3 - (168*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (592*G[1, 0, 0, 1, 0, x])/3 - (84*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (766*G[1, 0, 0, 1, 1, x])/3 + (188*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (160*G[1, 0, 1, 0, 0, x])/3 + (112*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (158*G[1, 0, 1, 0, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (158*G[1, 0, 1, 1, 0, x])/3 - (100*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (620*G[1, 0, 1, 1, 1, x])/3 - (784*G[1, 1, 0, 0, 0, x])/3 + 
     (304*I)*Pi*G[1, 1, 0, 0, 0, x] + 84*G[1, 1, 0, 0, 1, x] + 
     (20*I)*Pi*G[1, 1, 0, 0, 1, x] + 84*G[1, 1, 0, 1, 0, x] - 
     (56*I)*Pi*G[1, 1, 0, 1, 0, x] + (380*G[1, 1, 0, 1, 1, x])/3 - 
     (100*I)*Pi*G[1, 1, 0, 1, 1, x] + (332*G[1, 1, 1, 0, 0, x])/3 - 
     (248*I)*Pi*G[1, 1, 1, 0, 0, x] + (76*G[1, 1, 1, 0, 1, x])/3 - 
     (32*I)*Pi*G[1, 1, 1, 0, 1, x] + (76*G[1, 1, 1, 1, 0, x])/3 + 
     (104*I)*Pi*G[1, 1, 1, 1, 0, x] - 136*G[1, 1, 1, 1, 1, x] - 
     (72*I)*Pi*G[1, 1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 1, 1, x] - 
     120*G[0, 0, 0, 1, 0, 1, x] - 120*G[0, 0, 0, 1, 1, 0, x] + 
     264*G[0, 0, 0, 1, 1, 1, x] - 136*G[0, 0, 1, 0, 0, 1, x] - 
     136*G[0, 0, 1, 0, 1, 0, x] + 112*G[0, 0, 1, 0, 1, 1, x] + 
     376*G[0, 0, 1, 1, 0, 0, x] - 168*G[0, 0, 1, 1, 0, 1, x] - 
     168*G[0, 0, 1, 1, 1, 0, x] + 240*G[0, 0, 1, 1, 1, 1, x] - 
     168*G[0, 1, 0, 0, 0, 1, x] - 168*G[0, 1, 0, 0, 1, 0, x] + 
     48*G[0, 1, 0, 0, 1, 1, x] - 120*G[0, 1, 0, 1, 0, 0, x] + 
     128*G[0, 1, 0, 1, 0, 1, x] + 128*G[0, 1, 0, 1, 1, 0, x] + 
     32*G[0, 1, 0, 1, 1, 1, x] + 232*G[0, 1, 1, 0, 0, 0, x] + 
     48*G[0, 1, 1, 0, 0, 1, x] + 48*G[0, 1, 1, 0, 1, 0, x] - 
     256*G[0, 1, 1, 1, 0, 0, x] + 160*G[0, 1, 1, 1, 0, 1, x] + 
     160*G[0, 1, 1, 1, 1, 0, x] - 104*G[0, 1, 1, 1, 1, 1, x] + 
     136*G[1, 0, 0, 0, 0, 1, x] + 136*G[1, 0, 0, 0, 1, 0, x] - 
     184*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] + 
     20*G[1, 0, 0, 1, 0, 1, x] + 20*G[1, 0, 0, 1, 1, 0, x] + 
     168*G[1, 0, 0, 1, 1, 1, x] + 168*G[1, 0, 1, 0, 0, 0, x] + 
     64*G[1, 0, 1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, 1, 0, x] - 
     164*G[1, 0, 1, 1, 0, 0, x] + 88*G[1, 0, 1, 1, 0, 1, x] + 
     88*G[1, 0, 1, 1, 1, 0, x] - 232*G[1, 0, 1, 1, 1, 1, x] + 
     552*G[1, 1, 0, 0, 0, 0, x] - 128*G[1, 1, 0, 0, 0, 1, x] - 
     128*G[1, 1, 0, 0, 1, 0, x] + 132*G[1, 1, 0, 0, 1, 1, x] - 
     44*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
     28*G[1, 1, 0, 1, 1, 0, x] - 208*G[1, 1, 0, 1, 1, 1, x] - 
     208*G[1, 1, 1, 0, 0, 0, x] - 56*G[1, 1, 1, 0, 0, 1, x] - 
     56*G[1, 1, 1, 0, 1, 0, x] - 128*G[1, 1, 1, 0, 1, 1, x] + 
     8*G[1, 1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 1, 0, 1, x] - 
     56*G[1, 1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, 1, x] - 
     (9*I)*Pi^3*RATIO[(1 - x)^(-1)] - (16*Pi^4*RATIO[(1 - x)^(-1)])/45 + 
     ((2*I)/5)*Pi^5*RATIO[(1 - x)^(-1)] + ((457*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] - (443*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (25*I)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/15 - ((44*I)/3)*Pi^3*G[1, x]*
      RATIO[(1 - x)^(-1)] + (457*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((1172*I)/3)*Pi*G[0, 0, x]*RATIO[(1 - x)^(-1)] - 
     65*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)] + I*Pi^3*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - ((202*I)/3)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (40*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - ((40*I)/3)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)] + 
     378*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (256*I)*Pi*G[0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (202*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - (88*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (202*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (42*I)*Pi*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 2*Pi^2*G[0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (16*I)*Pi*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (40*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + (166*I)*Pi*G[1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - (64*I)*Pi*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (24*I)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 592*G[0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 168*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     168*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - (6*I)*Pi*G[0, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] - 224*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     58*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + (6*I)*Pi*G[0, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + 16*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 262*G[1, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 64*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
     64*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 24*G[1, 1, 0, 0, x]*
      RATIO[(1 - x)^(-1)] - 6*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     6*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - ((239117*I)/324)*Pi*G[1, x]*
      RATIO[x^(-1)] + (8699*Pi^2*G[1, x]*RATIO[x^(-1)])/27 + 
     ((499*I)/6)*Pi^3*G[1, x]*RATIO[x^(-1)] - 
     (997*Pi^4*G[1, x]*RATIO[x^(-1)])/90 - ((19*I)/4)*Pi^5*G[1, x]*
      RATIO[x^(-1)] - ((11447*I)/27)*Pi*G[0, 1, x]*RATIO[x^(-1)] + 
     (4423*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/18 + ((742*I)/9)*Pi^3*G[0, 1, x]*
      RATIO[x^(-1)] - (469*Pi^4*G[0, 1, x]*RATIO[x^(-1)])/45 - 
     ((3635*I)/27)*Pi*G[1, 0, x]*RATIO[x^(-1)] + 
     (221*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/6 + ((265*I)/9)*Pi^3*G[1, 0, x]*
      RATIO[x^(-1)] - (121*Pi^4*G[1, 0, x]*RATIO[x^(-1)])/45 - 
     (239117*G[1, 1, x]*RATIO[x^(-1)])/324 - ((2395*I)/27)*Pi*G[1, 1, x]*
      RATIO[x^(-1)] - (1465*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/12 - 
     ((398*I)/9)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
     (373*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/90 + (30*I)*Pi*G[0, 0, 1, x]*
      RATIO[x^(-1)] + (314*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((107*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (203*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
     (499*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 + I*Pi^3*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (11447*G[0, 1, 1, x]*RATIO[x^(-1)])/27 - 
     (49*I)*Pi*G[0, 1, 1, x]*RATIO[x^(-1)] - 
     (364*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - ((164*I)/3)*Pi^3*
      G[0, 1, 1, x]*RATIO[x^(-1)] + ((469*I)/3)*Pi*G[1, 0, 0, x]*
      RATIO[x^(-1)] + (187*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 - 
     ((49*I)/3)*Pi^3*G[1, 0, 0, x]*RATIO[x^(-1)] - 
     (3635*G[1, 0, 1, x]*RATIO[x^(-1)])/27 + ((323*I)/6)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] - (497*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 - 
     ((130*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
     (3635*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((305*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] - (217*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (17*I)*Pi^3*G[1, 1, 0, x]*RATIO[x^(-1)] + 
     (2501*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + ((430*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (34*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (27*I)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + ((338*I)/3)*Pi*
      G[0, 0, 0, 1, x]*RATIO[x^(-1)] - 56*Pi^2*G[0, 0, 0, 1, x]*
      RATIO[x^(-1)] - ((182*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     32*Pi^2*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 30*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + (34*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     25*Pi^2*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + ((100*I)/3)*Pi*G[0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 44*Pi^2*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     203*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - ((218*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (23*Pi^2*G[0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
     203*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - ((244*I)/3)*Pi*G[0, 1, 1, 0, x]*
      RATIO[x^(-1)] + (95*Pi^2*G[0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (1060*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((386*I)/3)*Pi*
      G[0, 1, 1, 1, x]*RATIO[x^(-1)] + (58*Pi^2*G[0, 1, 1, 1, x]*
       RATIO[x^(-1)])/3 - ((68*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (16*Pi^2*G[1, 0, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (469*G[1, 0, 0, 1, x]*RATIO[x^(-1)])/3 - (24*I)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 6*Pi^2*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (469*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + (13*I)*Pi*G[1, 0, 1, 0, x]*
      RATIO[x^(-1)] - (41*Pi^2*G[1, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (353*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/6 + ((62*I)/3)*Pi*G[1, 0, 1, 1, x]*
      RATIO[x^(-1)] - 2*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (604*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + ((416*I)/3)*Pi*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (77*Pi^2*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (185*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - ((236*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 29*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     (185*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((158*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] - (38*Pi^2*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (463*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - ((82*I)/3)*Pi*G[1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 14*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (60*I)*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (60*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (338*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (12*I)*Pi*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (68*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (182*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 - (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] - (182*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (124*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (440*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (20*I)*Pi*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     (84*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     (100*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (40*I)*Pi*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 
     (100*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (24*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 26*G[0, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (20*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 
     (232*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (160*I)*Pi*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     76*G[0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + (48*I)*Pi*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 76*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (120*I)*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     74*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - (136*I)*Pi*G[0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] - (68*I)*Pi*G[1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
     (68*G[1, 0, 0, 0, 1, x]*RATIO[x^(-1)])/3 + (60*I)*Pi*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - (68*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (66*I)*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (16*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 - (94*I)*Pi*G[1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] - (151*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (56*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (178*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (4*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + (178*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 
     (26*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     (370*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (548*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (152*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
     48*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - (10*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 48*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (28*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (304*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (50*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (32*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 
     (124*I)*Pi*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
     (86*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + (16*I)*Pi*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (86*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (52*I)*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 114*G[1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (36*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     60*G[0, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 60*G[0, 0, 0, 1, 0, 1, x]*
      RATIO[x^(-1)] + 60*G[0, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     132*G[0, 0, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 68*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 68*G[0, 0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     56*G[0, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 188*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 84*G[0, 0, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     84*G[0, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 120*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 84*G[0, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     84*G[0, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 60*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     64*G[0, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 64*G[0, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] - 16*G[0, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
     116*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] - 24*G[0, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     128*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 80*G[0, 1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 80*G[0, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     52*G[0, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 68*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 68*G[1, 0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     68*G[1, 0, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x^(-1)] - 10*G[1, 0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     10*G[1, 0, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 84*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - 132*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     16*G[1, 0, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 16*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x^(-1)] - 24*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     58*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 44*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - 44*G[1, 0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     116*G[1, 0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 372*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x^(-1)] + 160*G[1, 1, 0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     160*G[1, 1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 162*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x^(-1)] + 22*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
     14*G[1, 1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 14*G[1, 1, 0, 1, 1, 0, x]*
      RATIO[x^(-1)] + 104*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     104*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
     64*G[1, 1, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 1, 1, 1, 0, 0, x]*
      RATIO[x^(-1)] + 28*G[1, 1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
     28*G[1, 1, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 12*G[1, 1, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + (((2*I)/5)*Pi^5)/(-1 + RATIO[x])^2 + 
     (Pi^4*G[0, x])/(15*(-1 + RATIO[x])^2) + (I*Pi^3*G[0, 0, x])/
      (-1 + RATIO[x])^2 + (Pi^2*G[0, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (2*Pi^2*G[0, 1, 0, x])/(-1 + RATIO[x])^2 - ((6*I)*Pi*G[0, 0, 1, 0, x])/
      (-1 + RATIO[x])^2 + ((6*I)*Pi*G[0, 1, 0, 0, x])/(-1 + RATIO[x])^2 - 
     (6*G[0, 0, 1, 0, 0, x])/(-1 + RATIO[x])^2 + (6*G[0, 1, 0, 0, 0, x])/
      (-1 + RATIO[x])^2 + (832741*RATIO[x])/1296 + 
     ((7955*I)/12)*Pi*RATIO[x] - (2914757*Pi^2*RATIO[x])/7776 - 
     ((97829*I)/648)*Pi^3*RATIO[x] + (30712*Pi^4*RATIO[x])/1215 + 
     ((367*I)/270)*Pi^5*RATIO[x] - (88093*Pi^6*RATIO[x])/136080 + 
     (2881*G[0, x]*RATIO[x])/27 + ((270299*I)/648)*Pi*G[0, x]*RATIO[x] - 
     (41471*Pi^2*G[0, x]*RATIO[x])/162 - ((941*I)/9)*Pi^3*G[0, x]*RATIO[x] + 
     (1025*Pi^4*G[0, x]*RATIO[x])/36 + ((77*I)/12)*Pi^5*G[0, x]*RATIO[x] - 
     (2881*G[1, x]*RATIO[x])/27 - ((57227*I)/162)*Pi*G[1, x]*RATIO[x] + 
     (19075*Pi^2*G[1, x]*RATIO[x])/81 + ((1627*I)/18)*Pi^3*G[1, x]*RATIO[x] - 
     (881*Pi^4*G[1, x]*RATIO[x])/36 - ((641*I)/90)*Pi^5*G[1, x]*RATIO[x] - 
     (325*G[0, 0, x]*RATIO[x])/3 - ((2173*I)/27)*Pi*G[0, 0, x]*RATIO[x] - 
     (1165*Pi^2*G[0, 0, x]*RATIO[x])/18 - ((92*I)/3)*Pi^3*G[0, 0, x]*
      RATIO[x] + (1441*Pi^4*G[0, 0, x]*RATIO[x])/45 + 
     (325*G[0, 1, x]*RATIO[x])/3 - ((320*I)/27)*Pi*G[0, 1, x]*RATIO[x] + 
     (2981*Pi^2*G[0, 1, x]*RATIO[x])/18 + ((265*I)/3)*Pi^3*G[0, 1, x]*
      RATIO[x] - (171*Pi^4*G[0, 1, x]*RATIO[x])/5 + 
     (325*G[1, 0, x]*RATIO[x])/3 + ((2173*I)/27)*Pi*G[1, 0, x]*RATIO[x] + 
     (313*Pi^2*G[1, 0, x]*RATIO[x])/18 + ((38*I)/3)*Pi^3*G[1, 0, x]*
      RATIO[x] - (982*Pi^4*G[1, 0, x]*RATIO[x])/45 - 
     (325*G[1, 1, x]*RATIO[x])/3 + ((320*I)/27)*Pi*G[1, 1, x]*RATIO[x] - 
     (2201*Pi^2*G[1, 1, x]*RATIO[x])/18 - ((211*I)/3)*Pi^3*G[1, 1, x]*
      RATIO[x] + 24*Pi^4*G[1, 1, x]*RATIO[x] - 186*G[0, 0, 0, x]*RATIO[x] - 
     (345*I)*Pi*G[0, 0, 0, x]*RATIO[x] + 173*Pi^2*G[0, 0, 0, x]*RATIO[x] - 
     (28*I)*Pi^3*G[0, 0, 0, x]*RATIO[x] + (155*G[0, 0, 1, x]*RATIO[x])/3 - 
     (49*I)*Pi*G[0, 0, 1, x]*RATIO[x] + (184*Pi^2*G[0, 0, 1, x]*RATIO[x])/3 + 
     ((262*I)/3)*Pi^3*G[0, 0, 1, x]*RATIO[x] + (155*G[0, 1, 0, x]*RATIO[x])/
      3 - (84*I)*Pi*G[0, 1, 0, x]*RATIO[x] + (14*Pi^2*G[0, 1, 0, x]*RATIO[x])/
      3 + (24*I)*Pi^3*G[0, 1, 0, x]*RATIO[x] - (29*G[0, 1, 1, x]*RATIO[x])/
      3 + ((409*I)/3)*Pi*G[0, 1, 1, x]*RATIO[x] - 
     (710*Pi^2*G[0, 1, 1, x]*RATIO[x])/9 - ((278*I)/3)*Pi^3*G[0, 1, 1, x]*
      RATIO[x] + 238*G[1, 0, 0, x]*RATIO[x] + (341*I)*Pi*G[1, 0, 0, x]*
      RATIO[x] - 173*Pi^2*G[1, 0, 0, x]*RATIO[x] + (14*I)*Pi^3*G[1, 0, 0, x]*
      RATIO[x] - (311*G[1, 0, 1, x]*RATIO[x])/3 - (11*I)*Pi*G[1, 0, 1, x]*
      RATIO[x] - (112*Pi^2*G[1, 0, 1, x]*RATIO[x])/3 - 
     ((164*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x] - (311*G[1, 1, 0, x]*RATIO[x])/
      3 + (88*I)*Pi*G[1, 1, 0, x]*RATIO[x] - (14*Pi^2*G[1, 1, 0, x]*RATIO[x])/
      3 - (10*I)*Pi^3*G[1, 1, 0, x]*RATIO[x] + (185*G[1, 1, 1, x]*RATIO[x])/
      3 - ((229*I)/3)*Pi*G[1, 1, 1, x]*RATIO[x] + 
     (494*Pi^2*G[1, 1, 1, x]*RATIO[x])/9 + (60*I)*Pi^3*G[1, 1, 1, x]*
      RATIO[x] - 157*G[0, 0, 0, 0, x]*RATIO[x] - (20*I)*Pi*G[0, 0, 0, 0, x]*
      RATIO[x] + (182*Pi^2*G[0, 0, 0, 0, x]*RATIO[x])/3 - 
     154*G[0, 0, 0, 1, x]*RATIO[x] - ((236*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[x] - 30*Pi^2*G[0, 0, 0, 1, x]*RATIO[x] - 
     154*G[0, 0, 1, 0, x]*RATIO[x] - (102*I)*Pi*G[0, 0, 1, 0, x]*RATIO[x] - 
     (142*Pi^2*G[0, 0, 1, 0, x]*RATIO[x])/3 + 75*G[0, 0, 1, 1, x]*RATIO[x] - 
     ((16*I)/3)*Pi*G[0, 0, 1, 1, x]*RATIO[x] - 
     (124*Pi^2*G[0, 0, 1, 1, x]*RATIO[x])/3 - 143*G[0, 1, 0, 0, x]*RATIO[x] - 
     ((254*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x] - 126*Pi^2*G[0, 1, 0, 0, x]*
      RATIO[x] + 29*G[0, 1, 0, 1, x]*RATIO[x] + (100*I)*Pi*G[0, 1, 0, 1, x]*
      RATIO[x] - (184*Pi^2*G[0, 1, 0, 1, x]*RATIO[x])/3 + 
     29*G[0, 1, 1, 0, x]*RATIO[x] + ((20*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x] + 
     (80*Pi^2*G[0, 1, 1, 0, x]*RATIO[x])/3 + (424*G[0, 1, 1, 1, x]*RATIO[x])/
      3 + (60*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x] + 
     (182*Pi^2*G[0, 1, 1, 1, x]*RATIO[x])/3 + 165*G[1, 0, 0, 0, x]*RATIO[x] + 
     (8*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x] - (56*Pi^2*G[1, 0, 0, 0, x]*RATIO[x])/
      3 + 142*G[1, 0, 0, 1, x]*RATIO[x] + ((236*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x] + 46*Pi^2*G[1, 0, 0, 1, x]*RATIO[x] + 
     142*G[1, 0, 1, 0, x]*RATIO[x] + (102*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x] + 
     (94*Pi^2*G[1, 0, 1, 0, x]*RATIO[x])/3 - 123*G[1, 0, 1, 1, x]*RATIO[x] - 
     ((20*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[x] + 
     (26*Pi^2*G[1, 0, 1, 1, x]*RATIO[x])/3 + 127*G[1, 1, 0, 0, x]*RATIO[x] + 
     ((290*I)/3)*Pi*G[1, 1, 0, 0, x]*RATIO[x] + 84*Pi^2*G[1, 1, 0, 0, x]*
      RATIO[x] - 9*G[1, 1, 0, 1, x]*RATIO[x] - (100*I)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x] + (136*Pi^2*G[1, 1, 0, 1, x]*RATIO[x])/3 - 
     9*G[1, 1, 1, 0, x]*RATIO[x] - ((20*I)/3)*Pi*G[1, 1, 1, 0, x]*RATIO[x] - 
     (32*Pi^2*G[1, 1, 1, 0, x]*RATIO[x])/3 - (304*G[1, 1, 1, 1, x]*RATIO[x])/
      3 - (48*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x] - 28*Pi^2*G[1, 1, 1, 1, x]*
      RATIO[x] + 264*G[0, 0, 0, 0, 0, x]*RATIO[x] + 
     (464*I)*Pi*G[0, 0, 0, 0, 0, x]*RATIO[x] - 
     (172*G[0, 0, 0, 0, 1, x]*RATIO[x])/3 + (192*I)*Pi*G[0, 0, 0, 0, 1, x]*
      RATIO[x] - (172*G[0, 0, 0, 1, 0, x]*RATIO[x])/3 + 
     (28*I)*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] - 60*G[0, 0, 0, 1, 1, x]*
      RATIO[x] - 28*G[0, 0, 1, 0, 0, x]*RATIO[x] + 
     (104*I)*Pi*G[0, 0, 1, 0, 0, x]*RATIO[x] - 
     (338*G[0, 0, 1, 0, 1, x]*RATIO[x])/3 + (56*I)*Pi*G[0, 0, 1, 0, 1, x]*
      RATIO[x] - (338*G[0, 0, 1, 1, 0, x]*RATIO[x])/3 - 
     (80*I)*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
     (482*G[0, 0, 1, 1, 1, x]*RATIO[x])/3 - (104*I)*Pi*G[0, 0, 1, 1, 1, x]*
      RATIO[x] - (536*G[0, 1, 0, 0, 0, x]*RATIO[x])/3 + 
     (32*I)*Pi*G[0, 1, 0, 0, 0, x]*RATIO[x] + 
     (86*G[0, 1, 0, 0, 1, x]*RATIO[x])/3 + (144*I)*Pi*G[0, 1, 0, 0, 1, x]*
      RATIO[x] + (86*G[0, 1, 0, 1, 0, x]*RATIO[x])/3 + 
     (124*I)*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] + 134*G[0, 1, 0, 1, 1, x]*
      RATIO[x] - (100*I)*Pi*G[0, 1, 0, 1, 1, x]*RATIO[x] - 
     36*G[0, 1, 1, 0, 0, x]*RATIO[x] - (116*I)*Pi*G[0, 1, 1, 0, 0, x]*
      RATIO[x] + (316*G[0, 1, 1, 0, 1, x]*RATIO[x])/3 - 
     (164*I)*Pi*G[0, 1, 1, 0, 1, x]*RATIO[x] + 
     (316*G[0, 1, 1, 1, 0, x]*RATIO[x])/3 - 160*G[0, 1, 1, 1, 1, x]*
      RATIO[x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x]*RATIO[x] - 
     336*G[1, 0, 0, 0, 0, x]*RATIO[x] - (424*I)*Pi*G[1, 0, 0, 0, 0, x]*
      RATIO[x] + (388*G[1, 0, 0, 0, 1, x]*RATIO[x])/3 - 
     (176*I)*Pi*G[1, 0, 0, 0, 1, x]*RATIO[x] + 
     (388*G[1, 0, 0, 1, 0, x]*RATIO[x])/3 - (36*I)*Pi*G[1, 0, 0, 1, 0, x]*
      RATIO[x] - 12*G[1, 0, 0, 1, 1, x]*RATIO[x] - 
     (16*I)*Pi*G[1, 0, 0, 1, 1, x]*RATIO[x] + 100*G[1, 0, 1, 0, 0, x]*
      RATIO[x] - (88*I)*Pi*G[1, 0, 1, 0, 0, x]*RATIO[x] + 
     (122*G[1, 0, 1, 0, 1, x]*RATIO[x])/3 - (16*I)*Pi*G[1, 0, 1, 0, 1, x]*
      RATIO[x] + (122*G[1, 0, 1, 1, 0, x]*RATIO[x])/3 + 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
     (266*G[1, 0, 1, 1, 1, x]*RATIO[x])/3 + (96*I)*Pi*G[1, 0, 1, 1, 1, x]*
      RATIO[x] + (752*G[1, 1, 0, 0, 0, x]*RATIO[x])/3 - 
     (72*I)*Pi*G[1, 1, 0, 0, 0, x]*RATIO[x] - 
     (302*G[1, 1, 0, 0, 1, x]*RATIO[x])/3 - (160*I)*Pi*G[1, 1, 0, 0, 1, x]*
      RATIO[x] - (302*G[1, 1, 0, 1, 0, x]*RATIO[x])/3 - 
     (116*I)*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] - 62*G[1, 1, 0, 1, 1, x]*
      RATIO[x] + (116*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x] - 
     36*G[1, 1, 1, 0, 0, x]*RATIO[x] + (100*I)*Pi*G[1, 1, 1, 0, 0, x]*
      RATIO[x] - (100*G[1, 1, 1, 0, 1, x]*RATIO[x])/3 + 
     (124*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x] - 
     (100*G[1, 1, 1, 1, 0, x]*RATIO[x])/3 + (16*I)*Pi*G[1, 1, 1, 1, 0, x]*
      RATIO[x] + 88*G[1, 1, 1, 1, 1, x]*RATIO[x] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x] + 832*G[0, 0, 0, 0, 0, 0, x]*
      RATIO[x] + 192*G[0, 0, 0, 0, 0, 1, x]*RATIO[x] + 
     192*G[0, 0, 0, 0, 1, 0, x]*RATIO[x] - 16*G[0, 0, 0, 0, 1, 1, x]*
      RATIO[x] + 172*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] - 
     160*G[0, 0, 0, 1, 0, 1, x]*RATIO[x] - 160*G[0, 0, 0, 1, 1, 0, x]*
      RATIO[x] + 144*G[0, 0, 0, 1, 1, 1, x]*RATIO[x] + 
     104*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] - 48*G[0, 0, 1, 0, 0, 1, x]*
      RATIO[x] - 48*G[0, 0, 1, 0, 1, 0, x]*RATIO[x] + 
     104*G[0, 0, 1, 0, 1, 1, x]*RATIO[x] - 168*G[0, 0, 1, 1, 0, 0, x]*
      RATIO[x] + 88*G[0, 0, 1, 1, 0, 1, x]*RATIO[x] + 
     88*G[0, 0, 1, 1, 1, 0, x]*RATIO[x] - 288*G[0, 0, 1, 1, 1, 1, x]*
      RATIO[x] - 224*G[0, 1, 0, 0, 0, 0, x]*RATIO[x] + 
     80*G[0, 1, 0, 0, 0, 1, x]*RATIO[x] + 80*G[0, 1, 0, 0, 1, 0, x]*
      RATIO[x] + 72*G[0, 1, 0, 0, 1, 1, x]*RATIO[x] + 
     104*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 28*G[0, 1, 0, 1, 0, 1, x]*
      RATIO[x] + 28*G[0, 1, 0, 1, 1, 0, x]*RATIO[x] - 
     184*G[0, 1, 0, 1, 1, 1, x]*RATIO[x] + 56*G[0, 1, 1, 0, 0, 0, x]*
      RATIO[x] - 140*G[0, 1, 1, 0, 0, 1, x]*RATIO[x] - 
     140*G[0, 1, 1, 0, 1, 0, x]*RATIO[x] - 104*G[0, 1, 1, 0, 1, 1, x]*
      RATIO[x] - 56*G[0, 1, 1, 1, 0, 0, x]*RATIO[x] - 
     24*G[0, 1, 1, 1, 0, 1, x]*RATIO[x] - 24*G[0, 1, 1, 1, 1, 0, x]*
      RATIO[x] + 120*G[0, 1, 1, 1, 1, 1, x]*RATIO[x] - 
     704*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] - 184*G[1, 0, 0, 0, 0, 1, x]*
      RATIO[x] - 184*G[1, 0, 0, 0, 1, 0, x]*RATIO[x] + 
     16*G[1, 0, 0, 0, 1, 1, x]*RATIO[x] - 156*G[1, 0, 0, 1, 0, 0, x]*
      RATIO[x] + 128*G[1, 0, 0, 1, 0, 1, x]*RATIO[x] + 
     128*G[1, 0, 0, 1, 1, 0, x]*RATIO[x] - 112*G[1, 0, 0, 1, 1, 1, x]*
      RATIO[x] - 136*G[1, 0, 1, 0, 0, 0, x]*RATIO[x] + 
     80*G[1, 0, 1, 0, 0, 1, x]*RATIO[x] + 80*G[1, 0, 1, 0, 1, 0, x]*
      RATIO[x] - 88*G[1, 0, 1, 0, 1, 1, x]*RATIO[x] + 
     168*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 96*G[1, 0, 1, 1, 0, 1, x]*
      RATIO[x] - 96*G[1, 0, 1, 1, 1, 0, x]*RATIO[x] + 
     224*G[1, 0, 1, 1, 1, 1, x]*RATIO[x] + 96*G[1, 1, 0, 0, 0, 0, x]*
      RATIO[x] - 88*G[1, 1, 0, 0, 0, 1, x]*RATIO[x] - 
     88*G[1, 1, 0, 0, 1, 0, x]*RATIO[x] - 72*G[1, 1, 0, 0, 1, 1, x]*
      RATIO[x] - 120*G[1, 1, 0, 1, 0, 0, x]*RATIO[x] + 
     4*G[1, 1, 0, 1, 0, 1, x]*RATIO[x] + 4*G[1, 1, 0, 1, 1, 0, x]*RATIO[x] + 
     152*G[1, 1, 0, 1, 1, 1, x]*RATIO[x] - 24*G[1, 1, 1, 0, 0, 0, x]*
      RATIO[x] + 108*G[1, 1, 1, 0, 0, 1, x]*RATIO[x] + 
     108*G[1, 1, 1, 0, 1, 0, x]*RATIO[x] + 88*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x] + 56*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
     32*G[1, 1, 1, 1, 0, 1, x]*RATIO[x] + 32*G[1, 1, 1, 1, 1, 0, x]*
      RATIO[x] - 56*G[1, 1, 1, 1, 1, 1, x]*RATIO[x] + 
     (-13/9 - (2*I)*Pi - G[0, x] + 2*G[1, x])*Log[mu2]^5*RATIO[x] - 
     (Log[mu2]^6*RATIO[x])/2 + Log[mu2]^4*(I*Pi + G[1, x] - 
       (2*I)*Pi*G[1, x] - 2*G[1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
        RATIO[x^(-1)] + (41/6 - ((11*I)/9)*Pi + (35*Pi^2)/12 + 
         (67*G[0, x])/9 + I*Pi*G[0, x] - (13*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
         8*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x])*
        RATIO[x]) + 13*Pi^2*RATIO[x^2] + 26*G[0, 0, x]*RATIO[x^2] - 
     26*G[0, 1, x]*RATIO[x^2] - 26*G[1, 0, x]*RATIO[x^2] + 
     26*G[1, 1, x]*RATIO[x^2] - (225*Zeta[3])/2 + ((607*I)/9)*Pi*Zeta[3] - 
     (281*Pi^2*Zeta[3])/3 - 156*G[0, x]*Zeta[3] + (196*I)*Pi*G[0, x]*
      Zeta[3] + (6592*G[1, x]*Zeta[3])/9 + ((154*I)/9)*Pi*G[1, x]*Zeta[3] + 
     (370*Pi^2*G[1, x]*Zeta[3])/3 + 152*G[0, 0, x]*Zeta[3] + 
     (14*G[0, 1, x]*Zeta[3])/3 - (148*I)*Pi*G[0, 1, x]*Zeta[3] + 
     108*G[1, 0, x]*Zeta[3] - (176*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (2978*G[1, 1, x]*Zeta[3])/9 - (92*I)*Pi*G[1, 1, x]*Zeta[3] - 
     120*G[0, 0, 1, x]*Zeta[3] + 168*G[0, 1, 0, x]*Zeta[3] - 
     228*G[0, 1, 1, x]*Zeta[3] - 88*G[1, 0, 0, x]*Zeta[3] + 
     68*G[1, 0, 1, x]*Zeta[3] - 224*G[1, 1, 0, x]*Zeta[3] + 
     180*G[1, 1, 1, x]*Zeta[3] + 54*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (210*I)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 4*Pi^2*RATIO[(1 - x)^(-1)]*
      Zeta[3] + 110*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (18*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     88*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 18*G[0, 0, x]*
      RATIO[(1 - x)^(-1)]*Zeta[3] - (1483*G[1, x]*RATIO[x^(-1)]*Zeta[3])/6 - 
     ((509*I)/9)*Pi*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (257*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (4*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + (74*I)*Pi*G[0, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 154*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (160*I)*Pi*G[1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 
     (2173*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + (46*I)*Pi*G[1, 1, x]*
      RATIO[x^(-1)]*Zeta[3] + 60*G[0, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     84*G[0, 1, 0, x]*RATIO[x^(-1)]*Zeta[3] + 114*G[0, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] + 116*G[1, 0, 0, x]*RATIO[x^(-1)]*Zeta[3] - 
     58*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 208*G[1, 1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - 90*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
     (4*Pi^2*Zeta[3])/(-1 + RATIO[x])^2 - ((18*I)*Pi*G[0, x]*Zeta[3])/
      (-1 + RATIO[x])^2 - (18*G[0, 0, x]*Zeta[3])/(-1 + RATIO[x])^2 - 
     (48755*RATIO[x]*Zeta[3])/54 - ((1979*I)/3)*Pi*RATIO[x]*Zeta[3] + 
     (253*Pi^2*RATIO[x]*Zeta[3])/3 + (5*I)*Pi^3*RATIO[x]*Zeta[3] - 
     29*G[0, x]*RATIO[x]*Zeta[3] - ((152*I)/9)*Pi*G[0, x]*RATIO[x]*Zeta[3] - 
     (97*Pi^2*G[0, x]*RATIO[x]*Zeta[3])/3 + 97*G[1, x]*RATIO[x]*Zeta[3] - 
     ((10*I)/9)*Pi*G[1, x]*RATIO[x]*Zeta[3] + 41*Pi^2*G[1, x]*RATIO[x]*
      Zeta[3] - 126*G[0, 0, x]*RATIO[x]*Zeta[3] - (72*I)*Pi*G[0, 0, x]*
      RATIO[x]*Zeta[3] - (304*G[0, 1, x]*RATIO[x]*Zeta[3])/3 - 
     (116*I)*Pi*G[0, 1, x]*RATIO[x]*Zeta[3] + 126*G[1, 0, x]*RATIO[x]*
      Zeta[3] + (120*I)*Pi*G[1, 0, x]*RATIO[x]*Zeta[3] + 
     (304*G[1, 1, x]*RATIO[x]*Zeta[3])/3 + (68*I)*Pi*G[1, 1, x]*RATIO[x]*
      Zeta[3] - 608*G[0, 0, 0, x]*RATIO[x]*Zeta[3] + 
     176*G[0, 0, 1, x]*RATIO[x]*Zeta[3] + 96*G[0, 1, 0, x]*RATIO[x]*Zeta[3] + 
     60*G[0, 1, 1, x]*RATIO[x]*Zeta[3] + 480*G[1, 0, 0, x]*RATIO[x]*Zeta[3] - 
     168*G[1, 0, 1, x]*RATIO[x]*Zeta[3] + 32*G[1, 1, 0, x]*RATIO[x]*Zeta[3] - 
     68*G[1, 1, 1, x]*RATIO[x]*Zeta[3] - (404*RATIO[x]*Zeta[3]^2)/3 + 
     Log[mu2]^3*(((-23*I)/9)*Pi - (2*I)*Pi*G[0, x] - (23*G[1, x])/9 + 
       ((28*I)/9)*Pi*G[1, x] - 2*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - 
       2*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + (10*G[1, 1, x])/9 + 
       (8*I)*Pi*G[1, 1, x] + 4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 
       4*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + (((-23*I)/9)*Pi*G[1, x] - 
         (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - (23*G[1, 1, x])/9 - 
         (4*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[x]*(9359/108 + ((157*I)/3)*Pi - (467*Pi^2)/54 + ((4*I)/3)*Pi^3 + 
         (203*G[0, x])/3 + ((430*I)/9)*Pi*G[0, x] - 13*Pi^2*G[0, x] - 
         (128*G[1, x])/3 - ((214*I)/9)*Pi*G[1, x] + (8*Pi^2*G[1, x])/3 + 
         (160*G[0, 0, x])/3 + (48*I)*Pi*G[0, 0, x] - (106*G[0, 1, x])/3 - 
         (24*I)*Pi*G[0, 1, x] - (106*G[1, 0, x])/3 - (24*I)*Pi*G[1, 0, x] + 
         (52*G[1, 1, x])/3 + 48*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
         32*G[0, 1, 0, x] + 16*G[0, 1, 1, x] - 32*G[1, 0, 0, x] + 
         16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 10*Zeta[3])) + 
     Log[mu2]^2*(((-169*I)/6)*Pi + (230*Pi^2)/9 + ((13*I)/3)*Pi^3 - 
       ((139*I)/3)*Pi*G[0, x] + (40*Pi^2*G[0, x])/3 - (169*G[1, x])/6 + 
       ((167*I)/3)*Pi*G[1, x] - (421*Pi^2*G[1, x])/9 - 
       ((26*I)/3)*Pi^3*G[1, x] - 12*G[0, 0, x] - (18*I)*Pi*G[0, 0, x] - 
       (103*G[0, 1, x])/3 + ((140*I)/3)*Pi*G[0, 1, x] - 32*Pi^2*G[0, 1, x] - 
       (103*G[1, 0, x])/3 + ((176*I)/3)*Pi*G[1, 0, x] - 
       (80*Pi^2*G[1, 0, x])/3 + (293*G[1, 1, x])/3 + 
       ((4*I)/3)*Pi*G[1, 1, x] + (46*Pi^2*G[1, 1, x])/3 - 18*G[0, 0, 1, x] + 
       (36*I)*Pi*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + (44*I)*Pi*G[0, 1, 0, x] + 
       (212*G[0, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] + 
       (36*I)*Pi*G[1, 0, 0, x] + (248*G[1, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, x] + (248*G[1, 1, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 0, x] - (254*G[1, 1, 1, x])/3 - 
       (40*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 1, 1, x] + 44*G[0, 1, 0, 1, x] + 
       44*G[0, 1, 1, 0, x] - 68*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 1, x] + 
       36*G[1, 0, 1, 0, x] - 60*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] - 
       68*G[1, 1, 0, 1, x] - 68*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 4*Zeta[3] - 
       8*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(((-229*I)/6)*Pi*G[1, x] + 
         (206*Pi^2*G[1, x])/9 + ((13*I)/3)*Pi^3*G[1, x] - 
         ((85*I)/3)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] - 
         ((91*I)/3)*Pi*G[1, 0, x] + (40*Pi^2*G[1, 0, x])/3 - 
         (229*G[1, 1, x])/6 + ((19*I)/3)*Pi*G[1, 1, x] - 
         (23*Pi^2*G[1, 1, x])/3 - (18*I)*Pi*G[0, 0, 1, x] - 
         (22*I)*Pi*G[0, 1, 0, x] - (85*G[0, 1, 1, x])/3 + 
         (6*I)*Pi*G[0, 1, 1, x] - (18*I)*Pi*G[1, 0, 0, x] - 
         (91*G[1, 0, 1, x])/3 + (6*I)*Pi*G[1, 0, 1, x] - 
         (91*G[1, 1, 0, x])/3 + (10*I)*Pi*G[1, 1, 0, x] + 
         (133*G[1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, x] - 
         18*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
         30*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 34*G[1, 1, 0, 1, x] + 
         34*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 4*G[1, x]*Zeta[3]) + 
       RATIO[x]*(429473/1296 + ((11033*I)/36)*Pi - (1949*Pi^2)/18 - 
         ((325*I)/18)*Pi^3 + (81*Pi^4)/40 + (4537*G[0, x])/18 + 
         (251*I)*Pi*G[0, x] - (1801*Pi^2*G[0, x])/18 - ((74*I)/3)*Pi^3*
          G[0, x] - (1850*G[1, x])/9 - (176*I)*Pi*G[1, x] + 
         (1171*Pi^2*G[1, x])/18 + (13*I)*Pi^3*G[1, x] + (478*G[0, 0, x])/3 + 
         ((476*I)/3)*Pi*G[0, 0, x] - (272*Pi^2*G[0, 0, x])/3 - 
         (334*G[0, 1, x])/3 - ((322*I)/3)*Pi*G[0, 1, x] + 
         63*Pi^2*G[0, 1, x] - (334*G[1, 0, x])/3 - ((314*I)/3)*Pi*
          G[1, 0, x] + (161*Pi^2*G[1, 0, x])/3 + (190*G[1, 1, x])/3 + 
         ((160*I)/3)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 
         (22*G[0, 0, 0, x])/3 + (128*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - 
         (100*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, x] - (22*G[0, 1, 1, x])/3 + 
         (48*I)*Pi*G[0, 1, 1, x] + (22*G[1, 0, 0, x])/3 - 
         (84*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
         (48*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (52*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - (580*Zeta[3])/9 + 
         (2*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3])) - 
     31*Zeta[5] + 302*G[1, x]*Zeta[5] - 60*RATIO[(1 - x)^(-1)]*Zeta[5] - 
     151*G[1, x]*RATIO[x^(-1)]*Zeta[5] - (60*Zeta[5])/(-1 + RATIO[x])^2 + 
     (842*RATIO[x]*Zeta[5])/9 + (218*I)*Pi*RATIO[x]*Zeta[5] + 
     408*G[0, x]*RATIO[x]*Zeta[5] - 340*G[1, x]*RATIO[x]*Zeta[5] + 
     Log[mu2]*(((-4265*I)/27)*Pi + 144*Pi^2 + ((439*I)/9)*Pi^3 - 6*Pi^4 - 
       ((736*I)/3)*Pi*G[0, x] + (1288*Pi^2*G[0, x])/9 + (11*I)*Pi^3*G[0, x] - 
       (4265*G[1, x])/27 + ((6235*I)/27)*Pi*G[1, x] - (2224*Pi^2*G[1, x])/9 - 
       ((611*I)/9)*Pi^3*G[1, x] + 12*Pi^4*G[1, x] - 80*G[0, 0, x] - 
       (236*I)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] - (496*G[0, 1, x])/3 + 
       ((700*I)/3)*Pi*G[0, 1, x] - (1175*Pi^2*G[0, 1, x])/9 - 
       ((146*I)/3)*Pi^3*G[0, 1, x] - (496*G[1, 0, x])/3 + 
       ((610*I)/3)*Pi*G[1, 0, x] - (695*Pi^2*G[1, 0, x])/9 - 
       (22*I)*Pi^3*G[1, 0, x] + (12220*G[1, 1, x])/27 + 
       ((292*I)/3)*Pi*G[1, 1, x] + (646*Pi^2*G[1, 1, x])/9 + 
       (32*I)*Pi^3*G[1, 1, x] - 168*G[0, 0, 0, x] + (60*I)*Pi*G[0, 0, 0, x] - 
       44*G[0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, x] - 48*Pi^2*G[0, 0, 1, x] - 
       44*G[0, 1, 0, x] + (108*I)*Pi*G[0, 1, 0, x] - 80*Pi^2*G[0, 1, 0, x] + 
       346*G[0, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, x] + (178*Pi^2*G[0, 1, 1, x])/
        3 - 44*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] + 
       16*Pi^2*G[1, 0, 0, x] + 316*G[1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, x] + 
       (178*Pi^2*G[1, 0, 1, x])/3 + 316*G[1, 1, 0, x] - 
       (20*I)*Pi*G[1, 1, 0, x] + (130*Pi^2*G[1, 1, 0, x])/3 - 
       414*G[1, 1, 1, x] - ((292*I)/3)*Pi*G[1, 1, 1, x] - 
       18*Pi^2*G[1, 1, 1, x] + 60*G[0, 0, 0, 1, x] - 
       (120*I)*Pi*G[0, 0, 0, 1, x] + 60*G[0, 0, 1, 0, x] + 
       (40*I)*Pi*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
       60*G[0, 1, 0, 0, x] + (40*I)*Pi*G[0, 1, 0, 0, x] + 
       84*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
       84*G[0, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] - 
       (568*G[0, 1, 1, 1, x])/3 - (64*I)*Pi*G[0, 1, 1, 1, x] + 
       60*G[1, 0, 0, 0, x] - (120*I)*Pi*G[1, 0, 0, 0, x] - 
       48*G[1, 0, 0, 1, x] - (48*I)*Pi*G[1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, x] - (72*I)*Pi*G[1, 0, 1, 0, x] - 
       (436*G[1, 0, 1, 1, x])/3 - 48*G[1, 1, 0, 0, x] - 
       (32*I)*Pi*G[1, 1, 0, 0, x] - (412*G[1, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, 1, x] - (412*G[1, 1, 1, 0, x])/3 + 
       (32*I)*Pi*G[1, 1, 1, 0, x] + (628*G[1, 1, 1, 1, x])/3 + 
       (96*I)*Pi*G[1, 1, 1, 1, x] - 120*G[0, 0, 0, 1, 1, x] + 
       40*G[0, 0, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 0, x] - 
       112*G[0, 0, 1, 1, 1, x] + 40*G[0, 1, 0, 0, 1, x] + 
       40*G[0, 1, 0, 1, 0, x] - 120*G[0, 1, 0, 1, 1, x] + 
       40*G[0, 1, 1, 0, 0, x] - 144*G[0, 1, 1, 0, 1, x] - 
       144*G[0, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, x] - 
       120*G[1, 0, 0, 0, 1, x] - 120*G[1, 0, 0, 1, 0, x] - 
       120*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + 144*G[1, 0, 1, 1, 1, x] - 
       120*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       16*G[1, 1, 0, 1, 0, x] + 136*G[1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 0, 0, x] + 152*G[1, 1, 1, 0, 1, x] + 
       152*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + 
       ((80*I)*Pi*G[0, x] - 48*Pi^2*G[0, x] + 80*G[0, 0, x] + 
         (160*I)*Pi*G[0, 0, x] - (32*I)*Pi*G[0, 1, x] - 
         (32*I)*Pi*G[1, 0, x] + 168*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
         32*G[0, 1, 0, x] - 32*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 
       98*Zeta[3] - (38*I)*Pi*Zeta[3] - 60*G[0, x]*Zeta[3] + 
       210*G[1, x]*Zeta[3] + (76*I)*Pi*G[1, x]*Zeta[3] + 
       120*G[0, 1, x]*Zeta[3] + 120*G[1, 0, x]*Zeta[3] - 
       52*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-6263*I)/27)*Pi*G[1, x] + 
         (496*Pi^2*G[1, x])/3 + ((319*I)/9)*Pi^3*G[1, x] - 6*Pi^4*G[1, x] - 
         ((598*I)/3)*Pi*G[0, 1, x] + (808*Pi^2*G[0, 1, x])/9 + 
         ((73*I)/3)*Pi^3*G[0, 1, x] - ((484*I)/3)*Pi*G[1, 0, x] + 
         (424*Pi^2*G[1, 0, x])/9 + (11*I)*Pi^3*G[1, 0, x] - 
         (6263*G[1, 1, x])/27 - ((5*I)/3)*Pi*G[1, 1, x] - 
         (440*Pi^2*G[1, 1, x])/9 - (16*I)*Pi^3*G[1, 1, x] - 
         (52*I)*Pi*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] - 
         (80*I)*Pi*G[0, 1, 0, x] + 40*Pi^2*G[0, 1, 0, x] - 
         (598*G[0, 1, 1, x])/3 - (10*I)*Pi*G[0, 1, 1, x] - 
         (89*Pi^2*G[0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
         8*Pi^2*G[1, 0, 0, x] - (484*G[1, 0, 1, x])/3 + 
         (28*I)*Pi*G[1, 0, 1, x] - (89*Pi^2*G[1, 0, 1, x])/3 - 
         (484*G[1, 1, 0, x])/3 + (14*I)*Pi*G[1, 1, 0, x] - 
         (65*Pi^2*G[1, 1, 0, x])/3 + 236*G[1, 1, 1, x] + 
         ((140*I)/3)*Pi*G[1, 1, 1, x] + 9*Pi^2*G[1, 1, 1, x] + 
         (60*I)*Pi*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, 0, x] - 
         52*G[0, 0, 1, 1, x] - (20*I)*Pi*G[0, 1, 0, 0, x] - 
         80*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] - 
         80*G[0, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (380*G[0, 1, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, x] + 
         (60*I)*Pi*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, x] + (254*G[1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, x] + 
         (212*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (212*G[1, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 1, 0, x] - 
         (338*G[1, 1, 1, 1, x])/3 - (48*I)*Pi*G[1, 1, 1, 1, x] + 
         60*G[0, 0, 0, 1, 1, x] - 20*G[0, 0, 1, 0, 1, x] - 
         20*G[0, 0, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, x] - 
         20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] + 
         60*G[0, 1, 0, 1, 1, x] - 20*G[0, 1, 1, 0, 0, x] + 
         72*G[0, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 0, x] - 
         108*G[0, 1, 1, 1, 1, x] + 60*G[1, 0, 0, 0, 1, x] + 
         60*G[1, 0, 0, 1, 0, x] + 60*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         72*G[1, 0, 1, 1, 1, x] + 60*G[1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
         68*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
         76*G[1, 1, 1, 0, 1, x] - 76*G[1, 1, 1, 1, 0, x] + 
         20*G[1, 1, 1, 1, 1, x] - 98*G[1, x]*Zeta[3] - (38*I)*Pi*G[1, x]*
          Zeta[3] - 60*G[0, 1, x]*Zeta[3] - 60*G[1, 0, x]*Zeta[3] + 
         26*G[1, 1, x]*Zeta[3]) + RATIO[x]*(7955/12 + ((58858*I)/81)*Pi - 
         (206717*Pi^2)/648 - ((1537*I)/18)*Pi^3 + (382*Pi^4)/27 + 
         ((41*I)/18)*Pi^5 + (270299*G[0, x])/648 + ((4537*I)/9)*Pi*G[0, x] - 
         (2756*Pi^2*G[0, x])/9 - (89*I)*Pi^3*G[0, x] + (1193*Pi^4*G[0, x])/
          60 - (57227*G[1, x])/162 - ((3700*I)/9)*Pi*G[1, x] + 
         (4201*Pi^2*G[1, x])/18 + (65*I)*Pi^3*G[1, x] - (1229*Pi^4*G[1, x])/
          90 + (1454*G[0, 0, x])/27 + ((944*I)/3)*Pi*G[0, 0, x] - 
         (440*Pi^2*G[0, 0, x])/3 - ((200*I)/3)*Pi^3*G[0, 0, x] - 
         (1454*G[0, 1, x])/27 - ((680*I)/3)*Pi*G[0, 1, x] + 
         (466*Pi^2*G[0, 1, x])/3 + ((206*I)/3)*Pi^3*G[0, 1, x] - 
         (1454*G[1, 0, x])/27 - ((656*I)/3)*Pi*G[1, 0, x] + 
         (278*Pi^2*G[1, 0, x])/3 + ((118*I)/3)*Pi^3*G[1, 0, x] + 
         (1454*G[1, 1, x])/27 + ((392*I)/3)*Pi*G[1, 1, x] - 
         (304*Pi^2*G[1, 1, x])/3 - ((124*I)/3)*Pi^3*G[1, 1, x] - 
         34*G[0, 0, 0, x] - ((608*I)/3)*Pi*G[0, 0, 0, x] + 
         8*Pi^2*G[0, 0, 0, x] + 30*G[0, 0, 1, x] - ((8*I)/3)*Pi*
          G[0, 0, 1, x] + (368*Pi^2*G[0, 0, 1, x])/3 + 30*G[0, 1, 0, x] + 
         ((44*I)/3)*Pi*G[0, 1, 0, x] + 80*Pi^2*G[0, 1, 0, x] - 
         34*G[0, 1, 1, x] + ((112*I)/3)*Pi*G[0, 1, 1, x] - 
         (352*Pi^2*G[0, 1, 1, x])/3 + 34*G[1, 0, 0, x] + 
         ((572*I)/3)*Pi*G[1, 0, 0, x] - (128*Pi^2*G[1, 0, 0, x])/3 - 
         30*G[1, 0, 1, x] - ((28*I)/3)*Pi*G[1, 0, 1, x] - 
         (184*Pi^2*G[1, 0, 1, x])/3 - 30*G[1, 1, 0, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - (136*Pi^2*G[1, 1, 0, x])/3 + 
         34*G[1, 1, 1, x] - ((76*I)/3)*Pi*G[1, 1, 1, x] + 
         56*Pi^2*G[1, 1, 1, x] - (680*G[0, 0, 0, 0, x])/3 - 
         (568*I)*Pi*G[0, 0, 0, 0, x] + (116*G[0, 0, 0, 1, x])/3 + 
         (24*I)*Pi*G[0, 0, 0, 1, x] + (116*G[0, 0, 1, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 1, 0, x] - (160*G[0, 0, 1, 1, x])/3 + 
         (96*I)*Pi*G[0, 0, 1, 1, x] + (196*G[0, 1, 0, 0, x])/3 + 
         (176*I)*Pi*G[0, 1, 0, 0, x] - (188*G[0, 1, 0, 1, x])/3 + 
         (40*I)*Pi*G[0, 1, 0, 1, x] - (188*G[0, 1, 1, 0, x])/3 + 
         (40*I)*Pi*G[0, 1, 1, 0, x] + (344*G[0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 1, x] + (644*G[1, 0, 0, 0, x])/3 + 
         (472*I)*Pi*G[1, 0, 0, 0, x] - (116*G[1, 0, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 0, 1, x] - (116*G[1, 0, 1, 0, x])/3 - 
         (32*I)*Pi*G[1, 0, 1, 0, x] + (124*G[1, 0, 1, 1, x])/3 - 
         (48*I)*Pi*G[1, 0, 1, 1, x] - (160*G[1, 1, 0, 0, x])/3 - 
         (80*I)*Pi*G[1, 1, 0, 0, x] + (188*G[1, 1, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 0, 1, x] + (188*G[1, 1, 1, 0, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 1, 1, x] - 560*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, x] + 
         96*G[0, 0, 1, 1, 1, x] + 176*G[0, 1, 0, 0, 0, x] - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
         56*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
         80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
         104*G[0, 1, 1, 1, 1, x] + 464*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
         32*G[1, 0, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         72*G[1, 1, 1, 0, 1, x] - 72*G[1, 1, 1, 1, 0, x] + 
         40*G[1, 1, 1, 1, 1, x] - (1228*Zeta[3])/3 - ((1934*I)/9)*Pi*
          Zeta[3] + 47*Pi^2*Zeta[3] - (710*G[0, x]*Zeta[3])/9 - 
         (108*I)*Pi*G[0, x]*Zeta[3] + (548*G[1, x]*Zeta[3])/9 + 
         (36*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] + 
         16*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 
         24*G[1, 1, x]*Zeta[3] + 120*Zeta[5])))/Nc^2 + 
   Nf*(28767799/52488 + ((515999*I)/1458)*Pi + (181813*Pi^2)/4374 - 
     ((6719*I)/486)*Pi^3 - (991*Pi^4)/486 - ((8*I)/27)*Pi^5 + 
     (217973*G[0, x])/1458 - ((632*I)/27)*Pi*G[0, x] - 
     (20134*Pi^2*G[0, x])/243 + ((68*I)/9)*Pi^3*G[0, x] - 
     (256*Pi^4*G[0, x])/135 - (817721*G[1, x])/2916 - 
     ((73915*I)/324)*Pi*G[1, x] - (80027*Pi^2*G[1, x])/486 - 
     ((271*I)/54)*Pi^3*G[1, x] - (817*Pi^4*G[1, x])/270 - 
     ((14*I)/45)*Pi^5*G[1, x] - 4*G[0, 0, x] + ((32*I)/3)*Pi*G[0, 0, x] + 
     (296*Pi^2*G[0, 0, x])/9 - ((4*I)/3)*Pi^3*G[0, 0, x] - 
     (21761*G[0, 1, x])/81 - (226*I)*Pi*G[0, 1, x] + 
     (454*Pi^2*G[0, 1, x])/9 - ((40*I)/9)*Pi^3*G[0, 1, x] - 
     (21761*G[1, 0, x])/81 + ((200*I)/9)*Pi*G[1, 0, x] + 
     (338*Pi^2*G[1, 0, x])/9 - ((70*I)/9)*Pi^3*G[1, 0, x] + 
     (107371*G[1, 1, x])/324 + (326*I)*Pi*G[1, 1, x] + 
     (1337*Pi^2*G[1, 1, x])/18 - ((32*I)/9)*Pi^3*G[1, 1, x] + 
     (88*Pi^4*G[1, 1, x])/45 - (988*G[0, 0, 0, x])/9 - 
     (4*I)*Pi*G[0, 0, 0, x] - (76*Pi^2*G[0, 0, 0, x])/9 + 
     (3028*G[0, 0, 1, x])/27 + (32*I)*Pi*G[0, 0, 1, x] - 
     (112*Pi^2*G[0, 0, 1, x])/9 + (3028*G[0, 1, 0, x])/27 - 
     ((28*I)/3)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/3 - 
     (790*G[0, 1, 1, x])/9 + ((88*I)/3)*Pi*G[0, 1, 1, x] + 
     (92*Pi^2*G[0, 1, 1, x])/3 - (4724*G[1, 0, 0, x])/27 - 
     ((20*I)/3)*Pi*G[1, 0, 0, x] - (16*Pi^2*G[1, 0, 0, x])/9 + 
     (4028*G[1, 0, 1, x])/9 - ((88*I)/9)*Pi*G[1, 0, 1, x] + 
     (338*Pi^2*G[1, 0, 1, x])/9 - ((8*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (4028*G[1, 1, 0, x])/9 - (4*I)*Pi*G[1, 1, 0, x] + 
     (62*Pi^2*G[1, 1, 0, x])/9 - (1309*G[1, 1, 1, x])/3 - 
     ((796*I)/9)*Pi*G[1, 1, 1, x] - (628*Pi^2*G[1, 1, 1, x])/9 + 
     ((8*I)/3)*Pi^3*G[1, 1, 1, x] + (200*G[0, 0, 0, 0, x])/3 + 
     ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
     ((20*I)/3)*Pi*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 
     ((20*I)/3)*Pi*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
     ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + (184*G[0, 1, 0, 0, x])/3 - 
     ((28*I)/3)*Pi*G[0, 1, 0, 0, x] - (296*G[0, 1, 0, 1, x])/3 + 
     ((88*I)/3)*Pi*G[0, 1, 0, 1, x] - (296*G[0, 1, 1, 0, x])/3 - 
     ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (656*G[0, 1, 1, 1, x])/9 - 
     ((164*I)/3)*Pi*G[0, 1, 1, 1, x] + (332*G[1, 0, 0, 0, x])/3 - 
     ((20*I)/3)*Pi*G[1, 0, 0, 0, x] - (140*G[1, 0, 0, 1, x])/3 + 
     ((436*I)/3)*Pi*G[1, 0, 0, 1, x] - (140*G[1, 0, 1, 0, x])/3 + 
     (4*I)*Pi*G[1, 0, 1, 0, x] - (1436*G[1, 0, 1, 1, x])/9 - 
     ((440*I)/3)*Pi*G[1, 0, 1, 1, x] - (16*Pi^2*G[1, 0, 1, 1, x])/3 + 
     (232*G[1, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, 0, x] - 
     (2500*G[1, 1, 0, 1, x])/9 - ((400*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (32*Pi^2*G[1, 1, 0, 1, x])/3 - (2500*G[1, 1, 1, 0, x])/9 + 
     ((80*I)/3)*Pi*G[1, 1, 1, 0, x] + (1382*G[1, 1, 1, 1, x])/3 + 
     ((544*I)/3)*Pi*G[1, 1, 1, 1, x] + 16*Pi^2*G[1, 1, 1, 1, x] + 
     (40*G[0, 0, 0, 0, 1, x])/3 + (40*G[0, 0, 0, 1, 0, x])/3 - 
     28*G[0, 0, 0, 1, 1, x] - (16*G[0, 0, 1, 0, 0, x])/3 + 
     4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
     (136*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 - 
     (28*G[0, 1, 0, 0, 1, x])/3 - (28*G[0, 1, 0, 1, 0, x])/3 + 
     (32*G[0, 1, 0, 1, 1, x])/3 + 12*G[0, 1, 1, 0, 0, x] - 
     (136*G[0, 1, 1, 0, 1, x])/3 - (136*G[0, 1, 1, 1, 0, x])/3 + 
     36*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
     (68*G[1, 0, 0, 0, 1, x])/3 - (68*G[1, 0, 0, 1, 0, x])/3 + 
     132*G[1, 0, 0, 1, 1, x] - 20*G[1, 0, 1, 0, 0, x] - 
     12*G[1, 0, 1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     12*G[1, 0, 1, 1, 0, x] - (200*G[1, 0, 1, 1, 1, x])/3 + 
     (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (28*G[1, 1, 0, 0, 0, x])/3 - 
     (104*G[1, 1, 0, 0, 1, x])/3 - (64*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (104*G[1, 1, 0, 1, 0, x])/3 - (112*G[1, 1, 0, 1, 1, x])/3 + 
     (64*I)*Pi*G[1, 1, 0, 1, 1, x] - (92*G[1, 1, 1, 0, 0, x])/3 + 
     (356*G[1, 1, 1, 0, 1, x])/3 + (80*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     (356*G[1, 1, 1, 1, 0, x])/3 - (52*G[1, 1, 1, 1, 1, x])/3 - 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x] - 16*G[1, 0, 1, 0, 1, 1, x] + 
     16*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 1, 1, x] + 
     64*G[1, 1, 0, 1, 1, 1, x] + 80*G[1, 1, 1, 0, 1, 1, x] - 
     80*G[1, 1, 1, 1, 1, 1, x] - (28767799*RATIO[(1 - x)^(-1)])/52488 - 
     ((433759*I)/2916)*Pi*RATIO[(1 - x)^(-1)] - 
     (132889*Pi^2*RATIO[(1 - x)^(-1)])/4374 + ((3787*I)/243)*Pi^3*
      RATIO[(1 - x)^(-1)] + (8087*Pi^4*RATIO[(1 - x)^(-1)])/2430 + 
     ((124*I)/135)*Pi^5*RATIO[(1 - x)^(-1)] - 
     (217973*G[0, x]*RATIO[(1 - x)^(-1)])/1458 - ((10*I)/3)*Pi*G[0, x]*
      RATIO[(1 - x)^(-1)] + (12466*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/243 - 
     ((86*I)/9)*Pi^3*G[0, x]*RATIO[(1 - x)^(-1)] + 
     (256*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/135 + 
     (353990*G[1, x]*RATIO[(1 - x)^(-1)])/729 + ((31631*I)/162)*Pi*G[1, x]*
      RATIO[(1 - x)^(-1)] + (8833*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/243 + 
     ((7*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] - 
     (593*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/270 + 
     2*G[0, 0, x]*RATIO[(1 - x)^(-1)] + (4*I)*Pi*G[0, 0, x]*
      RATIO[(1 - x)^(-1)] - (56*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((4*I)/3)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (19757*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((2398*I)/27)*Pi*G[0, 1, x]*
      RATIO[(1 - x)^(-1)] - (112*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((38*I)/3)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (19757*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 - ((224*I)/27)*Pi*G[1, 0, x]*
      RATIO[(1 - x)^(-1)] - (50*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((64*I)/9)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (34891*G[1, 1, x]*RATIO[(1 - x)^(-1)])/81 - ((4370*I)/27)*Pi*G[1, 1, x]*
      RATIO[(1 - x)^(-1)] - (160*Pi^2*G[1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((26*I)/3)*Pi^3*G[1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (988*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
     (76*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (2632*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (4*I)*Pi*G[0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + (92*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (2632*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 - 
     (76*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (1262*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/27 - (32*I)*Pi*G[0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (226*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     (8*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (6740*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/27 - (20*I)*Pi*G[1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - (68*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (6740*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/27 + 
     ((80*I)/3)*Pi*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     (20*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1118*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((1000*I)/9)*Pi*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     (494*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     (200*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     ((8*I)/3)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     16*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((16*I)/3)*Pi*G[0, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 16*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     ((16*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     4*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[(1 - x)^(-1)] + 28*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     (16*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     4*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((8*I)/3)*Pi*G[0, 1, 0, 1, x]*
      RATIO[(1 - x)^(-1)] - 4*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (184*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     (24*I)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (152*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     ((8*I)/3)*Pi*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
     24*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[(1 - x)^(-1)] + 24*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
     (916*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
     ((56*I)/3)*Pi*G[1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
     (80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (1792*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - 
     ((88*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
     (1792*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
     (32*I)*Pi*G[1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)] - 
     272*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - (80*I)*Pi*G[1, 1, 1, 1, x]*
      RATIO[(1 - x)^(-1)] - (40*G[0, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (40*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (8*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (112*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[0, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     16*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 16*G[0, 1, 0, 1, 0, x]*
      RATIO[(1 - x)^(-1)] + (56*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (64*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (160*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     88*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 16*G[1, 0, 0, 0, 0, x]*
      RATIO[(1 - x)^(-1)] + (56*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (56*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (64*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (32*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (208*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (16*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     (80*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
     (392*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
     32*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
     (416*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
     (416*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
     160*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^5*(-10/9 + (10*RATIO[(1 - x)^(-1)])/9) + 
     Log[mu2/s]^4*(-10/3 - ((22*I)/3)*Pi - (44*G[0, x])/9 + (28*G[1, x])/9 + 
       (10/3 + ((22*I)/3)*Pi + (44*G[0, x])/9 - (28*G[1, x])/9)*
        RATIO[(1 - x)^(-1)]) + ((24461*I)/108)*Pi*G[1, x]*RATIO[x^(-1)] - 
     (910*Pi^2*G[1, x]*RATIO[x^(-1)])/27 - ((169*I)/54)*Pi^3*G[1, x]*
      RATIO[x^(-1)] + (58*Pi^4*G[1, x]*RATIO[x^(-1)])/45 + 
     ((28*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] - ((1964*I)/27)*Pi*G[0, 1, x]*
      RATIO[x^(-1)] + (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/9 + 
     ((26*I)/9)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] + ((196*I)/27)*Pi*G[1, 0, x]*
      RATIO[x^(-1)] - (140*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 - 
     (2*I)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + (24461*G[1, 1, x]*RATIO[x^(-1)])/
      108 - ((1076*I)/27)*Pi*G[1, 1, x]*RATIO[x^(-1)] - 
     (1195*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/18 - ((122*I)/9)*Pi^3*G[1, 1, x]*
      RATIO[x^(-1)] - (176*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/45 + 
     (12*I)*Pi*G[0, 0, 1, x]*RATIO[x^(-1)] - 
     (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/9 - (12*I)*Pi*G[0, 1, 0, x]*
      RATIO[x^(-1)] - (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (1964*G[0, 1, 1, x]*RATIO[x^(-1)])/27 + ((16*I)/3)*Pi*G[0, 1, 1, x]*
      RATIO[x^(-1)] - (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (4*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] + 
     (128*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/9 + 
     (196*G[1, 0, 1, x]*RATIO[x^(-1)])/27 - ((532*I)/9)*Pi*G[1, 0, 1, x]*
      RATIO[x^(-1)] + (302*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + 
     ((16*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] + 
     (196*G[1, 1, 0, x]*RATIO[x^(-1)])/27 + ((88*I)/3)*Pi*G[1, 1, 0, x]*
      RATIO[x^(-1)] + (218*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - 
     (391*G[1, 1, 1, x]*RATIO[x^(-1)])/3 + ((404*I)/3)*Pi*G[1, 1, 1, x]*
      RATIO[x^(-1)] + (322*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - 
     ((16*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] - 
     ((4*I)/3)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] + 
     ((4*I)/3)*Pi*G[0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     12*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - ((8*I)/3)*Pi*G[0, 0, 1, 1, x]*
      RATIO[x^(-1)] + ((20*I)/3)*Pi*G[0, 1, 0, 0, x]*RATIO[x^(-1)] - 
     12*G[0, 1, 0, 1, x]*RATIO[x^(-1)] - 12*G[0, 1, 1, 0, x]*RATIO[x^(-1)] - 
     ((16*I)/3)*Pi*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (104*G[0, 1, 1, 1, x]*RATIO[x^(-1)])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (4*I)*Pi*G[1, 0, 0, 0, x]*RATIO[x^(-1)] + 
     4*G[1, 0, 0, 1, x]*RATIO[x^(-1)] + ((68*I)/3)*Pi*G[1, 0, 0, 1, x]*
      RATIO[x^(-1)] + 4*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (4*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] - 
     (484*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/9 + 
     (32*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 68*G[1, 1, 0, 0, x]*
      RATIO[x^(-1)] - (24*I)*Pi*G[1, 1, 0, 0, x]*RATIO[x^(-1)] + 
     (320*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x]*
      RATIO[x^(-1)] + (64*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (320*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 + ((56*I)/3)*Pi*G[1, 1, 1, 0, x]*
      RATIO[x^(-1)] + (142*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
     ((224*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     32*Pi^2*G[1, 1, 1, 1, x]*RATIO[x^(-1)] - 
     (4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (4*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 - 8*G[0, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] + (20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (20*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)])/3 - 
     (8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
     (28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + 8*G[0, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] + 8*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] - 
     20*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 4*G[1, 0, 0, 0, 1, x]*
      RATIO[x^(-1)] - 4*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
     (68*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (268*G[1, 0, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 
     (292*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
     (32*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
     (292*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)])/3 + 88*G[1, 0, 1, 1, 1, x]*
      RATIO[x^(-1)] - (32*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
     60*G[1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 40*G[1, 1, 0, 0, 1, x]*
      RATIO[x^(-1)] + (128*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
     40*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 16*G[1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] - (128*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
     (124*G[1, 1, 1, 0, 0, x]*RATIO[x^(-1)])/3 - 84*G[1, 1, 1, 0, 1, x]*
      RATIO[x^(-1)] - (160*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 
     84*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
     (236*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
     (160*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     32*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] - 32*G[1, 0, 1, 1, 1, 1, x]*
      RATIO[x^(-1)] + 128*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
     128*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 160*G[1, 1, 1, 0, 1, 1, x]*
      RATIO[x^(-1)] + 160*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
     Log[mu2/s]^3*(164/9 - ((346*I)/27)*Pi + (244*Pi^2)/27 + 
       (176*G[0, x])/27 - ((16*I)/3)*Pi*G[0, x] - 6*G[1, x] + 
       (14*I)*Pi*G[1, x] + (16*G[0, 0, x])/3 + (80*G[0, 1, x])/9 + 
       (80*G[1, 0, x])/9 - (22*G[1, 1, x])/3 + 
       (-164/9 + ((220*I)/27)*Pi - (244*Pi^2)/27 - (176*G[0, x])/27 + 
         ((16*I)/3)*Pi*G[0, x] + (4*G[1, x])/3 - ((56*I)/3)*Pi*G[1, x] - 
         (16*G[0, 0, x])/3 - (80*G[0, 1, x])/9 - (80*G[1, 0, x])/9 + 
         (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
       (((-14*I)/3)*Pi*G[1, x] - (14*G[1, 1, x])/3)*RATIO[x^(-1)]) + 
     ((2*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 + (2*G[0, 0, x])/
      (-1 + RATIO[x])^2 - (241*Pi^2*RATIO[x])/3 - (4*I)*Pi^3*RATIO[x] - 
     (253*Pi^4*RATIO[x])/45 + (154*Pi^2*G[0, x]*RATIO[x])/9 + 
     (212*Pi^2*G[1, x]*RATIO[x])/9 - (482*G[0, 0, x]*RATIO[x])/3 - 
     (8*I)*Pi*G[0, 0, x]*RATIO[x] + (482*G[0, 1, x]*RATIO[x])/3 + 
     (8*I)*Pi*G[0, 1, x]*RATIO[x] + (92*Pi^2*G[0, 1, x]*RATIO[x])/3 + 
     (482*G[1, 0, x]*RATIO[x])/3 + (8*I)*Pi*G[1, 0, x]*RATIO[x] - 
     (482*G[1, 1, x]*RATIO[x])/3 - (8*I)*Pi*G[1, 1, x]*RATIO[x] - 
     (92*Pi^2*G[1, 1, x]*RATIO[x])/3 + (160*G[0, 0, 0, x]*RATIO[x])/3 - 
     (64*G[0, 0, 1, x]*RATIO[x])/3 + (184*I)*Pi*G[0, 0, 1, x]*RATIO[x] - 
     (64*G[0, 1, 0, x]*RATIO[x])/3 - (32*G[0, 1, 1, x]*RATIO[x])/3 - 
     (184*I)*Pi*G[0, 1, 1, x]*RATIO[x] + 28*G[1, 0, 0, x]*RATIO[x] - 
     60*G[1, 0, 1, x]*RATIO[x] - (184*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
     60*G[1, 1, 0, x]*RATIO[x] + 92*G[1, 1, 1, x]*RATIO[x] + 
     (184*I)*Pi*G[1, 1, 1, x]*RATIO[x] + 184*G[0, 0, 1, 1, x]*RATIO[x] - 
     184*G[0, 1, 1, 1, x]*RATIO[x] - 184*G[1, 0, 1, 1, x]*RATIO[x] + 
     184*G[1, 1, 1, 1, x]*RATIO[x] + (9290*Zeta[3])/27 - 
     ((382*I)/3)*Pi*Zeta[3] + (242*Pi^2*Zeta[3])/9 - 
     (1052*G[0, x]*Zeta[3])/9 + (56*I)*Pi*G[0, x]*Zeta[3] - 
     (4046*G[1, x]*Zeta[3])/27 - (102*I)*Pi*G[1, x]*Zeta[3] - 
     16*Pi^2*G[1, x]*Zeta[3] - (688*G[0, 1, x]*Zeta[3])/9 - 
     (448*G[1, 0, x]*Zeta[3])/9 + 130*G[1, 1, x]*Zeta[3] + 
     (64*I)*Pi*G[1, 1, x]*Zeta[3] + 48*G[1, 0, 1, x]*Zeta[3] - 
     48*G[1, 1, 1, x]*Zeta[3] - (2198*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
     ((392*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (46*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (1340*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (56*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] + 
     (1328*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/27 - 
     ((44*I)/3)*Pi*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
     (200*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
     (376*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
     (104*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/3 + 
     (892*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + ((10*I)/3)*Pi*G[1, x]*
      RATIO[x^(-1)]*Zeta[3] + 32*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] - 
     (8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 + 32*G[1, 0, x]*RATIO[x^(-1)]*
      Zeta[3] - (602*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/3 - 
     (128*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] - 
     96*G[1, 0, 1, x]*RATIO[x^(-1)]*Zeta[3] + 96*G[1, 1, 1, x]*RATIO[x^(-1)]*
      Zeta[3] - (148*RATIO[x]*Zeta[3])/3 - (184*I)*Pi*RATIO[x]*Zeta[3] + 
     Log[mu2/s]^2*(13504/81 + ((194*I)/3)*Pi + (341*Pi^2)/9 + 
       ((47*I)/9)*Pi^3 + (974*G[0, x])/9 - ((50*I)/3)*Pi*G[0, x] + 
       6*Pi^2*G[0, x] - (884*G[1, x])/9 - ((5*I)/9)*Pi*G[1, x] - 
       (143*Pi^2*G[1, x])/9 + (40*G[0, 0, x])/3 - (446*G[0, 1, x])/9 + 
       ((50*I)/3)*Pi*G[0, 1, x] - (446*G[1, 0, x])/9 + 
       ((38*I)/3)*Pi*G[1, 0, x] + 67*G[1, 1, x] - ((70*I)/3)*Pi*G[1, 1, x] + 
       (8*G[0, 0, 0, x])/3 - (56*G[0, 0, 1, x])/3 - (56*G[0, 1, 0, x])/3 + 
       (26*G[0, 1, 1, x])/3 - 16*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
       2*G[1, 1, 0, x] - (10*G[1, 1, 1, x])/3 + 
       ((I/3)*Pi*G[1, x] + (34*Pi^2*G[1, x])/3 - ((10*I)/3)*Pi*G[0, 1, x] - 
         ((10*I)/3)*Pi*G[1, 0, x] + G[1, 1, x]/3 + ((2*I)/3)*Pi*G[1, 1, x] - 
         (10*G[0, 1, 1, x])/3 - (10*G[1, 0, 1, x])/3 - (10*G[1, 1, 0, x])/3 + 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] - (40*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(-13504/81 - ((193*I)/3)*Pi - (239*Pi^2)/9 - 
         ((47*I)/9)*Pi^3 - (974*G[0, x])/9 + ((40*I)/3)*Pi*G[0, x] - 
         6*Pi^2*G[0, x] + (887*G[1, x])/9 + ((20*I)/9)*Pi*G[1, x] + 
         (245*Pi^2*G[1, x])/9 - (40*G[0, 0, x])/3 + (416*G[0, 1, x])/9 - 
         (20*I)*Pi*G[0, 1, x] + (416*G[1, 0, x])/9 - (16*I)*Pi*G[1, 0, x] - 
         48*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + 
         (56*G[0, 0, 1, x])/3 + (56*G[0, 1, 0, x])/3 - 12*G[0, 1, 1, x] + 
         16*G[1, 0, 0, x] - (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/3 + 
         (64*G[1, 1, 1, x])/3 + (40*Zeta[3])/9)) + 
     Log[mu2/s]*(1413773/2916 + ((47273*I)/162)*Pi + (16153*Pi^2)/243 + 
       ((61*I)/9)*Pi^3 - (145*Pi^4)/54 + (20189*G[0, x])/81 - 
       ((692*I)/27)*Pi*G[0, x] - (226*Pi^2*G[0, x])/9 + 
       ((64*I)/9)*Pi^3*G[0, x] - (15707*G[1, x])/54 - 
       ((3565*I)/27)*Pi*G[1, x] - (229*Pi^2*G[1, x])/3 - 
       ((32*I)/9)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 + (4*I)*Pi*G[0, 0, x] + 
       (8*Pi^2*G[0, 0, x])/3 - (6760*G[0, 1, x])/27 - (16*I)*Pi*G[0, 1, x] - 
       (184*Pi^2*G[0, 1, x])/9 - (6760*G[1, 0, x])/27 + 
       ((80*I)/3)*Pi*G[1, 0, x] - (88*Pi^2*G[1, 0, x])/9 + 
       (2833*G[1, 1, x])/9 + ((532*I)/9)*Pi*G[1, 1, x] + 
       (308*Pi^2*G[1, 1, x])/9 - (152*G[0, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 0, x] + 28*G[0, 0, 1, x] + 
       ((20*I)/3)*Pi*G[0, 0, 1, x] + 28*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + (496*G[0, 1, 1, x])/9 - 
       (212*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] + 
       (1768*G[1, 0, 1, x])/9 - (28*I)*Pi*G[1, 0, 1, x] + 
       (1768*G[1, 1, 0, x])/9 - ((64*I)/3)*Pi*G[1, 1, 0, x] - 
       (814*G[1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, x] - 
       (32*G[0, 0, 0, 0, x])/3 + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
       36*G[0, 0, 1, 1, x] + (16*G[0, 1, 0, 0, x])/3 + 28*G[0, 1, 0, 1, x] + 
       28*G[0, 1, 1, 0, x] - (136*G[0, 1, 1, 1, x])/3 + 36*G[1, 0, 0, 1, x] + 
       36*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] - 
       (184*G[1, 1, 0, 1, x])/3 - (184*G[1, 1, 1, 0, x])/3 + 
       80*G[1, 1, 1, 1, x] + (-20*Pi^2 - 40*G[0, 0, x] + 40*G[0, 1, x] + 
         40*G[1, 0, x] - 40*G[1, 1, x])*RATIO[x] + (2288*Zeta[3])/27 - 
       ((44*I)/3)*Pi*Zeta[3] + (280*G[0, x]*Zeta[3])/9 - 
       (152*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(-1413773/2916 - 
         ((32495*I)/162)*Pi - (8917*Pi^2)/243 - ((7*I)/9)*Pi^3 + 
         (145*Pi^4)/54 - (20189*G[0, x])/81 + ((224*I)/27)*Pi*G[0, x] + 
         (50*Pi^2*G[0, x])/3 - ((64*I)/9)*Pi^3*G[0, x] + (20633*G[1, x])/54 + 
         ((3922*I)/27)*Pi*G[1, x] + (479*Pi^2*G[1, x])/9 + 
         ((86*I)/9)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 - 
         (8*Pi^2*G[0, 0, x])/3 + (6292*G[0, 1, x])/27 + 
         (20*I)*Pi*G[0, 1, x] + (76*Pi^2*G[0, 1, x])/3 + 
         (6292*G[1, 0, x])/27 - ((80*I)/3)*Pi*G[1, 0, x] + 
         (28*Pi^2*G[1, 0, x])/3 - (2564*G[1, 1, x])/9 - 
         ((520*I)/9)*Pi*G[1, 1, x] - (164*Pi^2*G[1, 1, x])/3 + 
         (152*G[0, 0, 0, x])/3 - ((8*I)/3)*Pi*G[0, 0, 0, x] - 
         24*G[0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - 
         (436*G[0, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
         (80*G[1, 0, 0, x])/3 - (1312*G[1, 0, 1, x])/9 + 
         ((104*I)/3)*Pi*G[1, 0, 1, x] - (1312*G[1, 1, 0, x])/9 + 
         (32*I)*Pi*G[1, 1, 0, x] + 184*G[1, 1, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, x] + (32*G[0, 0, 0, 0, x])/3 - 
         8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 32*G[0, 0, 1, 1, x] - 
         (16*G[0, 1, 0, 0, x])/3 - 32*G[0, 1, 0, 1, x] - 
         32*G[0, 1, 1, 0, x] + (176*G[0, 1, 1, 1, x])/3 - 
         32*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + (232*G[1, 0, 1, 1, x])/
          3 - 32*G[1, 1, 0, 0, x] + (224*G[1, 1, 0, 1, x])/3 + 
         (224*G[1, 1, 1, 0, x])/3 - (304*G[1, 1, 1, 1, x])/3 - 
         (1100*Zeta[3])/27 + ((44*I)/3)*Pi*Zeta[3] - (280*G[0, x]*Zeta[3])/
          9 + (116*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
        (((749*I)/9)*Pi*G[1, x] + (148*Pi^2*G[1, x])/9 + (6*I)*Pi^3*G[1, x] - 
         ((52*I)/3)*Pi*G[0, 1, x] + (44*Pi^2*G[0, 1, x])/9 - 
         ((28*I)/3)*Pi*G[1, 0, x] - (76*Pi^2*G[1, 0, x])/9 + 
         (749*G[1, 1, x])/9 - (28*I)*Pi*G[1, 1, x] - (328*Pi^2*G[1, 1, x])/
          9 + (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - 
         (52*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, x] - (28*G[1, 0, 1, x])/3 + 
         ((20*I)/3)*Pi*G[1, 0, 1, x] - (28*G[1, 1, 0, x])/3 + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - (58*G[1, 1, 1, x])/3 + 
         (28*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + (28*G[1, 0, 1, 1, x])/3 - 44*G[1, 1, 0, 0, x] + 
         (184*G[1, 1, 0, 1, x])/3 + (184*G[1, 1, 1, 0, x])/3 - 
         (208*G[1, 1, 1, 1, x])/3 + 44*G[1, x]*Zeta[3])) + (640*Zeta[5])/9 - 
     120*G[1, x]*Zeta[5] + (1520*RATIO[(1 - x)^(-1)]*Zeta[5])/9 + 
     240*G[1, x]*RATIO[x^(-1)]*Zeta[5] + (145/972 + ((9607*I)/81)*Pi - 
       (96545*Pi^2)/1944 + ((583*I)/81)*Pi^3 + (16721*Pi^4)/2430 + 
       ((28*I)/15)*Pi^5 + (185*G[0, x])/6 + ((560*I)/9)*Pi*G[0, x] - 
       (110*Pi^2*G[0, x])/81 - (22*I)*Pi^3*G[0, x] + (98*Pi^4*G[0, x])/45 - 
       (1087*G[1, x])/648 - ((17519*I)/162)*Pi*G[1, x] + 
       (7858*Pi^2*G[1, x])/81 + ((157*I)/9)*Pi^3*G[1, x] + 
       (2107*Pi^4*G[1, x])/540 + ((28*I)/45)*Pi^5*G[1, x] + 
       (64*G[0, 0, x])/3 - (28*I)*Pi*G[0, 0, x] - (484*Pi^2*G[0, 0, x])/9 + 
       (4*I)*Pi^3*G[0, 0, x] - (4571*G[0, 1, x])/81 + (204*I)*Pi*G[0, 1, x] - 
       (8*Pi^2*G[0, 1, x])/3 + ((70*I)/9)*Pi^3*G[0, 1, x] - 
       (4571*G[1, 0, x])/81 - ((212*I)/3)*Pi*G[1, 0, x] - 
       (8*Pi^2*G[1, 0, x])/9 + ((70*I)/3)*Pi^3*G[1, 0, x] + 
       (1136*G[1, 1, x])/81 - ((3776*I)/27)*Pi*G[1, 1, x] - 
       (19*Pi^2*G[1, 1, x])/9 + ((170*I)/9)*Pi^3*G[1, 1, x] - 
       (176*Pi^4*G[1, 1, x])/45 - (52*G[0, 0, 0, x])/3 + 
       (12*I)*Pi*G[0, 0, 0, x] + (196*Pi^2*G[0, 0, 0, x])/9 - 
       (320*G[0, 0, 1, x])/9 - (52*I)*Pi*G[0, 0, 1, x] + 
       (320*Pi^2*G[0, 0, 1, x])/9 - (320*G[0, 1, 0, x])/9 + 
       (36*I)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/3 + 
       (3268*G[0, 1, 1, x])/9 + ((176*I)/3)*Pi*G[0, 1, 1, x] - 
       (410*Pi^2*G[0, 1, 1, x])/9 - (236*G[1, 0, 0, x])/9 + 
       (32*I)*Pi*G[1, 0, 0, x] + (320*Pi^2*G[1, 0, 0, x])/9 + 
       (712*G[1, 0, 1, x])/9 + ((308*I)/3)*Pi*G[1, 0, 1, x] - 
       (206*Pi^2*G[1, 0, 1, x])/3 + ((16*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (712*G[1, 1, 0, x])/9 - (8*I)*Pi*G[1, 1, 0, x] - 
       (26*Pi^2*G[1, 1, 0, x])/9 - (2816*G[1, 1, 1, x])/9 - 
       ((380*I)/3)*Pi*G[1, 1, 1, x] + (748*Pi^2*G[1, 1, 1, x])/9 - 
       ((16*I)/3)*Pi^3*G[1, 1, 1, x] - (344*G[0, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 0, x] + (404*G[0, 0, 0, 1, x])/3 + 
       (20*I)*Pi*G[0, 0, 0, 1, x] + (404*G[0, 0, 1, 0, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 0, x] - (308*G[0, 0, 1, 1, x])/3 + 
       (16*I)*Pi*G[0, 0, 1, 1, x] + (212*G[0, 1, 0, 0, x])/3 + 
       (28*I)*Pi*G[0, 1, 0, 0, x] + (148*G[0, 1, 0, 1, x])/3 - 
       ((272*I)/3)*Pi*G[0, 1, 0, 1, x] + (148*G[0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 0, x] - (452*G[0, 1, 1, 1, x])/3 + 
       ((164*I)/3)*Pi*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 
       (20*I)*Pi*G[1, 0, 0, 0, x] + 104*G[1, 0, 0, 1, x] - 
       ((772*I)/3)*Pi*G[1, 0, 0, 1, x] + 104*G[1, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 1, 0, x] - (508*G[1, 0, 1, 1, x])/3 + 
       ((608*I)/3)*Pi*G[1, 0, 1, 1, x] + (32*Pi^2*G[1, 0, 1, 1, x])/3 + 
       52*G[1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, x] - 
       228*G[1, 1, 0, 1, x] + (204*I)*Pi*G[1, 1, 0, 1, x] + 
       (64*Pi^2*G[1, 1, 0, 1, x])/3 - 228*G[1, 1, 1, 0, x] - 
       (80*I)*Pi*G[1, 1, 1, 0, x] + (796*G[1, 1, 1, 1, x])/3 - 
       ((452*I)/3)*Pi*G[1, 1, 1, 1, x] - 32*Pi^2*G[1, 1, 1, 1, x] + 
       128*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
       40*G[0, 0, 0, 1, 0, x] - (100*G[0, 0, 0, 1, 1, x])/3 - 
       48*G[0, 0, 1, 0, 0, x] - (196*G[0, 0, 1, 0, 1, x])/3 - 
       (196*G[0, 0, 1, 1, 0, x])/3 + 104*G[0, 0, 1, 1, 1, x] - 
       (172*G[0, 1, 0, 0, 1, x])/3 - (172*G[0, 1, 0, 1, 0, x])/3 - 
       (152*G[0, 1, 0, 1, 1, x])/3 - (140*G[0, 1, 1, 0, 0, x])/3 + 
       (136*G[0, 1, 1, 0, 1, x])/3 + (136*G[0, 1, 1, 1, 0, x])/3 + 
       (308*G[0, 1, 1, 1, 1, x])/3 + 96*G[1, 0, 0, 0, 0, x] - 
       (244*G[1, 0, 0, 0, 1, x])/3 - (244*G[1, 0, 0, 1, 0, x])/3 - 
       (764*G[1, 0, 0, 1, 1, x])/3 - 68*G[1, 0, 1, 0, 0, x] - 
       (68*G[1, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (68*G[1, 0, 1, 1, 0, x])/3 + 340*G[1, 0, 1, 1, 1, x] - 
       (32*I)*Pi*G[1, 0, 1, 1, 1, x] + (20*G[1, 1, 0, 0, 0, x])/3 - 
       (200*G[1, 1, 0, 0, 1, x])/3 + (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (200*G[1, 1, 0, 1, 0, x])/3 + 428*G[1, 1, 0, 1, 1, x] - 
       (128*I)*Pi*G[1, 1, 0, 1, 1, x] - 100*G[1, 1, 1, 0, 0, x] + 
       (532*G[1, 1, 1, 0, 1, x])/3 - (160*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (532*G[1, 1, 1, 1, 0, x])/3 - (1408*G[1, 1, 1, 1, 1, x])/3 + 
       (160*I)*Pi*G[1, 1, 1, 1, 1, x] + 32*G[1, 0, 1, 0, 1, 1, x] - 
       32*G[1, 0, 1, 1, 1, 1, x] + 128*G[1, 1, 0, 0, 1, 1, x] - 
       128*G[1, 1, 0, 1, 1, 1, x] - 160*G[1, 1, 1, 0, 1, 1, x] + 
       160*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^5*
        (5/9 - (5*RATIO[(1 - x)^(-1)])/9) - (145*RATIO[(1 - x)^(-1)])/972 - 
       ((185*I)/6)*Pi*RATIO[(1 - x)^(-1)] - (22255*Pi^2*RATIO[(1 - x)^(-1)])/
        1944 - ((430*I)/81)*Pi^3*RATIO[(1 - x)^(-1)] - 
       (28727*Pi^4*RATIO[(1 - x)^(-1)])/2430 - ((28*I)/9)*Pi^5*
        RATIO[(1 - x)^(-1)] - (185*G[0, x]*RATIO[(1 - x)^(-1)])/6 + 
       (8*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)] + 
       (902*Pi^2*G[0, x]*RATIO[(1 - x)^(-1)])/81 + ((88*I)/3)*Pi^3*G[0, x]*
        RATIO[(1 - x)^(-1)] - (98*Pi^4*G[0, x]*RATIO[(1 - x)^(-1)])/45 + 
       (19321*G[1, x]*RATIO[(1 - x)^(-1)])/216 + ((9611*I)/81)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)] - (415*Pi^2*G[1, x]*RATIO[(1 - x)^(-1)])/81 - 
       ((10*I)/9)*Pi^3*G[1, x]*RATIO[(1 - x)^(-1)] + 
       (437*Pi^4*G[1, x]*RATIO[(1 - x)^(-1)])/108 - 
       (40*G[0, 0, x]*RATIO[(1 - x)^(-1)])/3 - (16*I)*Pi*G[0, 0, x]*
        RATIO[(1 - x)^(-1)] + (364*Pi^2*G[0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (4*I)*Pi^3*G[0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (9611*G[0, 1, x]*RATIO[(1 - x)^(-1)])/81 + ((524*I)/9)*Pi*G[0, 1, x]*
        RATIO[(1 - x)^(-1)] - (154*Pi^2*G[0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       ((244*I)/9)*Pi^3*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (9611*G[1, 0, x]*RATIO[(1 - x)^(-1)])/81 + ((224*I)/9)*Pi*G[1, 0, x]*
        RATIO[(1 - x)^(-1)] - (34*Pi^2*G[1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       ((64*I)/3)*Pi^3*G[1, 0, x]*RATIO[(1 - x)^(-1)] - 
       (22013*G[1, 1, x]*RATIO[(1 - x)^(-1)])/162 - ((1580*I)/9)*Pi*
        G[1, 1, x]*RATIO[(1 - x)^(-1)] + (332*Pi^2*G[1, 1, x]*
         RATIO[(1 - x)^(-1)])/9 + ((4*I)/9)*Pi^3*G[1, 1, x]*
        RATIO[(1 - x)^(-1)] + (52*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (196*Pi^2*G[0, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (76*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 + (16*I)*Pi*G[0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] - (260*Pi^2*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)])/
        9 - (76*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (4*Pi^2*G[0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (980*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 - ((200*I)/3)*Pi*
        G[0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (356*Pi^2*G[0, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + 
       (224*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (344*Pi^2*G[1, 0, 0, x]*RATIO[(1 - x)^(-1)])/9 - 
       (1580*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)])/9 - (88*I)*Pi*G[1, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 28*Pi^2*G[1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (1580*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 - (80*I)*Pi*G[1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + (20*Pi^2*G[1, 1, 0, x]*RATIO[(1 - x)^(-1)])/9 + 
       (1414*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/9 + (176*I)*Pi*G[1, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - (428*Pi^2*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)])/
        9 + (344*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (8*I)*Pi*G[0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (368*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       (368*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (16*I)*Pi*G[0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (200*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (8*I)*Pi*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       (512*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (48*I)*Pi*G[0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (296*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((80*I)/3)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       (296*G[0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       8*G[1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[(1 - x)^(-1)] - 72*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
       72*G[1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 160*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] + ((112*I)/3)*Pi*G[1, 0, 1, 1, x]*
        RATIO[(1 - x)^(-1)] - 80*G[1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       176*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + ((304*I)/3)*Pi*
        G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 176*G[1, 1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] + (96*I)*Pi*G[1, 1, 1, 0, x]*
        RATIO[(1 - x)^(-1)] - 128*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       ((352*I)/3)*Pi*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
       128*G[0, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 40*G[0, 0, 0, 0, 1, x]*
        RATIO[(1 - x)^(-1)] + 40*G[0, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)] + 
       (112*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       48*G[0, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (184*G[0, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (184*G[0, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       80*G[0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (112*G[0, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (112*G[0, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (16*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (224*G[0, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[0, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (208*G[0, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (64*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       96*G[1, 0, 0, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (280*G[1, 0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (280*G[1, 0, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (32*G[1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       64*G[1, 0, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] + 
       (80*G[1, 0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (80*G[1, 0, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       96*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
       (16*G[1, 1, 0, 0, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (272*G[1, 1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       (272*G[1, 1, 0, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 - 
       (320*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       96*G[1, 1, 1, 0, 0, x]*RATIO[(1 - x)^(-1)] - 
       (352*G[1, 1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)])/3 - 
       (352*G[1, 1, 1, 1, 0, x]*RATIO[(1 - x)^(-1)])/3 + 
       (200*G[1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^4*(16/3 + ((44*I)/9)*Pi + (44*G[0, x])/9 - (25*G[1, x])/9 + 
         (-16/3 - ((44*I)/9)*Pi - (44*G[0, x])/9 + (25*G[1, x])/9)*
          RATIO[(1 - x)^(-1)]) + ((14867*I)/162)*Pi*G[1, x]*RATIO[x^(-1)] - 
       (34*Pi^2*G[1, x]*RATIO[x^(-1)])/3 + ((161*I)/9)*Pi^3*G[1, x]*
        RATIO[x^(-1)] - (667*Pi^4*G[1, x]*RATIO[x^(-1)])/135 - 
       ((56*I)/45)*Pi^5*G[1, x]*RATIO[x^(-1)] + ((1244*I)/9)*Pi*G[0, 1, x]*
        RATIO[x^(-1)] - (124*Pi^2*G[0, 1, x]*RATIO[x^(-1)])/3 - 
       ((26*I)/3)*Pi^3*G[0, 1, x]*RATIO[x^(-1)] - ((304*I)/9)*Pi*G[1, 0, x]*
        RATIO[x^(-1)] - (80*Pi^2*G[1, 0, x]*RATIO[x^(-1)])/9 + 
       ((22*I)/3)*Pi^3*G[1, 0, x]*RATIO[x^(-1)] + 
       (14867*G[1, 1, x]*RATIO[x^(-1)])/162 - ((4664*I)/27)*Pi*G[1, 1, x]*
        RATIO[x^(-1)] + (581*Pi^2*G[1, 1, x]*RATIO[x^(-1)])/9 + 
       ((106*I)/3)*Pi^3*G[1, 1, x]*RATIO[x^(-1)] + 
       (352*Pi^4*G[1, 1, x]*RATIO[x^(-1)])/45 - (36*I)*Pi*G[0, 0, 1, x]*
        RATIO[x^(-1)] + (20*Pi^2*G[0, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (36*I)*Pi*G[0, 1, 0, x]*RATIO[x^(-1)] + 
       (16*Pi^2*G[0, 1, 0, x]*RATIO[x^(-1)])/3 + 
       (1244*G[0, 1, 1, x]*RATIO[x^(-1)])/9 - (16*I)*Pi*G[0, 1, 1, x]*
        RATIO[x^(-1)] + (46*Pi^2*G[0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (12*I)*Pi*G[1, 0, 0, x]*RATIO[x^(-1)] - 
       (40*Pi^2*G[1, 0, 0, x]*RATIO[x^(-1)])/3 - 
       (304*G[1, 0, 1, x]*RATIO[x^(-1)])/9 + (128*I)*Pi*G[1, 0, 1, x]*
        RATIO[x^(-1)] - (122*Pi^2*G[1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       ((32*I)/3)*Pi^3*G[1, 0, 1, x]*RATIO[x^(-1)] - 
       (304*G[1, 1, 0, x]*RATIO[x^(-1)])/9 - (88*I)*Pi*G[1, 1, 0, x]*
        RATIO[x^(-1)] - (34*Pi^2*G[1, 1, 0, x]*RATIO[x^(-1)])/3 - 
       (2098*G[1, 1, 1, x]*RATIO[x^(-1)])/9 - ((304*I)/3)*Pi*G[1, 1, 1, x]*
        RATIO[x^(-1)] + (32*Pi^2*G[1, 1, 1, x]*RATIO[x^(-1)])/9 + 
       ((32*I)/3)*Pi^3*G[1, 1, 1, x]*RATIO[x^(-1)] + 
       (4*I)*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-1)] - (4*I)*Pi*G[0, 0, 1, 0, x]*
        RATIO[x^(-1)] - 36*G[0, 0, 1, 1, x]*RATIO[x^(-1)] + 
       (8*I)*Pi*G[0, 0, 1, 1, x]*RATIO[x^(-1)] - (20*I)*Pi*G[0, 1, 0, 0, x]*
        RATIO[x^(-1)] + 36*G[0, 1, 0, 1, x]*RATIO[x^(-1)] + 
       36*G[0, 1, 1, 0, x]*RATIO[x^(-1)] + (16*I)*Pi*G[0, 1, 1, 0, x]*
        RATIO[x^(-1)] - 104*G[0, 1, 1, 1, x]*RATIO[x^(-1)] - 
       (4*I)*Pi*G[0, 1, 1, 1, x]*RATIO[x^(-1)] + (12*I)*Pi*G[1, 0, 0, 0, x]*
        RATIO[x^(-1)] - 12*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 
       (20*I)*Pi*G[1, 0, 0, 1, x]*RATIO[x^(-1)] - 12*G[1, 0, 1, 0, x]*
        RATIO[x^(-1)] + (20*I)*Pi*G[1, 0, 1, 0, x]*RATIO[x^(-1)] + 
       112*G[1, 0, 1, 1, x]*RATIO[x^(-1)] - (16*I)*Pi*G[1, 0, 1, 1, x]*
        RATIO[x^(-1)] - (64*Pi^2*G[1, 0, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (388*G[1, 1, 0, 0, x]*RATIO[x^(-1)])/3 + (88*I)*Pi*G[1, 1, 0, 0, x]*
        RATIO[x^(-1)] + (40*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 - 
       ((140*I)/3)*Pi*G[1, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (128*Pi^2*G[1, 1, 0, 1, x]*RATIO[x^(-1)])/3 + 
       (40*G[1, 1, 1, 0, x]*RATIO[x^(-1)])/3 - (80*I)*Pi*G[1, 1, 1, 0, x]*
        RATIO[x^(-1)] + (28*G[1, 1, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (116*I)*Pi*G[1, 1, 1, 1, x]*RATIO[x^(-1)] + 64*Pi^2*G[1, 1, 1, 1, x]*
        RATIO[x^(-1)] + 4*G[0, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 
       4*G[0, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 4*G[0, 0, 1, 1, 0, x]*
        RATIO[x^(-1)] + 24*G[0, 0, 1, 1, 1, x]*RATIO[x^(-1)] - 
       20*G[0, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 20*G[0, 1, 0, 1, 0, x]*
        RATIO[x^(-1)] + 8*G[0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 
       28*G[0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 24*G[0, 1, 1, 0, 1, x]*
        RATIO[x^(-1)] - 24*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
       60*G[0, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 12*G[1, 0, 0, 0, 1, x]*
        RATIO[x^(-1)] + 12*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
       20*G[1, 0, 0, 1, 1, x]*RATIO[x^(-1)] - 100*G[1, 0, 1, 0, 0, x]*
        RATIO[x^(-1)] + 132*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] - 
       (64*I)*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-1)] + 132*G[1, 0, 1, 1, 0, x]*
        RATIO[x^(-1)] - 140*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 
       (64*I)*Pi*G[1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 12*G[1, 1, 0, 0, 0, x]*
        RATIO[x^(-1)] + 88*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] - 
       (256*I)*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-1)] + 88*G[1, 1, 0, 1, 0, x]*
        RATIO[x^(-1)] - (284*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)])/3 + 
       (256*I)*Pi*G[1, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 28*G[1, 1, 1, 0, 0, x]*
        RATIO[x^(-1)] - 68*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] + 
       (320*I)*Pi*G[1, 1, 1, 0, 1, x]*RATIO[x^(-1)] - 68*G[1, 1, 1, 1, 0, x]*
        RATIO[x^(-1)] + (328*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)])/3 - 
       (320*I)*Pi*G[1, 1, 1, 1, 1, x]*RATIO[x^(-1)] - 
       64*G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-1)] + 64*G[1, 0, 1, 1, 1, 1, x]*
        RATIO[x^(-1)] - 256*G[1, 1, 0, 0, 1, 1, x]*RATIO[x^(-1)] + 
       256*G[1, 1, 0, 1, 1, 1, x]*RATIO[x^(-1)] + 320*G[1, 1, 1, 0, 1, 1, x]*
        RATIO[x^(-1)] - 320*G[1, 1, 1, 1, 1, 1, x]*RATIO[x^(-1)] + 
       Log[mu2/s]^3*(707/27 + ((292*I)/9)*Pi - (214*Pi^2)/27 + 
         (88*G[0, x])/3 + (16*I)*Pi*G[0, x] - (164*G[1, x])/9 - 
         ((148*I)/9)*Pi*G[1, x] + 16*G[0, 0, x] - (176*G[0, 1, x])/9 - 
         (176*G[1, 0, x])/9 + (128*G[1, 1, x])/9 + 
         (-707/27 - ((88*I)/3)*Pi + (214*Pi^2)/27 - (88*G[0, x])/3 - 
           (16*I)*Pi*G[0, x] + (64*G[1, x])/3 + ((176*I)/9)*Pi*G[1, x] - 
           16*G[0, 0, x] + (176*G[0, 1, x])/9 + (176*G[1, 0, x])/9 - 
           (100*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((28*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9)*RATIO[x^(-1)]) - 
       ((8*I)*Pi*G[0, x])/(-1 + RATIO[x])^2 - (8*G[0, 0, x])/
        (-1 + RATIO[x])^2 - (16*Pi^2*RATIO[x])/3 + (16*I)*Pi^3*RATIO[x] + 
       (484*Pi^4*RATIO[x])/45 - (20*Pi^2*G[0, x]*RATIO[x])/3 - 
       (4*Pi^2*G[1, x]*RATIO[x])/3 - (32*G[0, 0, x]*RATIO[x])/3 + 
       (32*I)*Pi*G[0, 0, x]*RATIO[x] + (32*G[0, 1, x]*RATIO[x])/3 - 
       (32*I)*Pi*G[0, 1, x]*RATIO[x] - (176*Pi^2*G[0, 1, x]*RATIO[x])/3 + 
       (32*G[1, 0, x]*RATIO[x])/3 - (32*I)*Pi*G[1, 0, x]*RATIO[x] - 
       (32*G[1, 1, x]*RATIO[x])/3 + (32*I)*Pi*G[1, 1, x]*RATIO[x] + 
       (176*Pi^2*G[1, 1, x]*RATIO[x])/3 + 32*G[0, 0, 0, x]*RATIO[x] + 
       24*G[0, 0, 1, x]*RATIO[x] - (352*I)*Pi*G[0, 0, 1, x]*RATIO[x] + 
       24*G[0, 1, 0, x]*RATIO[x] - 80*G[0, 1, 1, x]*RATIO[x] + 
       (352*I)*Pi*G[0, 1, 1, x]*RATIO[x] - 48*G[1, 0, 0, x]*RATIO[x] - 
       8*G[1, 0, 1, x]*RATIO[x] + (352*I)*Pi*G[1, 0, 1, x]*RATIO[x] - 
       8*G[1, 1, 0, x]*RATIO[x] + 64*G[1, 1, 1, x]*RATIO[x] - 
       (352*I)*Pi*G[1, 1, 1, x]*RATIO[x] - 352*G[0, 0, 1, 1, x]*RATIO[x] + 
       352*G[0, 1, 1, 1, x]*RATIO[x] + 352*G[1, 0, 1, 1, x]*RATIO[x] - 
       352*G[1, 1, 1, 1, x]*RATIO[x] - (37813*Zeta[3])/81 + 
       ((320*I)/3)*Pi*Zeta[3] - (127*Pi^2*Zeta[3])/9 + 
       (224*G[0, x]*Zeta[3])/9 - (168*I)*Pi*G[0, x]*Zeta[3] + 
       (340*G[1, x]*Zeta[3])/3 + ((1664*I)/9)*Pi*G[1, x]*Zeta[3] + 
       32*Pi^2*G[1, x]*Zeta[3] - 128*G[0, 0, x]*Zeta[3] + 
       (2128*G[0, 1, x]*Zeta[3])/9 + (232*G[1, 0, x]*Zeta[3])/9 - 
       (1348*G[1, 1, x]*Zeta[3])/9 - (128*I)*Pi*G[1, 1, x]*Zeta[3] - 
       96*G[1, 0, 1, x]*Zeta[3] + 96*G[1, 1, 1, x]*Zeta[3] + 
       (5845*RATIO[(1 - x)^(-1)]*Zeta[3])/81 - ((848*I)/9)*Pi*
        RATIO[(1 - x)^(-1)]*Zeta[3] - (449*Pi^2*RATIO[(1 - x)^(-1)]*Zeta[3])/
        9 - (296*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (168*I)*Pi*G[0, x]*RATIO[(1 - x)^(-1)]*Zeta[3] - 
       (332*G[1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + ((464*I)/9)*Pi*G[1, x]*
        RATIO[(1 - x)^(-1)]*Zeta[3] + 128*G[0, 0, x]*RATIO[(1 - x)^(-1)]*
        Zeta[3] - (328*G[0, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (16*G[1, 0, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 + 
       (92*G[1, 1, x]*RATIO[(1 - x)^(-1)]*Zeta[3])/9 - 
       (1232*G[1, x]*RATIO[x^(-1)]*Zeta[3])/3 + ((112*I)/9)*Pi*G[1, x]*
        RATIO[x^(-1)]*Zeta[3] - 64*Pi^2*G[1, x]*RATIO[x^(-1)]*Zeta[3] + 
       8*G[0, 1, x]*RATIO[x^(-1)]*Zeta[3] - 8*G[1, 0, x]*RATIO[x^(-1)]*
        Zeta[3] + (1912*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3])/9 + 
       (256*I)*Pi*G[1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 192*G[1, 0, 1, x]*
        RATIO[x^(-1)]*Zeta[3] - 192*G[1, 1, 1, x]*RATIO[x^(-1)]*Zeta[3] + 
       72*RATIO[x]*Zeta[3] + (352*I)*Pi*RATIO[x]*Zeta[3] + 
       Log[mu2/s]^2*(22013/324 + ((964*I)/9)*Pi - (88*Pi^2)/3 - 
         ((2*I)/9)*Pi^3 + (790*G[0, x])/9 + (50*I)*Pi*G[0, x] - 
         (10*Pi^2*G[0, x])/9 - (533*G[1, x])/9 - ((212*I)/3)*Pi*G[1, x] + 
         (116*Pi^2*G[1, x])/9 + 40*G[0, 0, x] - 78*G[0, 1, x] - 
         ((122*I)/3)*Pi*G[0, 1, x] - 78*G[1, 0, x] - (38*I)*Pi*G[1, 0, x] + 
         62*G[1, 1, x] + ((158*I)/3)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 - 
         (136*G[0, 0, 1, x])/3 - (136*G[0, 1, 0, x])/3 + 
         (190*G[0, 1, 1, x])/3 - 48*G[1, 0, 0, x] + (206*G[1, 0, 1, x])/3 + 
         (206*G[1, 1, 0, x])/3 - (176*G[1, 1, 1, x])/3 + 
         (((58*I)/3)*Pi*G[1, x] - (98*Pi^2*G[1, x])/9 + 
           (10*I)*Pi*G[0, 1, x] + (10*I)*Pi*G[1, 0, x] + (58*G[1, 1, x])/3 - 
           (6*I)*Pi*G[1, 1, x] + 10*G[0, 1, 1, x] + 10*G[1, 0, 1, x] + 
           10*G[1, 1, 0, x] - (76*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - 
         (46*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(-22013/324 - ((790*I)/9)*Pi + 
           (166*Pi^2)/9 + ((2*I)/9)*Pi^3 - (790*G[0, x])/9 - 
           (40*I)*Pi*G[0, x] + (10*Pi^2*G[0, x])/9 + (707*G[1, x])/9 + 
           (88*I)*Pi*G[1, x] - (214*Pi^2*G[1, x])/9 - 40*G[0, 0, x] + 
           88*G[0, 1, x] + ((152*I)/3)*Pi*G[0, 1, x] + 88*G[1, 0, x] + 
           (48*I)*Pi*G[1, 0, x] - 64*G[1, 1, x] - ((176*I)/3)*Pi*G[1, 1, x] + 
           (8*G[0, 0, 0, x])/3 + (136*G[0, 0, 1, x])/3 + (136*G[0, 1, 0, x])/
            3 - (160*G[0, 1, 1, x])/3 + 48*G[1, 0, 0, x] - 
           (176*G[1, 0, 1, x])/3 - (176*G[1, 1, 0, x])/3 + 
           (100*G[1, 1, 1, x])/3 + (46*Zeta[3])/9)) + 
       Log[mu2/s]*(19321/216 + ((13565*I)/81)*Pi - (4087*Pi^2)/81 - 
         ((58*I)/9)*Pi^3 + (3113*Pi^4)/540 + (7883*G[0, x])/81 + 
         ((692*I)/9)*Pi*G[0, x] - (22*Pi^2*G[0, x])/9 - 
         ((64*I)/3)*Pi^3*G[0, x] - (10649*G[1, x])/162 - 
         ((3998*I)/27)*Pi*G[1, x] + 28*Pi^2*G[1, x] - ((44*I)/9)*Pi^3*
          G[1, x] + (224*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] - 
         (104*Pi^2*G[0, 0, x])/3 - (1112*G[0, 1, x])/9 - 
         (80*I)*Pi*G[0, 1, x] + (152*Pi^2*G[0, 1, x])/9 - 
         (1112*G[1, 0, x])/9 - (80*I)*Pi*G[1, 0, x] + (32*Pi^2*G[1, 0, x])/
          9 + (2536*G[1, 1, x])/27 + (128*I)*Pi*G[1, 1, x] - 
         (56*Pi^2*G[1, 1, x])/3 - 8*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 0, x] - 
         84*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] - 84*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] + 160*G[0, 1, 1, x] + 
         ((152*I)/3)*Pi*G[0, 1, 1, x] - 92*G[1, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, x] + 168*G[1, 0, 1, x] + 
         ((304*I)/3)*Pi*G[1, 0, 1, x] + 168*G[1, 1, 0, x] + 
         (64*I)*Pi*G[1, 1, 0, x] - 164*G[1, 1, 1, x] - 
         ((400*I)/3)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
         (280*G[0, 0, 0, 1, x])/3 + (280*G[0, 0, 1, 0, x])/3 - 
         (68*G[0, 0, 1, 1, x])/3 + (256*G[0, 1, 0, 0, x])/3 + 
         (52*G[0, 1, 0, 1, x])/3 + (52*G[0, 1, 1, 0, x])/3 - 
         (280*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/3 + 
         (236*G[1, 0, 0, 1, x])/3 + (236*G[1, 0, 1, 0, x])/3 - 
         (344*G[1, 0, 1, 1, x])/3 + 84*G[1, 1, 0, 0, x] - 
         (472*G[1, 1, 0, 1, x])/3 - (472*G[1, 1, 1, 0, x])/3 + 
         (424*G[1, 1, 1, 1, x])/3 + (-12*Pi^2 - 24*G[0, 0, x] + 
           24*G[0, 1, x] + 24*G[1, 0, x] - 24*G[1, 1, x])*RATIO[x] - 
         (764*Zeta[3])/9 + ((656*I)/9)*Pi*Zeta[3] + (368*G[0, x]*Zeta[3])/9 - 
         (340*G[1, x]*Zeta[3])/9 + RATIO[x^(-1)]*(((2542*I)/27)*Pi*G[1, x] - 
           (88*Pi^2*G[1, x])/3 - ((16*I)/3)*Pi^3*G[1, x] + 
           (52*I)*Pi*G[0, 1, x] - (44*Pi^2*G[0, 1, x])/3 + 
           (28*I)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + (2542*G[1, 1, x])/
            27 - ((172*I)/3)*Pi*G[1, 1, x] + (260*Pi^2*G[1, 1, x])/9 - 
           (12*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, x] + 
           52*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] - 
           (12*I)*Pi*G[1, 0, 0, x] + 28*G[1, 0, 1, x] + 28*G[1, 1, 0, x] - 
           (32*I)*Pi*G[1, 1, 0, x] - 124*G[1, 1, 1, x] - 
           (16*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 1, 1, x] + 
           12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 40*G[0, 1, 1, 1, x] - 
           12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
           12*G[1, 1, 0, 0, x] - 40*G[1, 1, 0, 1, x] - 40*G[1, 1, 1, 0, x] + 
           (224*G[1, 1, 1, 1, x])/3 - 48*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(-19321/216 - ((7883*I)/81)*Pi + (415*Pi^2)/81 + 
           ((10*I)/9)*Pi^3 - (3113*Pi^4)/540 - (7883*G[0, x])/81 - 
           ((224*I)/9)*Pi*G[0, x] + (34*Pi^2*G[0, x])/9 + 
           ((64*I)/3)*Pi^3*G[0, x] + (22013*G[1, x])/162 + 
           ((1580*I)/9)*Pi*G[1, x] - (332*Pi^2*G[1, x])/9 - 
           ((4*I)/9)*Pi^3*G[1, x] - (224*G[0, 0, x])/9 + 
           (104*Pi^2*G[0, 0, x])/3 + (1580*G[0, 1, x])/9 + 
           (88*I)*Pi*G[0, 1, x] - (284*Pi^2*G[0, 1, x])/9 + 
           (1580*G[1, 0, x])/9 + (80*I)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/
            9 - (1414*G[1, 1, x])/9 - (176*I)*Pi*G[1, 1, x] + 
           (428*Pi^2*G[1, 1, x])/9 + 8*G[0, 0, 0, x] + 
           (8*I)*Pi*G[0, 0, 0, x] + 72*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] + 72*G[0, 1, 0, x] - 160*G[0, 1, 1, x] - 
           ((176*I)/3)*Pi*G[0, 1, 1, x] + 80*G[1, 0, 0, x] - 
           176*G[1, 0, 1, x] - ((304*I)/3)*Pi*G[1, 0, 1, x] - 
           176*G[1, 1, 0, x] - (96*I)*Pi*G[1, 1, 0, x] + 128*G[1, 1, 1, x] + 
           ((352*I)/3)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] - 
           (280*G[0, 0, 0, 1, x])/3 - (280*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 0, 1, 1, x])/3 - (256*G[0, 1, 0, 0, x])/3 - 
           (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
           (160*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 - 
           (272*G[1, 0, 0, 1, x])/3 - (272*G[1, 0, 1, 0, x])/3 + 
           (320*G[1, 0, 1, 1, x])/3 - 96*G[1, 1, 0, 0, x] + 
           (352*G[1, 1, 0, 1, x])/3 + (352*G[1, 1, 1, 0, x])/3 - 
           (200*G[1, 1, 1, 1, x])/3 + (332*Zeta[3])/9 - ((656*I)/9)*Pi*
            Zeta[3] - (368*G[0, x]*Zeta[3])/9 - (92*G[1, x]*Zeta[3])/9)) - 
       (920*Zeta[5])/9 + 240*G[1, x]*Zeta[5] - 
       (3400*RATIO[(1 - x)^(-1)]*Zeta[5])/9 - 480*G[1, x]*RATIO[x^(-1)]*
        Zeta[5])/Nc^2 + (((40237*I)/324)*Pi - (1070*Pi^2)/9 - 
       ((1433*I)/54)*Pi^3 + (17*Pi^4)/15 + ((5638*I)/27)*Pi*G[0, x] - 
       (236*Pi^2*G[0, x])/9 + ((8*I)/9)*Pi^3*G[0, x] + (40237*G[1, x])/324 - 
       ((30703*I)/162)*Pi*G[1, x] + (2317*Pi^2*G[1, x])/18 + 
       ((767*I)/27)*Pi^3*G[1, x] - (34*Pi^4*G[1, x])/15 + 
       (256*G[0, 0, x])/3 - (52*I)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/9 + 
       (3334*G[0, 1, x])/27 - ((596*I)/27)*Pi*G[0, 1, x] + 
       (316*Pi^2*G[0, 1, x])/9 + ((136*I)/9)*Pi^3*G[0, 1, x] + 
       (3334*G[1, 0, x])/27 - ((764*I)/27)*Pi*G[1, 0, x] + 
       4*Pi^2*G[1, 0, x] - ((16*I)/9)*Pi^3*G[1, 0, x] - 
       (60937*G[1, 1, x])/162 - ((1612*I)/27)*Pi*G[1, 1, x] - 
       (77*Pi^2*G[1, 1, x])/3 - ((92*I)/9)*Pi^3*G[1, 1, x] - 
       (128*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
       (124*G[0, 0, 1, x])/3 + ((64*I)/3)*Pi*G[0, 0, 1, x] - 
       (112*Pi^2*G[0, 0, 1, x])/9 - (124*G[0, 1, 0, x])/3 - 
       ((112*I)/3)*Pi*G[0, 1, 0, x] - (32*Pi^2*G[0, 1, 0, x])/9 - 
       (740*G[0, 1, 1, x])/27 + ((20*I)/3)*Pi*G[0, 1, 1, x] - 
       (40*Pi^2*G[0, 1, 1, x])/3 + (40*G[1, 0, 0, x])/3 + 
       ((136*I)/3)*Pi*G[1, 0, 0, x] - (16*Pi^2*G[1, 0, 0, x])/9 - 
       (2384*G[1, 0, 1, x])/27 + ((92*I)/9)*Pi*G[1, 0, 1, x] - 
       (40*Pi^2*G[1, 0, 1, x])/9 - (2384*G[1, 1, 0, x])/27 + 
       (32*I)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/3 + 
       (1598*G[1, 1, 1, x])/9 + ((400*I)/9)*Pi*G[1, 1, 1, x] + 
       (28*Pi^2*G[1, 1, 1, x])/9 + 8*G[0, 0, 0, 1, x] - 
       ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
       ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + (64*G[0, 0, 1, 1, x])/3 - 
       (8*G[0, 1, 0, 0, x])/3 + ((80*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (80*G[0, 1, 0, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       (80*G[0, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 1, 0, x] + 
       (232*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] + 
       (136*G[1, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] + 
       (136*G[1, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, x] + 
       (188*G[1, 0, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (88*G[1, 1, 0, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 0, x] + 
       (176*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
       (176*G[1, 1, 1, 0, x])/3 + ((32*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (548*G[1, 1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (16*G[0, 0, 0, 1, 1, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
       (16*G[0, 0, 1, 1, 0, x])/3 - (64*G[0, 0, 1, 1, 1, x])/3 + 
       (80*G[0, 1, 0, 0, 1, x])/3 + (80*G[0, 1, 0, 1, 0, x])/3 - 
       (64*G[0, 1, 0, 1, 1, x])/3 - (112*G[0, 1, 1, 0, 0, x])/3 + 
       (64*G[0, 1, 1, 0, 1, x])/3 + (64*G[0, 1, 1, 1, 0, x])/3 - 
       48*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 1, x] - 
       16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] + 
       (16*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
       (16*G[1, 0, 1, 1, 0, x])/3 - (80*G[1, 0, 1, 1, 1, x])/3 - 
       16*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - (56*G[1, 1, 0, 1, 1, x])/3 + 
       (16*G[1, 1, 1, 0, 0, x])/3 - (64*G[1, 1, 1, 0, 1, x])/3 - 
       (64*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
       (10/3 + ((28*I)/9)*Pi - (22*G[1, x])/9)*Log[mu2]^4*RATIO[x] + 
       (10*Log[mu2]^5*RATIO[x])/9 + Log[mu2]^3*(((-14*I)/9)*Pi - 
         (14*G[1, x])/9 + ((28*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9 + 
         (((-14*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9)*RATIO[x^(-1)] + 
         (-164/9 - ((4*I)/3)*Pi - (64*Pi^2)/27 - (484*G[0, x])/27 - 
           (8*I)*Pi*G[0, x] + (88*G[1, x])/27 - ((16*I)/9)*Pi*G[1, x] - 
           16*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x])*RATIO[x]) + 
       (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x])*
        RATIO[x^2] + RATIO[(1 - x)^(-1)]*(((22*I)/9)*Pi^3 - 
         ((256*I)/3)*Pi*G[0, x] + (182*Pi^2*G[0, x])/9 - (256*G[0, 0, x])/3 + 
         ((32*I)/3)*Pi*G[0, 0, x] - ((44*I)/3)*Pi*G[1, 0, x] + 
         (128*G[0, 0, 0, x])/3 - (44*G[1, 0, 0, x])/3 - (44*Zeta[3])/3) + 
       24*Zeta[3] - ((38*I)/9)*Pi*Zeta[3] - (8*G[0, x]*Zeta[3])/3 - 
       (158*G[1, x]*Zeta[3])/9 + ((76*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (32*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 + 
       (220*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*
        (((81061*I)/324)*Pi*G[1, x] - (884*Pi^2*G[1, x])/9 - 
         ((845*I)/54)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/15 + 
         ((1372*I)/27)*Pi*G[0, 1, x] - (280*Pi^2*G[0, 1, x])/9 - 
         ((68*I)/9)*Pi^3*G[0, 1, x] + ((1282*I)/27)*Pi*G[1, 0, x] - 
         (62*Pi^2*G[1, 0, x])/9 + ((8*I)/9)*Pi^3*G[1, 0, x] + 
         (81061*G[1, 1, x])/324 + ((425*I)/27)*Pi*G[1, 1, x] + 
         (277*Pi^2*G[1, 1, x])/18 + ((46*I)/9)*Pi^3*G[1, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/9 + 
         (24*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/9 + 
         (1372*G[0, 1, 1, x])/27 + (20*Pi^2*G[0, 1, 1, x])/3 - 
         (20*I)*Pi*G[1, 0, 0, x] + (8*Pi^2*G[1, 0, 0, x])/9 + 
         (1282*G[1, 0, 1, x])/27 - ((40*I)/9)*Pi*G[1, 0, 1, x] + 
         (20*Pi^2*G[1, 0, 1, x])/9 + (1282*G[1, 1, 0, x])/27 - 
         (24*I)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/3 - 
         (1106*G[1, 1, 1, x])/9 - ((194*I)/9)*Pi*G[1, 1, 1, x] - 
         (14*Pi^2*G[1, 1, 1, x])/9 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
         ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 
         ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (176*G[0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, x] - 
         20*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] - 
         (136*G[1, 0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (68*G[1, 1, 0, 0, x])/3 + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         32*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         32*G[1, 1, 1, 0, x] - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (322*G[1, 1, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
         (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 + 
         (32*G[0, 1, 0, 1, 1, x])/3 + (56*G[0, 1, 1, 0, 0, x])/3 - 
         (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
         24*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
         (8*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
         (8*G[1, 0, 1, 1, 0, x])/3 + (40*G[1, 0, 1, 1, 1, x])/3 + 
         8*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + (28*G[1, 1, 0, 1, 1, x])/3 - 
         (8*G[1, 1, 1, 0, 0, x])/3 + (32*G[1, 1, 1, 0, 1, x])/3 + 
         (32*G[1, 1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, 1, x] + 
         12*G[1, x]*Zeta[3] - ((38*I)/9)*Pi*G[1, x]*Zeta[3] - 
         (16*G[0, 1, x]*Zeta[3])/3 - (8*G[1, 0, x]*Zeta[3])/3 - 
         (110*G[1, 1, x]*Zeta[3])/9) + Log[mu2]^2*((5*I)*Pi - (22*Pi^2)/9 + 
         ((20*I)/3)*Pi*G[0, x] + 5*G[1, x] - ((28*I)/3)*Pi*G[1, x] + 
         (44*Pi^2*G[1, x])/9 + (20*G[0, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, x] + 
         (20*G[1, 0, x])/3 - ((40*I)/3)*Pi*G[1, 0, x] - (34*G[1, 1, x])/3 - 
         ((20*I)/3)*Pi*G[1, 1, x] - (40*G[0, 1, 1, x])/3 - 
         (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
         ((5*I)*Pi*G[1, x] - (22*Pi^2*G[1, x])/9 + ((20*I)/3)*Pi*G[0, 1, x] + 
           ((20*I)/3)*Pi*G[1, 0, x] + 5*G[1, 1, x] + ((10*I)/3)*Pi*
            G[1, 1, x] + (20*G[0, 1, 1, x])/3 + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-13504/81 - ((887*I)/9)*Pi + (157*Pi^2)/9 + 
           ((5*I)/9)*Pi^3 - 98*G[0, x] - ((664*I)/9)*Pi*G[0, x] + 
           (194*Pi^2*G[0, x])/9 + (487*G[1, x])/9 + ((268*I)/9)*Pi*G[1, x] - 
           7*Pi^2*G[1, x] - 40*G[0, 0, x] - (48*I)*Pi*G[0, 0, x] + 
           20*G[0, 1, x] + ((68*I)/3)*Pi*G[0, 1, x] + 20*G[1, 0, x] + 
           (24*I)*Pi*G[1, 0, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
           (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + (16*Zeta[3])/9)) + 
       Log[mu2]*(((1705*I)/27)*Pi - (368*Pi^2)/9 - ((40*I)/9)*Pi^3 + 
         ((236*I)/3)*Pi*G[0, x] - (32*Pi^2*G[0, x])/9 + (1705*G[1, x])/27 - 
         ((2492*I)/27)*Pi*G[1, x] + (502*Pi^2*G[1, x])/9 + 
         ((80*I)/9)*Pi^3*G[1, x] + 32*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
         (140*G[0, 1, x])/3 - ((116*I)/3)*Pi*G[0, 1, x] + 
         (208*Pi^2*G[0, 1, x])/9 + (140*G[1, 0, x])/3 - 
         ((152*I)/3)*Pi*G[1, 0, x] + (64*Pi^2*G[1, 0, x])/9 - 
         (4022*G[1, 1, x])/27 - (32*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/
          3 - 8*G[0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, x] - 44*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] - 56*G[1, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, x] - 56*G[1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + (128*G[0, 1, 1, 1, x])/
          3 + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         (56*G[1, 0, 1, 1, x])/3 + 16*G[1, 1, 0, 0, x] + 
         (80*G[1, 1, 0, 1, x])/3 + (80*G[1, 1, 1, 0, x])/3 - 
         8*G[1, 1, 1, 1, x] + ((-32*I)*Pi*G[0, x] - 32*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + 12*Zeta[3] - 24*G[1, x]*Zeta[3] + 
         RATIO[x]*(-1413773/2916 - ((20633*I)/54)*Pi + (29207*Pi^2)/243 + 
           (21*I)*Pi^3 - (1063*Pi^4)/270 - (14036*G[0, x])/81 - 
           ((1876*I)/9)*Pi*G[0, x] + (298*Pi^2*G[0, x])/3 + 
           ((200*I)/9)*Pi^3*G[0, x] + (20189*G[1, x])/162 + 
           ((362*I)/3)*Pi*G[1, x] - (499*Pi^2*G[1, x])/9 - 
           ((94*I)/9)*Pi^3*G[1, x] - (188*G[0, 0, x])/9 - 
           ((188*I)/3)*Pi*G[0, 0, x] + (88*Pi^2*G[0, 0, x])/3 + 
           (76*G[0, 1, x])/9 + ((160*I)/3)*Pi*G[0, 1, x] - 
           (112*Pi^2*G[0, 1, x])/3 + (76*G[1, 0, x])/9 + ((68*I)/3)*Pi*
            G[1, 0, x] - (16*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] - 
           ((40*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 + 
           (88*G[0, 0, 0, x])/3 + ((256*I)/3)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           ((16*I)/3)*Pi*G[0, 1, 0, x] + (76*G[0, 1, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 1, 1, x] - (88*G[1, 0, 0, x])/3 - 
           (72*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - ((8*I)/3)*Pi*
            G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 
           (76*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] + 
           80*G[0, 0, 0, 0, x] + (16*G[0, 0, 0, 1, x])/3 + 
           (16*G[0, 0, 1, 0, x])/3 + (32*G[0, 0, 1, 1, x])/3 - 
           (56*G[0, 1, 0, 0, x])/3 + (40*G[0, 1, 0, 1, x])/3 + 
           (40*G[0, 1, 1, 0, x])/3 - (64*G[0, 1, 1, 1, x])/3 - 
           (200*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 1, x])/3 - 
           (40*G[1, 1, 1, 0, x])/3 + 8*G[1, 1, 1, 1, x] - (200*Zeta[3])/27 - 
           ((20*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/3 + 
           (80*G[1, x]*Zeta[3])/9) + RATIO[x^(-1)]*
          (((2461*I)/27)*Pi*G[1, x] - (296*Pi^2*G[1, x])/9 - 
           ((40*I)/9)*Pi^3*G[1, x] + ((104*I)/3)*Pi*G[0, 1, x] - 
           (104*Pi^2*G[0, 1, x])/9 + ((92*I)/3)*Pi*G[1, 0, x] - 
           (32*Pi^2*G[1, 0, x])/9 + (2461*G[1, 1, x])/27 + 
           ((46*I)/3)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 - 
           (8*I)*Pi*G[0, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, x] + 
           (104*G[0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, x] + 
           (92*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + 
           (92*G[1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, x] - 
           (76*G[1, 1, 1, x])/3 - ((20*I)/3)*Pi*G[1, 1, 1, x] - 
           8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
           (64*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] - (28*G[1, 0, 1, 1, x])/3 - 
           8*G[1, 1, 0, 0, x] - (40*G[1, 1, 0, 1, x])/3 - 
           (40*G[1, 1, 1, 0, x])/3 + 4*G[1, 1, 1, 1, x] + 
           12*G[1, x]*Zeta[3])) + RATIO[x]*(-28767799/52488 - 
         ((353990*I)/729)*Pi + (424267*Pi^2)/2187 + ((11426*I)/243)*Pi^3 - 
         (6371*Pi^4)/486 - ((367*I)/270)*Pi^5 - (60629*G[0, x])/729 - 
         ((14036*I)/81)*Pi*G[0, x] + (30941*Pi^2*G[0, x])/243 + 
         ((1144*I)/27)*Pi^3*G[0, x] - (1099*Pi^4*G[0, x])/135 + 
         (240329*G[1, x])/2916 + ((20189*I)/162)*Pi*G[1, x] - 
         (20840*Pi^2*G[1, x])/243 - ((691*I)/27)*Pi^3*G[1, x] + 
         (62*Pi^4*G[1, x])/15 + (70*G[0, 0, x])/3 + ((50*I)/3)*Pi*
          G[0, 0, x] - (64*Pi^2*G[0, 0, x])/9 + (8*I)*Pi^3*G[0, 0, x] - 
         (70*G[0, 1, x])/3 + ((128*I)/3)*Pi*G[0, 1, x] - 
         (172*Pi^2*G[0, 1, x])/3 - ((170*I)/9)*Pi^3*G[0, 1, x] - 
         (70*G[1, 0, x])/3 - ((262*I)/9)*Pi*G[1, 0, x] + 
         (244*Pi^2*G[1, 0, x])/9 + (70*G[1, 1, x])/3 - 
         ((272*I)/9)*Pi*G[1, 1, x] + (112*Pi^2*G[1, 1, x])/3 + 
         ((98*I)/9)*Pi^3*G[1, 1, x] + (524*G[0, 0, 0, x])/9 + 
         ((328*I)/3)*Pi*G[0, 0, 0, x] - (268*Pi^2*G[0, 0, 0, x])/9 - 
         (62*G[0, 0, 1, x])/3 + ((88*I)/3)*Pi*G[0, 0, 1, x] - 
         (28*Pi^2*G[0, 0, 1, x])/3 - (62*G[0, 1, 0, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, x] + (140*Pi^2*G[0, 1, 0, x])/9 + 
         (494*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         18*Pi^2*G[0, 1, 1, x] - (572*G[1, 0, 0, x])/9 - 
         (96*I)*Pi*G[1, 0, 0, x] + (188*Pi^2*G[1, 0, 0, x])/9 + 
         26*G[1, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/
          9 + 26*G[1, 1, 0, x] - ((64*I)/3)*Pi*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/3 - (542*G[1, 1, 1, x])/9 - 
         (8*I)*Pi*G[1, 1, 1, x] - (82*Pi^2*G[1, 1, 1, x])/9 + 
         (152*G[0, 0, 0, 0, x])/3 - ((112*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (88*G[0, 0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (88*G[0, 0, 1, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         12*G[0, 0, 1, 1, x] - (28*G[0, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 0, x] + (88*G[0, 1, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (88*G[0, 1, 1, 0, x])/3 - 
         60*G[0, 1, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (112*G[1, 0, 0, 0, x])/3 + ((112*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (88*G[1, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] - 
         (88*G[1, 0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (4*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 0, x] - (88*G[1, 1, 0, 1, x])/3 + 
         ((32*I)/3)*Pi*G[1, 1, 0, 1, x] - (88*G[1, 1, 1, 0, x])/3 + 
         (140*G[1, 1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         96*G[0, 0, 0, 0, 0, x] - (64*G[0, 0, 0, 0, 1, x])/3 - 
         (64*G[0, 0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 0, 0, x])/3 + 
         (32*G[0, 0, 1, 0, 1, x])/3 + (32*G[0, 0, 1, 1, 0, x])/3 - 
         (64*G[0, 0, 1, 1, 1, x])/3 + 24*G[0, 1, 0, 0, 0, x] - 
         (64*G[0, 1, 0, 0, 1, x])/3 - (64*G[0, 1, 0, 1, 0, x])/3 - 
         (8*G[0, 1, 0, 1, 1, x])/3 - (40*G[0, 1, 1, 0, 1, x])/3 - 
         (40*G[0, 1, 1, 1, 0, x])/3 + (88*G[0, 1, 1, 1, 1, x])/3 + 
         (248*G[1, 0, 0, 0, 0, x])/3 + (64*G[1, 0, 0, 0, 1, x])/3 + 
         (64*G[1, 0, 0, 1, 0, x])/3 + (32*G[1, 0, 1, 0, 0, x])/3 - 
         (32*G[1, 0, 1, 0, 1, x])/3 - (32*G[1, 0, 1, 1, 0, x])/3 + 
         8*G[1, 0, 1, 1, 1, x] - (32*G[1, 1, 0, 0, 0, x])/3 + 
         (64*G[1, 1, 0, 0, 1, x])/3 + (64*G[1, 1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 1, 1, x])/3 + (40*G[1, 1, 1, 0, 1, x])/3 + 
         (40*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] - 
         (356*Zeta[3])/27 - ((212*I)/27)*Pi*Zeta[3] - (74*Pi^2*Zeta[3])/9 + 
         36*G[0, x]*Zeta[3] - (4*I)*Pi*G[0, x]*Zeta[3] - 
         (520*G[1, x]*Zeta[3])/9 - ((112*I)/9)*Pi*G[1, x]*Zeta[3] + 
         96*G[0, 0, x]*Zeta[3] - (112*G[0, 1, x]*Zeta[3])/3 - 
         64*G[1, 0, x]*Zeta[3] + (16*G[1, 1, x]*Zeta[3])/3 + 
         (272*Zeta[5])/9))/Nc + Nc*((4*I)*Pi + (1034*Pi^2)/27 + 
       ((61*I)/2)*Pi^3 - (416*Pi^4)/135 + ((7*I)/45)*Pi^5 + 
       ((538*I)/27)*Pi*G[0, x] + (100*Pi^2*G[0, x])/9 - 
       ((34*I)/9)*Pi^3*G[0, x] + 4*G[1, x] + ((340*I)/27)*Pi*G[1, x] - 
       (2113*Pi^2*G[1, x])/27 - ((409*I)/18)*Pi^3*G[1, x] + 
       (556*Pi^4*G[1, x])/135 - ((7*I)/90)*Pi^5*G[1, x] + 
       (320*G[0, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, x] - 
       (32*Pi^2*G[0, 0, x])/3 - (2342*G[0, 1, x])/27 + 
       ((1435*I)/27)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 - 
       ((80*I)/9)*Pi^3*G[0, 1, x] - (2342*G[1, 0, x])/27 - 
       ((2552*I)/27)*Pi*G[1, 0, x] + (206*Pi^2*G[1, 0, x])/9 + 
       ((44*I)/9)*Pi^3*G[1, 0, x] + (298*G[1, 1, x])/3 + 
       ((2236*I)/27)*Pi*G[1, 1, x] + 27*Pi^2*G[1, 1, x] + 
       ((4*I)/3)*Pi^3*G[1, 1, x] + (22*Pi^4*G[1, 1, x])/45 - 
       32*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] + (80*G[0, 0, 1, x])/3 - 
       ((184*I)/3)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/9 + 
       (80*G[0, 1, 0, x])/3 + ((248*I)/3)*Pi*G[0, 1, 0, x] + 
       (16*Pi^2*G[0, 1, 0, x])/9 + (1507*G[0, 1, 1, x])/27 + 
       4*Pi^2*G[0, 1, 1, x] - 156*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] + 
       (32*Pi^2*G[1, 0, 0, x])/3 + (2452*G[1, 0, 1, x])/27 - 
       (21*I)*Pi*G[1, 0, 1, x] - (44*Pi^2*G[1, 0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] + (2452*G[1, 1, 0, x])/27 + 
       ((16*I)/3)*Pi*G[1, 1, 0, x] - (244*Pi^2*G[1, 1, 0, x])/9 - 
       32*G[1, 1, 1, x] - ((196*I)/3)*Pi*G[1, 1, 1, x] - 
       (8*Pi^2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 1, x] + 
       ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (184*G[0, 0, 1, 1, x])/3 + 
       (196*G[0, 1, 0, 0, x])/3 - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (40*G[0, 1, 0, 1, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       (40*G[0, 1, 1, 0, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, x] - 
       (100*G[0, 1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, 1, x] + 
       60*G[1, 0, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, 0, x] - 
       36*G[1, 0, 0, 1, x] + ((88*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       36*G[1, 0, 1, 0, x] - (72*I)*Pi*G[1, 0, 1, 0, x] - 
       29*G[1, 0, 1, 1, x] + (4*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (80*G[1, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (196*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
       (8*Pi^2*G[1, 1, 0, 1, x])/3 - (196*G[1, 1, 1, 0, x])/3 + 
       ((80*I)/3)*Pi*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 1, x] + 
       (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
       (8*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
       (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 + 
       (56*G[0, 1, 0, 1, 1, x])/3 + (56*G[0, 1, 1, 0, 0, x])/3 - 
       (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
       24*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 1, x] + 
       8*G[1, 0, 0, 1, 0, x] + (88*G[1, 0, 0, 1, 1, x])/3 - 
       (200*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] + (8*G[1, 0, 1, 1, 0, x])/3 + 
       (8*G[1, 0, 1, 1, 1, x])/3 - 56*G[1, 1, 0, 0, 0, x] + 
       (32*G[1, 1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (32*G[1, 1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
       24*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 0, 1, 1, x] - 
       16*G[1, 1, 0, 0, 1, 1, x] + (473/27 + ((128*I)/27)*Pi - (4*Pi^2)/9 - 
         (88*G[0, x])/27 + ((64*I)/9)*Pi*G[0, x] - ((8*I)/3)*Pi*G[1, x] - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3)*Log[mu2]^3*RATIO[x] + 
       (2 - (I/3)*Pi + (22*G[0, x])/9)*Log[mu2]^4*RATIO[x] - 
       (5*Log[mu2]^5*RATIO[x])/9 + (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 
         8*G[1, 0, x] - 8*G[1, 1, x])*RATIO[x^2] + 
       Log[mu2]^2*((10*Pi^2)/3 - ((10*I)/3)*Pi*G[0, x] - 
         ((10*I)/3)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 - (10*G[0, 1, x])/3 + 
         ((20*I)/3)*Pi*G[0, 1, x] - (10*G[1, 0, x])/3 + 
         ((20*I)/3)*Pi*G[1, 0, x] + ((20*I)/3)*Pi*G[1, 1, x] + 
         (20*G[0, 1, 1, x])/3 + (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 + 
         ((10*Pi^2*G[1, x])/3 - ((10*I)/3)*Pi*G[0, 1, x] - 
           ((10*I)/3)*Pi*G[1, 0, x] - ((10*I)/3)*Pi*G[1, 1, x] - 
           (10*G[0, 1, 1, x])/3 - (10*G[1, 0, 1, x])/3 - (10*G[1, 1, 0, x])/
            3)*RATIO[x^(-1)] + RATIO[x]*(203/108 - ((14*I)/9)*Pi - 
           (19*Pi^2)/9 - ((5*I)/9)*Pi^3 - (487*G[0, x])/9 - 
           ((148*I)/9)*Pi*G[0, x] - 9*Pi^2*G[0, x] - ((20*I)/3)*Pi*G[1, x] + 
           8*Pi^2*G[1, x] - ((4*I)/3)*Pi*G[0, 0, x] - (20*G[0, 1, x])/3 - 
           (8*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/3 - ((20*I)/3)*Pi*
            G[1, 0, x] - (4*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
           (74*Zeta[3])/9)) - (197*Zeta[3])/3 - (116*I)*Pi*Zeta[3] - 
       8*Pi^2*Zeta[3] - (112*G[0, x]*Zeta[3])/3 + 71*G[1, x]*Zeta[3] + 
       (88*I)*Pi*G[1, x]*Zeta[3] + 4*Pi^2*G[1, x]*Zeta[3] - 
       (88*G[0, 1, x]*Zeta[3])/3 + (128*G[1, 0, x]*Zeta[3])/3 + 
       (104*G[1, 1, x]*Zeta[3])/3 - (16*I)*Pi*G[1, 1, x]*Zeta[3] + 
       12*G[1, 0, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 - 
         (22*Pi^4)/15 - ((320*I)/3)*Pi*G[0, x] + (50*Pi^2*G[0, x])/3 - 
         (320*G[0, 0, x])/3 + (8*I)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 1, x] - 
         (20*I)*Pi*G[1, 0, x] + 32*G[0, 0, 0, x] + (48*I)*Pi*G[0, 0, 1, x] - 
         20*G[1, 0, 0, x] + 48*G[0, 0, 1, 1, x] - 20*Zeta[3] + 
         (48*I)*Pi*Zeta[3]) + Log[mu2]*(18*Pi^2 + ((100*I)/9)*Pi^3 - 
         ((16*I)/3)*Pi*G[0, x] + (76*Pi^2*G[0, x])/9 - 
         ((16*I)/3)*Pi*G[1, x] - (104*Pi^2*G[1, x])/3 - 
         ((128*I)/9)*Pi^3*G[1, x] + 24*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 
         (88*G[0, 1, x])/3 + ((52*I)/3)*Pi*G[0, 1, x] - (104*Pi^2*G[0, 1, x])/
          9 - (88*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] - 
         (80*Pi^2*G[1, 0, x])/9 + 24*G[1, 1, x] + (44*I)*Pi*G[1, 1, x] + 
         8*Pi^2*G[1, 1, x] + 4*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
         44*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 44*G[1, 0, 1, x] + 
         44*G[1, 1, 0, x] + (32*I)*Pi*G[1, 1, 0, x] - ((64*I)/3)*Pi*
          G[1, 1, 1, x] - 8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - (64*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 40*G[1, 1, 0, 0, x] - 
         (64*G[1, 1, 0, 1, x])/3 - (64*G[1, 1, 1, 0, x])/3 + 
         ((-24*I)*Pi*G[0, x] - 24*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 
         40*Zeta[3] + 32*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
          ((-20*I)*Pi*G[1, x] + (62*Pi^2*G[1, x])/3 + ((100*I)/9)*Pi^3*
            G[1, x] - ((52*I)/3)*Pi*G[0, 1, x] + (52*Pi^2*G[0, 1, x])/9 - 
           ((64*I)/3)*Pi*G[1, 0, x] + (76*Pi^2*G[1, 0, x])/9 - 
           20*G[1, 1, x] - ((64*I)/3)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] + 
           (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (52*G[0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
           (64*G[1, 0, 1, x])/3 - (64*G[1, 1, 0, x])/3 - 
           (40*I)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] + 
           4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           (32*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + (8*G[1, 0, 1, 1, x])/3 - 
           44*G[1, 1, 0, 0, x] + (32*G[1, 1, 0, 1, x])/3 + 
           (32*G[1, 1, 1, 0, x])/3 - 40*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-1168967/5832 - ((9790*I)/81)*Pi + (5953*Pi^2)/243 + 
           ((73*I)/9)*Pi^3 + (143*Pi^4)/108 - (20189*G[0, x])/162 - 
           ((3034*I)/27)*Pi*G[0, x] + (79*Pi^2*G[0, x])/9 - 
           ((22*I)/3)*Pi^3*G[0, x] - ((112*I)/27)*Pi*G[1, x] + 
           (70*Pi^2*G[1, x])/3 + (8*I)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
           ((112*I)/3)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
           (4*G[0, 1, x])/27 - ((4*I)/3)*Pi*G[0, 1, x] + (56*Pi^2*G[0, 1, x])/
            3 - (4*G[1, 0, x])/27 - ((152*I)/3)*Pi*G[1, 0, x] - 
           4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 + 
           (76*G[0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - ((40*I)/3)*Pi*G[0, 0, 1, x] + 
           12*G[0, 1, 0, x] - ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           (76*G[1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, x] - 
           12*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           ((32*I)/3)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] - 
           8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
           (16*G[0, 0, 1, 1, x])/3 + 8*G[0, 1, 0, 0, x] - 
           (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 
           (32*G[1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 0, x])/3 - 
           (2920*Zeta[3])/27 - ((116*I)/3)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/
            9 + 8*G[1, x]*Zeta[3])) - 60*Zeta[5] + 30*G[1, x]*Zeta[5] + 
       RATIO[x]*(-22674005/52488 - ((542099*I)/1944)*Pi + 
         (1319641*Pi^2)/17496 + ((739*I)/27)*Pi^3 - (797*Pi^4)/405 + 
         ((47*I)/108)*Pi^5 - (217001*G[0, x])/2916 - ((20189*I)/162)*Pi*
          G[0, x] + (9374*Pi^2*G[0, x])/243 - ((89*I)/27)*Pi^3*G[0, x] + 
         (98*Pi^4*G[0, x])/135 - 4*G[1, x] + (673*Pi^2*G[1, x])/27 + 
         ((40*I)/3)*Pi^3*G[1, x] - (4*Pi^4*G[1, x])/3 - 18*G[0, 0, x] + 
         ((692*I)/9)*Pi*G[0, 0, x] + (6*I)*Pi^3*G[0, 0, x] + 18*G[0, 1, x] + 
         ((554*I)/27)*Pi*G[0, 1, x] + (76*Pi^2*G[0, 1, x])/3 + 
         ((76*I)/9)*Pi^3*G[0, 1, x] + 18*G[1, 0, x] - ((2188*I)/27)*Pi*
          G[1, 0, x] + (20*Pi^2*G[1, 0, x])/3 - ((10*I)/3)*Pi^3*G[1, 0, x] - 
         18*G[1, 1, x] - ((74*I)/3)*Pi*G[1, 1, x] - (56*Pi^2*G[1, 1, x])/3 - 
         ((52*I)/9)*Pi^3*G[1, 1, x] + (542*G[0, 0, 0, x])/9 - 
         ((152*I)/3)*Pi*G[0, 0, 0, x] - (14*Pi^2*G[0, 0, 0, x])/9 + 
         (62*G[0, 0, 1, x])/3 - ((88*I)/3)*Pi*G[0, 0, 1, x] + 
         4*Pi^2*G[0, 0, 1, x] + (62*G[0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, x] - (28*Pi^2*G[0, 1, 0, x])/9 - 
         (16*I)*Pi*G[0, 1, 1, x] - (32*Pi^2*G[0, 1, 1, x])/3 - 
         (494*G[1, 0, 0, x])/9 + ((112*I)/3)*Pi*G[1, 0, 0, x] + 
         (10*Pi^2*G[1, 0, 0, x])/3 - 26*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 - 
         26*G[1, 1, 0, x] + ((64*I)/3)*Pi*G[1, 1, 0, x] + 
         (4*Pi^2*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3 + 
         ((88*I)/3)*Pi*G[1, 1, 1, x] + (16*Pi^2*G[1, 1, 1, x])/3 - 
         (140*G[0, 0, 0, 0, x])/3 + ((80*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (88*G[0, 0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         (88*G[0, 0, 1, 0, x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         12*G[0, 0, 1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         (28*G[0, 1, 0, 0, x])/3 - (88*G[0, 1, 0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - (88*G[0, 1, 1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/3 + 
         ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + (100*G[1, 0, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, 0, x] + (88*G[1, 0, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (88*G[1, 0, 1, 0, x])/3 + 
         ((64*I)/3)*Pi*G[1, 0, 1, 0, x] - (4*G[1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, x] - ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (88*G[1, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (88*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, x] + 
         (56*G[0, 0, 0, 0, 1, x])/3 + (56*G[0, 0, 0, 1, 0, x])/3 - 
         (40*G[0, 0, 1, 0, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
         (56*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 + 
         16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
         16*G[0, 1, 1, 1, 1, x] + (8*G[1, 0, 0, 0, 0, x])/3 - 
         (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 + 
         (40*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
         (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 1, 1, x])/3 - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] - (14677*Zeta[3])/81 + 
         ((80*I)/27)*Pi*Zeta[3] + (61*Pi^2*Zeta[3])/3 + (904*G[0, x]*Zeta[3])/
          9 - ((224*I)/9)*Pi*G[0, x]*Zeta[3] - (44*G[1, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 16*G[0, 0, x]*Zeta[3] + 
         (128*G[0, 1, x]*Zeta[3])/3 - 16*G[1, 0, x]*Zeta[3] - 
         (32*G[1, 1, x]*Zeta[3])/3 + (764*Zeta[5])/9) + 
       RATIO[x^(-1)]*(((-220*I)/3)*Pi*G[1, x] + (1424*Pi^2*G[1, x])/27 + 
         ((473*I)/18)*Pi^3*G[1, x] - (614*Pi^4*G[1, x])/135 + 
         ((7*I)/45)*Pi^5*G[1, x] - ((974*I)/27)*Pi*G[0, 1, x] + 
         (140*Pi^2*G[0, 1, x])/9 + ((34*I)/9)*Pi^3*G[0, 1, x] - 
         ((1154*I)/27)*Pi*G[1, 0, x] + 18*Pi^2*G[1, 0, x] - 
         ((34*I)/9)*Pi^3*G[1, 0, x] - (220*G[1, 1, x])/3 - 
         ((974*I)/27)*Pi*G[1, 1, x] - (53*Pi^2*G[1, 1, x])/3 + 
         (2*I)*Pi^3*G[1, 1, x] - (44*Pi^4*G[1, 1, x])/45 + 
         (12*I)*Pi*G[0, 0, 1, x] - (28*Pi^2*G[0, 0, 1, x])/9 - 
         (12*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/9 - 
         (974*G[0, 1, 1, x])/27 - (10*Pi^2*G[0, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] - (32*Pi^2*G[1, 0, 0, x])/3 - 
         (1154*G[1, 0, 1, x])/27 + (13*I)*Pi*G[1, 0, 1, x] - 
         (2*Pi^2*G[1, 0, 1, x])/9 - ((4*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (1154*G[1, 1, 0, x])/27 - (88*I)*Pi*G[1, 1, 0, x] + 
         (266*Pi^2*G[1, 1, 0, x])/9 + (80*G[1, 1, 1, x])/3 + 
         ((104*I)/3)*Pi*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/3 - 
         ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         12*G[0, 0, 1, 1, x] + ((20*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         12*G[0, 1, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (88*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         (68*I)*Pi*G[1, 0, 1, 0, x] + (55*G[1, 0, 1, 1, x])/3 - 
         (8*Pi^2*G[1, 0, 1, 1, x])/3 - (304*G[1, 1, 0, 0, x])/3 + 
         ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + (104*G[1, 1, 0, 1, x])/3 + 
         (4*I)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (104*G[1, 1, 1, 0, x])/3 - ((88*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, 1, x] - (4*G[0, 0, 0, 1, 1, x])/3 + 
         (4*G[0, 0, 1, 0, 1, x])/3 + (4*G[0, 0, 1, 1, 0, x])/3 - 
         (16*G[0, 0, 1, 1, 1, x])/3 + (20*G[0, 1, 0, 0, 1, x])/3 + 
         (20*G[0, 1, 0, 1, 0, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 - 
         (28*G[0, 1, 1, 0, 0, x])/3 + (16*G[0, 1, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 1, 0, x])/3 - 12*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
         (4*G[1, 0, 0, 1, 1, x])/3 + (196*G[1, 0, 1, 0, 0, x])/3 - 
         (4*G[1, 0, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (4*G[1, 0, 1, 1, 0, x])/3 - (4*G[1, 0, 1, 1, 1, x])/3 + 
         60*G[1, 1, 0, 0, 0, x] - (16*G[1, 1, 0, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 0, 0, 1, x] - (16*G[1, 1, 0, 1, 0, x])/3 - 
         (4*G[1, 1, 0, 1, 1, x])/3 - 28*G[1, 1, 1, 0, 0, x] - 
         12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] + 
         8*G[1, 0, 1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, 1, 1, x] - 
         (377*G[1, x]*Zeta[3])/3 - (68*I)*Pi*G[1, x]*Zeta[3] - 
         8*Pi^2*G[1, x]*Zeta[3] + (8*G[0, 1, x]*Zeta[3])/3 - 
         (112*G[1, 0, x]*Zeta[3])/3 - (100*G[1, 1, x]*Zeta[3])/3 + 
         (32*I)*Pi*G[1, 1, x]*Zeta[3] - 24*G[1, 0, 1, x]*Zeta[3] - 
         60*G[1, x]*Zeta[5])) + Nc^2*(22674005/52488 - ((301231*I)/1458)*Pi + 
       (998957*Pi^2)/17496 + ((1553*I)/243)*Pi^3 + (1357*Pi^4)/810 - 
       ((4*I)/15)*Pi^5 - (791297*G[1, x])/1944 + ((16411*I)/108)*Pi*G[1, x] - 
       (613*Pi^2*G[1, x])/54 + ((17*I)/54)*Pi^3*G[1, x] + 
       (307*Pi^4*G[1, x])/540 + ((7*I)/90)*Pi^5*G[1, x] + 
       ((805*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[0, 1, x] + (108853*G[1, 1, x])/324 - 
       ((4451*I)/27)*Pi*G[1, 1, x] + (73*Pi^2*G[1, 1, x])/18 - 
       ((8*I)/9)*Pi^3*G[1, 1, x] - (22*Pi^4*G[1, 1, x])/45 - 
       ((32*I)/3)*Pi*G[0, 0, 1, x] + (805*G[0, 1, 1, x])/9 - 
       ((80*I)/3)*Pi*G[0, 1, 1, x] - (34*Pi^2*G[0, 1, 1, x])/9 - 
       ((124*I)/9)*Pi*G[1, 0, 1, x] - (76*Pi^2*G[1, 0, 1, x])/9 + 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] - (856*G[1, 1, 1, x])/3 + 
       ((716*I)/9)*Pi*G[1, 1, 1, x] + (122*Pi^2*G[1, 1, 1, x])/9 - 
       ((2*I)/3)*Pi^3*G[1, 1, 1, x] - (32*G[0, 0, 1, 1, x])/3 - 
       48*G[0, 1, 1, 1, x] + ((64*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       ((128*I)/3)*Pi*G[1, 0, 0, 1, x] - (124*G[1, 0, 1, 1, x])/9 + 
       ((164*I)/3)*Pi*G[1, 0, 1, 1, x] + (4*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 0, 1, x] + (8*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (1274*G[1, 1, 1, 1, x])/9 - (88*I)*Pi*G[1, 1, 1, 1, x] - 
       4*Pi^2*G[1, 1, 1, 1, x] + (88*G[0, 1, 1, 1, 1, x])/3 - 
       (128*G[1, 0, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (176*G[1, 0, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 0, 1, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       104*G[1, 1, 1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(5/9 - (5*RATIO[(1 - x)^(-1)])/9) + 
       Log[mu2/s]^4*(-2 + ((22*I)/9)*Pi - G[1, x]/3 + 
         (2 - ((22*I)/9)*Pi + G[1, x]/3)*RATIO[(1 - x)^(-1)]) + 
       Log[mu2/s]^3*(-473/27 - ((46*I)/27)*Pi - (34*Pi^2)/9 + 
         (170*G[1, x])/27 - ((26*I)/9)*Pi*G[1, x] - (14*G[1, 1, x])/9 + 
         (473/27 + ((88*I)/27)*Pi + (34*Pi^2)/9 - (128*G[1, x])/27 + 
           ((40*I)/9)*Pi*G[1, x] + (28*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
         (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*RATIO[x^(-1)]) + 
       (5398*Zeta[3])/81 + (50*I)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/9 - 
       (778*G[1, x]*Zeta[3])/27 + ((298*I)/9)*Pi*G[1, x]*Zeta[3] + 
       4*Pi^2*G[1, x]*Zeta[3] + (106*G[1, 1, x]*Zeta[3])/9 - 
       (16*I)*Pi*G[1, 1, x]*Zeta[3] - 12*G[1, 0, 1, x]*Zeta[3] + 
       12*G[1, 1, 1, x]*Zeta[3] + Log[mu2/s]^2*(-203/108 - ((532*I)/9)*Pi - 
         (35*Pi^2)/9 - ((23*I)/9)*Pi^3 - (59*G[1, x])/9 + 
         ((169*I)/9)*Pi*G[1, x] + (47*Pi^2*G[1, x])/9 - 
         ((4*I)/3)*Pi*G[0, 1, x] - G[1, 1, x]/9 - ((2*I)/3)*Pi*G[1, 1, x] - 
         (4*G[0, 1, 1, x])/3 + 4*G[1, 1, 1, x] + 
         ((-5*I)*Pi*G[1, x] - (34*Pi^2*G[1, x])/9 - 5*G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] - (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(203/108 + ((487*I)/9)*Pi + Pi^2/9 + 
           ((23*I)/9)*Pi^3 + (14*G[1, x])/9 - ((208*I)/9)*Pi*G[1, x] - 
           9*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - (80*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - 
           (20*G[1, 1, 1, x])/3 - (86*Zeta[3])/9) + (86*Zeta[3])/9) + 
       RATIO[x]*((22*Pi^4)/15 - 8*Pi^2*G[0, 1, x] + 8*Pi^2*G[1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, x] + (48*I)*Pi*G[0, 1, 1, x] + 
         (48*I)*Pi*G[1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 
         48*G[0, 0, 1, 1, x] + 48*G[0, 1, 1, 1, x] + 48*G[1, 0, 1, 1, x] - 
         48*G[1, 1, 1, 1, x] + (48*I)*Pi*Zeta[3]) + 
       Log[mu2/s]*(1168967/5832 - ((30419*I)/162)*Pi + (6224*Pi^2)/243 - 
         ((7*I)/3)*Pi^3 + (109*Pi^4)/108 - (14905*G[1, x])/81 + 
         ((2899*I)/27)*Pi*G[1, x] + Pi^2*G[1, x] + ((22*I)/9)*Pi^3*G[1, x] + 
         ((64*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 + 
         (3253*G[1, 1, x])/27 - ((560*I)/9)*Pi*G[1, 1, x] - 
         (26*Pi^2*G[1, 1, x])/3 + (64*G[0, 1, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         62*G[1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, x] - 8*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, x] + (2236*Zeta[3])/27 - 
         ((56*I)/9)*Pi*Zeta[3] - (64*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(((-1705*I)/27)*Pi*G[1, x] - (32*Pi^2*G[1, x])/9 - 
           ((20*I)/9)*Pi^3*G[1, x] - (1705*G[1, 1, x])/27 + 
           ((92*I)/3)*Pi*G[1, 1, x] + (14*Pi^2*G[1, 1, x])/3 - 
           (4*I)*Pi*G[1, 0, 1, x] + (122*G[1, 1, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, 1, x] - 4*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 1, 1, x] + 12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-1168967/5832 + ((20189*I)/162)*Pi - (7088*Pi^2)/243 + 
           (I/9)*Pi^3 - (109*Pi^4)/108 + (9790*G[1, x])/81 - 
           ((3146*I)/27)*Pi*G[1, x] + (37*Pi^2*G[1, x])/9 - 
           ((14*I)/3)*Pi^3*G[1, x] - ((76*I)/3)*Pi*G[0, 1, x] - 
           (16*Pi^2*G[0, 1, x])/3 - (3230*G[1, 1, x])/27 + 
           ((656*I)/9)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 - 
           (76*G[0, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, x] + 
           (272*G[1, 1, 1, x])/3 - ((112*I)/3)*Pi*G[1, 1, 1, x] + 
           8*G[0, 1, 1, 1, x] - 24*G[1, 1, 1, 1, x] - (1912*Zeta[3])/27 + 
           ((56*I)/9)*Pi*Zeta[3] + (100*G[1, x]*Zeta[3])/3)) - 
       (740*Zeta[5])/9 + 30*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-22674005/52488 + ((228665*I)/2916)*Pi - (670421*Pi^2)/17496 - 
         ((1841*I)/243)*Pi^3 - (781*Pi^4)/810 + (I/9)*Pi^5 + 
         (542099*G[1, x])/1944 - ((20189*I)/162)*Pi*G[1, x] + 
         (830*Pi^2*G[1, x])/27 - (I/9)*Pi^3*G[1, x] + (121*Pi^4*G[1, x])/
          108 - ((494*I)/9)*Pi*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/3 - 
         (2*I)*Pi^3*G[0, 1, x] - (39769*G[1, 1, x])/162 + 
         ((3370*I)/27)*Pi*G[1, 1, x] - (76*Pi^2*G[1, 1, x])/9 + 
         ((38*I)/9)*Pi^3*G[1, 1, x] - (494*G[0, 1, 1, x])/9 + 
         ((92*I)/3)*Pi*G[0, 1, 1, x] + (10*Pi^2*G[0, 1, 1, x])/9 + 
         ((76*I)/3)*Pi*G[1, 0, 1, x] + (56*Pi^2*G[1, 0, 1, x])/9 + 
         (2200*G[1, 1, 1, x])/9 - ((896*I)/9)*Pi*G[1, 1, 1, x] - 
         (26*Pi^2*G[1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 0, 1, x] + 
         56*G[0, 1, 1, 1, x] - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (76*G[1, 0, 1, 1, x])/3 - ((56*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - (1712*G[1, 1, 1, 1, x])/9 + 
         ((208*I)/3)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 1, 0, 1, 1, x] - 
         (64*G[0, 1, 1, 1, 1, x])/3 - (56*G[1, 0, 1, 1, 1, x])/3 - 
         (8*G[1, 1, 0, 1, 1, x])/3 + (280*G[1, 1, 1, 1, 1, x])/3 - 
         (8125*Zeta[3])/81 - ((472*I)/9)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/9 - 
         (44*G[1, x]*Zeta[3])/27 - ((32*I)/9)*Pi*G[1, x]*Zeta[3] + 
         24*G[0, 1, x]*Zeta[3] - (428*G[1, 1, x]*Zeta[3])/9 + 
         (200*Zeta[5])/9) + RATIO[x^(-1)]*(((-46501*I)/324)*Pi*G[1, x] + 
         (169*Pi^2*G[1, x])/9 - ((32*I)/27)*Pi^3*G[1, x] + 
         (32*Pi^4*G[1, x])/45 - ((7*I)/45)*Pi^5*G[1, x] + 
         ((46*I)/3)*Pi*G[0, 1, x] - (46501*G[1, 1, x])/324 + 
         ((1682*I)/27)*Pi*G[1, 1, x] + (67*Pi^2*G[1, 1, x])/18 + 
         (2*I)*Pi^3*G[1, 1, x] + (44*Pi^4*G[1, 1, x])/45 + 
         (46*G[0, 1, 1, x])/3 + ((101*I)/9)*Pi*G[1, 0, 1, x] + 
         (28*Pi^2*G[1, 0, 1, x])/9 - ((4*I)/3)*Pi^3*G[1, 0, 1, x] + 
         (1129*G[1, 1, 1, x])/9 - (61*I)*Pi*G[1, 1, 1, x] - 
         (28*Pi^2*G[1, 1, 1, x])/9 + ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (101*G[1, 0, 1, 1, x])/9 + 
         (4*I)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 + 
         ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (305*G[1, 1, 1, 1, x])/3 + ((64*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         8*Pi^2*G[1, 1, 1, 1, x] - (32*G[1, 0, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (16*G[1, 1, 0, 1, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (40*I)*Pi*G[1, 1, 1, 0, 1, x] + (88*G[1, 1, 1, 1, 1, x])/3 - 
         (40*I)*Pi*G[1, 1, 1, 1, 1, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
         8*G[1, 0, 1, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 1, 1, x] + 
         32*G[1, 1, 0, 1, 1, 1, x] + 40*G[1, 1, 1, 0, 1, 1, x] - 
         40*G[1, 1, 1, 1, 1, 1, x] - (101*G[1, x]*Zeta[3])/3 - 
         ((22*I)/9)*Pi*G[1, x]*Zeta[3] - 8*Pi^2*G[1, x]*Zeta[3] - 
         (106*G[1, 1, x]*Zeta[3])/9 + (32*I)*Pi*G[1, 1, x]*Zeta[3] + 
         24*G[1, 0, 1, x]*Zeta[3] - 24*G[1, 1, 1, x]*Zeta[3] - 
         60*G[1, x]*Zeta[5])) + (((11843*I)/324)*Pi - (647*Pi^2)/27 + 
       ((17*I)/2)*Pi^3 - (517*Pi^4)/45 - ((14*I)/15)*Pi^5 - 
       ((538*I)/27)*Pi*G[0, x] - (218*Pi^2*G[0, x])/9 + 
       ((106*I)/9)*Pi^3*G[0, x] + (11843*G[1, x])/324 - 
       ((449*I)/162)*Pi*G[1, x] + (3065*Pi^2*G[1, x])/54 - 
       ((260*I)/9)*Pi^3*G[1, x] + (383*Pi^4*G[1, x])/45 + 
       ((7*I)/15)*Pi^5*G[1, x] - (62*G[0, 0, x])/3 + 
       ((20*I)/3)*Pi*G[0, 0, x] + (80*Pi^2*G[0, 0, x])/9 + 
       (20*G[0, 1, x])/27 - ((6682*I)/27)*Pi*G[0, 1, x] - 
       (34*Pi^2*G[0, 1, x])/9 + ((140*I)/9)*Pi^3*G[0, 1, x] + 
       (20*G[1, 0, x])/27 + ((1184*I)/27)*Pi*G[1, 0, x] + 
       (40*Pi^2*G[1, 0, x])/3 - ((104*I)/9)*Pi^3*G[1, 0, x] - 
       (6251*G[1, 1, x])/162 + ((580*I)/27)*Pi*G[1, 1, x] - 
       (407*Pi^2*G[1, 1, x])/9 + ((20*I)/3)*Pi^3*G[1, 1, x] - 
       (44*Pi^4*G[1, 1, x])/15 - (32*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] + (28*G[0, 0, 1, x])/3 + 
       ((896*I)/3)*Pi*G[0, 0, 1, x] - (56*Pi^2*G[0, 0, 1, x])/9 + 
       (28*G[0, 1, 0, x])/3 - ((344*I)/3)*Pi*G[0, 1, 0, x] - 
       (16*Pi^2*G[0, 1, 0, x])/9 - (7402*G[0, 1, 1, x])/27 - 
       (24*I)*Pi*G[0, 1, 1, x] + (28*Pi^2*G[0, 1, 1, x])/3 - 
       24*G[1, 0, 0, x] - ((80*I)/3)*Pi*G[1, 0, 0, x] - 
       (88*Pi^2*G[1, 0, 0, x])/9 + (1364*G[1, 0, 1, x])/27 + 
       ((262*I)/3)*Pi*G[1, 0, 1, x] + (40*Pi^2*G[1, 0, 1, x])/9 - 
       (4*I)*Pi^3*G[1, 0, 1, x] + (1364*G[1, 1, 0, x])/27 + 
       ((452*I)/3)*Pi*G[1, 1, 0, x] - (292*Pi^2*G[1, 1, 0, x])/9 + 
       (502*G[1, 1, 1, x])/9 + ((52*I)/3)*Pi*G[1, 1, 1, x] + 
       (16*Pi^2*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 1, x] - 
       ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + (896*G[0, 0, 1, 1, x])/3 - 
       (220*G[0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (112*G[0, 1, 0, 1, x])/3 - ((160*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       (112*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
       (112*G[0, 1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, x] - 
       (80*G[1, 0, 0, 1, x])/3 - (208*I)*Pi*G[1, 0, 0, 1, x] - 
       (80*G[1, 0, 1, 0, x])/3 + (104*I)*Pi*G[1, 0, 1, 0, x] + 
       126*G[1, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
       8*Pi^2*G[1, 0, 1, 1, x] + (508*G[1, 1, 0, 0, x])/3 + 
       ((128*I)/3)*Pi*G[1, 1, 0, 0, x] - (20*G[1, 1, 0, 1, x])/3 + 
       ((136*I)/3)*Pi*G[1, 1, 0, 1, x] - 16*Pi^2*G[1, 1, 0, 1, x] - 
       (20*G[1, 1, 1, 0, x])/3 - ((128*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       36*G[1, 1, 1, 1, x] - ((56*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (8*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 1, x])/3 + 
       (8*G[0, 0, 1, 1, 0, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 + 
       (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 - 
       (176*G[0, 1, 0, 1, 1, x])/3 - (56*G[0, 1, 1, 0, 0, x])/3 + 
       (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 - 
       24*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 1, x] - 
       8*G[1, 0, 0, 1, 0, x] - 208*G[1, 0, 0, 1, 1, x] + 
       (224*G[1, 0, 1, 0, 0, x])/3 + (64*G[1, 0, 1, 0, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 0, 1, x] + (64*G[1, 0, 1, 1, 0, x])/3 - 
       (32*G[1, 0, 1, 1, 1, x])/3 - 8*G[1, 1, 0, 0, 0, x] + 
       (128*G[1, 1, 0, 0, 1, x])/3 + (96*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (128*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
       (152*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 24*G[1, 1, 1, 1, 1, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] + 96*G[1, 1, 0, 0, 1, 1, x] + 
       (-16/3 - ((25*I)/9)*Pi - (22*G[0, x])/9 + (22*G[1, x])/9)*Log[mu2]^4*
        RATIO[x] - (5*Log[mu2]^5*RATIO[x])/9 + 
       Log[mu2]^3*(((14*I)/9)*Pi + (14*G[1, x])/9 - ((28*I)/9)*Pi*G[1, x] - 
         (28*G[1, 1, x])/9 + (((14*I)/9)*Pi*G[1, x] + (14*G[1, 1, x])/9)*
          RATIO[x^(-1)] + (-707/27 - ((64*I)/3)*Pi + (148*Pi^2)/27 - 
           (44*G[0, x])/3 - ((88*I)/9)*Pi*G[0, x] + (44*G[1, x])/3 + 
           ((88*I)/9)*Pi*G[1, x] - (16*G[0, 0, x])/3 + (16*G[0, 1, x])/3 + 
           (16*G[1, 0, x])/3 - (16*G[1, 1, x])/3)*RATIO[x]) + 
       (3*Pi^2 + 6*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] + 6*G[1, 1, x])*
        RATIO[x^2] + (554*Zeta[3])/3 + ((2858*I)/9)*Pi*Zeta[3] + 
       48*Pi^2*Zeta[3] + 16*G[0, x]*Zeta[3] - (2008*G[1, x]*Zeta[3])/9 - 
       ((2260*I)/9)*Pi*G[1, x]*Zeta[3] - 24*Pi^2*G[1, x]*Zeta[3] + 
       (448*G[0, 1, x]*Zeta[3])/3 - 8*G[1, 0, x]*Zeta[3] - 
       (772*G[1, 1, x]*Zeta[3])/9 + (96*I)*Pi*G[1, 1, x]*Zeta[3] - 
       72*G[1, 0, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-86*I)/9)*Pi^3 + 
         (121*Pi^4)/15 + ((62*I)/3)*Pi*G[0, x] + (170*Pi^2*G[0, x])/9 + 
         (62*G[0, 0, x])/3 - ((64*I)/3)*Pi*G[0, 0, x] - 
         (24*I)*Pi*G[0, 1, x] + 44*Pi^2*G[0, 1, x] + ((100*I)/3)*Pi*
          G[1, 0, x] + (32*G[0, 0, 0, x])/3 - 24*G[0, 0, 1, x] - 
         (264*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + (100*G[1, 0, 0, x])/
          3 - 264*G[0, 0, 1, 1, x] + (172*Zeta[3])/3 - (264*I)*Pi*Zeta[3]) + 
       Log[mu2]^2*(((29*I)/3)*Pi - (38*Pi^2)/9 + ((10*I)/3)*Pi*G[0, x] + 
         (29*G[1, x])/3 - ((50*I)/3)*Pi*G[1, x] + (76*Pi^2*G[1, x])/9 + 
         (10*G[0, 1, x])/3 - ((20*I)/3)*Pi*G[0, 1, x] + (10*G[1, 0, x])/3 - 
         ((20*I)/3)*Pi*G[1, 0, x] - (74*G[1, 1, x])/3 + 
         ((20*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 - 
         (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + (68*G[1, 1, 1, x])/3 + 
         (((29*I)/3)*Pi*G[1, x] - (38*Pi^2*G[1, x])/9 + ((10*I)/3)*Pi*
            G[0, 1, x] + ((10*I)/3)*Pi*G[1, 0, x] + (29*G[1, 1, x])/3 - 
           ((10*I)/3)*Pi*G[1, 1, x] + (10*G[0, 1, 1, x])/3 + 
           (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - (34*G[1, 1, 1, x])/
            3)*RATIO[x^(-1)] + RATIO[x]*(-22013/324 - ((707*I)/9)*Pi + 
           (274*Pi^2)/9 + ((50*I)/9)*Pi^3 - (395*G[0, x])/9 - 
           (44*I)*Pi*G[0, x] + (131*Pi^2*G[0, x])/9 + (395*G[1, x])/9 + 
           (44*I)*Pi*G[1, x] - (131*Pi^2*G[1, x])/9 - (40*G[0, 0, x])/3 - 
           ((44*I)/3)*Pi*G[0, 0, x] + (40*G[0, 1, x])/3 + 
           ((52*I)/3)*Pi*G[0, 1, x] + (40*G[1, 0, x])/3 + 
           ((44*I)/3)*Pi*G[1, 0, x] - (40*G[1, 1, x])/3 - 
           ((52*I)/3)*Pi*G[1, 1, x] + (4*G[0, 0, 0, x])/3 + 
           (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
           (58*Zeta[3])/9)) + Log[mu2]*(((947*I)/27)*Pi - 22*Pi^2 - 
         ((34*I)/9)*Pi^3 + ((76*I)/3)*Pi*G[0, x] - (28*Pi^2*G[0, x])/9 + 
         (947*G[1, x])/27 - ((1300*I)/27)*Pi*G[1, x] + (292*Pi^2*G[1, x])/9 + 
         ((68*I)/9)*Pi^3*G[1, x] + 8*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
         (52*G[0, 1, x])/3 - ((64*I)/3)*Pi*G[0, 1, x] + (104*Pi^2*G[0, 1, x])/
          9 + (52*G[1, 0, x])/3 - ((28*I)/3)*Pi*G[1, 0, x] + 
         (56*Pi^2*G[1, 0, x])/9 - (2290*G[1, 1, x])/27 - 
         ((4*I)/3)*Pi*G[1, 1, x] - (136*Pi^2*G[1, 1, x])/9 - 
         4*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
         (8*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] + 60*G[1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 1, 1, x] + 
         8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
         (64*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
         (40*G[1, 0, 1, 1, x])/3 + 8*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/
          3 + (16*G[1, 1, 1, 0, x])/3 - (136*G[1, 1, 1, 1, x])/3 + 
         ((-8*I)*Pi*G[0, x] - 8*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         20*Zeta[3] - 40*G[1, x]*Zeta[3] + RATIO[x]*(-19321/216 - 
           ((22013*I)/162)*Pi + (5770*Pi^2)/81 + ((170*I)/9)*Pi^3 - 
           (1517*Pi^4)/540 - (7883*G[0, x])/162 - ((790*I)/9)*Pi*G[0, x] + 
           (395*Pi^2*G[0, x])/9 + (10*I)*Pi^3*G[0, x] + (7883*G[1, x])/162 + 
           ((790*I)/9)*Pi*G[1, x] - (395*Pi^2*G[1, x])/9 - 
           (10*I)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 - ((68*I)/3)*Pi*
            G[0, 0, x] + (32*Pi^2*G[0, 0, x])/3 + (224*G[0, 1, x])/27 + 
           ((92*I)/3)*Pi*G[0, 1, x] - (64*Pi^2*G[0, 1, x])/3 + 
           (224*G[1, 0, x])/27 + ((68*I)/3)*Pi*G[1, 0, x] - 
           (32*Pi^2*G[1, 0, x])/3 - (224*G[1, 1, x])/27 - 
           ((92*I)/3)*Pi*G[1, 1, x] + (64*Pi^2*G[1, 1, x])/3 + 
           4*G[0, 0, 0, x] + ((104*I)/3)*Pi*G[0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, x] + 
           4*G[0, 1, 1, x] - ((40*I)/3)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
           ((104*I)/3)*Pi*G[1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
           ((40*I)/3)*Pi*G[1, 1, 1, x] + (104*G[0, 0, 0, 0, x])/3 - 
           (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 + 
           (16*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 0, 0, x])/3 + 
           (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
           (56*G[0, 1, 1, 1, x])/3 - (104*G[1, 0, 0, 0, x])/3 + 
           (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 - 
           (16*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 0, x])/3 - 
           (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
           (56*G[1, 1, 1, 1, x])/3 + (368*Zeta[3])/9 + ((188*I)/9)*Pi*
            Zeta[3] - (172*G[0, x]*Zeta[3])/9 + (172*G[1, x]*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((1163*I)/27)*Pi*G[1, x] - (58*Pi^2*G[1, x])/3 - 
           ((34*I)/9)*Pi^3*G[1, x] + ((52*I)/3)*Pi*G[0, 1, x] - 
           (52*Pi^2*G[0, 1, x])/9 + ((28*I)/3)*Pi*G[1, 0, x] - 
           (28*Pi^2*G[1, 0, x])/9 + (1163*G[1, 1, x])/27 - 
           ((10*I)/3)*Pi*G[1, 1, x] + (68*Pi^2*G[1, 1, x])/9 - 
           (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
           (52*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
           (28*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + 
           (28*G[1, 1, 0, x])/3 - 32*G[1, 1, 1, x] - ((8*I)/3)*Pi*
            G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] - (32*G[0, 1, 1, 1, x])/3 - 
           4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - (20*G[1, 0, 1, 1, x])/
            3 - 4*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/3 - 
           (8*G[1, 1, 1, 0, x])/3 + (68*G[1, 1, 1, 1, x])/3 + 
           20*G[1, x]*Zeta[3])) + RATIO[x]*(-145/972 - ((19321*I)/216)*Pi + 
         (118247*Pi^2)/1944 + ((1807*I)/81)*Pi^3 - (4423*Pi^4)/1215 - 
         ((113*I)/540)*Pi^5 - (91*G[0, x])/4 - ((10475*I)/162)*Pi*G[0, x] + 
         (2719*Pi^2*G[0, x])/81 + ((77*I)/9)*Pi^3*G[0, x] - 
         (53*Pi^4*G[0, x])/15 + (91*G[1, x])/4 + ((10475*I)/162)*Pi*G[1, x] - 
         (2719*Pi^2*G[1, x])/81 - ((77*I)/9)*Pi^3*G[1, x] + 
         (157*Pi^4*G[1, x])/45 - (86*G[0, 0, x])/3 + ((334*I)/27)*Pi*
          G[0, 0, x] - (4*Pi^2*G[0, 0, x])/9 + ((14*I)/3)*Pi^3*G[0, 0, x] + 
         (38*G[0, 1, x])/3 + ((782*I)/27)*Pi*G[0, 1, x] - 
         (244*Pi^2*G[0, 1, x])/9 - (14*I)*Pi^3*G[0, 1, x] + 
         (38*G[1, 0, x])/3 - ((334*I)/27)*Pi*G[1, 0, x] + 
         (4*Pi^2*G[1, 0, x])/9 - (2*I)*Pi^3*G[1, 0, x] + (10*G[1, 1, x])/3 - 
         ((782*I)/27)*Pi*G[1, 1, x] + (244*Pi^2*G[1, 1, x])/9 + 
         ((34*I)/3)*Pi^3*G[1, 1, x] + (26*G[0, 0, 0, x])/3 + 
         (48*I)*Pi*G[0, 0, 0, x] - 14*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, x] - (16*Pi^2*G[0, 0, 1, x])/3 + 
         12*G[0, 1, 0, x] + (36*I)*Pi*G[0, 1, 0, x] + (8*Pi^2*G[0, 1, 0, x])/
          3 + (26*G[0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (74*Pi^2*G[0, 1, 1, x])/9 - (26*G[1, 0, 0, x])/3 - 
         (48*I)*Pi*G[1, 0, 0, x] + (50*Pi^2*G[1, 0, 0, x])/3 - 
         12*G[1, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 8*Pi^2*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/
          3 - (26*G[1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, x] - 
         (98*Pi^2*G[1, 1, 1, x])/9 + 44*G[0, 0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         36*G[0, 1, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         ((64*I)/3)*Pi*G[0, 1, 1, 0, x] - (28*G[0, 1, 1, 1, x])/3 - 
         44*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 0, x] - 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 1, 0, x] - 
         12*G[1, 0, 1, 1, x] - ((16*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         36*G[1, 1, 0, 0, x] + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 1, x] - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (28*G[1, 1, 1, 1, x])/3 - 48*G[0, 0, 0, 0, 0, x] - 
         (8*G[0, 0, 0, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 0, x])/3 - 
         8*G[0, 0, 1, 0, 0, x] + (32*G[0, 0, 1, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 0, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 + 
         (32*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 - 
         (32*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 0, 1, 1, x] + 
         16*G[0, 1, 1, 0, 0, x] + (8*G[0, 1, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 1, 0, x])/3 + 16*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 0, x] + (8*G[1, 0, 0, 0, 1, x])/3 + 
         (8*G[1, 0, 0, 1, 0, x])/3 - 16*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, x] - (32*G[1, 0, 1, 0, 1, x])/3 - 
         (32*G[1, 0, 1, 1, 0, x])/3 + (32*G[1, 0, 1, 1, 1, x])/3 - 
         (32*G[1, 1, 0, 0, 0, x])/3 + (32*G[1, 1, 0, 0, 1, x])/3 + 
         (32*G[1, 1, 0, 1, 0, x])/3 + 8*G[1, 1, 0, 1, 1, x] - 
         (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 - 
         16*G[1, 1, 1, 1, 1, x] + (6871*Zeta[3])/81 + ((560*I)/9)*Pi*
          Zeta[3] + (17*Pi^2*Zeta[3])/3 - (184*G[0, x]*Zeta[3])/9 - 
         ((244*I)/9)*Pi*G[0, x]*Zeta[3] + (184*G[1, x]*Zeta[3])/9 + 
         ((388*I)/9)*Pi*G[1, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] - 
         (80*G[0, 1, x]*Zeta[3])/3 - 16*G[1, 0, x]*Zeta[3] - 
         (16*G[1, 1, x]*Zeta[3])/3 - (2716*Zeta[5])/9) + 360*Zeta[5] - 
       180*G[1, x]*Zeta[5] + RATIO[x^(-1)]*(((-685*I)/324)*Pi*G[1, x] - 
         (431*Pi^2*G[1, x])/27 + ((29*I)/2)*Pi^3*G[1, x] - 
         (154*Pi^4*G[1, x])/45 - ((14*I)/15)*Pi^5*G[1, x] + 
         ((1784*I)/27)*Pi*G[0, 1, x] - (140*Pi^2*G[0, 1, x])/9 - 
         ((34*I)/9)*Pi^3*G[0, 1, x] - ((844*I)/27)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/3 + ((106*I)/9)*Pi^3*G[1, 0, x] - 
         (685*G[1, 1, x])/324 - ((659*I)/27)*Pi*G[1, 1, x] + 
         (659*Pi^2*G[1, 1, x])/18 - ((34*I)/3)*Pi^3*G[1, 1, x] + 
         (88*Pi^4*G[1, 1, x])/15 - (12*I)*Pi*G[0, 0, 1, x] + 
         (28*Pi^2*G[0, 0, 1, x])/9 + (12*I)*Pi*G[0, 1, 0, x] + 
         (8*Pi^2*G[0, 1, 0, x])/9 + (1784*G[0, 1, 1, x])/27 + 
         (10*Pi^2*G[0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
         (80*Pi^2*G[1, 0, 0, x])/9 - (844*G[1, 0, 1, x])/27 - 
         ((298*I)/3)*Pi*G[1, 0, 1, x] + (214*Pi^2*G[1, 0, 1, x])/9 + 
         (8*I)*Pi^3*G[1, 0, 1, x] - (844*G[1, 1, 0, x])/27 - 
         ((184*I)/3)*Pi*G[1, 1, 0, x] + (290*Pi^2*G[1, 1, 0, x])/9 - 
         (326*G[1, 1, 1, x])/9 - (6*I)*Pi*G[1, 1, 1, x] - 
         (8*Pi^2*G[1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
         ((20*I)/3)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, x] - (88*G[0, 1, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 0, x] - 
         (314*G[1, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 1, x] + 
         16*Pi^2*G[1, 0, 1, 1, x] - (220*G[1, 1, 0, 0, x])/3 - 
         ((136*I)/3)*Pi*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 - 
         ((140*I)/3)*Pi*G[1, 1, 0, 1, x] + 32*Pi^2*G[1, 1, 0, 1, x] + 
         (8*G[1, 1, 1, 0, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (70*G[1, 1, 1, 1, x])/3 + ((28*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
         (4*G[0, 0, 1, 1, 0, x])/3 + (16*G[0, 0, 1, 1, 1, x])/3 - 
         (20*G[0, 1, 0, 0, 1, x])/3 - (20*G[0, 1, 0, 1, 0, x])/3 + 
         (16*G[0, 1, 0, 1, 1, x])/3 + (28*G[0, 1, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 + 
         12*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] + 20*G[1, 0, 0, 1, 1, x] - 
         (220*G[1, 0, 1, 0, 0, x])/3 - (68*G[1, 0, 1, 0, 1, x])/3 - 
         (48*I)*Pi*G[1, 0, 1, 0, 1, x] - (68*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 0, 1, 1, 1, x])/3 + 4*G[1, 1, 0, 0, 0, x] - 
         (136*G[1, 1, 0, 0, 1, x])/3 - (192*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (136*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 + 
         (148*G[1, 1, 1, 0, 0, x])/3 - (4*G[1, 1, 1, 0, 1, x])/3 - 
         (4*G[1, 1, 1, 1, 0, x])/3 - 12*G[1, 1, 1, 1, 1, x] - 
         48*G[1, 0, 1, 0, 1, 1, x] - 192*G[1, 1, 0, 0, 1, 1, x] + 
         (782*G[1, x]*Zeta[3])/3 + ((482*I)/9)*Pi*G[1, x]*Zeta[3] + 
         48*Pi^2*G[1, x]*Zeta[3] - (8*G[0, 1, x]*Zeta[3])/3 + 
         16*G[1, 0, x]*Zeta[3] + (818*G[1, 1, x]*Zeta[3])/9 - 
         (192*I)*Pi*G[1, 1, x]*Zeta[3] + 144*G[1, 0, 1, x]*Zeta[3] + 
         360*G[1, x]*Zeta[5]))/Nc^3))


==> anc/H_process5_qqb_qbq_+--+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(DD[i1, i2]*DD[i3, i4]*(1 - RATIO[x]))/Nc + DD[i1, i4]*DD[i2, i3]*
  (-1 + RATIO[x])


==> anc/H_process5_qqb_qbq_+--+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i2]*DD[i3, i4]*(13/9 + ((5*I)/3)*Pi + Pi^2/6 + G[0, x] - 
   2*G[0, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
   Log[mu2]^2*(-1 + RATIO[x]) + (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - 
     (2*I)*Pi*G[0, x])*RATIO[x] + Log[mu2]*(2/3 + 2*G[0, x] + 
     (-2/3 - 2*G[0, x])*RATIO[x]) + e*(80/27 + ((53*I)/18)*Pi - (8*Pi^2)/9 + 
     (3*G[0, x])/2 - I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - 2*G[0, 0, x] + 
     2*G[0, 0, 0, x] + Log[mu2]^3*(-1/3 + RATIO[x]/3) + 
     Log[mu2]^2*(1/3 + G[0, x] + (-1/3 - G[0, x])*RATIO[x]) + 
     Log[mu2]*(13/9 + ((5*I)/3)*Pi + Pi^2/6 + G[0, x] - 2*G[0, 0, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[0, x])*RATIO[x]) + 
     RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + (I/3)*Pi^3 + 
       (7*Pi^2*G[0, x])/6 + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
       2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - (20*Zeta[3])/3) + (14*Zeta[3])/3 + 
     RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
       G[0, 0, x]/2 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
       G[1, 0, 0, x] + Zeta[3])) + e^2*(484/81 + ((161*I)/27)*Pi - 
     (43*Pi^2)/27 - (I/4)*Pi^3 + (47*Pi^4)/720 + 3*G[0, x] - 
     (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/12 - (7*G[0, 0, x])/2 + 
     I*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 - I*Pi*G[1, 0, x] + 
     3*G[0, 0, 0, x] - G[1, 0, 0, x] - 2*G[0, 0, 0, 0, x] + 
     Log[mu2]^4*(-1/12 + RATIO[x]/12) + Log[mu2]^3*(1/9 + G[0, x]/3 + 
       (-1/9 - G[0, x]/3)*RATIO[x]) + Log[mu2]^2*(13/18 + ((5*I)/6)*Pi + 
       Pi^2/12 + G[0, x]/2 - G[0, 0, x] + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*
        RATIO[(1 - x)^(-1)] + (-13/18 - (I/3)*Pi - Pi^2/12 - I*Pi*G[0, x])*
        RATIO[x]) - (23*Zeta[3])/9 - (14*G[0, x]*Zeta[3])/3 + 
     RATIO[x]*(-484/81 - ((80*I)/27)*Pi + (91*Pi^2)/108 + (I/6)*Pi^3 - 
       (31*Pi^4)/144 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
       Pi^2*G[0, 0, x] + Pi^2*G[1, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 + 
       (20*G[0, x]*Zeta[3])/3 - 2*G[1, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
       (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
       (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
       I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
       G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + Zeta[3]/2 - 
       G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
     Log[mu2]*(80/27 + ((53*I)/18)*Pi - (8*Pi^2)/9 + (3*G[0, x])/2 - 
       I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - 2*G[0, 0, x] + 2*G[0, 0, 0, x] + 
       RATIO[x]*(-80/27 - ((13*I)/9)*Pi + (7*Pi^2)/18 + (I/3)*Pi^3 + 
         (7*Pi^2*G[0, x])/6 + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
         2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - (20*Zeta[3])/3) + 
       (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - I*Pi*G[0, 0, x] + 
         I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]))) + 
   e^3*(2912/243 + ((970*I)/81)*Pi - (523*Pi^2)/162 - ((29*I)/72)*Pi^3 + 
     (91*Pi^4)/2160 + 6*G[0, x] - (4*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/8 + 
     (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 + (I/6)*Pi^3*G[1, x] - 
     7*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - 
     (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + (11*G[0, 0, 0, x])/2 - 
     I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 + I*Pi*G[0, 1, 0, x] - 
     2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
     4*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
     G[1, 1, 0, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
     Log[mu2]^5*(-1/60 + RATIO[x]/60) + Log[mu2]^4*(1/36 + G[0, x]/12 + 
       (-1/36 - G[0, x]/12)*RATIO[x]) + Log[mu2]^3*(13/54 + ((5*I)/18)*Pi + 
       Pi^2/36 + G[0, x]/6 - G[0, 0, x]/3 + ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*
        RATIO[(1 - x)^(-1)] + (-13/54 - (I/9)*Pi - Pi^2/36 - 
         (I/3)*Pi*G[0, x])*RATIO[x]) - (145*Zeta[3])/27 - 
     ((35*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - (4*G[0, x]*Zeta[3])/3 - 
     G[1, x]*Zeta[3] + (14*G[0, 0, x]*Zeta[3])/3 + 
     Log[mu2]^2*(40/27 + ((53*I)/36)*Pi - (4*Pi^2)/9 + (3*G[0, x])/4 - 
       (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/12 - G[0, 0, x] + G[0, 0, 0, x] + 
       RATIO[x]*(-40/27 - ((13*I)/18)*Pi + (7*Pi^2)/36 + (I/6)*Pi^3 + 
         (7*Pi^2*G[0, x])/12 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
         G[0, 0, 0, x] - G[1, 0, 0, x] - (10*Zeta[3])/3) + 
       RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + (I/4)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/4 + G[0, 0, x]/4 - (I/2)*Pi*G[0, 0, x] + 
         (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + Zeta[3]/2) + 
       (7*Zeta[3])/3) + Log[mu2]*(484/81 + ((161*I)/27)*Pi - (43*Pi^2)/27 - 
       (I/4)*Pi^3 + (47*Pi^4)/720 + 3*G[0, x] - (2*I)*Pi*G[0, x] + 
       (5*Pi^2*G[0, x])/12 - (7*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + 
       (Pi^2*G[0, 0, x])/6 - I*Pi*G[1, 0, x] + 3*G[0, 0, 0, x] - 
       G[1, 0, 0, x] - 2*G[0, 0, 0, 0, x] - (23*Zeta[3])/9 - 
       (14*G[0, x]*Zeta[3])/3 + RATIO[x]*(-484/81 - ((80*I)/27)*Pi + 
         (91*Pi^2)/108 + (I/6)*Pi^3 - (31*Pi^4)/144 + (I/6)*Pi^3*G[0, x] + 
         (I/3)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] + Pi^2*G[1, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         4*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 + (20*G[0, x]*Zeta[3])/3 - 
         2*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + 
         (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - (Pi^2*G[0, x])/4 - 
         (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + (3*G[0, 0, x])/2 - 
         (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + (I/2)*Pi*G[1, 0, x] - 
         (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - I*Pi*G[1, 0, 0, x] + 
         I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
         2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + Zeta[3]/2 - 
         G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) + 
     RATIO[x]*(-2912/243 - ((484*I)/81)*Pi + (140*Pi^2)/81 + 
       ((13*I)/36)*Pi^3 - (73*Pi^4)/2160 - ((2*I)/45)*Pi^5 + 
       (7*Pi^4*G[0, x])/144 - (3*Pi^4*G[1, x])/20 - (I/6)*Pi^3*G[0, 0, x] - 
       (I/3)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
       (I/3)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
       Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
       6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] - 
       6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + 
       ((14*I)/9)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] + 
       2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
     (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/80 + 
       (I/45)*Pi^5 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - 
       (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 - (I/12)*Pi^3*G[1, x] + 
       (3*Pi^4*G[1, x])/40 + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/24 + (I/12)*Pi^3*G[0, 0, x] + 
       (I/6)*Pi^3*G[0, 1, x] + ((3*I)/2)*Pi*G[1, 0, x] - 
       (Pi^2*G[1, 0, x])/4 - (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 
       3*G[0, 0, 0, x] + (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
       (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
       (3*G[1, 0, 0, x])/2 - (I/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/
        12 + (I/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
       (3*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] + 
       I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
       G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + 
       (3*Zeta[3])/2 - (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (G[1, x]*Zeta[3])/2 - 
       (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + 
       G[1, 1, x]*Zeta[3] + Zeta[5])) + 
   (Nf*(-10/9 - ((2*I)/3)*Pi + Log[mu2]*(-2/3 + (2*RATIO[x])/3) + 
      (10/9 + ((2*I)/3)*Pi)*RATIO[x] + e*(-56/27 - ((10*I)/9)*Pi + 
        (7*Pi^2)/18 + Log[mu2]^2*(-1/3 + RATIO[x]/3) + 
        (56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*RATIO[x] + 
        Log[mu2]*(-10/9 - ((2*I)/3)*Pi + (10/9 + ((2*I)/3)*Pi)*RATIO[x])) + 
      e^2*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + (I/6)*Pi^3 + 
        Log[mu2]^3*(-1/9 + RATIO[x]/9) + Log[mu2]^2*(-5/9 - (I/3)*Pi + 
          (5/9 + (I/3)*Pi)*RATIO[x]) + Log[mu2]*(-56/27 - ((10*I)/9)*Pi + 
          (7*Pi^2)/18 + (56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*RATIO[x]) + 
        RATIO[x]*(328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 - 
          (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
      e^3*(-1952/243 - ((328*I)/81)*Pi + (98*Pi^2)/81 + ((5*I)/18)*Pi^3 - 
        (73*Pi^4)/2160 + Log[mu2]^4*(-1/36 + RATIO[x]/36) + 
        Log[mu2]^3*(-5/27 - (I/9)*Pi + (5/27 + (I/9)*Pi)*RATIO[x]) + 
        Log[mu2]^2*(-28/27 - ((5*I)/9)*Pi + (7*Pi^2)/36 + 
          (28/27 + ((5*I)/9)*Pi - (7*Pi^2)/36)*RATIO[x]) + (70*Zeta[3])/27 + 
        ((14*I)/9)*Pi*Zeta[3] + Log[mu2]*(-328/81 - ((56*I)/27)*Pi + 
          (35*Pi^2)/54 + (I/6)*Pi^3 + RATIO[x]*(328/81 + ((56*I)/27)*Pi - 
            (35*Pi^2)/54 - (I/6)*Pi^3 - (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
        RATIO[x]*(1952/243 + ((328*I)/81)*Pi - (98*Pi^2)/81 - 
          ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - (70*Zeta[3])/27 - 
          ((14*I)/9)*Pi*Zeta[3])) + e^4*(-11680/729 - ((1952*I)/243)*Pi + 
        (574*Pi^2)/243 + ((14*I)/27)*Pi^3 - (73*Pi^4)/1296 + (I/144)*Pi^5 + 
        Log[mu2]^5*(-1/180 + RATIO[x]/180) + Log[mu2]^4*(-5/108 - (I/36)*Pi + 
          (5/108 + (I/36)*Pi)*RATIO[x]) + Log[mu2]^3*
         (-28/81 - ((5*I)/27)*Pi + (7*Pi^2)/108 + 
          (28/81 + ((5*I)/27)*Pi - (7*Pi^2)/108)*RATIO[x]) + 
        Log[mu2]^2*(-164/81 - ((28*I)/27)*Pi + (35*Pi^2)/108 + (I/12)*Pi^3 + 
          RATIO[x]*(164/81 + ((28*I)/27)*Pi - (35*Pi^2)/108 - (I/12)*Pi^3 - 
            (7*Zeta[3])/9) + (7*Zeta[3])/9) + (392*Zeta[3])/81 + 
        ((70*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 + 
        Log[mu2]*(-1952/243 - ((328*I)/81)*Pi + (98*Pi^2)/81 + 
          ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + (70*Zeta[3])/27 + 
          ((14*I)/9)*Pi*Zeta[3] + RATIO[x]*(1952/243 + ((328*I)/81)*Pi - 
            (98*Pi^2)/81 - ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - 
            (70*Zeta[3])/27 - ((14*I)/9)*Pi*Zeta[3])) + 
        RATIO[x]*(11680/729 + ((1952*I)/243)*Pi - (574*Pi^2)/243 - 
          ((14*I)/27)*Pi^3 + (73*Pi^4)/1296 - (I/144)*Pi^5 - 
          (392*Zeta[3])/81 - ((70*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 - 
          (62*Zeta[5])/15) + (62*Zeta[5])/15)))/Nc + 
   e^4*(17488/729 + ((5828*I)/243)*Pi - (1576*Pi^2)/243 - ((89*I)/108)*Pi^3 + 
     (125*Pi^4)/2592 - ((19*I)/480)*Pi^5 + (949*Pi^6)/60480 + 12*G[0, x] - 
     (8*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] - 
     (59*Pi^4*G[0, x])/1440 + (I/3)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
     14*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/24 - 
     (I/12)*Pi^3*G[0, 0, x] + (47*Pi^4*G[0, 0, x])/720 - 
     (I/6)*Pi^3*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
     (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 11*G[0, 0, 0, x] - 
     (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/4 + 
     (2*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 4*G[1, 0, 0, x] + 
     (2*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/12 - 
     (2*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
     (15*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] + 
     (Pi^2*G[0, 0, 0, 0, x])/6 - I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 
     I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
     I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
     I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 5*G[0, 0, 0, 0, 0, x] - 
     G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
     3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
     G[1, 1, 1, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 0, x] + 
     Log[mu2]^6*(-1/360 + RATIO[x]/360) + 
     Log[mu2]^5*(1/180 + G[0, x]/60 + (-1/180 - G[0, x]/60)*RATIO[x]) + 
     Log[mu2]^4*(13/216 + ((5*I)/72)*Pi + Pi^2/144 + G[0, x]/24 - 
       G[0, 0, x]/12 + ((I/24)*Pi*G[0, x] + G[0, 0, x]/24)*
        RATIO[(1 - x)^(-1)] + (-13/216 - (I/36)*Pi - Pi^2/144 - 
         (I/12)*Pi*G[0, x])*RATIO[x]) + Log[mu2]^3*(40/81 + ((53*I)/108)*Pi - 
       (4*Pi^2)/27 + G[0, x]/4 - (I/6)*Pi*G[0, x] - (Pi^2*G[0, x])/36 - 
       G[0, 0, x]/3 + G[0, 0, 0, x]/3 + RATIO[x]*(-40/81 - ((13*I)/54)*Pi + 
         (7*Pi^2)/108 + (I/18)*Pi^3 + (7*Pi^2*G[0, x])/36 + 
         (I/3)*Pi*G[0, 0, x] - (I/3)*Pi*G[1, 0, x] + G[0, 0, 0, x]/3 - 
         G[1, 0, 0, x]/3 - (10*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
        ((-I/36)*Pi^3 + (I/12)*Pi*G[0, x] - (Pi^2*G[0, x])/12 + 
         G[0, 0, x]/12 - (I/6)*Pi*G[0, 0, x] + (I/6)*Pi*G[1, 0, x] - 
         G[0, 0, 0, x]/3 + G[1, 0, 0, x]/6 + Zeta[3]/6) + (7*Zeta[3])/9) - 
     (884*Zeta[3])/81 - ((371*I)/54)*Pi*Zeta[3] + (233*Pi^2*Zeta[3])/108 - 
     (3*G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*Zeta[3] + 
     (7*Pi^2*G[0, x]*Zeta[3])/18 - 2*G[1, x]*Zeta[3] + 
     (11*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
     G[1, 1, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 + 
     Log[mu2]^2*(242/81 + ((161*I)/54)*Pi - (43*Pi^2)/54 - (I/8)*Pi^3 + 
       (47*Pi^4)/1440 + (3*G[0, x])/2 - I*Pi*G[0, x] + (5*Pi^2*G[0, x])/24 - 
       (7*G[0, 0, x])/4 + (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 - 
       (I/2)*Pi*G[1, 0, x] + (3*G[0, 0, 0, x])/2 - G[1, 0, 0, x]/2 - 
       G[0, 0, 0, 0, x] - (23*Zeta[3])/18 - (7*G[0, x]*Zeta[3])/3 + 
       RATIO[x]*(-242/81 - ((40*I)/27)*Pi + (91*Pi^2)/216 + (I/12)*Pi^3 - 
         (31*Pi^4)/288 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
         (Pi^2*G[0, 0, x])/2 + (Pi^2*G[1, 0, x])/2 - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
         2*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, x] + (7*Zeta[3])/9 + (10*G[0, x]*Zeta[3])/3 - 
         G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-I/24)*Pi^3 + (3*Pi^4)/80 + 
         ((3*I)/4)*Pi*G[0, x] - (Pi^2*G[0, x])/8 - (I/24)*Pi^3*G[0, x] - 
         (I/12)*Pi^3*G[1, x] + (3*G[0, 0, x])/4 - (I/4)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/24 + (I/4)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - 
         G[0, 0, 0, x]/2 + (I/2)*Pi*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 0, x] + 
         G[1, 0, 0, x]/4 - (I/2)*Pi*G[1, 0, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
         (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
         G[1, 1, 0, 0, x]/2 + Zeta[3]/4 - (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2)) - (77*Zeta[5])/15 - (62*G[0, x]*Zeta[5])/5 + 
     RATIO[x]*(-17488/729 - ((2912*I)/243)*Pi + (847*Pi^2)/243 + 
       ((20*I)/27)*Pi^3 - (949*Pi^4)/12960 + (I/144)*Pi^5 - 
       (409*Pi^6)/60480 + ((47*I)/720)*Pi^5*G[0, x] - 
       ((2*I)/45)*Pi^5*G[1, x] + (Pi^4*G[0, 0, x])/60 + 
       (3*Pi^4*G[0, 1, x])/20 - (Pi^4*G[1, 0, x])/60 - 
       (3*Pi^4*G[1, 1, x])/20 + (I/6)*Pi^3*G[0, 0, 0, x] + 
       (I/3)*Pi^3*G[0, 0, 1, x] - (I/6)*Pi^3*G[0, 1, 0, x] - 
       (I/3)*Pi^3*G[0, 1, 1, x] - (I/6)*Pi^3*G[1, 0, 0, x] - 
       (I/3)*Pi^3*G[1, 0, 1, x] + (I/6)*Pi^3*G[1, 1, 0, x] + 
       (I/3)*Pi^3*G[1, 1, 1, x] - (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
       Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, 0, x])/6 - 
       Pi^2*G[0, 1, 1, 0, x] + (2*Pi^2*G[1, 0, 0, 0, x])/3 - 
       Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 1, 0, 0, x])/6 + 
       Pi^2*G[1, 1, 1, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
       2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
       2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
       2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
       2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 1, 0, 0, x] + (560*Zeta[3])/81 + ((91*I)/27)*Pi*Zeta[3] - 
       (49*Pi^2*Zeta[3])/54 - ((7*I)/9)*Pi^3*Zeta[3] - 
       (26*Pi^2*G[0, x]*Zeta[3])/9 + (Pi^2*G[1, x]*Zeta[3])/6 - 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (8*G[0, 0, 0, x]*Zeta[3])/3 - 2*G[0, 0, 1, x]*Zeta[3] - 
       2*G[0, 1, 0, x]*Zeta[3] + 2*G[0, 1, 1, x]*Zeta[3] + 
       (8*G[1, 0, 0, x]*Zeta[3])/3 + 2*G[1, 0, 1, x]*Zeta[3] + 
       2*G[1, 1, 0, x]*Zeta[3] - 2*G[1, 1, 1, x]*Zeta[3] + (91*Zeta[3]^2)/9 + 
       (62*Zeta[5])/15 + (72*G[0, x]*Zeta[5])/5 - 2*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/90)*Pi^5 - 
       Pi^6/224 + (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - 
       (I/8)*Pi^3*G[0, x] + (Pi^4*G[0, x])/240 - ((47*I)/1440)*Pi^5*G[0, x] - 
       (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/80 + (I/45)*Pi^5*G[1, x] + 
       6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 + 
       (I/24)*Pi^3*G[0, 0, x] - (59*Pi^4*G[0, 0, x])/1440 + 
       (I/12)*Pi^3*G[0, 1, x] - (3*Pi^4*G[0, 1, x])/40 + 
       (3*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/4 - (I/24)*Pi^3*G[1, 0, x] + 
       (Pi^4*G[1, 0, x])/120 - (I/12)*Pi^3*G[1, 1, x] + 
       (3*Pi^4*G[1, 1, x])/40 - 6*G[0, 0, 0, x] + 
       ((3*I)/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - 
       (I/12)*Pi^3*G[0, 0, 0, x] - (I/6)*Pi^3*G[0, 0, 1, x] - 
       ((3*I)/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/4 + 
       (I/12)*Pi^3*G[0, 1, 0, x] + (I/6)*Pi^3*G[0, 1, 1, x] + 
       3*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/
        24 + (I/12)*Pi^3*G[1, 0, 0, x] + (I/6)*Pi^3*G[1, 0, 1, x] + 
       ((3*I)/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/4 - 
       (I/12)*Pi^3*G[1, 1, 0, x] - (I/6)*Pi^3*G[1, 1, 1, x] + 
       (9*G[0, 0, 0, 0, x])/2 - (I/2)*Pi*G[0, 0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, 0, x])/4 + (I/2)*Pi*G[0, 0, 1, 0, x] - 
       (Pi^2*G[0, 0, 1, 0, x])/2 - (3*G[0, 1, 0, 0, x])/2 + 
       (I/2)*Pi*G[0, 1, 0, 0, x] - (5*Pi^2*G[0, 1, 0, 0, x])/12 - 
       (I/2)*Pi*G[0, 1, 1, 0, x] + (Pi^2*G[0, 1, 1, 0, x])/2 - 
       3*G[1, 0, 0, 0, x] + (I/2)*Pi*G[1, 0, 0, 0, x] - 
       (Pi^2*G[1, 0, 0, 0, x])/3 - (I/2)*Pi*G[1, 0, 1, 0, x] + 
       (Pi^2*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 0, x])/2 - 
       (I/2)*Pi*G[1, 1, 0, 0, x] + (5*Pi^2*G[1, 1, 0, 0, x])/12 + 
       (I/2)*Pi*G[1, 1, 1, 0, x] - (Pi^2*G[1, 1, 1, 0, x])/2 - 
       2*G[0, 0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x]/2 - 
       I*Pi*G[0, 0, 1, 0, 0, x] + I*Pi*G[0, 0, 1, 1, 0, x] + 
       G[0, 1, 0, 0, 0, x] - I*Pi*G[0, 1, 0, 0, 0, x] + 
       I*Pi*G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 0, x]/2 + 
       I*Pi*G[0, 1, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 1, 0, x] + 
       (3*G[1, 0, 0, 0, 0, x])/2 - I*Pi*G[1, 0, 0, 0, 0, x] + 
       I*Pi*G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 0, x]/2 + 
       I*Pi*G[1, 0, 1, 0, 0, x] - I*Pi*G[1, 0, 1, 1, 0, x] - 
       G[1, 1, 0, 0, 0, x] + I*Pi*G[1, 1, 0, 0, 0, x] - 
       I*Pi*G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 0, x]/2 - 
       I*Pi*G[1, 1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 1, 0, x] + 
       5*G[0, 0, 0, 0, 0, 0, x] - G[0, 0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 1, 0, 0, x] - 
       3*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 1, 0, 0, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - G[0, 1, 1, 1, 0, 0, x] - 
       4*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 1, 0, 0, x] + 
       2*G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 1, 0, 0, x] + 
       3*G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 1, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 1, 0, 0, x] + 3*Zeta[3] - 
       (Pi^2*Zeta[3])/24 + ((7*I)/18)*Pi^3*Zeta[3] - (3*G[0, x]*Zeta[3])/2 - 
       ((7*I)/6)*Pi*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/4 + 
       (3*G[1, x]*Zeta[3])/2 - (Pi^2*G[1, x]*Zeta[3])/12 - 
       (2*G[0, 0, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (G[0, 1, x]*Zeta[3])/2 - (G[1, 0, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (G[1, 1, x]*Zeta[3])/2 + 
       (11*G[0, 0, 0, x]*Zeta[3])/3 + G[0, 0, 1, x]*Zeta[3] + 
       G[0, 1, 0, x]*Zeta[3] - G[0, 1, 1, x]*Zeta[3] - 
       (4*G[1, 0, 0, x]*Zeta[3])/3 - G[1, 0, 1, x]*Zeta[3] - 
       G[1, 1, 0, x]*Zeta[3] + G[1, 1, 1, x]*Zeta[3] - (7*Zeta[3]^2)/3 + 
       Zeta[5]/2 - G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
     Log[mu2]*(2912/243 + ((970*I)/81)*Pi - (523*Pi^2)/162 - 
       ((29*I)/72)*Pi^3 + (91*Pi^4)/2160 + 6*G[0, x] - (4*I)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/8 + (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 + 
       (I/6)*Pi^3*G[1, x] - 7*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/3 - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
       (11*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 + 
       I*Pi*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
       I*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
       2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 2*G[0, 0, 0, 0, 0, x] - 
       (145*Zeta[3])/27 - ((35*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - 
       (4*G[0, x]*Zeta[3])/3 - G[1, x]*Zeta[3] + (14*G[0, 0, x]*Zeta[3])/3 + 
       RATIO[x]*(-2912/243 - ((484*I)/81)*Pi + (140*Pi^2)/81 + 
         ((13*I)/36)*Pi^3 - (73*Pi^4)/2160 - ((2*I)/45)*Pi^5 + 
         (7*Pi^4*G[0, x])/144 - (3*Pi^4*G[1, x])/20 - (I/6)*Pi^3*G[0, 0, x] - 
         (I/3)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
         Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] - 
         6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + 
         ((14*I)/9)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] + 
         2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
       (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/80 + 
         (I/45)*Pi^5 + (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - 
         (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 - (I/12)*Pi^3*G[1, x] + 
         (3*Pi^4*G[1, x])/40 + 3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/24 + (I/12)*Pi^3*G[0, 0, x] + 
         (I/6)*Pi^3*G[0, 1, x] + ((3*I)/2)*Pi*G[1, 0, x] - 
         (Pi^2*G[1, 0, x])/4 - (I/12)*Pi^3*G[1, 0, x] - 
         (I/6)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + (I/2)*Pi*G[0, 0, 0, x] - 
         (Pi^2*G[0, 0, 0, x])/3 - (I/2)*Pi*G[0, 1, 0, x] + 
         (Pi^2*G[0, 1, 0, x])/2 + (3*G[1, 0, 0, x])/2 - 
         (I/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/12 + 
         (I/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + 
         (3*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] + 
         I*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
         I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] + 
         I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
         3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
         (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
         G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
         Zeta[5]))) + (8 + (4*I)*Pi - (7*Pi^2)/6 + G[0, x] - 
     (2*I)*Pi*G[1, x] - 2*G[0, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2]^2*(1 - RATIO[x]) + 
     (-8 - (3*I)*Pi + (7*Pi^2)/6 - (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x])*
      RATIO[x] + Log[mu2]*(3 + (2*I)*Pi + 2*G[0, x] - 2*G[1, x] + 
       (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[x]) + 
     e*(16 + (9*I)*Pi - (9*Pi^2)/4 - (I/2)*Pi^3 + (3*G[0, x])/2 - 
       I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - G[1, x]/2 + I*Pi*G[1, x] + 
       (7*Pi^2*G[1, x])/6 - 2*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 
       2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2]^3*(1/3 - RATIO[x]/3) + Log[mu2]^2*(3/2 + I*Pi + G[0, x] - 
         G[1, x] + (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[x]) + 
       Log[mu2]*(8 + (4*I)*Pi - (7*Pi^2)/6 + G[0, x] - (2*I)*Pi*G[1, x] - 
         2*G[0, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (-8 - (3*I)*Pi + (7*Pi^2)/6 - (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x])*
          RATIO[x]) - (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - 
         I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
         G[1, 0, 0, x] + Zeta[3]) + RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/4 + 
         ((5*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 + 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
         (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 2*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + (8*Zeta[3])/3)) + 
     e^2*(32 + (18*I)*Pi - (31*Pi^2)/6 - ((5*I)/6)*Pi^3 + (73*Pi^4)/720 + 
       3*G[0, x] - (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/12 - G[1, x] + 
       (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
       (7*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + 
       I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
       (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] + 
       3*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
         G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2]^4*(1/12 - RATIO[x]/12) + Log[mu2]^3*(1/2 + (I/3)*Pi + 
         G[0, x]/3 - G[1, x]/3 + (-1/2 - (I/3)*Pi - G[0, x]/3 + G[1, x]/3)*
          RATIO[x]) + Log[mu2]^2*(4 + (2*I)*Pi - (7*Pi^2)/12 + G[0, x]/2 - 
         I*Pi*G[1, x] - G[0, 0, x] + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*
          RATIO[(1 - x)^(-1)] + (-4 - ((3*I)/2)*Pi + (7*Pi^2)/12 - 
           I*Pi*G[0, x] + I*Pi*G[1, x])*RATIO[x]) - 8*Zeta[3] - 
       ((14*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 + 
       (14*G[1, x]*Zeta[3])/3 + RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + 
         ((3*I)/4)*Pi^3 - (181*Pi^4)/720 + (I/6)*Pi^3*G[0, x] - 
         (I/6)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - Pi^2*G[0, 1, x] + 
         Pi^2*G[1, 0, x] + Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
         7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
         (20*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
         (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
         I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
         Zeta[3]/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       Log[mu2]*(16 + (9*I)*Pi - (9*Pi^2)/4 - (I/2)*Pi^3 + (3*G[0, x])/2 - 
         I*Pi*G[0, x] - (Pi^2*G[0, x])/6 - G[1, x]/2 + I*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/6 - 2*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + 
         G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 
         2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] - (14*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - 
           I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3]) + RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/4 + 
           ((5*I)/6)*Pi^3 + (7*Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 + 
           (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
           (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 2*G[0, 1, 1, x] - 
           2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + (8*Zeta[3])/3))) + 
     e^3*(64 + (36*I)*Pi - (31*Pi^2)/3 - ((23*I)/12)*Pi^3 + (77*Pi^4)/480 - 
       (I/48)*Pi^5 + 6*G[0, x] - (4*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/8 + 
       (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 - 2*G[1, x] + 
       (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - (I/12)*Pi^3*G[1, x] - 
       (73*Pi^4*G[1, x])/720 - 7*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/3 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
       (I/2)*Pi^3*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
       5*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 
       (I/2)*Pi^3*G[1, 1, x] + (11*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/6 + I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + 
       I*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, x])/6 - 2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
       I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - 
       (9*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 
       4*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
       2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + 
       ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
         ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2]^5*
        (1/60 - RATIO[x]/60) + Log[mu2]^4*(1/8 + (I/12)*Pi + G[0, x]/12 - 
         G[1, x]/12 + (-1/8 - (I/12)*Pi - G[0, x]/12 + G[1, x]/12)*
          RATIO[x]) + Log[mu2]^3*(4/3 + ((2*I)/3)*Pi - (7*Pi^2)/36 + 
         G[0, x]/6 - (I/3)*Pi*G[1, x] - G[0, 0, x]/3 + 
         ((I/6)*Pi*G[0, x] + G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
         (-4/3 - (I/2)*Pi + (7*Pi^2)/36 - (I/3)*Pi*G[0, x] + 
           (I/3)*Pi*G[1, x])*RATIO[x]) - (62*Zeta[3])/3 - 
       ((28*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/18 - (4*G[0, x]*Zeta[3])/3 - 
       G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (14*G[0, 0, x]*Zeta[3])/3 + Log[mu2]^2*(8 + ((9*I)/2)*Pi - 
         (9*Pi^2)/8 - (I/4)*Pi^3 + (3*G[0, x])/4 - (I/2)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/12 - G[1, x]/4 + (I/2)*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/12 - G[0, 0, x] - I*Pi*G[0, 1, x] + G[1, 1, x]/2 + 
         I*Pi*G[1, 1, x] + G[0, 0, 0, x] - G[0, 1, 1, x] + G[1, 1, 1, x] + 
         ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*((-I/12)*Pi^3 + (I/4)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/4 + G[0, 0, x]/4 - (I/2)*Pi*G[0, 0, x] + 
           (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
           Zeta[3]/2) - (7*Zeta[3])/3 + RATIO[x]*(-8 - (4*I)*Pi + 
           (7*Pi^2)/8 + ((5*I)/12)*Pi^3 + (7*Pi^2*G[0, x])/12 - 
           (7*Pi^2*G[1, x])/12 + I*Pi*G[0, 0, x] + I*Pi*G[0, 1, x] - 
           I*Pi*G[1, 0, x] - I*Pi*G[1, 1, x] + G[0, 0, 0, x] + 
           G[0, 1, 1, x] - G[1, 0, 0, x] - G[1, 1, 1, x] + (4*Zeta[3])/3)) + 
       Log[mu2]*(32 + (18*I)*Pi - (31*Pi^2)/6 - ((5*I)/6)*Pi^3 + 
         (73*Pi^4)/720 + 3*G[0, x] - (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/12 - 
         G[1, x] + (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + (I/2)*Pi^3*G[1, x] - 
         (7*G[0, 0, x])/2 + I*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + 
         I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi*G[1, 0, x] + 
         (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] + 
         3*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
         2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
           G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] - 8*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 + 
         (14*G[1, x]*Zeta[3])/3 + RATIO[x]*(-32 - (16*I)*Pi + (14*Pi^2)/3 + 
           ((3*I)/4)*Pi^3 - (181*Pi^4)/720 + (I/6)*Pi^3*G[0, x] - 
           (I/6)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - Pi^2*G[0, 1, x] + 
           Pi^2*G[1, 0, x] + Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 
           2*G[0, 1, 0, 0, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
           (20*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
           (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
           Zeta[3]/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) - (62*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*((-I/4)*Pi^3 + (3*Pi^4)/80 + (I/45)*Pi^5 + 
         (3*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (I/24)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/120 - (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 
         3*G[0, 0, x] - ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 + 
         (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] + 
         ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - 
         (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + 
         (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
         (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
         (3*G[1, 0, 0, x])/2 - (I/2)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/12 + (I/2)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/2 + (3*G[0, 0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + 
         I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + 
         I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - 
         I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 
         4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
         3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
         (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
         G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
         Zeta[5]) + RATIO[x]*(-64 - (32*I)*Pi + (28*Pi^2)/3 + (2*I)*Pi^3 - 
         (73*Pi^4)/480 - ((17*I)/720)*Pi^5 + (7*Pi^4*G[0, x])/144 - 
         (7*Pi^4*G[1, x])/144 - (I/6)*Pi^3*G[0, 0, x] - 
         ((5*I)/6)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
         ((5*I)/6)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
         Pi^2*G[0, 0, 1, x] - Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/6 - 
         (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 0, 1, x] + Pi^2*G[1, 1, 0, x] - 
         (5*Pi^2*G[1, 1, 1, x])/6 + (2*I)*Pi*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] - 
         6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + (7*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 
         2*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] + 
         (52*Zeta[5])/5)) + e^4*(128 + (72*I)*Pi - (62*Pi^2)/3 - 
       ((23*I)/6)*Pi^3 + (61*Pi^4)/180 - ((23*I)/360)*Pi^5 + 
       (437*Pi^6)/60480 + 12*G[0, x] - (8*I)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] - (59*Pi^4*G[0, x])/1440 - 
       4*G[1, x] + (8*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/12 - 
       (I/6)*Pi^3*G[1, x] + (Pi^4*G[1, x])/120 + (I/48)*Pi^5*G[1, x] - 
       14*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/24 - 
       (I/12)*Pi^3*G[0, 0, x] + (47*Pi^4*G[0, 0, x])/720 + 
       (4*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - ((5*I)/12)*Pi^3*G[0, 1, x] - 
       (Pi^4*G[0, 1, x])/6 - (4*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 
       (I/12)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/24 + ((5*I)/12)*Pi^3*G[1, 1, x] + 
       (Pi^4*G[1, 1, x])/6 + 11*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, x])/4 + (2*I)*Pi*G[0, 0, 1, x] - 
       (Pi^2*G[0, 0, 1, x])/2 + (I/2)*Pi^3*G[0, 0, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 + 4*G[0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
       (I/2)*Pi^3*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (5*Pi^2*G[1, 0, 0, x])/12 - (2*I)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/2 - (I/2)*Pi^3*G[1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 9*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
       (I/2)*Pi^3*G[1, 1, 1, x] - (15*G[0, 0, 0, 0, x])/2 + 
       I*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/6 + 
       I*Pi*G[0, 0, 0, 1, x] + Pi^2*G[0, 0, 0, 1, x] - 
       I*Pi*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/6 + 2*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 1, x] - 
       Pi^2*G[0, 1, 0, 1, x] + I*Pi*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
       I*Pi*G[0, 1, 1, 1, x] + (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
       4*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 1, x] - 
       Pi^2*G[1, 0, 0, 1, x] + I*Pi*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, 1, x] + (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
       2*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 1, x] + 
       Pi^2*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] + 
       (13*G[1, 1, 1, 1, x])/2 - I*Pi*G[1, 1, 1, 1, x] - 
       (2*Pi^2*G[1, 1, 1, 1, x])/3 + 5*G[0, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + G[0, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] - G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 2*G[0, 0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 1, 1, x] - 6*G[0, 0, 1, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 1, 1, x] - 
       2*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2]^6*(1/360 - RATIO[x]/360) + Log[mu2]^5*(1/40 + (I/60)*Pi + 
         G[0, x]/60 - G[1, x]/60 + (-1/40 - (I/60)*Pi - G[0, x]/60 + 
           G[1, x]/60)*RATIO[x]) + Log[mu2]^4*(1/3 + (I/6)*Pi - 
         (7*Pi^2)/144 + G[0, x]/24 - (I/12)*Pi*G[1, x] - G[0, 0, x]/12 + 
         ((I/24)*Pi*G[0, x] + G[0, 0, x]/24)*RATIO[(1 - x)^(-1)] + 
         (-1/3 - (I/8)*Pi + (7*Pi^2)/144 - (I/12)*Pi*G[0, x] + 
           (I/12)*Pi*G[1, x])*RATIO[x]) + Log[mu2]^3*(8/3 + ((3*I)/2)*Pi - 
         (3*Pi^2)/8 - (I/12)*Pi^3 + G[0, x]/4 - (I/6)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/36 - G[1, x]/12 + (I/6)*Pi*G[1, x] + 
         (7*Pi^2*G[1, x])/36 - G[0, 0, x]/3 - (I/3)*Pi*G[0, 1, x] + 
         G[1, 1, x]/6 + (I/3)*Pi*G[1, 1, x] + G[0, 0, 0, x]/3 - 
         G[0, 1, 1, x]/3 + G[1, 1, 1, x]/3 + ((-I/6)*Pi*G[1, x] - 
           G[1, 1, x]/6)*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          ((-I/36)*Pi^3 + (I/12)*Pi*G[0, x] - (Pi^2*G[0, x])/12 + 
           G[0, 0, x]/12 - (I/6)*Pi*G[0, 0, x] + (I/6)*Pi*G[1, 0, x] - 
           G[0, 0, 0, x]/3 + G[1, 0, 0, x]/6 + Zeta[3]/6) + 
         RATIO[x]*(-8/3 - ((4*I)/3)*Pi + (7*Pi^2)/24 + ((5*I)/36)*Pi^3 + 
           (7*Pi^2*G[0, x])/36 - (7*Pi^2*G[1, x])/36 + (I/3)*Pi*G[0, 0, x] + 
           (I/3)*Pi*G[0, 1, x] - (I/3)*Pi*G[1, 0, x] - (I/3)*Pi*G[1, 1, x] + 
           G[0, 0, 0, x]/3 + G[0, 1, 1, x]/3 - G[1, 0, 0, x]/3 - 
           G[1, 1, 1, x]/3 + (4*Zeta[3])/9) - (7*Zeta[3])/9) - 
       (124*Zeta[3])/3 - (21*I)*Pi*Zeta[3] + (16*Pi^2*Zeta[3])/3 + 
       ((7*I)/6)*Pi^3*Zeta[3] - (3*G[0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] + (7*Pi^2*G[0, x]*Zeta[3])/18 - 
       (5*G[1, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (49*Pi^2*G[1, x]*Zeta[3])/18 + (11*G[0, 0, x]*Zeta[3])/3 + 
       G[0, 1, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       G[1, 0, x]*Zeta[3] - (10*G[1, 1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 + 
       (14*G[0, 1, 1, x]*Zeta[3])/3 - (14*G[1, 1, 1, x]*Zeta[3])/3 + 
       (49*Zeta[3]^2)/9 + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + 
         (3*Pi^2*G[1, x])/2 + ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - 
         (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + 
         (I/4)*Pi^3*G[0, 1, x] - 6*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/8 - (I/4)*Pi^3*G[1, 1, x] - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 - 
         3*G[0, 1, 1, x] + ((3*I)/2)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/12 + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/2 + 6*G[1, 1, 1, x] - ((3*I)/2)*Pi*
          G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - I*Pi*G[0, 0, 0, 1, x] - 
         (3*G[0, 0, 1, 1, x])/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] + (3*G[1, 0, 1, 1, x])/2 - 
         I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
         (9*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - 
         G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^2*(16 + (9*I)*Pi - 
         (31*Pi^2)/12 - ((5*I)/12)*Pi^3 + (73*Pi^4)/1440 + (3*G[0, x])/2 - 
         I*Pi*G[0, x] + (5*Pi^2*G[0, x])/24 - G[1, x]/2 + I*Pi*G[1, x] - 
         (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - (7*G[0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 + (I/2)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/2 - (I/2)*Pi*G[1, 0, x] + (5*G[1, 1, x])/4 - 
         (I/2)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 + (3*G[0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 1, x] + G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] - 
         G[1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x] - 
         I*Pi*G[1, 1, 1, x] - G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 2*G[1, 1, 1, 1, x] + 
         (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           (3*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] - 4*Zeta[3] - ((7*I)/3)*Pi*Zeta[3] - 
         (7*G[0, x]*Zeta[3])/3 + (7*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*(-16 - (8*I)*Pi + (7*Pi^2)/3 + ((3*I)/8)*Pi^3 - 
           (181*Pi^4)/1440 + (I/12)*Pi^3*G[0, x] - (I/12)*Pi^3*G[1, x] - 
           (Pi^2*G[0, 0, x])/2 - (Pi^2*G[0, 1, x])/2 + (Pi^2*G[1, 0, x])/2 + 
           (Pi^2*G[1, 1, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 0, 1, x] + 
           I*Pi*G[0, 1, 0, x] - I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 0, x] - 
           I*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + I*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
           2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - G[1, 0, 1, 1, x] - 
           G[1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, x] + (7*Zeta[3])/2 + 
           ((7*I)/3)*Pi*Zeta[3] + (10*G[0, x]*Zeta[3])/3 - 
           (10*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((-I/24)*Pi^3 + (3*Pi^4)/80 + ((3*I)/4)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/8 - (I/24)*Pi^3*G[0, x] - (I/12)*Pi^3*G[1, x] + 
           (3*G[0, 0, x])/4 - (I/4)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 + 
           (I/4)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - G[0, 0, 0, x]/2 + 
           (I/2)*Pi*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 0, x] + 
           G[1, 0, 0, x]/4 - (I/2)*Pi*G[1, 0, 0, x] + 
           (I/2)*Pi*G[1, 1, 0, x] + (3*G[0, 0, 0, 0, x])/2 - 
           G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x]/2 + 
           Zeta[3]/4 - (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2)) - 
       (98*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - (62*G[0, x]*Zeta[5])/5 + 
       (62*G[1, x]*Zeta[5])/5 + RATIO[x]*(-128 - (64*I)*Pi + (56*Pi^2)/3 + 
         (4*I)*Pi^3 - (73*Pi^4)/180 + (I/32)*Pi^5 + (103*Pi^6)/60480 + 
         ((47*I)/720)*Pi^5*G[0, x] - ((47*I)/720)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/60 + (19*Pi^4*G[0, 1, x])/60 - 
         (Pi^4*G[1, 0, x])/60 - (19*Pi^4*G[1, 1, x])/60 + 
         (I/6)*Pi^3*G[0, 0, 0, x] - (I/6)*Pi^3*G[0, 0, 1, x] - 
         (I/6)*Pi^3*G[0, 1, 0, x] + (I/6)*Pi^3*G[0, 1, 1, x] - 
         (I/6)*Pi^3*G[1, 0, 0, x] + (I/6)*Pi^3*G[1, 0, 1, x] + 
         (I/6)*Pi^3*G[1, 1, 0, x] - (I/6)*Pi^3*G[1, 1, 1, x] - 
         (2*Pi^2*G[0, 0, 0, 0, x])/3 - Pi^2*G[0, 0, 0, 1, x] + 
         Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 + 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 + Pi^2*G[0, 1, 0, 1, x] - 
         Pi^2*G[0, 1, 1, 0, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 + Pi^2*G[1, 0, 0, 1, x] - 
         Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, 1, x] + 
         Pi^2*G[1, 1, 1, 0, x] + (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 0, 1, 1, 1, 1, x] + 
         6*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] - 
         2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 0, 1, 1, 1, 1, x] - 
         6*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, 1, 1, x] + 
         (112*Zeta[3])/3 + ((56*I)/3)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/12 - 
         ((35*I)/18)*Pi^3*Zeta[3] - (26*Pi^2*G[0, x]*Zeta[3])/9 + 
         (26*Pi^2*G[1, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (8*G[0, 0, 0, x]*Zeta[3])/3 - 2*G[0, 0, 1, x]*Zeta[3] - 
         2*G[0, 1, 0, x]*Zeta[3] - (8*G[0, 1, 1, x]*Zeta[3])/3 + 
         (8*G[1, 0, 0, x]*Zeta[3])/3 + 2*G[1, 0, 1, x]*Zeta[3] + 
         2*G[1, 1, 0, x]*Zeta[3] + (8*G[1, 1, 1, x]*Zeta[3])/3 - 
         (7*Zeta[3]^2)/9 + (93*Zeta[5])/5 + ((62*I)/5)*Pi*Zeta[5] + 
         (72*G[0, x]*Zeta[5])/5 - (72*G[1, x]*Zeta[5])/5) + 
       RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/90)*Pi^5 - 
         Pi^6/224 + (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - 
         (I/8)*Pi^3*G[0, x] + (Pi^4*G[0, x])/240 - ((47*I)/1440)*Pi^5*
          G[0, x] - (I/4)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/80 + 
         (I/45)*Pi^5*G[1, x] + 6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/8 + (I/24)*Pi^3*G[0, 0, x] - 
         (59*Pi^4*G[0, 0, x])/1440 + (I/12)*Pi^3*G[0, 1, x] - 
         (3*Pi^4*G[0, 1, x])/40 + (3*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/
          4 - (I/24)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/120 - 
         (I/12)*Pi^3*G[1, 1, x] + (3*Pi^4*G[1, 1, x])/40 - 6*G[0, 0, 0, x] + 
         ((3*I)/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - 
         (I/12)*Pi^3*G[0, 0, 0, x] - (I/6)*Pi^3*G[0, 0, 1, x] - 
         ((3*I)/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/4 + 
         (I/12)*Pi^3*G[0, 1, 0, x] + (I/6)*Pi^3*G[0, 1, 1, x] + 
         3*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/24 + (I/12)*Pi^3*G[1, 0, 0, x] + 
         (I/6)*Pi^3*G[1, 0, 1, x] + ((3*I)/2)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/4 - (I/12)*Pi^3*G[1, 1, 0, x] - 
         (I/6)*Pi^3*G[1, 1, 1, x] + (9*G[0, 0, 0, 0, x])/2 - 
         (I/2)*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, 1, 0, x] - (Pi^2*G[0, 0, 1, 0, x])/2 - 
         (3*G[0, 1, 0, 0, x])/2 + (I/2)*Pi*G[0, 1, 0, 0, x] - 
         (5*Pi^2*G[0, 1, 0, 0, x])/12 - (I/2)*Pi*G[0, 1, 1, 0, x] + 
         (Pi^2*G[0, 1, 1, 0, x])/2 - 3*G[1, 0, 0, 0, x] + 
         (I/2)*Pi*G[1, 0, 0, 0, x] - (Pi^2*G[1, 0, 0, 0, x])/3 - 
         (I/2)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/2 + 
         (3*G[1, 1, 0, 0, x])/2 - (I/2)*Pi*G[1, 1, 0, 0, x] + 
         (5*Pi^2*G[1, 1, 0, 0, x])/12 + (I/2)*Pi*G[1, 1, 1, 0, x] - 
         (Pi^2*G[1, 1, 1, 0, x])/2 - 2*G[0, 0, 0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 1, 0, x] + 
         G[0, 0, 1, 0, 0, x]/2 - I*Pi*G[0, 0, 1, 0, 0, x] + 
         I*Pi*G[0, 0, 1, 1, 0, x] + G[0, 1, 0, 0, 0, x] - 
         I*Pi*G[0, 1, 0, 0, 0, x] + I*Pi*G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 1, 0, 0, x] - 
         I*Pi*G[0, 1, 1, 1, 0, x] + (3*G[1, 0, 0, 0, 0, x])/2 - 
         I*Pi*G[1, 0, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, 0, 0, x] - 
         I*Pi*G[1, 0, 1, 1, 0, x] - G[1, 1, 0, 0, 0, x] + 
         I*Pi*G[1, 1, 0, 0, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 1, 0, 0, x] + 
         I*Pi*G[1, 1, 1, 1, 0, x] + 5*G[0, 0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
         G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 0, x] + 
         G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
         G[0, 1, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
         G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
         G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
         G[1, 1, 1, 1, 0, 0, x] + 3*Zeta[3] - (Pi^2*Zeta[3])/24 + 
         ((7*I)/18)*Pi^3*Zeta[3] - (3*G[0, x]*Zeta[3])/2 - 
         ((7*I)/6)*Pi*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/4 + 
         (3*G[1, x]*Zeta[3])/2 - (Pi^2*G[1, x]*Zeta[3])/12 - 
         (2*G[0, 0, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         (G[0, 1, x]*Zeta[3])/2 - (G[1, 0, x]*Zeta[3])/2 - 
         ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (G[1, 1, x]*Zeta[3])/2 + 
         (11*G[0, 0, 0, x]*Zeta[3])/3 + G[0, 0, 1, x]*Zeta[3] + 
         G[0, 1, 0, x]*Zeta[3] - G[0, 1, 1, x]*Zeta[3] - 
         (4*G[1, 0, 0, x]*Zeta[3])/3 - G[1, 0, 1, x]*Zeta[3] - 
         G[1, 1, 0, x]*Zeta[3] + G[1, 1, 1, x]*Zeta[3] - (7*Zeta[3]^2)/3 + 
         Zeta[5]/2 - G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
       Log[mu2]*(64 + (36*I)*Pi - (31*Pi^2)/3 - ((23*I)/12)*Pi^3 + 
         (77*Pi^4)/480 - (I/48)*Pi^5 + 6*G[0, x] - (4*I)*Pi*G[0, x] + 
         (7*Pi^2*G[0, x])/8 + (I/12)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/720 - 
         2*G[1, x] + (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - 
         (I/12)*Pi^3*G[1, x] - (73*Pi^4*G[1, x])/720 - 7*G[0, 0, x] + 
         (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 + (2*I)*Pi*G[0, 1, x] - 
         (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/2 + 5*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - (I/2)*Pi^3*G[1, 1, x] + 
         (11*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 + 
         I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - 
         2*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 0, 1, x] - 
         Pi^2*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - (9*G[1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, x] + (5*Pi^2*G[1, 1, 1, x])/6 - 4*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + 
         ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
           ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
           ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] - (62*Zeta[3])/3 - 
         ((28*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/18 - (4*G[0, x]*Zeta[3])/
          3 - G[1, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (14*G[0, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*
          ((-I/4)*Pi^3 + (3*Pi^4)/80 + (I/45)*Pi^5 + (3*I)*Pi*G[0, x] - 
           (3*Pi^2*G[0, x])/4 - (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 - 
           (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + 3*G[0, 0, x] - 
           ((3*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 + 
           (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - 
           (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 3*G[0, 0, 0, x] + 
           (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
           (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
           (3*G[1, 0, 0, x])/2 - (I/2)*Pi*G[1, 0, 0, x] + 
           (5*Pi^2*G[1, 0, 0, x])/12 + (I/2)*Pi*G[1, 1, 0, x] - 
           (Pi^2*G[1, 1, 0, x])/2 + (3*G[0, 0, 0, 0, x])/2 - 
           I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - 
           G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
           I*Pi*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
           I*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 - 
           I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 
           4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
           2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
           3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
           2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + (3*Zeta[3])/2 - 
           (Pi^2*Zeta[3])/12 - (G[0, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[0, x]*
            Zeta[3] + (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - 
           G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + 
           Zeta[5]) + RATIO[x]*(-64 - (32*I)*Pi + (28*Pi^2)/3 + (2*I)*Pi^3 - 
           (73*Pi^4)/480 - ((17*I)/720)*Pi^5 + (7*Pi^4*G[0, x])/144 - 
           (7*Pi^4*G[1, x])/144 - (I/6)*Pi^3*G[0, 0, x] - 
           ((5*I)/6)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
           ((5*I)/6)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/6 - 
           Pi^2*G[0, 0, 1, x] - Pi^2*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 1, x])/
            6 - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 0, 1, x] + 
           Pi^2*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
           (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
           6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
           2*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 1, 1, x] + 
           2*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 1, 1, x] - 
           6*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
           2*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
           4*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
           2*G[1, 1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 + 
           (7*I)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*
            Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 2*G[0, 0, x]*Zeta[3] + 
           2*G[0, 1, x]*Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 
           2*G[1, 1, x]*Zeta[3] + (52*Zeta[5])/5))))/Nc^2) + 
 DD[i1, i4]*DD[i2, i3]*
  (Nf*(10/9 + ((2*I)/3)*Pi + Log[mu2]*(2/3 - (2*RATIO[x])/3) + 
     (-10/9 - ((2*I)/3)*Pi)*RATIO[x] + e*(56/27 + ((10*I)/9)*Pi - 
       (7*Pi^2)/18 + Log[mu2]^2*(1/3 - RATIO[x]/3) + 
       (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*RATIO[x] + 
       Log[mu2]*(10/9 + ((2*I)/3)*Pi + (-10/9 - ((2*I)/3)*Pi)*RATIO[x])) + 
     e^2*(328/81 + ((56*I)/27)*Pi - (35*Pi^2)/54 - (I/6)*Pi^3 + 
       Log[mu2]^3*(1/9 - RATIO[x]/9) + Log[mu2]^2*(5/9 + (I/3)*Pi + 
         (-5/9 - (I/3)*Pi)*RATIO[x]) + Log[mu2]*(56/27 + ((10*I)/9)*Pi - 
         (7*Pi^2)/18 + (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*RATIO[x]) - 
       (14*Zeta[3])/9 + RATIO[x]*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + 
         (I/6)*Pi^3 + (14*Zeta[3])/9)) + e^3*(1952/243 + ((328*I)/81)*Pi - 
       (98*Pi^2)/81 - ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 + 
       Log[mu2]^4*(1/36 - RATIO[x]/36) + Log[mu2]^3*(5/27 + (I/9)*Pi + 
         (-5/27 - (I/9)*Pi)*RATIO[x]) + Log[mu2]^2*(28/27 + ((5*I)/9)*Pi - 
         (7*Pi^2)/36 + (-28/27 - ((5*I)/9)*Pi + (7*Pi^2)/36)*RATIO[x]) - 
       (70*Zeta[3])/27 - ((14*I)/9)*Pi*Zeta[3] + 
       RATIO[x]*(-1952/243 - ((328*I)/81)*Pi + (98*Pi^2)/81 + 
         ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + (70*Zeta[3])/27 + 
         ((14*I)/9)*Pi*Zeta[3]) + Log[mu2]*(328/81 + ((56*I)/27)*Pi - 
         (35*Pi^2)/54 - (I/6)*Pi^3 - (14*Zeta[3])/9 + 
         RATIO[x]*(-328/81 - ((56*I)/27)*Pi + (35*Pi^2)/54 + (I/6)*Pi^3 + 
           (14*Zeta[3])/9))) + e^4*(11680/729 + ((1952*I)/243)*Pi - 
       (574*Pi^2)/243 - ((14*I)/27)*Pi^3 + (73*Pi^4)/1296 - (I/144)*Pi^5 + 
       Log[mu2]^5*(1/180 - RATIO[x]/180) + Log[mu2]^4*(5/108 + (I/36)*Pi + 
         (-5/108 - (I/36)*Pi)*RATIO[x]) + Log[mu2]^3*(28/81 + ((5*I)/27)*Pi - 
         (7*Pi^2)/108 + (-28/81 - ((5*I)/27)*Pi + (7*Pi^2)/108)*RATIO[x]) + 
       Log[mu2]^2*(164/81 + ((28*I)/27)*Pi - (35*Pi^2)/108 - (I/12)*Pi^3 + 
         RATIO[x]*(-164/81 - ((28*I)/27)*Pi + (35*Pi^2)/108 + (I/12)*Pi^3 + 
           (7*Zeta[3])/9) - (7*Zeta[3])/9) - (392*Zeta[3])/81 - 
       ((70*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 + 
       Log[mu2]*(1952/243 + ((328*I)/81)*Pi - (98*Pi^2)/81 - 
         ((5*I)/18)*Pi^3 + (73*Pi^4)/2160 - (70*Zeta[3])/27 - 
         ((14*I)/9)*Pi*Zeta[3] + RATIO[x]*(-1952/243 - ((328*I)/81)*Pi + 
           (98*Pi^2)/81 + ((5*I)/18)*Pi^3 - (73*Pi^4)/2160 + 
           (70*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3])) - (62*Zeta[5])/15 + 
       RATIO[x]*(-11680/729 - ((1952*I)/243)*Pi + (574*Pi^2)/243 + 
         ((14*I)/27)*Pi^3 - (73*Pi^4)/1296 + (I/144)*Pi^5 + 
         (392*Zeta[3])/81 + ((70*I)/27)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/54 + 
         (62*Zeta[5])/15))) + (-8 - (5*I)*Pi + (7*Pi^2)/6 - 2*G[0, x] + 
     (4*I)*Pi*G[1, x] + 4*G[0, 0, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2]^2*(-1 + RATIO[x]) + 
     (8 + (3*I)*Pi - (7*Pi^2)/6 + (4*I)*Pi*G[0, x] - (4*I)*Pi*G[1, x])*
      RATIO[x] + Log[mu2]*(-3 - (2*I)*Pi - 4*G[0, x] + 4*G[1, x] + 
       (3 + (2*I)*Pi + 4*G[0, x] - 4*G[1, x])*RATIO[x]) + 
     e*(-16 - (10*I)*Pi + (11*Pi^2)/4 + (I/2)*Pi^3 - 3*G[0, x] + 
       (2*I)*Pi*G[0, x] + (Pi^2*G[0, x])/3 + G[1, x] - (2*I)*Pi*G[1, x] - 
       (7*Pi^2*G[1, x])/3 + 4*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] - 
       2*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 
       4*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
        RATIO[x^(-1)] + Log[mu2]^3*(-1/3 + RATIO[x]/3) + 
       Log[mu2]^2*(-3/2 - I*Pi - 2*G[0, x] + 2*G[1, x] + 
         (3/2 + I*Pi + 2*G[0, x] - 2*G[1, x])*RATIO[x]) + 
       Log[mu2]*(-8 - (5*I)*Pi + (7*Pi^2)/6 - 2*G[0, x] + (4*I)*Pi*G[1, x] + 
         4*G[0, 0, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (8 + (3*I)*Pi - (7*Pi^2)/6 + 
           (4*I)*Pi*G[0, x] - (4*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - I*Pi*G[0, x] + Pi^2*G[0, x] - 
         G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
         4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - 2*Zeta[3]) + 
       RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/4 - ((7*I)/6)*Pi^3 - 
         (7*Pi^2*G[0, x])/3 + (7*Pi^2*G[1, x])/3 - (4*I)*Pi*G[0, 0, x] - 
         (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] - 
         4*G[0, 0, 0, x] - 4*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
         4*G[1, 1, 1, x] - (2*Zeta[3])/3) + (14*Zeta[3])/3) + 
     e^2*(-32 - (20*I)*Pi + (17*Pi^2)/3 + ((11*I)/12)*Pi^3 - (73*Pi^4)/720 - 
       6*G[0, x] + (4*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/6 + 2*G[1, x] - 
       (4*I)*Pi*G[1, x] + Pi^2*G[1, x] - I*Pi^3*G[1, x] + 7*G[0, 0, x] - 
       (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - (2*I)*Pi*G[0, 1, x] - 
       2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] + 
       (2*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - 6*G[0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + 
       2*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 4*G[1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, x] + 
       ((3*I)*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2]^4*(-1/12 + RATIO[x]/12) + 
       Log[mu2]^3*(-1/2 - (I/3)*Pi - (2*G[0, x])/3 + (2*G[1, x])/3 + 
         (1/2 + (I/3)*Pi + (2*G[0, x])/3 - (2*G[1, x])/3)*RATIO[x]) + 
       Log[mu2]^2*(-4 - ((5*I)/2)*Pi + (7*Pi^2)/12 - G[0, x] + 
         (2*I)*Pi*G[1, x] + 2*G[0, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (4 + ((3*I)/2)*Pi - (7*Pi^2)/12 + 
           (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x])*RATIO[x]) + 9*Zeta[3] + 
       ((14*I)/3)*Pi*Zeta[3] + (28*G[0, x]*Zeta[3])/3 - 
       (28*G[1, x]*Zeta[3])/3 + Log[mu2]*(-16 - (10*I)*Pi + (11*Pi^2)/4 + 
         (I/2)*Pi^3 - 3*G[0, x] + (2*I)*Pi*G[0, x] + (Pi^2*G[0, x])/3 + 
         G[1, x] - (2*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/3 + 4*G[0, 0, x] + 
         (4*I)*Pi*G[0, 1, x] - 2*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 
         4*G[0, 0, 0, x] + 4*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
         ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - I*Pi*G[0, x] + Pi^2*G[0, x] - 
           G[0, 0, x] + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
           4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] - 2*Zeta[3]) + 
         RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/4 - ((7*I)/6)*Pi^3 - 
           (7*Pi^2*G[0, x])/3 + (7*Pi^2*G[1, x])/3 - (4*I)*Pi*G[0, 0, x] - 
           (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] - 
           4*G[0, 0, 0, x] - 4*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
           4*G[1, 1, 1, x] - (2*Zeta[3])/3) + (14*Zeta[3])/3) + 
       RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (3*Pi^4)/20 - (3*I)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/2 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
         3*G[0, 0, x] + I*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - 
         I*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 2*G[0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, x] - Zeta[3] + 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3]) + RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - 
         ((3*I)/4)*Pi^3 + (289*Pi^4)/720 - (I/3)*Pi^3*G[0, x] + 
         (I/3)*Pi^3*G[1, x] + 2*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] - 
         2*Pi^2*G[1, 0, x] - 2*Pi^2*G[1, 1, x] + (4*I)*Pi*G[0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 0, x] + 8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, x] - 
         7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
         (40*G[1, x]*Zeta[3])/3)) + e^3*(-64 - (40*I)*Pi + (34*Pi^2)/3 + 
       ((11*I)/6)*Pi^3 - (27*Pi^4)/160 + (I/48)*Pi^5 - 12*G[0, x] + 
       (8*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/4 - (I/6)*Pi^3*G[0, x] + 
       (47*Pi^4*G[0, x])/360 + 4*G[1, x] - (8*I)*Pi*G[1, x] + 
       (23*Pi^2*G[1, x])/12 + (I/6)*Pi^3*G[1, x] + (73*Pi^4*G[1, x])/360 + 
       14*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
       (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi^3*G[0, 1, x] + 
       (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 10*G[1, 1, x] + 
       (4*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + I*Pi^3*G[1, 1, x] - 
       11*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, x])/3 + 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, x])/3 + 8*G[0, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, 1, x] + 
       ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
         (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2]^5*
        (-1/60 + RATIO[x]/60) + Log[mu2]^4*(-1/8 - (I/12)*Pi - G[0, x]/6 + 
         G[1, x]/6 + (1/8 + (I/12)*Pi + G[0, x]/6 - G[1, x]/6)*RATIO[x]) + 
       Log[mu2]^3*(-4/3 - ((5*I)/6)*Pi + (7*Pi^2)/36 - G[0, x]/3 + 
         ((2*I)/3)*Pi*G[1, x] + (2*G[0, 0, x])/3 + 
         ((-I/3)*Pi*G[0, x] - G[0, 0, x]/3)*RATIO[(1 - x)^(-1)] + 
         (4/3 + (I/2)*Pi - (7*Pi^2)/36 + ((2*I)/3)*Pi*G[0, x] - 
           ((2*I)/3)*Pi*G[1, x])*RATIO[x]) + (68*Zeta[3])/3 + 
       ((35*I)/3)*Pi*Zeta[3] - (49*Pi^2*Zeta[3])/18 + (8*G[0, x]*Zeta[3])/3 + 
       2*G[1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (28*G[0, 0, x]*Zeta[3])/3 + Log[mu2]^2*(-8 - (5*I)*Pi + (11*Pi^2)/8 + 
         (I/4)*Pi^3 - (3*G[0, x])/2 + I*Pi*G[0, x] + (Pi^2*G[0, x])/6 + 
         G[1, x]/2 - I*Pi*G[1, x] - (7*Pi^2*G[1, x])/6 + 2*G[0, 0, x] + 
         (2*I)*Pi*G[0, 1, x] - G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 
         2*G[0, 0, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          ((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + 
           I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
           G[1, 0, 0, x] - Zeta[3]) + RATIO[x]*(8 + (4*I)*Pi - (7*Pi^2)/8 - 
           ((7*I)/12)*Pi^3 - (7*Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 - 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           (2*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 0, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]/3) + (7*Zeta[3])/3) + 
       Log[mu2]*(-32 - (20*I)*Pi + (17*Pi^2)/3 + ((11*I)/12)*Pi^3 - 
         (73*Pi^4)/720 - 6*G[0, x] + (4*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/6 + 
         2*G[1, x] - (4*I)*Pi*G[1, x] + Pi^2*G[1, x] - I*Pi^3*G[1, x] + 
         7*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 
         5*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - 
         6*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
         4*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 
         4*G[0, 0, 1, 1, x] - 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 1, x] + ((3*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
           (2*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] - 4*G[1, 1, 1, x])*RATIO[x^(-1)] + 9*Zeta[3] + 
         ((14*I)/3)*Pi*Zeta[3] + (28*G[0, x]*Zeta[3])/3 - 
         (28*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - 
           (3*Pi^4)/20 - (3*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 + 
           (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 3*G[0, 0, x] + 
           I*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 - I*Pi*G[1, 0, x] + 
           Pi^2*G[1, 0, x] + 2*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
           4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] - Zeta[3] + 
           2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
         RATIO[x]*(32 + (16*I)*Pi - (14*Pi^2)/3 - ((3*I)/4)*Pi^3 + 
           (289*Pi^4)/720 - (I/3)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] + 
           2*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] - 2*Pi^2*G[1, 0, x] - 
           2*Pi^2*G[1, 1, x] + (4*I)*Pi*G[0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           (4*I)*Pi*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 0, x] + 8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
           4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, x] - 
           7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
           (40*G[1, x]*Zeta[3])/3)) + RATIO[x]*(64 + (32*I)*Pi - 
         (28*Pi^2)/3 - (2*I)*Pi^3 + (73*Pi^4)/480 + ((49*I)/720)*Pi^5 - 
         (7*Pi^4*G[0, x])/72 + (7*Pi^4*G[1, x])/72 + (I/3)*Pi^3*G[0, 0, x] + 
         ((5*I)/3)*Pi^3*G[0, 1, x] - (I/3)*Pi^3*G[1, 0, x] - 
         ((5*I)/3)*Pi^3*G[1, 1, x] - (5*Pi^2*G[0, 0, 0, x])/3 + 
         2*Pi^2*G[0, 0, 1, x] + 2*Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 1, x])/
          3 + (5*Pi^2*G[1, 0, 0, x])/3 - 2*Pi^2*G[1, 0, 1, x] - 
         2*Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         8*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
         (7*I)*Pi*Zeta[3] + (43*Pi^2*Zeta[3])/18 - ((28*I)/3)*Pi*G[0, x]*
          Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 4*G[0, 0, x]*Zeta[3] - 
         4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 4*G[1, 1, x]*Zeta[3] - 
         (42*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (3*Pi^4)/40 - 
         ((2*I)/45)*Pi^5 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
         (I/12)*Pi^3*G[0, x] - (Pi^4*G[0, x])/60 + (I/6)*Pi^3*G[1, x] - 
         (3*Pi^4*G[1, x])/20 - 6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 - (I/6)*Pi^3*G[0, 0, x] - 
         (I/3)*Pi^3*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
         (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 + I*Pi*G[0, 1, 0, x] - 
         Pi^2*G[0, 1, 0, x] - 3*G[1, 0, 0, x] + I*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/6 - I*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 
         3*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] + 
         2*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] - 
         6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, x] - 3*Zeta[3] + 
         (Pi^2*Zeta[3])/6 + G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] + 
         2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - 2*Zeta[5]) + 
       (62*Zeta[5])/5) + e^4*(-128 - (80*I)*Pi + (68*Pi^2)/3 + 
       ((11*I)/3)*Pi^3 - (49*Pi^4)/180 + ((139*I)/1440)*Pi^5 - 
       (437*Pi^6)/60480 - 24*G[0, x] + (16*I)*Pi*G[0, x] - 
       (7*Pi^2*G[0, x])/2 - (I/3)*Pi^3*G[0, x] + (59*Pi^4*G[0, x])/720 + 
       8*G[1, x] - (16*I)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 + 
       (I/3)*Pi^3*G[1, x] - (Pi^4*G[1, x])/60 - (I/24)*Pi^5*G[1, x] + 
       28*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/12 + 
       (I/6)*Pi^3*G[0, 0, x] - (47*Pi^4*G[0, 0, x])/360 - 
       (8*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + ((5*I)/6)*Pi^3*G[0, 1, x] + 
       (Pi^4*G[0, 1, x])/3 + (8*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - 
       (I/6)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] - 
       (19*Pi^2*G[1, 1, x])/12 - ((5*I)/6)*Pi^3*G[1, 1, x] - 
       (Pi^4*G[1, 1, x])/3 - 22*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/2 - (4*I)*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] - 
       I*Pi^3*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] - 
       8*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 + 
       I*Pi^3*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/6 + (4*I)*Pi*G[1, 0, 1, x] - 
       Pi^2*G[1, 0, 1, x] + I*Pi^3*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] - 
       Pi^2*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 
       (2*Pi^2*G[1, 1, 1, x])/3 - I*Pi^3*G[1, 1, 1, x] + 
       15*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, 1, x] - 
       2*Pi^2*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
       4*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (5*Pi^2*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
       2*Pi^2*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, x] - 
       (4*Pi^2*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] + 
       2*Pi^2*G[1, 0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
       (5*Pi^2*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
       2*Pi^2*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       13*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] + 
       (4*Pi^2*G[1, 1, 1, 1, x])/3 - 10*G[0, 0, 0, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 1, 1, x] + 4*G[0, 0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 0, 1, 1, 1, x] - 
       4*G[0, 0, 1, 0, 1, 1, x] + 12*G[0, 0, 1, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, 1, 1, x] + 
       4*G[0, 1, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 1, 1, x] + 
       4*G[1, 0, 1, 0, 1, 1, x] - 12*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2]^6*(-1/360 + RATIO[x]/360) + Log[mu2]^5*(-1/40 - (I/60)*Pi - 
         G[0, x]/30 + G[1, x]/30 + (1/40 + (I/60)*Pi + G[0, x]/30 - 
           G[1, x]/30)*RATIO[x]) + Log[mu2]^4*(-1/3 - ((5*I)/24)*Pi + 
         (7*Pi^2)/144 - G[0, x]/12 + (I/6)*Pi*G[1, x] + G[0, 0, x]/6 + 
         ((-I/12)*Pi*G[0, x] - G[0, 0, x]/12)*RATIO[(1 - x)^(-1)] + 
         (1/3 + (I/8)*Pi - (7*Pi^2)/144 + (I/6)*Pi*G[0, x] - 
           (I/6)*Pi*G[1, x])*RATIO[x]) + Log[mu2]^3*(-8/3 - ((5*I)/3)*Pi + 
         (11*Pi^2)/24 + (I/12)*Pi^3 - G[0, x]/2 + (I/3)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/18 + G[1, x]/6 - (I/3)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/18 + (2*G[0, 0, x])/3 + ((2*I)/3)*Pi*G[0, 1, x] - 
         G[1, 1, x]/3 - ((2*I)/3)*Pi*G[1, 1, x] - (2*G[0, 0, 0, x])/3 + 
         (2*G[0, 1, 1, x])/3 - (2*G[1, 1, 1, x])/3 + 
         ((I/3)*Pi*G[1, x] + G[1, 1, x]/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*((I/18)*Pi^3 - (I/6)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/6 - G[0, 0, x]/6 + (I/3)*Pi*G[0, 0, x] - 
           (I/3)*Pi*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - G[1, 0, 0, x]/3 - 
           Zeta[3]/3) + RATIO[x]*(8/3 + ((4*I)/3)*Pi - (7*Pi^2)/24 - 
           ((7*I)/36)*Pi^3 - (7*Pi^2*G[0, x])/18 + (7*Pi^2*G[1, x])/18 - 
           ((2*I)/3)*Pi*G[0, 0, x] - ((2*I)/3)*Pi*G[0, 1, x] + 
           ((2*I)/3)*Pi*G[1, 0, x] + ((2*I)/3)*Pi*G[1, 1, x] - 
           (2*G[0, 0, 0, x])/3 - (2*G[0, 1, 1, x])/3 + (2*G[1, 0, 0, x])/3 + 
           (2*G[1, 1, 1, x])/3 - Zeta[3]/9) + (7*Zeta[3])/9) + 
       (136*Zeta[3])/3 + ((70*I)/3)*Pi*Zeta[3] - (79*Pi^2*Zeta[3])/12 - 
       ((7*I)/6)*Pi^3*Zeta[3] + 3*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*
        Zeta[3] - (7*Pi^2*G[0, x]*Zeta[3])/9 + (5*G[1, x]*Zeta[3])/3 + 
       ((14*I)/3)*Pi*G[1, x]*Zeta[3] + (49*Pi^2*G[1, x]*Zeta[3])/9 - 
       (22*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
       ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 
       (20*G[1, 1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (28*G[0, 0, 0, x]*Zeta[3])/3 - (28*G[0, 1, 1, x]*Zeta[3])/3 + 
       (28*G[1, 1, 1, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*((12*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
         ((3*I)/4)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 + (6*I)*Pi*G[0, 1, x] - 
         (3*Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] + 12*G[1, 1, x] - 
         (6*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 + 
         (I/2)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + 6*G[0, 1, 1, x] - (3*I)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/6 - (3*I)*Pi*G[1, 0, 1, x] + 
         Pi^2*G[1, 0, 1, x] - 12*G[1, 1, 1, x] + (3*I)*Pi*G[1, 1, 1, x] - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         3*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] - 
         3*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (14*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^2*(-16 - (10*I)*Pi + 
         (17*Pi^2)/6 + ((11*I)/24)*Pi^3 - (73*Pi^4)/1440 - 3*G[0, x] + 
         (2*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/12 + G[1, x] - 
         (2*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
         (7*G[0, 0, x])/2 - I*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
         I*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + I*Pi*G[1, 0, x] - 
         (5*G[1, 1, x])/2 + I*Pi*G[1, 1, x] + Pi^2*G[1, 1, x] - 
         3*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] + G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
         2*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, x] + (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
           I*Pi*G[0, 1, x] + (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + 
           G[0, 1, 1, x] - 2*G[1, 1, 1, x])*RATIO[x^(-1)] + (9*Zeta[3])/2 + 
         ((7*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 - 
         (14*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - 
           (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/4 + 
           (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - (3*G[0, 0, x])/2 + 
           (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
           Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
         RATIO[x]*(16 + (8*I)*Pi - (7*Pi^2)/3 - ((3*I)/8)*Pi^3 + 
           (289*Pi^4)/1440 - (I/6)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
           Pi^2*G[0, 0, x] + Pi^2*G[0, 1, x] - Pi^2*G[1, 0, x] - 
           Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 
           2*G[0, 1, 0, 0, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (7*Zeta[3])/2 - ((7*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (20*G[1, x]*Zeta[3])/3)) + (103*Zeta[5])/5 + 
       ((62*I)/5)*Pi*Zeta[5] + (124*G[0, x]*Zeta[5])/5 - 
       (124*G[1, x]*Zeta[5])/5 + Log[mu2]*(-64 - (40*I)*Pi + (34*Pi^2)/3 + 
         ((11*I)/6)*Pi^3 - (27*Pi^4)/160 + (I/48)*Pi^5 - 12*G[0, x] + 
         (8*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/4 - (I/6)*Pi^3*G[0, x] + 
         (47*Pi^4*G[0, x])/360 + 4*G[1, x] - (8*I)*Pi*G[1, x] + 
         (23*Pi^2*G[1, x])/12 + (I/6)*Pi^3*G[1, x] + (73*Pi^4*G[1, x])/360 + 
         14*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
         (4*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - I*Pi^3*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 10*G[1, 1, x] + 
         (4*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + I*Pi^3*G[1, 1, x] - 
         11*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/3 + 4*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 + 
         8*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         6*G[1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
         8*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] - 
         12*G[1, 1, 1, 1, 1, x] + ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - 
           (I/2)*Pi^3*G[1, x] + (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 
           6*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
           6*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + (68*Zeta[3])/3 + ((35*I)/3)*Pi*Zeta[3] - 
         (49*Pi^2*Zeta[3])/18 + (8*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3] - 
         ((28*I)/3)*Pi*G[1, x]*Zeta[3] - (28*G[0, 0, x]*Zeta[3])/3 + 
         RATIO[x]*(64 + (32*I)*Pi - (28*Pi^2)/3 - (2*I)*Pi^3 + 
           (73*Pi^4)/480 + ((49*I)/720)*Pi^5 - (7*Pi^4*G[0, x])/72 + 
           (7*Pi^4*G[1, x])/72 + (I/3)*Pi^3*G[0, 0, x] + ((5*I)/3)*Pi^3*
            G[0, 1, x] - (I/3)*Pi^3*G[1, 0, x] - ((5*I)/3)*Pi^3*G[1, 1, x] - 
           (5*Pi^2*G[0, 0, 0, x])/3 + 2*Pi^2*G[0, 0, 1, x] + 
           2*Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 1, x])/3 + 
           (5*Pi^2*G[1, 0, 0, x])/3 - 2*Pi^2*G[1, 0, 1, x] - 
           2*Pi^2*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, x] - 
           12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, 1, x] + 
           4*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 
           8*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
           4*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 1, x] + 
           12*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
           4*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
           8*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 - 
           (7*I)*Pi*Zeta[3] + (43*Pi^2*Zeta[3])/18 - ((28*I)/3)*Pi*G[0, x]*
            Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 4*G[0, 0, x]*Zeta[3] - 
           4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 
           4*G[1, 1, x]*Zeta[3] - (42*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
          ((I/2)*Pi^3 - (3*Pi^4)/40 - ((2*I)/45)*Pi^5 - (6*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/2 + (I/12)*Pi^3*G[0, x] - (Pi^4*G[0, x])/60 + 
           (I/6)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/20 - 6*G[0, 0, x] + 
           (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] - 
           (3*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
           (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 + 
           I*Pi*G[0, 1, 0, x] - Pi^2*G[0, 1, 0, x] - 3*G[1, 0, 0, x] + 
           I*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 - 
           I*Pi*G[1, 1, 0, x] + Pi^2*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, 0, x] + 2*G[1, 0, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
           G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
           2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
           2*G[1, 1, 1, 0, 0, x] - 3*Zeta[3] + (Pi^2*Zeta[3])/6 + 
           G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
           G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*
            Zeta[3] + 2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - 
           2*Zeta[5]) + (62*Zeta[5])/5) + RATIO[(1 - x)^(-1)]*
        (I*Pi^3 - (9*Pi^4)/40 - (I/45)*Pi^5 + Pi^6/112 - (12*I)*Pi*G[0, x] + 
         3*Pi^2*G[0, x] + (I/4)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 + 
         ((47*I)/720)*Pi^5*G[0, x] + (I/2)*Pi^3*G[1, x] - 
         (3*Pi^4*G[1, x])/40 - ((2*I)/45)*Pi^5*G[1, x] - 12*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/4 - 
         (I/12)*Pi^3*G[0, 0, x] + (59*Pi^4*G[0, 0, x])/720 - 
         (I/6)*Pi^3*G[0, 1, x] + (3*Pi^4*G[0, 1, x])/20 - 
         (6*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 + 
         (I/12)*Pi^3*G[1, 0, x] - (Pi^4*G[1, 0, x])/60 + 
         (I/6)*Pi^3*G[1, 1, x] - (3*Pi^4*G[1, 1, x])/20 + 12*G[0, 0, 0, x] - 
         (3*I)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         (I/6)*Pi^3*G[0, 0, 0, x] + (I/3)*Pi^3*G[0, 0, 1, x] + 
         (3*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         (I/6)*Pi^3*G[0, 1, 0, x] - (I/3)*Pi^3*G[0, 1, 1, x] - 
         6*G[1, 0, 0, x] + (3*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
          12 - (I/6)*Pi^3*G[1, 0, 0, x] - (I/3)*Pi^3*G[1, 0, 1, x] - 
         (3*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 + 
         (I/6)*Pi^3*G[1, 1, 0, x] + (I/3)*Pi^3*G[1, 1, 1, x] - 
         9*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/
          2 - I*Pi*G[0, 0, 1, 0, x] + Pi^2*G[0, 0, 1, 0, x] + 
         3*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 0, 0, x] + 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 + I*Pi*G[0, 1, 1, 0, x] - 
         Pi^2*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 + I*Pi*G[1, 0, 1, 0, x] - 
         Pi^2*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 0, x] - 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 - I*Pi*G[1, 1, 1, 0, x] + 
         Pi^2*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 10*G[0, 0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
         2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
         2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
         2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 1, 0, 0, x] - 6*Zeta[3] + (Pi^2*Zeta[3])/12 - 
         ((7*I)/9)*Pi^3*Zeta[3] + 3*G[0, x]*Zeta[3] + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/2 - 3*G[1, x]*Zeta[3] + 
         (Pi^2*G[1, x]*Zeta[3])/6 + (4*G[0, 0, x]*Zeta[3])/3 - 
         ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + G[0, 1, x]*Zeta[3] + 
         G[1, 0, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         G[1, 1, x]*Zeta[3] - (22*G[0, 0, 0, x]*Zeta[3])/3 - 
         2*G[0, 0, 1, x]*Zeta[3] - 2*G[0, 1, 0, x]*Zeta[3] + 
         2*G[0, 1, 1, x]*Zeta[3] + (8*G[1, 0, 0, x]*Zeta[3])/3 + 
         2*G[1, 0, 1, x]*Zeta[3] + 2*G[1, 1, 0, x]*Zeta[3] - 
         2*G[1, 1, 1, x]*Zeta[3] + (14*Zeta[3]^2)/3 - Zeta[5] + 
         2*G[0, x]*Zeta[5] - 2*G[1, x]*Zeta[5]) + 
       RATIO[x]*(128 + (64*I)*Pi - (56*Pi^2)/3 - (4*I)*Pi^3 + (73*Pi^4)/180 - 
         (I/32)*Pi^5 - (643*Pi^6)/60480 - ((47*I)/360)*Pi^5*G[0, x] + 
         ((47*I)/360)*Pi^5*G[1, x] - (Pi^4*G[0, 0, x])/30 - 
         (19*Pi^4*G[0, 1, x])/30 + (Pi^4*G[1, 0, x])/30 + 
         (19*Pi^4*G[1, 1, x])/30 - (I/3)*Pi^3*G[0, 0, 0, x] + 
         (I/3)*Pi^3*G[0, 0, 1, x] + (I/3)*Pi^3*G[0, 1, 0, x] - 
         (I/3)*Pi^3*G[0, 1, 1, x] + (I/3)*Pi^3*G[1, 0, 0, x] - 
         (I/3)*Pi^3*G[1, 0, 1, x] - (I/3)*Pi^3*G[1, 1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, 1, x] + (4*Pi^2*G[0, 0, 0, 0, x])/3 + 
         2*Pi^2*G[0, 0, 0, 1, x] - 2*Pi^2*G[0, 0, 1, 0, x] - 
         (5*Pi^2*G[0, 0, 1, 1, x])/3 - (5*Pi^2*G[0, 1, 0, 0, x])/3 - 
         2*Pi^2*G[0, 1, 0, 1, x] + 2*Pi^2*G[0, 1, 1, 0, x] + 
         (4*Pi^2*G[0, 1, 1, 1, x])/3 - (4*Pi^2*G[1, 0, 0, 0, x])/3 - 
         2*Pi^2*G[1, 0, 0, 1, x] + 2*Pi^2*G[1, 0, 1, 0, x] + 
         (5*Pi^2*G[1, 0, 1, 1, x])/3 + (5*Pi^2*G[1, 1, 0, 0, x])/3 + 
         2*Pi^2*G[1, 1, 0, 1, x] - 2*Pi^2*G[1, 1, 1, 0, x] - 
         (4*Pi^2*G[1, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 0, 1, 1, 1, x] - 8*G[0, 0, 1, 0, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 0, 0, x] - 
         12*G[0, 0, 1, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, 0, 0, x] - 
         8*G[0, 1, 0, 1, 1, 1, x] + 8*G[0, 1, 1, 0, 0, 0, x] - 
         4*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] + 
         16*G[0, 1, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
         8*G[1, 0, 0, 1, 1, 1, x] + 8*G[1, 0, 1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] + 
         12*G[1, 0, 1, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
         8*G[1, 1, 0, 1, 1, 1, x] - 8*G[1, 1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 1, 1, 1, x] - (112*Zeta[3])/3 - 
         ((56*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/12 + 
         ((49*I)/18)*Pi^3*Zeta[3] + (52*Pi^2*G[0, x]*Zeta[3])/9 - 
         (52*Pi^2*G[1, x]*Zeta[3])/9 + ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] - ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (16*G[0, 0, 0, x]*Zeta[3])/3 + 4*G[0, 0, 1, x]*Zeta[3] + 
         4*G[0, 1, 0, x]*Zeta[3] + (16*G[0, 1, 1, x]*Zeta[3])/3 - 
         (16*G[1, 0, 0, x]*Zeta[3])/3 - 4*G[1, 0, 1, x]*Zeta[3] - 
         4*G[1, 1, 0, x]*Zeta[3] - (16*G[1, 1, 1, x]*Zeta[3])/3 - 
         (35*Zeta[3]^2)/9 - (93*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - 
         (144*G[0, x]*Zeta[5])/5 + (144*G[1, x]*Zeta[5])/5)))/Nc + 
   Nc*(-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x] + 
     Log[mu2]^2*(1 - RATIO[x]) + (13/9 + ((2*I)/3)*Pi + Pi^2/6 + 
       (2*I)*Pi*G[1, x])*RATIO[x] + Log[mu2]*(-2/3 - 2*G[1, x] + 
       (2/3 + 2*G[1, x])*RATIO[x]) + e*(-80/27 - ((35*I)/18)*Pi + 
       (7*Pi^2)/18 - G[1, x]/2 + I*Pi*G[1, x] + (7*Pi^2*G[1, x])/6 - 
       (2*I)*Pi*G[0, 1, x] + G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
       2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)] + Log[mu2]^3*(1/3 - RATIO[x]/3) + 
       Log[mu2]^2*(-1/3 - G[1, x] + (1/3 + G[1, x])*RATIO[x]) + 
       Log[mu2]*(-13/9 - ((2*I)/3)*Pi - Pi^2/6 - (2*I)*Pi*G[1, x] + 
         (13/9 + ((2*I)/3)*Pi + Pi^2/6 + (2*I)*Pi*G[1, x])*RATIO[x]) - 
       (14*Zeta[3])/3 + RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - 
         (7*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (14*Zeta[3])/3)) + 
     e^2*(-484/81 - ((107*I)/27)*Pi + (59*Pi^2)/54 + (I/6)*Pi^3 - 
       (47*Pi^4)/720 - G[1, x] + (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
       (I/2)*Pi^3*G[1, x] + I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
       (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
       2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
         G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2]^4*(1/12 - RATIO[x]/12) + Log[mu2]^3*(-1/9 - G[1, x]/3 + 
         (1/9 + G[1, x]/3)*RATIO[x]) + Log[mu2]^2*(-13/18 - (I/3)*Pi - 
         Pi^2/12 - I*Pi*G[1, x] + (13/18 + (I/3)*Pi + Pi^2/12 + I*Pi*G[1, x])*
          RATIO[x]) + (14*Zeta[3])/9 + (14*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*(484/81 + ((80*I)/27)*Pi - (91*Pi^2)/108 - (I/6)*Pi^3 + 
         (47*Pi^4)/720 - (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 1, x] + 
         Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 - (14*G[1, x]*Zeta[3])/3) + 
       Log[mu2]*(-80/27 - ((35*I)/18)*Pi + (7*Pi^2)/18 - G[1, x]/2 + 
         I*Pi*G[1, x] + (7*Pi^2*G[1, x])/6 - (2*I)*Pi*G[0, 1, x] + 
         G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
         2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] - 
         (14*Zeta[3])/3 + RATIO[x]*(80/27 + ((13*I)/9)*Pi - (7*Pi^2)/18 - 
           (7*Pi^2*G[1, x])/6 + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (14*Zeta[3])/3))) + 
     e^3*(-2912/243 - ((646*I)/81)*Pi + (361*Pi^2)/162 + ((35*I)/72)*Pi^3 - 
       (73*Pi^4)/2160 - 2*G[1, x] + (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - 
       (I/4)*Pi^3*G[1, x] - (73*Pi^4*G[1, x])/720 + (2*I)*Pi*G[0, 1, x] - 
       (Pi^2*G[0, 1, x])/2 + (I/2)*Pi^3*G[0, 1, x] + 5*G[1, 1, x] - 
       (2*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - (I/2)*Pi^3*G[1, 1, x] + 
       I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + 2*G[0, 1, 1, x] - 
       I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] - 
       Pi^2*G[1, 0, 1, x] - (9*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + 
       (5*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
       G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
       6*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
       6*G[1, 1, 1, 1, 1, x] + ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
         (I/4)*Pi^3*G[1, x] - ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
         3*G[1, 1, x] + ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2]^5*
        (1/60 - RATIO[x]/60) + Log[mu2]^4*(-1/36 - G[1, x]/12 + 
         (1/36 + G[1, x]/12)*RATIO[x]) + Log[mu2]^3*(-13/54 - (I/9)*Pi - 
         Pi^2/36 - (I/3)*Pi*G[1, x] + (13/54 + (I/9)*Pi + Pi^2/36 + 
           (I/3)*Pi*G[1, x])*RATIO[x]) + (91*Zeta[3])/27 + 
       ((14*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 + ((14*I)/3)*Pi*G[1, x]*
        Zeta[3] + Log[mu2]^2*(-40/27 - ((35*I)/36)*Pi + (7*Pi^2)/36 - 
         G[1, x]/4 + (I/2)*Pi*G[1, x] + (7*Pi^2*G[1, x])/12 - 
         I*Pi*G[0, 1, x] + G[1, 1, x]/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
         G[1, 1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] - 
         (7*Zeta[3])/3 + RATIO[x]*(40/27 + ((13*I)/18)*Pi - (7*Pi^2)/36 - 
           (7*Pi^2*G[1, x])/12 + I*Pi*G[0, 1, x] - I*Pi*G[1, 1, x] + 
           G[0, 1, 1, x] - G[1, 1, 1, x] + (7*Zeta[3])/3)) + 
       Log[mu2]*(-484/81 - ((107*I)/27)*Pi + (59*Pi^2)/54 + (I/6)*Pi^3 - 
         (47*Pi^4)/720 - G[1, x] + (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
         (I/2)*Pi^3*G[1, x] + I*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 
         (5*G[1, 1, x])/2 - I*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, x] + G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
           G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + (14*Zeta[3])/9 + 
         (14*G[1, x]*Zeta[3])/3 + RATIO[x]*(484/81 + ((80*I)/27)*Pi - 
           (91*Pi^2)/108 - (I/6)*Pi^3 + (47*Pi^4)/720 - (I/2)*Pi^3*G[1, x] - 
           Pi^2*G[0, 1, x] + Pi^2*G[1, 1, x] + (2*I)*Pi*G[0, 0, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 
           2*G[1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 - 
           (14*G[1, x]*Zeta[3])/3)) - (62*Zeta[5])/5 + 
       RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
         ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + (73*Pi^4*G[1, x])/720 - 
         (I/2)*Pi^3*G[0, 1, x] + (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 1, x] - 
         (5*Pi^2*G[1, 1, 1, x])/6 + (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - ((14*I)/9)*Pi*Zeta[3] - 
         (7*Pi^2*Zeta[3])/18 - ((14*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (62*Zeta[5])/5)) + e^4*(-17488/729 - ((3884*I)/243)*Pi + 
       (1090*Pi^2)/243 + ((107*I)/108)*Pi^3 - (1489*Pi^4)/12960 + 
       (I/144)*Pi^5 - (949*Pi^6)/60480 - 4*G[1, x] + (8*I)*Pi*G[1, x] - 
       (23*Pi^2*G[1, x])/12 - (I/2)*Pi^3*G[1, x] + (Pi^4*G[1, x])/12 + 
       (I/48)*Pi^5*G[1, x] + (4*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - 
       (I/4)*Pi^3*G[0, 1, x] - (Pi^4*G[0, 1, x])/6 + 10*G[1, 1, x] - 
       (4*I)*Pi*G[1, 1, x] + (19*Pi^2*G[1, 1, x])/24 + 
       (I/4)*Pi^3*G[1, 1, x] + (Pi^4*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
       (Pi^2*G[0, 0, 1, x])/2 + (I/2)*Pi^3*G[0, 0, 1, x] + 4*G[0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/12 - 
       (I/2)*Pi^3*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
       (Pi^2*G[1, 0, 1, x])/2 - (I/2)*Pi^3*G[1, 0, 1, x] - 9*G[1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
       (I/2)*Pi^3*G[1, 1, 1, x] + I*Pi*G[0, 0, 0, 1, x] + 
       Pi^2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 1, x] - I*Pi*G[0, 0, 1, 1, x] - 
       (5*Pi^2*G[0, 0, 1, 1, x])/6 - I*Pi*G[0, 1, 0, 1, x] - 
       Pi^2*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 1, x] + I*Pi*G[0, 1, 1, 1, x] + 
       (2*Pi^2*G[0, 1, 1, 1, x])/3 - I*Pi*G[1, 0, 0, 1, x] - 
       Pi^2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 1, x] + I*Pi*G[1, 0, 1, 1, x] + 
       (5*Pi^2*G[1, 0, 1, 1, x])/6 + I*Pi*G[1, 1, 0, 1, x] + 
       Pi^2*G[1, 1, 0, 1, x] + (13*G[1, 1, 1, 1, x])/2 - 
       I*Pi*G[1, 1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       3*G[0, 1, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       2*G[0, 0, 0, 0, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 1, 1, x] - 6*G[0, 0, 1, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 1, 1, x] - 
       2*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2]^6*(1/360 - RATIO[x]/360) + Log[mu2]^5*(-1/180 - G[1, x]/60 + 
         (1/180 + G[1, x]/60)*RATIO[x]) + Log[mu2]^4*(-13/216 - (I/36)*Pi - 
         Pi^2/144 - (I/12)*Pi*G[1, x] + (13/216 + (I/36)*Pi + Pi^2/144 + 
           (I/12)*Pi*G[1, x])*RATIO[x]) + Log[mu2]^3*
        (-40/81 - ((35*I)/108)*Pi + (7*Pi^2)/108 - G[1, x]/12 + 
         (I/6)*Pi*G[1, x] + (7*Pi^2*G[1, x])/36 - (I/3)*Pi*G[0, 1, x] + 
         G[1, 1, x]/6 + (I/3)*Pi*G[1, 1, x] - G[0, 1, 1, x]/3 + 
         G[1, 1, 1, x]/3 + ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
         RATIO[x]*(40/81 + ((13*I)/54)*Pi - (7*Pi^2)/108 - 
           (7*Pi^2*G[1, x])/36 + (I/3)*Pi*G[0, 1, x] - (I/3)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x]/3 - G[1, 1, 1, x]/3 + (7*Zeta[3])/9) - 
         (7*Zeta[3])/9) + (560*Zeta[3])/81 + ((245*I)/54)*Pi*Zeta[3] - 
       (49*Pi^2*Zeta[3])/54 + (7*G[1, x]*Zeta[3])/6 - 
       ((7*I)/3)*Pi*G[1, x]*Zeta[3] - (49*Pi^2*G[1, x]*Zeta[3])/18 + 
       ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (7*G[1, 1, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (14*G[0, 1, 1, x]*Zeta[3])/3 - 
       (14*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 + 
         ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - (3*I)*Pi*G[0, 1, x] + 
         (3*Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 6*G[1, 1, x] + 
         (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 - 
         (I/4)*Pi^3*G[1, 1, x] - ((3*I)/2)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 - 3*G[0, 1, 1, x] + ((3*I)/2)*Pi*
          G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
         ((3*I)/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 
         6*G[1, 1, 1, x] - ((3*I)/2)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - I*Pi*G[0, 0, 0, 1, x] - (3*G[0, 0, 1, 1, x])/2 + 
         I*Pi*G[0, 0, 1, 1, x] + I*Pi*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 1, x] - 
         I*Pi*G[0, 1, 1, 1, x] + I*Pi*G[1, 0, 0, 1, x] + 
         (3*G[1, 0, 1, 1, x])/2 - I*Pi*G[1, 0, 1, 1, x] - 
         I*Pi*G[1, 1, 0, 1, x] - (9*G[1, 1, 1, 1, x])/2 + 
         I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^2*(-242/81 - ((107*I)/54)*Pi + 
         (59*Pi^2)/108 + (I/12)*Pi^3 - (47*Pi^4)/1440 - G[1, x]/2 + 
         I*Pi*G[1, x] - (Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] + 
         (I/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 + (5*G[1, 1, x])/4 - 
         (I/2)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 - I*Pi*G[0, 0, 1, x] + 
         G[0, 1, 1, x]/2 + I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - 
         G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 2*G[1, 1, 1, 1, x] + 
         (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           (3*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] + (7*Zeta[3])/9 + 
         (7*G[1, x]*Zeta[3])/3 + RATIO[x]*(242/81 + ((40*I)/27)*Pi - 
           (91*Pi^2)/216 - (I/12)*Pi^3 + (47*Pi^4)/1440 - 
           (I/4)*Pi^3*G[1, x] - (Pi^2*G[0, 1, x])/2 + (Pi^2*G[1, 1, x])/2 + 
           I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 1, x] + 
           I*Pi*G[1, 1, 1, x] + G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - 
           G[1, 0, 1, 1, x] + 2*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 - 
           (7*G[1, x]*Zeta[3])/3)) + (62*Zeta[5])/15 + 
       (62*G[1, x]*Zeta[5])/5 + RATIO[x]*(17488/729 + ((2912*I)/243)*Pi - 
         (847*Pi^2)/243 - ((20*I)/27)*Pi^3 + (949*Pi^4)/12960 - 
         (I/144)*Pi^5 + (949*Pi^6)/60480 - (I/48)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 1, x])/6 - (Pi^4*G[1, 1, x])/6 - 
         (I/2)*Pi^3*G[0, 0, 1, x] + (I/2)*Pi^3*G[0, 1, 1, x] + 
         (I/2)*Pi^3*G[1, 0, 1, x] - (I/2)*Pi^3*G[1, 1, 1, x] - 
         Pi^2*G[0, 0, 0, 1, x] + (5*Pi^2*G[0, 0, 1, 1, x])/6 + 
         Pi^2*G[0, 1, 0, 1, x] - (2*Pi^2*G[0, 1, 1, 1, x])/3 + 
         Pi^2*G[1, 0, 0, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/6 - 
         Pi^2*G[1, 1, 0, 1, x] + (2*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         2*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, 1, x] + 6*G[0, 0, 1, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 1, 1, x] - 6*G[1, 0, 1, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, 1, x] - 
         (560*Zeta[3])/81 - ((91*I)/27)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/54 + 
         (49*Pi^2*G[1, x]*Zeta[3])/18 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (14*G[0, 1, 1, x]*Zeta[3])/3 + 
         (14*G[1, 1, 1, x]*Zeta[3])/3 - (49*Zeta[3]^2)/9 - (62*Zeta[5])/15 - 
         (62*G[1, x]*Zeta[5])/5) + Log[mu2]*(-2912/243 - ((646*I)/81)*Pi + 
         (361*Pi^2)/162 + ((35*I)/72)*Pi^3 - (73*Pi^4)/2160 - 2*G[1, x] + 
         (4*I)*Pi*G[1, x] - (23*Pi^2*G[1, x])/24 - (I/4)*Pi^3*G[1, x] - 
         (73*Pi^4*G[1, x])/720 + (2*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/2 + 
         (I/2)*Pi^3*G[0, 1, x] + 5*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - (I/2)*Pi^3*G[1, 1, x] + 
         I*Pi*G[0, 0, 1, x] + Pi^2*G[0, 0, 1, x] + 2*G[0, 1, 1, x] - 
         I*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/6 - I*Pi*G[1, 0, 1, x] - 
         Pi^2*G[1, 0, 1, x] - (9*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] + 
         (5*Pi^2*G[1, 1, 1, x])/6 - (2*I)*Pi*G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
         6*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 1, 1, x] + ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
           (I/4)*Pi^3*G[1, x] - ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/
            2 - 3*G[1, 1, x] + ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/
            12 - I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + 
           I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - 
           I*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 
           G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + 
         (91*Zeta[3])/27 + ((14*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 + 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (62*Zeta[5])/5 + 
         RATIO[x]*(2912/243 + ((484*I)/81)*Pi - (140*Pi^2)/81 - 
           ((13*I)/36)*Pi^3 + (73*Pi^4)/2160 + (73*Pi^4*G[1, x])/720 - 
           (I/2)*Pi^3*G[0, 1, x] + (I/2)*Pi^3*G[1, 1, x] - 
           Pi^2*G[0, 0, 1, x] + (5*Pi^2*G[0, 1, 1, x])/6 + 
           Pi^2*G[1, 0, 1, x] - (5*Pi^2*G[1, 1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
           2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
           2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
           2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - 
           ((14*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - ((14*I)/3)*Pi*
            G[1, x]*Zeta[3] + (62*Zeta[5])/5)))))


==> anc/H_process5_qqb_qbq_+--+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i2]*DD[i3, i4]*
  ((Nf^2*(100/81 + ((40*I)/27)*Pi - (4*Pi^2)/9 + 
      Log[mu2]^2*(4/9 - (4*RATIO[x])/9) + (-100/81 - ((40*I)/27)*Pi + 
        (4*Pi^2)/9)*RATIO[x] + Log[mu2]*(40/27 + ((8*I)/9)*Pi + 
        (-40/27 - ((8*I)/9)*Pi)*RATIO[x]) + 
      e*(1120/243 + ((424*I)/81)*Pi - (190*Pi^2)/81 - ((14*I)/27)*Pi^3 + 
        Log[mu2]^3*(4/9 - (4*RATIO[x])/9) + (-1120/243 - ((424*I)/81)*Pi + 
          (190*Pi^2)/81 + ((14*I)/27)*Pi^3)*RATIO[x] + 
        Log[mu2]^2*(20/9 + ((4*I)/3)*Pi + (-20/9 - ((4*I)/3)*Pi)*RATIO[x]) + 
        Log[mu2]*(424/81 + ((40*I)/9)*Pi - (38*Pi^2)/27 + 
          (-424/81 - ((40*I)/9)*Pi + (38*Pi^2)/27)*RATIO[x])) + 
      e^2*(3232/243 + ((1184*I)/81)*Pi - (1714*Pi^2)/243 - 
        ((170*I)/81)*Pi^3 + (121*Pi^4)/324 + Log[mu2]^4*
         (7/27 - (7*RATIO[x])/27) + Log[mu2]^3*(140/81 + ((28*I)/27)*Pi + 
          (-140/81 - ((28*I)/27)*Pi)*RATIO[x]) + Log[mu2]^2*
         (536/81 + ((140*I)/27)*Pi - (5*Pi^2)/3 + 
          (-536/81 - ((140*I)/27)*Pi + (5*Pi^2)/3)*RATIO[x]) - 
        (280*Zeta[3])/81 - ((56*I)/27)*Pi*Zeta[3] + 
        RATIO[x]*(-3232/243 - ((1184*I)/81)*Pi + (1714*Pi^2)/243 + 
          ((170*I)/81)*Pi^3 - (121*Pi^4)/324 + (280*Zeta[3])/81 + 
          ((56*I)/27)*Pi*Zeta[3]) + Log[mu2]*(1184/81 + ((1072*I)/81)*Pi - 
          (50*Pi^2)/9 - ((34*I)/27)*Pi^3 - (56*Zeta[3])/27 + 
          RATIO[x]*(-1184/81 - ((1072*I)/81)*Pi + (50*Pi^2)/9 + 
            ((34*I)/27)*Pi^3 + (56*Zeta[3])/27)))))/Nc + 
   (511/16 + ((141*I)/4)*Pi - (181*Pi^2)/12 - ((10*I)/3)*Pi^3 + 
     (131*Pi^4)/120 + 12*G[0, x] + (15*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
     (2*I)*Pi^3*G[0, x] - (24*I)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
     ((11*I)/3)*Pi^3*G[1, x] - (10*I)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/3 - 
     4*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 4*G[1, 0, x] - 
     (4*Pi^2*G[1, 0, x])/3 - 4*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
     (16*Pi^2*G[1, 1, x])/3 - 6*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 
     2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
     2*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
     (4*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] + 
     4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
     4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
     4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] + 
     ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2]^4*(1/2 - RATIO[x]/2) + Log[mu2]^3*(3 + (2*I)*Pi + 2*G[0, x] - 
       2*G[1, x] + (-3 - (2*I)*Pi - 2*G[0, x] + 2*G[1, x])*RATIO[x]) + 
     Log[mu2]^2*(25/2 + (10*I)*Pi - (19*Pi^2)/6 + 7*G[0, x] + 
       (4*I)*Pi*G[0, x] - 6*G[1, x] - (6*I)*Pi*G[1, x] + 2*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-25/2 - (9*I)*Pi + (19*Pi^2)/6 - 6*G[0, x] - (6*I)*Pi*G[0, x] + 
         6*G[1, x] + (6*I)*Pi*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) - 11*Zeta[3] - 
     (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3] + 
     RATIO[x]*(-511/16 - ((93*I)/4)*Pi + (137*Pi^2)/12 + ((5*I)/2)*Pi^3 - 
       (169*Pi^4)/360 - (16*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 
       ((7*I)/3)*Pi^3*G[0, x] + (16*I)*Pi*G[1, x] - 6*Pi^2*G[1, x] - 
       ((7*I)/3)*Pi^3*G[1, x] + (8*Pi^2*G[0, 0, x])/3 - 
       (16*Pi^2*G[0, 1, x])/3 - (8*Pi^2*G[1, 0, x])/3 + 
       (16*Pi^2*G[1, 1, x])/3 + (12*I)*Pi*G[0, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, x] + 
       (4*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] - 4*G[0, 1, 1, 1, x] - 
       12*G[1, 0, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 15*Zeta[3] + 
       (16*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 - 
       (14*Pi^4)/45 + (8*I)*Pi*G[0, x] - 5*Pi^2*G[0, x] - 
       (I/6)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] + 
       (11*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + (2*Pi^2*G[0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + 8*G[0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, x] - 10*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 0, x] - 4*Zeta[3] - (4*I)*Pi*Zeta[3] + 
       4*G[1, x]*Zeta[3]) + Log[mu2]*(93/4 + (28*I)*Pi - (21*Pi^2)/2 - 
       ((7*I)/3)*Pi^3 + 19*G[0, x] + (10*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/3 - 
       16*G[1, x] - (14*I)*Pi*G[1, x] + (19*Pi^2*G[1, x])/3 - 2*G[0, 0, x] - 
       (4*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] - 
       2*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + (8*I)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       4*G[1, 0, 0, x] + ((3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x]*(-93/4 - (25*I)*Pi + (17*Pi^2)/2 + ((7*I)/3)*Pi^3 - 
         16*G[0, x] - (12*I)*Pi*G[0, x] + (19*Pi^2*G[0, x])/3 + 16*G[1, x] + 
         (12*I)*Pi*G[1, x] - (19*Pi^2*G[1, x])/3 - (8*I)*Pi*G[0, 0, x] + 
         (8*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] - (8*I)*Pi*G[1, 1, x] + 
         12*Zeta[3])) + e*(4205/32 + ((1279*I)/8)*Pi - (3263*Pi^2)/48 - 
       ((283*I)/12)*Pi^3 + (941*Pi^4)/240 + ((29*I)/36)*Pi^5 + 54*G[0, x] + 
       ((131*I)/2)*Pi*G[0, x] - (61*Pi^2*G[0, x])/12 - 
       ((19*I)/4)*Pi^3*G[0, x] + (137*Pi^4*G[0, x])/180 - 6*G[1, x] - 
       ((161*I)/2)*Pi*G[1, x] + (76*Pi^2*G[1, x])/3 + 
       ((39*I)/4)*Pi^3*G[1, x] - (39*Pi^4*G[1, x])/20 + 21*G[0, 0, x] - 
       ((127*I)/2)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/4 + 
       ((17*I)/3)*Pi^3*G[0, 0, x] - 16*G[0, 1, x] - 
       ((15*I)/2)*Pi*G[0, 1, x] + (43*Pi^2*G[0, 1, x])/12 + 
       ((10*I)/3)*Pi^3*G[0, 1, x] - 16*G[1, 0, x] + 
       ((55*I)/2)*Pi*G[1, 0, x] - (43*Pi^2*G[1, 0, x])/12 - 
       ((5*I)/3)*Pi^3*G[1, 0, x] - 31*G[1, 1, x] + ((73*I)/2)*Pi*G[1, 1, x] - 
       (67*Pi^2*G[1, 1, x])/12 - ((31*I)/3)*Pi^3*G[1, 1, x] - 
       (129*G[0, 0, 0, x])/2 + ((35*I)/2)*Pi*G[0, 0, 0, x] + 
       (22*Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x] - 
       ((35*I)/2)*Pi*G[0, 0, 1, x] + 11*Pi^2*G[0, 0, 1, x] + G[0, 1, 0, x] + 
       ((41*I)/2)*Pi*G[0, 1, 0, x] - 7*Pi^2*G[0, 1, 0, x] + 
       (7*G[0, 1, 1, x])/2 - ((13*I)/2)*Pi*G[0, 1, 1, x] - 
       (41*Pi^2*G[0, 1, 1, x])/3 + (65*G[1, 0, 0, x])/2 + 
       ((13*I)/2)*Pi*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 0, x])/3 + 
       7*G[1, 0, 1, x] + ((15*I)/2)*Pi*G[1, 0, 1, x] - 
       (16*Pi^2*G[1, 0, 1, x])/3 + 7*G[1, 1, 0, x] - 
       ((29*I)/2)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/3 + 
       (65*G[1, 1, 1, x])/2 + ((9*I)/2)*Pi*G[1, 1, 1, x] + 
       13*Pi^2*G[1, 1, 1, x] + (51*G[0, 0, 0, 0, x])/2 + 
       (20*I)*Pi*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] - 
       (36*I)*Pi*G[0, 0, 1, 0, x] - (55*G[0, 0, 1, 1, x])/2 + 
       (4*I)*Pi*G[0, 0, 1, 1, x] + (25*G[0, 1, 0, 0, x])/2 - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (29*G[0, 1, 1, 1, x])/2 + 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (5*G[1, 0, 0, 0, x])/2 - 
       (32*I)*Pi*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 1, x] + 
       (20*I)*Pi*G[1, 0, 1, 0, x] + (3*G[1, 0, 1, 1, x])/2 - 
       (16*I)*Pi*G[1, 0, 1, 1, x] - (29*G[1, 1, 0, 0, x])/2 + 
       (4*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
       (24*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, 0, x] + (21*G[1, 1, 1, 1, x])/2 + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] - 
       20*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
       16*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
       36*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
       8*G[0, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
       16*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
       20*G[1, 0, 0, 1, 0, x] + 28*G[1, 0, 0, 1, 1, x] + 
       16*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, x] + 
       28*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] + 
       Log[mu2]^5*(1/3 - RATIO[x]/3) + Log[mu2]^4*(5/2 + ((5*I)/3)*Pi + 
         (5*G[0, x])/3 - (5*G[1, x])/3 + (-5/2 - ((5*I)/3)*Pi - 
           (5*G[0, x])/3 + (5*G[1, x])/3)*RATIO[x]) + 
       Log[mu2]^3*(91/6 + ((34*I)/3)*Pi - (32*Pi^2)/9 + (22*G[0, x])/3 + 
         (4*I)*Pi*G[0, x] - 6*G[1, x] - ((20*I)/3)*Pi*G[1, x] + 
         (4*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-91/6 - (10*I)*Pi + (32*Pi^2)/9 - 6*G[0, x] - ((20*I)/3)*Pi*
            G[0, x] + 6*G[1, x] + ((20*I)/3)*Pi*G[1, x] - 4*G[0, 0, x] + 
           4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) - 
       (581*Zeta[3])/6 - ((164*I)/3)*Pi*Zeta[3] + (280*Pi^2*Zeta[3])/9 - 
       (97*G[0, x]*Zeta[3])/6 - (44*I)*Pi*G[0, x]*Zeta[3] - 
       (9*G[1, x]*Zeta[3])/2 + ((88*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (176*G[0, 0, x]*Zeta[3])/3 + 28*G[0, 1, x]*Zeta[3] + 
       48*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((41*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 
         ((7*I)/6)*Pi^3*G[1, x] + (4*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
         (2*Pi^2*G[1, 0, x])/3 + (41*G[1, 1, x])/2 - (11*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - 16*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] - 10*G[1, x]*Zeta[3]) + 
       Log[mu2]^2*(205/4 + (51*I)*Pi - (37*Pi^2)/2 - (4*I)*Pi^3 + 
         30*G[0, x] + (14*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 - 
         (49*G[1, x])/2 - (20*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 - 
         5*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - 
         (8*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
         G[1, 1, x] + (14*I)*Pi*G[1, 1, x] - 16*G[0, 0, 0, x] + 
         6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
         6*G[1, 0, 0, x] + 2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] - (50*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (5*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/2 + 
           5*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - 
           (2*I)*Pi*G[1, 0, x] + 7*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 
           3*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x]*(-205/4 - ((91*I)/2)*Pi + 15*Pi^2 + ((13*I)/3)*Pi^3 - 
           24*G[0, x] - (18*I)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 + 
           24*G[1, x] + (18*I)*Pi*G[1, x] - (32*Pi^2*G[1, x])/3 - 
           (10*I)*Pi*G[0, 0, x] + (14*I)*Pi*G[0, 1, x] + 
           (10*I)*Pi*G[1, 0, x] - (14*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] + 
           2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + 
           (44*Zeta[3])/3)) + Log[mu2]*(895/8 + ((259*I)/2)*Pi - 
         (659*Pi^2)/12 - ((38*I)/3)*Pi^3 + (191*Pi^4)/60 + (121*G[0, x])/2 + 
         (48*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - ((16*I)/3)*Pi^3*G[0, x] - 
         (67*G[1, x])/2 - (64*I)*Pi*G[1, x] + (58*Pi^2*G[1, x])/3 + 
         ((32*I)/3)*Pi^3*G[1, x] - (28*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] + (44*Pi^2*G[0, 1, x])/3 - 12*G[1, 0, x] + 
         (4*I)*Pi*G[1, 0, x] - 3*G[1, 1, x] + (8*I)*Pi*G[1, 1, x] - 
         (58*Pi^2*G[1, 1, x])/3 - 18*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 
         (8*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] + 
         6*G[1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (16*I)*Pi*G[1, 1, 1, x] + 
         32*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
         16*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 
         8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, x] + ((5*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
           (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 5*G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x^(-1)] - 36*Zeta[3] - 
         ((76*I)/3)*Pi*Zeta[3] - (28*G[0, x]*Zeta[3])/3 - 
         (20*G[1, x]*Zeta[3])/3 + RATIO[x]*(-895/8 - ((205*I)/2)*Pi + 
           (529*Pi^2)/12 + (11*I)*Pi^3 - (469*Pi^4)/180 - 32*G[0, x] - 
           (48*I)*Pi*G[0, x] + 19*Pi^2*G[0, x] + ((26*I)/3)*Pi^3*G[0, x] + 
           32*G[1, x] + (48*I)*Pi*G[1, x] - 19*Pi^2*G[1, x] - 
           ((26*I)/3)*Pi^3*G[1, x] + (6*I)*Pi*G[0, 0, x] + 
           6*Pi^2*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] - (58*Pi^2*G[0, 1, x])/3 - 
           (6*I)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - (6*I)*Pi*G[1, 1, x] + 
           (58*Pi^2*G[1, 1, x])/3 + 6*G[0, 0, 0, x] + 
           (40*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 
           (16*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] - 
           (40*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
           24*G[0, 1, 1, 1, x] - 40*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
           4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
           38*Zeta[3] + ((112*I)/3)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/3 - 
           (16*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*(((5*I)/6)*Pi^3 - 
           (13*Pi^4)/45 + ((35*I)/2)*Pi*G[0, x] - (25*Pi^2*G[0, x])/2 - 
           ((5*I)/3)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + (35*G[0, 0, x])/2 + 
           (22*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] - I*Pi*G[0, 1, x] + 
           (7*Pi^2*G[0, 1, x])/3 - (6*I)*Pi*G[1, 0, x] + 3*Pi^2*G[1, 0, x] + 
           13*G[0, 0, 0, x] - (18*I)*Pi*G[0, 0, 0, x] - G[0, 0, 1, x] + 
           (2*I)*Pi*G[0, 0, 1, x] - G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, x] - 
           6*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           (6*I)*Pi*G[1, 0, 1, x] - 36*G[0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
           18*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
           5*Zeta[3] - (6*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
           6*G[1, x]*Zeta[3])) + RATIO[x]*(-4205/32 - ((895*I)/8)*Pi + 
         (829*Pi^2)/16 + ((197*I)/12)*Pi^3 - (55*Pi^4)/16 + 
         ((133*I)/180)*Pi^5 - (32*I)*Pi*G[0, x] + 26*Pi^2*G[0, x] + 
         ((27*I)/4)*Pi^3*G[0, x] - (691*Pi^4*G[0, x])/180 + 
         (32*I)*Pi*G[1, x] - 26*Pi^2*G[1, x] - ((27*I)/4)*Pi^3*G[1, x] + 
         (691*Pi^4*G[1, x])/180 + 10*G[0, 0, x] + (16*I)*Pi*G[0, 0, x] - 
         (31*Pi^2*G[0, 0, x])/4 + ((11*I)/3)*Pi^3*G[0, 0, x] - 
         10*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - (31*Pi^2*G[0, 1, x])/4 - 
         ((37*I)/3)*Pi^3*G[0, 1, x] - 10*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 
         (31*Pi^2*G[1, 0, x])/4 - ((11*I)/3)*Pi^3*G[1, 0, x] + 
         10*G[1, 1, x] - (16*I)*Pi*G[1, 1, x] + (31*Pi^2*G[1, 1, x])/4 + 
         ((37*I)/3)*Pi^3*G[1, 1, x] + 20*G[0, 0, 0, x] + 
         ((21*I)/2)*Pi*G[0, 0, 0, x] - 11*Pi^2*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[0, 0, 1, x] - 
         10*Pi^2*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + ((3*I)/2)*Pi*
          G[0, 1, 0, x] + (22*Pi^2*G[0, 1, 0, x])/3 + 20*G[0, 1, 1, x] + 
         ((21*I)/2)*Pi*G[0, 1, 1, x] + 13*Pi^2*G[0, 1, 1, x] - 
         20*G[1, 0, 0, x] - ((21*I)/2)*Pi*G[1, 0, 0, x] + 
         11*Pi^2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] - ((3*I)/2)*Pi*
          G[1, 0, 1, x] + 10*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] - (22*Pi^2*G[1, 1, 0, x])/3 - 
         20*G[1, 1, 1, x] - ((21*I)/2)*Pi*G[1, 1, 1, x] - 
         13*Pi^2*G[1, 1, 1, x] + (9*G[0, 0, 0, 0, x])/2 - 
         (36*I)*Pi*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + (3*G[0, 0, 1, 1, x])/2 + 
         (8*I)*Pi*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 - 
         (28*I)*Pi*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
         (9*G[0, 1, 1, 1, x])/2 + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (9*G[1, 0, 0, 0, x])/2 + (36*I)*Pi*G[1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, 0, x] - 
         (3*G[1, 0, 1, 1, x])/2 - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (3*G[1, 1, 0, 0, x])/2 + (28*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (9*G[1, 1, 1, 1, x])/2 - 
         (4*I)*Pi*G[1, 1, 1, 1, x] - 72*G[0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
         20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
         20*G[0, 0, 1, 1, 1, x] + 28*G[0, 1, 0, 0, 0, x] - 
         20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
         20*G[1, 0, 1, 1, 1, x] - 28*G[1, 1, 0, 0, 0, x] + 
         20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (340*Zeta[3])/3 + (32*I)*Pi*Zeta[3] - 
         (49*Pi^2*Zeta[3])/9 + (3*G[0, x]*Zeta[3])/2 - ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] - (3*G[1, x]*Zeta[3])/2 + ((56*I)/3)*Pi*G[1, x]*Zeta[3] + 
         64*G[0, 0, x]*Zeta[3] + 8*G[0, 1, x]*Zeta[3] - 
         64*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 30*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(((11*I)/6)*Pi^3 + (4*Pi^4)/45 - 
         ((139*I)/180)*Pi^5 + ((25*I)/2)*Pi*G[0, x] - (71*Pi^2*G[0, x])/3 - 
         (6*I)*Pi^3*G[0, x] + (277*Pi^4*G[0, x])/180 - (I/3)*Pi^3*G[1, x] - 
         (17*Pi^4*G[1, x])/18 + (25*G[0, 0, x])/2 + ((69*I)/2)*Pi*
          G[0, 0, x] + (13*Pi^2*G[0, 0, x])/6 - ((14*I)/3)*Pi^3*G[0, 0, x] + 
         ((7*I)/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + 
         ((9*I)/2)*Pi^3*G[0, 1, x] - ((15*I)/2)*Pi*G[1, 0, x] + 
         2*Pi^2*G[1, 0, x] + ((8*I)/3)*Pi^3*G[1, 0, x] - I*Pi^3*G[1, 1, x] + 
         (27*G[0, 0, 0, x])/2 - (35*I)*Pi*G[0, 0, 0, x] + 
         (11*Pi^2*G[0, 0, 0, x])/6 + (7*G[0, 0, 1, x])/2 + 
         (32*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/2 + 
         (7*G[0, 1, 0, x])/2 + (6*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/
          6 - (7*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/3 - 
         (15*G[1, 0, 0, x])/2 + (15*I)*Pi*G[1, 0, 0, x] - 
         (20*Pi^2*G[1, 0, 0, x])/3 - (5*I)*Pi*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/3 - (3*I)*Pi*G[1, 1, 0, x] + 
         Pi^2*G[1, 1, 0, x] - 44*G[0, 0, 0, 0, x] + 
         (8*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 37*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] - 
         (18*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
         26*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] - 
         5*G[1, 0, 0, 1, x] - (10*I)*Pi*G[1, 0, 0, 1, x] - 
         5*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 42*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
         6*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] - 
         6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] - 
         28*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
         10*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] - 11*Zeta[3] + 
         (35*I)*Pi*Zeta[3] - (77*Pi^2*Zeta[3])/6 - 6*G[0, x]*Zeta[3] + 
         ((94*I)/3)*Pi*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         18*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         6*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) + 42*Zeta[5]) + 
     e^2*(25863/64 + ((8429*I)/16)*Pi - (21841*Pi^2)/96 - ((248*I)/3)*Pi^3 + 
       (19667*Pi^4)/1440 + ((37*I)/16)*Pi^5 + (23707*Pi^6)/30240 + 
       198*G[0, x] + (277*I)*Pi*G[0, x] - (121*Pi^2*G[0, x])/12 - 
       ((107*I)/24)*Pi^3*G[0, x] + (737*Pi^4*G[0, x])/360 - 
       ((19*I)/36)*Pi^5*G[0, x] - 30*G[1, x] - (291*I)*Pi*G[1, x] + 
       (409*Pi^2*G[1, x])/6 + ((305*I)/24)*Pi^3*G[1, x] - 
       (1739*Pi^4*G[1, x])/360 - ((89*I)/72)*Pi^5*G[1, x] + 
       (607*G[0, 0, x])/4 - ((1009*I)/4)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] + 
       ((163*I)/12)*Pi^3*G[0, 0, x] - (197*Pi^4*G[0, 0, x])/72 - 
       (223*G[0, 1, x])/4 - ((77*I)/4)*Pi*G[0, 1, x] - 
       (173*Pi^2*G[0, 1, x])/12 - ((33*I)/2)*Pi^3*G[0, 1, x] + 
       (181*Pi^4*G[0, 1, x])/180 - (223*G[1, 0, x])/4 + 
       ((395*I)/4)*Pi*G[1, 0, x] - 33*Pi^2*G[1, 0, x] - 
       (7*I)*Pi^3*G[1, 0, x] - (59*Pi^4*G[1, 0, x])/60 - (625*G[1, 1, x])/4 + 
       ((607*I)/4)*Pi*G[1, 1, x] - (109*Pi^2*G[1, 1, x])/6 + 
       ((89*I)/12)*Pi^3*G[1, 1, x] + (547*Pi^4*G[1, 1, x])/180 - 
       (1179*G[0, 0, 0, x])/4 + ((573*I)/4)*Pi*G[0, 0, 0, x] + 
       (293*Pi^2*G[0, 0, 0, x])/12 - ((31*I)/3)*Pi^3*G[0, 0, 0, x] - 
       G[0, 0, 1, x] + ((67*I)/4)*Pi*G[0, 0, 1, x] + (583*Pi^2*G[0, 0, 1, x])/
        12 + ((103*I)/3)*Pi^3*G[0, 0, 1, x] - G[0, 1, 0, x] - 
       ((69*I)/4)*Pi*G[0, 1, 0, x] - (3*Pi^2*G[0, 1, 0, x])/2 - 
       (3*I)*Pi^3*G[0, 1, 0, x] + (87*G[0, 1, 1, x])/4 - 
       ((23*I)/4)*Pi*G[0, 1, 1, x] - (11*Pi^2*G[0, 1, 1, x])/6 - 
       (41*I)*Pi^3*G[0, 1, 1, x] + (529*G[1, 0, 0, x])/4 - 
       ((215*I)/4)*Pi*G[1, 0, 0, x] + (9*Pi^2*G[1, 0, 0, x])/2 + 
       ((2*I)/3)*Pi^3*G[1, 0, 0, x] + (13*G[1, 0, 1, x])/2 - 
       ((21*I)/4)*Pi*G[1, 0, 1, x] - 4*Pi^2*G[1, 0, 1, x] - 
       (17*I)*Pi^3*G[1, 0, 1, x] + (13*G[1, 1, 0, x])/2 + 
       ((159*I)/4)*Pi*G[1, 1, 0, x] + (5*Pi^2*G[1, 1, 0, x])/4 + 
       (9*I)*Pi^3*G[1, 1, 0, x] + (783*G[1, 1, 1, x])/4 - 
       ((187*I)/4)*Pi*G[1, 1, 1, x] - (7*Pi^2*G[1, 1, 1, x])/4 + 
       ((71*I)/3)*Pi^3*G[1, 1, 1, x] + (525*G[0, 0, 0, 0, x])/2 - 
       ((55*I)/2)*Pi*G[0, 0, 0, 0, x] - (83*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (87*G[0, 0, 0, 1, x])/4 - ((69*I)/2)*Pi*G[0, 0, 0, 1, x] + 
       (Pi^2*G[0, 0, 0, 1, x])/3 + (87*G[0, 0, 1, 0, x])/4 - 
       ((145*I)/2)*Pi*G[0, 0, 1, 0, x] + (19*Pi^2*G[0, 0, 1, 0, x])/3 - 
       14*G[0, 0, 1, 1, x] + ((37*I)/2)*Pi*G[0, 0, 1, 1, x] - 
       37*Pi^2*G[0, 0, 1, 1, x] - 54*G[0, 1, 0, 0, x] - 
       (73*I)*Pi*G[0, 1, 0, 0, x] + (85*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (111*G[0, 1, 0, 1, x])/4 + (37*I)*Pi*G[0, 1, 0, 1, x] - 
       (71*Pi^2*G[0, 1, 0, 1, x])/3 + (111*G[0, 1, 1, 0, x])/4 + 
       (135*I)*Pi*G[0, 1, 1, 0, x] - (65*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (97*G[0, 1, 1, 1, x])/2 + (27*I)*Pi*G[0, 1, 1, 1, x] + 
       (88*Pi^2*G[0, 1, 1, 1, x])/3 - 128*G[1, 0, 0, 0, x] - 
       (17*I)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] + 
       (21*G[1, 0, 0, 1, x])/4 + (11*I)*Pi*G[1, 0, 0, 1, x] - 
       (184*Pi^2*G[1, 0, 0, 1, x])/3 + (21*G[1, 0, 1, 0, x])/4 + 
       (33*I)*Pi*G[1, 0, 1, 0, x] - 26*Pi^2*G[1, 0, 1, 0, x] - 
       (59*G[1, 0, 1, 1, x])/2 - (21*I)*Pi*G[1, 0, 1, 1, x] + 
       29*Pi^2*G[1, 0, 1, 1, x] + (71*G[1, 1, 0, 0, x])/2 + 
       ((107*I)/2)*Pi*G[1, 1, 0, 0, x] - 22*Pi^2*G[1, 1, 0, 0, x] - 
       (59*G[1, 1, 0, 1, x])/4 - ((55*I)/2)*Pi*G[1, 1, 0, 1, x] + 
       37*Pi^2*G[1, 1, 0, 1, x] - (59*G[1, 1, 1, 0, x])/4 - 
       ((123*I)/2)*Pi*G[1, 1, 1, 0, x] + (35*Pi^2*G[1, 1, 1, 0, x])/3 - 
       76*G[1, 1, 1, 1, x] + ((3*I)/2)*Pi*G[1, 1, 1, 1, x] - 
       (58*Pi^2*G[1, 1, 1, 1, x])/3 - (121*G[0, 0, 0, 0, 0, x])/2 - 
       (68*I)*Pi*G[0, 0, 0, 0, 0, x] - 36*G[0, 0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] + 
       (92*I)*Pi*G[0, 0, 0, 1, 0, x] - (25*G[0, 0, 0, 1, 1, x])/2 + 
       (16*I)*Pi*G[0, 0, 0, 1, 1, x] - (97*G[0, 0, 1, 0, 0, x])/2 + 
       (136*I)*Pi*G[0, 0, 1, 0, 0, x] - 38*G[0, 0, 1, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, 1, x] - 38*G[0, 0, 1, 1, 0, x] - 
       (140*I)*Pi*G[0, 0, 1, 1, 0, x] + (227*G[0, 0, 1, 1, 1, x])/2 - 
       (4*I)*Pi*G[0, 0, 1, 1, 1, x] - 44*G[0, 1, 0, 0, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, 0, x] - 46*G[0, 1, 0, 0, 1, x] + 
       (56*I)*Pi*G[0, 1, 0, 0, 1, x] - 46*G[0, 1, 0, 1, 0, x] - 
       (40*I)*Pi*G[0, 1, 0, 1, 0, x] + 65*G[0, 1, 0, 1, 1, x] - 
       (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 139*G[0, 1, 1, 0, 0, x] - 
       (108*I)*Pi*G[0, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 0, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 0, x] + 
       (112*I)*Pi*G[0, 1, 1, 1, 0, x] + 76*G[0, 1, 1, 1, 1, x] - 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + (80*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       10*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       10*G[1, 0, 0, 1, 0, x] - (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       19*G[1, 0, 0, 1, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       41*G[1, 0, 1, 0, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       10*G[1, 0, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       10*G[1, 0, 1, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       14*G[1, 0, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (113*G[1, 1, 0, 0, 0, x])/2 + (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       22*G[1, 1, 0, 0, 1, x] - (76*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       22*G[1, 1, 0, 1, 0, x] - (44*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (67*G[1, 1, 0, 1, 1, x])/2 + (52*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (131*G[1, 1, 1, 0, 0, x])/2 + (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       20*G[1, 1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       20*G[1, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (87*G[1, 1, 1, 1, 1, x])/2 + (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, 1, x] + 
       68*G[0, 0, 0, 1, 0, 0, x] + 20*G[0, 0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] + 
       124*G[0, 0, 1, 0, 0, 0, x] + 48*G[0, 0, 1, 0, 0, 1, x] + 
       48*G[0, 0, 1, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 1, 1, x] - 
       160*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
       48*G[0, 0, 1, 1, 1, 0, x] - 144*G[0, 0, 1, 1, 1, 1, x] + 
       112*G[0, 1, 0, 0, 0, 0, x] - 40*G[0, 1, 0, 0, 0, 1, x] - 
       40*G[0, 1, 0, 0, 1, 0, x] + 64*G[0, 1, 0, 0, 1, 1, x] - 
       60*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
       12*G[0, 1, 0, 1, 1, 0, x] - 44*G[0, 1, 0, 1, 1, 1, x] - 
       148*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
       32*G[0, 1, 1, 0, 1, 0, x] - 8*G[0, 1, 1, 0, 1, 1, x] + 
       108*G[0, 1, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 1, 0, 1, x] - 
       20*G[0, 1, 1, 1, 1, 0, x] + 52*G[0, 1, 1, 1, 1, 1, x] + 
       40*G[1, 0, 0, 0, 0, 0, x] + 68*G[1, 0, 0, 0, 0, 1, x] + 
       68*G[1, 0, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 0, 1, 1, x] - 
       48*G[1, 0, 0, 1, 0, 0, x] + 68*G[1, 0, 0, 1, 0, 1, x] + 
       68*G[1, 0, 0, 1, 1, 0, x] - 156*G[1, 0, 0, 1, 1, 1, x] - 
       108*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
       16*G[1, 0, 1, 0, 1, 0, x] - 48*G[1, 0, 1, 0, 1, 1, x] + 
       36*G[1, 0, 1, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 1, 0, x] + 100*G[1, 0, 1, 1, 1, 1, x] - 
       104*G[1, 1, 0, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 0, 1, x] + 
       56*G[1, 1, 0, 0, 1, 0, x] - 100*G[1, 1, 0, 0, 1, 1, x] - 
       16*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
       4*G[1, 1, 0, 1, 1, 0, x] + 88*G[1, 1, 0, 1, 1, 1, x] + 
       44*G[1, 1, 1, 0, 0, 0, x] + 52*G[1, 1, 1, 0, 1, 1, x] + 
       28*G[1, 1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2]^6*(5/36 - (5*RATIO[x])/36) + Log[mu2]^5*
        (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/6 - (5*G[1, x])/6 + 
         (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/6 + (5*G[1, x])/6)*RATIO[x]) + 
       Log[mu2]^4*(239/24 + ((43*I)/6)*Pi - (161*Pi^2)/72 + (53*G[0, x])/12 + 
         ((7*I)/3)*Pi*G[0, x] - (7*G[1, x])/2 - ((25*I)/6)*Pi*G[1, x] + 
         G[0, 0, x]/2 - (7*G[0, 1, x])/3 - (7*G[1, 0, x])/3 + 
         (7*G[1, 1, x])/3 + (((11*I)/12)*Pi*G[0, x] + (11*G[0, 0, x])/12)*
          RATIO[(1 - x)^(-1)] + (-239/24 - ((25*I)/4)*Pi + (161*Pi^2)/72 - 
           (7*G[0, x])/2 - ((25*I)/6)*Pi*G[0, x] + (7*G[1, x])/2 + 
           ((25*I)/6)*Pi*G[1, x] - (7*G[0, 0, x])/3 + (7*G[0, 1, x])/3 + 
           (7*G[1, 0, x])/3 - (7*G[1, 1, x])/3)*RATIO[x]) - 
       (1682*Zeta[3])/3 - ((1781*I)/6)*Pi*Zeta[3] + (1483*Pi^2*Zeta[3])/12 + 
       ((406*I)/9)*Pi^3*Zeta[3] - (1111*G[0, x]*Zeta[3])/12 - 
       ((967*I)/6)*Pi*G[0, x]*Zeta[3] + (296*Pi^2*G[0, x]*Zeta[3])/9 + 
       (1421*G[1, x]*Zeta[3])/12 + ((125*I)/2)*Pi*G[1, x]*Zeta[3] - 
       (296*Pi^2*G[1, x]*Zeta[3])/9 - (191*G[0, 0, x]*Zeta[3])/2 + 
       ((292*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (116*G[0, 1, x]*Zeta[3])/3 + 
       ((200*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (170*G[1, 0, x]*Zeta[3])/3 + 
       ((160*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (223*G[1, 1, x]*Zeta[3])/6 - 
       (112*I)*Pi*G[1, 1, x]*Zeta[3] + (800*G[0, 0, 0, x]*Zeta[3])/3 - 
       (412*G[0, 0, 1, x]*Zeta[3])/3 - (316*G[0, 1, 0, x]*Zeta[3])/3 + 
       (364*G[0, 1, 1, x]*Zeta[3])/3 - (112*G[1, 0, 0, x]*Zeta[3])/3 + 
       104*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] - 
       (100*G[1, 1, 1, x]*Zeta[3])/3 + (2402*Zeta[3]^2)/9 + 
       RATIO[x^(-1)]*(((361*I)/4)*Pi*G[1, x] - (197*Pi^2*G[1, x])/24 + 
         ((19*I)/6)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/9 + 
         (26*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi^3*G[0, 1, x] + ((17*I)/4)*Pi*G[1, 0, x] + 
         9*Pi^2*G[1, 0, x] + (I/6)*Pi^3*G[1, 0, x] + (361*G[1, 1, x])/4 - 
         ((271*I)/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/3 - 
         (6*I)*Pi^3*G[1, 1, x] + (15*I)*Pi*G[0, 0, 1, x] + 
         Pi^2*G[0, 0, 1, x] - (7*I)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          3 + 26*G[0, 1, 1, x] - (15*I)*Pi*G[0, 1, 1, x] - 
         7*Pi^2*G[0, 1, 1, x] - (5*I)*Pi*G[1, 0, 0, x] + 
         (Pi^2*G[1, 0, 0, x])/3 + (17*G[1, 0, 1, x])/4 - 
         (4*I)*Pi*G[1, 0, 1, x] - (15*Pi^2*G[1, 0, 1, x])/2 + 
         (17*G[1, 1, 0, x])/4 - (8*I)*Pi*G[1, 1, 0, x] - 
         (Pi^2*G[1, 1, 0, x])/2 - (217*G[1, 1, 1, x])/2 + 
         (25*I)*Pi*G[1, 1, 1, x] + (9*Pi^2*G[1, 1, 1, x])/2 + 
         (4*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
         15*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
         7*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         10*G[0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[1, 0, 0, 0, x] - 5*G[1, 0, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 46*G[1, 1, 1, 1, x] - 
         (8*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
         6*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
         6*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 14*G[1, 0, 1, 1, 1, x] - 
         6*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, 1, x] - 
         50*G[1, x]*Zeta[3] + ((20*I)/3)*Pi*G[1, x]*Zeta[3] - 
         10*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] + 
         (92*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^3*(293/6 + ((134*I)/3)*Pi - 
         (63*Pi^2)/4 - ((61*I)/18)*Pi^3 + (145*G[0, x])/6 + 
         ((31*I)/3)*Pi*G[0, x] - (53*Pi^2*G[0, x])/18 - (58*G[1, x])/3 - 
         (15*I)*Pi*G[1, x] + (161*Pi^2*G[1, x])/18 - 5*G[0, 0, x] - 
         ((14*I)/3)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 - 
         ((22*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
         ((14*I)/3)*Pi*G[1, 0, x] + (4*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 
         (34*G[0, 0, 0, x])/3 + (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
         (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*RATIO[x^(-1)] - 
         (128*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
           ((25*I)/6)*Pi*G[0, x] - 3*Pi^2*G[0, x] + (25*G[0, 0, x])/6 + 
           ((17*I)/3)*Pi*G[0, 0, x] - ((7*I)/3)*Pi*G[0, 1, x] - 
           I*Pi*G[1, 0, x] + (13*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/3 - 
           (7*G[0, 1, 0, x])/3 - G[1, 0, 0, x] + (4*Zeta[3])/3) + 
         RATIO[x]*(-293/6 - ((239*I)/6)*Pi + (51*Pi^2)/4 + ((23*I)/6)*Pi^3 - 
           (56*G[0, x])/3 - (14*I)*Pi*G[0, x] + (161*Pi^2*G[0, x])/18 + 
           (56*G[1, x])/3 + (14*I)*Pi*G[1, x] - (161*Pi^2*G[1, x])/18 - 
           ((20*I)/3)*Pi*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           ((20*I)/3)*Pi*G[1, 0, x] - (12*I)*Pi*G[1, 1, x] + 
           (8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - 
           (8*G[1, 1, 1, x])/3 + (104*Zeta[3])/9)) + 
       Log[mu2]^2*(1343/8 + (177*I)*Pi - (1739*Pi^2)/24 - ((33*I)/2)*Pi^3 + 
         (545*Pi^4)/144 + (327*G[0, x])/4 + (55*I)*Pi*G[0, x] - 
         (37*Pi^2*G[0, x])/12 - (6*I)*Pi^3*G[0, x] - (205*G[1, x])/4 - 
         (70*I)*Pi*G[1, x] + (131*Pi^2*G[1, x])/6 + ((77*I)/6)*Pi^3*G[1, x] - 
         (7*G[0, 0, x])/2 - (31*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
         14*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 19*Pi^2*G[0, 1, x] - 
         14*G[1, 0, x] + (5*I)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
         2*G[1, 1, x] + (9*I)*Pi*G[1, 1, x] - (74*Pi^2*G[1, 1, x])/3 - 
         18*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
         (14*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 
         G[0, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, x] + 5*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 
         (22*I)*Pi*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - (22*I)*Pi*G[1, 1, 1, x] + 38*G[0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         36*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
         8*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
         6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
         ((2*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/2 - (4*I)*Pi*G[0, 1, x] - 
           (3*I)*Pi*G[1, 0, x] + 2*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
           4*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] - 51*Zeta[3] - 
         ((104*I)/3)*Pi*Zeta[3] - (56*G[0, x]*Zeta[3])/3 + 
         (8*G[1, x]*Zeta[3])/3 + RATIO[x]*(-1343/8 - ((293*I)/2)*Pi + 
           (475*Pi^2)/8 + ((59*I)/4)*Pi^3 - (2657*Pi^4)/720 - 48*G[0, x] - 
           (56*I)*Pi*G[0, x] + (45*Pi^2*G[0, x])/2 + ((65*I)/6)*Pi^3*
            G[0, x] + 48*G[1, x] + (56*I)*Pi*G[1, x] - (45*Pi^2*G[1, x])/2 - 
           ((65*I)/6)*Pi^3*G[1, x] + (9*I)*Pi*G[0, 0, x] + 
           (16*Pi^2*G[0, 0, x])/3 + (9*I)*Pi*G[0, 1, x] - 
           (74*Pi^2*G[0, 1, x])/3 - (9*I)*Pi*G[1, 0, x] - 
           (16*Pi^2*G[1, 0, x])/3 - (9*I)*Pi*G[1, 1, x] + 
           (74*Pi^2*G[1, 1, x])/3 + 9*G[0, 0, 0, x] + 
           (46*I)*Pi*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + 9*G[0, 1, 1, x] - 
           (22*I)*Pi*G[0, 1, 1, x] - 9*G[1, 0, 0, x] - 
           (46*I)*Pi*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 9*G[1, 1, 1, x] + 
           (22*I)*Pi*G[1, 1, 1, x] + 44*G[0, 0, 0, 0, x] - 
           6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 14*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
           36*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
           6*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] - 
           6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
           49*Zeta[3] + ((134*I)/3)*Pi*Zeta[3] + (44*G[0, x]*Zeta[3])/3 - 
           (44*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((I/2)*Pi^3 - (17*Pi^4)/360 + ((79*I)/4)*Pi*G[0, x] - 
           14*Pi^2*G[0, x] - ((29*I)/12)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + 
           (79*G[0, 0, x])/4 + ((43*I)/2)*Pi*G[0, 0, x] - 
           (31*Pi^2*G[0, 0, x])/12 - ((3*I)/2)*Pi*G[0, 1, x] + 
           (17*Pi^2*G[0, 1, x])/6 - ((9*I)/2)*Pi*G[1, 0, x] + 
           2*Pi^2*G[1, 0, x] + (21*G[0, 0, 0, x])/2 - 
           (22*I)*Pi*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 + 
           (3*I)*Pi*G[0, 0, 1, x] - (3*G[0, 1, 0, x])/2 + 
           I*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, x] - (9*G[1, 0, 0, x])/
            2 + (11*I)*Pi*G[1, 0, 0, x] - (7*I)*Pi*G[1, 0, 1, x] - 
           I*Pi*G[1, 1, 0, x] - 41*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
           6*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 21*G[1, 0, 0, 0, x] - 
           7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] - 
           3*Zeta[3] - (5*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
           6*G[1, x]*Zeta[3])) + 11*Zeta[5] - (130*I)*Pi*Zeta[5] - 
       86*G[0, x]*Zeta[5] - 50*G[1, x]*Zeta[5] + 
       Log[mu2]*(5741/16 + ((1751*I)/4)*Pi - (4499*Pi^2)/24 - (60*I)*Pi^3 + 
         (157*Pi^4)/16 + ((653*I)/360)*Pi^5 + 181*G[0, x] + 
         (167*I)*Pi*G[0, x] - (61*Pi^2*G[0, x])/4 - ((31*I)/3)*Pi^3*G[0, x] + 
         (69*Pi^4*G[0, x])/40 - 79*G[1, x] - (193*I)*Pi*G[1, x] + 
         (111*Pi^2*G[1, x])/2 + ((65*I)/3)*Pi^3*G[1, x] - 
         (1837*Pi^4*G[1, x])/360 + (87*G[0, 0, x])/2 - 
         (139*I)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 + 
         ((35*I)/3)*Pi^3*G[0, 0, x] - 40*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] + 
         (19*Pi^2*G[0, 1, x])/3 + ((29*I)/3)*Pi^3*G[0, 1, x] - 
         40*G[1, 0, x] + (60*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] - 
         ((7*I)/3)*Pi^3*G[1, 0, x] - (101*G[1, 1, x])/2 + 
         (67*I)*Pi*G[1, 1, x] - (61*Pi^2*G[1, 1, x])/6 - 
         ((74*I)/3)*Pi^3*G[1, 1, x] - 141*G[0, 0, 0, x] + 
         (47*I)*Pi*G[0, 0, 0, x] + (47*Pi^2*G[0, 0, 0, x])/3 + 
         9*G[0, 0, 1, x] - (39*I)*Pi*G[0, 0, 1, x] + (89*Pi^2*G[0, 0, 1, x])/
          3 + 9*G[0, 1, 0, x] + (39*I)*Pi*G[0, 1, 0, x] - 
         (37*Pi^2*G[0, 1, 0, x])/3 + 15*G[0, 1, 1, x] - 
         (11*I)*Pi*G[0, 1, 1, x] - (112*Pi^2*G[0, 1, 1, x])/3 + 
         69*G[1, 0, 0, x] + (5*I)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/
          3 + 19*G[1, 0, 1, x] + (19*I)*Pi*G[1, 0, 1, x] - 
         (56*Pi^2*G[1, 0, 1, x])/3 + 19*G[1, 1, 0, x] - 
         (27*I)*Pi*G[1, 1, 0, x] + (26*Pi^2*G[1, 1, 0, x])/3 + 
         44*G[1, 1, 1, x] + (5*I)*Pi*G[1, 1, 1, x] + 36*Pi^2*G[1, 1, 1, x] + 
         69*G[0, 0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, 0, x] + 
         14*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 0, 1, x] + 
         14*G[0, 0, 1, 0, x] - (76*I)*Pi*G[0, 0, 1, 0, x] - 
         57*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
         17*G[0, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] + (68*I)*Pi*G[0, 1, 1, 0, x] - 
         27*G[0, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, x] - 
         7*G[1, 0, 0, 0, x] - (64*I)*Pi*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + (44*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + (44*I)*Pi*G[1, 0, 1, 0, x] + 
         3*G[1, 0, 1, 1, x] - (44*I)*Pi*G[1, 0, 1, 1, x] - 
         25*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         16*G[1, 1, 0, 1, x] - (60*I)*Pi*G[1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         25*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         44*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
         36*G[0, 0, 1, 0, 0, x] - 28*G[0, 0, 1, 0, 1, x] - 
         28*G[0, 0, 1, 1, 0, x] + 92*G[0, 0, 1, 1, 1, x] - 
         60*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] + 32*G[0, 1, 0, 1, 1, x] + 
         72*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 1, x] + 
         24*G[0, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, x] - 
         28*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 0, 1, x] - 
         40*G[1, 0, 0, 1, 0, x] + 68*G[1, 0, 0, 1, 1, x] + 
         32*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] + 
         56*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] + 88*G[1, 1, 1, 1, 1, x] - (653*Zeta[3])/3 - 
         ((418*I)/3)*Pi*Zeta[3] + (644*Pi^2*Zeta[3])/9 - 
         (187*G[0, x]*Zeta[3])/3 - ((320*I)/3)*Pi*G[0, x]*Zeta[3] + 
         21*G[1, x]*Zeta[3] + ((232*I)/3)*Pi*G[1, x]*Zeta[3] - 
         136*G[0, 0, x]*Zeta[3] + (224*G[0, 1, x]*Zeta[3])/3 + 
         (344*G[1, 0, x]*Zeta[3])/3 - (80*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(((73*I)/2)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 + 
           ((10*I)/3)*Pi^3*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           7*Pi^2*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 + 
           (73*G[1, 1, x])/2 - (16*I)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/
            3 - (6*I)*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
           3*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] - 17*G[1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           18*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           10*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] - 20*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-5741/16 - ((1343*I)/4)*Pi + (1197*Pi^2)/8 + 
           ((533*I)/12)*Pi^3 - (2191*Pi^4)/240 + ((39*I)/40)*Pi^5 - 
           64*G[0, x] - (96*I)*Pi*G[0, x] + (184*Pi^2*G[0, x])/3 + 
           ((31*I)/2)*Pi^3*G[0, x] - (613*Pi^4*G[0, x])/72 + 64*G[1, x] + 
           (96*I)*Pi*G[1, x] - (184*Pi^2*G[1, x])/3 - ((31*I)/2)*Pi^3*
            G[1, x] + (613*Pi^4*G[1, x])/72 + 20*G[0, 0, x] + 
           (32*I)*Pi*G[0, 0, x] - (37*Pi^2*G[0, 0, x])/2 + 
           (6*I)*Pi^3*G[0, 0, x] - 20*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - 
           (37*Pi^2*G[0, 1, x])/2 - ((82*I)/3)*Pi^3*G[0, 1, x] - 
           20*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + (37*Pi^2*G[1, 0, x])/2 - 
           (6*I)*Pi^3*G[1, 0, x] + 20*G[1, 1, x] - (32*I)*Pi*G[1, 1, x] + 
           (37*Pi^2*G[1, 1, x])/2 + ((82*I)/3)*Pi^3*G[1, 1, x] + 
           40*G[0, 0, 0, x] + (15*I)*Pi*G[0, 0, 0, x] - 
           24*Pi^2*G[0, 0, 0, x] - 8*G[0, 0, 1, x] + (9*I)*Pi*G[0, 0, 1, x] - 
           26*Pi^2*G[0, 0, 1, x] - 8*G[0, 1, 0, x] + (9*I)*Pi*G[0, 1, 0, x] + 
           (38*Pi^2*G[0, 1, 0, x])/3 + 40*G[0, 1, 1, x] + 
           (15*I)*Pi*G[0, 1, 1, x] + 36*Pi^2*G[0, 1, 1, x] - 
           40*G[1, 0, 0, x] - (15*I)*Pi*G[1, 0, 0, x] + 
           24*Pi^2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] - (9*I)*Pi*G[1, 0, 1, x] + 
           26*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - (9*I)*Pi*G[1, 1, 0, x] - 
           (38*Pi^2*G[1, 1, 0, x])/3 - 40*G[1, 1, 1, x] - 
           (15*I)*Pi*G[1, 1, 1, x] - 36*Pi^2*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, 0, x] + 
           (8*I)*Pi*G[0, 0, 0, 1, x] + (40*I)*Pi*G[0, 0, 1, 0, x] + 
           9*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           9*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, 0, x] - 
           (72*I)*Pi*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 1, 0, x] - 
           3*G[0, 1, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, x] + 
           3*G[1, 0, 0, 0, x] + (96*I)*Pi*G[1, 0, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 0, 1, x] - (40*I)*Pi*G[1, 0, 1, 0, x] - 
           9*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           9*G[1, 1, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, 0, x] + 
           (72*I)*Pi*G[1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 1, 0, x] + 
           3*G[1, 1, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, x] - 
           184*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, 1, x] + 
           8*G[0, 0, 1, 0, 0, x] + 44*G[0, 0, 1, 0, 1, x] + 
           44*G[0, 0, 1, 1, 0, x] - 68*G[0, 0, 1, 1, 1, x] + 
           84*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
           44*G[0, 1, 0, 1, 0, x] - 40*G[0, 1, 0, 1, 1, x] - 
           20*G[0, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 1, 1, x] + 
           184*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 1, 1, x] - 
           8*G[1, 0, 1, 0, 0, x] - 44*G[1, 0, 1, 0, 1, x] - 
           44*G[1, 0, 1, 1, 0, x] + 68*G[1, 0, 1, 1, 1, x] - 
           84*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
           44*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] + 
           20*G[1, 1, 1, 0, 0, x] - 88*G[1, 1, 1, 1, 1, x] + 
           (743*Zeta[3])/3 + (92*I)*Pi*Zeta[3] - (182*Pi^2*Zeta[3])/9 + 
           37*G[0, x]*Zeta[3] - ((44*I)/3)*Pi*G[0, x]*Zeta[3] - 
           37*G[1, x]*Zeta[3] + ((44*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (464*G[0, 0, x]*Zeta[3])/3 - (32*G[0, 1, x]*Zeta[3])/3 - 
           (464*G[1, 0, x]*Zeta[3])/3 + (32*G[1, 1, x]*Zeta[3])/3 - 
           60*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((41*I)/12)*Pi^3 + 
           (41*Pi^4)/72 - ((251*I)/180)*Pi^5 + ((59*I)/2)*Pi*G[0, x] - 
           (613*Pi^2*G[0, x])/12 - ((155*I)/12)*Pi^3*G[0, x] + 
           (611*Pi^4*G[0, x])/180 - I*Pi^3*G[1, x] - (307*Pi^4*G[1, x])/180 + 
           (59*G[0, 0, x])/2 + ((153*I)/2)*Pi*G[0, 0, x] + 
           (67*Pi^2*G[0, 0, x])/12 - ((53*I)/6)*Pi^3*G[0, 0, x] + 
           (4*I)*Pi*G[0, 1, x] + (23*Pi^2*G[0, 1, x])/6 + 
           ((53*I)/6)*Pi^3*G[0, 1, x] - ((33*I)/2)*Pi*G[1, 0, x] + 
           2*Pi^2*G[1, 0, x] + ((25*I)/6)*Pi^3*G[1, 0, x] - 
           ((4*I)/3)*Pi^3*G[1, 1, x] + 33*G[0, 0, 0, x] - 
           (72*I)*Pi*G[0, 0, 0, x] + (25*Pi^2*G[0, 0, 0, x])/6 + 
           4*G[0, 0, 1, x] + (65*I)*Pi*G[0, 0, 1, x] - 
           (11*Pi^2*G[0, 0, 1, x])/6 + 4*G[0, 1, 0, x] + 
           (11*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/6 - 
           (14*I)*Pi*G[0, 1, 1, x] + (2*Pi^2*G[0, 1, 1, x])/3 - 
           (33*G[1, 0, 0, x])/2 + (31*I)*Pi*G[1, 0, 0, x] - 
           (85*Pi^2*G[1, 0, 0, x])/6 - (11*I)*Pi*G[1, 0, 1, x] - 
           (11*Pi^2*G[1, 0, 1, x])/3 - (5*I)*Pi*G[1, 1, 0, x] + 
           2*Pi^2*G[1, 1, 0, x] - 87*G[0, 0, 0, 0, x] + 
           (30*I)*Pi*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
           (18*I)*Pi*G[0, 0, 1, 0, x] + 74*G[0, 0, 1, 1, x] - 
           (12*I)*Pi*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] + 
           (18*I)*Pi*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] - 
           (30*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
           51*G[1, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] - 
           11*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 
           11*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
           (24*I)*Pi*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
           (6*I)*Pi*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 114*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
           4*G[0, 0, 0, 1, 1, x] + 14*G[0, 0, 1, 0, 0, x] - 
           8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] - 
           12*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
           6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
           4*G[0, 1, 0, 1, 1, x] - 26*G[0, 1, 1, 0, 0, x] - 
           12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] - 
           78*G[1, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 0, 1, x] + 
           20*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
           12*G[1, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 1, x] + 
           24*G[1, 0, 1, 1, 0, x] + 14*G[1, 1, 0, 0, 0, x] - 
           6*G[1, 1, 0, 0, 1, x] - 6*G[1, 1, 0, 1, 0, x] + 
           2*G[1, 1, 1, 0, 0, x] - (41*Zeta[3])/2 + (71*I)*Pi*Zeta[3] - 
           (77*Pi^2*Zeta[3])/3 - 14*G[0, x]*Zeta[3] + ((182*I)/3)*Pi*G[0, x]*
            Zeta[3] + 6*G[1, x]*Zeta[3] - (46*I)*Pi*G[1, x]*Zeta[3] - 
           (28*G[0, 0, x]*Zeta[3])/3 - 32*G[0, 1, x]*Zeta[3] + 
           20*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - 12*Zeta[5]) + 
         84*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((281*I)/24)*Pi^3 + 
         (137*Pi^4)/30 + ((121*I)/120)*Pi^5 - (461*Pi^6)/720 - 
         ((87*I)/4)*Pi*G[0, x] - (1741*Pi^2*G[0, x])/24 - 
         ((109*I)/4)*Pi^3*G[0, x] + (33*Pi^4*G[0, x])/10 + 
         ((2143*I)/720)*Pi^5*G[0, x] - ((27*I)/8)*Pi^3*G[1, x] - 
         (323*Pi^4*G[1, x])/180 - ((377*I)/180)*Pi^5*G[1, x] - 
         (87*G[0, 0, x])/4 + ((615*I)/4)*Pi*G[0, 0, x] + 
         (451*Pi^2*G[0, 0, x])/24 + ((5*I)/12)*Pi^3*G[0, 0, x] - 
         (Pi^4*G[0, 0, x])/80 + (20*I)*Pi*G[0, 1, x] + (545*Pi^2*G[0, 1, x])/
          24 + ((5*I)/12)*Pi^3*G[0, 1, x] - (221*Pi^4*G[0, 1, x])/180 - 
         ((201*I)/4)*Pi*G[1, 0, x] + (101*Pi^2*G[1, 0, x])/24 + 
         ((17*I)/12)*Pi^3*G[1, 0, x] + (337*Pi^4*G[1, 0, x])/180 - 
         (I/2)*Pi^3*G[1, 1, x] - (143*Pi^4*G[1, 1, x])/180 + 
         (417*G[0, 0, 0, x])/4 - ((555*I)/4)*Pi*G[0, 0, 0, x] - 
         (49*Pi^2*G[0, 0, 0, x])/12 + (15*I)*Pi^3*G[0, 0, 0, x] + 
         20*G[0, 0, 1, x] + ((285*I)/4)*Pi*G[0, 0, 1, x] - 
         (587*Pi^2*G[0, 0, 1, x])/12 - ((79*I)/6)*Pi^3*G[0, 0, 1, x] + 
         20*G[0, 1, 0, x] + ((47*I)/2)*Pi*G[0, 1, 0, x] - 
         (49*Pi^2*G[0, 1, 0, x])/4 - ((11*I)/2)*Pi^3*G[0, 1, 0, x] - 
         (45*I)*Pi*G[0, 1, 1, x] + (15*Pi^2*G[0, 1, 1, x])/2 + 
         (10*I)*Pi^3*G[0, 1, 1, x] - (201*G[1, 0, 0, x])/4 + 
         ((187*I)/4)*Pi*G[1, 0, 0, x] - (149*Pi^2*G[1, 0, 0, x])/12 - 
         ((61*I)/6)*Pi^3*G[1, 0, 0, x] - ((73*I)/4)*Pi*G[1, 0, 1, x] - 
         (35*Pi^2*G[1, 0, 1, x])/6 + ((9*I)/2)*Pi^3*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + (3*Pi^2*G[1, 1, 0, x])/2 + 
         ((5*I)/2)*Pi^3*G[1, 1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (285*G[0, 0, 0, 0, x])/2 + (81*I)*Pi*G[0, 0, 0, 0, x] + 
         (49*Pi^2*G[0, 0, 0, 0, x])/6 - (117*G[0, 0, 0, 1, x])/4 + 
         (82*I)*Pi*G[0, 0, 0, 1, x] + 7*Pi^2*G[0, 0, 0, 1, x] - 
         (117*G[0, 0, 1, 0, x])/4 - (11*I)*Pi*G[0, 0, 1, 0, x] - 
         3*Pi^2*G[0, 0, 1, 0, x] + (193*G[0, 0, 1, 1, x])/2 - 
         (63*I)*Pi*G[0, 0, 1, 1, x] + (2*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (129*G[0, 1, 0, 0, x])/2 - (14*I)*Pi*G[0, 1, 0, 0, x] + 
         (8*Pi^2*G[0, 1, 0, 0, x])/3 - 45*G[0, 1, 0, 1, x] - 
         (76*I)*Pi*G[0, 1, 0, 1, x] - (13*Pi^2*G[0, 1, 0, 1, x])/3 - 
         45*G[0, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 0, x] + 
         5*Pi^2*G[0, 1, 1, 0, x] + (17*I)*Pi*G[0, 1, 1, 1, x] - 
         5*Pi^2*G[0, 1, 1, 1, x] + (163*G[1, 0, 0, 0, x])/2 - 
         (34*I)*Pi*G[1, 0, 0, 0, x] + (79*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (73*G[1, 0, 0, 1, x])/4 + (7*I)*Pi*G[1, 0, 0, 1, x] + 
         (47*Pi^2*G[1, 0, 0, 1, x])/2 - (73*G[1, 0, 1, 0, x])/4 + 
         (5*I)*Pi*G[1, 0, 1, 0, x] + (77*Pi^2*G[1, 0, 1, 0, x])/6 + 
         (18*I)*Pi*G[1, 0, 1, 1, x] + (10*Pi^2*G[1, 0, 1, 1, x])/3 + 
         2*G[1, 1, 0, 0, x] + (14*I)*Pi*G[1, 1, 0, 0, x] - 
         (35*Pi^2*G[1, 1, 0, 0, x])/6 - (5*I)*Pi*G[1, 1, 0, 1, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         147*G[0, 0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         21*G[0, 0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         21*G[0, 0, 0, 1, 0, x] - (62*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         67*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         27*G[0, 0, 1, 0, 0, x] - (42*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         22*G[0, 0, 1, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         22*G[0, 0, 1, 1, 0, x] + (78*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         159*G[0, 0, 1, 1, 1, x] + (22*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         71*G[0, 1, 0, 0, 0, x] - (10*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         29*G[0, 1, 0, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         29*G[0, 1, 0, 1, 0, x] + (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         91*G[0, 1, 0, 1, 1, x] - (26*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         25*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         17*G[0, 1, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         17*G[0, 1, 1, 1, 0, x] - (64*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 101*G[1, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] - 
         (14*I)*Pi*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         (26*I)*Pi*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
         (38*I)*Pi*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, x] - 5*G[1, 1, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 1, 0, 0, 1, x] - 5*G[1, 1, 0, 1, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         106*G[0, 0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 0, 1, x] - 
         12*G[0, 0, 0, 0, 1, 0, x] + 30*G[0, 0, 0, 0, 1, 1, x] - 
         48*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
         12*G[0, 0, 0, 1, 1, 0, x] + 10*G[0, 0, 0, 1, 1, 1, x] - 
         46*G[0, 0, 1, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 1, x] - 
         10*G[0, 0, 1, 0, 1, 0, x] - 14*G[0, 0, 1, 0, 1, 1, x] + 
         74*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 1, 0, x] + 22*G[0, 0, 1, 1, 1, 1, x] + 
         18*G[0, 1, 0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 0, 1, x] - 
         16*G[0, 1, 0, 0, 1, 0, x] + 30*G[0, 1, 0, 0, 1, 1, x] + 
         50*G[0, 1, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 1, x] - 
         8*G[0, 1, 0, 1, 1, 0, x] - 22*G[0, 1, 0, 1, 1, 1, x] + 
         56*G[0, 1, 1, 0, 0, 0, x] + 18*G[0, 1, 1, 0, 0, 1, x] + 
         18*G[0, 1, 1, 0, 1, 0, x] - 22*G[0, 1, 1, 0, 1, 1, x] - 
         74*G[0, 1, 1, 1, 0, 0, x] + 22*G[0, 1, 1, 1, 0, 1, x] + 
         22*G[0, 1, 1, 1, 1, 0, x] + 98*G[1, 0, 0, 0, 0, 0, x] - 
         22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 0, 1, 1, x] + 38*G[1, 0, 0, 1, 0, 0, x] - 
         32*G[1, 0, 0, 1, 0, 1, x] - 32*G[1, 0, 0, 1, 1, 0, x] + 
         64*G[1, 0, 0, 1, 1, 1, x] + 38*G[1, 0, 1, 0, 0, 0, x] - 
         22*G[1, 0, 1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, 1, 0, x] + 
         36*G[1, 0, 1, 0, 1, 1, x] - 12*G[1, 0, 1, 1, 0, 0, x] - 
         32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] - 
         22*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
         8*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] - 
         12*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 1, x] + 
         12*G[1, 1, 0, 1, 1, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] + 
         6*G[1, 1, 1, 1, 0, 0, x] - (281*Zeta[3])/4 + ((155*I)/2)*Pi*
          Zeta[3] - (115*Pi^2*Zeta[3])/2 - ((397*I)/18)*Pi^3*Zeta[3] - 
         (281*G[0, x]*Zeta[3])/4 + ((32*I)/3)*Pi*G[0, x]*Zeta[3] + 
         16*Pi^2*G[0, x]*Zeta[3] + (81*G[1, x]*Zeta[3])/4 - 
         (15*I)*Pi*G[1, x]*Zeta[3] - 16*Pi^2*G[1, x]*Zeta[3] + 
         (62*G[0, 0, x]*Zeta[3])/3 - ((490*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         46*G[0, 1, x]*Zeta[3] + ((140*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         18*G[1, 0, x]*Zeta[3] + (88*I)*Pi*G[1, 0, x]*Zeta[3] + 
         3*G[1, 1, x]*Zeta[3] - (24*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (314*G[0, 0, 0, x]*Zeta[3])/3 + (200*G[0, 0, 1, x]*Zeta[3])/3 + 
         (188*G[0, 1, 0, x]*Zeta[3])/3 - 52*G[0, 1, 1, x]*Zeta[3] - 
         10*G[1, 0, 0, x]*Zeta[3] - 50*G[1, 0, 1, x]*Zeta[3] + 
         6*G[1, 1, 0, x]*Zeta[3] + 8*G[1, 1, 1, x]*Zeta[3] - 
         (128*Zeta[3]^2)/3 + 22*Zeta[5] - (291*I)*Pi*Zeta[5] + 
         59*G[0, x]*Zeta[5] + 9*G[1, x]*Zeta[5]) + 
       RATIO[x]*(-25863/64 - ((5741*I)/16)*Pi + (18085*Pi^2)/96 + 
         ((1135*I)/24)*Pi^3 - (6029*Pi^4)/480 - ((13*I)/8)*Pi^5 + 
         (15017*Pi^6)/30240 - (64*I)*Pi*G[0, x] + (353*Pi^2*G[0, x])/8 + 
         ((149*I)/8)*Pi^3*G[0, x] - (1037*Pi^4*G[0, x])/240 - 
         ((217*I)/40)*Pi^5*G[0, x] + (64*I)*Pi*G[1, x] - 
         (513*Pi^2*G[1, x])/8 - ((149*I)/8)*Pi^3*G[1, x] + 
         (493*Pi^4*G[1, x])/120 + ((217*I)/40)*Pi^5*G[1, x] + 74*G[0, 0, x] + 
         (32*I)*Pi*G[0, 0, x] - (133*Pi^2*G[0, 0, x])/4 - 
         ((17*I)/4)*Pi^3*G[0, 0, x] + (497*Pi^4*G[0, 0, x])/180 - 
         74*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - (125*Pi^2*G[0, 1, x])/4 - 
         (9*I)*Pi^3*G[0, 1, x] + (29*Pi^4*G[0, 1, x])/20 - 74*G[1, 0, x] - 
         (32*I)*Pi*G[1, 0, x] + (125*Pi^2*G[1, 0, x])/4 + 
         (5*I)*Pi^3*G[1, 0, x] - (497*Pi^4*G[1, 0, x])/180 + 74*G[1, 1, x] - 
         (32*I)*Pi*G[1, 1, x] + (133*Pi^2*G[1, 1, x])/4 + 
         ((33*I)/4)*Pi^3*G[1, 1, x] - (29*Pi^4*G[1, 1, x])/20 + 
         (51*G[0, 0, 0, x])/4 + ((31*I)/4)*Pi*G[0, 0, 0, x] + 
         (31*Pi^2*G[0, 0, 0, x])/4 - ((59*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (3*G[0, 0, 1, x])/4 + ((97*I)/4)*Pi*G[0, 0, 1, x] - 
         (37*Pi^2*G[0, 0, 1, x])/4 - (8*I)*Pi^3*G[0, 0, 1, x] - 
         (3*G[0, 1, 0, x])/4 + ((97*I)/4)*Pi*G[0, 1, 0, x] - 
         (17*Pi^2*G[0, 1, 0, x])/2 + (14*I)*Pi^3*G[0, 1, 0, x] + 
         (211*G[0, 1, 1, x])/4 + ((31*I)/4)*Pi*G[0, 1, 1, x] + 
         (17*Pi^2*G[0, 1, 1, x])/2 + (21*I)*Pi^3*G[0, 1, 1, x] - 
         (211*G[1, 0, 0, x])/4 - ((31*I)/4)*Pi*G[1, 0, 0, x] - 
         (17*Pi^2*G[1, 0, 0, x])/2 + ((59*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (163*G[1, 0, 1, x])/4 - ((97*I)/4)*Pi*G[1, 0, 1, x] + 
         (17*Pi^2*G[1, 0, 1, x])/2 + (8*I)*Pi^3*G[1, 0, 1, x] + 
         (163*G[1, 1, 0, x])/4 - ((97*I)/4)*Pi*G[1, 1, 0, x] + 
         (37*Pi^2*G[1, 1, 0, x])/4 - (14*I)*Pi^3*G[1, 1, 0, x] - 
         (371*G[1, 1, 1, x])/4 - ((31*I)/4)*Pi*G[1, 1, 1, x] - 
         (31*Pi^2*G[1, 1, 1, x])/4 - (21*I)*Pi^3*G[1, 1, 1, x] - 
         (99*G[0, 0, 0, 0, x])/2 - ((57*I)/2)*Pi*G[0, 0, 0, 0, x] + 
         (34*Pi^2*G[0, 0, 0, 0, x])/3 + (69*G[0, 0, 0, 1, x])/4 + 
         ((9*I)/2)*Pi*G[0, 0, 0, 1, x] - (43*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (69*G[0, 0, 1, 0, x])/4 - ((39*I)/2)*Pi*G[0, 0, 1, 0, x] - 
         (Pi^2*G[0, 0, 1, 0, x])/3 + 15*G[0, 0, 1, 1, x] + 
         ((15*I)/2)*Pi*G[0, 0, 1, 1, x] + (107*Pi^2*G[0, 0, 1, 1, x])/3 + 
         27*G[0, 1, 0, 0, x] + (3*I)*Pi*G[0, 1, 0, 0, x] - 
         (101*Pi^2*G[0, 1, 0, 0, x])/3 + (21*G[0, 1, 0, 1, x])/4 - 
         (15*I)*Pi*G[0, 1, 0, 1, x] + (97*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (21*G[0, 1, 1, 0, x])/4 + (9*I)*Pi*G[0, 1, 1, 0, x] + 
         (35*Pi^2*G[0, 1, 1, 0, x])/3 - (75*G[0, 1, 1, 1, x])/2 - 
         (33*I)*Pi*G[0, 1, 1, 1, x] - (58*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (75*G[1, 0, 0, 0, x])/2 + (33*I)*Pi*G[1, 0, 0, 0, x] - 
         (34*Pi^2*G[1, 0, 0, 0, x])/3 - (21*G[1, 0, 0, 1, x])/4 - 
         (9*I)*Pi*G[1, 0, 0, 1, x] + (43*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (21*G[1, 0, 1, 0, x])/4 + (15*I)*Pi*G[1, 0, 1, 0, x] + 
         (Pi^2*G[1, 0, 1, 0, x])/3 - 27*G[1, 0, 1, 1, x] - 
         (3*I)*Pi*G[1, 0, 1, 1, x] - (107*Pi^2*G[1, 0, 1, 1, x])/3 - 
         15*G[1, 1, 0, 0, x] - ((15*I)/2)*Pi*G[1, 1, 0, 0, x] + 
         (101*Pi^2*G[1, 1, 0, 0, x])/3 - (69*G[1, 1, 0, 1, x])/4 + 
         ((39*I)/2)*Pi*G[1, 1, 0, 1, x] - (97*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (69*G[1, 1, 1, 0, x])/4 - ((9*I)/2)*Pi*G[1, 1, 1, 0, x] - 
         (35*Pi^2*G[1, 1, 1, 0, x])/3 + (99*G[1, 1, 1, 1, x])/2 + 
         ((57*I)/2)*Pi*G[1, 1, 1, 1, x] + (58*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (51*G[0, 0, 0, 0, 0, x])/2 + (76*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (32*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (9*G[0, 0, 0, 1, 1, x])/2 - (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (39*G[0, 0, 1, 0, 0, x])/2 - (52*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (40*I)*Pi*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (3*G[0, 0, 1, 1, 1, x])/2 - (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         6*G[0, 1, 0, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (96*I)*Pi*G[0, 1, 0, 0, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         15*G[0, 1, 0, 1, 1, x] + (76*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         9*G[0, 1, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (48*I)*Pi*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         30*G[0, 1, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         30*G[1, 0, 0, 0, 0, x] - (76*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         9*G[1, 0, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         15*G[1, 0, 1, 0, 0, x] + (52*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (40*I)*Pi*G[1, 0, 1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         6*G[1, 0, 1, 1, 1, x] + (40*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (3*G[1, 1, 0, 0, 0, x])/2 - (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, 0, 1, x] + (56*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (39*G[1, 1, 0, 1, 1, x])/2 - (76*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (9*G[1, 1, 1, 0, 0, x])/2 - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (51*G[1, 1, 1, 1, 1, x])/2 - (12*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         236*G[0, 0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 0, 1, 0, x] - 40*G[0, 0, 0, 0, 1, 1, x] + 
         28*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 0, 1, 1, 0, x] - 28*G[0, 0, 0, 1, 1, 1, x] - 
         32*G[0, 0, 1, 0, 0, 0, x] - 28*G[0, 0, 1, 0, 0, 1, x] - 
         28*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] + 
         12*G[0, 0, 1, 1, 0, 0, x] - 72*G[0, 0, 1, 1, 0, 1, x] - 
         72*G[0, 0, 1, 1, 1, 0, x] + 100*G[0, 0, 1, 1, 1, 1, x] - 
         148*G[0, 1, 0, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 0, 1, x] + 
         72*G[0, 1, 0, 0, 1, 0, x] - 124*G[0, 1, 0, 0, 1, 1, x] - 
         40*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
         28*G[0, 1, 0, 1, 1, 0, x] + 88*G[0, 1, 0, 1, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
         4*G[0, 1, 1, 0, 1, 0, x] + 52*G[0, 1, 1, 0, 1, 1, x] + 
         40*G[0, 1, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 1, 0, x] - 52*G[0, 1, 1, 1, 1, 1, x] - 
         236*G[1, 0, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 0, 1, 0, x] + 40*G[1, 0, 0, 0, 1, 1, x] - 
         28*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
         4*G[1, 0, 0, 1, 1, 0, x] + 28*G[1, 0, 0, 1, 1, 1, x] + 
         32*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 0, 0, 1, x] + 
         28*G[1, 0, 1, 0, 1, 0, x] - 24*G[1, 0, 1, 0, 1, 1, x] - 
         12*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
         72*G[1, 0, 1, 1, 1, 0, x] - 100*G[1, 0, 1, 1, 1, 1, x] + 
         148*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
         72*G[1, 1, 0, 0, 1, 0, x] + 124*G[1, 1, 0, 0, 1, 1, x] + 
         40*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
         28*G[1, 1, 0, 1, 1, 0, x] - 88*G[1, 1, 0, 1, 1, 1, x] - 
         36*G[1, 1, 1, 0, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 1, 0, 1, 0, x] - 52*G[1, 1, 1, 0, 1, 1, x] - 
         40*G[1, 1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, 1, 1, x] + 
         (6845*Zeta[3])/12 + ((743*I)/3)*Pi*Zeta[3] - (253*Pi^2*Zeta[3])/4 - 
         I*Pi^3*Zeta[3] + (439*G[0, x]*Zeta[3])/12 + ((113*I)/2)*Pi*G[0, x]*
          Zeta[3] - (584*Pi^2*G[0, x]*Zeta[3])/9 - (439*G[1, x]*Zeta[3])/12 - 
         ((113*I)/2)*Pi*G[1, x]*Zeta[3] + (584*Pi^2*G[1, x]*Zeta[3])/9 + 
         (39*G[0, 0, x]*Zeta[3])/2 + ((688*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         48*G[0, 1, x]*Zeta[3] - (160*I)*Pi*G[0, 1, x]*Zeta[3] - 
         24*G[1, 0, x]*Zeta[3] - ((688*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         (87*G[1, 1, x]*Zeta[3])/2 + (160*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (172*G[0, 0, 0, x]*Zeta[3])/3 + 4*G[0, 0, 1, x]*Zeta[3] - 
         20*G[0, 1, 0, x]*Zeta[3] - (52*G[0, 1, 1, x]*Zeta[3])/3 + 
         (172*G[1, 0, 0, x]*Zeta[3])/3 - 4*G[1, 0, 1, x]*Zeta[3] + 
         20*G[1, 1, 0, x]*Zeta[3] + (52*G[1, 1, 1, x]*Zeta[3])/3 - 
         (1634*Zeta[3]^2)/9 + 21*Zeta[5] + (712*I)*Pi*Zeta[5] - 
         32*G[0, x]*Zeta[5] + 32*G[1, x]*Zeta[5])))/Nc^3 + 
   (30659/324 + ((2282*I)/27)*Pi - (3265*Pi^2)/108 - ((37*I)/6)*Pi^3 + 
     (223*Pi^4)/180 + (1112*G[0, x])/27 + (22*I)*Pi*G[0, x] + 
     (49*Pi^2*G[0, x])/9 - ((10*I)/3)*Pi^3*G[0, x] - (404*G[1, x])/27 - 
     ((106*I)/9)*Pi*G[1, x] + 12*Pi^2*G[1, x] + ((11*I)/3)*Pi^3*G[1, x] - 
     (172*G[0, 0, x])/9 - ((70*I)/3)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
     ((58*I)/3)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 - 
     ((2*I)/3)*Pi*G[1, 0, x] - (14*Pi^2*G[1, 0, x])/3 + 6*G[1, 1, x] + 
     ((10*I)/3)*Pi*G[1, 1, x] - (16*Pi^2*G[1, 1, x])/3 - 
     (26*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
     (4*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - 
     (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, x] - 
     4*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
     (22*G[1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
     4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
     8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
     12*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
     ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2]^4*(-1 + RATIO[x]) + Log[mu2]^3*(-10/9 - (2*I)*Pi + 2*G[1, x] + 
       (10/9 + (2*I)*Pi - 2*G[1, x])*RATIO[x]) + 
     Log[mu2]^2*(151/18 + ((8*I)/3)*Pi + Pi^2 + 11*G[0, x] + 
       (6*I)*Pi*G[0, x] - 5*G[1, x] + 12*G[0, 0, x] - 6*G[0, 1, x] - 
       6*G[1, 0, x] + (-151/18 - ((8*I)/3)*Pi - Pi^2 - 11*G[0, x] - 
         (6*I)*Pi*G[0, x] + 5*G[1, x] - 12*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x])*RATIO[x]) - (49*Zeta[3])/9 - (2*I)*Pi*Zeta[3] - 
     2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
     RATIO[x]*(-30659/324 - ((1574*I)/27)*Pi + (1693*Pi^2)/108 + 
       ((5*I)/2)*Pi^3 - (199*Pi^4)/180 - (404*G[0, x])/27 - 
       ((304*I)/9)*Pi*G[0, x] + 16*Pi^2*G[0, x] + ((16*I)/3)*Pi^3*G[0, x] + 
       (404*G[1, x])/27 + ((160*I)/9)*Pi*G[1, x] - 10*Pi^2*G[1, x] - 
       ((7*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 0, x] + 
       (16*Pi^2*G[0, 0, x])/3 + 2*G[0, 1, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
       (34*Pi^2*G[0, 1, x])/3 + 2*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
       (16*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 + 
       (28*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
       6*G[0, 1, 0, x] + (22*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] - 
       (22*G[1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
       24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       8*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (193*Zeta[3])/9 + 
       (10*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(((5*I)/3)*Pi^3 - Pi^4/15 + ((254*I)/9)*Pi*G[0, x] - 
       (131*Pi^2*G[0, x])/9 - I*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 
       (254*G[0, 0, x])/9 + (22*I)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] + 
       (6*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] + 
       2*Pi^2*G[1, 0, x] + (26*G[0, 0, 0, x])/3 - (10*I)*Pi*G[0, 0, 0, x] + 
       6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] - 
       24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
       2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 10*Zeta[3] - 
       (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     Log[mu2]*(1574/27 + ((361*I)/9)*Pi - (181*Pi^2)/18 - (I/3)*Pi^3 + 
       (370*G[0, x])/9 + ((52*I)/3)*Pi*G[0, x] - (8*Pi^2*G[0, x])/3 - 
       (160*G[1, x])/9 - (12*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 - 
       (8*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - 
       (8*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] - 
       36*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       4*G[1, 0, 0, x] + (((22*I)/3)*Pi*G[0, x] - 4*Pi^2*G[0, x] + 
         (22*G[0, 0, x])/3 + (16*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] + 18*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] + 
       RATIO[x]*(-1574/27 - ((295*I)/9)*Pi + (109*Pi^2)/18 + (I/3)*Pi^3 - 
         (304*G[0, x])/9 - (22*I)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 + 
         (160*G[1, x])/9 + (10*I)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 - 
         (24*I)*Pi*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + (12*I)*Pi*G[1, 0, x] + 
         2*Zeta[3])) + e*(792047/1944 + ((61319*I)/162)*Pi - 
       (51143*Pi^2)/324 - ((3523*I)/72)*Pi^3 + (209*Pi^4)/45 + 
       ((41*I)/60)*Pi^5 + (11998*G[0, x])/81 + ((1639*I)/36)*Pi*G[0, x] + 
       (4529*Pi^2*G[0, x])/216 + ((43*I)/36)*Pi^3*G[0, x] - 
       (Pi^4*G[0, x])/45 - (3004*G[1, x])/81 + ((2065*I)/108)*Pi*G[1, x] + 
       (4973*Pi^2*G[1, x])/216 + ((487*I)/36)*Pi^3*G[1, x] - 
       (19*Pi^4*G[1, x])/12 - (9911*G[0, 0, x])/108 - 
       ((4379*I)/36)*Pi*G[0, 0, x] - (415*Pi^2*G[0, 0, x])/36 + 
       ((38*I)/3)*Pi^3*G[0, 0, x] + 6*G[0, 1, x] - ((437*I)/12)*Pi*
        G[0, 1, x] + (17*Pi^2*G[0, 1, x])/2 + I*Pi^3*G[0, 1, x] + 
       6*G[1, 0, x] + ((1931*I)/36)*Pi*G[1, 0, x] - (395*Pi^2*G[1, 0, x])/
        36 - (4*I)*Pi^3*G[1, 0, x] + (1841*G[1, 1, x])/36 + 
       ((137*I)/12)*Pi*G[1, 1, x] - (45*Pi^2*G[1, 1, x])/2 - 
       (9*I)*Pi^3*G[1, 1, x] - (87*G[0, 0, 0, x])/2 + 
       ((323*I)/6)*Pi*G[0, 0, 0, x] + (41*Pi^2*G[0, 0, 0, x])/3 - 
       (173*G[0, 0, 1, x])/4 - ((154*I)/3)*Pi*G[0, 0, 1, x] + 
       (53*Pi^2*G[0, 0, 1, x])/3 - (173*G[0, 1, 0, x])/4 + 
       ((37*I)/6)*Pi*G[0, 1, 0, x] - (47*Pi^2*G[0, 1, 0, x])/3 + 
       (71*G[0, 1, 1, x])/6 + ((118*I)/3)*Pi*G[0, 1, 1, x] - 
       (67*Pi^2*G[0, 1, 1, x])/3 + (611*G[1, 0, 0, x])/9 + 
       ((73*I)/6)*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/3 - 
       (37*G[1, 0, 1, x])/4 + ((58*I)/3)*Pi*G[1, 0, 1, x] - 
       (10*Pi^2*G[1, 0, 1, x])/3 - (37*G[1, 1, 0, x])/4 - 
       ((49*I)/6)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 + 
       (13*G[1, 1, 1, x])/3 - ((10*I)/3)*Pi*G[1, 1, 1, x] + 
       (43*Pi^2*G[1, 1, 1, x])/3 + (77*G[0, 0, 0, 0, x])/2 + 
       (48*I)*Pi*G[0, 0, 0, 0, x] + 54*G[0, 0, 0, 1, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, x] + 54*G[0, 0, 1, 0, x] - 
       (80*I)*Pi*G[0, 0, 1, 0, x] - (256*G[0, 0, 1, 1, x])/3 + 
       G[0, 1, 0, 0, x]/6 - (36*I)*Pi*G[0, 1, 0, 0, x] + 
       26*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] + 
       26*G[0, 1, 1, 0, x] + (84*I)*Pi*G[0, 1, 1, 0, x] + 
       (86*G[0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, x] - 
       (25*G[1, 0, 0, 0, x])/2 - (60*I)*Pi*G[1, 0, 0, 0, x] + 
       10*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
       10*G[1, 0, 1, 0, x] + (36*I)*Pi*G[1, 0, 1, 0, x] + 
       (40*G[1, 0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 1, 1, x] - 
       (109*G[1, 1, 0, 0, x])/6 + 14*G[1, 1, 0, 1, x] - 
       (20*I)*Pi*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 0, x] - (122*G[1, 1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 36*G[0, 0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 0, 1, x] - 12*G[0, 0, 0, 1, 0, x] + 
       12*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 0, 0, x] - 
       24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
       48*G[0, 0, 1, 1, 1, x] - 88*G[0, 1, 0, 0, 0, x] + 
       32*G[0, 1, 0, 0, 1, x] + 32*G[0, 1, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
       44*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
       28*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 0, x] - 
       16*G[1, 0, 1, 1, 1, x] + 40*G[1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] - 
       20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2]^5*(-2/3 + (2*RATIO[x])/3) + 
       Log[mu2]^4*(-37/36 - ((5*I)/3)*Pi + (5*G[1, x])/3 + 
         (37/36 + ((5*I)/3)*Pi - (5*G[1, x])/3)*RATIO[x]) + 
       Log[mu2]^3*(67/18 + ((17*I)/9)*Pi + (14*Pi^2)/9 + 11*G[0, x] + 
         (6*I)*Pi*G[0, x] - 5*G[1, x] + ((2*I)/3)*Pi*G[1, x] + 
         12*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] + 
         (-67/18 - ((17*I)/9)*Pi - (14*Pi^2)/9 - 11*G[0, x] - 
           (6*I)*Pi*G[0, x] + 5*G[1, x] - ((2*I)/3)*Pi*G[1, x] - 
           12*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x])*RATIO[x]) - 
       (4801*Zeta[3])/36 - ((1985*I)/18)*Pi*Zeta[3] + (373*Pi^2*Zeta[3])/18 - 
       (223*G[0, x]*Zeta[3])/6 - (96*I)*Pi*G[0, x]*Zeta[3] + 
       (359*G[1, x]*Zeta[3])/6 + ((176*I)/3)*Pi*G[1, x]*Zeta[3] - 
       128*G[0, 0, x]*Zeta[3] + 88*G[0, 1, x]*Zeta[3] + 
       72*G[1, 0, x]*Zeta[3] - 20*G[1, 1, x]*Zeta[3] + 
       Log[mu2]^2*(3497/54 + ((140*I)/3)*Pi - (491*Pi^2)/36 + (I/3)*Pi^3 + 
         (488*G[0, x])/9 + (26*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 - 
         (337*G[1, x])/18 - (19*I)*Pi*G[1, x] + 5*Pi^2*G[1, x] - 
         4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - 
         (10*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
         G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 54*G[0, 0, 0, x] + 
         6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 2*G[0, 1, 1, x] + 
         6*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + ((11*I)*Pi*G[0, x] - 
           6*Pi^2*G[0, x] + 11*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] - 
           (3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + 27*G[0, 0, 0, x] - 
           3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 3*G[1, 0, 0, x])*
          RATIO[(1 - x)^(-1)] + (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(-3497/54 - ((211*I)/6)*Pi + (275*Pi^2)/36 - (I/3)*Pi^3 - 
           (389*G[0, x])/9 - (33*I)*Pi*G[0, x] + (47*Pi^2*G[0, x])/3 + 
           (173*G[1, x])/9 + (15*I)*Pi*G[1, x] - 5*Pi^2*G[1, x] - 
           (36*I)*Pi*G[0, 0, x] + (16*I)*Pi*G[0, 1, x] + 
           (18*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 1, 1, x] - (22*Zeta[3])/3) + (22*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-445*I)/18)*Pi*G[1, x] + (110*Pi^2*G[1, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, x] - (16*I)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 
         (6*I)*Pi*G[1, 0, x] - (445*G[1, 1, x])/18 + (5*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         6*G[1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] - 
         6*G[1, x]*Zeta[3]) + Log[mu2]*(43331/162 + ((12031*I)/54)*Pi - 
         (8723*Pi^2)/108 - ((311*I)/18)*Pi^3 + (223*Pi^4)/90 + 
         (3545*G[0, x])/27 + ((617*I)/9)*Pi*G[0, x] + (115*Pi^2*G[0, x])/18 - 
         ((25*I)/3)*Pi^3*G[0, x] - (2053*G[1, x])/54 - 
         ((235*I)/9)*Pi*G[1, x] + (173*Pi^2*G[1, x])/6 + 
         ((29*I)/3)*Pi^3*G[1, x] - (314*G[0, 0, x])/9 - 
         ((200*I)/3)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 - 5*G[0, 1, x] - 
         ((124*I)/3)*Pi*G[0, 1, x] + (71*Pi^2*G[0, 1, x])/3 - 5*G[1, 0, x] + 
         ((14*I)/3)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/3 + 
         (49*G[1, 1, x])/3 + ((52*I)/3)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/
          3 - (116*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] - 
         20*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 20*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 0, x] - (46*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] + (44*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] - 4*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
         (70*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
         96*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         24*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
         24*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 
         16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 8*G[1, 1, 0, 0, x] + 
         16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         (((-37*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (4*I)*Pi*G[0, 1, x] - 
           (4*I)*Pi*G[1, 0, x] - (37*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 
           4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x])*
          RATIO[x^(-1)] - (154*Zeta[3])/9 + ((16*I)/3)*Pi*Zeta[3] - 
         4*G[0, x]*Zeta[3] - (40*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*(-43331/162 - ((4361*I)/27)*Pi + (4643*Pi^2)/108 + 
           ((187*I)/18)*Pi^3 - (319*Pi^4)/90 - (1832*G[0, x])/27 - 
           ((778*I)/9)*Pi*G[0, x] + (269*Pi^2*G[0, x])/6 + 
           ((55*I)/3)*Pi^3*G[0, x] + (968*G[1, x])/27 + ((346*I)/9)*Pi*
            G[1, x] - (155*Pi^2*G[1, x])/6 - ((23*I)/3)*Pi^3*G[1, x] - 
           4*G[0, 0, x] + ((52*I)/3)*Pi*G[0, 0, x] + (50*Pi^2*G[0, 0, x])/3 + 
           4*G[0, 1, x] + ((34*I)/3)*Pi*G[0, 1, x] - (101*Pi^2*G[0, 1, x])/
            3 + 4*G[1, 0, x] - ((52*I)/3)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/
            3 - 4*G[1, 1, x] - ((34*I)/3)*Pi*G[1, 1, x] + 
           (44*Pi^2*G[1, 1, x])/3 + (88*G[0, 0, 0, x])/3 + 
           (100*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (20*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, x] + (70*G[0, 1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 1, x] - (88*G[1, 0, 0, x])/3 - 
           (84*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (8*I)*Pi*G[1, 1, 0, x] - (70*G[1, 1, 1, x])/3 - 
           (4*I)*Pi*G[1, 1, 1, x] + 96*G[0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
           24*G[0, 1, 1, 1, x] - 80*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] + 8*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + (310*Zeta[3])/9 + 
           ((8*I)/3)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/
            3) + RATIO[(1 - x)^(-1)]*(((19*I)/9)*Pi^3 + (8*Pi^4)/15 + 
           ((541*I)/9)*Pi*G[0, x] - (313*Pi^2*G[0, x])/9 - 
           (5*I)*Pi^3*G[0, x] - I*Pi^3*G[1, x] + (541*G[0, 0, x])/9 + 
           ((134*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] + 
           (11*I)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] - ((5*I)/3)*Pi*
            G[1, 0, x] + Pi^2*G[1, 0, x] + (35*G[0, 0, 0, x])/3 - 
           (46*I)*Pi*G[0, 0, 0, x] + 11*G[0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 1, x] + 11*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] - (5*G[1, 0, 0, x])/3 + 
           (18*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] - 
           96*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
           4*G[0, 1, 1, 0, x] + 30*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] - (38*Zeta[3])/3 - (4*I)*Pi*Zeta[3] + 
           6*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3])) + 
       RATIO[x]*(-792047/1944 - ((43331*I)/162)*Pi + (47245*Pi^2)/648 + 
         ((4633*I)/216)*Pi^3 - (2047*Pi^4)/270 - ((31*I)/180)*Pi^5 - 
         (2428*G[0, x])/81 - ((1832*I)/27)*Pi*G[0, x] + (13733*Pi^2*G[0, x])/
          216 + ((571*I)/36)*Pi^3*G[0, x] - (64*Pi^4*G[0, x])/9 + 
         (2428*G[1, x])/81 + ((968*I)/27)*Pi*G[1, x] - (6155*Pi^2*G[1, x])/
          216 - ((319*I)/36)*Pi^3*G[1, x] + (179*Pi^4*G[1, x])/60 - 
         (83*G[0, 0, x])/4 + ((371*I)/12)*Pi*G[0, 0, x] - 
         (367*Pi^2*G[0, 0, x])/12 + (6*I)*Pi^3*G[0, 0, x] + 
         (83*G[0, 1, x])/4 + ((269*I)/12)*Pi*G[0, 1, x] - 
         (70*Pi^2*G[0, 1, x])/3 - ((52*I)/3)*Pi^3*G[0, 1, x] + 
         (83*G[1, 0, x])/4 - ((371*I)/12)*Pi*G[1, 0, x] + 
         (367*Pi^2*G[1, 0, x])/12 + (I/3)*Pi^3*G[1, 0, x] - 
         (83*G[1, 1, x])/4 - ((269*I)/12)*Pi*G[1, 1, x] + 
         (70*Pi^2*G[1, 1, x])/3 + (11*I)*Pi^3*G[1, 1, x] + 
         (194*G[0, 0, 0, x])/3 + ((73*I)/6)*Pi*G[0, 0, 0, x] - 
         (62*Pi^2*G[0, 0, 0, x])/3 - (119*G[0, 0, 1, x])/4 + 
         ((76*I)/3)*Pi*G[0, 0, 1, x] - (46*Pi^2*G[0, 0, 1, x])/3 - 
         (119*G[0, 1, 0, x])/4 + ((179*I)/6)*Pi*G[0, 1, 0, x] + 
         (58*Pi^2*G[0, 1, 0, x])/3 + (289*G[0, 1, 1, x])/6 + 
         ((14*I)/3)*Pi*G[0, 1, 1, x] + (73*Pi^2*G[0, 1, 1, x])/3 - 
         (271*G[1, 0, 0, x])/6 - ((73*I)/6)*Pi*G[1, 0, 0, x] + 
         (32*Pi^2*G[1, 0, 0, x])/3 + (41*G[1, 0, 1, x])/4 - 
         ((76*I)/3)*Pi*G[1, 0, 1, x] + (16*Pi^2*G[1, 0, 1, x])/3 + 
         (41*G[1, 1, 0, x])/4 - ((179*I)/6)*Pi*G[1, 1, 0, x] - 
         (28*Pi^2*G[1, 1, 0, x])/3 - (86*G[1, 1, 1, x])/3 - 
         ((14*I)/3)*Pi*G[1, 1, 1, x] - (43*Pi^2*G[1, 1, 1, x])/3 - 
         (247*G[0, 0, 0, 0, x])/6 - (80*I)*Pi*G[0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 0, 1, x] + 
         24*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] + 
         (40*G[0, 0, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (107*G[0, 1, 0, 0, x])/6 + 24*G[0, 1, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] - (128*G[0, 1, 1, 1, x])/3 + 
         (247*G[1, 0, 0, 0, x])/6 + (76*I)*Pi*G[1, 0, 0, 0, x] - 
         24*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         (40*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (107*G[1, 1, 0, 0, x])/6 + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, x] + 
         (128*G[1, 1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, 1, x] - 
         144*G[0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 1, x] - 
         32*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         36*G[0, 0, 1, 1, 1, x] + 60*G[0, 1, 0, 0, 0, x] - 
         36*G[0, 1, 0, 0, 1, x] - 36*G[0, 1, 0, 1, 0, x] - 
         8*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] - 
         20*G[0, 1, 1, 0, 1, x] - 20*G[0, 1, 1, 1, 0, x] + 
         44*G[0, 1, 1, 1, 1, x] + 124*G[1, 0, 0, 0, 0, x] + 
         32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] + 
         16*G[1, 0, 1, 1, 1, x] - 40*G[1, 1, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 1, x] + 36*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] + 
         20*G[1, 1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (571*Zeta[3])/4 + ((365*I)/18)*Pi*Zeta[3] - 
         (97*Pi^2*Zeta[3])/18 + (359*G[0, x]*Zeta[3])/6 + 
         (20*I)*Pi*G[0, x]*Zeta[3] - (359*G[1, x]*Zeta[3])/6 - 
         ((32*I)/3)*Pi*G[1, x]*Zeta[3] + 128*G[0, 0, x]*Zeta[3] - 
         48*G[0, 1, x]*Zeta[3] - 88*G[1, 0, x]*Zeta[3] + 
         8*G[1, 1, x]*Zeta[3] - 149*Zeta[5]) + 137*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((793*I)/216)*Pi^3 + (1957*Pi^4)/540 - 
         ((23*I)/90)*Pi^5 + ((13033*I)/108)*Pi*G[0, x] - 
         (15929*Pi^2*G[0, x])/216 - ((172*I)/9)*Pi^3*G[0, x] + 
         (107*Pi^4*G[0, x])/30 + ((2*I)/3)*Pi^3*G[1, x] - 
         (7*Pi^4*G[1, x])/10 + (13033*G[0, 0, x])/108 + 
         ((1639*I)/36)*Pi*G[0, 0, x] + (134*Pi^2*G[0, 0, x])/9 - 
         ((28*I)/3)*Pi^3*G[0, 0, x] + ((133*I)/4)*Pi*G[0, 1, x] + 
         (23*Pi^2*G[0, 1, x])/3 + ((49*I)/6)*Pi^3*G[0, 1, x] + 
         ((101*I)/9)*Pi*G[1, 0, x] - (68*Pi^2*G[1, 0, x])/9 + 
         ((11*I)/6)*Pi^3*G[1, 0, x] - I*Pi^3*G[1, 1, x] - 
         (287*G[0, 0, 0, x])/6 - (73*I)*Pi*G[0, 0, 0, x] + 
         (7*Pi^2*G[0, 0, 0, x])/2 + (133*G[0, 0, 1, x])/4 + 
         (32*I)*Pi*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/6 + 
         (133*G[0, 1, 0, x])/4 + (14*I)*Pi*G[0, 1, 0, x] - 
         (11*Pi^2*G[0, 1, 0, x])/6 - (25*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + (101*G[1, 0, 0, x])/9 + 
         (26*I)*Pi*G[1, 0, 0, x] - (49*Pi^2*G[1, 0, 0, x])/6 + 
         I*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, x] + 
         Pi^2*G[1, 1, 0, x] - (152*G[0, 0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 1, 0, x] + 55*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, 0, x] - 25*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] - 25*G[0, 1, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
         (80*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
         (6*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
         3*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         90*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] + 
         22*G[0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 1, 1, x] + 
         30*G[0, 0, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
         6*G[0, 1, 1, 1, 0, x] - 42*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, x] - (793*Zeta[3])/36 + (60*I)*Pi*Zeta[3] - 
         (23*Pi^2*Zeta[3])/3 - (100*G[0, x]*Zeta[3])/3 + 
         (38*I)*Pi*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] + 
         8*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 6*Zeta[5])) + 
     e^2*(16939079/11664 + ((1330919*I)/972)*Pi - (588349*Pi^2)/972 - 
       ((6841*I)/36)*Pi^3 + (30917*Pi^4)/1620 - ((773*I)/2160)*Pi^5 + 
       (13207*Pi^6)/9072 + (119900*G[0, x])/243 + ((2645*I)/108)*Pi*G[0, x] + 
       (93619*Pi^2*G[0, x])/648 + ((4013*I)/108)*Pi^3*G[0, x] + 
       (59*Pi^4*G[0, x])/1080 - ((133*I)/72)*Pi^5*G[0, x] - 
       (23234*G[1, x])/243 + ((83789*I)/324)*Pi*G[1, x] + 
       (737*Pi^2*G[1, x])/81 - ((3539*I)/216)*Pi^3*G[1, x] - 
       (4559*Pi^4*G[1, x])/540 - ((143*I)/180)*Pi^5*G[1, x] - 
       (32032*G[0, 0, x])/81 - ((40603*I)/108)*Pi*G[0, 0, x] - 
       (9341*Pi^2*G[0, 0, x])/216 + ((389*I)/36)*Pi^3*G[0, 0, x] - 
       (769*Pi^4*G[0, 0, x])/180 + (103*G[0, 1, x])/4 + 
       ((125*I)/18)*Pi*G[0, 1, x] - (935*Pi^2*G[0, 1, x])/18 - 
       ((31*I)/9)*Pi^3*G[0, 1, x] + (433*Pi^4*G[0, 1, x])/72 + 
       (103*G[1, 0, x])/4 + ((3502*I)/27)*Pi*G[1, 0, x] - 
       (1768*Pi^2*G[1, 0, x])/27 - ((41*I)/9)*Pi^3*G[1, 0, x] - 
       (91*Pi^4*G[1, 0, x])/360 + (17459*G[1, 1, x])/54 - 
       ((2347*I)/36)*Pi*G[1, 1, x] - (2077*Pi^2*G[1, 1, x])/72 - 
       ((131*I)/36)*Pi^3*G[1, 1, x] + (89*Pi^4*G[1, 1, x])/30 - 
       23*G[0, 0, 0, x] + ((2996*I)/9)*Pi*G[0, 0, 0, x] + 
       (667*Pi^2*G[0, 0, 0, x])/12 - ((82*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (719*G[0, 0, 1, x])/4 - ((263*I)/12)*Pi*G[0, 0, 1, x] + 
       138*Pi^2*G[0, 0, 1, x] + (71*I)*Pi^3*G[0, 0, 1, x] - 
       (719*G[0, 1, 0, x])/4 - ((5009*I)/36)*Pi*G[0, 1, 0, x] + 
       (619*Pi^2*G[0, 1, 0, x])/18 - (4*I)*Pi^3*G[0, 1, 0, x] + 
       (6649*G[0, 1, 1, x])/36 + ((517*I)/6)*Pi*G[0, 1, 1, x] - 
       (203*Pi^2*G[0, 1, 1, x])/9 - ((214*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (4744*G[1, 0, 0, x])/27 - ((5135*I)/36)*Pi*G[1, 0, 0, x] + 
       (115*Pi^2*G[1, 0, 0, x])/9 + ((2*I)/3)*Pi^3*G[1, 0, 0, x] - 
       48*G[1, 0, 1, x] - ((263*I)/6)*Pi*G[1, 0, 1, x] - 
       20*Pi^2*G[1, 0, 1, x] - ((91*I)/3)*Pi^3*G[1, 0, 1, x] - 
       48*G[1, 1, 0, x] + ((1466*I)/9)*Pi*G[1, 1, 0, x] + 
       (757*Pi^2*G[1, 1, 0, x])/36 + (8*I)*Pi^3*G[1, 1, 0, x] - 
       (4691*G[1, 1, 1, x])/36 - ((17*I)/12)*Pi*G[1, 1, 1, x] + 
       (685*Pi^2*G[1, 1, 1, x])/18 + ((58*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (4741*G[0, 0, 0, 0, x])/18 - ((611*I)/6)*Pi*G[0, 0, 0, 0, x] - 
       (172*Pi^2*G[0, 0, 0, 0, x])/3 + (395*G[0, 0, 0, 1, x])/2 - 
       ((466*I)/3)*Pi*G[0, 0, 0, 1, x] - 13*Pi^2*G[0, 0, 0, 1, x] + 
       (395*G[0, 0, 1, 0, x])/2 - ((361*I)/6)*Pi*G[0, 0, 1, 0, x] + 
       13*Pi^2*G[0, 0, 1, 0, x] - (1679*G[0, 0, 1, 1, x])/12 + 
       ((274*I)/3)*Pi*G[0, 0, 1, 1, x] - (161*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (6845*G[0, 1, 0, 0, x])/36 - ((221*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (209*Pi^2*G[0, 1, 0, 0, x])/3 + (261*G[0, 1, 0, 1, x])/2 + 
       ((490*I)/3)*Pi*G[0, 1, 0, 1, x] - (20*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (261*G[0, 1, 1, 0, x])/2 + ((509*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (128*Pi^2*G[0, 1, 1, 0, x])/3 - (247*G[0, 1, 1, 1, x])/3 - 
       ((232*I)/3)*Pi*G[0, 1, 1, 1, x] + (154*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (895*G[1, 0, 0, 0, x])/3 - ((53*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       29*Pi^2*G[1, 0, 0, 0, x] + (81*G[1, 0, 0, 1, x])/4 + 
       ((94*I)/3)*Pi*G[1, 0, 0, 1, x] - (238*Pi^2*G[1, 0, 0, 1, x])/3 + 
       (81*G[1, 0, 1, 0, x])/4 + ((155*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       (80*Pi^2*G[1, 0, 1, 0, x])/3 - (667*G[1, 0, 1, 1, x])/12 - 
       ((76*I)/3)*Pi*G[1, 0, 1, 1, x] + 37*Pi^2*G[1, 0, 1, 1, x] + 
       (5189*G[1, 1, 0, 0, x])/36 + ((319*I)/6)*Pi*G[1, 1, 0, 0, x] - 
       (104*Pi^2*G[1, 1, 0, 0, x])/3 + (109*G[1, 1, 0, 1, x])/4 - 
       ((100*I)/3)*Pi*G[1, 1, 0, 1, x] + (62*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (109*G[1, 1, 1, 0, x])/4 - ((511*I)/6)*Pi*G[1, 1, 1, 0, x] - 
       6*Pi^2*G[1, 1, 1, 0, x] - (86*G[1, 1, 1, 1, x])/3 + 
       ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - (86*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (361*G[0, 0, 0, 0, 0, x])/6 - (176*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       176*G[0, 0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       176*G[0, 0, 0, 1, 0, x] + (224*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (244*G[0, 0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (181*G[0, 0, 1, 0, 0, x])/6 + (328*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       132*G[0, 0, 1, 0, 1, x] + (20*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       132*G[0, 0, 1, 1, 0, x] - (328*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (1184*G[0, 0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       20*G[0, 1, 0, 0, 0, x] + (44*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       82*G[0, 1, 0, 0, 1, x] + (68*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       82*G[0, 1, 0, 1, 0, x] - (100*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (568*G[0, 1, 0, 1, 1, x])/3 - (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (515*G[0, 1, 1, 0, 0, x])/3 - (260*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       58*G[0, 1, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       58*G[0, 1, 1, 1, 0, x] + (252*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       86*G[0, 1, 1, 1, 1, x] - (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (166*G[1, 0, 0, 0, 0, x])/3 + (140*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (100*G[1, 0, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (125*G[1, 0, 1, 0, 0, x])/3 - (128*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - (28*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 0, x] + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (122*G[1, 0, 1, 1, 1, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (223*G[1, 1, 0, 0, 0, x])/2 + (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       26*G[1, 1, 0, 0, 1, x] - (60*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       26*G[1, 1, 0, 1, 0, x] - (92*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (82*G[1, 1, 0, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (427*G[1, 1, 1, 0, 0, x])/6 + (48*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       34*G[1, 1, 1, 0, 1, x] + (36*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       34*G[1, 1, 1, 1, 0, x] + (32*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       134*G[1, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       72*G[0, 0, 0, 0, 0, 0, x] + 28*G[0, 0, 0, 0, 0, 1, x] + 
       28*G[0, 0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 0, 1, 1, x] + 
       204*G[0, 0, 0, 1, 0, 0, x] + 40*G[0, 0, 0, 1, 0, 1, x] + 
       40*G[0, 0, 0, 1, 1, 0, x] - 32*G[0, 0, 0, 1, 1, 1, x] + 
       348*G[0, 0, 1, 0, 0, 0, x] + 96*G[0, 0, 1, 0, 0, 1, x] + 
       96*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
       360*G[0, 0, 1, 1, 0, 0, x] + 88*G[0, 0, 1, 1, 0, 1, x] + 
       88*G[0, 0, 1, 1, 1, 0, x] - 212*G[0, 0, 1, 1, 1, 1, x] + 
       296*G[0, 1, 0, 0, 0, 0, x] - 80*G[0, 1, 0, 0, 0, 1, x] - 
       80*G[0, 1, 0, 0, 1, 0, x] + 84*G[0, 1, 0, 0, 1, 1, x] - 
       124*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
       40*G[0, 1, 0, 1, 1, 0, x] - 48*G[0, 1, 0, 1, 1, 1, x] - 
       324*G[0, 1, 1, 0, 0, 0, x] - 88*G[0, 1, 1, 0, 0, 1, x] - 
       88*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] + 
       276*G[0, 1, 1, 1, 0, 0, x] - 104*G[0, 1, 1, 1, 0, 1, x] - 
       104*G[0, 1, 1, 1, 1, 0, x] + 152*G[0, 1, 1, 1, 1, 1, x] + 
       80*G[1, 0, 0, 0, 0, 0, x] + 136*G[1, 0, 0, 0, 0, 1, x] + 
       136*G[1, 0, 0, 0, 1, 0, x] - 44*G[1, 0, 0, 0, 1, 1, x] - 
       60*G[1, 0, 0, 1, 0, 0, x] + 112*G[1, 0, 0, 1, 0, 1, x] + 
       112*G[1, 0, 0, 1, 1, 0, x] - 192*G[1, 0, 0, 1, 1, 1, x] - 
       160*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
       8*G[1, 0, 1, 0, 1, 0, x] - 28*G[1, 0, 1, 0, 1, 1, x] + 
       88*G[1, 0, 1, 1, 0, 0, x] - 48*G[1, 0, 1, 1, 0, 1, x] - 
       48*G[1, 0, 1, 1, 1, 0, x] + 108*G[1, 0, 1, 1, 1, 1, x] - 
       156*G[1, 1, 0, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 0, 1, x] + 
       96*G[1, 1, 0, 0, 1, 0, x] - 92*G[1, 1, 0, 0, 1, 1, x] - 
       36*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
       8*G[1, 1, 0, 1, 1, 0, x] + 72*G[1, 1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 1, x] + 
       48*G[1, 1, 1, 0, 1, 0, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
       28*G[1, 1, 1, 1, 0, 0, x] + 60*G[1, 1, 1, 1, 0, 1, x] + 
       60*G[1, 1, 1, 1, 1, 0, x] - 92*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2]^6*(-5/18 + (5*RATIO[x])/18) + Log[mu2]^5*
        (-49/90 - ((5*I)/6)*Pi + (5*G[1, x])/6 + 
         (49/90 + ((5*I)/6)*Pi - (5*G[1, x])/6)*RATIO[x]) + 
       Log[mu2]^4*(61/72 + ((7*I)/9)*Pi + (10*Pi^2)/9 + (77*G[0, x])/12 + 
         ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + ((2*I)/3)*Pi*G[1, x] + 
         7*G[0, 0, x] - (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2 + 
         (-61/72 - ((7*I)/9)*Pi - (10*Pi^2)/9 - (77*G[0, x])/12 - 
           ((7*I)/2)*Pi*G[0, x] + (35*G[1, x])/12 - ((2*I)/3)*Pi*G[1, x] - 
           7*G[0, 0, x] + (7*G[0, 1, x])/2 + (7*G[1, 0, x])/2)*RATIO[x]) - 
       (118553*Zeta[3])/108 - ((6742*I)/9)*Pi*Zeta[3] + 
       (5731*Pi^2*Zeta[3])/36 + ((565*I)/9)*Pi^3*Zeta[3] - 
       (19957*G[0, x]*Zeta[3])/108 - ((2663*I)/18)*Pi*G[0, x]*Zeta[3] + 
       (563*Pi^2*G[0, x]*Zeta[3])/9 + (20963*G[1, x]*Zeta[3])/54 + 
       ((533*I)/3)*Pi*G[1, x]*Zeta[3] - (253*Pi^2*G[1, x]*Zeta[3])/3 - 
       (2393*G[0, 0, x]*Zeta[3])/18 + ((776*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (59*G[0, 1, x]*Zeta[3])/3 + ((340*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       84*G[1, 0, x]*Zeta[3] + ((236*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (309*G[1, 1, x]*Zeta[3])/2 - ((380*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       604*G[0, 0, 0, x]*Zeta[3] - (868*G[0, 0, 1, x]*Zeta[3])/3 - 
       (868*G[0, 1, 0, x]*Zeta[3])/3 + (728*G[0, 1, 1, x]*Zeta[3])/3 - 
       (208*G[1, 0, 0, x]*Zeta[3])/3 + 144*G[1, 0, 1, x]*Zeta[3] - 
       12*G[1, 1, 0, x]*Zeta[3] + (76*G[1, 1, 1, x]*Zeta[3])/3 + 
       (2465*Zeta[3]^2)/9 + Log[mu2]^3*(2213/54 + ((563*I)/18)*Pi - 
         (59*Pi^2)/6 + ((11*I)/18)*Pi^3 + (1094*G[0, x])/27 + 
         ((182*I)/9)*Pi*G[0, x] - (25*Pi^2*G[0, x])/9 - (341*G[1, x])/27 - 
         ((46*I)/3)*Pi*G[1, x] + (19*Pi^2*G[1, x])/6 - (28*G[0, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 - 
         ((20*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
         ((28*I)/3)*Pi*G[1, 0, x] - (4*G[1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, x] - 42*G[0, 0, 0, x] + (14*G[0, 0, 1, x])/3 + 
         (14*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3 + (((77*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/3 + 
           (77*G[0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, x] - 
           ((7*I)/3)*Pi*G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] + 
           21*G[0, 0, 0, x] - (7*G[0, 0, 1, x])/3 - (7*G[0, 1, 0, x])/3 - 
           (7*G[1, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-2213/54 - ((397*I)/18)*Pi + (31*Pi^2)/6 - 
           ((11*I)/18)*Pi^3 - (863*G[0, x])/27 - ((77*I)/3)*Pi*G[0, x] + 
           (109*Pi^2*G[0, x])/9 + (359*G[1, x])/27 + ((35*I)/3)*Pi*G[1, x] - 
           (19*Pi^2*G[1, x])/6 - (28*I)*Pi*G[0, 0, x] + ((34*I)/3)*Pi*
            G[0, 1, x] + (14*I)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] - 
           (8*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3 - (100*Zeta[3])/9) + 
         (100*Zeta[3])/9) + RATIO[x^(-1)]*(((-11275*I)/108)*Pi*G[1, x] + 
         (11963*Pi^2*G[1, x])/216 + ((323*I)/18)*Pi^3*G[1, x] - 
         (46*Pi^4*G[1, x])/45 - ((1291*I)/18)*Pi*G[0, 1, x] + 
         (308*Pi^2*G[0, 1, x])/9 + ((19*I)/2)*Pi^3*G[0, 1, x] - 
         ((109*I)/4)*Pi*G[1, 0, x] + (32*Pi^2*G[1, 0, x])/3 - 
         (I/3)*Pi^3*G[1, 0, x] - (11275*G[1, 1, x])/108 + 
         ((809*I)/36)*Pi*G[1, 1, x] - (212*Pi^2*G[1, 1, x])/9 - 
         ((19*I)/3)*Pi^3*G[1, 1, x] - (18*I)*Pi*G[0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, x] - (20*I)*Pi*G[0, 1, 0, x] - 
         6*Pi^2*G[0, 1, 0, x] - (1291*G[0, 1, 1, x])/18 + 
         (21*I)*Pi*G[0, 1, 1, x] - (73*Pi^2*G[0, 1, 1, x])/6 + 
         (8*I)*Pi*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] - 
         (109*G[1, 0, 1, x])/4 + (26*I)*Pi*G[1, 0, 1, x] - 
         6*Pi^2*G[1, 0, 1, x] - (109*G[1, 1, 0, x])/4 - 
         (12*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/3 + 
         (317*G[1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, x] + 
         (14*Pi^2*G[1, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         20*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
         20*G[0, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] + 
         (250*G[0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, x] + 36*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 0, x] + 26*G[1, 1, 0, 1, x] - 
         (10*I)*Pi*G[1, 1, 0, 1, x] + 26*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (250*G[1, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
         14*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
         20*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] - 
         38*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + 14*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
         12*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 0, 1, 0, x] - 14*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - 
         (92*G[1, x]*Zeta[3])/3 + ((22*I)/3)*Pi*G[1, x]*Zeta[3] - 
         6*G[0, 1, x]*Zeta[3] + (82*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2]^2*(45451/162 + ((8555*I)/36)*Pi - (6289*Pi^2)/72 - 
         ((115*I)/6)*Pi^3 + (293*Pi^4)/120 + (8411*G[0, x])/54 + 
         ((485*I)/6)*Pi*G[0, x] + (149*Pi^2*G[0, x])/36 - 
         ((55*I)/6)*Pi^3*G[0, x] - (4435*G[1, x])/108 - 
         ((529*I)/18)*Pi*G[1, x] + (127*Pi^2*G[1, x])/4 + 
         ((31*I)/3)*Pi^3*G[1, x] - (299*G[0, 0, x])/9 - 
         ((230*I)/3)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 - 
         (15*G[0, 1, x])/2 - ((131*I)/3)*Pi*G[0, 1, x] + 
         (163*Pi^2*G[0, 1, x])/6 - (15*G[1, 0, x])/2 + 
         ((23*I)/3)*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/6 + 16*G[1, 1, x] + 
         ((71*I)/3)*Pi*G[1, 1, x] - (47*Pi^2*G[1, 1, x])/3 - 
         (148*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
         (14*I)*Pi*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, x] - (56*G[0, 1, 1, x])/3 + 
         (4*I)*Pi*G[0, 1, 1, x] + (50*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] + 
         (18*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + (89*G[1, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] - 
         28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
         18*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         2*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 
         20*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         ((-13*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/2 - (5*I)*Pi*G[0, 1, x] - 
           (6*I)*Pi*G[1, 0, x] - 13*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 
           5*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] - (133*Zeta[3])/9 + 
         ((44*I)/3)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - (68*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((3*I)/2)*Pi^3 + (13*Pi^4)/15 + 
           ((1115*I)/18)*Pi*G[0, x] - (677*Pi^2*G[0, x])/18 - 
           ((13*I)/2)*Pi^3*G[0, x] - ((5*I)/6)*Pi^3*G[1, x] + 
           (1115*G[0, 0, x])/18 + (45*I)*Pi*G[0, 0, x] - 9*Pi^2*G[0, 0, x] + 
           ((21*I)/2)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/2 + 
           ((3*I)/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 + 
           (53*G[0, 0, 0, x])/6 - (59*I)*Pi*G[0, 0, 0, x] + 
           (21*G[0, 0, 1, x])/2 - (5*I)*Pi*G[0, 0, 1, x] + 
           (21*G[0, 1, 0, x])/2 + (4*I)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (3*G[1, 0, 0, x])/2 + 
           (27*I)*Pi*G[1, 0, 0, x] - (7*I)*Pi*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 1, 0, x] - 120*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
           7*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
           41*G[1, 0, 0, 0, x] - 7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] - 
           2*G[1, 1, 0, 0, x] - 9*Zeta[3] - (2*I)*Pi*Zeta[3] + 
           9*G[0, x]*Zeta[3] + 5*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-45451/162 - ((3077*I)/18)*Pi + (3239*Pi^2)/72 + 
           ((25*I)/2)*Pi^3 - (167*Pi^4)/40 - (2344*G[0, x])/27 - 
           ((863*I)/9)*Pi*G[0, x] + (205*Pi^2*G[0, x])/4 + 
           ((133*I)/6)*Pi^3*G[0, x] + (1048*G[1, x])/27 + 
           ((359*I)/9)*Pi*G[1, x] - (115*Pi^2*G[1, x])/4 - 
           ((26*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] + ((74*I)/3)*Pi*
            G[0, 0, x] + (59*Pi^2*G[0, 0, x])/3 + 4*G[0, 1, x] + 
           ((47*I)/3)*Pi*G[0, 1, x] - (229*Pi^2*G[0, 1, x])/6 + 
           4*G[1, 0, x] - ((74*I)/3)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/6 - 
           4*G[1, 1, x] - ((47*I)/3)*Pi*G[1, 1, x] + (47*Pi^2*G[1, 1, x])/3 + 
           (110*G[0, 0, 0, x])/3 + (122*I)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (12*I)*Pi*G[0, 1, 0, x] + (83*G[0, 1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 1, x] - (110*G[1, 0, 0, x])/3 - 
           (102*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (8*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/3 - 
           (8*I)*Pi*G[1, 1, 1, x] + 120*G[0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 22*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] - 
           24*G[0, 1, 1, 1, x] - 100*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
           20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
           (223*Zeta[3])/9 - ((32*I)/3)*Pi*Zeta[3] - 14*G[0, x]*Zeta[3] + 
           (38*G[1, x]*Zeta[3])/3)) + (1421*Zeta[5])/15 - 
       (128*I)*Pi*Zeta[5] - 72*G[0, x]*Zeta[5] - 152*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((8837*I)/648)*Pi^3 + (285331*Pi^4)/12960 + 
         ((671*I)/108)*Pi^5 - (3287*Pi^6)/2520 + ((41009*I)/81)*Pi*G[0, x] - 
         (188053*Pi^2*G[0, x])/648 - ((4691*I)/54)*Pi^3*G[0, x] + 
         (964*Pi^4*G[0, x])/135 + ((379*I)/90)*Pi^5*G[0, x] - 
         ((28*I)/27)*Pi^3*G[1, x] + (47*Pi^4*G[1, x])/27 - 
         ((71*I)/45)*Pi^5*G[1, x] + (41009*G[0, 0, x])/81 + 
         ((13535*I)/108)*Pi*G[0, 0, x] + (21085*Pi^2*G[0, 0, x])/216 + 
         ((263*I)/18)*Pi^3*G[0, 0, x] - (3*Pi^4*G[0, 0, x])/10 + 
         ((563*I)/4)*Pi*G[0, 1, x] + (397*Pi^2*G[0, 1, x])/8 - 
         ((23*I)/12)*Pi^3*G[0, 1, x] - (95*Pi^4*G[0, 1, x])/18 + 
         ((1591*I)/27)*Pi*G[1, 0, x] - (1198*Pi^2*G[1, 0, x])/27 - 
         ((421*I)/36)*Pi^3*G[1, 0, x] + (39*Pi^4*G[1, 0, x])/10 + 
         (I/2)*Pi^3*G[1, 1, x] - (11*Pi^4*G[1, 1, x])/20 - 
         (2410*G[0, 0, 0, x])/9 - ((4595*I)/18)*Pi*G[0, 0, 0, x] - 
         (1081*Pi^2*G[0, 0, 0, x])/36 + ((191*I)/6)*Pi^3*G[0, 0, 0, x] + 
         (563*G[0, 0, 1, x])/4 + ((319*I)/4)*Pi*G[0, 0, 1, x] - 
         (1019*Pi^2*G[0, 0, 1, x])/12 - ((145*I)/6)*Pi^3*G[0, 0, 1, x] + 
         (563*G[0, 1, 0, x])/4 + ((484*I)/9)*Pi*G[0, 1, 0, x] - 
         (1129*Pi^2*G[0, 1, 0, x])/36 - ((22*I)/3)*Pi^3*G[0, 1, 0, x] - 
         ((537*I)/4)*Pi*G[0, 1, 1, x] - (3*Pi^2*G[0, 1, 1, x])/2 + 
         (23*I)*Pi^3*G[0, 1, 1, x] + (1591*G[1, 0, 0, x])/27 + 
         ((547*I)/9)*Pi*G[1, 0, 0, x] + (11*Pi^2*G[1, 0, 0, x])/36 - 
         ((89*I)/6)*Pi^3*G[1, 0, 0, x] + ((23*I)/2)*Pi*G[1, 0, 1, x] + 
         (Pi^2*G[1, 0, 1, x])/6 + ((49*I)/6)*Pi^3*G[1, 0, 1, x] + 
         ((319*I)/18)*Pi*G[1, 1, 0, x] - (145*Pi^2*G[1, 1, 0, x])/18 + 
         ((5*I)/3)*Pi^3*G[1, 1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (88*G[0, 0, 0, 0, x])/9 + (172*I)*Pi*G[0, 0, 0, 0, x] + 
         22*Pi^2*G[0, 0, 0, 0, x] - (339*G[0, 0, 0, 1, x])/2 + 
         (118*I)*Pi*G[0, 0, 0, 1, x] + (85*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (339*G[0, 0, 1, 0, x])/2 - (53*I)*Pi*G[0, 0, 1, 0, x] + 
         (2*Pi^2*G[0, 0, 1, 0, x])/3 + (743*G[0, 0, 1, 1, x])/4 - 
         (63*I)*Pi*G[0, 0, 1, 1, x] + (4483*G[0, 1, 0, 0, x])/36 - 
         (33*I)*Pi*G[0, 1, 0, 0, x] - (23*Pi^2*G[0, 1, 0, 0, x])/6 - 
         (537*G[0, 1, 0, 1, x])/4 - (136*I)*Pi*G[0, 1, 0, 1, x] - 
         11*Pi^2*G[0, 1, 0, 1, x] - (537*G[0, 1, 1, 0, x])/4 - 
         (14*I)*Pi*G[0, 1, 1, 0, x] + (58*Pi^2*G[0, 1, 1, 0, x])/3 + 
         (65*I)*Pi*G[0, 1, 1, 1, x] - 5*Pi^2*G[0, 1, 1, 1, x] + 
         (157*G[1, 0, 0, 0, x])/6 - (72*I)*Pi*G[1, 0, 0, 0, x] + 
         (89*Pi^2*G[1, 0, 0, 0, x])/6 + (23*G[1, 0, 0, 1, x])/2 + 
         (7*I)*Pi*G[1, 0, 0, 1, x] + (137*Pi^2*G[1, 0, 0, 1, x])/6 + 
         (23*G[1, 0, 1, 0, x])/2 + (13*I)*Pi*G[1, 0, 1, 0, x] + 
         (67*Pi^2*G[1, 0, 1, 0, x])/6 + 2*Pi^2*G[1, 0, 1, 1, x] + 
         (319*G[1, 1, 0, 0, x])/18 + (25*I)*Pi*G[1, 1, 0, 0, x] - 
         (22*Pi^2*G[1, 1, 0, 0, x])/3 + I*Pi*G[1, 1, 0, 1, x] - 
         Pi^2*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         (457*G[0, 0, 0, 0, 0, x])/3 + (10*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         123*G[0, 0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         123*G[0, 0, 0, 1, 0, x] - (136*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         61*G[0, 0, 0, 1, 1, x] - (10*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         69*G[0, 0, 1, 0, 0, x] - (114*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         82*G[0, 0, 1, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         82*G[0, 0, 1, 1, 0, x] + (176*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         255*G[0, 0, 1, 1, 1, x] + (22*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (437*G[0, 1, 0, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         59*G[0, 1, 0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         59*G[0, 1, 0, 1, 0, x] + (102*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         145*G[0, 1, 0, 1, 1, x] - (14*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         29*G[0, 1, 1, 0, 0, x] + (108*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         65*G[0, 1, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         65*G[0, 1, 1, 1, 0, x] - (146*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (22*I)*Pi*G[0, 1, 1, 1, 1, x] - (323*G[1, 0, 0, 0, 0, x])/3 + 
         (6*I)*Pi*G[1, 0, 0, 0, 0, x] - 14*G[1, 0, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 0, 0, 0, 1, x] - 14*G[1, 0, 0, 1, 0, x] + 
         (40*I)*Pi*G[1, 0, 0, 1, 0, x] + 20*G[1, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (38*I)*Pi*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (74*G[1, 1, 0, 0, 0, x])/3 - (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         G[1, 1, 0, 0, 1, x] - (14*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         G[1, 1, 0, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 180*G[0, 0, 0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 0, 0, 1, x] - 80*G[0, 0, 0, 0, 1, 0, x] + 
         46*G[0, 0, 0, 0, 1, 1, x] - 126*G[0, 0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 0, 1, 0, 1, x] - 48*G[0, 0, 0, 1, 1, 0, x] + 
         58*G[0, 0, 0, 1, 1, 1, x] - 134*G[0, 0, 1, 0, 0, 0, x] - 
         22*G[0, 0, 1, 0, 0, 1, x] - 22*G[0, 0, 1, 0, 1, 0, x] - 
         10*G[0, 0, 1, 0, 1, 1, x] + 164*G[0, 0, 1, 1, 0, 0, x] + 
         12*G[0, 0, 1, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 1, 0, x] + 
         22*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] - 
         12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
         18*G[0, 1, 0, 0, 1, 1, x] + 92*G[0, 1, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
         22*G[0, 1, 0, 1, 1, 1, x] + 144*G[0, 1, 1, 0, 0, 0, x] + 
         22*G[0, 1, 1, 0, 0, 1, x] + 22*G[0, 1, 1, 0, 1, 0, x] - 
         22*G[0, 1, 1, 0, 1, 1, x] - 156*G[0, 1, 1, 1, 0, 0, x] + 
         22*G[0, 1, 1, 1, 0, 1, x] + 22*G[0, 1, 1, 1, 1, 0, x] + 
         146*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 0, 1, 1, x] + 
         56*G[1, 0, 0, 1, 0, 0, x] - 28*G[1, 0, 0, 1, 0, 1, x] - 
         28*G[1, 0, 0, 1, 1, 0, x] + 64*G[1, 0, 0, 1, 1, 1, x] + 
         50*G[1, 0, 1, 0, 0, 0, x] - 22*G[1, 0, 1, 0, 0, 1, x] - 
         22*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
         30*G[1, 0, 1, 1, 0, 0, x] - 32*G[1, 0, 1, 1, 0, 1, x] - 
         32*G[1, 0, 1, 1, 1, 0, x] - 36*G[1, 1, 0, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] - 
         12*G[1, 1, 0, 0, 1, 1, x] - 14*G[1, 1, 0, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] + 6*G[1, 1, 1, 1, 0, 0, x] - 
         (8837*Zeta[3])/108 + ((345*I)/2)*Pi*Zeta[3] - 12*Pi^2*Zeta[3] - 
         ((121*I)/3)*Pi^3*Zeta[3] - (9103*G[0, x]*Zeta[3])/36 - 
         ((1405*I)/9)*Pi*G[0, x]*Zeta[3] + (199*Pi^2*G[0, x]*Zeta[3])/6 + 
         (56*G[1, x]*Zeta[3])/9 + (10*I)*Pi*G[1, x]*Zeta[3] - 
         (65*Pi^2*G[1, x]*Zeta[3])/6 + (278*G[0, 0, x]*Zeta[3])/9 - 
         ((940*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 150*G[0, 1, x]*Zeta[3] + 
         ((242*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (28*G[1, 0, x]*Zeta[3])/3 + 
         ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 3*G[1, 1, x]*Zeta[3] - 
         (24*I)*Pi*G[1, 1, x]*Zeta[3] - 252*G[0, 0, 0, x]*Zeta[3] + 
         (386*G[0, 0, 1, x]*Zeta[3])/3 + (410*G[0, 1, 0, x]*Zeta[3])/3 - 
         146*G[0, 1, 1, x]*Zeta[3] - (22*G[1, 0, 0, x]*Zeta[3])/3 - 
         52*G[1, 0, 1, x]*Zeta[3] + 6*G[1, 1, 0, x]*Zeta[3] + 
         8*G[1, 1, 1, x]*Zeta[3] - 35*Zeta[3]^2 + (200*Zeta[5])/3 - 
         (205*I)*Pi*Zeta[5] + 105*G[0, x]*Zeta[5] + 21*G[1, x]*Zeta[5]) + 
       RATIO[x]*(-16939079/11664 - ((944255*I)/972)*Pi + (231151*Pi^2)/972 + 
         ((46031*I)/648)*Pi^3 - (18061*Pi^4)/720 - ((4673*I)/720)*Pi^5 + 
         (7471*Pi^6)/6480 - (14576*G[0, x])/243 - ((11008*I)/81)*Pi*G[0, x] + 
         (13025*Pi^2*G[0, x])/81 + ((398*I)/9)*Pi^3*G[0, x] - 
         (547*Pi^4*G[0, x])/120 - ((263*I)/40)*Pi^5*G[0, x] + 
         (14576*G[1, x])/243 + ((5824*I)/81)*Pi*G[1, x] - 
         (19771*Pi^2*G[1, x])/648 - ((1471*I)/72)*Pi^3*G[1, x] - 
         (23*Pi^4*G[1, x])/15 + ((79*I)/20)*Pi^5*G[1, x] - 
         (701*G[0, 0, x])/4 + ((1513*I)/36)*Pi*G[0, 0, x] - 
         (7325*Pi^2*G[0, 0, x])/72 - ((673*I)/36)*Pi^3*G[0, 0, x] + 
         (877*Pi^4*G[0, 0, x])/180 + (701*G[0, 1, x])/4 + 
         ((2359*I)/36)*Pi*G[0, 1, x] - (2911*Pi^2*G[0, 1, x])/36 - 
         ((296*I)/9)*Pi^3*G[0, 1, x] + (109*Pi^4*G[0, 1, x])/24 + 
         (701*G[1, 0, x])/4 - ((1513*I)/36)*Pi*G[1, 0, x] + 
         (676*Pi^2*G[1, 0, x])/9 + ((377*I)/18)*Pi^3*G[1, 0, x] - 
         (2717*Pi^4*G[1, 0, x])/360 - (701*G[1, 1, x])/4 - 
         ((2359*I)/36)*Pi*G[1, 1, x] + (4337*Pi^2*G[1, 1, x])/72 + 
         ((1103*I)/36)*Pi^3*G[1, 1, x] - (28*Pi^4*G[1, 1, x])/15 + 
         (4001*G[0, 0, 0, x])/18 + (I/3)*Pi*G[0, 0, 0, x] + 
         (2015*Pi^2*G[0, 0, 0, x])/36 - ((109*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (555*G[0, 0, 1, x])/4 + ((1247*I)/12)*Pi*G[0, 0, 1, x] - 
         (25*Pi^2*G[0, 0, 1, x])/3 - ((68*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (555*G[0, 1, 0, x])/4 + ((1007*I)/12)*Pi*G[0, 1, 0, x] - 
         (107*Pi^2*G[0, 1, 0, x])/6 + ((56*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (1465*G[0, 1, 1, x])/9 - ((49*I)/6)*Pi*G[0, 1, 1, x] + 
         (859*Pi^2*G[0, 1, 1, x])/18 + ((76*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (2269*G[1, 0, 0, x])/36 + ((23*I)/12)*Pi*G[1, 0, 0, x] - 
         (524*Pi^2*G[1, 0, 0, x])/9 + (29*I)*Pi^3*G[1, 0, 0, x] - 
         (41*G[1, 0, 1, x])/2 - ((637*I)/6)*Pi*G[1, 0, 1, x] + 
         (25*Pi^2*G[1, 0, 1, x])/3 + (14*I)*Pi^3*G[1, 0, 1, x] - 
         (41*G[1, 1, 0, x])/2 - ((517*I)/6)*Pi*G[1, 1, 0, x] + 
         (241*Pi^2*G[1, 1, 0, x])/12 - ((34*I)/3)*Pi^3*G[1, 1, 0, x] - 
         (127*G[1, 1, 1, x])/36 + ((125*I)/12)*Pi*G[1, 1, 1, x] - 
         (859*Pi^2*G[1, 1, 1, x])/18 - ((50*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (485*G[0, 0, 0, 0, x])/2 - ((253*I)/6)*Pi*G[0, 0, 0, 0, x] + 
         (40*Pi^2*G[0, 0, 0, 0, x])/3 + (227*G[0, 0, 0, 1, x])/2 + 
         ((148*I)/3)*Pi*G[0, 0, 0, 1, x] - (131*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (227*G[0, 0, 1, 0, x])/2 - ((323*I)/6)*Pi*G[0, 0, 1, 0, x] - 
         (43*Pi^2*G[0, 0, 1, 0, x])/3 + (599*G[0, 0, 1, 1, x])/12 - 
         ((166*I)/3)*Pi*G[0, 0, 1, 1, x] + (161*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (767*G[0, 1, 0, 0, x])/12 - ((211*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         62*Pi^2*G[0, 1, 0, 0, x] + (159*G[0, 1, 0, 1, x])/2 - 
         ((58*I)/3)*Pi*G[0, 1, 0, 1, x] + (86*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (159*G[0, 1, 1, 0, x])/2 + ((229*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         4*Pi^2*G[0, 1, 1, 0, x] - 184*G[0, 1, 1, 1, x] - 
         ((86*I)/3)*Pi*G[0, 1, 1, 1, x] - (124*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (281*G[1, 0, 0, 0, x])/2 + ((167*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 - (193*G[1, 0, 0, 1, x])/4 - 
         ((148*I)/3)*Pi*G[1, 0, 0, 1, x] + (101*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (193*G[1, 0, 1, 0, x])/4 + ((121*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (13*Pi^2*G[1, 0, 1, 0, x])/3 - (941*G[1, 0, 1, 1, x])/12 + 
         ((166*I)/3)*Pi*G[1, 0, 1, 1, x] - 41*Pi^2*G[1, 0, 1, 1, x] - 
         (677*G[1, 1, 0, 0, x])/12 + ((341*I)/6)*Pi*G[1, 1, 0, 0, x] + 
         (148*Pi^2*G[1, 1, 0, 0, x])/3 - (201*G[1, 1, 0, 1, x])/4 + 
         ((58*I)/3)*Pi*G[1, 1, 0, 1, x] - (56*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (201*G[1, 1, 1, 0, x])/4 - ((377*I)/6)*Pi*G[1, 1, 1, 0, x] + 
         6*Pi^2*G[1, 1, 1, 0, x] + 118*G[1, 1, 1, 1, x] + 
         ((86*I)/3)*Pi*G[1, 1, 1, 1, x] + (86*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (283*G[0, 0, 0, 0, 0, x])/2 + (156*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         72*G[0, 0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         72*G[0, 0, 0, 1, 0, x] + (48*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (220*G[0, 0, 0, 1, 1, x])/3 + (12*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (323*G[0, 0, 1, 0, 0, x])/6 - (100*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] + (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (128*G[0, 0, 1, 1, 1, x])/3 - (48*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (218*G[0, 1, 0, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         48*G[0, 1, 0, 0, 1, x] - (92*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         48*G[0, 1, 0, 1, 0, x] - (104*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         (58*G[0, 1, 0, 1, 1, x])/3 + (84*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (301*G[0, 1, 1, 0, 0, x])/3 + (44*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         72*G[0, 1, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         146*G[0, 1, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         128*G[1, 0, 0, 0, 0, x] - (152*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         72*G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 1, 0, x] - (52*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (220*G[1, 0, 0, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (121*G[1, 0, 1, 0, 0, x])/3 + (96*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         48*G[1, 0, 1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         48*G[1, 0, 1, 1, 0, x] + (28*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (128*G[1, 0, 1, 1, 1, x])/3 + (52*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (355*G[1, 1, 0, 0, 0, x])/6 - (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] + (88*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 0, 1, 0, x] + (108*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (58*G[1, 1, 0, 1, 1, x])/3 - (80*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (521*G[1, 1, 1, 0, 0, x])/6 - (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] - (32*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         72*G[1, 1, 1, 1, 0, x] - (44*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         146*G[1, 1, 1, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         432*G[0, 0, 0, 0, 0, 0, x] + 132*G[0, 0, 0, 0, 0, 1, x] + 
         132*G[0, 0, 0, 0, 1, 0, x] - 80*G[0, 0, 0, 0, 1, 1, x] + 
         48*G[0, 0, 0, 1, 0, 0, x] + 56*G[0, 0, 0, 1, 0, 1, x] + 
         56*G[0, 0, 0, 1, 1, 0, x] - 84*G[0, 0, 0, 1, 1, 1, x] - 
         80*G[0, 0, 1, 0, 0, 0, x] - 52*G[0, 0, 1, 0, 0, 1, x] - 
         52*G[0, 0, 1, 0, 1, 0, x] + 40*G[0, 0, 1, 0, 1, 1, x] + 
         32*G[0, 0, 1, 1, 0, 0, x] - 112*G[0, 0, 1, 1, 0, 1, x] - 
         112*G[0, 0, 1, 1, 1, 0, x] + 168*G[0, 0, 1, 1, 1, 1, x] - 
         288*G[0, 1, 0, 0, 0, 0, x] + 104*G[0, 1, 0, 0, 0, 1, x] + 
         104*G[0, 1, 0, 0, 1, 0, x] - 120*G[0, 1, 0, 0, 1, 1, x] - 
         60*G[0, 1, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 1, x] + 
         32*G[0, 1, 0, 1, 1, 0, x] + 92*G[0, 1, 0, 1, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, 0, x] + 44*G[0, 1, 1, 0, 0, 1, x] + 
         44*G[0, 1, 1, 0, 1, 0, x] + 48*G[0, 1, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
         60*G[0, 1, 1, 1, 1, 0, x] - 152*G[0, 1, 1, 1, 1, 1, x] - 
         372*G[1, 0, 0, 0, 0, 0, x] - 132*G[1, 0, 0, 0, 0, 1, x] - 
         132*G[1, 0, 0, 0, 1, 0, x] + 84*G[1, 0, 0, 0, 1, 1, x] - 
         52*G[1, 0, 0, 1, 0, 0, x] - 56*G[1, 0, 0, 1, 0, 1, x] - 
         56*G[1, 0, 0, 1, 1, 0, x] + 64*G[1, 0, 0, 1, 1, 1, x] + 
         60*G[1, 0, 1, 0, 0, 0, x] + 52*G[1, 0, 1, 0, 0, 1, x] + 
         52*G[1, 0, 1, 0, 1, 0, x] - 44*G[1, 0, 1, 0, 1, 1, x] - 
         28*G[1, 0, 1, 1, 0, 0, x] + 112*G[1, 0, 1, 1, 0, 1, x] + 
         112*G[1, 0, 1, 1, 1, 0, x] - 108*G[1, 0, 1, 1, 1, 1, x] + 
         228*G[1, 1, 0, 0, 0, 0, x] - 104*G[1, 1, 0, 0, 0, 1, x] - 
         104*G[1, 1, 0, 0, 1, 0, x] + 116*G[1, 1, 0, 0, 1, 1, x] + 
         64*G[1, 1, 0, 1, 0, 0, x] - 32*G[1, 1, 0, 1, 0, 1, x] - 
         32*G[1, 1, 0, 1, 1, 0, x] - 72*G[1, 1, 0, 1, 1, 1, x] - 
         16*G[1, 1, 1, 0, 0, 0, x] - 44*G[1, 1, 1, 0, 0, 1, x] - 
         44*G[1, 1, 1, 0, 1, 0, x] - 44*G[1, 1, 1, 0, 1, 1, x] - 
         40*G[1, 1, 1, 1, 0, 0, x] - 60*G[1, 1, 1, 1, 0, 1, x] - 
         60*G[1, 1, 1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, 1, 1, x] + 
         (5021*Zeta[3])/6 + ((947*I)/3)*Pi*Zeta[3] - (4675*Pi^2*Zeta[3])/36 + 
         ((161*I)/9)*Pi^3*Zeta[3] + (22165*G[0, x]*Zeta[3])/108 + 
         ((1361*I)/6)*Pi*G[0, x]*Zeta[3] - (1160*Pi^2*G[0, x]*Zeta[3])/9 - 
         (2974*G[1, x]*Zeta[3])/27 - ((637*I)/3)*Pi*G[1, x]*Zeta[3] + 
         106*Pi^2*G[1, x]*Zeta[3] - (473*G[0, 0, x]*Zeta[3])/6 + 
         (368*I)*Pi*G[0, 0, x]*Zeta[3] + (55*G[0, 1, x]*Zeta[3])/3 - 
         ((824*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (196*G[1, 0, x]*Zeta[3])/3 - 
         (268*I)*Pi*G[1, 0, x]*Zeta[3] - (29*G[1, 1, x]*Zeta[3])/6 + 
         ((524*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 100*G[0, 0, 0, x]*Zeta[3] + 
         32*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] + 
         (148*G[0, 1, 1, x]*Zeta[3])/3 + 84*G[1, 0, 0, x]*Zeta[3] - 
         40*G[1, 0, 1, x]*Zeta[3] - (124*G[1, 1, 1, x]*Zeta[3])/3 - 
         (1835*Zeta[3]^2)/9 - (1111*Zeta[5])/15 + (538*I)*Pi*Zeta[5] - 
         138*G[0, x]*Zeta[5] + 110*G[1, x]*Zeta[5]) + 
       Log[mu2]*(944255/972 + ((70054*I)/81)*Pi - (29062*Pi^2)/81 - 
         ((2873*I)/27)*Pi^3 + (5719*Pi^4)/540 + ((539*I)/360)*Pi^5 + 
         (31930*G[0, x])/81 + ((7577*I)/54)*Pi*G[0, x] + 
         (1385*Pi^2*G[0, x])/36 + ((31*I)/18)*Pi^3*G[0, x] + 
         (13*Pi^4*G[0, x])/45 - (7327*G[1, x])/81 + ((1781*I)/54)*Pi*
          G[1, x] + (4651*Pi^2*G[1, x])/108 + ((517*I)/18)*Pi^3*G[1, x] - 
         (1547*Pi^4*G[1, x])/360 - (9353*G[0, 0, x])/54 - 
         ((4931*I)/18)*Pi*G[0, 0, x] - (125*Pi^2*G[0, 0, x])/6 + 
         (26*I)*Pi^3*G[0, 0, x] + 2*G[0, 1, x] - ((113*I)/2)*Pi*G[0, 1, x] + 
         (33*Pi^2*G[0, 1, x])/2 + (6*I)*Pi^3*G[0, 1, x] + 2*G[1, 0, x] + 
         ((2015*I)/18)*Pi*G[1, 0, x] - (187*Pi^2*G[1, 0, x])/9 - 
         (6*I)*Pi^3*G[1, 0, x] + (1018*G[1, 1, x])/9 + 
         ((47*I)/2)*Pi*G[1, 1, x] - (142*Pi^2*G[1, 1, x])/3 - 
         (20*I)*Pi^3*G[1, 1, x] - 128*G[0, 0, 0, x] + ((413*I)/3)*Pi*
          G[0, 0, 0, x] + (91*Pi^2*G[0, 0, 0, x])/3 - (159*G[0, 0, 1, x])/2 - 
         ((316*I)/3)*Pi*G[0, 0, 1, x] + 47*Pi^2*G[0, 0, 1, x] - 
         (159*G[0, 1, 0, x])/2 + ((25*I)/3)*Pi*G[0, 1, 0, x] - 
         (83*Pi^2*G[0, 1, 0, x])/3 + 38*G[0, 1, 1, x] + 
         ((256*I)/3)*Pi*G[0, 1, 1, x] - (158*Pi^2*G[0, 1, 1, x])/3 + 
         (1219*G[1, 0, 0, x])/9 + ((19*I)/3)*Pi*G[1, 0, 0, x] + 
         11*Pi^2*G[1, 0, 0, x] - (17*G[1, 0, 1, x])/2 + 
         ((136*I)/3)*Pi*G[1, 0, 1, x] - (44*Pi^2*G[1, 0, 1, x])/3 - 
         (17*G[1, 1, 0, x])/2 - ((49*I)/3)*Pi*G[1, 1, 0, x] + 
         (32*Pi^2*G[1, 1, 0, x])/3 - ((58*I)/3)*Pi*G[1, 1, 1, x] + 
         (98*Pi^2*G[1, 1, 1, x])/3 + (403*G[0, 0, 0, 0, x])/3 + 
         (88*I)*Pi*G[0, 0, 0, 0, x] + 102*G[0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 0, 1, x] + 102*G[0, 0, 1, 0, x] - 
         (168*I)*Pi*G[0, 0, 1, 0, x] - (514*G[0, 0, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 0, 1, 1, x] - (35*G[0, 1, 0, 0, x])/3 - 
         (72*I)*Pi*G[0, 1, 0, 0, x] + 56*G[0, 1, 0, 1, x] + 
         (40*I)*Pi*G[0, 1, 0, 1, x] + 56*G[0, 1, 1, 0, x] + 
         (176*I)*Pi*G[0, 1, 1, 0, x] + (200*G[0, 1, 1, 1, x])/3 + 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 49*G[1, 0, 0, 0, x] - 
         (120*I)*Pi*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] + 
         (80*I)*Pi*G[1, 0, 1, 0, x] + (82*G[1, 0, 1, 1, x])/3 - 
         (36*I)*Pi*G[1, 0, 1, 1, x] - (97*G[1, 1, 0, 0, x])/3 + 
         20*G[1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 0, 1, x] + 
         20*G[1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, x] - 
         (296*G[1, 1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, 1, x] - 
         132*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
         20*G[0, 0, 0, 1, 0, x] - 116*G[0, 0, 1, 0, 0, x] - 
         56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
         128*G[0, 0, 1, 1, 1, x] - 172*G[0, 1, 0, 0, 0, x] + 
         64*G[0, 1, 0, 0, 1, x] + 64*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] + 152*G[0, 1, 1, 0, 0, x] + 
         80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
         104*G[0, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, x] - 
         80*G[1, 0, 0, 0, 1, x] - 80*G[1, 0, 0, 1, 0, x] + 
         72*G[1, 0, 0, 1, 1, x] + 40*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
         48*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] - 
         64*G[1, 1, 0, 0, 1, x] - 64*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
         48*G[1, 1, 1, 1, 1, x] - (5563*Zeta[3])/18 - ((2231*I)/9)*Pi*
          Zeta[3] + (373*Pi^2*Zeta[3])/9 - (395*G[0, x]*Zeta[3])/3 - 
         (220*I)*Pi*G[0, x]*Zeta[3] + 145*G[1, x]*Zeta[3] + 
         ((380*I)/3)*Pi*G[1, x]*Zeta[3] - 312*G[0, 0, x]*Zeta[3] + 
         204*G[0, 1, x]*Zeta[3] + 172*G[1, 0, x]*Zeta[3] - 
         40*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-1007*I)/18)*Pi*G[1, x] + 
           (533*Pi^2*G[1, x])/18 + ((10*I)/3)*Pi^3*G[1, x] - 
           ((127*I)/3)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - 
           (18*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] - (1007*G[1, 1, x])/18 + 
           ((34*I)/3)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 - 
           (12*I)*Pi*G[0, 1, 0, x] - (127*G[0, 1, 1, x])/3 + 
           (2*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
           18*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (166*G[1, 1, 1, x])/3 + 
           (8*I)*Pi*G[1, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[x]*(-944255/972 - ((50635*I)/81)*Pi + 
           (14134*Pi^2)/81 + ((145*I)/3)*Pi^3 - (1861*Pi^4)/108 - 
           ((43*I)/40)*Pi^5 - (11008*G[0, x])/81 - ((4688*I)/27)*Pi*G[0, x] + 
           (14923*Pi^2*G[0, x])/108 + ((313*I)/9)*Pi^3*G[0, x] - 
           (1451*Pi^4*G[0, x])/90 + (5824*G[1, x])/81 + ((2096*I)/27)*Pi*
            G[1, x] - (6337*Pi^2*G[1, x])/108 - ((160*I)/9)*Pi^3*G[1, x] + 
           (2183*Pi^4*G[1, x])/360 - (83*G[0, 0, x])/2 + ((371*I)/6)*Pi*
            G[0, 0, x] - (137*Pi^2*G[0, 0, x])/2 + (10*I)*Pi^3*G[0, 0, x] + 
           (83*G[0, 1, x])/2 + ((269*I)/6)*Pi*G[0, 1, x] - 
           51*Pi^2*G[0, 1, x] - (37*I)*Pi^3*G[0, 1, x] + (83*G[1, 0, x])/2 - 
           ((371*I)/6)*Pi*G[1, 0, x] + (137*Pi^2*G[1, 0, x])/2 + 
           ((13*I)/3)*Pi^3*G[1, 0, x] - (83*G[1, 1, x])/2 - 
           ((269*I)/6)*Pi*G[1, 1, x] + 51*Pi^2*G[1, 1, x] + 
           ((68*I)/3)*Pi^3*G[1, 1, x] + (388*G[0, 0, 0, x])/3 + 
           ((29*I)/3)*Pi*G[0, 0, 0, x] - (154*Pi^2*G[0, 0, 0, x])/3 - 
           (119*G[0, 0, 1, x])/2 + ((178*I)/3)*Pi*G[0, 0, 1, x] - 
           (122*Pi^2*G[0, 0, 1, x])/3 - (119*G[0, 1, 0, x])/2 + 
           ((223*I)/3)*Pi*G[0, 1, 0, x] + (104*Pi^2*G[0, 1, 0, x])/3 + 
           (289*G[0, 1, 1, x])/3 + ((2*I)/3)*Pi*G[0, 1, 1, x] + 
           (170*Pi^2*G[0, 1, 1, x])/3 - (271*G[1, 0, 0, x])/3 - 
           ((29*I)/3)*Pi*G[1, 0, 0, x] + (82*Pi^2*G[1, 0, 0, x])/3 + 
           (41*G[1, 0, 1, x])/2 - ((178*I)/3)*Pi*G[1, 0, 1, x] + 
           (50*Pi^2*G[1, 0, 1, x])/3 + (41*G[1, 1, 0, x])/2 - 
           ((223*I)/3)*Pi*G[1, 1, 0, x] - (32*Pi^2*G[1, 1, 0, x])/3 - 
           (172*G[1, 1, 1, x])/3 - ((2*I)/3)*Pi*G[1, 1, 1, x] - 
           (98*Pi^2*G[1, 1, 1, x])/3 - (335*G[0, 0, 0, 0, x])/3 - 
           (224*I)*Pi*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] - 
           (12*I)*Pi*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] + 
           (92*I)*Pi*G[0, 0, 1, 0, x] + (106*G[0, 0, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 0, 1, 1, x] + (151*G[0, 1, 0, 0, x])/3 + 
           (48*I)*Pi*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] - 
           (76*I)*Pi*G[0, 1, 0, 1, x] + 48*G[0, 1, 1, 0, x] - 
           (52*I)*Pi*G[0, 1, 1, 0, x] - (308*G[0, 1, 1, 1, x])/3 + 
           (335*G[1, 0, 0, 0, x])/3 + (208*I)*Pi*G[1, 0, 0, 0, x] - 
           48*G[1, 0, 0, 1, x] + (28*I)*Pi*G[1, 0, 0, 1, x] - 
           48*G[1, 0, 1, 0, x] - (76*I)*Pi*G[1, 0, 1, 0, x] - 
           (106*G[1, 0, 1, 1, x])/3 - (12*I)*Pi*G[1, 0, 1, 1, x] - 
           (151*G[1, 1, 0, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, 0, x] - 
           48*G[1, 1, 0, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] - 
           48*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] + 
           (308*G[1, 1, 1, 1, x])/3 + (16*I)*Pi*G[1, 1, 1, 1, x] - 
           408*G[0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 1, x] - 
           56*G[0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 1, 1, x] + 
           32*G[0, 0, 1, 0, 0, x] + 56*G[0, 0, 1, 0, 1, x] + 
           56*G[0, 0, 1, 1, 0, x] - 104*G[0, 0, 1, 1, 1, x] + 
           188*G[0, 1, 0, 0, 0, x] - 76*G[0, 1, 0, 0, 1, x] - 
           76*G[0, 1, 0, 1, 0, x] - 40*G[0, 1, 0, 1, 1, x] - 
           36*G[0, 1, 1, 0, 0, x] - 56*G[0, 1, 1, 0, 1, x] - 
           56*G[0, 1, 1, 1, 0, x] + 104*G[0, 1, 1, 1, 1, x] + 
           352*G[1, 0, 0, 0, 0, x] + 56*G[1, 0, 0, 0, 1, x] + 
           56*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
           16*G[1, 0, 1, 0, 0, x] - 56*G[1, 0, 1, 0, 1, x] - 
           56*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] - 
           132*G[1, 1, 0, 0, 0, x] + 76*G[1, 1, 0, 0, 1, x] + 
           76*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
           20*G[1, 1, 1, 0, 0, x] + 56*G[1, 1, 1, 0, 1, x] + 
           56*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
           (641*Zeta[3])/2 + ((575*I)/9)*Pi*Zeta[3] - (97*Pi^2*Zeta[3])/9 + 
           (557*G[0, x]*Zeta[3])/3 + (76*I)*Pi*G[0, x]*Zeta[3] - 
           (473*G[1, x]*Zeta[3])/3 - ((116*I)/3)*Pi*G[1, x]*Zeta[3] + 
           336*G[0, 0, x]*Zeta[3] - 140*G[0, 1, x]*Zeta[3] - 
           220*G[1, 0, x]*Zeta[3] + 24*G[1, 1, x]*Zeta[3] - 298*Zeta[5]) + 
         274*Zeta[5] + RATIO[(1 - x)^(-1)]*(((727*I)/108)*Pi^3 + 
           (4391*Pi^4)/540 - ((19*I)/90)*Pi^5 + ((13627*I)/54)*Pi*G[0, x] - 
           (16775*Pi^2*G[0, x])/108 - ((121*I)/3)*Pi^3*G[0, x] + 
           (95*Pi^4*G[0, x])/12 + ((5*I)/18)*Pi^3*G[1, x] - 
           (53*Pi^4*G[1, x])/60 + (13627*G[0, 0, x])/54 + ((2005*I)/18)*Pi*
            G[0, 0, x] + (191*Pi^2*G[0, 0, x])/6 - (18*I)*Pi^3*G[0, 0, x] + 
           ((127*I)/2)*Pi*G[0, 1, x] + (95*Pi^2*G[0, 1, x])/6 + 
           ((31*I)/2)*Pi^3*G[0, 1, x] + ((208*I)/9)*Pi*G[1, 0, x] - 
           (365*Pi^2*G[1, 0, x])/18 + ((5*I)/6)*Pi^3*G[1, 0, x] - 
           ((4*I)/3)*Pi^3*G[1, 1, x] - 76*G[0, 0, 0, x] - 
           ((455*I)/3)*Pi*G[0, 0, 0, x] + (21*Pi^2*G[0, 0, 0, x])/2 + 
           (127*G[0, 0, 1, x])/2 + (65*I)*Pi*G[0, 0, 1, x] - 
           (19*Pi^2*G[0, 0, 1, x])/6 + (127*G[0, 1, 0, x])/2 + 
           ((74*I)/3)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/2 - 
           (50*I)*Pi*G[0, 1, 1, x] - 2*Pi^2*G[0, 1, 1, x] + 
           (208*G[1, 0, 0, x])/9 + ((161*I)/3)*Pi*G[1, 0, 0, x] - 
           (115*Pi^2*G[1, 0, 0, x])/6 + I*Pi*G[1, 0, 1, x] - 
           Pi^2*G[1, 0, 1, x] - ((2*I)/3)*Pi*G[1, 1, 0, x] - 
           (310*G[0, 0, 0, 0, x])/3 + (68*I)*Pi*G[0, 0, 0, 0, x] - 
           66*G[0, 0, 0, 1, x] + (14*I)*Pi*G[0, 0, 0, 1, x] - 
           66*G[0, 0, 1, 0, x] + (38*I)*Pi*G[0, 0, 1, 0, x] + 
           110*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (161*G[0, 1, 0, 0, x])/3 + (12*I)*Pi*G[0, 1, 0, 0, x] - 
           50*G[0, 1, 0, 1, x] + (18*I)*Pi*G[0, 1, 0, 1, x] - 
           50*G[0, 1, 1, 0, x] - (62*I)*Pi*G[0, 1, 1, 0, x] - 
           (12*I)*Pi*G[0, 1, 1, 1, x] + (149*G[1, 0, 0, 0, x])/3 - 
           (44*I)*Pi*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] - 
           (26*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
           (2*G[1, 1, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] + 
           270*G[0, 0, 0, 0, 0, x] + 38*G[0, 0, 0, 0, 1, x] + 
           38*G[0, 0, 0, 1, 0, x] - 20*G[0, 0, 0, 1, 1, x] + 
           42*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 1, x] - 
           8*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
           6*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
           58*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
           12*G[0, 1, 1, 1, 0, x] - 138*G[1, 0, 0, 0, 0, x] + 
           12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
           24*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
           24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] + 
           26*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
           6*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (727*Zeta[3])/18 + 
           (122*I)*Pi*Zeta[3] - (46*Pi^2*Zeta[3])/3 - 71*G[0, x]*Zeta[3] + 
           (72*I)*Pi*G[0, x]*Zeta[3] - (5*G[1, x]*Zeta[3])/3 - 
           (44*I)*Pi*G[1, x]*Zeta[3] - 12*G[0, 0, x]*Zeta[3] - 
           32*G[0, 1, x]*Zeta[3] + 24*G[1, 0, x]*Zeta[3] + 
           8*G[1, 1, x]*Zeta[3] + 12*Zeta[5]))))/Nc + 
   Nf*(-455/27 - ((386*I)/27)*Pi + (163*Pi^2)/54 + (I/3)*Pi^3 - 
     (152*G[0, x])/27 + (2*Pi^2*G[0, x])/9 + (52*G[0, 0, x])/9 + 
     ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] - 
     (4*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 + 
     (((-32*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (32*G[0, 0, x])/9 + 
       (4*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
     Log[mu2]^3*(8/9 - (8*RATIO[x])/9) + Log[mu2]^2*(1/3 + ((2*I)/3)*Pi - 
       2*G[0, x] + (-1/3 - ((2*I)/3)*Pi + 2*G[0, x])*RATIO[x]) + 
     Log[mu2]*(-26/3 - ((46*I)/9)*Pi + Pi^2/9 - (52*G[0, x])/9 - 
       ((4*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3 + 
       (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (26/3 + ((34*I)/9)*Pi - Pi^2/9 + (40*G[0, x])/9 + (4*I)*Pi*G[0, x])*
        RATIO[x]) - (46*Zeta[3])/9 + RATIO[x]*(455/27 + ((290*I)/27)*Pi - 
       (115*Pi^2)/54 - (I/3)*Pi^3 + (56*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - 
       2*Pi^2*G[0, x] - ((4*I)/3)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
       (4*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + (46*Zeta[3])/9) + 
     e*(-37559/486 - ((5378*I)/81)*Pi + (595*Pi^2)/27 + ((227*I)/54)*Pi^3 - 
       (169*Pi^4)/270 - (1600*G[0, x])/81 + ((32*I)/9)*Pi*G[0, x] - 
       (13*Pi^2*G[0, x])/27 + ((5*I)/9)*Pi^3*G[0, x] + 
       ((2*I)/9)*Pi^3*G[1, x] + (566*G[0, 0, x])/27 + 
       ((20*I)/9)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/9 - 
       ((20*I)/9)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/9 - 12*G[0, 0, 0, x] - 
       ((4*I)/3)*Pi*G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] - 
       (20*G[1, 0, 0, x])/9 + ((4*I)/3)*Pi*G[1, 0, 0, x] - 
       ((4*I)/3)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] + 
       (4*G[0, 1, 0, 0, x])/3 + 4*G[1, 0, 0, 0, x] - (4*G[1, 1, 0, 0, x])/3 + 
       Log[mu2]^4*(13/18 - (13*RATIO[x])/18) + 
       Log[mu2]^3*(1/3 + ((8*I)/9)*Pi - 2*G[0, x] + 
         (-1/3 - ((8*I)/9)*Pi + 2*G[0, x])*RATIO[x]) + 
       Log[mu2]^2*(-269/27 - ((59*I)/9)*Pi - (7*Pi^2)/18 - (68*G[0, x])/9 - 
         (2*I)*Pi*G[0, x] + 4*G[0, 0, x] + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (269/27 + ((41*I)/9)*Pi + (7*Pi^2)/18 + 
           (50*G[0, x])/9 + (6*I)*Pi*G[0, x])*RATIO[x]) - (38*Zeta[3])/9 - 
       ((52*I)/9)*Pi*Zeta[3] + (32*G[0, x]*Zeta[3])/3 - 
       (4*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((16*I)/27)*Pi^3 - 
         (22*Pi^4)/135 - ((328*I)/27)*Pi*G[0, x] + (124*Pi^2*G[0, x])/27 + 
         ((7*I)/9)*Pi^3*G[0, x] - (328*G[0, 0, x])/27 + 
         ((32*I)/9)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/9 - 
         ((32*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
         (34*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/9 - (16*G[0, 0, 0, 0, x])/
          3 + (4*G[1, 0, 0, 0, x])/3 - (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/
          3) + RATIO[x]*(37559/486 + ((4106*I)/81)*Pi - (149*Pi^2)/9 - 
         ((25*I)/6)*Pi^3 + (257*Pi^4)/270 + (328*G[0, x])/81 + 
         ((224*I)/27)*Pi*G[0, x] - (160*Pi^2*G[0, x])/27 - 
         ((19*I)/9)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*G[1, x] - 
         ((20*I)/3)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 + 
         ((20*I)/3)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 
         (20*G[0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 1, 0, x] + (20*G[1, 0, 0, x])/3 - 
         ((4*I)/3)*Pi*G[1, 0, 0, x] + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
         (20*G[0, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, x])/3 - 
         (20*G[1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, x])/3 + 10*Zeta[3] + 
         ((52*I)/9)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
         (4*G[1, x]*Zeta[3])/3) + Log[mu2]*(-3778/81 - ((112*I)/3)*Pi + 
         (481*Pi^2)/54 + ((2*I)/3)*Pi^3 - (470*G[0, x])/27 - 
         ((8*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + (128*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
         (16*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + RATIO[(1 - x)^(-1)]*
          (((2*I)/9)*Pi^3 - ((70*I)/9)*Pi*G[0, x] + (22*Pi^2*G[0, x])/9 - 
           (70*G[0, 0, x])/9 + ((4*I)/3)*Pi*G[0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) - (148*Zeta[3])/9 + 
         RATIO[x]*(3778/81 + ((254*I)/9)*Pi - (349*Pi^2)/54 - 
           ((10*I)/9)*Pi^3 + (224*G[0, x])/27 + ((100*I)/9)*Pi*G[0, x] - 
           (19*Pi^2*G[0, x])/3 - ((16*I)/3)*Pi*G[0, 0, x] + 
           ((16*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, x])/3 + (172*Zeta[3])/9))) + 
     e^2*(-833023/2916 - ((19865*I)/81)*Pi + (86227*Pi^2)/972 + 
       ((1693*I)/81)*Pi^3 - (1543*Pi^4)/432 - ((109*I)/216)*Pi^5 - 
       (15836*G[0, x])/243 + ((472*I)/27)*Pi*G[0, x] - 
       (913*Pi^2*G[0, x])/162 + ((4*I)/27)*Pi^3*G[0, x] - 
       (179*Pi^4*G[0, x])/1080 + ((10*I)/27)*Pi^3*G[1, x] - 
       (71*Pi^4*G[1, x])/270 + (5596*G[0, 0, x])/81 + 
       ((16*I)/27)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/27 - 
       ((8*I)/9)*Pi^3*G[0, 0, x] - ((2*I)/9)*Pi^3*G[0, 1, x] - 
       ((16*I)/27)*Pi*G[1, 0, x] + (46*Pi^2*G[1, 0, x])/27 + 
       ((8*I)/9)*Pi^3*G[1, 0, x] + ((2*I)/9)*Pi^3*G[1, 1, x] - 
       46*G[0, 0, 0, x] - ((20*I)/9)*Pi*G[0, 0, 0, x] + 
       (2*Pi^2*G[0, 0, 0, x])/3 + ((20*I)/9)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/9 - (16*G[1, 0, 0, x])/27 + 
       ((20*I)/9)*Pi*G[1, 0, 0, x] - (16*Pi^2*G[1, 0, 0, x])/9 - 
       ((20*I)/9)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/9 + 
       (232*G[0, 0, 0, 0, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + (20*G[0, 1, 0, 0, x])/9 - 
       ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       (16*G[1, 0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - (20*G[1, 1, 0, 0, x])/9 + 
       ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (28*G[0, 0, 0, 0, 0, x])/3 - (4*G[0, 0, 1, 0, 0, x])/3 - 
       4*G[0, 1, 0, 0, 0, x] + (4*G[0, 1, 1, 0, 0, x])/3 - 
       (28*G[1, 0, 0, 0, 0, x])/3 + (4*G[1, 0, 1, 0, 0, x])/3 + 
       4*G[1, 1, 0, 0, 0, x] - (4*G[1, 1, 1, 0, 0, x])/3 + 
       Log[mu2]^5*(16/45 - (16*RATIO[x])/45) + 
       Log[mu2]^4*(31/108 + ((11*I)/18)*Pi - (7*G[0, x])/6 + 
         (-31/108 - ((11*I)/18)*Pi + (7*G[0, x])/6)*RATIO[x]) + 
       Log[mu2]^3*(-517/81 - ((121*I)/27)*Pi - (5*Pi^2)/9 - 
         (152*G[0, x])/27 - ((14*I)/9)*Pi*G[0, x] + (28*G[0, 0, x])/9 + 
         (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (517/81 + ((79*I)/27)*Pi + (5*Pi^2)/9 + (110*G[0, x])/27 + 
           ((14*I)/3)*Pi*G[0, x])*RATIO[x]) + (4997*Zeta[3])/81 + 
       ((998*I)/27)*Pi*Zeta[3] + (16*Pi^2*Zeta[3])/9 + 
       (952*G[0, x]*Zeta[3])/27 + ((100*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (20*G[1, x]*Zeta[3])/9 - (176*G[0, 0, x]*Zeta[3])/9 + 
       (4*G[0, 1, x]*Zeta[3])/3 + (8*G[1, 0, x]*Zeta[3])/3 - 
       (4*G[1, 1, x]*Zeta[3])/3 + Log[mu2]^2*(-3974/81 - ((1070*I)/27)*Pi + 
         (349*Pi^2)/36 + (I/2)*Pi^3 - (553*G[0, x])/27 - 
         ((4*I)/3)*Pi*G[0, x] + (35*Pi^2*G[0, x])/18 + (140*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
         (20*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + RATIO[(1 - x)^(-1)]*
          ((I/3)*Pi^3 - ((73*I)/9)*Pi*G[0, x] + (25*Pi^2*G[0, x])/9 - 
           (73*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
           (20*G[0, 0, 0, x])/3 - 2*G[1, 0, 0, x] - 2*Zeta[3]) - 
         (190*Zeta[3])/9 + RATIO[x]*(3974/81 + ((797*I)/27)*Pi - 
           (83*Pi^2)/12 - ((7*I)/6)*Pi^3 + (280*G[0, x])/27 + 
           ((110*I)/9)*Pi*G[0, x] - (15*Pi^2*G[0, x])/2 - 
           ((20*I)/3)*Pi*G[0, 0, x] + ((20*I)/3)*Pi*G[1, 0, x] - 
           (20*G[0, 0, 0, x])/3 + (20*G[1, 0, 0, x])/3 + (226*Zeta[3])/9)) + 
       Log[mu2]*(-43759/243 - ((12128*I)/81)*Pi + (7939*Pi^2)/162 + 
         ((511*I)/54)*Pi^3 - (241*Pi^4)/180 - (4180*G[0, x])/81 + 
         ((152*I)/27)*Pi*G[0, x] - (2*Pi^2*G[0, x])/9 + 
         ((13*I)/9)*Pi^3*G[0, x] + ((4*I)/9)*Pi^3*G[1, x] + 
         (1258*G[0, 0, x])/27 + ((28*I)/9)*Pi*G[0, 0, x] - 
         2*Pi^2*G[0, 0, x] - ((28*I)/9)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/
          9 - 28*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
         ((8*I)/3)*Pi*G[0, 1, 0, x] - (28*G[1, 0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, x] + 
         (32*G[0, 0, 0, 0, x])/3 + (8*G[0, 1, 0, 0, x])/3 + 
         8*G[1, 0, 0, 0, x] - (8*G[1, 1, 0, 0, x])/3 + (46*Zeta[3])/27 - 
         ((104*I)/9)*Pi*Zeta[3] + (92*G[0, x]*Zeta[3])/3 - 
         (8*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((35*I)/27)*Pi^3 - 
           (23*Pi^4)/54 - ((710*I)/27)*Pi*G[0, x] + (257*Pi^2*G[0, x])/27 + 
           ((5*I)/3)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - 
           (710*G[0, 0, x])/27 + ((70*I)/9)*Pi*G[0, 0, x] - 
           3*Pi^2*G[0, 0, x] - ((70*I)/9)*Pi*G[1, 0, x] + 
           (22*Pi^2*G[1, 0, x])/9 + 24*G[0, 0, 0, x] - ((4*I)/3)*Pi*
            G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] - (70*G[1, 0, 0, x])/
            9 + ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
           (44*G[0, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 - 
           (70*Zeta[3])/9 + 4*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*(43759/243 + ((9260*I)/81)*Pi - (6001*Pi^2)/162 - 
           ((167*I)/18)*Pi^3 + (1183*Pi^4)/540 + (1312*G[0, x])/81 + 
           ((560*I)/27)*Pi*G[0, x] - (355*Pi^2*G[0, x])/27 - 
           ((43*I)/9)*Pi^3*G[0, x] - ((8*I)/9)*Pi^3*G[1, x] - 
           ((40*I)/3)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] + 
           ((40*I)/3)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] - (40*G[0, 0, 0, x])/
            3 + ((16*I)/3)*Pi*G[0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
           (40*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
           ((16*I)/3)*Pi*G[1, 1, 0, x] + (56*G[0, 0, 0, 0, x])/3 - 
           (16*G[0, 1, 0, 0, x])/3 - (56*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 + (302*Zeta[3])/27 + ((104*I)/9)*Pi*
            Zeta[3] - (116*G[0, x]*Zeta[3])/3 + (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*(((164*I)/81)*Pi^3 - (317*Pi^4)/405 - 
         ((7*I)/54)*Pi^5 - ((3356*I)/81)*Pi*G[0, x] + (1256*Pi^2*G[0, x])/
          81 + ((149*I)/54)*Pi^3*G[0, x] - (49*Pi^4*G[0, x])/135 + 
         ((16*I)/27)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/135 - 
         (3356*G[0, 0, x])/81 + ((328*I)/27)*Pi*G[0, 0, x] - 
         (289*Pi^2*G[0, 0, x])/54 - ((7*I)/9)*Pi^3*G[0, 0, x] - 
         ((328*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/27 + 
         ((7*I)/9)*Pi^3*G[1, 0, x] + (346*G[0, 0, 0, x])/9 - 
         ((32*I)/9)*Pi*G[0, 0, 0, x] + (16*Pi^2*G[0, 0, 0, x])/9 + 
         ((32*I)/9)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/9 - 
         (328*G[1, 0, 0, x])/27 + ((32*I)/9)*Pi*G[1, 0, 0, x] - 
         (11*Pi^2*G[1, 0, 0, x])/9 - ((32*I)/9)*Pi*G[1, 1, 0, x] + 
         (8*Pi^2*G[1, 1, 0, x])/9 - (248*G[0, 0, 0, 0, x])/9 + 
         (32*G[0, 1, 0, 0, x])/9 + (34*G[1, 0, 0, 0, x])/3 - 
         (32*G[1, 1, 0, 0, x])/9 + (44*G[0, 0, 0, 0, 0, x])/3 - 
         (4*G[0, 1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 0, 0, 0, x])/3 - (328*Zeta[3])/27 - (Pi^2*Zeta[3])/3 + 
         (70*G[0, x]*Zeta[3])/9 + ((100*I)/9)*Pi*G[0, x]*Zeta[3] - 
         (32*G[1, x]*Zeta[3])/9 + (64*G[0, 0, x]*Zeta[3])/9 + 
         (4*G[1, 0, x]*Zeta[3])/3 - (8*Zeta[5])/3) - (838*Zeta[5])/15 + 
       RATIO[x]*(833023/2916 + ((1693*I)/9)*Pi - (65827*Pi^2)/972 - 
         ((3037*I)/162)*Pi^3 + (26473*Pi^4)/6480 + ((55*I)/72)*Pi^5 + 
         (1952*G[0, x])/243 + ((1312*I)/81)*Pi*G[0, x] - 
         (896*Pi^2*G[0, x])/81 - ((35*I)/9)*Pi^3*G[0, x] + 
         (107*Pi^4*G[0, x])/120 - ((10*I)/9)*Pi^3*G[1, x] + 
         (53*Pi^4*G[1, x])/90 - ((112*I)/9)*Pi*G[0, 0, x] + 
         (70*Pi^2*G[0, 0, x])/9 + ((22*I)/9)*Pi^3*G[0, 0, x] + 
         ((2*I)/9)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 0, x] - 
         (70*Pi^2*G[1, 0, x])/9 - ((22*I)/9)*Pi^3*G[1, 0, x] - 
         ((2*I)/9)*Pi^3*G[1, 1, x] - (112*G[0, 0, 0, x])/9 + 
         ((20*I)/3)*Pi*G[0, 0, 0, x] - (38*Pi^2*G[0, 0, 0, x])/9 - 
         ((20*I)/3)*Pi*G[0, 1, 0, x] + (10*Pi^2*G[0, 1, 0, x])/3 + 
         (112*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 0, 0, x] + 
         (38*Pi^2*G[1, 0, 0, x])/9 + ((20*I)/3)*Pi*G[1, 1, 0, x] - 
         (10*Pi^2*G[1, 1, 0, x])/3 + 20*G[0, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (20*G[0, 1, 0, 0, x])/3 + ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 20*G[1, 0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (20*G[1, 1, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 20*G[0, 0, 0, 0, 0, x] + 
         (4*G[0, 0, 1, 0, 0, x])/3 + (20*G[0, 1, 0, 0, 0, x])/3 - 
         (4*G[0, 1, 1, 0, 0, x])/3 + 20*G[1, 0, 0, 0, 0, x] - 
         (4*G[1, 0, 1, 0, 0, x])/3 - (20*G[1, 1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 1, 0, 0, x])/3 - (3587*Zeta[3])/81 - 
         ((698*I)/27)*Pi*Zeta[3] - (10*Pi^2*Zeta[3])/9 - 
         (1000*G[0, x]*Zeta[3])/27 - ((100*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 + (16*G[0, 0, x]*Zeta[3])/3 - 
         (4*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 + (306*Zeta[5])/5)) + 
     (-1370/81 - ((512*I)/27)*Pi + (317*Pi^2)/54 + I*Pi^3 - 
       (152*G[0, x])/27 + (2*Pi^2*G[0, x])/9 + (56*G[1, x])/27 + 
       ((40*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (52*G[0, 0, x])/9 + 
       ((4*I)/3)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
       ((4*I)/3)*Pi*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 1, x] - 
       (4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 - 
       (4*G[1, 1, 1, x])/3 + (((-32*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - 
         (32*G[0, 0, x])/9 + (4*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       Log[mu2]^3*(-8/9 + (8*RATIO[x])/9) + Log[mu2]^2*
        (-47/9 - ((8*I)/3)*Pi - 2*G[0, x] + 2*G[1, x] + 
         (47/9 + ((8*I)/3)*Pi + 2*G[0, x] - 2*G[1, x])*RATIO[x]) + 
       Log[mu2]*(-416/27 - ((106*I)/9)*Pi + (23*Pi^2)/9 - (52*G[0, x])/9 - 
         ((4*I)/3)*Pi*G[0, x] + (40*G[1, x])/9 + (4*I)*Pi*G[1, x] + 
         (8*G[0, 0, x])/3 + (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (416/27 + ((94*I)/9)*Pi - (23*Pi^2)/9 + 
           (40*G[0, x])/9 + (4*I)*Pi*G[0, x] - (40*G[1, x])/9 - 
           (4*I)*Pi*G[1, x])*RATIO[x]) - (50*Zeta[3])/9 + 
       RATIO[x]*(1370/81 + ((416*I)/27)*Pi - (269*Pi^2)/54 - I*Pi^3 + 
         (56*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 
         (56*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
         ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[0, 1, x] + 
         ((4*I)/3)*Pi*G[1, 0, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
         (4*G[0, 0, 0, x])/3 - (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 0, x])/3 + 
         (4*G[1, 1, 1, x])/3 + (50*Zeta[3])/9) + 
       e*(-16159/243 - ((6100*I)/81)*Pi + (4693*Pi^2)/162 + 
         ((115*I)/18)*Pi^3 - (101*Pi^4)/90 - (1600*G[0, x])/81 + 
         ((32*I)/9)*Pi*G[0, x] - (13*Pi^2*G[0, x])/27 + 
         ((5*I)/9)*Pi^3*G[0, x] + (472*G[1, x])/81 + ((128*I)/27)*Pi*
          G[1, x] - (136*Pi^2*G[1, x])/27 - ((19*I)/9)*Pi^3*G[1, x] + 
         (566*G[0, 0, x])/27 + ((20*I)/9)*Pi*G[0, 0, x] - 
         (8*Pi^2*G[0, 0, x])/9 + ((20*I)/3)*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - ((20*I)/9)*Pi*G[1, 0, x] + 
         (14*Pi^2*G[1, 0, x])/9 - (38*G[1, 1, x])/9 - ((20*I)/3)*Pi*
          G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 - 12*G[0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 0, 1, x] + 
         ((4*I)/3)*Pi*G[0, 1, 0, x] + (20*G[0, 1, 1, x])/3 - 
         ((4*I)/3)*Pi*G[0, 1, 1, x] - (20*G[1, 0, 0, x])/9 + 
         ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 0, 1, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, x] - (16*G[1, 1, 1, x])/3 + 
         ((4*I)/3)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 
         (4*G[0, 0, 1, 1, x])/3 + (4*G[0, 1, 0, 0, x])/3 - 
         (20*G[0, 1, 1, 1, x])/3 + 4*G[1, 0, 0, 0, x] - (4*G[1, 0, 1, 1, x])/
          3 - (4*G[1, 1, 0, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 + 
         (((32*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - 
           (4*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + Log[mu2]^4*
          (-13/18 + (13*RATIO[x])/18) + Log[mu2]^3*(-47/9 - ((26*I)/9)*Pi - 
           2*G[0, x] + 2*G[1, x] + (47/9 + ((26*I)/9)*Pi + 2*G[0, x] - 
             2*G[1, x])*RATIO[x]) + Log[mu2]^2*(-661/27 - ((53*I)/3)*Pi + 
           (79*Pi^2)/18 - (68*G[0, x])/9 - (2*I)*Pi*G[0, x] + 
           (50*G[1, x])/9 + (6*I)*Pi*G[1, x] + 4*G[0, 0, x] + 
           ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           (661/27 + ((47*I)/3)*Pi - (79*Pi^2)/18 + (50*G[0, x])/9 + 
             (6*I)*Pi*G[0, x] - (50*G[1, x])/9 - (6*I)*Pi*G[1, x])*
            RATIO[x]) + (4*Zeta[3])/9 - ((20*I)/9)*Pi*Zeta[3] + 
         (32*G[0, x]*Zeta[3])/3 - (40*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((16*I)/27)*Pi^3 - (22*Pi^4)/135 - 
           ((328*I)/27)*Pi*G[0, x] + (124*Pi^2*G[0, x])/27 + 
           ((7*I)/9)*Pi^3*G[0, x] - (328*G[0, 0, x])/27 + 
           ((32*I)/9)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/9 - 
           ((32*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
           (34*G[0, 0, 0, x])/3 - (32*G[1, 0, 0, x])/9 - 
           (16*G[0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
           (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + 
         RATIO[x]*(16159/243 + ((4972*I)/81)*Pi - (3877*Pi^2)/162 - 
           ((343*I)/54)*Pi^3 + (391*Pi^4)/270 + (328*G[0, x])/81 + 
           ((224*I)/27)*Pi*G[0, x] - (160*Pi^2*G[0, x])/27 - 
           ((19*I)/9)*Pi^3*G[0, x] - (328*G[1, x])/81 - ((224*I)/27)*Pi*
            G[1, x] + (160*Pi^2*G[1, x])/27 + ((19*I)/9)*Pi^3*G[1, x] - 
           ((20*I)/3)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 
           ((20*I)/3)*Pi*G[0, 1, x] + (10*Pi^2*G[0, 1, x])/3 + 
           ((20*I)/3)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 + 
           ((20*I)/3)*Pi*G[1, 1, x] - (10*Pi^2*G[1, 1, x])/3 - 
           (20*G[0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[0, 0, 1, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] - 
           (20*G[0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, x] + 
           (20*G[1, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
           (20*G[1, 1, 1, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, x] + 
           (20*G[0, 0, 0, 0, x])/3 - (4*G[0, 0, 1, 1, x])/3 - 
           (4*G[0, 1, 0, 0, x])/3 + (20*G[0, 1, 1, 1, x])/3 - 
           (20*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 1, 1, x])/3 + 
           (4*G[1, 1, 0, 0, x])/3 - (20*G[1, 1, 1, 1, x])/3 + 
           (16*Zeta[3])/3 + ((20*I)/9)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 + 
           (40*G[1, x]*Zeta[3])/3) + Log[mu2]*(-4972/81 - ((1550*I)/27)*Pi + 
           (979*Pi^2)/54 + ((31*I)/9)*Pi^3 - (470*G[0, x])/27 - 
           ((8*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + (242*G[1, x])/27 + 
           ((88*I)/9)*Pi*G[1, x] - (19*Pi^2*G[1, x])/3 + (128*G[0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[0, 0, x] + ((16*I)/3)*Pi*G[0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, x] - (4*G[1, 1, x])/3 - ((16*I)/3)*Pi*
            G[1, 1, x] - (16*G[0, 0, 0, x])/3 + (16*G[0, 1, 1, x])/3 - 
           (8*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
           (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - ((70*I)/9)*Pi*G[0, x] + 
             (22*Pi^2*G[0, x])/9 - (70*G[0, 0, x])/9 + ((4*I)/3)*Pi*
              G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 - 
             (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) - (44*Zeta[3])/9 + 
           RATIO[x]*(4972/81 + ((1322*I)/27)*Pi - (847*Pi^2)/54 - 
             ((35*I)/9)*Pi^3 + (224*G[0, x])/27 + ((100*I)/9)*Pi*G[0, x] - 
             (19*Pi^2*G[0, x])/3 - (224*G[1, x])/27 - ((100*I)/9)*Pi*
              G[1, x] + (19*Pi^2*G[1, x])/3 - ((16*I)/3)*Pi*G[0, 0, x] - 
             ((16*I)/3)*Pi*G[0, 1, x] + ((16*I)/3)*Pi*G[1, 0, x] + 
             ((16*I)/3)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 - 
             (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (16*G[1, 1, 1, x])/
              3 + (68*Zeta[3])/9))) + e^2*(-300751/1458 - 
         ((57398*I)/243)*Pi + (92599*Pi^2)/972 + ((431*I)/18)*Pi^3 - 
         (5647*Pi^4)/1296 - ((379*I)/540)*Pi^5 - (15836*G[0, x])/243 + 
         ((472*I)/27)*Pi*G[0, x] - (913*Pi^2*G[0, x])/162 + 
         ((4*I)/27)*Pi^3*G[0, x] - (179*Pi^4*G[0, x])/1080 + 
         (4076*G[1, x])/243 - ((104*I)/81)*Pi*G[1, x] - (805*Pi^2*G[1, x])/
          162 - ((104*I)/27)*Pi^3*G[1, x] + (263*Pi^4*G[1, x])/216 + 
         (5596*G[0, 0, x])/81 + ((16*I)/27)*Pi*G[0, 0, x] - 
         (2*Pi^2*G[0, 0, x])/27 - ((8*I)/9)*Pi^3*G[0, 0, x] + 
         ((80*I)/9)*Pi*G[0, 1, x] - (62*Pi^2*G[0, 1, x])/9 - 
         ((26*I)/9)*Pi^3*G[0, 1, x] - ((16*I)/27)*Pi*G[1, 0, x] + 
         (46*Pi^2*G[1, 0, x])/27 + ((8*I)/9)*Pi^3*G[1, 0, x] - 
         (604*G[1, 1, x])/27 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (59*Pi^2*G[1, 1, x])/9 + ((26*I)/9)*Pi^3*G[1, 1, x] - 
         46*G[0, 0, 0, x] - ((20*I)/9)*Pi*G[0, 0, 0, x] + 
         (2*Pi^2*G[0, 0, 0, x])/3 + ((20*I)/3)*Pi*G[0, 0, 1, x] - 
         (10*Pi^2*G[0, 0, 1, x])/3 + ((20*I)/9)*Pi*G[0, 1, 0, x] - 
         (14*Pi^2*G[0, 1, 0, x])/9 + (80*G[0, 1, 1, x])/9 - 
         ((20*I)/3)*Pi*G[0, 1, 1, x] + (38*Pi^2*G[0, 1, 1, x])/9 - 
         (16*G[1, 0, 0, x])/27 + ((20*I)/9)*Pi*G[1, 0, 0, x] - 
         (16*Pi^2*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 0, 1, x] + 
         (10*Pi^2*G[1, 0, 1, x])/3 - ((20*I)/9)*Pi*G[1, 1, 0, x] + 
         (14*Pi^2*G[1, 1, 0, x])/9 + (26*G[1, 1, 1, x])/9 + 
         ((20*I)/3)*Pi*G[1, 1, 1, x] - (38*Pi^2*G[1, 1, 1, x])/9 + 
         (232*G[0, 0, 0, 0, x])/9 + ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (20*G[0, 0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         (20*G[0, 1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (56*G[0, 1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (16*G[1, 0, 0, 0, x])/3 - ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (20*G[1, 0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (20*G[1, 1, 0, 0, x])/9 + ((4*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (44*G[1, 1, 1, 1, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         (28*G[0, 0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, 1, x])/3 - 
         (4*G[0, 0, 1, 0, 0, x])/3 - (20*G[0, 0, 1, 1, 1, x])/3 - 
         4*G[0, 1, 0, 0, 0, x] - (4*G[0, 1, 0, 1, 1, x])/3 + 
         (4*G[0, 1, 1, 0, 0, x])/3 + 20*G[0, 1, 1, 1, 1, x] - 
         (28*G[1, 0, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, 1, x])/3 + 
         (4*G[1, 0, 1, 0, 0, x])/3 + (20*G[1, 0, 1, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 1, 1, x])/3 - 
         (4*G[1, 1, 1, 0, 0, x])/3 - 20*G[1, 1, 1, 1, 1, x] + 
         Log[mu2]^5*(-16/45 + (16*RATIO[x])/45) + Log[mu2]^4*
          (-113/36 - ((16*I)/9)*Pi - (7*G[0, x])/6 + (7*G[1, x])/6 + 
           (113/36 + ((16*I)/9)*Pi + (7*G[0, x])/6 - (7*G[1, x])/6)*
            RATIO[x]) + Log[mu2]^3*(-541/27 - ((127*I)/9)*Pi + (11*Pi^2)/3 - 
           (152*G[0, x])/27 - ((14*I)/9)*Pi*G[0, x] + (110*G[1, x])/27 + 
           ((14*I)/3)*Pi*G[1, x] + (28*G[0, 0, x])/9 + 
           (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
           (541/27 + ((113*I)/9)*Pi - (11*Pi^2)/3 + (110*G[0, x])/27 + 
             ((14*I)/3)*Pi*G[0, x] - (110*G[1, x])/27 - ((14*I)/3)*Pi*
              G[1, x])*RATIO[x]) + (935*Zeta[3])/27 + ((250*I)/9)*Pi*
          Zeta[3] - (16*Pi^2*Zeta[3])/9 + (952*G[0, x]*Zeta[3])/27 + 
         ((100*I)/9)*Pi*G[0, x]*Zeta[3] - (844*G[1, x]*Zeta[3])/27 - 
         ((100*I)/3)*Pi*G[1, x]*Zeta[3] - (176*G[0, 0, x]*Zeta[3])/9 - 
         (8*G[0, 1, x]*Zeta[3])/3 + (8*G[1, 0, x]*Zeta[3])/3 + 
         (8*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((424*I)/27)*Pi*G[1, x] - 
           (148*Pi^2*G[1, x])/27 - ((7*I)/9)*Pi^3*G[1, x] + 
           ((32*I)/9)*Pi*G[0, 1, x] - (8*Pi^2*G[0, 1, x])/9 + 
           (424*G[1, 1, x])/27 - ((32*I)/9)*Pi*G[1, 1, x] + 
           (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (38*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2]^2*(-6416/81 - ((623*I)/9)*Pi + (791*Pi^2)/36 + 
           ((13*I)/3)*Pi^3 - (553*G[0, x])/27 - ((4*I)/3)*Pi*G[0, x] + 
           (35*Pi^2*G[0, x])/18 + (307*G[1, x])/27 + ((92*I)/9)*Pi*G[1, x] - 
           (15*Pi^2*G[1, x])/2 + (140*G[0, 0, x])/9 + ((8*I)/3)*Pi*
            G[0, 0, x] + ((20*I)/3)*Pi*G[0, 1, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
           2*G[1, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] - (20*G[0, 0, 0, x])/3 + 
           (20*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - (20*G[1, 1, 1, x])/
            3 + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - ((73*I)/9)*Pi*G[0, x] + 
             (25*Pi^2*G[0, x])/9 - (73*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] - 
             (2*I)*Pi*G[1, 0, x] + (20*G[0, 0, 0, x])/3 - 2*G[1, 0, 0, x] - 
             2*Zeta[3]) - (2*Zeta[3])/9 + RATIO[x]*(6416/81 + 
             ((541*I)/9)*Pi - (691*Pi^2)/36 - (5*I)*Pi^3 + (280*G[0, x])/27 + 
             ((110*I)/9)*Pi*G[0, x] - (15*Pi^2*G[0, x])/2 - 
             (280*G[1, x])/27 - ((110*I)/9)*Pi*G[1, x] + (15*Pi^2*G[1, x])/
              2 - ((20*I)/3)*Pi*G[0, 0, x] - ((20*I)/3)*Pi*G[0, 1, x] + 
             ((20*I)/3)*Pi*G[1, 0, x] + ((20*I)/3)*Pi*G[1, 1, x] - 
             (20*G[0, 0, 0, x])/3 - (20*G[0, 1, 1, x])/3 + (20*G[1, 0, 0, x])/
              3 + (20*G[1, 1, 1, x])/3 + (38*Zeta[3])/9)) + 
         Log[mu2]*(-45638/243 - ((15304*I)/81)*Pi + (11489*Pi^2)/162 + 
           ((847*I)/54)*Pi^3 - (293*Pi^4)/108 - (4180*G[0, x])/81 + 
           ((152*I)/27)*Pi*G[0, x] - (2*Pi^2*G[0, x])/9 + 
           ((13*I)/9)*Pi^3*G[0, x] + (1708*G[1, x])/81 + ((296*I)/27)*Pi*
            G[1, x] - (289*Pi^2*G[1, x])/27 - ((47*I)/9)*Pi^3*G[1, x] + 
           (1258*G[0, 0, x])/27 + ((28*I)/9)*Pi*G[0, 0, x] - 
           2*Pi^2*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] - 8*Pi^2*G[0, 1, x] - 
           ((28*I)/9)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/9 - 
           (106*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] + 8*Pi^2*G[1, 1, x] - 
           28*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
           ((16*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
           (28*G[1, 0, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 0, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 1, 1, x] + 
           (32*G[0, 0, 0, 0, x])/3 + (16*G[0, 0, 1, 1, x])/3 + 
           (8*G[0, 1, 0, 0, x])/3 - (56*G[0, 1, 1, 1, x])/3 + 
           8*G[1, 0, 0, 0, x] - (16*G[1, 0, 1, 1, x])/3 - 
           (8*G[1, 1, 0, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
           (((82*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi*
              G[0, 1, x] + (82*G[1, 1, x])/9 - ((4*I)/3)*Pi*G[1, 1, x] + 
             (4*G[0, 1, 1, x])/3 - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
           (146*Zeta[3])/9 + ((44*I)/9)*Pi*Zeta[3] + (92*G[0, x]*Zeta[3])/3 - 
           36*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((35*I)/27)*Pi^3 - 
             (23*Pi^4)/54 - ((710*I)/27)*Pi*G[0, x] + (257*Pi^2*G[0, x])/27 + 
             ((5*I)/3)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - 
             (710*G[0, 0, x])/27 + ((70*I)/9)*Pi*G[0, 0, x] - 
             3*Pi^2*G[0, 0, x] - ((70*I)/9)*Pi*G[1, 0, x] + 
             (22*Pi^2*G[1, 0, x])/9 + 24*G[0, 0, 0, x] - ((4*I)/3)*Pi*
              G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] - (70*G[1, 0, 0, x])/
              9 + ((4*I)/3)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
             (44*G[0, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
             (16*G[1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 - 
             (70*Zeta[3])/9 + 4*G[0, x]*Zeta[3] - (4*G[1, x]*Zeta[3])/3) + 
           RATIO[x]*(45638/243 + ((12832*I)/81)*Pi - (9749*Pi^2)/162 - 
             ((31*I)/2)*Pi^3 + (385*Pi^4)/108 + (1312*G[0, x])/81 + 
             ((560*I)/27)*Pi*G[0, x] - (355*Pi^2*G[0, x])/27 - 
             ((43*I)/9)*Pi^3*G[0, x] - (1312*G[1, x])/81 - ((560*I)/27)*Pi*
              G[1, x] + (355*Pi^2*G[1, x])/27 + ((43*I)/9)*Pi^3*G[1, x] - 
             ((40*I)/3)*Pi*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
             ((40*I)/3)*Pi*G[0, 1, x] + 8*Pi^2*G[0, 1, x] + 
             ((40*I)/3)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] + 
             ((40*I)/3)*Pi*G[1, 1, x] - 8*Pi^2*G[1, 1, x] - 
             (40*G[0, 0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, 0, x] - 
             ((16*I)/3)*Pi*G[0, 0, 1, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] - 
             (40*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
             (40*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
             ((16*I)/3)*Pi*G[1, 0, 1, x] + ((16*I)/3)*Pi*G[1, 1, 0, x] + 
             (40*G[1, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, x] + 
             (56*G[0, 0, 0, 0, x])/3 - (16*G[0, 0, 1, 1, x])/3 - 
             (16*G[0, 1, 0, 0, x])/3 + (56*G[0, 1, 1, 1, x])/3 - 
             (56*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
             (16*G[1, 1, 0, 0, x])/3 - (56*G[1, 1, 1, 1, x])/3 - 
             (10*Zeta[3])/3 - ((44*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/
              3 + (116*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
          (((164*I)/81)*Pi^3 - (317*Pi^4)/405 - ((7*I)/54)*Pi^5 - 
           ((3356*I)/81)*Pi*G[0, x] + (1256*Pi^2*G[0, x])/81 + 
           ((149*I)/54)*Pi^3*G[0, x] - (49*Pi^4*G[0, x])/135 + 
           ((16*I)/27)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/135 - 
           (3356*G[0, 0, x])/81 + ((328*I)/27)*Pi*G[0, 0, x] - 
           (289*Pi^2*G[0, 0, x])/54 - ((7*I)/9)*Pi^3*G[0, 0, x] - 
           ((328*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/27 + 
           ((7*I)/9)*Pi^3*G[1, 0, x] + (346*G[0, 0, 0, x])/9 - 
           ((32*I)/9)*Pi*G[0, 0, 0, x] + (16*Pi^2*G[0, 0, 0, x])/9 + 
           ((32*I)/9)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/9 - 
           (328*G[1, 0, 0, x])/27 + ((32*I)/9)*Pi*G[1, 0, 0, x] - 
           (11*Pi^2*G[1, 0, 0, x])/9 - ((32*I)/9)*Pi*G[1, 1, 0, x] + 
           (8*Pi^2*G[1, 1, 0, x])/9 - (248*G[0, 0, 0, 0, x])/9 + 
           (32*G[0, 1, 0, 0, x])/9 + (34*G[1, 0, 0, 0, x])/3 - 
           (32*G[1, 1, 0, 0, x])/9 + (44*G[0, 0, 0, 0, 0, x])/3 - 
           (4*G[0, 1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 0, 0, x])/3 + 
           (4*G[1, 1, 0, 0, 0, x])/3 - (328*Zeta[3])/27 - (Pi^2*Zeta[3])/3 + 
           (70*G[0, x]*Zeta[3])/9 + ((100*I)/9)*Pi*G[0, x]*Zeta[3] - 
           (32*G[1, x]*Zeta[3])/9 + (64*G[0, 0, x]*Zeta[3])/9 + 
           (4*G[1, 0, x]*Zeta[3])/3 - (8*Zeta[5])/3) - (362*Zeta[5])/15 + 
         RATIO[x]*(300751/1458 + ((45638*I)/243)*Pi - (75079*Pi^2)/972 - 
           ((3593*I)/162)*Pi^3 + (1169*Pi^4)/240 + ((173*I)/180)*Pi^5 + 
           (1952*G[0, x])/243 + ((1312*I)/81)*Pi*G[0, x] - 
           (896*Pi^2*G[0, x])/81 - ((35*I)/9)*Pi^3*G[0, x] + 
           (107*Pi^4*G[0, x])/120 - (1952*G[1, x])/243 - ((1312*I)/81)*Pi*
            G[1, x] + (896*Pi^2*G[1, x])/81 + ((35*I)/9)*Pi^3*G[1, x] - 
           (107*Pi^4*G[1, x])/120 - ((112*I)/9)*Pi*G[0, 0, x] + 
           (70*Pi^2*G[0, 0, x])/9 + ((22*I)/9)*Pi^3*G[0, 0, x] - 
           ((112*I)/9)*Pi*G[0, 1, x] + (70*Pi^2*G[0, 1, x])/9 + 
           ((26*I)/9)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 0, x] - 
           (70*Pi^2*G[1, 0, x])/9 - ((22*I)/9)*Pi^3*G[1, 0, x] + 
           ((112*I)/9)*Pi*G[1, 1, x] - (70*Pi^2*G[1, 1, x])/9 - 
           ((26*I)/9)*Pi^3*G[1, 1, x] - (112*G[0, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[0, 0, 0, x] - (38*Pi^2*G[0, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[0, 0, 1, x] + (10*Pi^2*G[0, 0, 1, x])/3 - 
           ((20*I)/3)*Pi*G[0, 1, 0, x] + (10*Pi^2*G[0, 1, 0, x])/3 - 
           (112*G[0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[0, 1, 1, x] - 
           (38*Pi^2*G[0, 1, 1, x])/9 + (112*G[1, 0, 0, x])/9 - 
           ((20*I)/3)*Pi*G[1, 0, 0, x] + (38*Pi^2*G[1, 0, 0, x])/9 + 
           ((20*I)/3)*Pi*G[1, 0, 1, x] - (10*Pi^2*G[1, 0, 1, x])/3 + 
           ((20*I)/3)*Pi*G[1, 1, 0, x] - (10*Pi^2*G[1, 1, 0, x])/3 + 
           (112*G[1, 1, 1, x])/9 - ((20*I)/3)*Pi*G[1, 1, 1, x] + 
           (38*Pi^2*G[1, 1, 1, x])/9 + 20*G[0, 0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - (20*G[0, 0, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] - (20*G[0, 1, 0, 0, x])/3 + 
           ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] - 
           ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + 20*G[0, 1, 1, 1, x] - 
           ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 0, 0, 0, x] + ((4*I)/3)*Pi*G[1, 0, 0, 1, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + (20*G[1, 0, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 0, 1, 1, x] + (20*G[1, 1, 0, 0, x])/3 - 
           ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, x] - 
           (4*G[0, 0, 0, 1, 1, x])/3 + (4*G[0, 0, 1, 0, 0, x])/3 + 
           (20*G[0, 0, 1, 1, 1, x])/3 + (20*G[0, 1, 0, 0, 0, x])/3 + 
           (4*G[0, 1, 0, 1, 1, x])/3 - (4*G[0, 1, 1, 0, 0, x])/3 - 
           20*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] + 
           (4*G[1, 0, 0, 1, 1, x])/3 - (4*G[1, 0, 1, 0, 0, x])/3 - 
           (20*G[1, 0, 1, 1, 1, x])/3 - (20*G[1, 1, 0, 0, 0, x])/3 - 
           (4*G[1, 1, 0, 1, 1, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
           20*G[1, 1, 1, 1, 1, x] - (161*Zeta[3])/9 - ((50*I)/3)*Pi*Zeta[3] + 
           (22*Pi^2*Zeta[3])/9 - (1000*G[0, x]*Zeta[3])/27 - 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] + (1000*G[1, x]*Zeta[3])/27 + 
           ((100*I)/3)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/3 + 
           (8*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 - 
           (8*G[1, 1, x]*Zeta[3])/3 + (442*Zeta[5])/15)))/Nc^2) + 
   Nc*(23213/1296 + ((3049*I)/108)*Pi - (43*Pi^2)/54 + ((5*I)/6)*Pi^3 - 
     (11*Pi^4)/360 + (788*G[0, x])/27 - (5*I)*Pi*G[0, x] - 
     (127*Pi^2*G[0, x])/18 - (2*I)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 - 
     (2*I)*Pi^3*G[1, x] - (208*G[0, 0, x])/9 + ((20*I)/3)*Pi*G[0, 0, x] + 
     (5*Pi^2*G[0, 0, x])/3 - 4*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] - 
     (16*Pi^2*G[0, 1, x])/3 - 4*G[1, 0, x] + ((34*I)/3)*Pi*G[1, 0, x] + 
     (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
     4*Pi^2*G[1, 1, x] + (16*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
     10*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 10*G[0, 1, 0, x] + 
     (4*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 - 
     (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 1, x] - 
     4*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
     4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
     4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 
     4*G[1, 1, 1, 0, x] + ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2]^4*(1/2 - RATIO[x]/2) + Log[mu2]^3*(-17/9 - 2*G[0, x] + 
       (17/9 + 2*G[0, x])*RATIO[x]) + Log[mu2]^2*(-67/9 - ((5*I)/3)*Pi + 
       Pi^2/6 + 4*G[0, x] - (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + 
       2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (67/9 + ((2*I)/3)*Pi - Pi^2/6 - 5*G[0, x] + (4*I)*Pi*G[0, x] - 
         (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x]) + 
     (100*Zeta[3])/9 + (12*I)*Pi*Zeta[3] - 18*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3] + Log[mu2]*(-103/108 + ((65*I)/9)*Pi + (17*Pi^2)/9 + 
       (199*G[0, x])/9 - ((2*I)/3)*Pi*G[0, x] - (Pi^2*G[0, x])/3 - 
       4*Pi^2*G[1, x] - (26*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + 
       (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
       (((13*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (13*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(103/108 - ((26*I)/9)*Pi + Pi^2/9 - (160*G[0, x])/9 - 
         (10*I)*Pi*G[0, x] - (11*Pi^2*G[0, x])/3 + 4*Pi^2*G[1, x] - 
         (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 14*Zeta[3]) + 
       14*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-I)*Pi^3 - Pi^4/90 + 
       ((74*I)/9)*Pi*G[0, x] + (28*Pi^2*G[0, x])/9 + ((7*I)/6)*Pi^3*G[0, x] + 
       (74*G[0, 0, x])/9 - (9*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/6 - 
       (6*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - (22*G[0, 0, 0, x])/3 + 
       (6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
       6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 2*G[0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] + 6*Zeta[3] - (4*I)*Pi*Zeta[3] + 
       8*G[0, x]*Zeta[3]) + RATIO[x]*(-23213/1296 - ((1513*I)/108)*Pi + 
       (175*Pi^2)/54 + ((7*I)/3)*Pi^3 + (151*Pi^4)/360 - (404*G[0, x])/27 - 
       ((160*I)/9)*Pi*G[0, x] - ((7*I)/3)*Pi^3*G[0, x] + 5*Pi^2*G[1, x] + 
       (2*I)*Pi^3*G[1, x] + 2*G[0, 0, x] + ((40*I)/3)*Pi*G[0, 0, x] + 
       (8*Pi^2*G[0, 0, x])/3 - 2*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] + 
       6*Pi^2*G[0, 1, x] - 2*G[1, 0, x] - ((40*I)/3)*Pi*G[1, 0, x] - 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
       4*Pi^2*G[1, 1, x] + (22*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] + 
       6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
       (22*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] - 
       4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       (136*Zeta[3])/9 - (16*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
       4*G[1, x]*Zeta[3]) + e*(309479/2592 + ((92525*I)/648)*Pi - 
       (29699*Pi^2)/1296 - ((1057*I)/216)*Pi^3 + (3157*Pi^4)/1080 + 
       ((7*I)/15)*Pi^5 + (7624*G[0, x])/81 - ((701*I)/36)*Pi*G[0, x] - 
       (6991*Pi^2*G[0, x])/216 - ((71*I)/9)*Pi^3*G[0, x] - 
       (97*Pi^4*G[0, x])/180 - ((113*I)/4)*Pi*G[1, x] - (21*Pi^2*G[1, x])/8 + 
       ((49*I)/9)*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/10 - 
       (7373*G[0, 0, x])/108 + ((1417*I)/36)*Pi*G[0, 0, x] + 
       (415*Pi^2*G[0, 0, x])/18 - (I/3)*Pi^3*G[0, 0, x] - 22*G[0, 1, x] - 
       ((113*I)/4)*Pi*G[0, 1, x] + (38*Pi^2*G[0, 1, x])/3 - 
       ((37*I)/3)*Pi^3*G[0, 1, x] - 22*G[1, 0, x] + ((1463*I)/36)*Pi*
        G[1, 0, x] + (7*Pi^2*G[1, 0, x])/9 + I*Pi^3*G[1, 0, x] - 
       (25*G[1, 1, x])/4 + ((49*I)/4)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/3 + ((14*I)/3)*Pi^3*G[1, 1, x] + 
       50*G[0, 0, 0, x] - ((116*I)/3)*Pi*G[0, 0, 0, x] - 
       5*Pi^2*G[0, 0, 0, x] + (177*G[0, 0, 1, x])/4 - 
       (14*I)*Pi*G[0, 0, 1, x] - (62*Pi^2*G[0, 0, 1, x])/3 + 
       (177*G[0, 1, 0, x])/4 - ((10*I)/3)*Pi*G[0, 1, 0, x] + 
       (14*Pi^2*G[0, 1, 0, x])/3 - (131*G[0, 1, 1, x])/2 + 
       (8*I)*Pi*G[0, 1, 1, x] + 20*Pi^2*G[0, 1, 1, x] + 
       (565*G[1, 0, 0, x])/18 - ((34*I)/3)*Pi*G[1, 0, 0, x] - 
       (14*Pi^2*G[1, 0, 0, x])/3 + (65*G[1, 0, 1, x])/4 + 
       (30*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 + 
       (65*G[1, 1, 0, x])/4 - ((122*I)/3)*Pi*G[1, 1, 0, x] - 
       (14*Pi^2*G[1, 1, 0, x])/3 - 8*G[1, 1, 1, x] - 
       (20*I)*Pi*G[1, 1, 1, x] - 12*Pi^2*G[1, 1, 1, x] - 
       14*G[0, 0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, 0, x] - 
       44*G[0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 1, x] - 
       44*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 0, x] + 
       10*G[0, 0, 1, 1, x] - (20*I)*Pi*G[0, 0, 1, 1, x] - 
       (16*G[0, 1, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 0, 0, x] - 
       18*G[0, 1, 0, 1, x] - (36*I)*Pi*G[0, 1, 0, 1, x] - 
       18*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       52*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
       12*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, x] - 
       10*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] - 
       10*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] + 
       30*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] - 
       (92*G[1, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, x] - 
       20*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
       20*G[1, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, x] + 
       12*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
       12*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] - 
       64*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
       32*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
       24*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
       20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
       8*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 1, 0, x] + Log[mu2]^5*(1/3 - RATIO[x]/3) + 
       Log[mu2]^4*(-53/36 - (5*G[0, x])/3 + (53/36 + (5*G[0, x])/3)*
          RATIO[x]) + Log[mu2]^3*(-49/9 - ((20*I)/9)*Pi + (11*G[0, x])/3 - 
         (2*I)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + (8*G[0, 0, x])/3 + 
         2*G[0, 1, x] + 2*G[1, 0, x] + (((-4*I)/3)*Pi*G[0, x] - 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (49/9 + ((8*I)/9)*Pi - 5*G[0, x] + ((14*I)/3)*Pi*G[0, x] - 
           (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x]) + 
       (2879*Zeta[3])/36 + ((598*I)/9)*Pi*Zeta[3] - (187*Pi^2*Zeta[3])/6 - 
       54*G[0, x]*Zeta[3] + (12*I)*Pi*G[0, x]*Zeta[3] - 
       (170*G[1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, x]*Zeta[3] + 
       (152*G[0, 0, x]*Zeta[3])/3 + 20*G[0, 1, x]*Zeta[3] + 
       16*G[1, 1, x]*Zeta[3] + Log[mu2]^2*(-85/108 + ((71*I)/9)*Pi + 
         (149*Pi^2)/36 + (218*G[0, x])/9 - 6*Pi^2*G[1, x] - 11*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         2*G[0, 0, 0, x] + RATIO[x]*(85/108 - ((26*I)/9)*Pi - (23*Pi^2)/36 - 
           (I/3)*Pi^3 - (173*G[0, x])/9 - (15*I)*Pi*G[0, x] - 
           7*Pi^2*G[0, x] + 6*Pi^2*G[1, x] - (2*I)*Pi*G[0, 0, x] - 
           (6*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           2*G[1, 0, 0, x] - (22*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((I/6)*Pi^3 + (6*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/2 + 
           6*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
           2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + (28*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-49*I)/2)*Pi*G[1, x] - (5*Pi^2*G[1, x])/3 - 
         ((14*I)/3)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - (49*G[1, 1, x])/2 + 
         (14*I)*Pi*G[1, 1, x] + 2*Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + (20*I)*Pi*G[1, 1, 0, x] + 
         16*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 22*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 20*G[1, x]*Zeta[3]) + 
       Log[mu2]*(10511/216 + ((623*I)/9)*Pi - (31*Pi^2)/9 + ((8*I)/3)*Pi^3 - 
         (11*Pi^4)/180 + (3823*G[0, x])/54 - ((121*I)/9)*Pi*G[0, x] - 
         (317*Pi^2*G[0, x])/18 + (I/3)*Pi^3*G[0, x] - (3*I)*Pi*G[1, x] - 
         (20*Pi^2*G[1, x])/3 - ((19*I)/3)*Pi^3*G[1, x] - (494*G[0, 0, x])/9 + 
         ((52*I)/3)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 - 7*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] - 17*Pi^2*G[0, 1, x] - 7*G[1, 0, x] + 
         ((62*I)/3)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] + 4*G[1, 1, x] + 
         (10*I)*Pi*G[1, 1, x] + 12*Pi^2*G[1, 1, x] + (58*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, x] + 20*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] - 26*G[0, 1, 1, x] + (32*G[1, 0, 0, x])/3 - 
         (8*I)*Pi*G[1, 0, 0, x] + 10*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
         10*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
         32*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
         ((-8*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           (2*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*
          RATIO[x^(-1)] + (382*Zeta[3])/9 + (24*I)*Pi*Zeta[3] - 
         (80*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (((-49*I)/18)*Pi^3 - (16*Pi^4)/45 + ((335*I)/18)*Pi*G[0, x] + 
           (91*Pi^2*G[0, x])/18 + ((10*I)/3)*Pi^3*G[0, x] + 
           (335*G[0, 0, x])/18 - ((70*I)/3)*Pi*G[0, 0, x] - 
           (19*Pi^2*G[0, 0, x])/3 - (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 + ((13*I)/3)*Pi*G[1, 0, x] + 
           2*Pi^2*G[1, 0, x] - (70*G[0, 0, 0, x])/3 + 
           (16*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
           (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] + (13*G[1, 0, 0, x])/3 - 
           (2*I)*Pi*G[1, 0, 0, x] + 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
           8*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
           (49*Zeta[3])/3 - (10*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3]) + 
         RATIO[x]*(-10511/216 - ((617*I)/18)*Pi + (49*Pi^2)/6 + 
           ((55*I)/9)*Pi^3 + (271*Pi^4)/180 - (968*G[0, x])/27 - 
           ((346*I)/9)*Pi*G[0, x] + (35*Pi^2*G[0, x])/6 - 
           (7*I)*Pi^3*G[0, x] + 10*Pi^2*G[1, x] + ((19*I)/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] + ((106*I)/3)*Pi*G[0, 0, x] + (28*Pi^2*G[0, 0, x])/
            3 - 4*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + (55*Pi^2*G[0, 1, x])/
            3 - 4*G[1, 0, x] - ((106*I)/3)*Pi*G[1, 0, x] - 
           3*Pi^2*G[1, 0, x] + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           12*Pi^2*G[1, 1, x] + (70*G[0, 0, 0, x])/3 - 
           (20*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (16*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (70*G[1, 0, 0, x])/3 + 
           (12*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] - 
           8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
           8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 1, x] + 
           12*G[1, 1, 1, 0, x] - (532*Zeta[3])/9 - (28*I)*Pi*Zeta[3] - 
           (16*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(((-1097*I)/216)*Pi^3 - (359*Pi^4)/216 - 
         ((67*I)/180)*Pi^5 + ((73*I)/108)*Pi*G[0, x] + (3637*Pi^2*G[0, x])/
          216 + ((53*I)/9)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/60 - 
         I*Pi^3*G[1, x] - (Pi^4*G[1, x])/90 + (73*G[0, 0, x])/108 - 
         ((1565*I)/36)*Pi*G[0, 0, x] - (197*Pi^2*G[0, 0, x])/18 - 
         (3*I)*Pi^3*G[0, 0, x] - ((119*I)/4)*Pi*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/2 + (5*I)*Pi^3*G[0, 1, x] + 
         ((13*I)/18)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, 0, x] - (97*G[0, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/3 - 
         (119*G[0, 0, 1, x])/4 - (15*I)*Pi*G[0, 0, 1, x] + 
         (44*Pi^2*G[0, 0, 1, x])/3 - (119*G[0, 1, 0, x])/4 - 
         (Pi^2*G[0, 1, 0, x])/3 + (18*I)*Pi*G[0, 1, 1, x] - 
         (14*Pi^2*G[0, 1, 1, x])/3 + (13*G[1, 0, 0, x])/18 - 
         (9*I)*Pi*G[1, 0, 0, x] - (13*Pi^2*G[1, 0, 0, x])/6 - 
         (6*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/3 + 
         (100*G[0, 0, 0, 0, x])/3 - (28*I)*Pi*G[0, 0, 0, 0, x] + 
         30*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, x] + (14*I)*Pi*G[0, 0, 1, 0, x] - 
         33*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         (22*G[1, 0, 0, 0, x])/3 + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         12*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
         20*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
         10*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         20*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 2*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + (1097*Zeta[3])/36 - 
         (54*I)*Pi*Zeta[3] + (115*Pi^2*Zeta[3])/6 + (14*G[0, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, x]*Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - 
         50*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 44*Zeta[5]) + 
       29*Zeta[5] + RATIO[x]*(-309479/2592 - ((50957*I)/648)*Pi + 
         (51017*Pi^2)/1296 + ((3113*I)/216)*Pi^3 - (317*Pi^4)/1080 + 
         (I/90)*Pi^5 - (2428*G[0, x])/81 - ((968*I)/27)*Pi*G[0, x] + 
         (827*Pi^2*G[0, x])/216 - ((7*I)/18)*Pi^3*G[0, x] + 
         (31*Pi^4*G[0, x])/180 + (57*Pi^2*G[1, x])/8 + ((56*I)/9)*Pi^3*
          G[1, x] - (32*Pi^4*G[1, x])/45 + (123*G[0, 0, x])/4 + 
         ((605*I)/12)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/3 + 
         ((19*I)/3)*Pi^3*G[0, 0, x] - (123*G[0, 1, x])/4 + 
         ((41*I)/4)*Pi*G[0, 1, x] + 13*Pi^2*G[0, 1, x] + 
         ((19*I)/3)*Pi^3*G[0, 1, x] - (123*G[1, 0, x])/4 - 
         ((605*I)/12)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 - 
         ((10*I)/3)*Pi^3*G[1, 0, x] + (123*G[1, 1, x])/4 - 
         ((41*I)/4)*Pi*G[1, 1, x] - 13*Pi^2*G[1, 1, x] - 
         ((14*I)/3)*Pi^3*G[1, 1, x] + (62*G[0, 0, 0, x])/3 - 
         ((130*I)/3)*Pi*G[0, 0, 0, x] - (29*Pi^2*G[0, 0, 0, x])/3 + 
         (103*G[0, 0, 1, x])/4 - (18*I)*Pi*G[0, 0, 1, x] + 
         (16*Pi^2*G[0, 0, 1, x])/3 + (103*G[0, 1, 0, x])/4 - 
         ((32*I)/3)*Pi*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] - 
         (23*G[0, 1, 1, x])/2 - (24*I)*Pi*G[0, 1, 1, x] - 
         (50*Pi^2*G[0, 1, 1, x])/3 - (241*G[1, 0, 0, x])/6 + 
         ((130*I)/3)*Pi*G[1, 0, 0, x] + 9*Pi^2*G[1, 0, 0, x] - 
         (25*G[1, 0, 1, x])/4 + (18*I)*Pi*G[1, 0, 1, x] - 
         (2*Pi^2*G[1, 0, 1, x])/3 - (25*G[1, 1, 0, x])/4 + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/3 - 
         8*G[1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] - 
         (128*G[0, 0, 0, 0, x])/3 + (44*I)*Pi*G[0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*G[0, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, x] - 
         24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
         (128*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] + 
         24*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] + 
         24*G[1, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*G[1, 1, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, x] + 
         28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] - 20*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] + 
         24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] - 
         16*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] - (793*Zeta[3])/12 + 
         ((614*I)/9)*Pi*Zeta[3] + (101*Pi^2*Zeta[3])/6 + 
         (274*G[0, x]*Zeta[3])/3 - ((52*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (76*G[1, x]*Zeta[3])/3 - 24*G[0, 0, x]*Zeta[3] + 
         56*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3] + 35*Zeta[5])) + 
     e^2*(23550685/46656 + ((26885*I)/48)*Pi - (299725*Pi^2)/2592 - 
       ((11591*I)/324)*Pi^3 + (276803*Pi^4)/12960 + ((10393*I)/2160)*Pi^5 - 
       (108203*Pi^6)/90720 + (71786*G[0, x])/243 + ((3023*I)/108)*Pi*
        G[0, x] - (87767*Pi^2*G[0, x])/648 - ((6257*I)/216)*Pi^3*G[0, x] - 
       (491*Pi^4*G[0, x])/216 + ((67*I)/360)*Pi^5*G[0, x] - 
       ((945*I)/4)*Pi*G[1, x] + (113*Pi^2*G[1, x])/4 + 
       ((793*I)/54)*Pi^3*G[1, x] - (566*Pi^4*G[1, x])/135 + 
       ((337*I)/360)*Pi^5*G[1, x] - (33601*G[0, 0, x])/324 + 
       ((4031*I)/27)*Pi*G[0, 0, x] + (19837*Pi^2*G[0, 0, x])/216 + 
       ((307*I)/18)*Pi^3*G[0, 0, x] + (427*Pi^4*G[0, 0, x])/360 - 
       (163*G[0, 1, x])/2 - ((653*I)/4)*Pi*G[0, 1, x] + 
       (304*Pi^2*G[0, 1, x])/3 + ((229*I)/18)*Pi^3*G[0, 1, x] + 
       (69*Pi^4*G[0, 1, x])/8 - (163*G[1, 0, x])/2 + ((15385*I)/108)*Pi*
        G[1, 0, x] - (841*Pi^2*G[1, 0, x])/27 - ((140*I)/9)*Pi^3*G[1, 0, x] + 
       (673*Pi^4*G[1, 0, x])/360 - (619*G[1, 1, x])/4 + 
       (67*I)*Pi*G[1, 1, x] - (133*Pi^2*G[1, 1, x])/24 + 
       ((311*I)/18)*Pi^3*G[1, 1, x] - (137*Pi^4*G[1, 1, x])/30 + 
       (489*G[0, 0, 0, x])/4 - ((6079*I)/36)*Pi*G[0, 0, 0, x] - 
       (169*Pi^2*G[0, 0, 0, x])/3 + I*Pi^3*G[0, 0, 0, x] + 
       (715*G[0, 0, 1, x])/4 - ((337*I)/2)*Pi*G[0, 0, 1, x] - 
       (130*Pi^2*G[0, 0, 1, x])/3 - ((76*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (715*G[0, 1, 0, x])/4 - ((602*I)/9)*Pi*G[0, 1, 0, x] + 
       (80*Pi^2*G[0, 1, 0, x])/9 + ((35*I)/3)*Pi^3*G[0, 1, 0, x] - 
       300*G[0, 1, 1, x] + ((185*I)/4)*Pi*G[0, 1, 1, x] - 
       (39*Pi^2*G[0, 1, 1, x])/2 + (24*I)*Pi^3*G[0, 1, 1, x] + 
       (14035*G[1, 0, 0, x])/108 - ((332*I)/9)*Pi*G[1, 0, 0, x] - 
       (223*Pi^2*G[1, 0, 0, x])/18 - ((20*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (109*G[1, 0, 1, x])/2 + ((745*I)/4)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/2 + (25*I)*Pi^3*G[1, 0, 1, x] + 
       (109*G[1, 1, 0, x])/2 + ((383*I)/36)*Pi*G[1, 1, 0, x] + 
       (335*Pi^2*G[1, 1, 0, x])/18 - (I/3)*Pi^3*G[1, 1, 0, x] + 
       25*G[1, 1, 1, x] - (34*I)*Pi*G[1, 1, 1, x] - 10*Pi^2*G[1, 1, 1, x] - 
       ((23*I)/3)*Pi^3*G[1, 1, 1, x] - (955*G[0, 0, 0, 0, x])/9 + 
       ((398*I)/3)*Pi*G[0, 0, 0, 0, x] + (35*Pi^2*G[0, 0, 0, 0, x])/3 - 
       (703*G[0, 0, 0, 1, x])/4 + (16*I)*Pi*G[0, 0, 0, 1, x] - 
       (74*Pi^2*G[0, 0, 0, 1, x])/3 - (703*G[0, 0, 1, 0, x])/4 + 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + (52*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (325*G[0, 0, 1, 1, x])/4 + (38*I)*Pi*G[0, 0, 1, 1, x] + 
       50*Pi^2*G[0, 0, 1, 1, x] - (1895*G[0, 1, 0, 0, x])/36 - 
       ((80*I)/3)*Pi*G[0, 1, 0, 0, x] - (4*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (411*G[0, 1, 0, 1, x])/4 - (44*I)*Pi*G[0, 1, 0, 1, x] + 
       39*Pi^2*G[0, 1, 0, 1, x] - (411*G[0, 1, 1, 0, x])/4 - 
       ((274*I)/3)*Pi*G[0, 1, 1, 0, x] - 31*Pi^2*G[0, 1, 1, 0, x] + 
       285*G[0, 1, 1, 1, x] - (18*I)*Pi*G[0, 1, 1, 1, x] - 
       (155*Pi^2*G[0, 1, 1, 1, x])/3 - (241*G[1, 0, 0, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 0, 0, 0, x] + (46*Pi^2*G[1, 0, 0, 0, x])/3 - 
       15*G[1, 0, 0, 1, x] + (92*I)*Pi*G[1, 0, 0, 1, x] + 
       (28*Pi^2*G[1, 0, 0, 1, x])/3 - 15*G[1, 0, 1, 0, x] + 
       ((266*I)/3)*Pi*G[1, 0, 1, 0, x] + (38*Pi^2*G[1, 0, 1, 0, x])/3 + 
       (695*G[1, 0, 1, 1, x])/4 - (80*I)*Pi*G[1, 0, 1, 1, x] - 
       (37*Pi^2*G[1, 0, 1, 1, x])/3 + (905*G[1, 1, 0, 0, x])/36 + 
       ((254*I)/3)*Pi*G[1, 1, 0, 0, x] + (34*Pi^2*G[1, 1, 0, 0, x])/3 - 
       42*G[1, 1, 0, 1, x] - (62*I)*Pi*G[1, 1, 0, 1, x] - 
       3*Pi^2*G[1, 1, 0, 1, x] - 42*G[1, 1, 1, 0, x] - 
       ((302*I)/3)*Pi*G[1, 1, 1, 0, x] + 15*Pi^2*G[1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, x] + (54*I)*Pi*G[1, 1, 1, 1, x] + 
       28*Pi^2*G[1, 1, 1, 1, x] + (88*G[0, 0, 0, 0, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, 0, 0, x] + 140*G[0, 0, 0, 0, 1, x] + 
       (72*I)*Pi*G[0, 0, 0, 0, 1, x] + 140*G[0, 0, 0, 1, 0, x] + 
       (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] - 
       (64*I)*Pi*G[0, 0, 0, 1, 1, x] - (14*G[0, 0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 94*G[0, 0, 1, 0, 1, x] - 
       (80*I)*Pi*G[0, 0, 1, 0, 1, x] + 94*G[0, 0, 1, 1, 0, x] + 
       (28*I)*Pi*G[0, 0, 1, 1, 0, x] - 72*G[0, 0, 1, 1, 1, x] + 
       (32*I)*Pi*G[0, 0, 1, 1, 1, x] - 52*G[0, 1, 0, 0, 0, x] + 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] - 
       (132*I)*Pi*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
       (60*I)*Pi*G[0, 1, 0, 1, 0, x] - 42*G[0, 1, 0, 1, 1, x] + 
       (76*I)*Pi*G[0, 1, 0, 1, 1, x] - (268*G[0, 1, 1, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
       (80*I)*Pi*G[0, 1, 1, 0, 1, x] + 36*G[0, 1, 1, 1, 0, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, 0, x] - 162*G[0, 1, 1, 1, 1, x] + 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + (46*G[1, 0, 0, 0, 0, x])/3 - 
       (44*I)*Pi*G[1, 0, 0, 0, 0, x] + 14*G[1, 0, 0, 0, 1, x] + 
       (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 14*G[1, 0, 0, 1, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 98*G[1, 0, 0, 1, 1, x] - 
       (44*I)*Pi*G[1, 0, 0, 1, 1, x] + (320*G[1, 0, 1, 0, 0, x])/3 + 
       (92*I)*Pi*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       (80*I)*Pi*G[1, 0, 1, 1, 0, x] - 146*G[1, 0, 1, 1, 1, x] + 
       (44*I)*Pi*G[1, 0, 1, 1, 1, x] + 98*G[1, 1, 0, 0, 0, x] - 
       (28*I)*Pi*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 0, 1, 0, x] - 74*G[1, 1, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, 1, 1, x] - (356*G[1, 1, 1, 0, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 54*G[1, 1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 1, 0, 1, x] + 54*G[1, 1, 1, 1, 0, x] - 
       (28*I)*Pi*G[1, 1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       28*G[0, 0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 0, 1, 0, x] + 
       76*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
       20*G[0, 0, 0, 1, 1, 0, x] - 104*G[0, 0, 0, 1, 1, 1, x] + 
       24*G[0, 0, 1, 0, 0, 0, x] - 48*G[0, 0, 1, 0, 0, 1, x] - 
       48*G[0, 0, 1, 0, 1, 0, x] - 60*G[0, 0, 1, 0, 1, 1, x] + 
       40*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 1, 0, x] + 216*G[0, 0, 1, 1, 1, 1, x] + 
       40*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
       40*G[0, 1, 0, 0, 1, 0, x] - 140*G[0, 1, 0, 0, 1, 1, x] - 
       56*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
       28*G[0, 1, 0, 1, 1, 0, x] + 124*G[0, 1, 0, 1, 1, 1, x] - 
       80*G[0, 1, 1, 0, 0, 0, x] + 56*G[0, 1, 1, 0, 0, 1, x] + 
       56*G[0, 1, 1, 0, 1, 0, x] + 80*G[0, 1, 1, 0, 1, 1, x] - 
       16*G[0, 1, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 1, 0, 1, x] + 
       84*G[0, 1, 1, 1, 1, 0, x] - 84*G[0, 1, 1, 1, 1, 1, x] + 
       40*G[1, 0, 0, 0, 0, 0, x] - 68*G[1, 0, 0, 0, 0, 1, x] - 
       68*G[1, 0, 0, 0, 1, 0, x] + 64*G[1, 0, 0, 0, 1, 1, x] + 
       60*G[1, 0, 0, 1, 0, 0, x] - 44*G[1, 0, 0, 1, 0, 1, x] - 
       44*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
       92*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, 1, 0, x] - 48*G[1, 0, 1, 0, 1, 1, x] - 
       108*G[1, 0, 1, 1, 0, 0, x] + 40*G[1, 0, 1, 1, 0, 1, x] + 
       40*G[1, 0, 1, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, 1, x] + 
       20*G[1, 1, 0, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 0, 1, x] - 
       40*G[1, 1, 0, 0, 1, 0, x] + 4*G[1, 1, 0, 0, 1, 1, x] + 
       12*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
       4*G[1, 1, 0, 1, 1, 0, x] + 44*G[1, 1, 0, 1, 1, 1, x] + 
       28*G[1, 1, 1, 0, 0, 0, x] - 48*G[1, 1, 1, 0, 0, 1, x] - 
       48*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] + 
       Log[mu2]^6*(5/36 - (5*RATIO[x])/36) + Log[mu2]^5*
        (-127/180 - (5*G[0, x])/6 + (127/180 + (5*G[0, x])/6)*RATIO[x]) + 
       Log[mu2]^4*(-80/27 - ((55*I)/36)*Pi - Pi^2/24 + 2*G[0, x] - 
         ((7*I)/6)*Pi*G[0, x] + ((7*I)/6)*Pi*G[1, x] + (11*G[0, 0, x])/6 + 
         (7*G[0, 1, x])/6 + (7*G[1, 0, x])/6 + (((-11*I)/12)*Pi*G[0, x] - 
           (11*G[0, 0, x])/12)*RATIO[(1 - x)^(-1)] + 
         (80/27 + ((11*I)/18)*Pi + Pi^2/24 - (35*G[0, x])/12 + 
           (3*I)*Pi*G[0, x] - ((7*I)/6)*Pi*G[1, x] - (7*G[0, 1, x])/6 - 
           (7*G[1, 0, x])/6)*RATIO[x]) + (61889*Zeta[3])/324 + 
       ((799*I)/6)*Pi*Zeta[3] - (400*Pi^2*Zeta[3])/9 - 
       ((130*I)/3)*Pi^3*Zeta[3] - (15671*G[0, x]*Zeta[3])/54 - 
       ((676*I)/9)*Pi*G[0, x]*Zeta[3] + (17*Pi^2*G[0, x]*Zeta[3])/3 - 
       (4135*G[1, x]*Zeta[3])/36 - (26*I)*Pi*G[1, x]*Zeta[3] + 
       20*Pi^2*G[1, x]*Zeta[3] + (1586*G[0, 0, x]*Zeta[3])/9 - 
       ((100*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (206*G[0, 1, x]*Zeta[3])/3 - 
       ((184*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (106*G[1, 0, x]*Zeta[3])/3 - 
       ((28*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (218*G[1, 1, x]*Zeta[3])/3 + 
       (64*I)*Pi*G[1, 1, x]*Zeta[3] - (404*G[0, 0, 0, x]*Zeta[3])/3 + 
       16*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] + 
       12*G[0, 1, 1, x]*Zeta[3] - 100*G[1, 0, 1, x]*Zeta[3] + 
       4*G[1, 1, 0, x]*Zeta[3] - 48*G[1, 1, 1, x]*Zeta[3] - 
       (709*Zeta[3]^2)/9 + Log[mu2]^3*(-118/81 + ((9*I)/2)*Pi + 
         (137*Pi^2)/36 + (883*G[0, x])/54 + ((5*I)/9)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/6 - (14*Pi^2*G[1, x])/3 - (67*G[0, 0, x])/9 + 
         ((14*I)/3)*Pi*G[0, 0, x] + ((14*I)/3)*Pi*G[0, 1, x] + 
         ((14*I)/3)*Pi*G[1, 0, x] - (8*G[0, 0, 0, x])/3 + 
         RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 + ((79*I)/18)*Pi*G[0, x] + 
           3*Pi^2*G[0, x] + (79*G[0, 0, x])/18 - I*Pi*G[0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, x])/3 - (4*Zeta[3])/3) + 
         RATIO[x]*(118/81 - ((13*I)/9)*Pi - (29*Pi^2)/36 - ((4*I)/9)*Pi^3 - 
           (359*G[0, x])/27 - ((35*I)/3)*Pi*G[0, x] - (37*Pi^2*G[0, x])/6 + 
           (14*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi*G[0, 0, x] - 
           ((14*I)/3)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
           (8*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 - (4*Zeta[3])/9) + 
         (28*Zeta[3])/9) + RATIO[x^(-1)]*(((-189*I)/2)*Pi*G[1, x] - 
         (59*Pi^2*G[1, x])/12 - ((28*I)/3)*Pi^3*G[1, x] + 
         (77*Pi^4*G[1, x])/18 - (30*I)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/
          3 - ((53*I)/6)*Pi^3*G[0, 1, x] + ((63*I)/2)*Pi*G[1, 0, x] - 
         4*Pi^2*G[1, 0, x] + ((9*I)/2)*Pi^3*G[1, 0, x] - (189*G[1, 1, x])/2 + 
         ((161*I)/2)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/3 - 
         ((53*I)/6)*Pi^3*G[1, 1, x] - (15*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + (13*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/
          3 - 30*G[0, 1, 1, x] + (18*I)*Pi*G[0, 1, 1, x] + 
         (43*Pi^2*G[0, 1, 1, x])/6 - (13*I)*Pi*G[1, 0, 0, x] + 
         (31*Pi^2*G[1, 0, 0, x])/3 + (63*G[1, 0, 1, x])/2 + 
         (12*I)*Pi*G[1, 0, 1, x] + (19*Pi^2*G[1, 0, 1, x])/6 + 
         (63*G[1, 1, 0, x])/2 + (18*I)*Pi*G[1, 1, 0, x] - 
         (169*Pi^2*G[1, 1, 0, x])/6 + 98*G[1, 1, 1, x] - 
         (46*I)*Pi*G[1, 1, 1, x] - 6*Pi^2*G[1, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
         15*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, x] + 13*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 13*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] - 
         13*G[1, 0, 0, 1, x] - 13*G[1, 0, 1, 0, x] - 
         (80*I)*Pi*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] + 33*G[1, 1, 0, 0, x] - 
         (38*I)*Pi*G[1, 1, 0, 0, x] - 30*G[1, 1, 0, 1, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 30*G[1, 1, 1, 0, x] + 
         (72*I)*Pi*G[1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
         8*G[0, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
         18*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 1, x] + 
         6*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] - 
         74*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
         90*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
         66*G[1, 1, 1, 0, 0, x] + 18*G[1, 1, 1, 0, 1, x] + 
         18*G[1, 1, 1, 1, 0, x] + 20*G[1, x]*Zeta[3] + (18*I)*Pi*G[1, x]*
          Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
         74*G[1, 1, x]*Zeta[3]) + Log[mu2]^2*(10607/216 + ((2507*I)/36)*Pi - 
         (25*Pi^2)/9 + ((41*I)/12)*Pi^3 - (91*Pi^4)/720 + 
         (7993*G[0, x])/108 - ((79*I)/6)*Pi*G[0, x] - (178*Pi^2*G[0, x])/9 + 
         (I/2)*Pi^3*G[0, x] - ((5*I)/2)*Pi*G[1, x] - (17*Pi^2*G[1, x])/3 - 
         ((15*I)/2)*Pi^3*G[1, x] - (1003*G[0, 0, x])/18 + 
         ((55*I)/3)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/6 - 
         (13*G[0, 1, x])/2 - (7*I)*Pi*G[0, 1, x] - (121*Pi^2*G[0, 1, x])/6 - 
         (13*G[1, 0, x])/2 + ((62*I)/3)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/
          6 + 4*G[1, 1, x] + (9*I)*Pi*G[1, 1, x] + 14*Pi^2*G[1, 1, x] + 
         (62*G[0, 0, 0, x])/3 - (14*I)*Pi*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
         (28*I)*Pi*G[0, 0, 1, x] + 20*G[0, 1, 0, x] + 
         (14*I)*Pi*G[0, 1, 0, x] - 27*G[0, 1, 1, x] + (35*G[1, 0, 0, x])/3 - 
         (8*I)*Pi*G[1, 0, 0, x] + 9*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         9*G[1, 1, 0, x] - (14*I)*Pi*G[1, 1, 0, x] - 
         (14*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] + 36*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
         8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 1, x] - 
         14*G[1, 1, 1, 0, x] + ((-8*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] + 
           (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] + 
           (3*I)*Pi*G[1, 1, x] + 3*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 
           3*G[1, 1, 0, x])*RATIO[x^(-1)] + (496*Zeta[3])/9 + 
         (24*I)*Pi*Zeta[3] - (52*G[0, x]*Zeta[3])/3 - 8*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*((-3*I)*Pi^3 - (43*Pi^4)/72 + 
           ((655*I)/36)*Pi*G[0, x] + (85*Pi^2*G[0, x])/18 + 
           ((47*I)/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] + 
           (655*G[0, 0, x])/36 - ((51*I)/2)*Pi*G[0, 0, x] - 
           (31*Pi^2*G[0, 0, x])/4 - (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 + (6*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/
            2 - (80*G[0, 0, 0, x])/3 + (17*I)*Pi*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (3*I)*Pi*G[0, 1, 0, x] + 6*G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] + 
           8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
           3*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 
           18*Zeta[3] - (11*I)*Pi*Zeta[3] + 17*G[0, x]*Zeta[3] - 
           G[1, x]*Zeta[3]) + RATIO[x]*(-10607/216 - ((310*I)/9)*Pi + 
           (49*Pi^2)/6 + ((20*I)/3)*Pi^3 + (493*Pi^4)/240 - 
           (1048*G[0, x])/27 - ((359*I)/9)*Pi*G[0, x] + (35*Pi^2*G[0, x])/4 - 
           ((25*I)/3)*Pi^3*G[0, x] + 10*Pi^2*G[1, x] + ((43*I)/6)*Pi^3*
            G[1, x] + 4*G[0, 0, x] + ((119*I)/3)*Pi*G[0, 0, x] + 
           (37*Pi^2*G[0, 0, x])/3 - 4*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 
           (43*Pi^2*G[0, 1, x])/2 - 4*G[1, 0, x] - ((119*I)/3)*Pi*
            G[1, 0, x] - (29*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] - 
           (12*I)*Pi*G[1, 1, x] - 14*Pi^2*G[1, 1, x] + (83*G[0, 0, 0, x])/3 - 
           (20*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
           (20*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, x] - (83*G[1, 0, 0, x])/3 + 
           (12*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
           (16*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] - 
           4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
           12*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 
           14*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
           2*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
           (676*Zeta[3])/9 - (26*I)*Pi*Zeta[3] - (50*G[0, x]*Zeta[3])/3 + 
           10*G[1, x]*Zeta[3])) + (2449*Zeta[5])/15 + (628*I)*Pi*Zeta[5] - 
       6*G[0, x]*Zeta[5] + 76*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-4451*I)/324)*Pi^3 - (30727*Pi^4)/2592 - ((4303*I)/1080)*Pi^5 + 
         (421*Pi^6)/560 - ((41947*I)/324)*Pi*G[0, x] + (32185*Pi^2*G[0, x])/
          324 + ((1789*I)/54)*Pi^3*G[0, x] + (479*Pi^4*G[0, x])/270 - 
         (I/48)*Pi^5*G[0, x] - ((557*I)/216)*Pi^3*G[1, x] - 
         (359*Pi^4*G[1, x])/216 - ((67*I)/180)*Pi^5*G[1, x] - 
         (41947*G[0, 0, x])/324 - ((6125*I)/54)*Pi*G[0, 0, x] - 
         (1510*Pi^2*G[0, 0, x])/27 - ((491*I)/36)*Pi^3*G[0, 0, x] - 
         (191*Pi^4*G[0, 0, x])/720 - ((483*I)/4)*Pi*G[0, 1, x] - 
         (317*Pi^2*G[0, 1, x])/12 + (4*I)*Pi^3*G[0, 1, x] - 
         (79*Pi^4*G[0, 1, x])/20 - ((4139*I)/108)*Pi*G[1, 0, x] + 
         (5257*Pi^2*G[1, 0, x])/216 + ((53*I)/9)*Pi^3*G[1, 0, x] + 
         (11*Pi^4*G[1, 0, x])/60 - I*Pi^3*G[1, 1, x] - (Pi^4*G[1, 1, x])/90 - 
         (19*G[0, 0, 0, x])/36 + ((6047*I)/36)*Pi*G[0, 0, 0, x] + 
         (272*Pi^2*G[0, 0, 0, x])/9 + ((35*I)/6)*Pi^3*G[0, 0, 0, x] - 
         (483*G[0, 0, 1, x])/4 - ((23*I)/2)*Pi*G[0, 0, 1, x] + 
         (107*Pi^2*G[0, 0, 1, x])/2 + ((7*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (483*G[0, 1, 0, x])/4 - ((103*I)/18)*Pi*G[0, 1, 0, x] + 
         (62*Pi^2*G[0, 1, 0, x])/9 - ((41*I)/6)*Pi^3*G[0, 1, 0, x] + 
         ((357*I)/4)*Pi*G[0, 1, 1, x] + (3*Pi^2*G[0, 1, 1, x])/2 - 
         ((37*I)/3)*Pi^3*G[0, 1, 1, x] - (4139*G[1, 0, 0, x])/108 - 
         ((1025*I)/36)*Pi*G[1, 0, 0, x] - (197*Pi^2*G[1, 0, 0, x])/18 - 
         (3*I)*Pi^3*G[1, 0, 0, x] - ((119*I)/4)*Pi*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/2 + (5*I)*Pi^3*G[1, 0, 1, x] - 
         ((257*I)/18)*Pi*G[1, 1, 0, x] + (28*Pi^2*G[1, 1, 0, x])/9 + 
         ((7*I)/6)*Pi^3*G[1, 1, 0, x] + (1741*G[0, 0, 0, 0, x])/18 - 
         (127*I)*Pi*G[0, 0, 0, 0, x] - (39*Pi^2*G[0, 0, 0, 0, x])/2 + 
         (561*G[0, 0, 0, 1, x])/4 - (81*I)*Pi*G[0, 0, 0, 1, x] + 
         (50*Pi^2*G[0, 0, 0, 1, x])/3 + (561*G[0, 0, 1, 0, x])/4 + 
         (26*I)*Pi*G[0, 0, 1, 0, x] - (43*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (369*G[0, 0, 1, 1, x])/4 + (30*I)*Pi*G[0, 0, 1, 1, x] - 
         (82*Pi^2*G[0, 0, 1, 1, x])/3 - (1277*G[0, 1, 0, 0, x])/36 + 
         (27*I)*Pi*G[0, 1, 0, 0, x] - (25*Pi^2*G[0, 1, 0, 0, x])/6 + 
         (357*G[0, 1, 0, 1, x])/4 + (105*I)*Pi*G[0, 1, 0, 1, x] - 
         (112*Pi^2*G[0, 1, 0, 1, x])/3 + (357*G[0, 1, 1, 0, x])/4 + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (23*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + 16*Pi^2*G[0, 1, 1, 1, x] - 
         (7*G[1, 0, 0, 0, x])/3 + (40*I)*Pi*G[1, 0, 0, 0, x] + 
         (22*Pi^2*G[1, 0, 0, 0, x])/3 - (119*G[1, 0, 0, 1, x])/4 - 
         (15*I)*Pi*G[1, 0, 0, 1, x] + (44*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (119*G[1, 0, 1, 0, x])/4 - (Pi^2*G[1, 0, 1, 0, x])/3 + 
         (18*I)*Pi*G[1, 0, 1, 1, x] - (14*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (257*G[1, 1, 0, 0, x])/18 - (9*I)*Pi*G[1, 1, 0, 0, x] - 
         (13*Pi^2*G[1, 1, 0, 0, x])/6 - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (2*Pi^2*G[1, 1, 0, 1, x])/3 - (314*G[0, 0, 0, 0, 0, x])/3 + 
         (90*I)*Pi*G[0, 0, 0, 0, 0, x] - 102*G[0, 0, 0, 0, 1, x] - 
         (72*I)*Pi*G[0, 0, 0, 0, 1, x] - 102*G[0, 0, 0, 1, 0, x] - 
         (38*I)*Pi*G[0, 0, 0, 1, 0, x] - 39*G[0, 0, 0, 1, 1, x] + 
         (76*I)*Pi*G[0, 0, 0, 1, 1, x] + 26*G[0, 0, 1, 0, 0, x] - 
         (60*I)*Pi*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] + 
         (84*I)*Pi*G[0, 0, 1, 0, 1, x] - 60*G[0, 0, 1, 1, 0, x] + 
         (38*I)*Pi*G[0, 0, 1, 1, 0, x] + 156*G[0, 0, 1, 1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, 1, x] + (220*G[0, 1, 0, 0, 0, x])/3 - 
         (50*I)*Pi*G[0, 1, 0, 0, 0, x] - 30*G[0, 1, 0, 0, 1, x] + 
         (128*I)*Pi*G[0, 1, 0, 0, 1, x] - 30*G[0, 1, 0, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 1, 0, x] + 99*G[0, 1, 0, 1, 1, x] - 
         (84*I)*Pi*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
         (100*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, 0, x] + (100*G[1, 0, 0, 0, 0, x])/3 - 
         (28*I)*Pi*G[1, 0, 0, 0, 0, x] + 30*G[1, 0, 0, 0, 1, x] - 
         (40*I)*Pi*G[1, 0, 0, 0, 1, x] + 30*G[1, 0, 0, 1, 0, x] + 
         (14*I)*Pi*G[1, 0, 0, 1, 0, x] - 33*G[1, 0, 0, 1, 1, x] + 
         (20*I)*Pi*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
         (10*I)*Pi*G[1, 0, 1, 1, 0, x] - (22*G[1, 1, 0, 0, 0, x])/3 + 
         (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 6*G[1, 1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 46*G[0, 0, 0, 0, 0, 0, x] + 
         68*G[0, 0, 0, 0, 0, 1, x] + 68*G[0, 0, 0, 0, 1, 0, x] - 
         100*G[0, 0, 0, 0, 1, 1, x] - 34*G[0, 0, 0, 1, 0, 0, x] + 
         36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] + 
         96*G[0, 0, 0, 1, 1, 1, x] - 92*G[0, 0, 1, 0, 0, 0, x] + 
         12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] + 
         80*G[0, 0, 1, 0, 1, 1, x] + 46*G[0, 0, 1, 1, 0, 0, x] - 
         144*G[0, 0, 1, 1, 1, 1, x] - 86*G[0, 1, 0, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
         132*G[0, 1, 0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, 0, 0, x] - 
         12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] - 
         144*G[0, 1, 0, 1, 1, 1, x] + 40*G[0, 1, 1, 0, 0, 0, x] - 
         4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
         96*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 0, x] - 
         12*G[1, 0, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 0, 1, x] - 
         20*G[1, 0, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 0, 1, 1, x] + 
         10*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
         4*G[1, 0, 0, 1, 1, 0, x] + 48*G[1, 0, 0, 1, 1, 1, x] + 
         20*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
         10*G[1, 0, 1, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] - 
         12*G[1, 1, 0, 0, 1, 1, x] - 2*G[1, 1, 0, 1, 0, 0, x] + 
         (4451*Zeta[3])/54 - (163*I)*Pi*Zeta[3] + (103*Pi^2*Zeta[3])/6 + 
         ((589*I)/18)*Pi^3*Zeta[3] + (1339*G[0, x]*Zeta[3])/18 + 
         ((389*I)/9)*Pi*G[0, x]*Zeta[3] - (115*Pi^2*G[0, x]*Zeta[3])/6 + 
         (557*G[1, x]*Zeta[3])/36 - (54*I)*Pi*G[1, x]*Zeta[3] + 
         (115*Pi^2*G[1, x]*Zeta[3])/6 - (736*G[0, 0, x]*Zeta[3])/9 + 
         (26*I)*Pi*G[0, 0, x]*Zeta[3] - 114*G[0, 1, x]*Zeta[3] - 
         (38*I)*Pi*G[0, 1, x]*Zeta[3] + (14*G[1, 0, x]*Zeta[3])/3 + 
         ((8*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] - 
         (4*I)*Pi*G[1, 1, x]*Zeta[3] + (158*G[0, 0, 0, x]*Zeta[3])/3 + 
         50*G[0, 0, 1, x]*Zeta[3] + 10*G[0, 1, 0, x]*Zeta[3] + 
         54*G[0, 1, 1, x]*Zeta[3] - (40*G[1, 0, 0, x]*Zeta[3])/3 - 
         50*G[1, 0, 1, x]*Zeta[3] + 8*G[1, 1, 0, x]*Zeta[3] - 
         (205*Zeta[3]^2)/3 - (214*Zeta[5])/3 - (536*I)*Pi*Zeta[5] - 
         44*G[1, x]*Zeta[5]) + RATIO[x]*(-23550685/46656 - 
         ((420775*I)/1296)*Pi + (69217*Pi^2)/288 + ((1598*I)/27)*Pi^3 - 
         (52507*Pi^4)/12960 + ((619*I)/360)*Pi^5 + (40223*Pi^6)/90720 - 
         (14576*G[0, x])/243 - ((5824*I)/81)*Pi*G[0, x] - 
         (21431*Pi^2*G[0, x])/648 - ((575*I)/72)*Pi^3*G[0, x] - 
         (121*Pi^4*G[0, x])/80 - ((13*I)/90)*Pi^5*G[0, x] - 
         (99*Pi^2*G[1, x])/4 + ((841*I)/36)*Pi^3*G[1, x] - 
         (143*Pi^4*G[1, x])/90 - ((11*I)/24)*Pi^5*G[1, x] + 
         (997*G[0, 0, x])/4 + ((4375*I)/36)*Pi*G[0, 0, x] + 
         (919*Pi^2*G[0, 0, x])/72 + ((19*I)/18)*Pi^3*G[0, 0, x] - 
         (59*Pi^4*G[0, 0, x])/90 - (997*G[0, 1, x])/4 + (I/4)*Pi*G[0, 1, x] + 
         (559*Pi^2*G[0, 1, x])/12 + ((169*I)/9)*Pi^3*G[0, 1, x] - 
         (217*Pi^4*G[0, 1, x])/40 - (997*G[1, 0, x])/4 - 
         ((4375*I)/36)*Pi*G[1, 0, x] + (427*Pi^2*G[1, 0, x])/36 - 
         ((19*I)/18)*Pi^3*G[1, 0, x] - (161*Pi^4*G[1, 0, x])/72 + 
         (997*G[1, 1, x])/4 - (I/4)*Pi*G[1, 1, x] - (575*Pi^2*G[1, 1, x])/
          24 - ((169*I)/9)*Pi^3*G[1, 1, x] + (223*Pi^4*G[1, 1, x])/45 - 
         (2807*G[0, 0, 0, x])/36 - ((1595*I)/12)*Pi*G[0, 0, 0, x] - 
         (293*Pi^2*G[0, 0, 0, x])/18 - ((38*I)/3)*Pi^3*G[0, 0, 0, x] + 
         138*G[0, 0, 1, x] - ((153*I)/2)*Pi*G[0, 0, 1, x] - 
         2*Pi^2*G[0, 0, 1, x] + ((104*I)/3)*Pi^3*G[0, 0, 1, x] + 
         138*G[0, 1, 0, x] + ((98*I)/3)*Pi*G[0, 1, 0, x] - 
         (37*Pi^2*G[0, 1, 0, x])/3 + (2*I)*Pi^3*G[0, 1, 0, x] - 
         (305*G[0, 1, 1, x])/4 - ((173*I)/4)*Pi*G[0, 1, 1, x] - 
         32*Pi^2*G[0, 1, 1, x] - ((34*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (2183*G[1, 0, 0, x])/18 + ((392*I)/3)*Pi*G[1, 0, 0, x] + 
         (293*Pi^2*G[1, 0, 0, x])/18 + ((38*I)/3)*Pi^3*G[1, 0, 0, x] + 
         (245*G[1, 0, 1, x])/4 + ((315*I)/4)*Pi*G[1, 0, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] - (31*I)*Pi^3*G[1, 0, 1, x] + 
         (245*G[1, 1, 0, x])/4 - ((365*I)/12)*Pi*G[1, 1, 0, x] + 
         (37*Pi^2*G[1, 1, 0, x])/3 - (2*I)*Pi^3*G[1, 1, 0, x] - 
         123*G[1, 1, 1, x] + (41*I)*Pi*G[1, 1, 1, x] + 
         32*Pi^2*G[1, 1, 1, x] + ((23*I)/3)*Pi^3*G[1, 1, 1, x] - 
         78*G[0, 0, 0, 0, x] + ((346*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (82*Pi^2*G[0, 0, 0, 0, x])/3 - (385*G[0, 0, 0, 1, x])/4 - 
         (42*I)*Pi*G[0, 0, 0, 1, x] + (88*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (385*G[0, 0, 1, 0, x])/4 + ((86*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (34*Pi^2*G[0, 0, 1, 0, x])/3 - (127*G[0, 0, 1, 1, x])/4 + 
         (36*I)*Pi*G[0, 0, 1, 1, x] - (70*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (665*G[0, 1, 0, 0, x])/12 + ((50*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         (29*Pi^2*G[0, 1, 0, 0, x])/3 - (297*G[0, 1, 0, 1, x])/4 + 
         (24*I)*Pi*G[0, 1, 0, 1, x] - (25*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (297*G[0, 1, 1, 0, x])/4 - ((104*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 1, 0, x])/3 + 54*G[0, 1, 1, 1, x] + 
         (72*I)*Pi*G[0, 1, 1, 1, x] + (107*Pi^2*G[0, 1, 1, 1, x])/3 + 
         168*G[1, 0, 0, 0, x] - ((346*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         30*Pi^2*G[1, 0, 0, 0, x] + 43*G[1, 0, 0, 1, x] + 
         (42*I)*Pi*G[1, 0, 0, 1, x] - (74*Pi^2*G[1, 0, 0, 1, x])/3 + 
         43*G[1, 0, 1, 0, x] - ((86*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         12*Pi^2*G[1, 0, 1, 0, x] + (193*G[1, 0, 1, 1, x])/4 - 
         (36*I)*Pi*G[1, 0, 1, 1, x] + (47*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (611*G[1, 1, 0, 0, x])/12 - ((50*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         7*Pi^2*G[1, 1, 0, 0, x] + 33*G[1, 1, 0, 1, x] - 
         (24*I)*Pi*G[1, 1, 0, 1, x] + (11*Pi^2*G[1, 1, 0, 1, x])/3 + 
         33*G[1, 1, 1, 0, x] + ((104*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, 1, x] + 
         146*G[0, 0, 0, 0, 0, x] - (152*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         72*G[0, 0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 1, 0, x] + (72*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         66*G[0, 0, 0, 1, 1, x] - (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (86*G[0, 0, 1, 0, 0, x])/3 + (144*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] - (104*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, 1, x] - (128*G[0, 1, 0, 0, 0, x])/3 + 
         (36*I)*Pi*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 48*G[0, 1, 0, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         (20*I)*Pi*G[0, 1, 0, 1, 1, x] - (176*G[0, 1, 1, 0, 0, x])/3 - 
         (40*I)*Pi*G[0, 1, 1, 0, 0, x] + 72*G[0, 1, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 1, 1, 0, x] - (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         146*G[1, 0, 0, 0, 0, x] + (100*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         72*G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         72*G[1, 0, 0, 1, 0, x] - (84*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         66*G[1, 0, 0, 1, 1, x] + (28*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (86*G[1, 0, 1, 0, 0, x])/3 - (124*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] + 
         (100*I)*Pi*G[1, 0, 1, 1, 0, x] - (44*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (128*G[1, 1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         48*G[1, 1, 0, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         48*G[1, 1, 0, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (176*G[1, 1, 1, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         72*G[1, 1, 1, 0, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 92*G[0, 0, 0, 0, 0, 0, x] - 
         108*G[0, 0, 0, 0, 0, 1, x] - 108*G[0, 0, 0, 0, 1, 0, x] + 
         40*G[0, 0, 0, 0, 1, 1, x] + 68*G[0, 0, 0, 1, 0, 0, x] - 
         52*G[0, 0, 0, 1, 0, 1, x] - 52*G[0, 0, 0, 1, 1, 0, x] + 
         56*G[0, 0, 0, 1, 1, 1, x] + 160*G[0, 0, 1, 0, 0, 0, x] + 
         24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
         16*G[0, 0, 1, 0, 1, 1, x] - 132*G[0, 0, 1, 1, 0, 0, x] + 
         40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] - 
         72*G[0, 0, 1, 1, 1, 1, x] + 132*G[0, 1, 0, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 0, 1, 1, x] + 20*G[0, 1, 0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] + 
         20*G[0, 1, 0, 1, 1, 1, x] - 48*G[0, 1, 1, 0, 0, 1, x] - 
         48*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 1, 0, 0, x] - 84*G[0, 1, 1, 1, 0, 1, x] - 
         84*G[0, 1, 1, 1, 1, 0, x] + 84*G[0, 1, 1, 1, 1, 1, x] - 
         16*G[1, 0, 0, 0, 0, 0, x] + 108*G[1, 0, 0, 0, 0, 1, x] + 
         108*G[1, 0, 0, 0, 1, 0, x] - 44*G[1, 0, 0, 0, 1, 1, x] - 
         80*G[1, 0, 0, 1, 0, 0, x] + 52*G[1, 0, 0, 1, 0, 1, x] + 
         52*G[1, 0, 0, 1, 1, 0, x] - 32*G[1, 0, 0, 1, 1, 1, x] - 
         132*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
         128*G[1, 0, 1, 1, 0, 0, x] - 40*G[1, 0, 1, 1, 0, 1, x] - 
         40*G[1, 0, 1, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 0, 1, x] + 
         32*G[1, 1, 0, 0, 1, 0, x] + 8*G[1, 1, 0, 0, 1, 1, x] - 
         8*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
         4*G[1, 1, 0, 1, 1, 0, x] - 44*G[1, 1, 0, 1, 1, 1, x] - 
         28*G[1, 1, 1, 0, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 1, x] + 
         48*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] + 
         84*G[1, 1, 1, 1, 0, 1, x] + 84*G[1, 1, 1, 1, 1, 0, x] + 
         (29707*Zeta[3])/324 + ((4873*I)/18)*Pi*Zeta[3] - 
         (5*Pi^2*Zeta[3])/9 + ((107*I)/9)*Pi^3*Zeta[3] + 
         (14831*G[0, x]*Zeta[3])/54 + ((160*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (98*Pi^2*G[0, x]*Zeta[3])/3 - (1883*G[1, x]*Zeta[3])/12 + 
         (102*I)*Pi*G[1, x]*Zeta[3] - (103*Pi^2*G[1, x]*Zeta[3])/3 - 
         (124*G[0, 0, x]*Zeta[3])/3 - ((56*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         (122*G[0, 1, x]*Zeta[3])/3 + ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (124*G[1, 0, x]*Zeta[3])/3 + (4*I)*Pi*G[1, 0, x]*Zeta[3] + 
         (122*G[1, 1, x]*Zeta[3])/3 - (68*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (88*G[0, 0, 0, x]*Zeta[3])/3 - 140*G[0, 0, 1, x]*Zeta[3] - 
         36*G[0, 1, 0, x]*Zeta[3] - 84*G[0, 1, 1, x]*Zeta[3] + 
         (80*G[1, 0, 0, x]*Zeta[3])/3 + 176*G[1, 0, 1, x]*Zeta[3] - 
         20*G[1, 1, 0, x]*Zeta[3] + 48*G[1, 1, 1, x]*Zeta[3] + 
         (1453*Zeta[3]^2)/9 - (673*Zeta[5])/5 - (36*I)*Pi*Zeta[5] + 
         6*G[0, x]*Zeta[5] - 12*G[1, x]*Zeta[5]) + 
       Log[mu2]*(1029109/3888 + ((100897*I)/324)*Pi - (31579*Pi^2)/648 - 
         ((533*I)/54)*Pi^3 + (477*Pi^4)/80 + ((14*I)/15)*Pi^5 + 
         (17269*G[0, x])/81 - ((2467*I)/54)*Pi*G[0, x] - 
         (622*Pi^2*G[0, x])/9 - ((305*I)/18)*Pi^3*G[0, x] - 
         (341*Pi^4*G[0, x])/360 - ((109*I)/2)*Pi*G[1, x] - 
         (5*Pi^2*G[1, x])/4 + ((107*I)/9)*Pi^3*G[1, x] + 
         (16*Pi^4*G[1, x])/5 - (4096*G[0, 0, x])/27 + ((1621*I)/18)*Pi*
          G[0, 0, x] + (293*Pi^2*G[0, 0, x])/6 - I*Pi^3*G[0, 0, x] - 
         42*G[0, 1, x] - ((121*I)/2)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/3 - 
         ((83*I)/3)*Pi^3*G[0, 1, x] - 42*G[1, 0, x] + ((1313*I)/18)*Pi*
          G[1, 0, x] + (5*Pi^2*G[1, 0, x])/9 + I*Pi^3*G[1, 0, x] - 
         (25*G[1, 1, x])/2 + ((39*I)/2)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/
          3 + ((34*I)/3)*Pi^3*G[1, 1, x] + 113*G[0, 0, 0, x] - 
         ((250*I)/3)*Pi*G[0, 0, 0, x] - 10*Pi^2*G[0, 0, 0, x] + 
         (177*G[0, 0, 1, x])/2 - (32*I)*Pi*G[0, 0, 1, x] - 
         (148*Pi^2*G[0, 0, 1, x])/3 + (177*G[0, 1, 0, x])/2 - 
         ((26*I)/3)*Pi*G[0, 1, 0, x] + (22*Pi^2*G[0, 1, 0, x])/3 - 
         136*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] + 
         46*Pi^2*G[0, 1, 1, x] + (526*G[1, 0, 0, x])/9 - 
         ((62*I)/3)*Pi*G[1, 0, 0, x] - (28*Pi^2*G[1, 0, 0, x])/3 + 
         (55*G[1, 0, 1, x])/2 + (62*I)*Pi*G[1, 0, 1, x] + 
         (26*Pi^2*G[1, 0, 1, x])/3 + (55*G[1, 1, 0, x])/2 - 
         ((238*I)/3)*Pi*G[1, 1, 0, x] - (22*Pi^2*G[1, 1, 0, x])/3 - 
         16*G[1, 1, 1, x] - (36*I)*Pi*G[1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, x] - 
         (110*G[0, 0, 0, 0, x])/3 + (28*I)*Pi*G[0, 0, 0, 0, x] - 
         88*G[0, 0, 0, 1, x] + (68*I)*Pi*G[0, 0, 0, 1, x] - 
         88*G[0, 0, 1, 0, x] + (12*I)*Pi*G[0, 0, 1, 0, x] + 
         16*G[0, 0, 1, 1, x] - (44*I)*Pi*G[0, 0, 1, 1, x] - 
         (32*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, x] - 
         38*G[0, 1, 0, 1, x] - (80*I)*Pi*G[0, 1, 0, 1, x] - 
         38*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
         108*G[0, 1, 1, 1, x] - (28*I)*Pi*G[0, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 0, x] - 
         20*G[1, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, x] - (52*I)*Pi*G[1, 0, 1, 0, x] + 
         64*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, x] - 
         (184*G[1, 1, 0, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, x] - 
         36*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] - 
         36*G[1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 0, x] + 
         (56*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 1, 1, x] + 
         28*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] - 
         144*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] - 
         76*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
         56*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
         8*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, x] + 
         32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 1, x] + 
         56*G[1, 1, 1, 1, 0, x] + (8039*Zeta[3])/54 + ((1214*I)/9)*Pi*
          Zeta[3] - (187*Pi^2*Zeta[3])/3 - (394*G[0, x]*Zeta[3])/3 + 
         ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (340*G[1, x]*Zeta[3])/3 - 
         ((52*I)/3)*Pi*G[1, x]*Zeta[3] + (304*G[0, 0, x]*Zeta[3])/3 + 
         (92*G[0, 1, x]*Zeta[3])/3 - (28*G[1, 0, x]*Zeta[3])/3 + 
         32*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*((-49*I)*Pi*G[1, x] - 
           (19*Pi^2*G[1, x])/3 - ((31*I)/3)*Pi^3*G[1, x] - 
           (5*I)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] + (15*I)*Pi*G[1, 0, x] - 
           (23*Pi^2*G[1, 0, x])/3 - 49*G[1, 1, x] + (31*I)*Pi*G[1, 1, x] + 
           6*Pi^2*G[1, 1, x] + (6*I)*Pi*G[0, 1, 0, x] - 5*G[0, 1, 1, x] - 
           (4*I)*Pi*G[1, 0, 0, x] + 15*G[1, 0, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] + 15*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] + 32*G[1, 1, 1, x] - 
           (12*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
           6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 40*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(((-284*I)/27)*Pi^3 - (3419*Pi^4)/1080 - 
           ((161*I)/180)*Pi^5 + ((212*I)/27)*Pi*G[0, x] + (961*Pi^2*G[0, x])/
            27 + ((143*I)/12)*Pi^3*G[0, x] + (Pi^4*G[0, x])/5 - 
           ((49*I)/18)*Pi^3*G[1, x] - (16*Pi^4*G[1, x])/45 + 
           (212*G[0, 0, x])/27 - ((829*I)/9)*Pi*G[0, 0, x] - 
           (253*Pi^2*G[0, 0, x])/12 - ((41*I)/6)*Pi^3*G[0, 0, x] - 
           ((119*I)/2)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] + 
           (10*I)*Pi^3*G[0, 1, x] + ((65*I)/18)*Pi*G[1, 0, x] + 
           (91*Pi^2*G[1, 0, x])/18 + ((10*I)/3)*Pi^3*G[1, 0, x] - 
           69*G[0, 0, 0, x] + ((259*I)/3)*Pi*G[0, 0, 0, x] + 
           (50*Pi^2*G[0, 0, 0, x])/3 - (119*G[0, 0, 1, x])/2 - 
           (30*I)*Pi*G[0, 0, 1, x] + (88*Pi^2*G[0, 0, 1, x])/3 - 
           (119*G[0, 1, 0, x])/2 - ((13*I)/3)*Pi*G[0, 1, 0, x] - 
           (8*Pi^2*G[0, 1, 0, x])/3 + (36*I)*Pi*G[0, 1, 1, x] - 
           (28*Pi^2*G[0, 1, 1, x])/3 + (65*G[1, 0, 0, x])/18 - 
           ((70*I)/3)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 + 
           ((13*I)/3)*Pi*G[1, 1, 0, x] + 2*Pi^2*G[1, 1, 0, x] + 
           (239*G[0, 0, 0, 0, x])/3 - (62*I)*Pi*G[0, 0, 0, 0, x] + 
           60*G[0, 0, 0, 1, x] - (80*I)*Pi*G[0, 0, 0, 1, x] + 
           60*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] - 
           66*G[0, 0, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, x] - 
           (49*G[0, 1, 0, 0, x])/3 + (34*I)*Pi*G[0, 1, 0, 0, x] + 
           36*G[0, 1, 0, 1, x] + (72*I)*Pi*G[0, 1, 0, 1, x] + 
           36*G[0, 1, 1, 0, x] - (20*I)*Pi*G[0, 1, 1, 0, x] - 
           (70*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 0, x] - 
           12*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
           (13*G[1, 1, 0, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, 0, x] - 
           24*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
           40*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] + 
           20*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 0, 1, x] - 
           8*G[0, 0, 1, 1, 0, x] + 96*G[0, 0, 1, 1, 1, x] + 
           40*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 1, 1, x] - 
           20*G[0, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, x] + 
           8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
           24*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + (568*Zeta[3])/9 - 
           (109*I)*Pi*Zeta[3] + (115*Pi^2*Zeta[3])/3 + 5*G[0, x]*Zeta[3] + 
           ((22*I)/3)*Pi*G[0, x]*Zeta[3] + (49*G[1, x]*Zeta[3])/3 - 
           (10*I)*Pi*G[1, x]*Zeta[3] - (80*G[0, 0, x]*Zeta[3])/3 - 
           100*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 88*Zeta[5]) + 
         58*Zeta[5] + RATIO[x]*(-1029109/3888 - ((55117*I)/324)*Pi + 
           (53383*Pi^2)/648 + ((3191*I)/108)*Pi^3 - (3283*Pi^4)/2160 + 
           ((29*I)/90)*Pi^5 - (5824*G[0, x])/81 - ((2096*I)/27)*Pi*G[0, x] + 
           (1009*Pi^2*G[0, x])/108 + ((5*I)/18)*Pi^3*G[0, x] + 
           (197*Pi^4*G[0, x])/360 + (57*Pi^2*G[1, x])/4 + ((125*I)/9)*Pi^3*
            G[1, x] - (79*Pi^4*G[1, x])/45 + (123*G[0, 0, x])/2 + 
           ((605*I)/6)*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] + ((44*I)/3)*Pi^3*
            G[0, 0, x] - (123*G[0, 1, x])/2 + ((41*I)/2)*Pi*G[0, 1, x] + 
           26*Pi^2*G[0, 1, x] + ((47*I)/3)*Pi^3*G[0, 1, x] - 
           (123*G[1, 0, x])/2 - ((605*I)/6)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 
           ((23*I)/3)*Pi^3*G[1, 0, x] + (123*G[1, 1, x])/2 - 
           ((41*I)/2)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 
           ((34*I)/3)*Pi^3*G[1, 1, x] + (124*G[0, 0, 0, x])/3 - 
           ((286*I)/3)*Pi*G[0, 0, 0, x] - (70*Pi^2*G[0, 0, 0, x])/3 + 
           (103*G[0, 0, 1, x])/2 - (36*I)*Pi*G[0, 0, 1, x] + 
           (56*Pi^2*G[0, 0, 1, x])/3 + (103*G[0, 1, 0, x])/2 - 
           ((38*I)/3)*Pi*G[0, 1, 0, x] - 2*Pi^2*G[0, 1, 0, x] - 
           23*G[0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, x] - 
           (118*Pi^2*G[0, 1, 1, x])/3 - (241*G[1, 0, 0, x])/3 + 
           ((286*I)/3)*Pi*G[1, 0, 0, x] + 22*Pi^2*G[1, 0, 0, x] - 
           (25*G[1, 0, 1, x])/2 + (36*I)*Pi*G[1, 0, 1, x] - 
           (22*Pi^2*G[1, 0, 1, x])/3 - (25*G[1, 1, 0, x])/2 + 
           ((38*I)/3)*Pi*G[1, 1, 0, x] + (10*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, x] + 
           28*Pi^2*G[1, 1, 1, x] - (308*G[0, 0, 0, 0, x])/3 + 
           (96*I)*Pi*G[0, 0, 0, 0, x] - 48*G[0, 0, 0, 1, x] + 
           (20*I)*Pi*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] - 
           (68*I)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, 1, x] + (34*G[0, 1, 0, 0, x])/3 - 
           (20*I)*Pi*G[0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, x] + 
           (8*I)*Pi*G[0, 1, 0, 1, x] - 48*G[0, 1, 1, 0, x] + 
           (36*I)*Pi*G[0, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 1, x] + 
           (308*G[1, 0, 0, 0, x])/3 - (56*I)*Pi*G[1, 0, 0, 0, x] + 
           48*G[1, 0, 0, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, x] + 
           48*G[1, 0, 1, 0, x] + (60*I)*Pi*G[1, 0, 1, 0, x] + 
           12*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] - 
           (34*G[1, 1, 0, 0, x])/3 - (20*I)*Pi*G[1, 1, 0, 0, x] + 
           48*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] + 
           48*G[1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 0, x] - 
           (56*I)*Pi*G[1, 1, 1, 1, x] + 48*G[0, 0, 0, 0, 0, x] + 
           56*G[0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 1, 0, x] - 
           20*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 0, x] - 
           12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
           48*G[0, 0, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, x] + 
           32*G[0, 1, 0, 0, 1, x] + 32*G[0, 1, 0, 1, 0, x] + 
           4*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
           56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
           56*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
           56*G[1, 0, 0, 0, 1, x] - 56*G[1, 0, 0, 1, 0, x] + 
           8*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] + 
           12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
           8*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] - 
           32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] + 
           8*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 0, 1, x] - 
           56*G[1, 1, 1, 1, 0, x] - (6773*Zeta[3])/54 + ((1228*I)/9)*Pi*
            Zeta[3] + (101*Pi^2*Zeta[3])/3 + (644*G[0, x]*Zeta[3])/3 - 
           (48*I)*Pi*G[0, x]*Zeta[3] - (178*G[1, x]*Zeta[3])/3 + 
           ((40*I)/3)*Pi*G[1, x]*Zeta[3] - 48*G[0, 0, x]*Zeta[3] + 
           (364*G[0, 1, x]*Zeta[3])/3 - (68*G[1, 0, x]*Zeta[3])/3 - 
           32*G[1, 1, x]*Zeta[3] + 70*Zeta[5]))))) + 
 DD[i1, i4]*DD[i2, i3]*(-30659/324 - ((2342*I)/27)*Pi + (3001*Pi^2)/108 + 
   ((73*I)/18)*Pi^3 + Pi^4/20 - (1576*G[0, x])/27 + (6*I)*Pi*G[0, x] + 
   (22*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] + (808*G[1, x])/27 - 
   ((112*I)/9)*Pi*G[1, x] - (22*Pi^2*G[1, x])/3 + (3*I)*Pi^3*G[1, x] + 
   (488*G[0, 0, x])/9 + ((14*I)/3)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 - 
   4*G[0, 1, x] + ((110*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 - 
   4*G[1, 0, x] - ((26*I)/3)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 - 
   28*G[1, 1, x] - ((38*I)/3)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 - 
   (20*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
   (24*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + 
   (122*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] - (26*G[1, 0, 0, x])/3 + 
   2*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
   (4*I)*Pi*G[1, 1, 0, x] - (44*G[1, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, x] - 
   8*G[0, 0, 0, 0, x] - 28*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 
   4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 
   8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
   4*G[1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, x] + 
   ((28*I)*Pi*G[1, x] + 28*G[1, 1, x])*RATIO[x^(-1)] + 
   Log[mu2]^4*(1 - RATIO[x]) + Log[mu2]^3*(10/9 + (2*I)*Pi + 4*G[0, x] - 
     6*G[1, x] + (-10/9 - (2*I)*Pi - 4*G[0, x] + 6*G[1, x])*RATIO[x]) + 
   Log[mu2]^2*(-151/18 - ((2*I)/3)*Pi - Pi^2 - 8*G[0, x] + 4*G[1, x] - 
     (10*I)*Pi*G[1, x] - 8*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 
     12*G[1, 1, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (151/18 + ((8*I)/3)*Pi + Pi^2 + 10*G[0, x] - (4*I)*Pi*G[0, x] - 
       4*G[1, x] + (10*I)*Pi*G[1, x] + 4*G[0, 0, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x]) + Zeta[3]/9 - 
   (2*I)*Pi*Zeta[3] + 28*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3] + 
   Log[mu2]*(-1574/27 - ((373*I)/9)*Pi + (109*Pi^2)/18 + (I/3)*Pi^3 - 
     (398*G[0, x])/9 - ((14*I)/3)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 + 
     (176*G[1, x])/9 + (6*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/3 + 
     (40*G[0, 0, x])/3 - 2*G[0, 1, x] - (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - 
     (4*I)*Pi*G[1, 0, x] + (24*I)*Pi*G[1, 1, x] + 12*G[0, 0, 0, x] + 
     4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 4*G[1, 0, 0, x] + 
     (((-26*I)/3)*Pi*G[0, x] - (26*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
       (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] - 
       2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*
      RATIO[(1 - x)^(-1)] + RATIO[x]*(1574/27 + ((295*I)/9)*Pi - 
       (109*Pi^2)/18 - (I/3)*Pi^3 + (320*G[0, x])/9 + (20*I)*Pi*G[0, x] - 
       (2*Pi^2*G[0, x])/3 - (176*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
       (17*Pi^2*G[1, x])/3 + (8*I)*Pi*G[0, 0, x] + (8*I)*Pi*G[0, 1, x] + 
       (8*I)*Pi*G[1, 0, x] - (24*I)*Pi*G[1, 1, x] - 2*Zeta[3]) + 2*Zeta[3]) + 
   RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 - (38*Pi^4)/45 - 
     ((292*I)/9)*Pi*G[0, x] + (52*Pi^2*G[0, x])/9 - ((2*I)/3)*Pi^3*G[1, x] - 
     (292*G[0, 0, x])/9 + (2*I)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
     (10*Pi^2*G[0, 1, x])/3 - (4*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + 
     (32*G[0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, x] + 
     (24*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
     (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
     (2*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] + 26*G[0, 0, 1, 1, x] + 
     4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
     4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
     2*G[1, 1, 0, 0, x] - 4*Zeta[3] + (8*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 
     4*G[1, x]*Zeta[3]) + RATIO[x]*(30659/324 + ((1574*I)/27)*Pi - 
     (1801*Pi^2)/108 - ((85*I)/18)*Pi^3 + (163*Pi^4)/180 + (808*G[0, x])/27 + 
     ((320*I)/9)*Pi*G[0, x] - 10*Pi^2*G[0, x] - ((2*I)/3)*Pi^3*G[0, x] - 
     (808*G[1, x])/27 - ((176*I)/9)*Pi*G[1, x] + 4*Pi^2*G[1, x] - 
     ((5*I)/3)*Pi^3*G[1, x] - ((44*I)/3)*Pi*G[0, 0, x] - 
     (4*Pi^2*G[0, 0, x])/3 - ((44*I)/3)*Pi*G[0, 1, x] - 
     (8*Pi^2*G[0, 1, x])/3 + ((44*I)/3)*Pi*G[1, 0, x] - 
     (20*Pi^2*G[1, 0, x])/3 + ((44*I)/3)*Pi*G[1, 1, x] + 
     (32*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 - (44*G[0, 1, 1, x])/3 - 
     (12*I)*Pi*G[0, 1, 1, x] + (44*G[1, 0, 0, x])/3 + (44*G[1, 1, 1, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, x] - 12*G[0, 1, 1, 1, x] + 12*G[1, 1, 1, 1, x] - 
     (73*Zeta[3])/9 + (10*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 
     4*G[1, x]*Zeta[3]) + Nf^2*(-100/81 - ((40*I)/27)*Pi + (4*Pi^2)/9 + 
     Log[mu2]^2*(-4/9 + (4*RATIO[x])/9) + 
     (100/81 + ((40*I)/27)*Pi - (4*Pi^2)/9)*RATIO[x] + 
     Log[mu2]*(-40/27 - ((8*I)/9)*Pi + (40/27 + ((8*I)/9)*Pi)*RATIO[x]) + 
     e*(-1120/243 - ((424*I)/81)*Pi + (190*Pi^2)/81 + ((14*I)/27)*Pi^3 + 
       Log[mu2]^3*(-4/9 + (4*RATIO[x])/9) + (1120/243 + ((424*I)/81)*Pi - 
         (190*Pi^2)/81 - ((14*I)/27)*Pi^3)*RATIO[x] + 
       Log[mu2]^2*(-20/9 - ((4*I)/3)*Pi + (20/9 + ((4*I)/3)*Pi)*RATIO[x]) + 
       Log[mu2]*(-424/81 - ((40*I)/9)*Pi + (38*Pi^2)/27 + 
         (424/81 + ((40*I)/9)*Pi - (38*Pi^2)/27)*RATIO[x])) + 
     e^2*(-3232/243 - ((1184*I)/81)*Pi + (1714*Pi^2)/243 + 
       ((170*I)/81)*Pi^3 - (121*Pi^4)/324 + Log[mu2]^4*
        (-7/27 + (7*RATIO[x])/27) + Log[mu2]^3*(-140/81 - ((28*I)/27)*Pi + 
         (140/81 + ((28*I)/27)*Pi)*RATIO[x]) + 
       Log[mu2]^2*(-536/81 - ((140*I)/27)*Pi + (5*Pi^2)/3 + 
         (536/81 + ((140*I)/27)*Pi - (5*Pi^2)/3)*RATIO[x]) + 
       (280*Zeta[3])/81 + ((56*I)/27)*Pi*Zeta[3] + 
       Log[mu2]*(-1184/81 - ((1072*I)/81)*Pi + (50*Pi^2)/9 + 
         ((34*I)/27)*Pi^3 + RATIO[x]*(1184/81 + ((1072*I)/81)*Pi - 
           (50*Pi^2)/9 - ((34*I)/27)*Pi^3 - (56*Zeta[3])/27) + 
         (56*Zeta[3])/27) + RATIO[x]*(3232/243 + ((1184*I)/81)*Pi - 
         (1714*Pi^2)/243 - ((170*I)/81)*Pi^3 + (121*Pi^4)/324 - 
         (280*Zeta[3])/81 - ((56*I)/27)*Pi*Zeta[3]))) + 
   e*(-792047/1944 - ((62783*I)/162)*Pi + (23611*Pi^2)/162 + 
     ((4201*I)/108)*Pi^3 - (11911*Pi^4)/2160 - (I/180)*Pi^5 - 
     (15248*G[0, x])/81 + ((715*I)/9)*Pi*G[0, x] + (79*Pi^2*G[0, x])/108 + 
     ((25*I)/36)*Pi^3*G[0, x] + (6*Pi^4*G[0, x])/5 + (5522*G[1, x])/81 - 
     ((7681*I)/54)*Pi*G[1, x] + (Pi^2*G[1, x])/27 - 
     ((635*I)/36)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/60 + (6400*G[0, 0, x])/27 - 
     ((85*I)/18)*Pi*G[0, 0, x] - (595*Pi^2*G[0, 0, x])/36 - 
     ((10*I)/3)*Pi^3*G[0, 0, x] - 16*G[0, 1, x] + ((581*I)/6)*Pi*G[0, 1, x] - 
     (201*Pi^2*G[0, 1, x])/4 + (22*I)*Pi^3*G[0, 1, x] - 16*G[1, 0, x] - 
     ((779*I)/18)*Pi*G[1, 0, x] + (49*Pi^2*G[1, 0, x])/36 + 
     (I/3)*Pi^3*G[1, 0, x] - (1519*G[1, 1, x])/9 + ((85*I)/6)*Pi*G[1, 1, x] + 
     (125*Pi^2*G[1, 1, x])/4 - ((49*I)/3)*Pi^3*G[1, 1, x] - 
     (251*G[0, 0, 0, x])/2 + ((35*I)/6)*Pi*G[0, 0, 0, x] + 
     (13*Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x] + 
     ((565*I)/6)*Pi*G[0, 0, 1, x] + (109*Pi^2*G[0, 0, 1, x])/3 + 
     G[0, 1, 0, x] + ((109*I)/6)*Pi*G[0, 1, 0, x] + 3*Pi^2*G[0, 1, 0, x] + 
     (647*G[0, 1, 1, x])/6 - ((541*I)/6)*Pi*G[0, 1, 1, x] - 
     (103*Pi^2*G[0, 1, 1, x])/3 - (689*G[1, 0, 0, x])/18 + 
     ((13*I)/6)*Pi*G[1, 0, 0, x] + 3*Pi^2*G[1, 0, 0, x] + 7*G[1, 0, 1, x] - 
     ((433*I)/6)*Pi*G[1, 0, 1, x] - (28*Pi^2*G[1, 0, 1, x])/3 + 
     7*G[1, 1, 0, x] + ((203*I)/6)*Pi*G[1, 1, 0, x] + 
     (28*Pi^2*G[1, 1, 0, x])/3 + (377*G[1, 1, 1, x])/6 + 
     ((241*I)/6)*Pi*G[1, 1, 1, x] + (97*Pi^2*G[1, 1, 1, x])/3 + 
     (29*G[0, 0, 0, 0, x])/2 - (20*I)*Pi*G[0, 0, 0, 0, x] + 
     10*G[0, 0, 0, 1, x] - (76*I)*Pi*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 
     (16*I)*Pi*G[0, 0, 1, 0, x] + (505*G[0, 0, 1, 1, x])/6 + 
     (60*I)*Pi*G[0, 0, 1, 1, x] + (61*G[0, 1, 0, 0, x])/6 + 
     (48*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
     (68*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
     (52*I)*Pi*G[0, 1, 1, 0, x] - (1157*G[0, 1, 1, 1, x])/6 - 
     (8*I)*Pi*G[0, 1, 1, 1, x] + (31*G[1, 0, 0, 0, x])/2 - 
     (4*I)*Pi*G[1, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 1, x] + 
     (32*I)*Pi*G[1, 0, 1, 0, x] - (469*G[1, 0, 1, 1, x])/6 - 
     (8*I)*Pi*G[1, 0, 1, 1, x] + (203*G[1, 1, 0, 0, x])/6 - 
     (8*I)*Pi*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
     (8*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, 0, x] + (629*G[1, 1, 1, 1, x])/6 + 
     (4*I)*Pi*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 0, x] - 
     72*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 0, x] - 
     12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
     136*G[0, 0, 1, 1, 1, x] + 52*G[0, 1, 0, 0, 0, x] + 
     16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
     64*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
     8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] + 
     36*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
     20*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
     28*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
     20*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
     16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
     4*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + 
     Log[mu2]^5*(2/3 - (2*RATIO[x])/3) + Log[mu2]^4*(37/36 + ((5*I)/3)*Pi + 
       (10*G[0, x])/3 - 5*G[1, x] + (-37/36 - ((5*I)/3)*Pi - (10*G[0, x])/3 + 
         5*G[1, x])*RATIO[x]) + Log[mu2]^3*(-67/18 + ((7*I)/9)*Pi - 
       (14*Pi^2)/9 - (22*G[0, x])/3 + 4*G[1, x] - (12*I)*Pi*G[1, x] - 
       (28*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x] + 12*G[1, 1, x] + 
       (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (67/18 + ((17*I)/9)*Pi + (14*Pi^2)/9 + 10*G[0, x] - 
         ((16*I)/3)*Pi*G[0, x] - 4*G[1, x] + (12*I)*Pi*G[1, x] + 
         4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 12*G[1, 1, x])*
        RATIO[x]) + (2143*Zeta[3])/18 + ((436*I)/9)*Pi*Zeta[3] + 
     (599*Pi^2*Zeta[3])/18 + (179*G[0, x]*Zeta[3])/2 + 
     (20*I)*Pi*G[0, x]*Zeta[3] - (313*G[1, x]*Zeta[3])/6 - 
     (28*I)*Pi*G[1, x]*Zeta[3] - (124*G[0, 0, x]*Zeta[3])/3 - 
     48*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] - 60*G[1, 1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((2699*I)/18)*Pi*G[1, x] - (277*Pi^2*G[1, x])/9 + 
       ((29*I)/6)*Pi^3*G[1, x] + (52*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
       (14*Pi^2*G[1, 0, x])/3 + (2699*G[1, 1, x])/18 - (57*I)*Pi*G[1, 1, x] - 
       (11*Pi^2*G[1, 1, x])/2 + (2*I)*Pi*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] + 52*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, x] - 
       (356*G[1, 1, 1, x])/3 + 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] - 
       18*G[1, 1, 1, 1, x] - 22*G[1, x]*Zeta[3]) + 
     Log[mu2]^2*(-3497/54 - ((140*I)/3)*Pi + (239*Pi^2)/36 - (I/3)*Pi^3 - 
       (436*G[0, x])/9 - (9*I)*Pi*G[0, x] + (233*G[1, x])/18 + 
       (12*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 + 16*G[0, 0, x] - 
       3*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - 
       (6*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] + (42*I)*Pi*G[1, 1, x] + 
       22*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
       6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 6*G[1, 1, 1, x] + 
       ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])*RATIO[x^(-1)] - (22*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 - (12*I)*Pi*G[0, x] - Pi^2*G[0, x] - 
         12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - (3*I)*Pi*G[0, 1, x] - 
         I*Pi*G[1, 0, x] - 13*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 
         3*G[0, 1, 0, x] - G[1, 0, 0, x] + 2*Zeta[3]) + 
       RATIO[x]*(3497/54 + ((211*I)/6)*Pi - (275*Pi^2)/36 + I*Pi^3 + 
         (346*G[0, x])/9 + (30*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (130*G[1, x])/9 - (12*I)*Pi*G[1, x] - (38*Pi^2*G[1, x])/3 + 
         (16*I)*Pi*G[0, 0, x] + (18*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] - 
         (42*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 6*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] - 6*G[1, 1, 1, x] + (10*Zeta[3])/3)) + 
     Log[mu2]*(-43331/162 - ((12343*I)/54)*Pi + (7835*Pi^2)/108 + 
       ((199*I)/18)*Pi^3 + Pi^4/10 - (3823*G[0, x])/27 + 
       ((98*I)/9)*Pi*G[0, x] + (80*Pi^2*G[0, x])/9 + ((4*I)/3)*Pi^3*G[0, x] + 
       (2297*G[1, x])/54 - ((376*I)/9)*Pi*G[1, x] - (61*Pi^2*G[1, x])/3 + 
       ((28*I)/3)*Pi^3*G[1, x] + (1078*G[0, 0, x])/9 + 
       ((40*I)/3)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 12*G[0, 1, x] + 
       ((266*I)/3)*Pi*G[0, 1, x] + (52*Pi^2*G[0, 1, x])/3 - 12*G[1, 0, x] - 
       ((40*I)/3)*Pi*G[1, 0, x] + 8*Pi^2*G[1, 0, x] - (167*G[1, 1, x])/3 - 
       ((140*I)/3)*Pi*G[1, 1, x] - (118*Pi^2*G[1, 1, x])/3 - 
       (56*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
       (56*I)*Pi*G[0, 0, 1, x] - (20*I)*Pi*G[0, 1, 0, x] + 
       (284*G[0, 1, 1, x])/3 + (40*I)*Pi*G[0, 1, 1, x] - 
       (40*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + (24*I)*Pi*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - (176*G[1, 1, 1, x])/3 - 
       (56*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, x] - 64*G[0, 0, 1, 1, x] - 20*G[0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] - 
       20*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
       16*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] + 
       (((185*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] + (185*G[1, 1, x])/3 + (10*I)*Pi*G[1, 1, x] - 
         2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         18*G[1, 1, 1, x])*RATIO[x^(-1)] + (58*Zeta[3])/9 - 
       ((40*I)/3)*Pi*Zeta[3] + (112*G[0, x]*Zeta[3])/3 + 4*G[1, x]*Zeta[3] + 
       RATIO[x]*(43331/162 + ((4361*I)/27)*Pi - (4859*Pi^2)/108 - 
         ((275*I)/18)*Pi^3 + (163*Pi^4)/90 + (1936*G[0, x])/27 + 
         ((692*I)/9)*Pi*G[0, x] - (95*Pi^2*G[0, x])/3 - (2*I)*Pi^3*G[0, x] - 
         (1072*G[1, x])/27 - ((260*I)/9)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 - 
         ((22*I)/3)*Pi^3*G[1, x] - ((140*I)/3)*Pi*G[0, 0, x] - 
         (22*Pi^2*G[0, 0, x])/3 - ((122*I)/3)*Pi*G[0, 1, x] - 
         14*Pi^2*G[0, 1, x] + ((140*I)/3)*Pi*G[1, 0, x] - 
         18*Pi^2*G[1, 0, x] + ((122*I)/3)*Pi*G[1, 1, x] + 
         (118*Pi^2*G[1, 1, x])/3 - (140*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, x] - (122*G[0, 1, 1, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, x] + (140*G[1, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + (122*G[1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, x] - 16*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
         72*G[1, 1, 1, 1, x] - (46*Zeta[3])/9 + ((88*I)/3)*Pi*Zeta[3] + 
         (44*G[0, x]*Zeta[3])/3 - 16*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((25*I)/9)*Pi^3 - (76*Pi^4)/45 - 
         ((623*I)/9)*Pi*G[0, x] + (143*Pi^2*G[0, x])/9 + (I/3)*Pi^3*G[0, x] - 
         I*Pi^3*G[1, x] - (623*G[0, 0, x])/9 + ((32*I)/3)*Pi*G[0, 0, x] + 
         6*Pi^2*G[0, 0, x] - I*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/3 - 
         ((53*I)/3)*Pi*G[1, 0, x] + 5*Pi^2*G[1, 0, x] + (107*G[0, 0, 0, x])/
          3 + (2*I)*Pi*G[0, 0, 0, x] - G[0, 0, 1, x] + 
         (50*I)*Pi*G[0, 0, 1, x] - G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (53*G[1, 0, 0, x])/3 - 
         (2*I)*Pi*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         24*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         52*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (50*Zeta[3])/3 + (16*I)*Pi*Zeta[3] - 
         26*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3])) + 
     RATIO[x]*(792047/1944 + ((43331*I)/162)*Pi - (6341*Pi^2)/81 - 
       ((3071*I)/108)*Pi^3 + (12959*Pi^4)/2160 + ((127*I)/60)*Pi^5 + 
       (4856*G[0, x])/81 + ((1936*I)/27)*Pi*G[0, x] - 
       (1100*Pi^2*G[0, x])/27 - ((323*I)/36)*Pi^3*G[0, x] + 
       (77*Pi^4*G[0, x])/45 - (4856*G[1, x])/81 - ((1072*I)/27)*Pi*G[1, x] + 
       (416*Pi^2*G[1, x])/27 + ((71*I)/36)*Pi^3*G[1, x] + 
       (421*Pi^4*G[1, x])/180 + 10*G[0, 0, x] - ((196*I)/3)*Pi*G[0, 0, x] + 
       (245*Pi^2*G[0, 0, x])/12 - ((10*I)/3)*Pi^3*G[0, 0, x] - 
       10*G[0, 1, x] - ((148*I)/3)*Pi*G[0, 1, x] + (161*Pi^2*G[0, 1, x])/12 - 
       (9*I)*Pi^3*G[0, 1, x] - 10*G[1, 0, x] + ((196*I)/3)*Pi*G[1, 0, x] - 
       (245*Pi^2*G[1, 0, x])/12 - (6*I)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] + 
       ((148*I)/3)*Pi*G[1, 1, x] - (161*Pi^2*G[1, 1, x])/12 + 
       ((55*I)/3)*Pi^3*G[1, 1, x] - (184*G[0, 0, 0, x])/3 + 
       ((241*I)/6)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/3 - 
       4*G[0, 0, 1, x] - ((61*I)/6)*Pi*G[0, 0, 1, x] - 
       (22*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] - 
       ((97*I)/6)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 - 
       (136*G[0, 1, 1, x])/3 + ((277*I)/6)*Pi*G[0, 1, 1, x] + 
       (65*Pi^2*G[0, 1, 1, x])/3 + (184*G[1, 0, 0, x])/3 - 
       ((241*I)/6)*Pi*G[1, 0, 0, x] + (10*Pi^2*G[1, 0, 0, x])/3 + 
       4*G[1, 0, 1, x] + ((61*I)/6)*Pi*G[1, 0, 1, x] + 
       18*Pi^2*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + ((97*I)/6)*Pi*
        G[1, 1, 0, x] - (34*Pi^2*G[1, 1, 0, x])/3 + (136*G[1, 1, 1, x])/3 - 
       ((277*I)/6)*Pi*G[1, 1, 1, x] - (97*Pi^2*G[1, 1, 1, x])/3 + 
       (521*G[0, 0, 0, 0, x])/6 - (20*I)*Pi*G[0, 0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (36*I)*Pi*G[0, 0, 1, 0, x] - 
       (61*G[0, 0, 1, 1, x])/6 - (97*G[0, 1, 0, 0, x])/6 + 
       (4*I)*Pi*G[0, 1, 0, 0, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, 0, x] + (521*G[0, 1, 1, 1, x])/6 + 
       (20*I)*Pi*G[0, 1, 1, 1, x] - (521*G[1, 0, 0, 0, x])/6 + 
       (4*I)*Pi*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, x] + (61*G[1, 0, 1, 1, x])/6 - 
       (16*I)*Pi*G[1, 0, 1, 1, x] + (97*G[1, 1, 0, 0, x])/6 + 
       (12*I)*Pi*G[1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 1, 0, x] - (521*G[1, 1, 1, 1, x])/6 - 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] + 
       20*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 1, x] - 
       20*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
       4*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
       4*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] - 
       20*G[1, 0, 1, 0, 0, x] - 20*G[1, 0, 1, 0, 1, x] - 
       20*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
       20*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
       4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, 1, x] - (394*Zeta[3])/3 - 
       ((790*I)/9)*Pi*Zeta[3] + (481*Pi^2*Zeta[3])/18 - 
       (889*G[0, x]*Zeta[3])/6 - ((208*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (889*G[1, x]*Zeta[3])/6 + (76*I)*Pi*G[1, x]*Zeta[3] + 
       4*G[0, 0, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 
       48*G[1, 1, x]*Zeta[3] - 15*Zeta[5]) - 21*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((427*I)/54)*Pi^3 - (881*Pi^4)/540 - 
       ((71*I)/90)*Pi^5 - ((7201*I)/54)*Pi*G[0, x] + (1831*Pi^2*G[0, x])/54 + 
       ((97*I)/18)*Pi^3*G[0, x] - (131*Pi^4*G[0, x])/90 - 
       (I/3)*Pi^3*G[1, x] - (133*Pi^4*G[1, x])/90 - (7201*G[0, 0, x])/54 + 
       ((481*I)/9)*Pi*G[0, 0, x] - (47*Pi^2*G[0, 0, x])/18 + 
       ((10*I)/3)*Pi^3*G[0, 0, x] + ((7*I)/2)*Pi*G[0, 1, x] + 
       (10*Pi^2*G[0, 1, x])/3 - ((21*I)/2)*Pi^3*G[0, 1, x] - 
       ((791*I)/18)*Pi*G[1, 0, x] + (115*Pi^2*G[1, 0, x])/9 + 
       ((17*I)/6)*Pi^3*G[1, 0, x] - I*Pi^3*G[1, 1, x] + 
       (715*G[0, 0, 0, x])/6 - (15*I)*Pi*G[0, 0, 0, x] - 
       (35*Pi^2*G[0, 0, 0, x])/6 + (7*G[0, 0, 1, x])/2 + 
       (22*I)*Pi*G[0, 0, 1, x] - (57*Pi^2*G[0, 0, 1, x])/2 + 
       (7*G[0, 1, 0, x])/2 - (11*Pi^2*G[0, 1, 0, x])/6 - 
       (7*I)*Pi*G[0, 1, 1, x] + (37*Pi^2*G[0, 1, 1, x])/3 - 
       (791*G[1, 0, 0, x])/18 + (6*I)*Pi*G[1, 0, 0, x] - 
       (19*Pi^2*G[1, 0, 0, x])/6 - (5*I)*Pi*G[1, 0, 1, x] - 
       (19*Pi^2*G[1, 0, 1, x])/3 - (3*I)*Pi*G[1, 1, 0, x] + 
       Pi^2*G[1, 1, 0, x] - (140*G[0, 0, 0, 0, x])/3 + 
       (20*I)*Pi*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] + 
       (76*I)*Pi*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
       (26*I)*Pi*G[0, 0, 1, 0, x] + 27*G[0, 0, 1, 1, x] - 
       (54*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
       (26*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
       (64*I)*Pi*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + 
       (24*I)*Pi*G[0, 1, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (86*G[1, 0, 0, 0, x])/3 - 5*G[1, 0, 0, 1, x] + 
       (14*I)*Pi*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
       3*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
       6*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 70*G[0, 0, 0, 1, 1, x] - 
       26*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - 102*G[0, 0, 1, 1, 1, x] - 
       38*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
       6*G[0, 1, 1, 1, 0, x] - 14*G[1, 0, 0, 0, 0, x] + 
       8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
       12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 1, 0, 0, x] - (427*Zeta[3])/9 + (28*I)*Pi*Zeta[3] - 
       54*Pi^2*Zeta[3] + (26*G[0, x]*Zeta[3])/3 + ((74*I)/3)*Pi*G[0, x]*
        Zeta[3] + 2*G[1, x]*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] + 
       (56*G[0, 0, x]*Zeta[3])/3 + 72*G[0, 1, x]*Zeta[3] - 
       4*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 42*Zeta[5])) + 
   e^2*(-16939079/11664 - ((1361831*I)/972)*Pi + (546703*Pi^2)/972 + 
     ((47663*I)/324)*Pi^3 - (416789*Pi^4)/12960 - ((61*I)/48)*Pi^5 + 
     (5473*Pi^6)/5040 - (143572*G[0, x])/243 + ((10814*I)/27)*Pi*G[0, x] - 
     (29639*Pi^2*G[0, x])/648 - ((2219*I)/216)*Pi^3*G[0, x] + 
     (2261*Pi^4*G[0, x])/432 + ((17*I)/30)*Pi^5*G[0, x] + 
     (39178*G[1, x])/243 - ((55705*I)/81)*Pi*G[1, x] + 
     (26477*Pi^2*G[1, x])/324 - ((239*I)/216)*Pi^3*G[1, x] + 
     (8101*Pi^4*G[1, x])/540 - ((319*I)/360)*Pi^5*G[1, x] + 
     (285983*G[0, 0, x])/324 - ((15211*I)/108)*Pi*G[0, 0, x] - 
     (4195*Pi^2*G[0, 0, x])/108 - ((295*I)/36)*Pi^3*G[0, 0, x] - 
     (91*Pi^4*G[0, 0, x])/90 - (223*G[0, 1, x])/4 + 
     ((6763*I)/36)*Pi*G[0, 1, x] - (4813*Pi^2*G[0, 1, x])/36 - 
     ((1079*I)/18)*Pi^3*G[0, 1, x] - (2557*Pi^4*G[0, 1, x])/180 - 
     (223*G[1, 0, x])/4 - ((6281*I)/108)*Pi*G[1, 0, x] + 
     (917*Pi^2*G[1, 0, x])/27 + ((149*I)/18)*Pi^3*G[1, 0, x] - 
     (791*Pi^4*G[1, 0, x])/180 - (79259*G[1, 1, x])/108 + 
     ((9131*I)/36)*Pi*G[1, 1, x] + (815*Pi^2*G[1, 1, x])/18 + 
     ((781*I)/36)*Pi^3*G[1, 1, x] + (721*Pi^4*G[1, 1, x])/180 - 
     (2529*G[0, 0, 0, x])/4 + ((1601*I)/36)*Pi*G[0, 0, 0, x] + 
     (467*Pi^2*G[0, 0, 0, x])/12 + (8*I)*Pi^3*G[0, 0, 0, x] - G[0, 0, 1, x] + 
     ((3373*I)/12)*Pi*G[0, 0, 1, x] - (313*Pi^2*G[0, 0, 1, x])/4 + 
     ((79*I)/3)*Pi^3*G[0, 0, 1, x] - G[0, 1, 0, x] + 
     ((4915*I)/36)*Pi*G[0, 1, 0, x] - (317*Pi^2*G[0, 1, 0, x])/18 - 
     ((49*I)/3)*Pi^3*G[0, 1, 0, x] + (8239*G[0, 1, 1, x])/36 - 
     ((2161*I)/12)*Pi*G[0, 1, 1, x] + (1823*Pi^2*G[0, 1, 1, x])/18 - 
     ((95*I)/3)*Pi^3*G[0, 1, 1, x] - (2663*G[1, 0, 0, x])/108 + 
     ((2557*I)/36)*Pi*G[1, 0, 0, x] + (151*Pi^2*G[1, 0, 0, x])/9 + 
     ((26*I)/3)*Pi^3*G[1, 0, 0, x] + (13*G[1, 0, 1, x])/2 - 
     ((2335*I)/12)*Pi*G[1, 0, 1, x] + 101*Pi^2*G[1, 0, 1, x] - 
     ((89*I)/3)*Pi^3*G[1, 0, 1, x] + (13*G[1, 1, 0, x])/2 - 
     ((3313*I)/36)*Pi*G[1, 1, 0, x] - (1829*Pi^2*G[1, 1, 0, x])/36 + 
     (11*I)*Pi^3*G[1, 1, 0, x] + (21127*G[1, 1, 1, x])/36 - 
     ((545*I)/12)*Pi*G[1, 1, 1, x] - (2653*Pi^2*G[1, 1, 1, x])/36 + 
     ((115*I)/3)*Pi^3*G[1, 1, 1, x] + (5017*G[0, 0, 0, 0, x])/18 - 
     ((347*I)/6)*Pi*G[0, 0, 0, 0, x] - (8*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (87*G[0, 0, 0, 1, x])/4 + ((1339*I)/6)*Pi*G[0, 0, 0, 1, x] + 
     (221*Pi^2*G[0, 0, 0, 1, x])/3 + (87*G[0, 0, 1, 0, x])/4 - 
     ((109*I)/6)*Pi*G[0, 0, 1, 0, x] - (91*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (751*G[0, 0, 1, 1, x])/3 - ((1267*I)/6)*Pi*G[0, 0, 1, 1, x] - 
     (305*Pi^2*G[0, 0, 1, 1, x])/3 + (898*G[0, 1, 0, 0, x])/9 + 
     (I/3)*Pi*G[0, 1, 0, 0, x] - (83*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (111*G[0, 1, 0, 1, x])/4 - ((587*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (311*Pi^2*G[0, 1, 0, 1, x])/3 + (111*G[0, 1, 1, 0, x])/4 + 
     ((263*I)/3)*Pi*G[0, 1, 1, 0, x] + (181*Pi^2*G[0, 1, 1, 0, x])/3 - 
     (2537*G[0, 1, 1, 1, x])/6 + ((611*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (242*Pi^2*G[0, 1, 1, 1, x])/3 + (380*G[1, 0, 0, 0, x])/3 + 
     ((7*I)/3)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] + 
     (21*G[1, 0, 0, 1, x])/4 - ((509*I)/3)*Pi*G[1, 0, 0, 1, x] - 
     (124*Pi^2*G[1, 0, 0, 1, x])/3 + (21*G[1, 0, 1, 0, x])/4 - 
     ((331*I)/3)*Pi*G[1, 0, 1, 0, x] - (140*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (1313*G[1, 0, 1, 1, x])/6 + ((347*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (107*Pi^2*G[1, 0, 1, 1, x])/3 - (1733*G[1, 1, 0, 0, x])/18 - 
     ((389*I)/6)*Pi*G[1, 1, 0, 0, x] - (64*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (59*G[1, 1, 0, 1, x])/4 + ((673*I)/6)*Pi*G[1, 1, 0, 1, x] + 
     (131*Pi^2*G[1, 1, 0, 1, x])/3 - (59*G[1, 1, 1, 0, x])/4 + 
     ((605*I)/6)*Pi*G[1, 1, 1, 0, x] + (47*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (368*G[1, 1, 1, 1, x])/3 - ((301*I)/6)*Pi*G[1, 1, 1, 1, x] - 
     (146*Pi^2*G[1, 1, 1, 1, x])/3 - (265*G[0, 0, 0, 0, 0, x])/6 + 
     (68*I)*Pi*G[0, 0, 0, 0, 0, x] - 36*G[0, 0, 0, 0, 1, x] - 
     (184*I)*Pi*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] - 
     (72*I)*Pi*G[0, 0, 0, 1, 0, x] + (1471*G[0, 0, 0, 1, 1, x])/6 + 
     (168*I)*Pi*G[0, 0, 0, 1, 1, x] + (35*G[0, 0, 1, 0, 0, x])/6 - 
     (60*I)*Pi*G[0, 0, 1, 0, 0, x] - 38*G[0, 0, 1, 0, 1, x] + 
     (176*I)*Pi*G[0, 0, 1, 0, 1, x] - 38*G[0, 0, 1, 1, 0, x] + 
     (56*I)*Pi*G[0, 0, 1, 1, 0, x] - (2141*G[0, 0, 1, 1, 1, x])/6 - 
     (116*I)*Pi*G[0, 0, 1, 1, 1, x] + 30*G[0, 1, 0, 0, 0, x] - 
     (112*I)*Pi*G[0, 1, 0, 0, 0, x] - 46*G[0, 1, 0, 0, 1, x] + 
     (184*I)*Pi*G[0, 1, 0, 0, 1, x] - 46*G[0, 1, 0, 1, 0, x] + 
     (148*I)*Pi*G[0, 1, 0, 1, 0, x] - (503*G[0, 1, 0, 1, 1, x])/3 - 
     (88*I)*Pi*G[0, 1, 0, 1, 1, x] + (275*G[0, 1, 1, 0, 0, x])/3 + 
     (96*I)*Pi*G[0, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 0, 1, x] - 
     (104*I)*Pi*G[0, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 0, x] - 
     (116*I)*Pi*G[0, 1, 1, 1, 0, x] + 656*G[0, 1, 1, 1, 1, x] - 
     (80*I)*Pi*G[0, 1, 1, 1, 1, x] - (56*G[1, 0, 0, 0, 0, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 1, x] - 
     (60*I)*Pi*G[1, 0, 0, 0, 1, x] - 10*G[1, 0, 0, 1, 0, x] - 
     (88*I)*Pi*G[1, 0, 0, 1, 0, x] - (485*G[1, 0, 0, 1, 1, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, 1, x] - (307*G[1, 0, 1, 0, 0, x])/3 - 
     (88*I)*Pi*G[1, 0, 1, 0, 0, x] - 10*G[1, 0, 1, 0, 1, x] + 
     (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
     (108*I)*Pi*G[1, 0, 1, 1, 0, x] + (910*G[1, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 1, x] - (317*G[1, 1, 0, 0, 0, x])/2 + 
     (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 22*G[1, 1, 0, 0, 1, x] + 
     (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 22*G[1, 1, 0, 1, 0, x] - 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] + (637*G[1, 1, 0, 1, 1, x])/6 - 
     (44*I)*Pi*G[1, 1, 0, 1, 1, x] + (581*G[1, 1, 1, 0, 0, x])/6 + 
     (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] - 
     (36*I)*Pi*G[1, 1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, 0, x] + 
     (4*I)*Pi*G[1, 1, 1, 1, 0, x] - (701*G[1, 1, 1, 1, 1, x])/2 + 
     (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, 0, x] - 
     188*G[0, 0, 0, 0, 1, 1, x] - 96*G[0, 0, 0, 1, 0, 0, x] + 
     20*G[0, 0, 0, 1, 0, 1, x] + 20*G[0, 0, 0, 1, 1, 0, x] + 
     304*G[0, 0, 0, 1, 1, 1, x] - 176*G[0, 0, 1, 0, 0, 0, x] + 
     48*G[0, 0, 1, 0, 0, 1, x] + 48*G[0, 0, 1, 0, 1, 0, x] + 
     156*G[0, 0, 1, 0, 1, 1, x] + 36*G[0, 0, 1, 1, 0, 0, x] + 
     48*G[0, 0, 1, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 1, 0, x] - 
     488*G[0, 0, 1, 1, 1, 1, x] - 180*G[0, 1, 0, 0, 0, 0, x] - 
     40*G[0, 1, 0, 0, 0, 1, x] - 40*G[0, 1, 0, 0, 1, 0, x] + 
     192*G[0, 1, 0, 0, 1, 1, x] + 128*G[0, 1, 0, 1, 0, 0, x] - 
     12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] - 
     228*G[0, 1, 0, 1, 1, 1, x] + 224*G[0, 1, 1, 0, 0, 0, x] - 
     32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] - 
     96*G[0, 1, 1, 0, 1, 1, x] - 120*G[0, 1, 1, 1, 0, 0, x] - 
     20*G[0, 1, 1, 1, 0, 1, x] - 20*G[0, 1, 1, 1, 1, 0, x] + 
     204*G[0, 1, 1, 1, 1, 1, x] - 108*G[1, 0, 0, 0, 0, 0, x] + 
     68*G[1, 0, 0, 0, 0, 1, x] + 68*G[1, 0, 0, 0, 1, 0, x] - 
     88*G[1, 0, 0, 0, 1, 1, x] - 116*G[1, 0, 0, 1, 0, 0, x] + 
     68*G[1, 0, 0, 1, 0, 1, x] + 68*G[1, 0, 0, 1, 1, 0, x] - 
     60*G[1, 0, 0, 1, 1, 1, x] - 160*G[1, 0, 1, 0, 0, 0, x] + 
     16*G[1, 0, 1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, 1, 0, x] + 
     24*G[1, 0, 1, 0, 1, 1, x] + 120*G[1, 0, 1, 1, 0, 0, x] - 
     8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] + 
     108*G[1, 0, 1, 1, 1, 1, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
     56*G[1, 1, 0, 0, 0, 1, x] + 56*G[1, 1, 0, 0, 1, 0, x] - 
     12*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
     4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
     24*G[1, 1, 0, 1, 1, 1, x] + 32*G[1, 1, 1, 0, 0, 0, x] - 
     36*G[1, 1, 1, 0, 1, 1, x] + 28*G[1, 1, 1, 1, 0, 0, x] - 
     24*G[1, 1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 1, 0, x] - 
     156*G[1, 1, 1, 1, 1, 1, x] + Log[mu2]^6*(5/18 - (5*RATIO[x])/18) + 
     Log[mu2]^5*(49/90 + ((5*I)/6)*Pi + (5*G[0, x])/3 - (5*G[1, x])/2 + 
       (-49/90 - ((5*I)/6)*Pi - (5*G[0, x])/3 + (5*G[1, x])/2)*RATIO[x]) + 
     Log[mu2]^4*(-61/72 + ((19*I)/18)*Pi - (10*Pi^2)/9 - 4*G[0, x] + 
       (7*G[1, x])/3 - ((47*I)/6)*Pi*G[1, x] - 6*G[0, 0, x] - 
       (7*G[0, 1, x])/3 - (7*G[1, 0, x])/3 + 7*G[1, 1, x] + 
       (((11*I)/6)*Pi*G[0, x] + (11*G[0, 0, x])/6)*RATIO[(1 - x)^(-1)] + 
       (61/72 + ((7*I)/9)*Pi + (10*Pi^2)/9 + (35*G[0, x])/6 - 
         ((11*I)/3)*Pi*G[0, x] - (7*G[1, x])/3 + ((47*I)/6)*Pi*G[1, x] + 
         (7*G[0, 0, x])/3 + (7*G[0, 1, x])/3 + (7*G[1, 0, x])/3 - 
         7*G[1, 1, x])*RATIO[x]) + (94237*Zeta[3])/108 + 
     ((9781*I)/18)*Pi*Zeta[3] - (635*Pi^2*Zeta[3])/12 + 
     ((257*I)/9)*Pi^3*Zeta[3] + (46133*G[0, x]*Zeta[3])/108 - 
     ((203*I)/18)*Pi*G[0, x]*Zeta[3] - (70*Pi^2*G[0, x]*Zeta[3])/3 - 
     (28403*G[1, x]*Zeta[3])/108 - ((321*I)/2)*Pi*G[1, x]*Zeta[3] + 
     (568*Pi^2*G[1, x]*Zeta[3])/9 - (4241*G[0, 0, x]*Zeta[3])/18 - 
     (64*I)*Pi*G[0, 0, x]*Zeta[3] - (116*G[0, 1, x]*Zeta[3])/3 + 
     ((304*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 34*G[1, 0, x]*Zeta[3] + 
     ((40*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (1283*G[1, 1, x]*Zeta[3])/6 - 
     (260*I)*Pi*G[1, 1, x]*Zeta[3] + (100*G[0, 0, 0, x]*Zeta[3])/3 + 
     (200*G[0, 0, 1, x]*Zeta[3])/3 + (356*G[0, 1, 0, x]*Zeta[3])/3 - 
     192*G[0, 1, 1, x]*Zeta[3] - (16*G[1, 0, 0, x]*Zeta[3])/3 + 
     140*G[1, 0, 1, x]*Zeta[3] - 68*G[1, 1, 0, x]*Zeta[3] + 
     68*G[1, 1, 1, x]*Zeta[3] - (179*Zeta[3]^2)/9 + 
     RATIO[x^(-1)]*(((63779*I)/108)*Pi*G[1, x] - (32161*Pi^2*G[1, x])/216 - 
       ((433*I)/18)*Pi^3*G[1, x] - (44*Pi^4*G[1, x])/15 + 
       ((2227*I)/9)*Pi*G[0, 1, x] - (448*Pi^2*G[0, 1, x])/9 + 
       (9*I)*Pi^3*G[0, 1, x] + ((17*I)/4)*Pi*G[1, 0, x] + 8*Pi^2*G[1, 0, x] - 
       ((23*I)/6)*Pi^3*G[1, 0, x] + (63779*G[1, 1, x])/108 - 
       ((10807*I)/36)*Pi*G[1, 1, x] + (394*Pi^2*G[1, 1, x])/9 + 
       (3*I)*Pi^3*G[1, 1, x] + (111*I)*Pi*G[0, 0, 1, x] + 
       Pi^2*G[0, 0, 1, x] - (7*I)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/
        3 + (2227*G[0, 1, 1, x])/9 - (109*I)*Pi*G[0, 1, 1, x] - 
       (32*Pi^2*G[0, 1, 1, x])/3 - (5*I)*Pi*G[1, 0, 0, x] - 
       (35*Pi^2*G[1, 0, 0, x])/3 + (17*G[1, 0, 1, x])/4 - 
       (96*I)*Pi*G[1, 0, 1, x] - (19*Pi^2*G[1, 0, 1, x])/2 + 
       (17*G[1, 1, 0, x])/4 - (2*I)*Pi*G[1, 1, 0, x] + 
       (55*Pi^2*G[1, 1, 0, x])/2 - (3677*G[1, 1, 1, x])/6 + 
       (123*I)*Pi*G[1, 1, 1, x] + (27*Pi^2*G[1, 1, 1, x])/2 + 
       (4*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
       111*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] - 
       (34*I)*Pi*G[0, 1, 1, 0, x] - (626*G[0, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, 0, x] - 
       5*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] + 
       (80*I)*Pi*G[1, 0, 1, 0, x] - 88*G[1, 0, 1, 1, x] + 
       (26*I)*Pi*G[1, 0, 1, 1, x] + 5*G[1, 1, 0, 0, x] + 
       (42*I)*Pi*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] + 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
       (68*I)*Pi*G[1, 1, 1, 0, x] + (1046*G[1, 1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
       10*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
       36*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 1, x] - 
       6*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
       74*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] + 
       90*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] - 
       74*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] - 
       (188*G[1, x]*Zeta[3])/3 - (8*I)*Pi*G[1, x]*Zeta[3] - 
       22*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
       80*G[1, 1, x]*Zeta[3]) + Log[mu2]^3*(-2213/54 - ((181*I)/6)*Pi + 
       (23*Pi^2)/6 - ((11*I)/18)*Pi^3 - (883*G[0, x])/27 - 
       ((73*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/3 + (160*G[1, x])/27 + 
       (11*I)*Pi*G[1, x] + (215*Pi^2*G[1, x])/18 + (92*G[0, 0, x])/9 - 
       (7*G[0, 1, x])/3 - ((38*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
       ((14*I)/3)*Pi*G[1, 0, x] + 4*G[1, 1, x] + (36*I)*Pi*G[1, 1, x] + 
       (58*G[0, 0, 0, x])/3 + (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 - 
       8*G[0, 1, 1, x] + (14*G[1, 0, 0, x])/3 + 8*G[1, 1, 1, x] + 
       ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] - (100*Zeta[3])/9 + 
       RATIO[(1 - x)^(-1)]*(((-4*I)/9)*Pi^3 - ((79*I)/9)*Pi*G[0, x] - 
         (4*Pi^2*G[0, x])/3 - (79*G[0, 0, x])/9 - ((22*I)/3)*Pi*G[0, 0, x] - 
         ((7*I)/3)*Pi*G[0, 1, x] + (I/3)*Pi*G[1, 0, x] - 
         (37*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/3 - (7*G[0, 1, 0, x])/3 + 
         G[1, 0, 0, x]/3 + (8*Zeta[3])/3) + 
       RATIO[x]*(2213/54 + ((397*I)/18)*Pi - (31*Pi^2)/6 + ((3*I)/2)*Pi^3 + 
         (718*G[0, x])/27 + ((70*I)/3)*Pi*G[0, x] + 3*Pi^2*G[0, x] - 
         (214*G[1, x])/27 - ((28*I)/3)*Pi*G[1, x] - (215*Pi^2*G[1, x])/18 + 
         ((44*I)/3)*Pi*G[0, 0, x] + ((52*I)/3)*Pi*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] - (36*I)*Pi*G[1, 1, x] + (16*G[0, 0, 0, x])/3 + 
         8*G[0, 1, 1, x] - (16*G[1, 0, 0, x])/3 - 8*G[1, 1, 1, x] + 
         (52*Zeta[3])/9)) + Log[mu2]^2*(-45451/162 - ((2881*I)/12)*Pi + 
       (1835*Pi^2)/24 + ((106*I)/9)*Pi^3 + (49*Pi^4)/360 - 
       (7993*G[0, x])/54 + ((19*I)/3)*Pi*G[0, x] + (211*Pi^2*G[0, x])/18 + 
       ((4*I)/3)*Pi^3*G[0, x] + (3335*G[1, x])/108 - ((398*I)/9)*Pi*G[1, x] - 
       (74*Pi^2*G[1, x])/3 + ((25*I)/2)*Pi^3*G[1, x] + (1066*G[0, 0, x])/9 + 
       ((52*I)/3)*Pi*G[0, 0, x] - 4*Pi^2*G[0, 0, x] - 14*G[0, 1, x] + 
       ((298*I)/3)*Pi*G[0, 1, x] + (71*Pi^2*G[0, 1, x])/3 - 14*G[1, 0, x] - 
       ((40*I)/3)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/3 - 48*G[1, 1, x] - 
       ((181*I)/3)*Pi*G[1, 1, x] - (154*Pi^2*G[1, 1, x])/3 - 
       (46*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] - 
       (66*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - (22*I)*Pi*G[0, 1, 0, x] + 
       (313*G[0, 1, 1, x])/3 + (58*I)*Pi*G[0, 1, 1, x] - 
       (40*G[1, 0, 0, x])/3 + 7*G[1, 0, 1, x] + (38*I)*Pi*G[1, 0, 1, x] + 
       7*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - (238*G[1, 1, 1, x])/3 - 
       (78*I)*Pi*G[1, 1, 1, x] - 44*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
       6*G[0, 0, 1, 0, x] - 74*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 0, x] - 
       14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 96*G[0, 1, 1, 1, x] - 
       22*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
       30*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
       6*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] + 
       ((60*I)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 - (6*I)*Pi*G[0, 1, x] - 
         (3*I)*Pi*G[1, 0, x] + 60*G[1, 1, x] + (18*I)*Pi*G[1, 1, x] - 
         6*G[0, 1, 1, x] - 3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 
         33*G[1, 1, 1, x])*RATIO[x^(-1)] + (19*Zeta[3])/9 - 
       ((68*I)/3)*Pi*Zeta[3] + (56*G[0, x]*Zeta[3])/3 + 32*G[1, x]*Zeta[3] + 
       RATIO[x]*(45451/162 + ((3077*I)/18)*Pi - (3383*Pi^2)/72 - 
         ((317*I)/18)*Pi^3 + (59*Pi^4)/40 + (2096*G[0, x])/27 + 
         ((718*I)/9)*Pi*G[0, x] - (75*Pi^2*G[0, x])/2 - (2*I)*Pi^3*G[0, x] - 
         (800*G[1, x])/27 - ((214*I)/9)*Pi*G[1, x] + 15*Pi^2*G[1, x] - 
         ((61*I)/6)*Pi^3*G[1, x] - ((166*I)/3)*Pi*G[0, 0, x] - 
         (35*Pi^2*G[0, 0, x])/3 - ((139*I)/3)*Pi*G[0, 1, x] - 
         (64*Pi^2*G[0, 1, x])/3 + ((166*I)/3)*Pi*G[1, 0, x] - 
         (55*Pi^2*G[1, 0, x])/3 + ((139*I)/3)*Pi*G[1, 1, x] + 
         (154*Pi^2*G[1, 1, x])/3 - (166*G[0, 0, 0, x])/3 - 
         (22*I)*Pi*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 1, x] + 
         (10*I)*Pi*G[0, 1, 0, x] - (139*G[0, 1, 1, x])/3 - 
         (66*I)*Pi*G[0, 1, 1, x] + (166*G[1, 0, 0, x])/3 + 
         (10*I)*Pi*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + (139*G[1, 1, 1, x])/3 + 
         (78*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
         6*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
         6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 96*G[0, 1, 1, 1, x] + 
         20*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
         30*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
         6*G[1, 1, 1, 0, x] + 108*G[1, 1, 1, 1, x] + (53*Zeta[3])/9 + 
         ((116*I)/3)*Pi*Zeta[3] + (118*G[0, x]*Zeta[3])/3 - 
         46*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 - 
         (277*Pi^4)/180 - ((1231*I)/18)*Pi*G[0, x] + (158*Pi^2*G[0, x])/9 + 
         (I/3)*Pi^3*G[0, x] - ((7*I)/6)*Pi^3*G[1, x] - (1231*G[0, 0, x])/18 + 
         (13*I)*Pi*G[0, 0, x] + (47*Pi^2*G[0, 0, x])/6 - 
         ((3*I)/2)*Pi*G[0, 1, x] - (31*Pi^2*G[0, 1, x])/6 - 
         ((43*I)/2)*Pi*G[1, 0, x] + (9*Pi^2*G[1, 0, x])/2 + 
         (245*G[0, 0, 0, x])/6 + (7*I)*Pi*G[0, 0, 0, x] - 
         (3*G[0, 0, 1, x])/2 + (51*I)*Pi*G[0, 0, 1, x] - 
         (3*G[0, 1, 0, x])/2 + (6*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (43*G[1, 0, 0, x])/2 - 
         (5*I)*Pi*G[1, 0, 0, x] - (7*I)*Pi*G[1, 0, 1, x] + 
         38*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 
         52*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 7*G[1, 0, 0, 1, x] - 
         7*G[1, 0, 1, 0, x] - 20*Zeta[3] + (16*I)*Pi*Zeta[3] - 
         29*G[0, x]*Zeta[3] + 7*G[1, x]*Zeta[3])) - (1871*Zeta[5])/15 - 
     (604*I)*Pi*Zeta[5] + 2*G[0, x]*Zeta[5] + 2*G[1, x]*Zeta[5] + 
     RATIO[x]*(16939079/11664 + ((944255*I)/972)*Pi - (560717*Pi^2)/1944 - 
       ((30847*I)/324)*Pi^3 + (73987*Pi^4)/4320 + ((8227*I)/2160)*Pi^5 - 
       (1219*Pi^6)/15120 + (29152*G[0, x])/243 + ((11648*I)/81)*Pi*G[0, x] - 
       (58415*Pi^2*G[0, x])/648 - ((1367*I)/72)*Pi^3*G[0, x] + 
       (77*Pi^4*G[0, x])/48 - ((581*I)/180)*Pi^5*G[0, x] - 
       (29152*G[1, x])/243 - ((6464*I)/81)*Pi*G[1, x] + 
       (12623*Pi^2*G[1, x])/648 - ((265*I)/72)*Pi^3*G[1, x] + 
       (21*Pi^4*G[1, x])/5 + ((677*I)/120)*Pi^5*G[1, x] + 74*G[0, 0, x] - 
       ((1184*I)/9)*Pi*G[0, 0, x] + (1865*Pi^2*G[0, 0, x])/36 + 
       ((527*I)/36)*Pi^3*G[0, 0, x] - (193*Pi^4*G[0, 0, x])/180 - 
       74*G[0, 1, x] - ((896*I)/9)*Pi*G[0, 1, x] + (1205*Pi^2*G[0, 1, x])/
        36 + ((97*I)/9)*Pi^3*G[0, 1, x] - (209*Pi^4*G[0, 1, x])/60 - 
       74*G[1, 0, x] + ((1184*I)/9)*Pi*G[1, 0, x] - (1937*Pi^2*G[1, 0, x])/
        36 - ((277*I)/18)*Pi^3*G[1, 0, x] + (239*Pi^4*G[1, 0, x])/36 + 
       74*G[1, 1, x] + ((896*I)/9)*Pi*G[1, 1, x] - (1133*Pi^2*G[1, 1, x])/
        36 - ((361*I)/36)*Pi^3*G[1, 1, x] - (25*Pi^4*G[1, 1, x])/12 - 
       (5429*G[0, 0, 0, x])/36 + ((1585*I)/12)*Pi*G[0, 0, 0, x] - 
       (1141*Pi^2*G[0, 0, 0, x])/36 + ((35*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (3*G[0, 0, 1, x])/4 - ((169*I)/12)*Pi*G[0, 0, 1, x] + 
       (107*Pi^2*G[0, 0, 1, x])/12 - ((98*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (3*G[0, 1, 0, x])/4 - ((1009*I)/12)*Pi*G[0, 1, 0, x] + 
       (127*Pi^2*G[0, 1, 0, x])/6 + (9*I)*Pi^3*G[0, 1, 0, x] - 
       (2837*G[0, 1, 1, x])/36 + ((1129*I)/12)*Pi*G[0, 1, 1, x] - 
       (377*Pi^2*G[0, 1, 1, x])/18 + ((77*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (3989*G[1, 0, 0, x])/36 - ((1585*I)/12)*Pi*G[1, 0, 0, x] + 
       (292*Pi^2*G[1, 0, 0, x])/9 - ((13*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (163*G[1, 0, 1, x])/4 + ((169*I)/12)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/6 + ((128*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (163*G[1, 1, 0, x])/4 + ((1009*I)/12)*Pi*G[1, 1, 0, x] - 
       (263*Pi^2*G[1, 1, 0, x])/12 - ((49*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (1397*G[1, 1, 1, x])/36 - ((1129*I)/12)*Pi*G[1, 1, 1, x] + 
       (835*Pi^2*G[1, 1, 1, x])/36 - ((107*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (475*G[0, 0, 0, 0, x])/2 - ((565*I)/6)*Pi*G[0, 0, 0, 0, x] - 
       14*Pi^2*G[0, 0, 0, 0, x] + (69*G[0, 0, 0, 1, x])/4 - 
       ((7*I)/6)*Pi*G[0, 0, 0, 1, x] - (35*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (69*G[0, 0, 1, 0, x])/4 - ((11*I)/6)*Pi*G[0, 0, 1, 0, x] - 
       (41*Pi^2*G[0, 0, 1, 0, x])/3 - (70*G[0, 0, 1, 1, x])/3 + 
       ((223*I)/6)*Pi*G[0, 0, 1, 1, x] + (133*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (244*G[0, 1, 0, 0, x])/3 + ((143*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       16*Pi^2*G[0, 1, 0, 0, x] + (21*G[0, 1, 0, 1, x])/4 - 
       ((91*I)/3)*Pi*G[0, 1, 0, 1, x] + (73*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (21*G[0, 1, 1, 0, x])/4 - ((71*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       5*Pi^2*G[0, 1, 1, 0, x] + (359*G[0, 1, 1, 1, x])/2 - 
       ((341*I)/3)*Pi*G[0, 1, 1, 1, x] - (116*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (499*G[1, 0, 0, 0, x])/2 + ((269*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       4*Pi^2*G[1, 0, 0, 0, x] - (21*G[1, 0, 0, 1, x])/4 - 
       ((37*I)/3)*Pi*G[1, 0, 0, 1, x] + (67*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (21*G[1, 0, 1, 0, x])/4 + ((19*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (73*Pi^2*G[1, 0, 1, 0, x])/3 + (34*G[1, 0, 1, 1, x])/3 - 
       ((71*I)/3)*Pi*G[1, 0, 1, 1, x] - (163*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (280*G[1, 1, 0, 0, x])/3 - ((259*I)/6)*Pi*G[1, 1, 0, 0, x] + 
       26*Pi^2*G[1, 1, 0, 0, x] - (69*G[1, 1, 0, 1, x])/4 + 
       ((263*I)/6)*Pi*G[1, 1, 0, 1, x] - 35*Pi^2*G[1, 1, 0, 1, x] - 
       (69*G[1, 1, 1, 0, x])/4 + ((115*I)/6)*Pi*G[1, 1, 1, 0, x] - 
       (47*Pi^2*G[1, 1, 1, 0, x])/3 - (335*G[1, 1, 1, 1, x])/2 + 
       ((601*I)/6)*Pi*G[1, 1, 1, 1, x] + (146*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (605*G[0, 0, 0, 0, 0, x])/2 + (104*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - (96*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (7*G[0, 0, 0, 1, 1, x])/6 - (12*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (11*G[0, 0, 1, 0, 0, x])/6 - (160*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (56*I)*Pi*G[0, 0, 1, 0, 1, x] + (152*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (413*G[0, 0, 1, 1, 1, x])/6 - (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (292*G[0, 1, 0, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (16*I)*Pi*G[0, 1, 0, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (91*G[0, 1, 0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (71*G[0, 1, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (56*I)*Pi*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       310*G[0, 1, 1, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       298*G[1, 0, 0, 0, 0, x] - (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] + (112*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (37*G[1, 0, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (19*G[1, 0, 1, 0, 0, x])/3 + (144*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (40*I)*Pi*G[1, 0, 1, 0, 1, x] - (152*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (166*G[1, 0, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (557*G[1, 1, 0, 0, 0, x])/6 - (40*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (263*G[1, 1, 0, 1, 1, x])/6 + (20*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (115*G[1, 1, 1, 0, 0, x])/6 + (40*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] + (593*G[1, 1, 1, 1, 1, x])/2 - 
       (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] - 
       40*G[0, 0, 0, 0, 1, 1, x] - 100*G[0, 0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
       36*G[0, 0, 0, 1, 1, 1, x] - 172*G[0, 0, 1, 0, 0, 0, x] - 
       28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
       40*G[0, 0, 1, 0, 1, 1, x] + 180*G[0, 0, 1, 1, 0, 0, x] - 
       72*G[0, 0, 1, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 1, 0, x] + 
       156*G[0, 0, 1, 1, 1, 1, x] - 116*G[0, 1, 0, 0, 0, 0, x] + 
       72*G[0, 1, 0, 0, 0, 1, x] + 72*G[0, 1, 0, 0, 1, 0, x] - 
       12*G[0, 1, 0, 0, 1, 1, x] - 32*G[0, 1, 0, 1, 0, 0, x] + 
       28*G[0, 1, 0, 1, 0, 1, x] + 28*G[0, 1, 0, 1, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 0, 0, x] - 
       4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
       52*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] - 
       204*G[0, 1, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
       24*G[1, 0, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 0, 1, 0, x] + 
       40*G[1, 0, 0, 0, 1, 1, x] + 116*G[1, 0, 0, 1, 0, 0, x] - 
       4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] + 
       28*G[1, 0, 0, 1, 1, 1, x] + 164*G[1, 0, 1, 0, 0, 0, x] + 
       28*G[1, 0, 1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, 1, 0, x] - 
       24*G[1, 0, 1, 0, 1, 1, x] - 180*G[1, 0, 1, 1, 0, 0, x] + 
       72*G[1, 0, 1, 1, 0, 1, x] + 72*G[1, 0, 1, 1, 1, 0, x] - 
       108*G[1, 0, 1, 1, 1, 1, x] + 68*G[1, 1, 0, 0, 0, 0, x] - 
       72*G[1, 1, 0, 0, 0, 1, x] - 72*G[1, 1, 0, 0, 1, 0, x] + 
       12*G[1, 1, 0, 0, 1, 1, x] + 16*G[1, 1, 0, 1, 0, 0, x] - 
       28*G[1, 1, 0, 1, 0, 1, x] - 28*G[1, 1, 0, 1, 1, 0, x] + 
       24*G[1, 1, 0, 1, 1, 1, x] - 24*G[1, 1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] + 
       36*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] + 
       24*G[1, 1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 1, 0, x] + 
       156*G[1, 1, 1, 1, 1, 1, x] - (8105*Zeta[3])/9 - 
       ((1751*I)/3)*Pi*Zeta[3] + (397*Pi^2*Zeta[3])/4 + 
       ((97*I)/3)*Pi^3*Zeta[3] - (49685*G[0, x]*Zeta[3])/108 - 
       ((1387*I)/6)*Pi*G[0, x]*Zeta[3] + (49*Pi^2*G[0, x]*Zeta[3])/3 + 
       (45653*G[1, x]*Zeta[3])/108 + ((1327*I)/6)*Pi*G[1, x]*Zeta[3] + 
       (29*Pi^2*G[1, x]*Zeta[3])/9 + (775*G[0, 0, x]*Zeta[3])/6 + 
       ((272*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (412*G[0, 1, x]*Zeta[3])/3 - 
       ((668*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (374*G[1, 0, x]*Zeta[3])/3 - 
       (176*I)*Pi*G[1, 0, x]*Zeta[3] - (851*G[1, 1, x]*Zeta[3])/6 + 
       (308*I)*Pi*G[1, 1, x]*Zeta[3] - (68*G[0, 0, 0, x]*Zeta[3])/3 + 
       116*G[0, 0, 1, x]*Zeta[3] - 40*G[0, 1, 0, x]*Zeta[3] + 
       140*G[0, 1, 1, x]*Zeta[3] - (52*G[1, 0, 0, x]*Zeta[3])/3 - 
       172*G[1, 0, 1, x]*Zeta[3] + 80*G[1, 1, 0, x]*Zeta[3] - 
       84*G[1, 1, 1, x]*Zeta[3] - (211*Zeta[3]^2)/9 + (867*Zeta[5])/5 + 
       (390*I)*Pi*Zeta[5] + 44*G[0, x]*Zeta[5] - 68*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((22583*I)/648)*Pi^3 - (8047*Pi^4)/1620 - 
       ((851*I)/540)*Pi^5 - (4751*Pi^6)/3780 - ((169555*I)/324)*Pi*G[0, x] + 
       (82913*Pi^2*G[0, x])/648 + ((3589*I)/216)*Pi^3*G[0, x] - 
       (719*Pi^4*G[0, x])/135 + ((479*I)/360)*Pi^5*G[0, x] + 
       ((295*I)/216)*Pi^3*G[1, x] - (949*Pi^4*G[1, x])/270 - 
       ((19*I)/9)*Pi^5*G[1, x] - (169555*G[0, 0, x])/324 + 
       ((25931*I)/108)*Pi*G[0, 0, x] - (652*Pi^2*G[0, 0, x])/27 - 
       ((25*I)/18)*Pi^3*G[0, 0, x] + (25*Pi^4*G[0, 0, x])/24 + 
       (20*I)*Pi*G[0, 1, x] + (195*Pi^2*G[0, 1, x])/8 + 
       ((7*I)/4)*Pi^3*G[0, 1, x] + (1219*Pi^4*G[0, 1, x])/90 - 
       ((20423*I)/108)*Pi*G[1, 0, x] + (12481*Pi^2*G[1, 0, x])/216 + 
       ((461*I)/36)*Pi^3*G[1, 0, x] - (101*Pi^4*G[1, 0, x])/90 - 
       (I/2)*Pi^3*G[1, 1, x] - (239*Pi^4*G[1, 1, x])/180 + 
       (17993*G[0, 0, 0, x])/36 - ((4417*I)/36)*Pi*G[0, 0, 0, x] - 
       (193*Pi^2*G[0, 0, 0, x])/36 - ((59*I)/6)*Pi^3*G[0, 0, 0, x] + 
       20*G[0, 0, 1, x] + ((245*I)/4)*Pi*G[0, 0, 1, x] - 
       (149*Pi^2*G[0, 0, 1, x])/4 - ((65*I)/6)*Pi^3*G[0, 0, 1, x] + 
       20*G[0, 1, 0, x] + ((256*I)/9)*Pi*G[0, 1, 0, x] - 
       (397*Pi^2*G[0, 1, 0, x])/36 + ((11*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (45*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/2 + 
       (15*I)*Pi^3*G[0, 1, 1, x] - (20423*G[1, 0, 0, x])/108 + 
       ((2077*I)/36)*Pi*G[1, 0, 0, x] - (619*Pi^2*G[1, 0, 0, x])/36 - 
       ((13*I)/6)*Pi^3*G[1, 0, 0, x] - ((73*I)/4)*Pi*G[1, 0, 1, x] - 
       (25*Pi^2*G[1, 0, 1, x])/6 - ((21*I)/2)*Pi^3*G[1, 0, 1, x] - 
       ((238*I)/9)*Pi*G[1, 1, 0, x] + (221*Pi^2*G[1, 1, 0, x])/18 + 
       ((8*I)/3)*Pi^3*G[1, 1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (2983*G[0, 0, 0, 0, x])/9 + (64*I)*Pi*G[0, 0, 0, 0, x] + 
       (25*Pi^2*G[0, 0, 0, 0, x])/3 - (117*G[0, 0, 0, 1, x])/4 + 
       (52*I)*Pi*G[0, 0, 0, 1, x] - 69*Pi^2*G[0, 0, 0, 1, x] - 
       (117*G[0, 0, 1, 0, x])/4 - (11*I)*Pi*G[0, 0, 1, 0, x] + 
       22*Pi^2*G[0, 0, 1, 0, x] + (173*G[0, 0, 1, 1, x])/2 - 
       (43*I)*Pi*G[0, 0, 1, 1, x] + (170*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (625*G[0, 1, 0, 0, x])/9 - (19*I)*Pi*G[0, 1, 0, 0, x] + 
       (131*Pi^2*G[0, 1, 0, 0, x])/6 - 45*G[0, 1, 0, 1, x] - 
       (46*I)*Pi*G[0, 1, 0, 1, x] + (251*Pi^2*G[0, 1, 0, 1, x])/3 - 
       45*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
       (98*Pi^2*G[0, 1, 1, 0, x])/3 + (17*I)*Pi*G[0, 1, 1, 1, x] - 
       37*Pi^2*G[0, 1, 1, 1, x] + (1027*G[1, 0, 0, 0, x])/6 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] + (11*Pi^2*G[1, 0, 0, 0, x])/2 - 
       (73*G[1, 0, 0, 1, x])/4 - (3*I)*Pi*G[1, 0, 0, 1, x] - 
       (9*Pi^2*G[1, 0, 0, 1, x])/2 - (73*G[1, 0, 1, 0, x])/4 - 
       I*Pi*G[1, 0, 1, 0, x] + (67*Pi^2*G[1, 0, 1, 0, x])/6 + 
       (18*I)*Pi*G[1, 0, 1, 1, x] + (46*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (238*G[1, 1, 0, 0, x])/9 + (5*I)*Pi*G[1, 1, 0, 0, x] - 
       (7*Pi^2*G[1, 1, 0, 0, x])/3 - (5*I)*Pi*G[1, 1, 0, 1, x] - 
       (19*Pi^2*G[1, 1, 0, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 0, x] + 
       (463*G[0, 0, 0, 0, 0, x])/3 - (86*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       21*G[0, 0, 0, 0, 1, x] + (184*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       21*G[0, 0, 0, 1, 0, x] + (84*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       37*G[0, 0, 0, 1, 1, x] - (150*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       27*G[0, 0, 1, 0, 0, x] + (110*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       22*G[0, 0, 1, 0, 1, x] - (200*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       22*G[0, 0, 1, 1, 0, x] - (104*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       119*G[0, 0, 1, 1, 1, x] + (118*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (221*G[0, 1, 0, 0, 0, x])/3 + (60*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       29*G[0, 1, 0, 0, 1, x] - (220*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       29*G[0, 1, 0, 1, 0, x] - (50*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       61*G[0, 1, 0, 1, 1, x] + (118*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       13*G[0, 1, 1, 0, 0, x] - (56*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       17*G[0, 1, 1, 0, 1, x] + (176*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       17*G[0, 1, 1, 1, 0, x] + (50*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (22*I)*Pi*G[0, 1, 1, 1, 1, x] - (311*G[1, 0, 0, 0, 0, x])/3 + 
       (10*I)*Pi*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
       (58*I)*Pi*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
       (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
       (28*I)*Pi*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] - 
       (34*I)*Pi*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] + 
       (22*I)*Pi*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (80*G[1, 1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       5*G[1, 1, 0, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       5*G[1, 1, 0, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       2*G[1, 1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       32*G[0, 0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 0, 1, x] - 
       12*G[0, 0, 0, 0, 1, 0, x] + 198*G[0, 0, 0, 0, 1, 1, x] + 
       98*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 0, 1, 1, 0, x] - 278*G[0, 0, 0, 1, 1, 1, x] + 
       174*G[0, 0, 1, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 1, x] - 
       10*G[0, 0, 1, 0, 1, 0, x] - 182*G[0, 0, 1, 0, 1, 1, x] - 
       108*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
       12*G[0, 0, 1, 1, 1, 0, x] + 310*G[0, 0, 1, 1, 1, 1, x] + 
       148*G[0, 1, 0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 0, 1, x] - 
       16*G[0, 1, 0, 0, 1, 0, x] - 210*G[0, 1, 0, 0, 1, 1, x] - 
       48*G[0, 1, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 1, x] - 
       8*G[0, 1, 0, 1, 1, 0, x] + 266*G[0, 1, 0, 1, 1, 1, x] - 
       128*G[0, 1, 1, 0, 0, 0, x] + 18*G[0, 1, 1, 0, 0, 1, x] + 
       18*G[0, 1, 1, 0, 1, 0, x] + 170*G[0, 1, 1, 0, 1, 1, x] + 
       40*G[0, 1, 1, 1, 0, 0, x] + 22*G[0, 1, 1, 1, 0, 1, x] + 
       22*G[0, 1, 1, 1, 1, 0, x] + 50*G[1, 0, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] + 
       60*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 0, 1, x] - 
       32*G[1, 0, 0, 1, 1, 0, x] - 32*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] - 22*G[1, 0, 1, 0, 0, 1, x] - 
       22*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
       30*G[1, 0, 1, 1, 0, 0, x] - 32*G[1, 0, 1, 1, 0, 1, x] - 
       32*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 1, 0, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 0, 1, x] + 8*G[1, 1, 0, 0, 1, 0, x] + 
       12*G[1, 1, 0, 0, 1, 1, x] - 6*G[1, 1, 0, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 1, 0, 1, 0, x] + 6*G[1, 1, 1, 1, 0, 0, x] - 
       (22583*Zeta[3])/108 + (97*I)*Pi*Zeta[3] - (111*Pi^2*Zeta[3])/2 - 
       ((580*I)/9)*Pi^3*Zeta[3] + (1367*G[0, x]*Zeta[3])/36 + 
       ((1229*I)/9)*Pi*G[0, x]*Zeta[3] + (7*Pi^2*G[0, x]*Zeta[3])/2 - 
       (295*G[1, x]*Zeta[3])/36 - (22*I)*Pi*G[1, x]*Zeta[3] - 
       (343*Pi^2*G[1, x]*Zeta[3])/6 + (968*G[0, 0, x]*Zeta[3])/9 - 
       ((40*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 38*G[0, 1, x]*Zeta[3] + 
       ((290*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (98*G[1, 0, x]*Zeta[3])/3 + 
       ((244*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 3*G[1, 1, x]*Zeta[3] - 
       (12*I)*Pi*G[1, 1, x]*Zeta[3] - (16*G[0, 0, 0, x]*Zeta[3])/3 - 
       (202*G[0, 0, 1, x]*Zeta[3])/3 - (118*G[0, 1, 0, x]*Zeta[3])/3 - 
       10*G[0, 1, 1, x]*Zeta[3] + (34*G[1, 0, 0, x]*Zeta[3])/3 + 
       40*G[1, 0, 1, x]*Zeta[3] - 6*G[1, 1, 0, x]*Zeta[3] + 
       8*G[1, 1, 1, x]*Zeta[3] + (227*Zeta[3]^2)/3 - (67*Zeta[5])/3 + 
       (587*I)*Pi*Zeta[5] - 23*G[0, x]*Zeta[5] + 57*G[1, x]*Zeta[5]) + 
     Log[mu2]*(-944255/972 - ((71734*I)/81)*Pi + (53015*Pi^2)/162 + 
       ((9121*I)/108)*Pi^3 - (4319*Pi^4)/360 - ((17*I)/120)*Pi^5 - 
       (34538*G[0, x])/81 + ((4222*I)/27)*Pi*G[0, x] + (29*Pi^2*G[0, x])/9 + 
       ((20*I)/9)*Pi^3*G[0, x] + (77*Pi^4*G[0, x])/36 + (8255*G[1, x])/81 - 
       ((8585*I)/27)*Pi*G[1, x] + (263*Pi^2*G[1, x])/54 - 
       ((343*I)/9)*Pi^3*G[1, x] - (47*Pi^4*G[1, x])/40 + 
       (13295*G[0, 0, x])/27 - ((91*I)/9)*Pi*G[0, 0, x] - 
       (217*Pi^2*G[0, 0, x])/6 - ((20*I)/3)*Pi^3*G[0, 0, x] - 40*G[0, 1, x] + 
       (196*I)*Pi*G[0, 1, x] - 110*Pi^2*G[0, 1, x] + (47*I)*Pi^3*G[0, 1, x] - 
       40*G[1, 0, x] - ((629*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
       ((5*I)/3)*Pi^3*G[1, 0, x] - (6115*G[1, 1, x])/18 + 
       (15*I)*Pi*G[1, 1, x] + (457*Pi^2*G[1, 1, x])/6 - 
       ((122*I)/3)*Pi^3*G[1, 1, x] - 256*G[0, 0, 0, x] + 
       ((17*I)/3)*Pi*G[0, 0, 0, x] + (23*Pi^2*G[0, 0, 0, x])/3 + 
       9*G[0, 0, 1, x] + ((605*I)/3)*Pi*G[0, 0, 1, x] + 
       (241*Pi^2*G[0, 0, 1, x])/3 + 9*G[0, 1, 0, x] + 
       ((115*I)/3)*Pi*G[0, 1, 0, x] + (23*Pi^2*G[0, 1, 0, x])/3 + 
       215*G[0, 1, 1, x] - ((611*I)/3)*Pi*G[0, 1, 1, x] - 
       (260*Pi^2*G[0, 1, 1, x])/3 - (548*G[1, 0, 0, x])/9 + 
       ((19*I)/3)*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/3 + 
       19*G[1, 0, 1, x] - ((485*I)/3)*Pi*G[1, 0, 1, x] - 
       (92*Pi^2*G[1, 0, 1, x])/3 + 19*G[1, 1, 0, x] + 
       ((209*I)/3)*Pi*G[1, 1, 0, x] + (50*Pi^2*G[1, 1, 0, x])/3 + 
       92*G[1, 1, 1, x] + ((317*I)/3)*Pi*G[1, 1, 1, x] + 
       (260*Pi^2*G[1, 1, 1, x])/3 + (67*G[0, 0, 0, 0, x])/3 - 
       (40*I)*Pi*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] - 
       (164*I)*Pi*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] + 
       (28*I)*Pi*G[0, 0, 1, 0, x] + (551*G[0, 0, 1, 1, x])/3 + 
       (148*I)*Pi*G[0, 0, 1, 1, x] + (49*G[0, 1, 0, 0, x])/3 + 
       (96*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
       (156*I)*Pi*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] - 
       (100*I)*Pi*G[0, 1, 1, 0, x] - (1291*G[0, 1, 1, 1, x])/3 - 
       (48*I)*Pi*G[0, 1, 1, 1, x] + 31*G[1, 0, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
       (68*I)*Pi*G[1, 0, 1, 0, x] - (533*G[1, 0, 1, 1, x])/3 - 
       (52*I)*Pi*G[1, 0, 1, 1, x] + (215*G[1, 1, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
       (44*I)*Pi*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, x] + (841*G[1, 1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, 1, x] + 44*G[0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
       156*G[0, 0, 0, 1, 1, x] + 68*G[0, 0, 1, 0, 0, x] - 
       28*G[0, 0, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 0, x] + 
       324*G[0, 0, 1, 1, 1, x] + 108*G[0, 1, 0, 0, 0, x] + 
       32*G[0, 1, 0, 0, 1, x] + 32*G[0, 1, 0, 1, 0, x] + 
       152*G[0, 1, 0, 1, 1, x] - 96*G[0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
       264*G[0, 1, 1, 1, 1, x] + 76*G[1, 0, 0, 0, 0, x] - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
       28*G[1, 0, 0, 1, 1, x] + 56*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
       108*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] - 
       24*G[1, 1, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, x] + 
       264*G[1, 1, 1, 1, 1, x] + (2536*Zeta[3])/9 + ((1082*I)/9)*Pi*Zeta[3] + 
       (599*Pi^2*Zeta[3])/9 + (683*G[0, x]*Zeta[3])/3 + 
       (40*I)*Pi*G[0, x]*Zeta[3] - 121*G[1, x]*Zeta[3] - 
       ((112*I)/3)*Pi*G[1, x]*Zeta[3] - 64*G[0, 0, x]*Zeta[3] - 
       (232*G[0, 1, x]*Zeta[3])/3 + (128*G[1, 0, x]*Zeta[3])/3 - 
       176*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((5551*I)/18)*Pi*G[1, x] - 
         (1105*Pi^2*G[1, x])/18 + ((32*I)/3)*Pi^3*G[1, x] + 
         ((320*I)/3)*Pi*G[0, 1, x] + 7*Pi^2*G[0, 1, x] - 
         (3*I)*Pi*G[1, 0, x] + (31*Pi^2*G[1, 0, x])/3 + 
         (5551*G[1, 1, x])/18 - ((314*I)/3)*Pi*G[1, 1, x] - 
         19*Pi^2*G[1, 1, x] - (6*I)*Pi*G[0, 1, 0, x] + (320*G[0, 1, 1, x])/
          3 + (12*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         3*G[1, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 0, x] - 
         (46*I)*Pi*G[1, 1, 0, x] - (665*G[1, 1, 1, x])/3 - 
         (14*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
         30*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] - 84*G[1, 1, 1, 1, x] - 44*G[1, x]*Zeta[3]) + 
       RATIO[x]*(944255/972 + ((50635*I)/81)*Pi - (60019*Pi^2)/324 - 
         ((2243*I)/36)*Pi^3 + (15409*Pi^4)/1080 + ((1571*I)/360)*Pi^5 + 
         (11648*G[0, x])/81 + ((4192*I)/27)*Pi*G[0, x] - 
         (2291*Pi^2*G[0, x])/27 - ((361*I)/18)*Pi^3*G[0, x] + 
         (239*Pi^4*G[0, x])/60 - (6464*G[1, x])/81 - ((1600*I)/27)*Pi*
          G[1, x] + (671*Pi^2*G[1, x])/27 + ((55*I)/18)*Pi^3*G[1, x] + 
         (2131*Pi^4*G[1, x])/360 + 20*G[0, 0, x] - ((392*I)/3)*Pi*
          G[0, 0, x] + (99*Pi^2*G[0, 0, x])/2 - ((22*I)/3)*Pi^3*G[0, 0, x] - 
         20*G[0, 1, x] - ((296*I)/3)*Pi*G[0, 1, x] + (65*Pi^2*G[0, 1, x])/2 - 
         (22*I)*Pi^3*G[0, 1, x] - 20*G[1, 0, x] + ((392*I)/3)*Pi*G[1, 0, x] - 
         (99*Pi^2*G[1, 0, x])/2 - (14*I)*Pi^3*G[1, 0, x] + 20*G[1, 1, x] + 
         ((296*I)/3)*Pi*G[1, 1, x] - (65*Pi^2*G[1, 1, x])/2 + 
         ((130*I)/3)*Pi^3*G[1, 1, x] - (368*G[0, 0, 0, x])/3 + 
         ((293*I)/3)*Pi*G[0, 0, 0, x] + (62*Pi^2*G[0, 0, 0, x])/3 - 
         8*G[0, 0, 1, x] - ((95*I)/3)*Pi*G[0, 0, 1, x] - 
         (62*Pi^2*G[0, 0, 1, x])/3 - 8*G[0, 1, 0, x] - 
         ((149*I)/3)*Pi*G[0, 1, 0, x] - (2*Pi^2*G[0, 1, 0, x])/3 - 
         (272*G[0, 1, 1, x])/3 + ((311*I)/3)*Pi*G[0, 1, 1, x] + 
         (184*Pi^2*G[0, 1, 1, x])/3 + (368*G[1, 0, 0, x])/3 - 
         ((293*I)/3)*Pi*G[1, 0, 0, x] + (14*Pi^2*G[1, 0, 0, x])/3 + 
         8*G[1, 0, 1, x] + ((95*I)/3)*Pi*G[1, 0, 1, x] + 
         46*Pi^2*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + ((149*I)/3)*Pi*
          G[1, 1, 0, x] - (74*Pi^2*G[1, 1, 0, x])/3 + (272*G[1, 1, 1, x])/3 - 
         ((311*I)/3)*Pi*G[1, 1, 1, x] - (260*Pi^2*G[1, 1, 1, x])/3 + 
         (625*G[0, 0, 0, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, 0, x] + 
         (8*I)*Pi*G[0, 0, 0, 1, x] + (72*I)*Pi*G[0, 0, 1, 0, x] - 
         (95*G[0, 0, 1, 1, x])/3 - (28*I)*Pi*G[0, 0, 1, 1, x] - 
         (149*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 1, x] + 
         (589*G[0, 1, 1, 1, x])/3 + (72*I)*Pi*G[0, 1, 1, 1, x] - 
         (625*G[1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] - 
         (80*I)*Pi*G[1, 0, 1, 0, x] + (95*G[1, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 0, 1, 1, x] + (149*G[1, 1, 0, 0, x])/3 + 
         (24*I)*Pi*G[1, 1, 0, 0, x] + (56*I)*Pi*G[1, 1, 0, 1, x] + 
         (8*I)*Pi*G[1, 1, 1, 0, x] - (589*G[1, 1, 1, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
         44*G[0, 0, 1, 0, 1, x] + 44*G[0, 0, 1, 1, 0, x] - 
         108*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] - 
         44*G[0, 1, 0, 0, 1, x] - 44*G[0, 1, 0, 1, 0, x] - 
         16*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         264*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] - 
         44*G[1, 0, 1, 0, 1, x] - 44*G[1, 0, 1, 1, 0, x] + 
         108*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 0, x] + 
         44*G[1, 1, 0, 0, 1, x] + 44*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 0, 0, x] - 
         264*G[1, 1, 1, 1, 1, x] - (893*Zeta[3])/3 - ((1790*I)/9)*Pi*
          Zeta[3] + (481*Pi^2*Zeta[3])/9 - (1081*G[0, x]*Zeta[3])/3 - 
         ((416*I)/3)*Pi*G[0, x]*Zeta[3] + (997*G[1, x]*Zeta[3])/3 + 
         ((400*I)/3)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 - 
         (344*G[0, 1, x]*Zeta[3])/3 - (80*G[1, 0, x]*Zeta[3])/3 + 
         160*G[1, 1, x]*Zeta[3] - 30*Zeta[5]) - 42*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((893*I)/54)*Pi^3 - (2113*Pi^4)/540 - 
         ((71*I)/45)*Pi^5 - ((7552*I)/27)*Pi*G[0, x] + (3779*Pi^2*G[0, x])/
          54 + ((35*I)/3)*Pi^3*G[0, x] - (551*Pi^4*G[0, x])/180 + 
         ((17*I)/18)*Pi^3*G[1, x] - (559*Pi^4*G[1, x])/180 - 
         (7552*G[0, 0, x])/27 + ((947*I)/9)*Pi*G[0, 0, x] - 
         (47*Pi^2*G[0, 0, x])/6 + (7*I)*Pi^3*G[0, 0, x] + 
         (4*I)*Pi*G[0, 1, x] + (43*Pi^2*G[0, 1, x])/6 - 
         ((41*I)/2)*Pi^3*G[0, 1, x] - ((857*I)/9)*Pi*G[1, 0, x] + 
         (547*Pi^2*G[1, 0, x])/18 + ((37*I)/6)*Pi^3*G[1, 0, x] - 
         ((4*I)/3)*Pi^3*G[1, 1, x] + 238*G[0, 0, 0, x] - 
         ((107*I)/3)*Pi*G[0, 0, 0, x] - (85*Pi^2*G[0, 0, 0, x])/6 + 
         4*G[0, 0, 1, x] + (45*I)*Pi*G[0, 0, 1, x] - (347*Pi^2*G[0, 0, 1, x])/
          6 + 4*G[0, 1, 0, x] + ((26*I)/3)*Pi*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/2 - (14*I)*Pi*G[0, 1, 1, x] + 
         (74*Pi^2*G[0, 1, 1, x])/3 - (857*G[1, 0, 0, x])/9 + 
         ((59*I)/3)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/6 - 
         (11*I)*Pi*G[1, 0, 1, x] - (35*Pi^2*G[1, 0, 1, x])/3 - 
         ((50*I)/3)*Pi*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 0, x] - 
         (334*G[0, 0, 0, 0, x])/3 + (32*I)*Pi*G[0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, x] + (150*I)*Pi*G[0, 0, 0, 1, x] - 
         6*G[0, 0, 1, 0, x] - (50*I)*Pi*G[0, 0, 1, 0, x] + 
         54*G[0, 0, 1, 1, x] - (108*I)*Pi*G[0, 0, 1, 1, x] + 
         (77*G[0, 1, 0, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, x] - 
         14*G[0, 1, 0, 1, x] - (126*I)*Pi*G[0, 1, 0, 1, x] - 
         14*G[0, 1, 1, 0, x] + (50*I)*Pi*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 1, x] + (221*G[1, 0, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, 0, x] - 11*G[1, 0, 0, 1, x] + 
         (30*I)*Pi*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] + 
         (6*I)*Pi*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, x] - 
         (50*G[1, 1, 0, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         42*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] + 140*G[0, 0, 0, 1, 1, x] - 
         54*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] - 204*G[0, 0, 1, 1, 1, x] - 
         72*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] - 140*G[0, 1, 0, 1, 1, x] + 
         54*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] - 18*G[1, 0, 0, 0, 0, x] + 
         20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] + 
         24*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 0, x] - (893*Zeta[3])/9 + 
         (56*I)*Pi*Zeta[3] - 108*Pi^2*Zeta[3] + 25*G[0, x]*Zeta[3] + 
         ((148*I)/3)*Pi*G[0, x]*Zeta[3] - (17*G[1, x]*Zeta[3])/3 - 
         (24*I)*Pi*G[1, x]*Zeta[3] + (124*G[0, 0, x]*Zeta[3])/3 + 
         144*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
         8*G[1, 1, x]*Zeta[3] + 84*Zeta[5]))) + 
   Nf*(Nc*(455/27 + ((290*I)/27)*Pi - (115*Pi^2)/54 - (I/9)*Pi^3 + 
       (56*G[1, x])/27 + ((40*I)/9)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 
       ((4*I)/3)*Pi*G[0, 1, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
       (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 + 
       Log[mu2]^3*(-8/9 + (8*RATIO[x])/9) + Log[mu2]^2*(-1/3 - ((2*I)/3)*Pi + 
         2*G[1, x] + (1/3 + ((2*I)/3)*Pi - 2*G[1, x])*RATIO[x]) + 
       Log[mu2]*(26/3 + ((34*I)/9)*Pi - Pi^2/9 + (40*G[1, x])/9 + 
         (4*I)*Pi*G[1, x] + (-26/3 - ((34*I)/9)*Pi + Pi^2/9 - 
           (40*G[1, x])/9 - (4*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[x]*(-455/27 - ((290*I)/27)*Pi + (115*Pi^2)/54 + (I/9)*Pi^3 - 
         (56*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
         ((4*I)/3)*Pi*G[0, 1, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
         (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 - (34*Zeta[3])/9) + 
       (34*Zeta[3])/9 + e*(37559/486 + ((4250*I)/81)*Pi - 17*Pi^2 - 
         ((55*I)/18)*Pi^3 + (49*Pi^4)/135 + (472*G[1, x])/81 + 
         ((128*I)/27)*Pi*G[1, x] - (136*Pi^2*G[1, x])/27 - 
         ((7*I)/3)*Pi^3*G[1, x] + ((20*I)/3)*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - (38*G[1, 1, x])/9 - ((20*I)/3)*Pi*
          G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 0, 1, x] + 
         (20*G[0, 1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
         ((4*I)/3)*Pi*G[1, 0, 1, x] - (16*G[1, 1, 1, x])/3 + 
         ((4*I)/3)*Pi*G[1, 1, 1, x] + (4*G[0, 0, 1, 1, x])/3 - 
         (20*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 1, 1, x])/3 + 
         (20*G[1, 1, 1, 1, x])/3 + (((32*I)/9)*Pi*G[1, x] - 
           (8*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - (4*G[1, 1, 1, x])/3)*
          RATIO[x^(-1)] + Log[mu2]^4*(-13/18 + (13*RATIO[x])/18) + 
         Log[mu2]^3*(-1/3 - ((8*I)/9)*Pi + 2*G[1, x] + 
           (1/3 + ((8*I)/9)*Pi - 2*G[1, x])*RATIO[x]) + 
         Log[mu2]^2*(269/27 + ((41*I)/9)*Pi + (7*Pi^2)/18 + (50*G[1, x])/9 + 
           (6*I)*Pi*G[1, x] + (-269/27 - ((41*I)/9)*Pi - (7*Pi^2)/18 - 
             (50*G[1, x])/9 - (6*I)*Pi*G[1, x])*RATIO[x]) + (10*Zeta[3])/3 + 
         ((52*I)/9)*Pi*Zeta[3] - 12*G[1, x]*Zeta[3] + 
         Log[mu2]*(3778/81 + ((260*I)/9)*Pi - (349*Pi^2)/54 - 
           ((2*I)/9)*Pi^3 + (242*G[1, x])/27 + ((88*I)/9)*Pi*G[1, x] - 
           (19*Pi^2*G[1, x])/3 + ((16*I)/3)*Pi*G[0, 1, x] - 
           (4*G[1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, x] + (16*G[0, 1, 1, x])/
            3 - (16*G[1, 1, 1, x])/3 + (((4*I)/3)*Pi*G[1, x] + 
             (4*G[1, 1, x])/3)*RATIO[x^(-1)] + RATIO[x]*(-3778/81 - 
             ((254*I)/9)*Pi + (349*Pi^2)/54 + ((2*I)/9)*Pi^3 - 
             (224*G[1, x])/27 - ((100*I)/9)*Pi*G[1, x] + (19*Pi^2*G[1, x])/
              3 - ((16*I)/3)*Pi*G[0, 1, x] + ((16*I)/3)*Pi*G[1, 1, x] - 
             (16*G[0, 1, 1, x])/3 + (16*G[1, 1, 1, x])/3 - (124*Zeta[3])/9) + 
           (124*Zeta[3])/9) + RATIO[x]*(-37559/486 - ((4106*I)/81)*Pi + 
           (149*Pi^2)/9 + ((55*I)/18)*Pi^3 - (49*Pi^4)/135 - 
           (328*G[1, x])/81 - ((224*I)/27)*Pi*G[1, x] + (160*Pi^2*G[1, x])/
            27 + ((7*I)/3)*Pi^3*G[1, x] - ((20*I)/3)*Pi*G[0, 1, x] + 
           (10*Pi^2*G[0, 1, x])/3 + ((20*I)/3)*Pi*G[1, 1, x] - 
           (10*Pi^2*G[1, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, x] - 
           (20*G[0, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 1, x] + (20*G[1, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 1, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
           (20*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 1, 1, x])/3 - 
           (20*G[1, 1, 1, 1, x])/3 - (10*Zeta[3])/3 - ((52*I)/9)*Pi*Zeta[3] + 
           12*G[1, x]*Zeta[3])) + e^2*(833023/2916 + ((5315*I)/27)*Pi - 
         (68707*Pi^2)/972 - ((1382*I)/81)*Pi^3 + (17953*Pi^4)/6480 + 
         ((373*I)/1080)*Pi^5 + (4076*G[1, x])/243 - ((104*I)/81)*Pi*G[1, x] - 
         (805*Pi^2*G[1, x])/162 - ((38*I)/9)*Pi^3*G[1, x] + 
         (533*Pi^4*G[1, x])/360 + ((80*I)/9)*Pi*G[0, 1, x] - 
         (62*Pi^2*G[0, 1, x])/9 - ((8*I)/3)*Pi^3*G[0, 1, x] - 
         (604*G[1, 1, x])/27 - ((80*I)/9)*Pi*G[1, 1, x] + 
         (59*Pi^2*G[1, 1, x])/9 + ((8*I)/3)*Pi^3*G[1, 1, x] + 
         ((20*I)/3)*Pi*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 + 
         (80*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi*G[0, 1, 1, x] + 
         (38*Pi^2*G[0, 1, 1, x])/9 - ((20*I)/3)*Pi*G[1, 0, 1, x] + 
         (10*Pi^2*G[1, 0, 1, x])/3 + (26*G[1, 1, 1, x])/9 + 
         ((20*I)/3)*Pi*G[1, 1, 1, x] - (38*Pi^2*G[1, 1, 1, x])/9 + 
         ((4*I)/3)*Pi*G[0, 0, 0, 1, x] + (20*G[0, 0, 1, 1, x])/3 - 
         ((4*I)/3)*Pi*G[0, 0, 1, 1, x] - ((4*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         (56*G[0, 1, 1, 1, x])/3 + ((4*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         ((4*I)/3)*Pi*G[1, 0, 0, 1, x] - (20*G[1, 0, 1, 1, x])/3 + 
         ((4*I)/3)*Pi*G[1, 0, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (44*G[1, 1, 1, 1, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         (4*G[0, 0, 0, 1, 1, x])/3 - (20*G[0, 0, 1, 1, 1, x])/3 - 
         (4*G[0, 1, 0, 1, 1, x])/3 + 20*G[0, 1, 1, 1, 1, x] - 
         (4*G[1, 0, 0, 1, 1, x])/3 + (20*G[1, 0, 1, 1, 1, x])/3 + 
         (4*G[1, 1, 0, 1, 1, x])/3 - 20*G[1, 1, 1, 1, 1, x] + 
         Log[mu2]^5*(-16/45 + (16*RATIO[x])/45) + Log[mu2]^4*
          (-31/108 - ((11*I)/18)*Pi + (7*G[1, x])/6 + 
           (31/108 + ((11*I)/18)*Pi - (7*G[1, x])/6)*RATIO[x]) + 
         Log[mu2]^3*(517/81 + ((79*I)/27)*Pi + (5*Pi^2)/9 + 
           (110*G[1, x])/27 + ((14*I)/3)*Pi*G[1, x] + 
           (-517/81 - ((79*I)/27)*Pi - (5*Pi^2)/9 - (110*G[1, x])/27 - 
             ((14*I)/3)*Pi*G[1, x])*RATIO[x]) - (4649*Zeta[3])/81 - 
         ((698*I)/27)*Pi*Zeta[3] - 2*Pi^2*Zeta[3] - (784*G[1, x]*Zeta[3])/
          27 - ((100*I)/3)*Pi*G[1, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] + 
         4*G[1, 1, x]*Zeta[3] + Log[mu2]^2*(3974/81 + ((824*I)/27)*Pi - 
           (83*Pi^2)/12 - (I/18)*Pi^3 + (307*G[1, x])/27 + 
           ((92*I)/9)*Pi*G[1, x] - (15*Pi^2*G[1, x])/2 + ((20*I)/3)*Pi*
            G[0, 1, x] - 2*G[1, 1, x] - ((20*I)/3)*Pi*G[1, 1, x] + 
           (20*G[0, 1, 1, x])/3 - (20*G[1, 1, 1, x])/3 + 
           ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[x]*(-3974/81 - ((797*I)/27)*Pi + (83*Pi^2)/12 + 
             (I/18)*Pi^3 - (280*G[1, x])/27 - ((110*I)/9)*Pi*G[1, x] + 
             (15*Pi^2*G[1, x])/2 - ((20*I)/3)*Pi*G[0, 1, x] + 
             ((20*I)/3)*Pi*G[1, 1, x] - (20*G[0, 1, 1, x])/3 + 
             (20*G[1, 1, 1, x])/3 - (166*Zeta[3])/9) + (166*Zeta[3])/9) + 
         RATIO[x^(-1)]*(((424*I)/27)*Pi*G[1, x] - (148*Pi^2*G[1, x])/27 - 
           ((7*I)/9)*Pi^3*G[1, x] + ((32*I)/9)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/9 + (424*G[1, 1, x])/27 - ((32*I)/9)*Pi*
            G[1, 1, x] + (11*Pi^2*G[1, 1, x])/9 + (32*G[0, 1, 1, x])/9 - 
           (38*G[1, 1, 1, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2]*(43759/243 + ((9656*I)/81)*Pi - (6199*Pi^2)/162 - 
           ((127*I)/18)*Pi^3 + (439*Pi^4)/540 + (1708*G[1, x])/81 + 
           ((296*I)/27)*Pi*G[1, x] - (289*Pi^2*G[1, x])/27 - 
           ((17*I)/3)*Pi^3*G[1, x] + (12*I)*Pi*G[0, 1, x] - 
           8*Pi^2*G[0, 1, x] - (106*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] + 
           8*Pi^2*G[1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, x] + 
           12*G[0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
           ((16*I)/3)*Pi*G[1, 0, 1, x] - 8*G[1, 1, 1, x] + 
           ((16*I)/3)*Pi*G[1, 1, 1, x] + (16*G[0, 0, 1, 1, x])/3 - 
           (56*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 1, 1, x])/3 + 
           (56*G[1, 1, 1, 1, x])/3 + (((82*I)/9)*Pi*G[1, x] - 
             (22*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi*G[0, 1, x] + 
             (82*G[1, 1, x])/9 - ((4*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/
              3 - (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - (58*Zeta[3])/27 + 
           ((104*I)/9)*Pi*Zeta[3] - (100*G[1, x]*Zeta[3])/3 + 
           RATIO[x]*(-43759/243 - ((9260*I)/81)*Pi + (6001*Pi^2)/162 + 
             ((127*I)/18)*Pi^3 - (439*Pi^4)/540 - (1312*G[1, x])/81 - 
             ((560*I)/27)*Pi*G[1, x] + (355*Pi^2*G[1, x])/27 + 
             ((17*I)/3)*Pi^3*G[1, x] - ((40*I)/3)*Pi*G[0, 1, x] + 
             8*Pi^2*G[0, 1, x] + ((40*I)/3)*Pi*G[1, 1, x] - 
             8*Pi^2*G[1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, x] - 
             (40*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
             ((16*I)/3)*Pi*G[1, 0, 1, x] + (40*G[1, 1, 1, x])/3 - 
             ((16*I)/3)*Pi*G[1, 1, 1, x] - (16*G[0, 0, 1, 1, x])/3 + 
             (56*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 1, 1, x])/3 - 
             (56*G[1, 1, 1, 1, x])/3 + (58*Zeta[3])/27 - ((104*I)/9)*Pi*
              Zeta[3] + (100*G[1, x]*Zeta[3])/3)) + 
         RATIO[x]*(-833023/2916 - ((1693*I)/9)*Pi + (65827*Pi^2)/972 + 
           ((2701*I)/162)*Pi^3 - (17953*Pi^4)/6480 - ((373*I)/1080)*Pi^5 - 
           (1952*G[1, x])/243 - ((1312*I)/81)*Pi*G[1, x] + 
           (896*Pi^2*G[1, x])/81 + (5*I)*Pi^3*G[1, x] - (533*Pi^4*G[1, x])/
            360 - ((112*I)/9)*Pi*G[0, 1, x] + (70*Pi^2*G[0, 1, x])/9 + 
           ((8*I)/3)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 1, x] - 
           (70*Pi^2*G[1, 1, x])/9 - ((8*I)/3)*Pi^3*G[1, 1, x] - 
           ((20*I)/3)*Pi*G[0, 0, 1, x] + (10*Pi^2*G[0, 0, 1, x])/3 - 
           (112*G[0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[0, 1, 1, x] - 
           (38*Pi^2*G[0, 1, 1, x])/9 + ((20*I)/3)*Pi*G[1, 0, 1, x] - 
           (10*Pi^2*G[1, 0, 1, x])/3 + (112*G[1, 1, 1, x])/9 - 
           ((20*I)/3)*Pi*G[1, 1, 1, x] + (38*Pi^2*G[1, 1, 1, x])/9 - 
           ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - (20*G[0, 0, 1, 1, x])/3 + 
           ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           20*G[0, 1, 1, 1, x] - ((4*I)/3)*Pi*G[0, 1, 1, 1, x] + 
           ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + (20*G[1, 0, 1, 1, x])/3 - 
           ((4*I)/3)*Pi*G[1, 0, 1, 1, x] - ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           20*G[1, 1, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 1, x] - 
           (4*G[0, 0, 0, 1, 1, x])/3 + (20*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 1, 1, x])/3 - 20*G[0, 1, 1, 1, 1, x] + 
           (4*G[1, 0, 0, 1, 1, x])/3 - (20*G[1, 0, 1, 1, 1, x])/3 - 
           (4*G[1, 1, 0, 1, 1, x])/3 + 20*G[1, 1, 1, 1, 1, x] + 
           (4595*Zeta[3])/81 + ((698*I)/27)*Pi*Zeta[3] + 2*Pi^2*Zeta[3] + 
           (820*G[1, x]*Zeta[3])/27 + ((100*I)/3)*Pi*G[1, x]*Zeta[3] + 
           4*G[0, 1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] - (778*Zeta[5])/15) + 
         (778*Zeta[5])/15)) + (1370/81 + ((608*I)/27)*Pi - (365*Pi^2)/54 - 
       ((11*I)/9)*Pi^3 + (304*G[0, x])/27 - (4*Pi^2*G[0, x])/9 - 
       (112*G[1, x])/27 - ((80*I)/9)*Pi*G[1, x] + 4*Pi^2*G[1, x] - 
       (104*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] - 
       ((8*I)/3)*Pi*G[0, 1, x] + ((8*I)/3)*Pi*G[1, 0, x] + 
       ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
       (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (((64*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - 
         (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       Log[mu2]^3*(8/9 - (8*RATIO[x])/9) + Log[mu2]^2*(47/9 + ((8*I)/3)*Pi + 
         4*G[0, x] - 4*G[1, x] + (-47/9 - ((8*I)/3)*Pi - 4*G[0, x] + 
           4*G[1, x])*RATIO[x]) + Log[mu2]*(416/27 + ((118*I)/9)*Pi - 
         (23*Pi^2)/9 + (104*G[0, x])/9 + ((8*I)/3)*Pi*G[0, x] - 
         (80*G[1, x])/9 - (8*I)*Pi*G[1, x] - (16*G[0, 0, x])/3 + 
         (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-416/27 - ((94*I)/9)*Pi + (23*Pi^2)/9 - (80*G[0, x])/9 - 
           (8*I)*Pi*G[0, x] + (80*G[1, x])/9 + (8*I)*Pi*G[1, x])*RATIO[x]) + 
       RATIO[x]*(-1370/81 - ((416*I)/27)*Pi + (269*Pi^2)/54 + 
         ((11*I)/9)*Pi^3 - (112*G[0, x])/27 - ((80*I)/9)*Pi*G[0, x] + 
         4*Pi^2*G[0, x] + (112*G[1, x])/27 + ((80*I)/9)*Pi*G[1, x] - 
         4*Pi^2*G[1, x] + ((8*I)/3)*Pi*G[0, 0, x] + ((8*I)/3)*Pi*G[0, 1, x] - 
         ((8*I)/3)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] + 
         (8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3 - (62*Zeta[3])/9) + (62*Zeta[3])/9 + 
       e*(16159/243 + ((7228*I)/81)*Pi - (5509*Pi^2)/162 - 
         ((407*I)/54)*Pi^3 + (187*Pi^4)/135 + (3200*G[0, x])/81 - 
         ((64*I)/9)*Pi*G[0, x] + (26*Pi^2*G[0, x])/27 - 
         ((10*I)/9)*Pi^3*G[0, x] - (944*G[1, x])/81 - ((256*I)/27)*Pi*
          G[1, x] + (272*Pi^2*G[1, x])/27 + ((38*I)/9)*Pi^3*G[1, x] - 
         (1132*G[0, 0, x])/27 - ((40*I)/9)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/9 - ((40*I)/3)*Pi*G[0, 1, x] + 
         (20*Pi^2*G[0, 1, x])/3 + ((40*I)/9)*Pi*G[1, 0, x] - 
         (28*Pi^2*G[1, 0, x])/9 + (76*G[1, 1, x])/9 + ((40*I)/3)*Pi*
          G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 + 24*G[0, 0, 0, x] + 
         ((8*I)/3)*Pi*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 0, x] - (40*G[0, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[0, 1, 1, x] + (40*G[1, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + (32*G[1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] - 
         (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 0, x])/3 + 
         (40*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] + (8*G[1, 0, 1, 1, x])/
          3 + (8*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 + 
         (((-64*I)/9)*Pi*G[1, x] + (16*Pi^2*G[1, x])/9 - (64*G[1, 1, x])/9 + 
           (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + Log[mu2]^4*
          (13/18 - (13*RATIO[x])/18) + Log[mu2]^3*(47/9 + ((26*I)/9)*Pi + 
           4*G[0, x] - 4*G[1, x] + (-47/9 - ((26*I)/9)*Pi - 4*G[0, x] + 
             4*G[1, x])*RATIO[x]) + Log[mu2]^2*(661/27 + ((59*I)/3)*Pi - 
           (79*Pi^2)/18 + (136*G[0, x])/9 + (4*I)*Pi*G[0, x] - 
           (100*G[1, x])/9 - (12*I)*Pi*G[1, x] - 8*G[0, 0, x] + 
           ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           (-661/27 - ((47*I)/3)*Pi + (79*Pi^2)/18 - (100*G[0, x])/9 - 
             (12*I)*Pi*G[0, x] + (100*G[1, x])/9 + (12*I)*Pi*G[1, x])*
            RATIO[x]) + (4*Zeta[3])/9 + ((20*I)/9)*Pi*Zeta[3] - 
         (64*G[0, x]*Zeta[3])/3 + (80*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((-32*I)/27)*Pi^3 + (44*Pi^4)/135 + 
           ((656*I)/27)*Pi*G[0, x] - (248*Pi^2*G[0, x])/27 - 
           ((14*I)/9)*Pi^3*G[0, x] + (656*G[0, 0, x])/27 - 
           ((64*I)/9)*Pi*G[0, 0, x] + (22*Pi^2*G[0, 0, x])/9 + 
           ((64*I)/9)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 - 
           (68*G[0, 0, 0, x])/3 + (64*G[1, 0, 0, x])/9 + 
           (32*G[0, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/3 + 
           (64*Zeta[3])/9 - (8*G[0, x]*Zeta[3])/3) + 
         RATIO[x]*(-16159/243 - ((4972*I)/81)*Pi + (3877*Pi^2)/162 + 
           ((403*I)/54)*Pi^3 - (55*Pi^4)/27 - (656*G[0, x])/81 - 
           ((448*I)/27)*Pi*G[0, x] + (320*Pi^2*G[0, x])/27 + 
           ((38*I)/9)*Pi^3*G[0, x] + (656*G[1, x])/81 + ((448*I)/27)*Pi*
            G[1, x] - (320*Pi^2*G[1, x])/27 - ((38*I)/9)*Pi^3*G[1, x] + 
           ((40*I)/3)*Pi*G[0, 0, x] - (20*Pi^2*G[0, 0, x])/3 + 
           ((40*I)/3)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 0, x] + (20*Pi^2*G[1, 0, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/3 + 
           (40*G[0, 0, 0, x])/3 - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] + 
           (40*G[0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, x] - 
           (40*G[1, 0, 0, x])/3 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           (40*G[1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, x] - 
           (40*G[0, 0, 0, 0, x])/3 + (8*G[0, 0, 1, 1, x])/3 + 
           (8*G[0, 1, 0, 0, x])/3 - (40*G[0, 1, 1, 1, x])/3 + 
           (40*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
           (8*G[1, 1, 0, 0, x])/3 + (40*G[1, 1, 1, 1, x])/3 - 12*Zeta[3] - 
           ((20*I)/9)*Pi*Zeta[3] + (80*G[0, x]*Zeta[3])/3 - 
           (80*G[1, x]*Zeta[3])/3) + Log[mu2]*(4972/81 + ((1778*I)/27)*Pi - 
           (1111*Pi^2)/54 - ((35*I)/9)*Pi^3 + (940*G[0, x])/27 + 
           ((16*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/9 - (484*G[1, x])/27 - 
           ((176*I)/9)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 - (256*G[0, 0, x])/
            9 - ((16*I)/3)*Pi*G[0, 0, x] - ((32*I)/3)*Pi*G[0, 1, x] + 
           ((16*I)/3)*Pi*G[1, 0, x] + (8*G[1, 1, x])/3 + ((32*I)/3)*Pi*
            G[1, 1, x] + (32*G[0, 0, 0, x])/3 - (32*G[0, 1, 1, x])/3 + 
           (16*G[1, 0, 0, x])/3 + (32*G[1, 1, 1, x])/3 + 
           (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*(-4972/81 - ((1322*I)/27)*Pi + (847*Pi^2)/54 + 
             ((43*I)/9)*Pi^3 - (448*G[0, x])/27 - ((200*I)/9)*Pi*G[0, x] + 
             (38*Pi^2*G[0, x])/3 + (448*G[1, x])/27 + ((200*I)/9)*Pi*
              G[1, x] - (38*Pi^2*G[1, x])/3 + ((32*I)/3)*Pi*G[0, 0, x] + 
             ((32*I)/3)*Pi*G[0, 1, x] - ((32*I)/3)*Pi*G[1, 0, x] - 
             ((32*I)/3)*Pi*G[1, 1, x] + (32*G[0, 0, 0, x])/3 + 
             (32*G[0, 1, 1, x])/3 - (32*G[1, 0, 0, x])/3 - (32*G[1, 1, 1, x])/
              3 - (116*Zeta[3])/9) + (68*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
            (((-4*I)/9)*Pi^3 + ((140*I)/9)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 + 
             (140*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] + 
             ((8*I)/3)*Pi*G[1, 0, x] - (32*G[0, 0, 0, x])/3 + 
             (8*G[1, 0, 0, x])/3 + (8*Zeta[3])/3))) + 
       e^2*(300751/1458 + ((69158*I)/243)*Pi - (110119*Pi^2)/972 - 
         ((4501*I)/162)*Pi^3 + (33427*Pi^4)/6480 + ((31*I)/36)*Pi^5 + 
         (31672*G[0, x])/243 - ((944*I)/27)*Pi*G[0, x] + 
         (913*Pi^2*G[0, x])/81 - ((8*I)/27)*Pi^3*G[0, x] + 
         (179*Pi^4*G[0, x])/540 - (8152*G[1, x])/243 + ((208*I)/81)*Pi*
          G[1, x] + (805*Pi^2*G[1, x])/81 + ((208*I)/27)*Pi^3*G[1, x] - 
         (263*Pi^4*G[1, x])/108 - (11192*G[0, 0, x])/81 - 
         ((32*I)/27)*Pi*G[0, 0, x] + (4*Pi^2*G[0, 0, x])/27 + 
         ((16*I)/9)*Pi^3*G[0, 0, x] - ((160*I)/9)*Pi*G[0, 1, x] + 
         (124*Pi^2*G[0, 1, x])/9 + ((52*I)/9)*Pi^3*G[0, 1, x] + 
         ((32*I)/27)*Pi*G[1, 0, x] - (92*Pi^2*G[1, 0, x])/27 - 
         ((16*I)/9)*Pi^3*G[1, 0, x] + (1208*G[1, 1, x])/27 + 
         ((160*I)/9)*Pi*G[1, 1, x] - (118*Pi^2*G[1, 1, x])/9 - 
         ((52*I)/9)*Pi^3*G[1, 1, x] + 92*G[0, 0, 0, x] + 
         ((40*I)/9)*Pi*G[0, 0, 0, x] - (4*Pi^2*G[0, 0, 0, x])/3 - 
         ((40*I)/3)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 - 
         ((40*I)/9)*Pi*G[0, 1, 0, x] + (28*Pi^2*G[0, 1, 0, x])/9 - 
         (160*G[0, 1, 1, x])/9 + ((40*I)/3)*Pi*G[0, 1, 1, x] - 
         (76*Pi^2*G[0, 1, 1, x])/9 + (32*G[1, 0, 0, x])/27 - 
         ((40*I)/9)*Pi*G[1, 0, 0, x] + (32*Pi^2*G[1, 0, 0, x])/9 + 
         ((40*I)/3)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
         ((40*I)/9)*Pi*G[1, 1, 0, x] - (28*Pi^2*G[1, 1, 0, x])/9 - 
         (52*G[1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 1, x] + 
         (76*Pi^2*G[1, 1, 1, x])/9 - (464*G[0, 0, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[0, 0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (40*G[0, 0, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + (112*G[0, 1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - (32*G[1, 0, 0, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 0, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + (40*G[1, 0, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + (40*G[1, 1, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - (88*G[1, 1, 1, 1, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + (56*G[0, 0, 0, 0, 0, x])/3 - 
         (8*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 0, x])/3 + 
         (40*G[0, 0, 1, 1, 1, x])/3 + 8*G[0, 1, 0, 0, 0, x] + 
         (8*G[0, 1, 0, 1, 1, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 - 
         40*G[0, 1, 1, 1, 1, x] + (56*G[1, 0, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 - 
         (40*G[1, 0, 1, 1, 1, x])/3 - 8*G[1, 1, 0, 0, 0, x] - 
         (8*G[1, 1, 0, 1, 1, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
         40*G[1, 1, 1, 1, 1, x] + Log[mu2]^5*(16/45 - (16*RATIO[x])/45) + 
         Log[mu2]^4*(113/36 + ((16*I)/9)*Pi + (7*G[0, x])/3 - (7*G[1, x])/3 + 
           (-113/36 - ((16*I)/9)*Pi - (7*G[0, x])/3 + (7*G[1, x])/3)*
            RATIO[x]) + Log[mu2]^3*(541/27 + ((47*I)/3)*Pi - (11*Pi^2)/3 + 
           (304*G[0, x])/27 + ((28*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 - 
           ((28*I)/3)*Pi*G[1, x] - (56*G[0, 0, x])/9 + 
           (((28*I)/9)*Pi*G[0, x] + (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
           (-541/27 - ((113*I)/9)*Pi + (11*Pi^2)/3 - (220*G[0, x])/27 - 
             ((28*I)/3)*Pi*G[0, x] + (220*G[1, x])/27 + ((28*I)/3)*Pi*
              G[1, x])*RATIO[x]) - (1051*Zeta[3])/27 - 
         ((350*I)/9)*Pi*Zeta[3] + 2*Pi^2*Zeta[3] - (1904*G[0, x]*Zeta[3])/
          27 - ((200*I)/9)*Pi*G[0, x]*Zeta[3] + (1688*G[1, x]*Zeta[3])/27 + 
         ((200*I)/3)*Pi*G[1, x]*Zeta[3] + (352*G[0, 0, x]*Zeta[3])/9 + 
         (16*G[0, 1, x]*Zeta[3])/3 - (16*G[1, 0, x]*Zeta[3])/3 - 
         (16*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*
          (((-848*I)/27)*Pi*G[1, x] + (296*Pi^2*G[1, x])/27 + 
           ((14*I)/9)*Pi^3*G[1, x] - ((64*I)/9)*Pi*G[0, 1, x] + 
           (16*Pi^2*G[0, 1, x])/9 - (848*G[1, 1, x])/27 + 
           ((64*I)/9)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/9 - 
           (64*G[0, 1, 1, x])/9 + (76*G[1, 1, 1, x])/3 + (8*G[0, 1, 1, 1, x])/
            3 - (32*G[1, 1, 1, 1, x])/3 + (8*G[1, x]*Zeta[3])/3) + 
         Log[mu2]^2*(6416/81 + ((235*I)/3)*Pi - (99*Pi^2)/4 - 
           ((43*I)/9)*Pi^3 + (1106*G[0, x])/27 + ((8*I)/3)*Pi*G[0, x] - 
           (35*Pi^2*G[0, x])/9 - (614*G[1, x])/27 - ((184*I)/9)*Pi*G[1, x] + 
           15*Pi^2*G[1, x] - (280*G[0, 0, x])/9 - ((16*I)/3)*Pi*G[0, 0, x] - 
           ((40*I)/3)*Pi*G[0, 1, x] + ((16*I)/3)*Pi*G[1, 0, x] + 
           4*G[1, 1, x] + ((40*I)/3)*Pi*G[1, 1, x] + (40*G[0, 0, 0, x])/3 - 
           (40*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (40*G[1, 1, 1, x])/
            3 + ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[x]*(-6416/81 - ((541*I)/9)*Pi + (691*Pi^2)/36 + 
             ((55*I)/9)*Pi^3 - (560*G[0, x])/27 - ((220*I)/9)*Pi*G[0, x] + 
             15*Pi^2*G[0, x] + (560*G[1, x])/27 + ((220*I)/9)*Pi*G[1, x] - 
             15*Pi^2*G[1, x] + ((40*I)/3)*Pi*G[0, 0, x] + ((40*I)/3)*Pi*
              G[0, 1, x] - ((40*I)/3)*Pi*G[1, 0, x] - ((40*I)/3)*Pi*
              G[1, 1, x] + (40*G[0, 0, 0, x])/3 + (40*G[0, 1, 1, x])/3 - 
             (40*G[1, 0, 0, x])/3 - (40*G[1, 1, 1, x])/3 - (98*Zeta[3])/9) + 
           (26*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 + 
             ((146*I)/9)*Pi*G[0, x] - (50*Pi^2*G[0, x])/9 + (146*G[0, 0, x])/
              9 - (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[1, 0, x] - 
             (40*G[0, 0, 0, x])/3 + 4*G[1, 0, 0, x] + 4*Zeta[3])) + 
         Log[mu2]*(45638/243 + ((17776*I)/81)*Pi - (13229*Pi^2)/162 - 
           ((977*I)/54)*Pi^3 + (583*Pi^4)/180 + (8360*G[0, x])/81 - 
           ((304*I)/27)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 - 
           ((26*I)/9)*Pi^3*G[0, x] - (3416*G[1, x])/81 - ((592*I)/27)*Pi*
            G[1, x] + (578*Pi^2*G[1, x])/27 + ((94*I)/9)*Pi^3*G[1, x] - 
           (2516*G[0, 0, x])/27 - ((56*I)/9)*Pi*G[0, 0, x] + 
           4*Pi^2*G[0, 0, x] - (24*I)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] + 
           ((56*I)/9)*Pi*G[1, 0, x] - (56*Pi^2*G[1, 0, x])/9 + 
           (212*G[1, 1, x])/9 + (24*I)*Pi*G[1, 1, x] - 16*Pi^2*G[1, 1, x] + 
           56*G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 0, x] - 
           ((32*I)/3)*Pi*G[0, 0, 1, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] - 
           24*G[0, 1, 1, x] + ((32*I)/3)*Pi*G[0, 1, 1, x] + 
           (56*G[1, 0, 0, x])/9 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
           ((32*I)/3)*Pi*G[1, 0, 1, x] + ((16*I)/3)*Pi*G[1, 1, 0, x] + 
           16*G[1, 1, 1, x] - ((32*I)/3)*Pi*G[1, 1, 1, x] - 
           (64*G[0, 0, 0, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 - 
           (16*G[0, 1, 0, 0, x])/3 + (112*G[0, 1, 1, 1, x])/3 - 
           16*G[1, 0, 0, 0, x] + (32*G[1, 0, 1, 1, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 - (112*G[1, 1, 1, 1, x])/3 + 
           (((-164*I)/9)*Pi*G[1, x] + (44*Pi^2*G[1, x])/9 - 
             ((8*I)/3)*Pi*G[0, 1, x] - (164*G[1, 1, x])/9 + 
             ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
             (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] - (142*Zeta[3])/9 - 
           ((44*I)/9)*Pi*Zeta[3] - (184*G[0, x]*Zeta[3])/3 + 
           72*G[1, x]*Zeta[3] + RATIO[x]*(-45638/243 - ((12832*I)/81)*Pi + 
             (9749*Pi^2)/162 + ((319*I)/18)*Pi^3 - (2669*Pi^4)/540 - 
             (2624*G[0, x])/81 - ((1120*I)/27)*Pi*G[0, x] + 
             (710*Pi^2*G[0, x])/27 + ((86*I)/9)*Pi^3*G[0, x] + 
             (2624*G[1, x])/81 + ((1120*I)/27)*Pi*G[1, x] - 
             (710*Pi^2*G[1, x])/27 - ((86*I)/9)*Pi^3*G[1, x] + 
             ((80*I)/3)*Pi*G[0, 0, x] - 16*Pi^2*G[0, 0, x] + 
             ((80*I)/3)*Pi*G[0, 1, x] - 16*Pi^2*G[0, 1, x] - 
             ((80*I)/3)*Pi*G[1, 0, x] + 16*Pi^2*G[1, 0, x] - 
             ((80*I)/3)*Pi*G[1, 1, x] + 16*Pi^2*G[1, 1, x] + 
             (80*G[0, 0, 0, x])/3 - ((32*I)/3)*Pi*G[0, 0, 0, x] + 
             ((32*I)/3)*Pi*G[0, 0, 1, x] + ((32*I)/3)*Pi*G[0, 1, 0, x] + 
             (80*G[0, 1, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, x] - 
             (80*G[1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, x] - 
             ((32*I)/3)*Pi*G[1, 0, 1, x] - ((32*I)/3)*Pi*G[1, 1, 0, x] - 
             (80*G[1, 1, 1, x])/3 + ((32*I)/3)*Pi*G[1, 1, 1, x] - 
             (112*G[0, 0, 0, 0, x])/3 + (32*G[0, 0, 1, 1, x])/3 + 
             (32*G[0, 1, 0, 0, x])/3 - (112*G[0, 1, 1, 1, x])/3 + 
             (112*G[1, 0, 0, 0, x])/3 - (32*G[1, 0, 1, 1, x])/3 - 
             (32*G[1, 1, 0, 0, x])/3 + (112*G[1, 1, 1, 1, x])/3 - 
             10*Zeta[3] + ((44*I)/9)*Pi*Zeta[3] + (232*G[0, x]*Zeta[3])/3 - 
             (232*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (((-70*I)/27)*Pi^3 + (23*Pi^4)/27 + ((1420*I)/27)*Pi*G[0, x] - 
             (514*Pi^2*G[0, x])/27 - ((10*I)/3)*Pi^3*G[0, x] - 
             ((4*I)/9)*Pi^3*G[1, x] + (1420*G[0, 0, x])/27 - 
             ((140*I)/9)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] + 
             ((140*I)/9)*Pi*G[1, 0, x] - (44*Pi^2*G[1, 0, x])/9 - 
             48*G[0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 0, 0, x] - 
             ((8*I)/3)*Pi*G[0, 1, 0, x] + (140*G[1, 0, 0, x])/9 - 
             ((8*I)/3)*Pi*G[1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
             (88*G[0, 0, 0, 0, x])/3 - (8*G[0, 1, 0, 0, x])/3 - 
             (32*G[1, 0, 0, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 + 
             (140*Zeta[3])/9 - 8*G[0, x]*Zeta[3] + (8*G[1, x]*Zeta[3])/3)) + 
         RATIO[x]*(-300751/1458 - ((45638*I)/243)*Pi + (75079*Pi^2)/972 + 
           ((3929*I)/162)*Pi^3 - (13361*Pi^4)/2160 - ((149*I)/108)*Pi^5 - 
           (3904*G[0, x])/243 - ((2624*I)/81)*Pi*G[0, x] + 
           (1792*Pi^2*G[0, x])/81 + ((70*I)/9)*Pi^3*G[0, x] - 
           (107*Pi^4*G[0, x])/60 + (3904*G[1, x])/243 + ((2624*I)/81)*Pi*
            G[1, x] - (1792*Pi^2*G[1, x])/81 - ((70*I)/9)*Pi^3*G[1, x] + 
           (107*Pi^4*G[1, x])/60 + ((224*I)/9)*Pi*G[0, 0, x] - 
           (140*Pi^2*G[0, 0, x])/9 - ((44*I)/9)*Pi^3*G[0, 0, x] + 
           ((224*I)/9)*Pi*G[0, 1, x] - (140*Pi^2*G[0, 1, x])/9 - 
           ((52*I)/9)*Pi^3*G[0, 1, x] - ((224*I)/9)*Pi*G[1, 0, x] + 
           (140*Pi^2*G[1, 0, x])/9 + ((44*I)/9)*Pi^3*G[1, 0, x] - 
           ((224*I)/9)*Pi*G[1, 1, x] + (140*Pi^2*G[1, 1, x])/9 + 
           ((52*I)/9)*Pi^3*G[1, 1, x] + (224*G[0, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[0, 0, 0, x] + (76*Pi^2*G[0, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[0, 0, 1, x] - (20*Pi^2*G[0, 0, 1, x])/3 + 
           ((40*I)/3)*Pi*G[0, 1, 0, x] - (20*Pi^2*G[0, 1, 0, x])/3 + 
           (224*G[0, 1, 1, x])/9 - ((40*I)/3)*Pi*G[0, 1, 1, x] + 
           (76*Pi^2*G[0, 1, 1, x])/9 - (224*G[1, 0, 0, x])/9 + 
           ((40*I)/3)*Pi*G[1, 0, 0, x] - (76*Pi^2*G[1, 0, 0, x])/9 - 
           ((40*I)/3)*Pi*G[1, 0, 1, x] + (20*Pi^2*G[1, 0, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/3 - 
           (224*G[1, 1, 1, x])/9 + ((40*I)/3)*Pi*G[1, 1, 1, x] - 
           (76*Pi^2*G[1, 1, 1, x])/9 - 40*G[0, 0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + (40*G[0, 0, 1, 1, x])/3 - 
           ((8*I)/3)*Pi*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 0, x])/3 - 
           ((8*I)/3)*Pi*G[0, 1, 0, 0, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 
           ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - 40*G[0, 1, 1, 1, x] + 
           ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - ((8*I)/3)*Pi*G[1, 0, 0, 1, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - (40*G[1, 0, 1, 1, x])/3 + 
           ((8*I)/3)*Pi*G[1, 0, 1, 1, x] - (40*G[1, 1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
           (8*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 - 
           (40*G[0, 0, 1, 1, 1, x])/3 - (40*G[0, 1, 0, 0, 0, x])/3 - 
           (8*G[0, 1, 0, 1, 1, x])/3 + (8*G[0, 1, 1, 0, 0, x])/3 + 
           40*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
           (8*G[1, 0, 0, 1, 1, x])/3 + (8*G[1, 0, 1, 0, 0, x])/3 + 
           (40*G[1, 0, 1, 1, 1, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 + 
           (8*G[1, 1, 0, 1, 1, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 - 
           40*G[1, 1, 1, 1, 1, x] + (49*Zeta[3])/9 + ((50*I)/3)*Pi*Zeta[3] - 
           (10*Pi^2*Zeta[3])/3 + (2000*G[0, x]*Zeta[3])/27 + 
           ((200*I)/3)*Pi*G[0, x]*Zeta[3] - (2000*G[1, x]*Zeta[3])/27 - 
           ((200*I)/3)*Pi*G[1, x]*Zeta[3] - (32*G[0, 0, x]*Zeta[3])/3 - 
           (16*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 + 
           (16*G[1, 1, x]*Zeta[3])/3 - (194*Zeta[5])/5) + (422*Zeta[5])/15 + 
         RATIO[(1 - x)^(-1)]*(((-328*I)/81)*Pi^3 + (634*Pi^4)/405 + 
           ((7*I)/27)*Pi^5 + ((6712*I)/81)*Pi*G[0, x] - (2512*Pi^2*G[0, x])/
            81 - ((149*I)/27)*Pi^3*G[0, x] + (98*Pi^4*G[0, x])/135 - 
           ((32*I)/27)*Pi^3*G[1, x] + (44*Pi^4*G[1, x])/135 + 
           (6712*G[0, 0, x])/81 - ((656*I)/27)*Pi*G[0, 0, x] + 
           (289*Pi^2*G[0, 0, x])/27 + ((14*I)/9)*Pi^3*G[0, 0, x] + 
           ((656*I)/27)*Pi*G[1, 0, x] - (248*Pi^2*G[1, 0, x])/27 - 
           ((14*I)/9)*Pi^3*G[1, 0, x] - (692*G[0, 0, 0, x])/9 + 
           ((64*I)/9)*Pi*G[0, 0, 0, x] - (32*Pi^2*G[0, 0, 0, x])/9 - 
           ((64*I)/9)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/9 + 
           (656*G[1, 0, 0, x])/27 - ((64*I)/9)*Pi*G[1, 0, 0, x] + 
           (22*Pi^2*G[1, 0, 0, x])/9 + ((64*I)/9)*Pi*G[1, 1, 0, x] - 
           (16*Pi^2*G[1, 1, 0, x])/9 + (496*G[0, 0, 0, 0, x])/9 - 
           (64*G[0, 1, 0, 0, x])/9 - (68*G[1, 0, 0, 0, x])/3 + 
           (64*G[1, 1, 0, 0, x])/9 - (88*G[0, 0, 0, 0, 0, x])/3 + 
           (8*G[0, 1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 0, 0, x])/3 - 
           (8*G[1, 1, 0, 0, 0, x])/3 + (656*Zeta[3])/27 + (2*Pi^2*Zeta[3])/
            3 - (140*G[0, x]*Zeta[3])/9 - ((200*I)/9)*Pi*G[0, x]*Zeta[3] + 
           (64*G[1, x]*Zeta[3])/9 - (128*G[0, 0, x]*Zeta[3])/9 - 
           (8*G[1, 0, x]*Zeta[3])/3 + (16*Zeta[5])/3)))/Nc) + 
   Nc^2*(-23213/1296 - ((1513*I)/108)*Pi + (13*Pi^2)/54 + (I/9)*Pi^3 - 
     (181*Pi^4)/360 - (404*G[1, x])/27 - ((52*I)/9)*Pi*G[1, x] + 
     7*Pi^2*G[1, x] + (I/3)*Pi^3*G[1, x] - ((58*I)/3)*Pi*G[0, 1, x] - 
     (2*Pi^2*G[0, 1, x])/3 + 12*G[1, 1, x] + ((22*I)/3)*Pi*G[1, 1, x] + 
     (8*Pi^2*G[1, 1, x])/3 + (12*I)*Pi*G[0, 0, 1, x] - (58*G[0, 1, 1, x])/3 - 
     (4*I)*Pi*G[0, 1, 1, x] + (22*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
     12*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2]^4*(-1/2 + RATIO[x]/2) + Log[mu2]^3*(17/9 + 2*G[1, x] + 
       (-17/9 - 2*G[1, x])*RATIO[x]) + Log[mu2]^2*(67/9 + ((2*I)/3)*Pi - 
       Pi^2/6 - 5*G[1, x] + (2*I)*Pi*G[1, x] - 4*G[1, 1, x] + 
       (-67/9 - ((2*I)/3)*Pi + Pi^2/6 + 5*G[1, x] - (2*I)*Pi*G[1, x] + 
         4*G[1, 1, x])*RATIO[x]) - (16*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 
     2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((11*Pi^4)/30 + 
       2*Pi^2*G[0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] - 12*G[0, 0, 1, 1, x] - 
       (12*I)*Pi*Zeta[3]) + RATIO[x]*(23213/1296 + ((1513*I)/108)*Pi - 
       (121*Pi^2)/54 - (I/9)*Pi^3 + (49*Pi^4)/360 + (404*G[1, x])/27 + 
       ((160*I)/9)*Pi*G[1, x] - 5*Pi^2*G[1, x] - (I/3)*Pi^3*G[1, x] + 
       ((22*I)/3)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - 
       ((22*I)/3)*Pi*G[1, 1, x] - (8*Pi^2*G[1, 1, x])/3 + 
       (22*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] - (22*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 4*G[1, 1, 1, 1, x] + 
       (16*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
     Log[mu2]*(103/108 - ((26*I)/9)*Pi + Pi^2/9 - (160*G[1, x])/9 - 
       (10*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - (8*I)*Pi*G[1, 1, x] - 
       14*Zeta[3] + RATIO[x]*(-103/108 + ((26*I)/9)*Pi - Pi^2/9 + 
         (160*G[1, x])/9 + (10*I)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 
         (8*I)*Pi*G[1, 1, x] + 14*Zeta[3])) + 
     e*(-309479/2592 - ((55565*I)/648)*Pi + (21191*Pi^2)/1296 + 
       ((91*I)/108)*Pi^3 - (697*Pi^4)/2160 - ((7*I)/45)*Pi^5 - 
       (3004*G[1, x])/81 + ((1667*I)/54)*Pi*G[1, x] + (683*Pi^2*G[1, x])/54 + 
       ((29*I)/3)*Pi^3*G[1, x] - (59*Pi^4*G[1, x])/60 - 
       ((313*I)/6)*Pi*G[0, 1, x] + (323*Pi^2*G[0, 1, x])/12 - 
       ((7*I)/3)*Pi^3*G[0, 1, x] + (620*G[1, 1, x])/9 + 
       ((67*I)/6)*Pi*G[1, 1, x] - (221*Pi^2*G[1, 1, x])/12 + 
       (3*I)*Pi^3*G[1, 1, x] - ((335*I)/6)*Pi*G[0, 0, 1, x] - 
       (38*Pi^2*G[0, 0, 1, x])/3 - (313*G[0, 1, 1, x])/6 + 
       ((251*I)/6)*Pi*G[0, 1, 1, x] + (31*Pi^2*G[0, 1, 1, x])/3 + 
       ((239*I)/6)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] - 
       (91*G[1, 1, 1, x])/6 - ((107*I)/6)*Pi*G[1, 1, 1, x] - 
       (29*Pi^2*G[1, 1, 1, x])/3 + (36*I)*Pi*G[0, 0, 0, 1, x] - 
       (335*G[0, 0, 1, 1, x])/6 - (28*I)*Pi*G[0, 0, 1, 1, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, x] + (535*G[0, 1, 1, 1, x])/6 + 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 1, x] + 
       (239*G[1, 0, 1, 1, x])/6 - (4*I)*Pi*G[1, 0, 1, 1, x] - 
       (8*I)*Pi*G[1, 1, 0, 1, x] - (283*G[1, 1, 1, 1, x])/6 + 
       36*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 1, 1, x] - 
       28*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 1, x] + 
       12*G[1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2]^5*(-1/3 + RATIO[x]/3) + 
       Log[mu2]^4*(53/36 + (5*G[1, x])/3 + (-53/36 - (5*G[1, x])/3)*
          RATIO[x]) + Log[mu2]^3*(49/9 + ((8*I)/9)*Pi - 5*G[1, x] + 
         ((8*I)/3)*Pi*G[1, x] - 4*G[1, 1, x] + (-49/9 - ((8*I)/9)*Pi + 
           5*G[1, x] - ((8*I)/3)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x]) - 
       (53*Zeta[3])/3 - ((23*I)/18)*Pi*Zeta[3] - (85*Pi^2*Zeta[3])/6 + 
       48*G[1, x]*Zeta[3] + ((32*I)/3)*Pi*G[1, x]*Zeta[3] - 
       4*G[0, 1, x]*Zeta[3] + 28*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-1165*I)/18)*Pi*G[1, x] + (137*Pi^2*G[1, x])/9 + 
         (I/6)*Pi^3*G[1, x] - (24*I)*Pi*G[0, 1, x] - (1165*G[1, 1, x])/18 + 
         (23*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/6 - 24*G[0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + (154*G[1, 1, 1, x])/3 + 
         2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 6*G[1, x]*Zeta[3]) + 
       Log[mu2]^2*(85/108 - ((43*I)/18)*Pi - (23*Pi^2)/36 - 
         (337*G[1, x])/18 - (16*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
         (2*I)*Pi*G[0, 1, x] - G[1, 1, x] - (14*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (I*Pi*G[1, x] + G[1, 1, x])*
          RATIO[x^(-1)] - (28*Zeta[3])/3 + RATIO[x]*(-85/108 + 
           ((26*I)/9)*Pi + (23*Pi^2)/36 + (173*G[1, x])/9 + 
           (15*I)*Pi*G[1, x] + Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] + 
           (14*I)*Pi*G[1, 1, x] - 2*G[0, 1, 1, x] + 2*G[1, 1, 1, x] + 
           (28*Zeta[3])/3)) + Log[mu2]*(-10511/216 - ((328*I)/9)*Pi + 
         (13*Pi^2)/6 + ((2*I)/9)*Pi^3 - (181*Pi^4)/180 - (2053*G[1, x])/54 - 
         ((100*I)/9)*Pi*G[1, x] + (119*Pi^2*G[1, x])/6 + 
         ((2*I)/3)*Pi^3*G[1, x] - ((142*I)/3)*Pi*G[0, 1, x] - 
         (4*Pi^2*G[0, 1, x])/3 + (79*G[1, 1, x])/3 + ((82*I)/3)*Pi*
          G[1, 1, x] + 10*Pi^2*G[1, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
         (142*G[0, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, x] + (88*G[1, 1, 1, x])/3 + 
         (20*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 1, 1, x] - 
         20*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, x] + 
         (((-85*I)/3)*Pi*G[1, x] - (85*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - 
           6*G[1, 1, 1, x])*RATIO[x^(-1)] - (214*Zeta[3])/9 + 
         (8*I)*Pi*Zeta[3] - (16*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] - 
           24*G[0, 0, 1, 1, x] - (24*I)*Pi*Zeta[3]) + 
         RATIO[x]*(10511/216 + ((617*I)/18)*Pi - (37*Pi^2)/6 - 
           ((2*I)/9)*Pi^3 + (49*Pi^4)/180 + (968*G[1, x])/27 + 
           ((346*I)/9)*Pi*G[1, x] - (95*Pi^2*G[1, x])/6 - 
           ((2*I)/3)*Pi^3*G[1, x] + ((70*I)/3)*Pi*G[0, 1, x] - 
           (8*Pi^2*G[0, 1, x])/3 - ((70*I)/3)*Pi*G[1, 1, x] - 
           10*Pi^2*G[1, 1, x] + (70*G[0, 1, 1, x])/3 + 
           (16*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
           (70*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] + 
           20*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 24*G[1, 1, 1, 1, x] + 
           (214*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*((-11*Pi^4)/72 - ((4*I)/15)*Pi^5 + 
         (11*Pi^4*G[1, x])/30 - (5*Pi^2*G[0, 1, x])/6 + 
         (4*I)*Pi^3*G[0, 1, x] + (5*I)*Pi*G[0, 0, 1, x] + 
         14*Pi^2*G[0, 0, 1, x] - 6*Pi^2*G[0, 1, 1, x] + 
         2*Pi^2*G[1, 0, 1, x] - (36*I)*Pi*G[0, 0, 0, 1, x] + 
         5*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (36*I)*Pi*G[0, 1, 0, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, x] - 
         36*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 1, 1, x] + 
         36*G[0, 1, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 1, x] + (5*I)*Pi*Zeta[3] + 
         24*Pi^2*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 1, x]*Zeta[3] - 24*Zeta[5]) - 21*Zeta[5] + 
       RATIO[x]*(309479/2592 + ((50957*I)/648)*Pi - (31091*Pi^2)/1296 - 
         ((257*I)/54)*Pi^3 + (1621*Pi^4)/2160 + ((19*I)/45)*Pi^5 + 
         (2428*G[1, x])/81 + ((968*I)/27)*Pi*G[1, x] - (559*Pi^2*G[1, x])/
          27 - ((35*I)/6)*Pi^3*G[1, x] + (37*Pi^4*G[1, x])/60 + 
         ((98*I)/3)*Pi*G[0, 1, x] - (127*Pi^2*G[0, 1, x])/12 - 
         ((5*I)/3)*Pi^3*G[0, 1, x] - ((98*I)/3)*Pi*G[1, 1, x] + 
         (127*Pi^2*G[1, 1, x])/12 - (3*I)*Pi^3*G[1, 1, x] + 
         ((35*I)/6)*Pi*G[0, 0, 1, x] - (4*Pi^2*G[0, 0, 1, x])/3 + 
         (98*G[0, 1, 1, x])/3 - ((107*I)/6)*Pi*G[0, 1, 1, x] - 
         (13*Pi^2*G[0, 1, 1, x])/3 - ((35*I)/6)*Pi*G[1, 0, 1, x] - 
         4*Pi^2*G[1, 0, 1, x] - (98*G[1, 1, 1, x])/3 + 
         ((107*I)/6)*Pi*G[1, 1, 1, x] + (29*Pi^2*G[1, 1, 1, x])/3 + 
         (35*G[0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] - (247*G[0, 1, 1, 1, x])/6 - 
         (8*I)*Pi*G[0, 1, 1, 1, x] - (35*G[1, 0, 1, 1, x])/6 + 
         (4*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (247*G[1, 1, 1, 1, x])/6 + 4*G[0, 0, 1, 1, 1, x] - 
         8*G[0, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 1, 1, x] + 
         8*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, 1, x] + (116*Zeta[3])/3 - 
         ((229*I)/18)*Pi*Zeta[3] - (59*Pi^2*Zeta[3])/6 - 66*G[1, x]*Zeta[3] + 
         ((4*I)/3)*Pi*G[1, x]*Zeta[3] + 28*G[0, 1, x]*Zeta[3] - 
         28*G[1, 1, x]*Zeta[3] + 45*Zeta[5])) + 
     e^2*(-23550685/46656 - ((466951*I)/1296)*Pi + (79111*Pi^2)/864 + 
       ((245*I)/18)*Pi^3 - (8441*Pi^4)/6480 - ((103*I)/270)*Pi^5 - 
       (4061*Pi^6)/10080 - (23234*G[1, x])/243 + ((16067*I)/81)*Pi*G[1, x] - 
       (4391*Pi^2*G[1, x])/648 + ((161*I)/9)*Pi^3*G[1, x] - 
       (2357*Pi^4*G[1, x])/360 - ((197*I)/360)*Pi^5*G[1, x] - 
       ((932*I)/9)*Pi*G[0, 1, x] + (2147*Pi^2*G[0, 1, x])/36 + 
       ((77*I)/3)*Pi^3*G[0, 1, x] + (137*Pi^4*G[0, 1, x])/90 + 
       (7798*G[1, 1, x])/27 - ((917*I)/18)*Pi*G[1, 1, x] - 
       (571*Pi^2*G[1, 1, x])/18 - ((62*I)/3)*Pi^3*G[1, 1, x] - 
       (11*Pi^4*G[1, 1, x])/20 - ((793*I)/6)*Pi*G[0, 0, 1, x] + 
       (761*Pi^2*G[0, 0, 1, x])/12 - ((37*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (932*G[0, 1, 1, x])/9 + ((523*I)/6)*Pi*G[0, 1, 1, x] - 
       (464*Pi^2*G[0, 1, 1, x])/9 + ((43*I)/3)*Pi^3*G[0, 1, 1, x] + 
       ((284*I)/3)*Pi*G[1, 0, 1, x] - (105*Pi^2*G[1, 0, 1, x])/2 - 
       ((2*I)/3)*Pi^3*G[1, 0, 1, x] - (1760*G[1, 1, 1, x])/9 - 
       ((2*I)/3)*Pi*G[1, 1, 1, x] + (1295*Pi^2*G[1, 1, 1, x])/36 - 
       ((22*I)/3)*Pi^3*G[1, 1, 1, x] - ((773*I)/6)*Pi*G[0, 0, 0, 1, x] - 
       (110*Pi^2*G[0, 0, 0, 1, x])/3 - (793*G[0, 0, 1, 1, x])/6 + 
       ((689*I)/6)*Pi*G[0, 0, 1, 1, x] + (97*Pi^2*G[0, 0, 1, 1, x])/3 + 
       ((349*I)/3)*Pi*G[0, 1, 0, 1, x] + 40*Pi^2*G[0, 1, 0, 1, x] + 
       (1123*G[0, 1, 1, 1, x])/6 - ((265*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (77*Pi^2*G[0, 1, 1, 1, x])/3 + ((271*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       10*Pi^2*G[1, 0, 0, 1, x] + (284*G[1, 0, 1, 1, x])/3 - 
       ((205*I)/3)*Pi*G[1, 0, 1, 1, x] - (10*Pi^2*G[1, 0, 1, 1, x])/3 - 
       ((419*I)/6)*Pi*G[1, 1, 0, 1, x] - (10*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (70*G[1, 1, 1, 1, x])/3 + ((155*I)/6)*Pi*G[1, 1, 1, 1, x] + 
       (44*Pi^2*G[1, 1, 1, 1, x])/3 + (84*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       (773*G[0, 0, 0, 1, 1, x])/6 - (76*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (76*I)*Pi*G[0, 0, 1, 0, 1, x] + (1411*G[0, 0, 1, 1, 1, x])/6 + 
       (56*I)*Pi*G[0, 0, 1, 1, 1, x] - (64*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (349*G[0, 1, 0, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (44*I)*Pi*G[0, 1, 1, 0, 1, x] - 290*G[0, 1, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (271*G[1, 0, 0, 1, 1, x])/3 - (28*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, 1, x] - (476*G[1, 0, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (44*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (419*G[1, 1, 0, 1, 1, x])/6 + (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (44*I)*Pi*G[1, 1, 1, 0, 1, x] + (307*G[1, 1, 1, 1, 1, x])/2 - 
       (36*I)*Pi*G[1, 1, 1, 1, 1, x] + 84*G[0, 0, 0, 0, 1, 1, x] - 
       148*G[0, 0, 0, 1, 1, 1, x] - 76*G[0, 0, 1, 0, 1, 1, x] + 
       172*G[0, 0, 1, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 1, 1, x] + 
       92*G[0, 1, 0, 1, 1, 1, x] + 44*G[0, 1, 1, 0, 1, 1, x] - 
       76*G[0, 1, 1, 1, 1, 1, x] + 36*G[1, 0, 0, 0, 1, 1, x] - 
       48*G[1, 0, 0, 1, 1, 1, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 1, 1, x] + 
       56*G[1, 1, 0, 1, 1, 1, x] + 44*G[1, 1, 1, 0, 1, 1, x] + 
       52*G[1, 1, 1, 1, 1, 1, x] + Log[mu2]^6*(-5/36 + (5*RATIO[x])/36) + 
       Log[mu2]^5*(127/180 + (5*G[1, x])/6 + (-127/180 - (5*G[1, x])/6)*
          RATIO[x]) + Log[mu2]^4*(80/27 + ((11*I)/18)*Pi + Pi^2/24 - 
         (35*G[1, x])/12 + ((11*I)/6)*Pi*G[1, x] - (7*G[1, 1, x])/3 + 
         (-80/27 - ((11*I)/18)*Pi - Pi^2/24 + (35*G[1, x])/12 - 
           ((11*I)/6)*Pi*G[1, x] + (7*G[1, 1, x])/3)*RATIO[x]) + 
       (30823*Zeta[3])/324 + ((548*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/6 - 
       ((58*I)/3)*Pi^3*Zeta[3] + (3370*G[1, x]*Zeta[3])/27 + 
       ((229*I)/2)*Pi*G[1, x]*Zeta[3] - 29*Pi^2*G[1, x]*Zeta[3] + 
       15*G[0, 1, x]*Zeta[3] + ((32*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (133*G[1, 1, x]*Zeta[3])/3 + (56*I)*Pi*G[1, 1, x]*Zeta[3] - 
       4*G[0, 0, 1, x]*Zeta[3] + (128*G[0, 1, 1, x]*Zeta[3])/3 + 
       24*G[1, 0, 1, x]*Zeta[3] - (152*G[1, 1, 1, x]*Zeta[3])/3 + 
       (889*Zeta[3]^2)/9 + RATIO[x^(-1)]*(((-6754*I)/27)*Pi*G[1, x] + 
         (7597*Pi^2*G[1, x])/108 + ((118*I)/9)*Pi^3*G[1, x] - 
         (31*Pi^4*G[1, x])/45 - ((1993*I)/18)*Pi*G[0, 1, x] + 
         (245*Pi^2*G[0, 1, x])/9 + (I/6)*Pi^3*G[0, 1, x] - 
         (6754*G[1, 1, x])/27 + ((1046*I)/9)*Pi*G[1, 1, x] - 
         (379*Pi^2*G[1, 1, x])/18 + ((3*I)/2)*Pi^3*G[1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, x] - (1993*G[0, 1, 1, x])/18 + 
         (47*I)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/6 + 
         (46*I)*Pi*G[1, 0, 1, x] + Pi^2*G[1, 0, 1, x] + (1513*G[1, 1, 1, x])/
          6 - (49*I)*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 - 
         48*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, x] + 
         (298*G[0, 1, 1, 1, x])/3 + (14*I)*Pi*G[1, 0, 0, 1, x] + 
         46*G[1, 0, 1, 1, x] - (14*I)*Pi*G[1, 0, 1, 1, x] - 
         (14*I)*Pi*G[1, 1, 0, 1, x] - (454*G[1, 1, 1, 1, x])/3 + 
         (10*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 1, 1, x] - 14*G[1, 1, 0, 1, 1, x] - 
         18*G[1, 1, 1, 1, 1, x] + (28*G[1, x]*Zeta[3])/3 - 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 6*G[0, 1, x]*Zeta[3] + 
         (58*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^3*(118/81 - ((7*I)/9)*Pi - 
         (29*Pi^2)/36 - (341*G[1, x])/27 - (13*I)*Pi*G[1, x] - 
         (3*Pi^2*G[1, x])/2 + ((8*I)/3)*Pi*G[0, 1, x] - (4*G[1, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, x] + (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] - 
         (28*Zeta[3])/9 + RATIO[x]*(-118/81 + ((13*I)/9)*Pi + (29*Pi^2)/36 + 
           (359*G[1, x])/27 + ((35*I)/3)*Pi*G[1, x] + (3*Pi^2*G[1, x])/2 - 
           ((8*I)/3)*Pi*G[0, 1, x] + (12*I)*Pi*G[1, 1, x] - 
           (8*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3 + (28*Zeta[3])/9)) + 
       Log[mu2]^2*(-10607/216 - ((1321*I)/36)*Pi + (23*Pi^2)/12 + 
         (I/18)*Pi^3 - (677*Pi^4)/720 - (4435*G[1, x])/108 - 
         ((116*I)/9)*Pi*G[1, x] + (93*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - 
         ((158*I)/3)*Pi*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/3 + 25*G[1, 1, x] + 
         ((104*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 + 
         (26*I)*Pi*G[0, 0, 1, x] - (158*G[0, 1, 1, x])/3 - 
         (22*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
         (116*G[1, 1, 1, x])/3 + (28*I)*Pi*G[1, 1, 1, x] + 
         26*G[0, 0, 1, 1, x] - 30*G[0, 1, 1, 1, x] - 8*G[1, 0, 1, 1, x] + 
         36*G[1, 1, 1, 1, x] + ((-29*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + 
           I*Pi*G[0, 1, x] - 29*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] + 
           G[0, 1, 1, x] - 11*G[1, 1, 1, x])*RATIO[x^(-1)] - 
         (319*Zeta[3])/9 + (8*I)*Pi*Zeta[3] - (44*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((11*Pi^4)/15 + 4*Pi^2*G[0, 1, x] - 
           (24*I)*Pi*G[0, 0, 1, x] - 24*G[0, 0, 1, 1, x] - 
           (24*I)*Pi*Zeta[3]) + RATIO[x]*(10607/216 + ((310*I)/9)*Pi - 
           (37*Pi^2)/6 - (I/18)*Pi^3 + (149*Pi^4)/720 + (1048*G[1, x])/27 + 
           ((359*I)/9)*Pi*G[1, x] - (75*Pi^2*G[1, x])/4 - 
           (I/6)*Pi^3*G[1, x] + ((83*I)/3)*Pi*G[0, 1, x] - 
           (5*Pi^2*G[0, 1, x])/3 - ((83*I)/3)*Pi*G[1, 1, x] - 
           (40*Pi^2*G[1, 1, x])/3 - (2*I)*Pi*G[0, 0, 1, x] + 
           (83*G[0, 1, 1, x])/3 + (22*I)*Pi*G[0, 1, 1, x] + 
           (8*I)*Pi*G[1, 0, 1, x] - (83*G[1, 1, 1, x])/3 - 
           (28*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
           30*G[0, 1, 1, 1, x] + 8*G[1, 0, 1, 1, x] - 36*G[1, 1, 1, 1, x] + 
           (319*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + (44*G[1, x]*Zeta[3])/3)) - 
       (1039*Zeta[5])/15 + (176*I)*Pi*Zeta[5] - 34*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*((-11*Pi^4)/72 + (I/9)*Pi^5 + (2851*Pi^6)/3780 - 
         (11*Pi^4*G[1, x])/72 - ((4*I)/15)*Pi^5*G[1, x] - 
         (5*Pi^2*G[0, 1, x])/6 - ((5*I)/3)*Pi^3*G[0, 1, x] - 
         (47*Pi^4*G[0, 1, x])/10 + (11*Pi^4*G[1, 1, x])/30 + 
         (5*I)*Pi*G[0, 0, 1, x] - (35*Pi^2*G[0, 0, 1, x])/6 + 
         (14*I)*Pi^3*G[0, 0, 1, x] + (5*Pi^2*G[0, 1, 1, x])/2 - 
         (12*I)*Pi^3*G[0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, x])/6 + 
         (4*I)*Pi^3*G[1, 0, 1, x] + (15*I)*Pi*G[0, 0, 0, 1, x] + 
         38*Pi^2*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, 1, x] - 28*Pi^2*G[0, 0, 1, 1, x] - 
         (15*I)*Pi*G[0, 1, 0, 1, x] - 44*Pi^2*G[0, 1, 0, 1, x] + 
         16*Pi^2*G[0, 1, 1, 1, x] + (5*I)*Pi*G[1, 0, 0, 1, x] + 
         14*Pi^2*G[1, 0, 0, 1, x] - 6*Pi^2*G[1, 0, 1, 1, x] + 
         2*Pi^2*G[1, 1, 0, 1, x] - (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         15*G[0, 0, 0, 1, 1, x] + (72*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (84*I)*Pi*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, 1, x] + (120*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         15*G[0, 1, 0, 1, 1, x] - (72*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (96*I)*Pi*G[0, 1, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         5*G[1, 0, 0, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         84*G[0, 0, 0, 0, 1, 1, x] + 144*G[0, 0, 0, 1, 1, 1, x] + 
         84*G[0, 0, 1, 0, 1, 1, x] - 144*G[0, 0, 1, 1, 1, 1, x] + 
         120*G[0, 1, 0, 0, 1, 1, x] - 144*G[0, 1, 0, 1, 1, 1, x] - 
         96*G[0, 1, 1, 0, 1, 1, x] - 36*G[1, 0, 0, 0, 1, 1, x] + 
         48*G[1, 0, 0, 1, 1, 1, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
         12*G[1, 1, 0, 0, 1, 1, x] + (5*I)*Pi*Zeta[3] - 10*Pi^2*Zeta[3] + 
         (34*I)*Pi^3*Zeta[3] + (5*I)*Pi*G[1, x]*Zeta[3] + 
         24*Pi^2*G[1, x]*Zeta[3] + 10*G[0, 1, x]*Zeta[3] - 
         (36*I)*Pi*G[0, 1, x]*Zeta[3] - (12*I)*Pi*G[1, 1, x]*Zeta[3] - 
         24*G[0, 0, 1, x]*Zeta[3] + 36*G[0, 1, 1, x]*Zeta[3] - 
         24*G[1, 0, 1, x]*Zeta[3] - 54*Zeta[3]^2 + 10*Zeta[5] - 
         (480*I)*Pi*Zeta[5] - 24*G[1, x]*Zeta[5]) + 
       RATIO[x]*(23550685/46656 + ((420775*I)/1296)*Pi - (33325*Pi^2)/288 - 
         ((2137*I)/72)*Pi^3 + (514*Pi^4)/81 + ((19*I)/270)*Pi^5 - 
         (2125*Pi^6)/6048 + (14576*G[1, x])/243 + ((5824*I)/81)*Pi*G[1, x] - 
         (3386*Pi^2*G[1, x])/81 - ((33*I)/2)*Pi^3*G[1, x] + 
         (1067*Pi^4*G[1, x])/360 + ((293*I)/360)*Pi^5*G[1, x] + 
         ((592*I)/9)*Pi*G[0, 1, x] - (1165*Pi^2*G[0, 1, x])/36 - 
         ((43*I)/6)*Pi^3*G[0, 1, x] + (143*Pi^4*G[0, 1, x])/45 - 
         ((592*I)/9)*Pi*G[1, 1, x] + (1165*Pi^2*G[1, 1, x])/36 + 
         ((43*I)/6)*Pi^3*G[1, 1, x] + (11*Pi^4*G[1, 1, x])/60 + 
         ((115*I)/6)*Pi*G[0, 0, 1, x] - (109*Pi^2*G[0, 0, 1, x])/12 - 
         ((5*I)/3)*Pi^3*G[0, 0, 1, x] + (592*G[0, 1, 1, x])/9 - 
         ((259*I)/6)*Pi*G[0, 1, 1, x] + (265*Pi^2*G[0, 1, 1, x])/18 - 
         ((7*I)/3)*Pi^3*G[0, 1, 1, x] - ((115*I)/6)*Pi*G[1, 0, 1, x] + 
         (59*Pi^2*G[1, 0, 1, x])/6 - ((10*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (592*G[1, 1, 1, x])/9 + ((259*I)/6)*Pi*G[1, 1, 1, x] - 
         (557*Pi^2*G[1, 1, 1, x])/36 + ((22*I)/3)*Pi^3*G[1, 1, 1, x] + 
         ((17*I)/6)*Pi*G[0, 0, 0, 1, x] - (4*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (115*G[0, 0, 1, 1, x])/6 - ((89*I)/6)*Pi*G[0, 0, 1, 1, x] - 
         (13*Pi^2*G[0, 0, 1, 1, x])/3 + ((23*I)/3)*Pi*G[0, 1, 0, 1, x] + 
         4*Pi^2*G[0, 1, 0, 1, x] - (217*G[0, 1, 1, 1, x])/2 + 
         ((121*I)/3)*Pi*G[0, 1, 1, 1, x] + (29*Pi^2*G[0, 1, 1, 1, x])/3 + 
         ((5*I)/3)*Pi*G[1, 0, 0, 1, x] - 4*Pi^2*G[1, 0, 0, 1, x] - 
         (115*G[1, 0, 1, 1, x])/6 + ((31*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         (28*Pi^2*G[1, 0, 1, 1, x])/3 - ((73*I)/6)*Pi*G[1, 1, 0, 1, x] + 
         (4*Pi^2*G[1, 1, 0, 1, x])/3 + (217*G[1, 1, 1, 1, x])/2 - 
         ((215*I)/6)*Pi*G[1, 1, 1, 1, x] - (44*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (17*G[0, 0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 0, 1, x] - (211*G[0, 0, 1, 1, 1, x])/6 - 
         (8*I)*Pi*G[0, 0, 1, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (23*G[0, 1, 0, 1, 1, x])/3 + (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (52*I)*Pi*G[0, 1, 1, 0, 1, x] + 140*G[0, 1, 1, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 1, 1, 1, x] + (5*G[1, 0, 0, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] + (92*G[1, 0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 0, 1, 1, 1, x] + (56*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (73*G[1, 1, 0, 1, 1, x])/6 - (48*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (44*I)*Pi*G[1, 1, 1, 0, 1, x] - (271*G[1, 1, 1, 1, 1, x])/2 + 
         (36*I)*Pi*G[1, 1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
         8*G[0, 0, 1, 0, 1, 1, x] - 28*G[0, 0, 1, 1, 1, 1, x] - 
         56*G[0, 1, 0, 0, 1, 1, x] + 52*G[0, 1, 0, 1, 1, 1, x] + 
         52*G[0, 1, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 1, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 1, 1, x] - 
         56*G[1, 1, 0, 1, 1, 1, x] - 44*G[1, 1, 1, 0, 1, 1, x] - 
         52*G[1, 1, 1, 1, 1, 1, x] - (6469*Zeta[3])/324 - 
         ((625*I)/18)*Pi*Zeta[3] + (175*Pi^2*Zeta[3])/6 - 
         ((44*I)/3)*Pi^3*Zeta[3] - (4738*G[1, x]*Zeta[3])/27 - 
         ((959*I)/6)*Pi*G[1, x]*Zeta[3] + 5*Pi^2*G[1, x]*Zeta[3] - 
         61*G[0, 1, x]*Zeta[3] + ((76*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         61*G[1, 1, x]*Zeta[3] - (44*I)*Pi*G[1, 1, x]*Zeta[3] + 
         28*G[0, 0, 1, x]*Zeta[3] - (236*G[0, 1, 1, x]*Zeta[3])/3 + 
         (152*G[1, 1, 1, x]*Zeta[3])/3 - (403*Zeta[3]^2)/9 + 
         (619*Zeta[5])/15 + (304*I)*Pi*Zeta[5] + 58*G[1, x]*Zeta[5]) + 
       Log[mu2]*(-1029109/3888 - ((61129*I)/324)*Pi + (24259*Pi^2)/648 + 
         ((65*I)/27)*Pi^3 - (401*Pi^4)/432 - ((14*I)/45)*Pi^5 - 
         (7327*G[1, x])/81 + ((1687*I)/27)*Pi*G[1, x] + (1367*Pi^2*G[1, x])/
          54 + ((131*I)/6)*Pi^3*G[1, x] - (151*Pi^4*G[1, x])/72 - 
         (100*I)*Pi*G[0, 1, x] + (349*Pi^2*G[0, 1, x])/6 - 
         ((14*I)/3)*Pi^3*G[0, 1, x] + (2603*G[1, 1, x])/18 + 
         (26*I)*Pi*G[1, 1, x] - (259*Pi^2*G[1, 1, x])/6 + 
         (8*I)*Pi^3*G[1, 1, x] - ((361*I)/3)*Pi*G[0, 0, 1, x] - 
         (76*Pi^2*G[0, 0, 1, x])/3 - 100*G[0, 1, 1, x] + 
         ((289*I)/3)*Pi*G[0, 1, 1, x] + (74*Pi^2*G[0, 1, 1, x])/3 + 
         ((271*I)/3)*Pi*G[1, 0, 1, x] + 6*Pi^2*G[1, 0, 1, x] - 
         24*G[1, 1, 1, x] - ((151*I)/3)*Pi*G[1, 1, 1, x] - 
         (76*Pi^2*G[1, 1, 1, x])/3 + (72*I)*Pi*G[0, 0, 0, 1, x] - 
         (361*G[0, 0, 1, 1, x])/3 - (64*I)*Pi*G[0, 0, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 0, 1, x] + (605*G[0, 1, 1, 1, x])/3 + 
         (28*I)*Pi*G[0, 1, 1, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] + 
         (271*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (383*G[1, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 1, 1, x] - 
         116*G[0, 0, 1, 1, 1, x] - 60*G[0, 1, 0, 1, 1, x] + 
         88*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 1, 1, x] + 
         20*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 1, 1, x] - 
         88*G[1, 1, 1, 1, 1, x] - (772*Zeta[3])/27 - ((23*I)/9)*Pi*Zeta[3] - 
         (85*Pi^2*Zeta[3])/3 + (358*G[1, x]*Zeta[3])/3 + 
         ((64*I)/3)*Pi*G[1, x]*Zeta[3] - 8*G[0, 1, x]*Zeta[3] + 
         (224*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*
          (((-2447*I)/18)*Pi*G[1, x] + (587*Pi^2*G[1, x])/18 + 
           (I/3)*Pi^3*G[1, x] - ((157*I)/3)*Pi*G[0, 1, x] - 
           (2447*G[1, 1, x])/18 + ((133*I)/3)*Pi*G[1, 1, x] + 
           (17*Pi^2*G[1, 1, x])/3 - (157*G[0, 1, 1, x])/3 - 
           (4*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
           (307*G[1, 1, 1, x])/3 + (6*I)*Pi*G[1, 1, 1, x] - 
           6*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] + 28*G[1, 1, 1, 1, x] - 
           12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-11*Pi^4)/36 - 
           ((8*I)/15)*Pi^5 + (11*Pi^4*G[1, x])/15 - (5*Pi^2*G[0, 1, x])/3 + 
           (8*I)*Pi^3*G[0, 1, x] + (10*I)*Pi*G[0, 0, 1, x] + 
           28*Pi^2*G[0, 0, 1, x] - 12*Pi^2*G[0, 1, 1, x] + 
           4*Pi^2*G[1, 0, 1, x] - (72*I)*Pi*G[0, 0, 0, 1, x] + 
           10*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, x] + 
           (72*I)*Pi*G[0, 1, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] - 
           72*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 1, 1, x] + 
           72*G[0, 1, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 1, x] + 
           (10*I)*Pi*Zeta[3] + 48*Pi^2*Zeta[3] - (24*I)*Pi*G[1, x]*Zeta[3] - 
           48*G[0, 1, x]*Zeta[3] - 48*Zeta[5]) - 42*Zeta[5] + 
         RATIO[x]*(1029109/3888 + ((55117*I)/324)*Pi - (33457*Pi^2)/648 - 
           ((553*I)/54)*Pi^3 + (3853*Pi^4)/2160 + ((38*I)/45)*Pi^5 + 
           (5824*G[1, x])/81 + ((2096*I)/27)*Pi*G[1, x] - (2327*Pi^2*G[1, x])/
            54 - ((85*I)/6)*Pi^3*G[1, x] + (491*Pi^4*G[1, x])/360 + 
           ((196*I)/3)*Pi*G[0, 1, x] - (51*Pi^2*G[0, 1, x])/2 - 
           ((10*I)/3)*Pi^3*G[0, 1, x] - ((196*I)/3)*Pi*G[1, 1, x] + 
           (51*Pi^2*G[1, 1, x])/2 - (8*I)*Pi^3*G[1, 1, x] + 
           ((61*I)/3)*Pi*G[0, 0, 1, x] - (8*Pi^2*G[0, 0, 1, x])/3 + 
           (196*G[0, 1, 1, x])/3 - ((133*I)/3)*Pi*G[0, 1, 1, x] - 
           (38*Pi^2*G[0, 1, 1, x])/3 - ((61*I)/3)*Pi*G[1, 0, 1, x] - 
           10*Pi^2*G[1, 0, 1, x] - (196*G[1, 1, 1, x])/3 + 
           ((133*I)/3)*Pi*G[1, 1, 1, x] + (76*Pi^2*G[1, 1, 1, x])/3 + 
           (61*G[0, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 1, 1, x] - 
           (12*I)*Pi*G[0, 1, 0, 1, x] - (299*G[0, 1, 1, 1, x])/3 - 
           (28*I)*Pi*G[0, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] - 
           (61*G[1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, x] + 
           (8*I)*Pi*G[1, 1, 0, 1, x] + (299*G[1, 1, 1, 1, x])/3 + 
           (16*I)*Pi*G[1, 1, 1, 1, x] + 20*G[0, 0, 1, 1, 1, x] - 
           12*G[0, 1, 0, 1, 1, x] - 88*G[0, 1, 1, 1, 1, x] + 
           4*G[1, 0, 0, 1, 1, x] - 20*G[1, 0, 1, 1, 1, x] + 
           8*G[1, 1, 0, 1, 1, x] + 88*G[1, 1, 1, 1, 1, x] + 
           (1906*Zeta[3])/27 - ((229*I)/9)*Pi*Zeta[3] - (59*Pi^2*Zeta[3])/3 - 
           (466*G[1, x]*Zeta[3])/3 + ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
           56*G[0, 1, x]*Zeta[3] - (224*G[1, 1, x]*Zeta[3])/3 + 
           90*Zeta[5])))) + (-511/16 - ((189*I)/4)*Pi + (217*Pi^2)/12 + 
     ((9*I)/2)*Pi^3 - (133*Pi^4)/72 - 24*G[0, x] - (38*I)*Pi*G[0, x] - 
     (4*Pi^2*G[0, x])/3 + ((14*I)/3)*Pi^3*G[0, x] + (56*I)*Pi*G[1, x] - 
     14*Pi^2*G[1, x] - ((26*I)/3)*Pi^3*G[1, x] - 12*G[0, 0, x] + 
     (22*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 
     (32*Pi^2*G[0, 1, x])/3 + 12*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 
     (8*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + 
     (44*Pi^2*G[1, 1, x])/3 + 16*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] + 
     6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] - 
     6*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
     (32*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] - 
     6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, x] - 
     24*G[0, 0, 0, 0, x] + 12*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 
     12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
     8*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
     12*G[1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2]^4*(-1/2 + RATIO[x]/2) + Log[mu2]^3*(-3 - (2*I)*Pi - 4*G[0, x] + 
       4*G[1, x] + (3 + (2*I)*Pi + 4*G[0, x] - 4*G[1, x])*RATIO[x]) + 
     Log[mu2]^2*(-25/2 - (11*I)*Pi + (19*Pi^2)/6 - 14*G[0, x] - 
       (8*I)*Pi*G[0, x] + 12*G[1, x] + (12*I)*Pi*G[1, x] - 8*G[0, 0, x] + 
       12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x] + 
       ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (25/2 + (9*I)*Pi - (19*Pi^2)/6 + 12*G[0, x] + (12*I)*Pi*G[0, x] - 
         12*G[1, x] - (12*I)*Pi*G[1, x] + 12*G[0, 0, x] - 12*G[0, 1, x] - 
         12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) + 7*Zeta[3] - 
     (4*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
     Log[mu2]*(-93/4 - (31*I)*Pi + (25*Pi^2)/2 + ((7*I)/3)*Pi^3 - 
       38*G[0, x] - (22*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 + 32*G[1, x] + 
       (30*I)*Pi*G[1, x] - (38*Pi^2*G[1, x])/3 + (8*I)*Pi*G[0, 0, x] + 
       6*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] + 
       (12*I)*Pi*G[1, 0, x] - (24*I)*Pi*G[1, 1, x] + 36*G[0, 0, 0, x] - 
       12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 12*G[1, 0, 0, x] + 
       ((-6*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 6*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         18*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(93/4 + (25*I)*Pi - (17*Pi^2)/2 - ((7*I)/3)*Pi^3 + 
         32*G[0, x] + (24*I)*Pi*G[0, x] - (38*Pi^2*G[0, x])/3 - 32*G[1, x] - 
         (24*I)*Pi*G[1, x] + (38*Pi^2*G[1, x])/3 + (24*I)*Pi*G[0, 0, x] - 
         (24*I)*Pi*G[0, 1, x] - (24*I)*Pi*G[1, 0, x] + (24*I)*Pi*G[1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + RATIO[x]*(511/16 + ((93*I)/4)*Pi - 
       (137*Pi^2)/12 - ((5*I)/2)*Pi^3 + (41*Pi^4)/360 + (32*I)*Pi*G[0, x] - 
       12*Pi^2*G[0, x] - ((14*I)/3)*Pi^3*G[0, x] - (32*I)*Pi*G[1, x] + 
       12*Pi^2*G[1, x] + ((14*I)/3)*Pi^3*G[1, x] - (28*Pi^2*G[0, 0, x])/3 + 
       (44*Pi^2*G[0, 1, x])/3 + (28*Pi^2*G[1, 0, x])/3 - 
       (44*Pi^2*G[1, 1, x])/3 - (32*I)*Pi*G[0, 0, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, x] + (32*I)*Pi*G[1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 16*G[0, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, x] - 16*G[1, 1, 1, 1, x] - 15*Zeta[3] - 
       (28*I)*Pi*Zeta[3]) + RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 + (13*Pi^4)/15 - 
       (12*I)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 + (2*I)*Pi^3*G[1, x] - 
       12*G[0, 0, x] - (26*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 
       2*Pi^2*G[0, 1, x] + (12*I)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - 
       20*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 
       (6*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
       (6*I)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
       12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
       6*G[1, 1, 0, 0, x] + 12*Zeta[3] + (16*I)*Pi*Zeta[3] + 
       4*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
     e*(-4205/32 - ((1663*I)/8)*Pi + (4159*Pi^2)/48 + ((113*I)/3)*Pi^3 - 
       (4069*Pi^4)/720 - ((323*I)/180)*Pi^5 - 108*G[0, x] - 
       (171*I)*Pi*G[0, x] + (63*Pi^2*G[0, x])/4 + ((43*I)/4)*Pi^3*G[0, x] - 
       (7*Pi^4*G[0, x])/5 + 12*G[1, x] + (201*I)*Pi*G[1, x] - 
       (701*Pi^2*G[1, x])/12 - ((83*I)/4)*Pi^3*G[1, x] + 
       (53*Pi^4*G[1, x])/15 - 98*G[0, 0, x] + ((301*I)/2)*Pi*G[0, 0, x] + 
       (31*Pi^2*G[0, 0, x])/4 - ((44*I)/3)*Pi^3*G[0, 0, x] + 48*G[0, 1, x] + 
       ((55*I)/2)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/12 - 
       ((35*I)/3)*Pi^3*G[0, 1, x] + 48*G[1, 0, x] - 
       ((157*I)/2)*Pi*G[1, 0, x] + (149*Pi^2*G[1, 0, x])/12 + 
       ((13*I)/3)*Pi^3*G[1, 0, x] + 86*G[1, 1, x] - 
       ((171*I)/2)*Pi*G[1, 1, x] + (107*Pi^2*G[1, 1, x])/12 + 
       (28*I)*Pi^3*G[1, 1, x] + (367*G[0, 0, 0, x])/2 - 
       ((77*I)/2)*Pi*G[0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, x])/3 - 
       3*G[0, 0, 1, x] + ((89*I)/2)*Pi*G[0, 0, 1, x] - 
       (95*Pi^2*G[0, 0, 1, x])/3 - 3*G[0, 1, 0, x] - 
       ((83*I)/2)*Pi*G[0, 1, 0, x] + 15*Pi^2*G[0, 1, 0, x] - 
       (11*G[0, 1, 1, x])/2 + ((15*I)/2)*Pi*G[0, 1, 1, x] + 
       40*Pi^2*G[0, 1, 1, x] - (187*G[1, 0, 0, x])/2 - 
       ((19*I)/2)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/3 - 
       21*G[1, 0, 1, x] - ((49*I)/2)*Pi*G[1, 0, 1, x] + 
       (44*Pi^2*G[1, 0, 1, x])/3 - 21*G[1, 1, 0, x] + 
       ((59*I)/2)*Pi*G[1, 1, 0, x] - (52*Pi^2*G[1, 1, 0, x])/3 - 
       (153*G[1, 1, 1, x])/2 - ((7*I)/2)*Pi*G[1, 1, 1, x] - 
       38*Pi^2*G[1, 1, 1, x] - (129*G[0, 0, 0, 0, x])/2 - 
       (60*I)*Pi*G[0, 0, 0, 0, x] - 30*G[0, 0, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 0, 1, x] - 30*G[0, 0, 1, 0, x] + 
       (96*I)*Pi*G[0, 0, 1, 0, x] + (149*G[0, 0, 1, 1, x])/2 - 
       (16*I)*Pi*G[0, 0, 1, 1, x] - (35*G[0, 1, 0, 0, x])/2 + 
       (24*I)*Pi*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] - 
       (68*I)*Pi*G[0, 1, 1, 0, x] + (75*G[0, 1, 1, 1, x])/2 - 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (13*G[1, 0, 0, 0, x])/2 + 
       (84*I)*Pi*G[1, 0, 0, 0, x] - (48*I)*Pi*G[1, 0, 0, 1, x] - 
       (64*I)*Pi*G[1, 0, 1, 0, x] - (13*G[1, 0, 1, 1, x])/2 + 
       (52*I)*Pi*G[1, 0, 1, 1, x] + (59*G[1, 1, 0, 0, x])/2 - 
       (8*I)*Pi*G[1, 1, 0, 0, x] + 18*G[1, 1, 0, 1, x] + 
       (64*I)*Pi*G[1, 1, 0, 1, x] + 18*G[1, 1, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, x] - (55*G[1, 1, 1, 1, x])/2 - 
       (28*I)*Pi*G[1, 1, 1, 1, x] + 36*G[0, 0, 0, 0, 0, x] + 
       48*G[0, 0, 1, 0, 0, x] + 36*G[0, 0, 1, 0, 1, x] + 
       36*G[0, 0, 1, 1, 0, x] - 100*G[0, 0, 1, 1, 1, x] + 
       76*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] - 
       48*G[0, 1, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 1, x] - 
       80*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
       24*G[0, 1, 1, 1, 0, x] + 96*G[0, 1, 1, 1, 1, x] + 
       28*G[1, 0, 0, 0, 0, x] + 60*G[1, 0, 0, 0, 1, x] + 
       60*G[1, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 1, x] - 
       52*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] + 64*G[1, 0, 1, 1, 1, x] - 
       80*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
       48*G[1, 1, 0, 1, 0, x] + 28*G[1, 1, 0, 1, 1, x] + 
       36*G[1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 0, x] - 96*G[1, 1, 1, 1, 1, x] + 
       Log[mu2]^5*(-1/3 + RATIO[x]/3) + Log[mu2]^4*(-5/2 - ((5*I)/3)*Pi - 
         (10*G[0, x])/3 + (10*G[1, x])/3 + (5/2 + ((5*I)/3)*Pi + 
           (10*G[0, x])/3 - (10*G[1, x])/3)*RATIO[x]) + 
       Log[mu2]^3*(-91/6 - ((38*I)/3)*Pi + (32*Pi^2)/9 - (44*G[0, x])/3 - 
         (8*I)*Pi*G[0, x] + 12*G[1, x] + ((40*I)/3)*Pi*G[1, x] - 
         (20*G[0, 0, x])/3 + 12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x] + 
         (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (91/6 + (10*I)*Pi - (32*Pi^2)/9 + 12*G[0, x] + ((40*I)/3)*Pi*
            G[0, x] - 12*G[1, x] - ((40*I)/3)*Pi*G[1, x] + 12*G[0, 0, x] - 
           12*G[0, 1, x] - 12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) + 
       (293*Zeta[3])/6 + ((154*I)/3)*Pi*Zeta[3] - (358*Pi^2*Zeta[3])/9 + 
       (107*G[0, x]*Zeta[3])/6 + (108*I)*Pi*G[0, x]*Zeta[3] + 
       (11*G[1, x]*Zeta[3])/2 - ((200*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (532*G[0, 0, x]*Zeta[3])/3 - 84*G[0, 1, x]*Zeta[3] - 
       132*G[1, 0, x]*Zeta[3] + 40*G[1, 1, x]*Zeta[3] + 
       Log[mu2]^2*(-205/4 - ((113*I)/2)*Pi + 22*Pi^2 + (4*I)*Pi^3 - 
         60*G[0, x] - (31*I)*Pi*G[0, x] + (22*Pi^2*G[0, x])/3 + 49*G[1, x] + 
         (43*I)*Pi*G[1, x] - (64*Pi^2*G[1, x])/3 + 4*G[0, 0, x] + 
         (12*I)*Pi*G[0, 0, x] + 9*G[0, 1, x] + (22*I)*Pi*G[0, 1, x] + 
         9*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 
         (40*I)*Pi*G[1, 1, x] + 50*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
         18*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 18*G[1, 0, 0, x] - 
         4*G[1, 1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(205/4 + ((91*I)/2)*Pi - 15*Pi^2 - ((14*I)/3)*Pi^3 + 
           48*G[0, x] + (36*I)*Pi*G[0, x] - (64*Pi^2*G[0, x])/3 - 
           48*G[1, x] - (36*I)*Pi*G[1, x] + (64*Pi^2*G[1, x])/3 + 
           (32*I)*Pi*G[0, 0, x] - (40*I)*Pi*G[0, 1, x] - 
           (32*I)*Pi*G[1, 0, x] + (40*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 
           4*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 4*G[1, 1, 1, x] - 
           (38*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 - 
           (10*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] - 10*G[0, 0, x] - 
           (22*I)*Pi*G[0, 0, x] + (9*I)*Pi*G[0, 1, x] + (7*I)*Pi*G[1, 0, x] - 
           23*G[0, 0, 0, x] + 9*G[0, 0, 1, x] + 9*G[0, 1, 0, x] + 
           7*G[1, 0, 0, x] - 2*Zeta[3]) + (50*Zeta[3])/3) + 
       RATIO[x^(-1)]*(((-113*I)/2)*Pi*G[1, x] + (16*Pi^2*G[1, x])/3 - 
         ((8*I)/3)*Pi^3*G[1, x] - (12*I)*Pi*G[0, 1, x] - 6*Pi^2*G[0, 1, x] - 
         2*Pi^2*G[1, 0, x] - (113*G[1, 1, x])/2 + (26*I)*Pi*G[1, 1, x] + 
         (16*Pi^2*G[1, 1, x])/3 - (6*I)*Pi*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] - (6*I)*Pi*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, x] + 44*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] - 
         6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 20*G[1, 1, 1, 1, x] + 
         24*G[1, x]*Zeta[3]) + Log[mu2]*(-895/8 - ((313*I)/2)*Pi + 
         (773*Pi^2)/12 + (16*I)*Pi^3 - (169*Pi^4)/36 - 121*G[0, x] - 
         (114*I)*Pi*G[0, x] + (13*Pi^2*G[0, x])/3 + (12*I)*Pi^3*G[0, x] + 
         67*G[1, x] + (146*I)*Pi*G[1, x] - 41*Pi^2*G[1, x] - 
         (24*I)*Pi^3*G[1, x] - 30*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] + 
         2*Pi^2*G[0, 0, x] + 36*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] - 
         (112*Pi^2*G[0, 1, x])/3 + 36*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] - 
         (8*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] - (16*I)*Pi*G[1, 1, x] + 
         (154*Pi^2*G[1, 1, x])/3 + 56*G[0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, x] - 6*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] - 
         16*G[1, 0, 0, x] - (64*I)*Pi*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, x] - 18*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
         (60*I)*Pi*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 36*G[0, 1, 1, 0, x] - 
         80*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 
         ((-18*I)*Pi*G[1, x] - 4*Pi^2*G[1, x] + (6*I)*Pi*G[0, 1, x] + 
           (6*I)*Pi*G[1, 0, x] - 18*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
           6*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
           18*G[1, 1, 1, x])*RATIO[x^(-1)] + 28*Zeta[3] + 
         ((4*I)/3)*Pi*Zeta[3] + (8*G[0, x]*Zeta[3])/3 + (88*G[1, x]*Zeta[3])/
          3 + RATIO[(1 - x)^(-1)]*((-3*I)*Pi^3 + (16*Pi^4)/15 - 
           (27*I)*Pi*G[0, x] + (79*Pi^2*G[0, x])/3 + (3*I)*Pi^3*G[0, x] + 
           (3*I)*Pi^3*G[1, x] - 27*G[0, 0, x] - (54*I)*Pi*G[0, 0, x] + 
           (34*Pi^2*G[0, 0, x])/3 + (3*I)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] + 
           (21*I)*Pi*G[1, 0, x] - 11*Pi^2*G[1, 0, x] - 37*G[0, 0, 0, x] + 
           (46*I)*Pi*G[0, 0, 0, x] + 3*G[0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
           21*G[1, 0, 0, x] - (22*I)*Pi*G[1, 0, 0, x] + 
           (18*I)*Pi*G[1, 0, 1, x] + 104*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
           54*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] + 
           18*Zeta[3] + (28*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           18*G[1, x]*Zeta[3]) + RATIO[x]*(895/8 + ((205*I)/2)*Pi - 
           (529*Pi^2)/12 - (12*I)*Pi^3 + (461*Pi^4)/180 + 64*G[0, x] + 
           (96*I)*Pi*G[0, x] - 38*Pi^2*G[0, x] - (18*I)*Pi^3*G[0, x] - 
           64*G[1, x] - (96*I)*Pi*G[1, x] + 38*Pi^2*G[1, x] + 
           (18*I)*Pi^3*G[1, x] - (12*I)*Pi*G[0, 0, x] - (74*Pi^2*G[0, 0, x])/
            3 - (12*I)*Pi*G[0, 1, x] + (154*Pi^2*G[0, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, x] + (74*Pi^2*G[1, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, x] - (154*Pi^2*G[1, 1, x])/3 - 
           12*G[0, 0, 0, x] - (108*I)*Pi*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] + (60*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
           (108*I)*Pi*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 1, x] - 
           (12*I)*Pi*G[1, 1, 0, x] + 12*G[1, 1, 1, x] - 
           (60*I)*Pi*G[1, 1, 1, x] - 112*G[0, 0, 0, 0, x] + 
           12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
           24*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
           80*G[0, 1, 1, 1, x] + 112*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
           12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] - 
           32*Zeta[3] - ((172*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 
           (20*G[1, x]*Zeta[3])/3)) - 166*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-25*I)/3)*Pi^3 - (4*Pi^4)/15 + ((221*I)/90)*Pi^5 - 
         (I/2)*Pi*G[0, x] + (140*Pi^2*G[0, x])/3 + ((83*I)/6)*Pi^3*G[0, x] - 
         (23*Pi^4*G[0, x])/6 + I*Pi^3*G[1, x] + (83*Pi^4*G[1, x])/30 - 
         G[0, 0, x]/2 - (90*I)*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/2 + 
         ((41*I)/3)*Pi^3*G[0, 0, x] - ((21*I)/2)*Pi*G[0, 1, x] - 
         (25*Pi^2*G[0, 1, x])/3 - ((67*I)/6)*Pi^3*G[0, 1, x] + 
         ((79*I)/2)*Pi*G[1, 0, x] - (31*Pi^2*G[1, 0, x])/3 - 
         ((17*I)/2)*Pi^3*G[1, 0, x] + (3*I)*Pi^3*G[1, 1, x] - 
         (105*G[0, 0, 0, x])/2 + (83*I)*Pi*G[0, 0, 0, x] - 
         (41*Pi^2*G[0, 0, 0, x])/6 - (21*G[0, 0, 1, x])/2 - 
         (76*I)*Pi*G[0, 0, 1, x] + (3*Pi^2*G[0, 0, 1, x])/2 - 
         (21*G[0, 1, 0, x])/2 - (20*I)*Pi*G[0, 1, 0, x] + 
         (25*Pi^2*G[0, 1, 0, x])/6 + (21*I)*Pi*G[0, 1, 1, x] - 
         Pi^2*G[0, 1, 1, x] + (79*G[1, 0, 0, x])/2 - 
         (38*I)*Pi*G[1, 0, 0, x] + (121*Pi^2*G[1, 0, 0, x])/6 + 
         (15*I)*Pi*G[1, 0, 1, x] + 7*Pi^2*G[1, 0, 1, x] + 
         (9*I)*Pi*G[1, 1, 0, x] - 3*Pi^2*G[1, 1, 0, x] + 
         108*G[0, 0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] - (26*I)*Pi*G[0, 0, 1, 0, x] - 
         91*G[0, 0, 1, 1, x] + (18*I)*Pi*G[0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 0, x] - (14*I)*Pi*G[0, 1, 0, 0, x] + 
         21*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] + 
         21*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, x] - 74*G[1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, x] + 15*G[1, 0, 0, 1, x] + 
         (30*I)*Pi*G[1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, x] + 
         (10*I)*Pi*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 1, x] + 
         9*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         114*G[0, 0, 0, 0, 0, x] - 6*G[0, 0, 0, 0, 1, x] - 
         6*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
         26*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
         6*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 
         34*G[0, 1, 1, 0, 0, x] + 18*G[0, 1, 1, 0, 1, x] + 
         18*G[0, 1, 1, 1, 0, x] + 82*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         36*G[1, 0, 0, 1, 1, x] + 28*G[1, 0, 1, 0, 0, x] - 
         36*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
         6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 1, 0, 0, x] + 50*Zeta[3] - (74*I)*Pi*Zeta[3] + 
         (94*Pi^2*Zeta[3])/3 + 26*G[0, x]*Zeta[3] - ((290*I)/3)*Pi*G[0, x]*
          Zeta[3] - 6*G[1, x]*Zeta[3] + (76*I)*Pi*G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + 40*G[0, 1, x]*Zeta[3] - 
         20*G[1, 0, x]*Zeta[3] - 18*G[1, 1, x]*Zeta[3] + 26*Zeta[5]) + 
       RATIO[x]*(4205/32 + ((895*I)/8)*Pi - (989*Pi^2)/16 - 
         ((229*I)/12)*Pi^3 + (73*Pi^4)/16 - ((187*I)/60)*Pi^5 + 
         (64*I)*Pi*G[0, x] - (158*Pi^2*G[0, x])/3 - ((53*I)/4)*Pi^3*G[0, x] + 
         (136*Pi^4*G[0, x])/15 - (64*I)*Pi*G[1, x] + (158*Pi^2*G[1, x])/3 + 
         ((53*I)/4)*Pi^3*G[1, x] - (136*Pi^4*G[1, x])/15 - 30*G[0, 0, x] - 
         (32*I)*Pi*G[0, 0, x] + (61*Pi^2*G[0, 0, x])/4 - 
         ((38*I)/3)*Pi^3*G[0, 0, x] + 30*G[0, 1, x] - (32*I)*Pi*G[0, 1, x] + 
         (61*Pi^2*G[0, 1, x])/4 + (34*I)*Pi^3*G[0, 1, x] + 30*G[1, 0, x] + 
         (32*I)*Pi*G[1, 0, x] - (61*Pi^2*G[1, 0, x])/4 + 
         ((38*I)/3)*Pi^3*G[1, 0, x] - 30*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] - 
         (61*Pi^2*G[1, 1, x])/4 - (34*I)*Pi^3*G[1, 1, x] - 44*G[0, 0, 0, x] - 
         ((39*I)/2)*Pi*G[0, 0, 0, x] + 34*Pi^2*G[0, 0, 0, x] + 
         12*G[0, 0, 1, x] - ((9*I)/2)*Pi*G[0, 0, 1, x] + 
         (86*Pi^2*G[0, 0, 1, x])/3 + 12*G[0, 1, 0, x] - 
         ((9*I)/2)*Pi*G[0, 1, 0, x] - (70*Pi^2*G[0, 1, 0, x])/3 - 
         44*G[0, 1, 1, x] - ((39*I)/2)*Pi*G[0, 1, 1, x] - 
         38*Pi^2*G[0, 1, 1, x] + 44*G[1, 0, 0, x] + ((39*I)/2)*Pi*
          G[1, 0, 0, x] - 34*Pi^2*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + 
         ((9*I)/2)*Pi*G[1, 0, 1, x] - (86*Pi^2*G[1, 0, 1, x])/3 - 
         12*G[1, 1, 0, x] + ((9*I)/2)*Pi*G[1, 1, 0, x] + 
         (70*Pi^2*G[1, 1, 0, x])/3 + 44*G[1, 1, 1, x] + 
         ((39*I)/2)*Pi*G[1, 1, 1, x] + 38*Pi^2*G[1, 1, 1, x] - 
         (15*G[0, 0, 0, 0, x])/2 + (92*I)*Pi*G[0, 0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, 0, x] - 
         (9*G[0, 0, 1, 1, x])/2 - (20*I)*Pi*G[0, 0, 1, 1, x] - 
         (9*G[0, 1, 0, 0, x])/2 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (76*I)*Pi*G[0, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (15*G[0, 1, 1, 1, x])/2 - (28*I)*Pi*G[0, 1, 1, 1, x] + 
         (15*G[1, 0, 0, 0, x])/2 - (92*I)*Pi*G[1, 0, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, 1, x] + (44*I)*Pi*G[1, 0, 1, 0, x] + 
         (9*G[1, 0, 1, 1, x])/2 + (20*I)*Pi*G[1, 0, 1, 1, x] + 
         (9*G[1, 1, 0, 0, x])/2 - (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (76*I)*Pi*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
         (15*G[1, 1, 1, 1, x])/2 + (28*I)*Pi*G[1, 1, 1, 1, x] + 
         192*G[0, 0, 0, 0, 0, x] + 12*G[0, 0, 0, 0, 1, x] + 
         12*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] - 
         60*G[0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, x] - 
         80*G[0, 1, 0, 0, 0, x] + 60*G[0, 1, 0, 0, 1, x] + 
         60*G[0, 1, 0, 1, 0, x] + 28*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
         192*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, x] + 60*G[1, 0, 1, 0, 1, x] + 
         60*G[1, 0, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, x] + 
         80*G[1, 1, 0, 0, 0, x] - 60*G[1, 1, 0, 0, 1, x] - 
         60*G[1, 1, 0, 1, 0, x] - 28*G[1, 1, 0, 1, 1, x] - 
         12*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, 1, x] - (292*Zeta[3])/3 - 
         (20*I)*Pi*Zeta[3] - (206*Pi^2*Zeta[3])/9 - (9*G[0, x]*Zeta[3])/2 + 
         ((256*I)/3)*Pi*G[0, x]*Zeta[3] + (9*G[1, x]*Zeta[3])/2 - 
         ((256*I)/3)*Pi*G[1, x]*Zeta[3] - 172*G[0, 0, x]*Zeta[3] + 
         4*G[0, 1, x]*Zeta[3] + 172*G[1, 0, x]*Zeta[3] - 
         4*G[1, 1, x]*Zeta[3] + 114*Zeta[5])) + 
     e^2*(-25863/64 - ((11117*I)/16)*Pi + (28265*Pi^2)/96 + 
       ((591*I)/4)*Pi^3 - (29719*Pi^4)/1440 - ((1841*I)/360)*Pi^5 - 
       (156953*Pi^6)/90720 - 396*G[0, x] - (730*I)*Pi*G[0, x] + 
       (1123*Pi^2*G[0, x])/24 + ((157*I)/24)*Pi^3*G[0, x] - 
       (81*Pi^4*G[0, x])/16 + ((73*I)/45)*Pi^5*G[0, x] + 60*G[1, x] + 
       (758*I)*Pi*G[1, x] - (4331*Pi^2*G[1, x])/24 - ((667*I)/24)*Pi^3*
        G[1, x] + (811*Pi^4*G[1, x])/90 + ((91*I)/36)*Pi^5*G[1, x] - 
       (2141*G[0, 0, x])/4 + ((2479*I)/4)*Pi*G[0, 0, x] - 
       (63*Pi^2*G[0, 0, x])/4 - ((133*I)/4)*Pi^3*G[0, 0, x] + 
       (41*Pi^4*G[0, 0, x])/6 + (669*G[0, 1, x])/4 + 
       ((365*I)/4)*Pi*G[0, 1, x] + (469*Pi^2*G[0, 1, x])/12 + 
       ((83*I)/2)*Pi^3*G[0, 1, x] - (533*Pi^4*G[0, 1, x])/180 + 
       (669*G[1, 0, x])/4 - ((1251*I)/4)*Pi*G[1, 0, x] + 
       (287*Pi^2*G[1, 0, x])/3 + ((113*I)/6)*Pi^3*G[1, 0, x] + 
       (677*Pi^4*G[1, 0, x])/180 + (1731*G[1, 1, x])/4 - 
       ((1425*I)/4)*Pi*G[1, 1, x] + 39*Pi^2*G[1, 1, x] - 
       ((265*I)/12)*Pi^3*G[1, 1, x] - (881*Pi^4*G[1, 1, x])/180 + 
       (3311*G[0, 0, 0, x])/4 - ((1407*I)/4)*Pi*G[0, 0, 0, x] - 
       (751*Pi^2*G[0, 0, 0, x])/12 + ((86*I)/3)*Pi^3*G[0, 0, 0, x] + 
       3*G[0, 0, 1, x] + ((99*I)/4)*Pi*G[0, 0, 1, x] - 
       (1541*Pi^2*G[0, 0, 1, x])/12 - (94*I)*Pi^3*G[0, 0, 1, x] + 
       3*G[0, 1, 0, x] + ((347*I)/4)*Pi*G[0, 1, 0, x] - 
       (145*Pi^2*G[0, 1, 0, x])/6 + ((35*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (127*G[0, 1, 1, x])/4 - ((135*I)/4)*Pi*G[0, 1, 1, x] - 
       (35*Pi^2*G[0, 1, 1, x])/6 + ((317*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (1653*G[1, 0, 0, x])/4 + ((649*I)/4)*Pi*G[1, 0, 0, x] - 
       (65*Pi^2*G[1, 0, 0, x])/3 - ((10*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (39*G[1, 0, 1, x])/2 - ((149*I)/4)*Pi*G[1, 0, 1, x] + 
       9*Pi^2*G[1, 0, 1, x] + ((158*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (39*G[1, 1, 0, x])/2 - ((485*I)/4)*Pi*G[1, 1, 0, x] + 
       (119*Pi^2*G[1, 1, 0, x])/12 - ((83*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (1927*G[1, 1, 1, x])/4 + ((513*I)/4)*Pi*G[1, 1, 1, x] + 
       (137*Pi^2*G[1, 1, 1, x])/12 - ((199*I)/3)*Pi^3*G[1, 1, 1, x] - 
       (1397*G[0, 0, 0, 0, x])/2 + ((109*I)/2)*Pi*G[0, 0, 0, 0, x] + 
       76*Pi^2*G[0, 0, 0, 0, x] - (261*G[0, 0, 0, 1, x])/4 + 
       ((159*I)/2)*Pi*G[0, 0, 0, 1, x] + (Pi^2*G[0, 0, 0, 1, x])/3 - 
       (261*G[0, 0, 1, 0, x])/4 + ((299*I)/2)*Pi*G[0, 0, 1, 0, x] - 
       (19*Pi^2*G[0, 0, 1, 0, x])/3 + 117*G[0, 0, 1, 1, x] - 
       ((103*I)/2)*Pi*G[0, 0, 1, 1, x] + 110*Pi^2*G[0, 0, 1, 1, x] + 
       197*G[0, 1, 0, 0, x] + (173*I)*Pi*G[0, 1, 0, 0, x] - 
       69*Pi^2*G[0, 1, 0, 0, x] - (333*G[0, 1, 0, 1, x])/4 - 
       (77*I)*Pi*G[0, 1, 0, 1, x] + 55*Pi^2*G[0, 1, 0, 1, x] - 
       (333*G[0, 1, 1, 0, x])/4 - (301*I)*Pi*G[0, 1, 1, 0, x] + 
       35*Pi^2*G[0, 1, 1, 0, x] + (163*G[0, 1, 1, 1, x])/2 - 
       (47*I)*Pi*G[0, 1, 1, 1, x] - 84*Pi^2*G[0, 1, 1, 1, x] + 
       380*G[1, 0, 0, 0, x] + (27*I)*Pi*G[1, 0, 0, 0, x] + 
       (131*Pi^2*G[1, 0, 0, 0, x])/3 - (63*G[1, 0, 0, 1, x])/4 - 
       (55*I)*Pi*G[1, 0, 0, 1, x] + (548*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (63*G[1, 0, 1, 0, x])/4 - (63*I)*Pi*G[1, 0, 1, 0, x] + 
       (260*Pi^2*G[1, 0, 1, 0, x])/3 + (71*G[1, 0, 1, 1, x])/2 + 
       (79*I)*Pi*G[1, 0, 1, 1, x] - 86*Pi^2*G[1, 0, 1, 1, x] - 
       (217*G[1, 1, 0, 0, x])/2 - ((253*I)/2)*Pi*G[1, 1, 0, 0, x] + 
       (200*Pi^2*G[1, 1, 0, 0, x])/3 + (177*G[1, 1, 0, 1, x])/4 + 
       ((161*I)/2)*Pi*G[1, 1, 0, 1, x] - 95*Pi^2*G[1, 1, 0, 1, x] + 
       (177*G[1, 1, 1, 0, x])/4 + ((293*I)/2)*Pi*G[1, 1, 1, 0, x] - 
       (109*Pi^2*G[1, 1, 1, 0, x])/3 + 180*G[1, 1, 1, 1, x] - 
       ((65*I)/2)*Pi*G[1, 1, 1, 1, x] + 54*Pi^2*G[1, 1, 1, 1, x] + 
       (271*G[0, 0, 0, 0, 0, x])/2 + (204*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       108*G[0, 0, 0, 0, 1, x] + (48*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       108*G[0, 0, 0, 1, 0, x] - (248*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (27*G[0, 0, 0, 1, 1, x])/2 - (52*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (155*G[0, 0, 1, 0, 0, x])/2 - (380*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       114*G[0, 0, 1, 0, 1, x] - (64*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       114*G[0, 0, 1, 1, 0, x] + (384*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (629*G[0, 0, 1, 1, 1, x])/2 + (28*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       46*G[0, 1, 0, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       138*G[0, 1, 0, 0, 1, x] - (112*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       138*G[0, 1, 0, 1, 0, x] + (52*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       161*G[0, 1, 0, 1, 1, x] + (60*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       313*G[0, 1, 1, 0, 0, x] + (264*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       66*G[0, 1, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       66*G[0, 1, 1, 1, 0, x] - (260*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       194*G[0, 1, 1, 1, 1, x] + (124*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       52*G[1, 0, 0, 0, 0, x] - (212*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       30*G[1, 0, 0, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       30*G[1, 0, 0, 1, 0, x] + (80*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       79*G[1, 0, 0, 1, 1, x] + (64*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       87*G[1, 0, 1, 0, 0, x] + (184*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       30*G[1, 0, 1, 0, 1, x] + (100*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       30*G[1, 0, 1, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       56*G[1, 0, 1, 1, 1, x] - (88*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (215*G[1, 1, 0, 0, 0, x])/2 - (36*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       66*G[1, 1, 0, 0, 1, x] + (172*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       66*G[1, 1, 0, 1, 0, x] + (128*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (197*G[1, 1, 0, 1, 1, x])/2 - (144*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (317*G[1, 1, 1, 0, 0, x])/2 - (56*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       60*G[1, 1, 1, 0, 1, x] - (116*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       60*G[1, 1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (213*G[1, 1, 1, 1, 1, x])/2 + (8*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       72*G[0, 0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, 1, x] - 
       176*G[0, 0, 0, 1, 0, 0, x] - 60*G[0, 0, 0, 1, 0, 1, x] - 
       60*G[0, 0, 0, 1, 1, 0, x] - 28*G[0, 0, 0, 1, 1, 1, x] - 
       320*G[0, 0, 1, 0, 0, 0, x] - 144*G[0, 0, 1, 0, 0, 1, x] - 
       144*G[0, 0, 1, 0, 1, 0, x] - 4*G[0, 0, 1, 0, 1, 1, x] + 
       444*G[0, 0, 1, 1, 0, 0, x] - 144*G[0, 0, 1, 1, 0, 1, x] - 
       144*G[0, 0, 1, 1, 1, 0, x] + 456*G[0, 0, 1, 1, 1, 1, x] - 
       268*G[0, 1, 0, 0, 0, 0, x] + 120*G[0, 1, 0, 0, 0, 1, x] + 
       120*G[0, 1, 0, 0, 1, 0, x] - 136*G[0, 1, 0, 0, 1, 1, x] + 
       112*G[0, 1, 0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, 0, 1, x] + 
       36*G[0, 1, 0, 1, 1, 0, x] + 104*G[0, 1, 0, 1, 1, 1, x] + 
       328*G[0, 1, 1, 0, 0, 0, x] + 96*G[0, 1, 1, 0, 0, 1, x] + 
       96*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
       248*G[0, 1, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
       60*G[0, 1, 1, 1, 1, 0, x] - 248*G[0, 1, 1, 1, 1, 1, x] - 
       52*G[1, 0, 0, 0, 0, 0, x] - 204*G[1, 0, 0, 0, 0, 1, x] - 
       204*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] + 
       164*G[1, 0, 0, 1, 0, 0, x] - 204*G[1, 0, 0, 1, 0, 1, x] - 
       204*G[1, 0, 0, 1, 1, 0, x] + 472*G[1, 0, 0, 1, 1, 1, x] + 
       336*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] + 136*G[1, 0, 1, 0, 1, 1, x] - 
       136*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
       24*G[1, 0, 1, 1, 1, 0, x] - 324*G[1, 0, 1, 1, 1, 1, x] + 
       292*G[1, 1, 0, 0, 0, 0, x] - 168*G[1, 1, 0, 0, 0, 1, x] - 
       168*G[1, 1, 0, 0, 1, 0, x] + 244*G[1, 1, 0, 0, 1, 1, x] + 
       44*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
       12*G[1, 1, 0, 1, 1, 0, x] - 236*G[1, 1, 0, 1, 1, 1, x] - 
       128*G[1, 1, 1, 0, 0, 0, x] - 116*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 1, 0, 1, x] + 
       72*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2]^6*(-5/36 + (5*RATIO[x])/36) + Log[mu2]^5*
        (-5/4 - ((5*I)/6)*Pi - (5*G[0, x])/3 + (5*G[1, x])/3 + 
         (5/4 + ((5*I)/6)*Pi + (5*G[0, x])/3 - (5*G[1, x])/3)*RATIO[x]) + 
       Log[mu2]^4*(-239/24 - ((97*I)/12)*Pi + (161*Pi^2)/72 - 
         (53*G[0, x])/6 - ((14*I)/3)*Pi*G[0, x] + 7*G[1, x] + 
         ((25*I)/3)*Pi*G[1, x] - (10*G[0, 0, x])/3 + 7*G[0, 1, x] + 
         7*G[1, 0, x] - 7*G[1, 1, x] + (((-11*I)/6)*Pi*G[0, x] - 
           (11*G[0, 0, x])/6)*RATIO[(1 - x)^(-1)] + 
         (239/24 + ((25*I)/4)*Pi - (161*Pi^2)/72 + 7*G[0, x] + 
           ((25*I)/3)*Pi*G[0, x] - 7*G[1, x] - ((25*I)/3)*Pi*G[1, x] + 
           7*G[0, 0, x] - 7*G[0, 1, x] - 7*G[1, 0, x] + 7*G[1, 1, x])*
          RATIO[x]) + (1499*Zeta[3])/3 + ((617*I)/2)*Pi*Zeta[3] - 
       (737*Pi^2*Zeta[3])/4 - ((664*I)/9)*Pi^3*Zeta[3] + 
       (1685*G[0, x]*Zeta[3])/12 + ((791*I)/2)*Pi*G[0, x]*Zeta[3] - 
       (700*Pi^2*G[0, x]*Zeta[3])/9 - (3043*G[1, x]*Zeta[3])/12 - 
       ((1009*I)/6)*Pi*G[1, x]*Zeta[3] + (568*Pi^2*G[1, x]*Zeta[3])/9 + 
       (1727*G[0, 0, x]*Zeta[3])/6 - ((776*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       64*G[0, 1, x]*Zeta[3] - ((692*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       142*G[1, 0, x]*Zeta[3] - (136*I)*Pi*G[1, 0, x]*Zeta[3] + 
       (569*G[1, 1, x]*Zeta[3])/6 + ((1136*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (2308*G[0, 0, 0, x]*Zeta[3])/3 + 348*G[0, 0, 1, x]*Zeta[3] + 
       260*G[0, 1, 0, x]*Zeta[3] - (680*G[0, 1, 1, x]*Zeta[3])/3 + 
       112*G[1, 0, 0, x]*Zeta[3] - 312*G[1, 0, 1, x]*Zeta[3] + 
       108*G[1, 1, 0, x]*Zeta[3] + (116*G[1, 1, 1, x]*Zeta[3])/3 - 
       (4868*Zeta[3]^2)/9 + Log[mu2]^3*(-293/6 - ((99*I)/2)*Pi + 
         (75*Pi^2)/4 + ((61*I)/18)*Pi^3 - (145*G[0, x])/3 - 
         (23*I)*Pi*G[0, x] + (53*Pi^2*G[0, x])/9 + (116*G[1, x])/3 + 
         ((97*I)/3)*Pi*G[1, x] - (161*Pi^2*G[1, x])/9 + (16*G[0, 0, x])/3 + 
         ((28*I)/3)*Pi*G[0, 0, x] + 7*G[0, 1, x] + ((58*I)/3)*Pi*G[0, 1, x] + 
         7*G[1, 0, x] + (14*I)*Pi*G[1, 0, x] - (8*G[1, 1, x])/3 - 
         ((100*I)/3)*Pi*G[1, 1, x] + (110*G[0, 0, 0, x])/3 - 
         14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] + (16*G[0, 1, 1, x])/3 - 
         14*G[1, 0, 0, x] - (16*G[1, 1, 1, x])/3 + 
         (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[x]*(293/6 + ((239*I)/6)*Pi - (51*Pi^2)/4 - ((77*I)/18)*Pi^3 + 
           (112*G[0, x])/3 + (28*I)*Pi*G[0, x] - (161*Pi^2*G[0, x])/9 - 
           (112*G[1, x])/3 - (28*I)*Pi*G[1, x] + (161*Pi^2*G[1, x])/9 + 
           ((68*I)/3)*Pi*G[0, 0, x] - ((100*I)/3)*Pi*G[0, 1, x] - 
           ((68*I)/3)*Pi*G[1, 0, x] + ((100*I)/3)*Pi*G[1, 1, x] - 
           (16*G[0, 0, 0, x])/3 - (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/
            3 + (16*G[1, 1, 1, x])/3 - (80*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*(((4*I)/9)*Pi^3 - ((25*I)/3)*Pi*G[0, x] + 
           6*Pi^2*G[0, x] - (25*G[0, 0, x])/3 - (16*I)*Pi*G[0, 0, x] + 
           (7*I)*Pi*G[0, 1, x] + ((13*I)/3)*Pi*G[1, 0, x] - 
           (47*G[0, 0, 0, x])/3 + 7*G[0, 0, 1, x] + 7*G[0, 1, 0, x] + 
           (13*G[1, 0, 0, x])/3 - (8*Zeta[3])/3) + (128*Zeta[3])/9) + 
       RATIO[x^(-1)]*(((-927*I)/4)*Pi*G[1, x] + (871*Pi^2*G[1, x])/24 - 
         ((5*I)/6)*Pi^3*G[1, x] + (103*Pi^4*G[1, x])/90 - 
         (61*I)*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/3 - 
         ((91*I)/6)*Pi^3*G[0, 1, x] - ((51*I)/4)*Pi*G[1, 0, x] - 
         (71*Pi^2*G[1, 0, x])/3 - (I/2)*Pi^3*G[1, 0, x] - 
         (927*G[1, 1, x])/4 + ((595*I)/4)*Pi*G[1, 1, x] - 
         (49*Pi^2*G[1, 1, x])/6 + ((50*I)/3)*Pi^3*G[1, 1, x] - 
         (45*I)*Pi*G[0, 0, 1, x] - 3*Pi^2*G[0, 0, 1, x] + 
         (21*I)*Pi*G[0, 1, 0, x] + 7*Pi^2*G[0, 1, 0, x] - 61*G[0, 1, 1, x] + 
         (38*I)*Pi*G[0, 1, 1, x] + (125*Pi^2*G[0, 1, 1, x])/6 + 
         (15*I)*Pi*G[1, 0, 0, x] - Pi^2*G[1, 0, 0, x] - (51*G[1, 0, 1, x])/
          4 + (16*I)*Pi*G[1, 0, 1, x] + (113*Pi^2*G[1, 0, 1, x])/6 - 
         (51*G[1, 1, 0, x])/4 + (4*I)*Pi*G[1, 1, 0, x] + 
         (3*Pi^2*G[1, 1, 0, x])/2 + (531*G[1, 1, 1, x])/2 - 
         (51*I)*Pi*G[1, 1, 1, x] - (73*Pi^2*G[1, 1, 1, x])/6 - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, x] - 
         45*G[0, 0, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 1, x] - 
         (36*I)*Pi*G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] + 
         (30*I)*Pi*G[0, 1, 1, 0, x] + 26*G[0, 1, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, x] + 
         15*G[1, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         15*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] - 
         17*G[1, 1, 0, 0, x] + (18*I)*Pi*G[1, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         112*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         12*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
         6*G[0, 0, 1, 1, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 0, x] + 74*G[0, 1, 1, 1, 1, x] + 
         18*G[1, 0, 0, 0, 1, x] + 18*G[1, 0, 0, 1, 0, x] - 
         22*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
         6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
         34*G[1, 0, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
         14*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
         6*G[1, 1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, 0, x] - 
         66*G[1, 1, 1, 1, 1, x] + 114*G[1, x]*Zeta[3] - ((58*I)/3)*Pi*G[1, x]*
          Zeta[3] + 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] - 
         (214*G[1, 1, x]*Zeta[3])/3) + Log[mu2]^2*(-1343/8 - ((415*I)/2)*Pi + 
         (2021*Pi^2)/24 + ((245*I)/12)*Pi^3 - (1271*Pi^4)/240 - 
         (327*G[0, x])/2 - (129*I)*Pi*G[0, x] + 7*Pi^2*G[0, x] + 
         ((40*I)/3)*Pi^3*G[0, x] + (205*G[1, x])/2 + (159*I)*Pi*G[1, x] - 
         (93*Pi^2*G[1, x])/2 - ((85*I)/3)*Pi^3*G[1, x] - 26*G[0, 0, x] + 
         (72*I)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/3 + 42*G[0, 1, x] + 
         (10*I)*Pi*G[0, 1, x] - (142*Pi^2*G[0, 1, x])/3 + 42*G[1, 0, x] - 
         (20*I)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/3 + G[1, 1, x] - 
         (16*I)*Pi*G[1, 1, x] + (193*Pi^2*G[1, 1, x])/3 + 62*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
         (40*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 
         5*G[0, 1, 1, x] - (54*I)*Pi*G[0, 1, 1, x] - 20*G[1, 0, 0, x] - 
         (64*I)*Pi*G[1, 0, 0, x] - 21*G[1, 0, 1, x] - 
         (64*I)*Pi*G[1, 0, 1, x] - 21*G[1, 1, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, x] + 13*G[1, 1, 1, x] + 
         (78*I)*Pi*G[1, 1, 1, x] - 116*G[0, 0, 0, 0, x] + 
         18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, x] + 42*G[0, 1, 1, 0, x] - 
         112*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
         18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] + 112*G[1, 1, 1, 1, x] + 
         ((-12*I)*Pi*G[1, x] - 7*Pi^2*G[1, x] + (11*I)*Pi*G[0, 1, x] + 
           (9*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] + 
           11*G[0, 1, 1, x] + 9*G[1, 0, 1, x] + 9*G[1, 1, 0, x] - 
           31*G[1, 1, 1, x])*RATIO[x^(-1)] + 44*Zeta[3] + 
         ((32*I)/3)*Pi*Zeta[3] + (64*G[0, x]*Zeta[3])/3 + 
         (32*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-7*I)/3)*Pi^3 + 
           (7*Pi^4)/12 - ((63*I)/2)*Pi*G[0, x] + (88*Pi^2*G[0, x])/3 + 
           ((14*I)/3)*Pi^3*G[0, x] + ((17*I)/6)*Pi^3*G[1, x] - 
           (63*G[0, 0, x])/2 - (54*I)*Pi*G[0, 0, x] + (23*Pi^2*G[0, 0, x])/
            2 + ((9*I)/2)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/2 + 
           ((37*I)/2)*Pi*G[1, 0, x] - (19*Pi^2*G[1, 0, x])/2 - 
           (67*G[0, 0, 0, x])/2 + (57*I)*Pi*G[0, 0, 0, x] + 
           (9*G[0, 0, 1, x])/2 - (9*I)*Pi*G[0, 0, 1, x] + (9*G[0, 1, 0, x])/
            2 - (8*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
           (37*G[1, 0, 0, x])/2 - (31*I)*Pi*G[1, 0, 0, x] + 
           (21*I)*Pi*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, x] + 
           122*G[0, 0, 0, 0, x] - 18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] - 
           12*G[0, 0, 1, 1, x] - 17*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] - 65*G[1, 0, 0, 0, x] + 21*G[1, 0, 0, 1, x] + 
           21*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] + 14*Zeta[3] + 
           (26*I)*Pi*Zeta[3] + G[0, x]*Zeta[3] - 17*G[1, x]*Zeta[3]) + 
         RATIO[x]*(1343/8 + ((293*I)/2)*Pi - (475*Pi^2)/8 - ((65*I)/4)*Pi^3 + 
           (991*Pi^4)/240 + 96*G[0, x] + (112*I)*Pi*G[0, x] - 
           45*Pi^2*G[0, x] - ((68*I)/3)*Pi^3*G[0, x] - 96*G[1, x] - 
           (112*I)*Pi*G[1, x] + 45*Pi^2*G[1, x] + ((68*I)/3)*Pi^3*G[1, x] - 
           (18*I)*Pi*G[0, 0, x] - (77*Pi^2*G[0, 0, x])/3 - 
           (18*I)*Pi*G[0, 1, x] + (193*Pi^2*G[0, 1, x])/3 + 
           (18*I)*Pi*G[1, 0, x] + (77*Pi^2*G[1, 0, x])/3 + 
           (18*I)*Pi*G[1, 1, x] - (193*Pi^2*G[1, 1, x])/3 - 
           18*G[0, 0, 0, x] - (126*I)*Pi*G[0, 0, 0, x] - 
           (22*I)*Pi*G[0, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, x] - 
           18*G[0, 1, 1, x] + (78*I)*Pi*G[0, 1, 1, x] + 18*G[1, 0, 0, x] + 
           (126*I)*Pi*G[1, 0, 0, x] + (22*I)*Pi*G[1, 0, 1, x] - 
           (14*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
           (78*I)*Pi*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] + 
           18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 
           112*G[0, 1, 1, 1, x] + 128*G[1, 0, 0, 0, x] - 
           18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 40*G[1, 0, 1, 1, x] - 
           32*G[1, 1, 0, 0, x] + 18*G[1, 1, 0, 1, x] + 18*G[1, 1, 1, 0, x] - 
           112*G[1, 1, 1, 1, x] - 40*Zeta[3] - ((188*I)/3)*Pi*Zeta[3] - 
           (70*G[0, x]*Zeta[3])/3 + (70*G[1, x]*Zeta[3])/3)) - 75*Zeta[5] + 
       (58*I)*Pi*Zeta[5] + 162*G[0, x]*Zeta[5] + 158*G[1, x]*Zeta[5] + 
       RATIO[x]*(25863/64 + ((5741*I)/16)*Pi - (25189*Pi^2)/96 - 
         ((421*I)/8)*Pi^3 + (26243*Pi^4)/1440 + ((151*I)/60)*Pi^5 - 
         (150679*Pi^6)/90720 + (128*I)*Pi*G[0, x] - (1961*Pi^2*G[0, x])/24 - 
         ((287*I)/8)*Pi^3*G[0, x] + (703*Pi^4*G[0, x])/80 + 
         ((2767*I)/180)*Pi^5*G[0, x] - (128*I)*Pi*G[1, x] + 
         (3401*Pi^2*G[1, x])/24 + ((287*I)/8)*Pi^3*G[1, x] - 
         (163*Pi^4*G[1, x])/20 - ((2767*I)/180)*Pi^5*G[1, x] - 
         222*G[0, 0, x] - (64*I)*Pi*G[0, 0, x] + (845*Pi^2*G[0, 0, x])/12 + 
         ((29*I)/4)*Pi^3*G[0, 0, x] - (1063*Pi^4*G[0, 0, x])/180 + 
         222*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + (773*Pi^2*G[0, 1, x])/12 + 
         ((39*I)/2)*Pi^3*G[0, 1, x] - (47*Pi^4*G[0, 1, x])/180 + 
         222*G[1, 0, x] + (64*I)*Pi*G[1, 0, x] - (773*Pi^2*G[1, 0, x])/12 - 
         ((19*I)/2)*Pi^3*G[1, 0, x] + (1063*Pi^4*G[1, 0, x])/180 - 
         222*G[1, 1, x] + (64*I)*Pi*G[1, 1, x] - (845*Pi^2*G[1, 1, x])/12 - 
         ((69*I)/4)*Pi^3*G[1, 1, x] + (47*Pi^4*G[1, 1, x])/180 - 
         (25*G[0, 0, 0, x])/4 - ((29*I)/4)*Pi*G[0, 0, 0, x] - 
         (63*Pi^2*G[0, 0, 0, x])/4 + (57*I)*Pi^3*G[0, 0, 0, x] + 
         (9*G[0, 0, 1, x])/4 - ((227*I)/4)*Pi*G[0, 0, 1, x] + 
         (79*Pi^2*G[0, 0, 1, x])/4 + ((91*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (9*G[0, 1, 0, x])/4 - ((227*I)/4)*Pi*G[0, 1, 0, x] + 
         (35*Pi^2*G[0, 1, 0, x])/2 - ((131*I)/3)*Pi^3*G[0, 1, 0, x] - 
         (505*G[0, 1, 1, x])/4 - ((29*I)/4)*Pi*G[0, 1, 1, x] - 
         18*Pi^2*G[0, 1, 1, x] - ((175*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (505*G[1, 0, 0, x])/4 + ((29*I)/4)*Pi*G[1, 0, 0, x] + 
         18*Pi^2*G[1, 0, 0, x] - (57*I)*Pi^3*G[1, 0, 0, x] - 
         (489*G[1, 0, 1, x])/4 + ((227*I)/4)*Pi*G[1, 0, 1, x] - 
         (35*Pi^2*G[1, 0, 1, x])/2 - ((91*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (489*G[1, 1, 0, x])/4 + ((227*I)/4)*Pi*G[1, 1, 0, x] - 
         (79*Pi^2*G[1, 1, 0, x])/4 + ((131*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (985*G[1, 1, 1, x])/4 + ((29*I)/4)*Pi*G[1, 1, 1, x] + 
         (63*Pi^2*G[1, 1, 1, x])/4 + ((175*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (265*G[0, 0, 0, 0, x])/2 + ((99*I)/2)*Pi*G[0, 0, 0, 0, x] - 
         38*Pi^2*G[0, 0, 0, 0, x] - (207*G[0, 0, 0, 1, x])/4 - 
         ((27*I)/2)*Pi*G[0, 0, 0, 1, x] + (125*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (207*G[0, 0, 1, 0, x])/4 + ((93*I)/2)*Pi*G[0, 0, 1, 0, x] + 
         17*Pi^2*G[0, 0, 1, 0, x] - 29*G[0, 0, 1, 1, x] - 
         ((21*I)/2)*Pi*G[0, 0, 1, 1, x] - 106*Pi^2*G[0, 0, 1, 1, x] - 
         65*G[0, 1, 0, 0, x] + (3*I)*Pi*G[0, 1, 0, 0, x] + 
         102*Pi^2*G[0, 1, 0, 0, x] - (63*G[0, 1, 0, 1, x])/4 + 
         (33*I)*Pi*G[0, 1, 0, 1, x] - 81*Pi^2*G[0, 1, 0, 1, x] - 
         (63*G[0, 1, 1, 0, x])/4 - (27*I)*Pi*G[0, 1, 1, 0, x] - 
         (109*Pi^2*G[0, 1, 1, 0, x])/3 + (193*G[0, 1, 1, 1, x])/2 + 
         (63*I)*Pi*G[0, 1, 1, 1, x] + 54*Pi^2*G[0, 1, 1, 1, x] - 
         (193*G[1, 0, 0, 0, x])/2 - (63*I)*Pi*G[1, 0, 0, 0, x] + 
         38*Pi^2*G[1, 0, 0, 0, x] + (63*G[1, 0, 0, 1, x])/4 + 
         (27*I)*Pi*G[1, 0, 0, 1, x] - (125*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (63*G[1, 0, 1, 0, x])/4 - (33*I)*Pi*G[1, 0, 1, 0, x] - 
         17*Pi^2*G[1, 0, 1, 0, x] + 65*G[1, 0, 1, 1, x] - 
         (3*I)*Pi*G[1, 0, 1, 1, x] + 106*Pi^2*G[1, 0, 1, 1, x] + 
         29*G[1, 1, 0, 0, x] + ((21*I)/2)*Pi*G[1, 1, 0, 0, x] - 
         102*Pi^2*G[1, 1, 0, 0, x] + (207*G[1, 1, 0, 1, x])/4 - 
         ((93*I)/2)*Pi*G[1, 1, 0, 1, x] + 81*Pi^2*G[1, 1, 0, 1, x] + 
         (207*G[1, 1, 1, 0, x])/4 + ((27*I)/2)*Pi*G[1, 1, 1, 0, x] + 
         (109*Pi^2*G[1, 1, 1, 0, x])/3 - (265*G[1, 1, 1, 1, x])/2 - 
         ((99*I)/2)*Pi*G[1, 1, 1, 1, x] - 54*Pi^2*G[1, 1, 1, 1, x] + 
         (81*G[0, 0, 0, 0, 0, x])/2 - (184*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (27*G[0, 0, 0, 1, 1, x])/2 + (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         (93*G[0, 0, 1, 0, 0, x])/2 + (168*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (128*I)*Pi*G[0, 0, 1, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (21*G[0, 0, 1, 1, 1, x])/2 + (104*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (232*I)*Pi*G[0, 1, 0, 0, 1, x] + (160*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         33*G[0, 1, 0, 1, 1, x] - (216*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         27*G[0, 1, 1, 0, 0, x] - (32*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (104*I)*Pi*G[0, 1, 1, 0, 1, x] - (48*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         54*G[0, 1, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         54*G[1, 0, 0, 0, 0, x] + (184*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (48*I)*Pi*G[1, 0, 0, 0, 1, x] + (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         27*G[1, 0, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         33*G[1, 0, 1, 0, 0, x] - (168*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (128*I)*Pi*G[1, 0, 1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         24*G[1, 0, 1, 1, 1, x] - (104*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         (21*G[1, 1, 0, 0, 0, x])/2 + (40*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (232*I)*Pi*G[1, 1, 0, 0, 1, x] - (160*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (93*G[1, 1, 0, 1, 1, x])/2 + (216*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (27*G[1, 1, 1, 0, 0, x])/2 + (32*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (104*I)*Pi*G[1, 1, 1, 0, 1, x] + (48*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (81*G[1, 1, 1, 1, 1, x])/2 - (8*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         616*G[0, 0, 0, 0, 0, 0, x] - 72*G[0, 0, 0, 0, 0, 1, x] - 
         72*G[0, 0, 0, 0, 1, 0, x] + 120*G[0, 0, 0, 0, 1, 1, x] - 
         44*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
         12*G[0, 0, 0, 1, 1, 0, x] + 88*G[0, 0, 0, 1, 1, 1, x] + 
         124*G[0, 0, 1, 0, 0, 0, x] + 84*G[0, 0, 1, 0, 0, 1, x] + 
         84*G[0, 0, 1, 0, 1, 0, x] - 80*G[0, 0, 1, 0, 1, 1, x] - 
         92*G[0, 0, 1, 1, 0, 0, x] + 216*G[0, 0, 1, 1, 0, 1, x] + 
         216*G[0, 0, 1, 1, 1, 0, x] - 324*G[0, 0, 1, 1, 1, 1, x] + 
         420*G[0, 1, 0, 0, 0, 0, x] - 216*G[0, 1, 0, 0, 0, 1, x] - 
         216*G[0, 1, 0, 0, 1, 0, x] + 316*G[0, 1, 0, 0, 1, 1, x] + 
         112*G[0, 1, 0, 1, 0, 0, x] - 84*G[0, 1, 0, 1, 0, 1, x] - 
         84*G[0, 1, 0, 1, 1, 0, x] - 236*G[0, 1, 0, 1, 1, 1, x] - 
         104*G[0, 1, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, 1, x] + 
         12*G[0, 1, 1, 0, 1, 0, x] - 116*G[0, 1, 1, 0, 1, 1, x] - 
         120*G[0, 1, 1, 1, 0, 0, x] + 72*G[0, 1, 1, 1, 0, 1, x] + 
         72*G[0, 1, 1, 1, 1, 0, x] + 248*G[0, 1, 1, 1, 1, 1, x] + 
         616*G[1, 0, 0, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 0, 1, 0, x] - 120*G[1, 0, 0, 0, 1, 1, x] + 
         44*G[1, 0, 0, 1, 0, 0, x] + 12*G[1, 0, 0, 1, 0, 1, x] + 
         12*G[1, 0, 0, 1, 1, 0, x] - 88*G[1, 0, 0, 1, 1, 1, x] - 
         124*G[1, 0, 1, 0, 0, 0, x] - 84*G[1, 0, 1, 0, 0, 1, x] - 
         84*G[1, 0, 1, 0, 1, 0, x] + 80*G[1, 0, 1, 0, 1, 1, x] + 
         92*G[1, 0, 1, 1, 0, 0, x] - 216*G[1, 0, 1, 1, 0, 1, x] - 
         216*G[1, 0, 1, 1, 1, 0, x] + 324*G[1, 0, 1, 1, 1, 1, x] - 
         420*G[1, 1, 0, 0, 0, 0, x] + 216*G[1, 1, 0, 0, 0, 1, x] + 
         216*G[1, 1, 0, 0, 1, 0, x] - 316*G[1, 1, 0, 0, 1, 1, x] - 
         112*G[1, 1, 0, 1, 0, 0, x] + 84*G[1, 1, 0, 1, 0, 1, x] + 
         84*G[1, 1, 0, 1, 1, 0, x] + 236*G[1, 1, 0, 1, 1, 1, x] + 
         104*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 1, 0, 1, 0, x] + 116*G[1, 1, 1, 0, 1, 1, x] + 
         120*G[1, 1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 1, 1, 0, x] - 248*G[1, 1, 1, 1, 1, 1, x] - 
         (6941*Zeta[3])/12 - ((647*I)/3)*Pi*Zeta[3] + (261*Pi^2*Zeta[3])/4 - 
         ((418*I)/9)*Pi^3*Zeta[3] - (677*G[0, x]*Zeta[3])/12 - 
         ((211*I)/2)*Pi*G[0, x]*Zeta[3] + (1303*Pi^2*G[0, x]*Zeta[3])/9 + 
         (677*G[1, x]*Zeta[3])/12 + ((211*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (1303*Pi^2*G[1, x]*Zeta[3])/9 - (57*G[0, 0, x]*Zeta[3])/2 - 
         ((2008*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 102*G[0, 1, x]*Zeta[3] + 
         ((1592*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 42*G[1, 0, x]*Zeta[3] + 
         ((2008*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (177*G[1, 1, x]*Zeta[3])/2 - 
         ((1592*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (452*G[0, 0, 0, x]*Zeta[3])/3 - 
         40*G[0, 0, 1, x]*Zeta[3] + 80*G[0, 1, 0, x]*Zeta[3] - 
         (28*G[0, 1, 1, x]*Zeta[3])/3 - (452*G[1, 0, 0, x]*Zeta[3])/3 + 
         40*G[1, 0, 1, x]*Zeta[3] - 80*G[1, 1, 0, x]*Zeta[3] + 
         (28*G[1, 1, 1, x]*Zeta[3])/3 + (2630*Zeta[3]^2)/9 - 27*Zeta[5] - 
         (1908*I)*Pi*Zeta[5] + 120*G[0, x]*Zeta[5] - 120*G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(((-1115*I)/24)*Pi^3 - (1153*Pi^4)/120 - 
         ((319*I)/180)*Pi^5 + (6409*Pi^6)/3780 + ((673*I)/4)*Pi*G[0, x] + 
         (3251*Pi^2*G[0, x])/24 + ((515*I)/8)*Pi^3*G[0, x] - 
         (62*Pi^4*G[0, x])/9 - ((3059*I)/360)*Pi^5*G[0, x] + 
         ((45*I)/8)*Pi^3*G[1, x] + (323*Pi^4*G[1, x])/60 + 
         ((289*I)/45)*Pi^5*G[1, x] + (673*G[0, 0, x])/4 - 
         ((1623*I)/4)*Pi*G[0, 0, x] - (109*Pi^2*G[0, 0, x])/3 - 
         (167*Pi^4*G[0, 0, x])/360 - (60*I)*Pi*G[0, 1, x] - 
         (1667*Pi^2*G[0, 1, x])/24 - ((31*I)/12)*Pi^3*G[0, 1, x] + 
         (29*Pi^4*G[0, 1, x])/18 + ((875*I)/4)*Pi*G[1, 0, x] - 
         (1007*Pi^2*G[1, 0, x])/24 - ((101*I)/12)*Pi^3*G[1, 0, x] - 
         (29*Pi^4*G[1, 0, x])/6 + ((3*I)/2)*Pi^3*G[1, 1, x] + 
         (139*Pi^4*G[1, 1, x])/60 - (1343*G[0, 0, 0, x])/4 + 
         ((1395*I)/4)*Pi*G[0, 0, 0, x] + (37*Pi^2*G[0, 0, 0, x])/4 - 
         ((257*I)/6)*Pi^3*G[0, 0, 0, x] - 60*G[0, 0, 1, x] - 
         ((823*I)/4)*Pi*G[0, 0, 1, x] + (1481*Pi^2*G[0, 0, 1, x])/12 + 
         ((191*I)/6)*Pi^3*G[0, 0, 1, x] - 60*G[0, 1, 0, x] - 
         (100*I)*Pi*G[0, 1, 0, x] + (191*Pi^2*G[0, 1, 0, x])/4 + 
         (16*I)*Pi^3*G[0, 1, 0, x] + (135*I)*Pi*G[0, 1, 1, x] - 
         (25*Pi^2*G[0, 1, 1, x])/2 - ((71*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (875*G[1, 0, 0, x])/4 - ((547*I)/4)*Pi*G[1, 0, 0, x] + 
         (161*Pi^2*G[1, 0, 0, x])/4 + ((181*I)/6)*Pi^3*G[1, 0, 0, x] + 
         ((219*I)/4)*Pi*G[1, 0, 1, x] + (85*Pi^2*G[1, 0, 1, x])/6 - 
         ((67*I)/6)*Pi^3*G[1, 0, 1, x] + (21*I)*Pi*G[1, 1, 0, x] - 
         (53*Pi^2*G[1, 1, 0, x])/6 - (8*I)*Pi^3*G[1, 1, 0, x] + 
         (4*I)*Pi^3*G[1, 1, 1, x] + 387*G[0, 0, 0, 0, x] - 
         (190*I)*Pi*G[0, 0, 0, 0, x] - 19*Pi^2*G[0, 0, 0, 0, x] + 
         (351*G[0, 0, 0, 1, x])/4 - (186*I)*Pi*G[0, 0, 0, 1, x] - 
         21*Pi^2*G[0, 0, 0, 1, x] + (351*G[0, 0, 1, 0, x])/4 + 
         (49*I)*Pi*G[0, 0, 1, 0, x] - (16*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (563*G[0, 0, 1, 1, x])/2 + (149*I)*Pi*G[0, 0, 1, 1, x] - 
         2*Pi^2*G[0, 0, 1, 1, x] - 223*G[0, 1, 0, 0, x] + 
         (39*I)*Pi*G[0, 1, 0, 0, x] - (33*Pi^2*G[0, 1, 0, 0, x])/2 + 
         135*G[0, 1, 0, 1, x] + (168*I)*Pi*G[0, 1, 0, 1, x] + 
         13*Pi^2*G[0, 1, 0, 1, x] + 135*G[0, 1, 1, 0, x] + 
         (34*I)*Pi*G[0, 1, 1, 0, x] + (2*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (51*I)*Pi*G[0, 1, 1, 1, x] + 15*Pi^2*G[0, 1, 1, 1, x] - 
         (553*G[1, 0, 0, 0, x])/2 + (80*I)*Pi*G[1, 0, 0, 0, x] - 
         (245*Pi^2*G[1, 0, 0, 0, x])/6 + (219*G[1, 0, 0, 1, x])/4 - 
         I*Pi*G[1, 0, 0, 1, x] - (141*Pi^2*G[1, 0, 0, 1, x])/2 + 
         (219*G[1, 0, 1, 0, x])/4 - (17*I)*Pi*G[1, 0, 1, 0, x] - 
         (209*Pi^2*G[1, 0, 1, 0, x])/6 - (54*I)*Pi*G[1, 0, 1, 1, x] - 
         10*Pi^2*G[1, 0, 1, 1, x] + 21*G[1, 1, 0, 0, x] - 
         (35*I)*Pi*G[1, 1, 0, 0, x] + (53*Pi^2*G[1, 1, 0, 0, x])/3 + 
         (15*I)*Pi*G[1, 1, 0, 1, x] + 7*Pi^2*G[1, 1, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 1, 0, x] - 349*G[0, 0, 0, 0, 0, x] - 
         (10*I)*Pi*G[0, 0, 0, 0, 0, x] - 63*G[0, 0, 0, 0, 1, x] - 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] - 63*G[0, 0, 0, 1, 0, x] + 
         (152*I)*Pi*G[0, 0, 0, 1, 0, x] - 141*G[0, 0, 0, 1, 1, x] + 
         (18*I)*Pi*G[0, 0, 0, 1, 1, x] + 97*G[0, 0, 1, 0, 0, x] + 
         (106*I)*Pi*G[0, 0, 1, 0, 0, x] - 66*G[0, 0, 1, 0, 1, x] + 
         (96*I)*Pi*G[0, 0, 1, 0, 1, x] - 66*G[0, 0, 1, 1, 0, x] - 
         (188*I)*Pi*G[0, 0, 1, 1, 0, x] + 397*G[0, 0, 1, 1, 1, x] - 
         (66*I)*Pi*G[0, 0, 1, 1, 1, x] + 217*G[0, 1, 0, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, 0, x] - 87*G[0, 1, 0, 0, 1, x] - 
         (60*I)*Pi*G[0, 1, 0, 0, 1, x] - 87*G[0, 1, 0, 1, 0, x] - 
         (106*I)*Pi*G[0, 1, 0, 1, 0, x] + 213*G[0, 1, 0, 1, 1, x] + 
         (78*I)*Pi*G[0, 1, 0, 1, 1, x] + 43*G[0, 1, 1, 0, 0, x] - 
         (116*I)*Pi*G[0, 1, 1, 0, 0, x] - 51*G[0, 1, 1, 0, 1, x] + 
         (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 51*G[0, 1, 1, 1, 0, x] + 
         (154*I)*Pi*G[0, 1, 1, 1, 0, x] - (66*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         279*G[1, 0, 0, 0, 0, x] + (14*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 0, 1, x] + (42*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         48*G[1, 0, 0, 1, 0, x] - (68*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         14*G[1, 0, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         54*G[1, 0, 1, 0, 1, x] - (114*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         54*G[1, 0, 1, 1, 0, x] + (46*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (96*I)*Pi*G[1, 0, 1, 1, 1, x] - 68*G[1, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 15*G[1, 1, 0, 0, 1, x] + 
         (30*I)*Pi*G[1, 1, 0, 0, 1, x] + 15*G[1, 1, 0, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 1, 0, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         272*G[0, 0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 0, 1, x] + 
         36*G[0, 0, 0, 0, 1, 0, x] - 90*G[0, 0, 0, 0, 1, 1, x] + 
         110*G[0, 0, 0, 1, 0, 0, x] + 36*G[0, 0, 0, 1, 0, 1, x] + 
         36*G[0, 0, 0, 1, 1, 0, x] - 30*G[0, 0, 0, 1, 1, 1, x] + 
         98*G[0, 0, 1, 0, 0, 0, x] + 30*G[0, 0, 1, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, 1, 0, x] + 42*G[0, 0, 1, 0, 1, 1, x] - 
         176*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 0, 1, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 1, 0, x] - 66*G[0, 0, 1, 1, 1, 1, x] - 
         76*G[0, 1, 0, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 0, 1, x] + 
         48*G[0, 1, 0, 0, 1, 0, x] - 90*G[0, 1, 0, 0, 1, 1, x] - 
         112*G[0, 1, 0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 1, x] + 
         24*G[0, 1, 0, 1, 1, 0, x] + 66*G[0, 1, 0, 1, 1, 1, x] - 
         112*G[0, 1, 1, 0, 0, 0, x] - 54*G[0, 1, 1, 0, 0, 1, x] - 
         54*G[0, 1, 1, 0, 1, 0, x] + 66*G[0, 1, 1, 0, 1, 1, x] + 
         184*G[0, 1, 1, 1, 0, 0, x] - 66*G[0, 1, 1, 1, 0, 1, x] - 
         66*G[0, 1, 1, 1, 1, 0, x] - 282*G[1, 0, 0, 0, 0, 0, x] + 
         66*G[1, 0, 0, 0, 0, 1, x] + 66*G[1, 0, 0, 0, 1, 0, x] + 
         36*G[1, 0, 0, 0, 1, 1, x] - 104*G[1, 0, 0, 1, 0, 0, x] + 
         96*G[1, 0, 0, 1, 0, 1, x] + 96*G[1, 0, 0, 1, 1, 0, x] - 
         192*G[1, 0, 0, 1, 1, 1, x] - 106*G[1, 0, 1, 0, 0, 0, x] + 
         66*G[1, 0, 1, 0, 0, 1, x] + 66*G[1, 0, 1, 0, 1, 0, x] - 
         108*G[1, 0, 1, 0, 1, 1, x] + 22*G[1, 0, 1, 1, 0, 0, x] + 
         96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] + 
         64*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
         24*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] + 
         34*G[1, 1, 0, 1, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 1, x] - 
         36*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] + 
         6*G[1, 1, 1, 0, 0, 1, x] + 6*G[1, 1, 1, 0, 1, 0, x] - 
         18*G[1, 1, 1, 1, 0, 0, x] + (1115*Zeta[3])/4 - (189*I)*Pi*Zeta[3] + 
         (707*Pi^2*Zeta[3])/6 + ((541*I)/9)*Pi^3*Zeta[3] + 
         (843*G[0, x]*Zeta[3])/4 - ((103*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (67*Pi^2*G[0, x]*Zeta[3])/2 - (135*G[1, x]*Zeta[3])/4 + 
         (76*I)*Pi*G[1, x]*Zeta[3] + (245*Pi^2*G[1, x]*Zeta[3])/6 - 
         (232*G[0, 0, x]*Zeta[3])/3 + (464*I)*Pi*G[0, 0, x]*Zeta[3] - 
         130*G[0, 1, x]*Zeta[3] - (150*I)*Pi*G[0, 1, x]*Zeta[3] - 
         46*G[1, 0, x]*Zeta[3] - ((800*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         9*G[1, 1, x]*Zeta[3] + (76*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (928*G[0, 0, 0, x]*Zeta[3])/3 - 154*G[0, 0, 1, x]*Zeta[3] - 
         170*G[0, 1, 0, x]*Zeta[3] + 118*G[0, 1, 1, x]*Zeta[3] + 
         (58*G[1, 0, 0, x]*Zeta[3])/3 + 136*G[1, 0, 1, x]*Zeta[3] - 
         14*G[1, 1, 0, x]*Zeta[3] - 24*G[1, 1, 1, x]*Zeta[3] + 
         (373*Zeta[3]^2)/3 - 5*Zeta[5] + (925*I)*Pi*Zeta[5] - 
         141*G[0, x]*Zeta[5] - 19*G[1, x]*Zeta[5]) + 
       Log[mu2]*(-5741/16 - ((2159*I)/4)*Pi + (5527*Pi^2)/24 + 
         ((1073*I)/12)*Pi^3 - (9677*Pi^4)/720 - ((91*I)/24)*Pi^5 - 
         362*G[0, x] - (418*I)*Pi*G[0, x] + (128*Pi^2*G[0, x])/3 + 
         ((70*I)/3)*Pi^3*G[0, x] - (577*Pi^4*G[0, x])/180 + 158*G[1, x] + 
         (470*I)*Pi*G[1, x] - (255*Pi^2*G[1, x])/2 - (46*I)*Pi^3*G[1, x] + 
         (341*Pi^4*G[1, x])/36 - 211*G[0, 0, x] + (333*I)*Pi*G[0, 0, x] + 
         (27*Pi^2*G[0, 0, x])/2 - (30*I)*Pi^3*G[0, 0, x] + 120*G[0, 1, x] + 
         (25*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 
         ((91*I)/3)*Pi^3*G[0, 1, x] + 120*G[1, 0, x] - 
         (175*I)*Pi*G[1, 0, x] + (79*Pi^2*G[1, 0, x])/3 + 
         ((17*I)/3)*Pi^3*G[1, 0, x] + 145*G[1, 1, x] - 
         (151*I)*Pi*G[1, 1, x] + (83*Pi^2*G[1, 1, x])/6 + 
         (66*I)*Pi^3*G[1, 1, x] + 412*G[0, 0, 0, x] - 
         (107*I)*Pi*G[0, 0, 0, x] - (131*Pi^2*G[0, 0, 0, x])/3 - 
         27*G[0, 0, 1, x] + (95*I)*Pi*G[0, 0, 1, x] - 
         (247*Pi^2*G[0, 0, 1, x])/3 - 27*G[0, 1, 0, x] - 
         (77*I)*Pi*G[0, 1, 0, x] + 25*Pi^2*G[0, 1, 0, x] - 32*G[0, 1, 1, x] + 
         (17*I)*Pi*G[0, 1, 1, x] + 106*Pi^2*G[0, 1, 1, x] - 
         202*G[1, 0, 0, x] + (3*I)*Pi*G[1, 0, 0, x] - (35*Pi^2*G[1, 0, 0, x])/
          3 - 57*G[1, 0, 1, x] - (55*I)*Pi*G[1, 0, 1, x] + 
         (148*Pi^2*G[1, 0, 1, x])/3 - 57*G[1, 1, 0, x] + 
         (53*I)*Pi*G[1, 1, 0, x] - (86*Pi^2*G[1, 1, 0, x])/3 - 
         96*G[1, 1, 1, x] - (5*I)*Pi*G[1, 1, 1, x] - 102*Pi^2*G[1, 1, 1, x] - 
         189*G[0, 0, 0, 0, x] - (112*I)*Pi*G[0, 0, 0, 0, x] - 
         42*G[0, 0, 0, 1, x] + (60*I)*Pi*G[0, 0, 0, 1, x] - 
         42*G[0, 0, 1, 0, x] + (204*I)*Pi*G[0, 0, 1, 0, x] + 
         149*G[0, 0, 1, 1, x] - (72*I)*Pi*G[0, 0, 1, 1, x] - 
         11*G[0, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, x] - 
         54*G[0, 1, 0, 1, x] - (92*I)*Pi*G[0, 1, 0, 1, x] - 
         54*G[0, 1, 1, 0, x] - (148*I)*Pi*G[0, 1, 1, 0, x] + 
         81*G[0, 1, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, x] + 
         49*G[1, 0, 0, 0, x] + (168*I)*Pi*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - (132*I)*Pi*G[1, 0, 0, 1, x] - 
         6*G[1, 0, 1, 0, x] - (140*I)*Pi*G[1, 0, 1, 0, x] - 
         7*G[1, 0, 1, 1, x] + (144*I)*Pi*G[1, 0, 1, 1, x] + 
         47*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, x] + 
         48*G[1, 1, 0, 1, x] + (164*I)*Pi*G[1, 1, 0, 1, x] + 
         48*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] - 
         79*G[1, 1, 1, 1, x] - (88*I)*Pi*G[1, 1, 1, 1, x] + 
         132*G[0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 1, x] - 
         12*G[0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 1, 1, x] + 
         84*G[0, 0, 1, 0, 0, x] + 84*G[0, 0, 1, 0, 1, x] + 
         84*G[0, 0, 1, 1, 0, x] - 284*G[0, 0, 1, 1, 1, x] + 
         140*G[0, 1, 0, 0, 0, x] - 96*G[0, 1, 0, 0, 1, x] - 
         96*G[0, 1, 0, 1, 0, x] - 80*G[0, 1, 0, 1, 1, x] - 
         160*G[0, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 0, 1, x] - 
         72*G[0, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, x] + 
         44*G[1, 0, 0, 0, 0, x] + 120*G[1, 0, 0, 0, 1, x] + 
         120*G[1, 0, 0, 1, 0, x] - 204*G[1, 0, 0, 1, 1, x] - 
         104*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] + 212*G[1, 0, 1, 1, 1, x] - 
         160*G[1, 1, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 1, x] + 
         96*G[1, 1, 0, 1, 0, x] + 104*G[1, 1, 0, 1, 1, x] + 
         72*G[1, 1, 1, 0, 0, x] - 312*G[1, 1, 1, 1, 1, x] + (374*Zeta[3])/3 + 
         ((404*I)/3)*Pi*Zeta[3] - (800*Pi^2*Zeta[3])/9 + 
         (293*G[0, x]*Zeta[3])/3 + ((760*I)/3)*Pi*G[0, x]*Zeta[3] - 
         51*G[1, x]*Zeta[3] - ((512*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (1232*G[0, 0, x]*Zeta[3])/3 - 224*G[0, 1, x]*Zeta[3] - 
         320*G[1, 0, x]*Zeta[3] + 136*G[1, 1, x]*Zeta[3] + 
         RATIO[x^(-1)]*((-104*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 - 
           ((22*I)/3)*Pi^3*G[1, x] - (9*I)*Pi*G[0, 1, x] - 
           19*Pi^2*G[0, 1, x] + (9*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] - 
           104*G[1, 1, x] + (34*I)*Pi*G[1, 1, x] + (62*Pi^2*G[1, 1, x])/3 + 
           (18*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] - 
           (14*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 0, x] + 
           9*G[1, 0, 1, x] - (20*I)*Pi*G[1, 0, 1, x] + 9*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] + 49*G[1, 1, 1, x] + 
           (14*I)*Pi*G[1, 1, 1, x] + 18*G[0, 1, 0, 1, x] + 
           18*G[0, 1, 1, 0, x] - 54*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] + 
           48*G[1, x]*Zeta[3]) - 332*Zeta[5] + RATIO[(1 - x)^(-1)]*
          (((-97*I)/6)*Pi^3 - (79*Pi^4)/60 + ((83*I)/18)*Pi^5 - 
           (10*I)*Pi*G[0, x] + (605*Pi^2*G[0, x])/6 + ((89*I)/3)*Pi^3*
            G[0, x] - (169*Pi^4*G[0, x])/20 + ((5*I)/2)*Pi^3*G[1, x] + 
           (319*Pi^4*G[1, x])/60 - 10*G[0, 0, x] - (201*I)*Pi*G[0, 0, x] - 
           (17*Pi^2*G[0, 0, x])/2 + ((80*I)/3)*Pi^3*G[0, 0, x] - 
           (12*I)*Pi*G[0, 1, x] - (109*Pi^2*G[0, 1, x])/6 - 
           ((131*I)/6)*Pi^3*G[0, 1, x] + (85*I)*Pi*G[1, 0, x] - 
           (103*Pi^2*G[1, 0, x])/6 - ((29*I)/2)*Pi^3*G[1, 0, x] + 
           (4*I)*Pi^3*G[1, 1, x] - 126*G[0, 0, 0, x] + 
           (173*I)*Pi*G[0, 0, 0, x] - (103*Pi^2*G[0, 0, 0, x])/6 - 
           12*G[0, 0, 1, x] - (155*I)*Pi*G[0, 0, 1, x] + 
           (11*Pi^2*G[0, 0, 1, x])/2 - 12*G[0, 1, 0, x] - 
           (40*I)*Pi*G[0, 1, 0, x] + (59*Pi^2*G[0, 1, 0, x])/6 + 
           (42*I)*Pi*G[0, 1, 1, x] - 2*Pi^2*G[0, 1, 1, x] + 
           85*G[1, 0, 0, x] - (81*I)*Pi*G[1, 0, 0, x] + 
           (269*Pi^2*G[1, 0, 0, x])/6 + (33*I)*Pi*G[1, 0, 1, x] + 
           11*Pi^2*G[1, 0, 1, x] + (18*I)*Pi*G[1, 1, 0, x] - 
           8*Pi^2*G[1, 1, 0, x] + 222*G[0, 0, 0, 0, x] - 
           (68*I)*Pi*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] - 
           (34*I)*Pi*G[0, 0, 1, 0, x] - 182*G[0, 0, 1, 1, x] + 
           (36*I)*Pi*G[0, 0, 1, 1, x] - 91*G[0, 1, 0, 0, x] + 
           42*G[0, 1, 0, 1, x] - (54*I)*Pi*G[0, 1, 0, 1, x] + 
           42*G[0, 1, 1, 0, x] + (62*I)*Pi*G[0, 1, 1, 0, x] + 
           (36*I)*Pi*G[0, 1, 1, 1, x] - 151*G[1, 0, 0, 0, x] + 
           (40*I)*Pi*G[1, 0, 0, 0, x] + 33*G[1, 0, 0, 1, x] + 
           (54*I)*Pi*G[1, 0, 0, 1, x] + 33*G[1, 0, 1, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (72*I)*Pi*G[1, 0, 1, 1, x] + 
           18*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, x] + 
           (18*I)*Pi*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 0, x] - 
           318*G[0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 0, 1, x] + 
           6*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
           22*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
           24*G[0, 0, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, x] + 
           52*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
           18*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
           50*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
           36*G[0, 1, 1, 1, 0, x] + 230*G[1, 0, 0, 0, 0, x] - 
           60*G[1, 0, 0, 0, 1, x] - 60*G[1, 0, 0, 1, 0, x] + 
           72*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] - 
           72*G[1, 0, 1, 0, 1, x] - 72*G[1, 0, 1, 1, 0, x] - 
           42*G[1, 1, 0, 0, 0, x] + 18*G[1, 1, 0, 0, 1, x] + 
           18*G[1, 1, 0, 1, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 97*Zeta[3] - 
           (150*I)*Pi*Zeta[3] + (188*Pi^2*Zeta[3])/3 + 55*G[0, x]*Zeta[3] - 
           ((568*I)/3)*Pi*G[0, x]*Zeta[3] - 15*G[1, x]*Zeta[3] + 
           (148*I)*Pi*G[1, x]*Zeta[3] + (20*G[0, 0, x]*Zeta[3])/3 + 
           68*G[0, 1, x]*Zeta[3] - 52*G[1, 0, x]*Zeta[3] - 
           24*G[1, 1, x]*Zeta[3] + 52*Zeta[5]) + 
         RATIO[x]*(5741/16 + ((1343*I)/4)*Pi - (1357*Pi^2)/8 - 
           ((199*I)/4)*Pi^3 + (2839*Pi^4)/240 - ((391*I)/72)*Pi^5 + 
           128*G[0, x] + (192*I)*Pi*G[0, x] - 124*Pi^2*G[0, x] - 
           ((61*I)/2)*Pi^3*G[0, x] + (3619*Pi^4*G[0, x])/180 - 128*G[1, x] - 
           (192*I)*Pi*G[1, x] + 124*Pi^2*G[1, x] + ((61*I)/2)*Pi^3*G[1, x] - 
           (3619*Pi^4*G[1, x])/180 - 60*G[0, 0, x] - (64*I)*Pi*G[0, 0, x] + 
           (73*Pi^2*G[0, 0, x])/2 - ((70*I)/3)*Pi^3*G[0, 0, x] + 
           60*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/2 + 
           (74*I)*Pi^3*G[0, 1, x] + 60*G[1, 0, x] + (64*I)*Pi*G[1, 0, x] - 
           (73*Pi^2*G[1, 0, x])/2 + ((70*I)/3)*Pi^3*G[1, 0, x] - 
           60*G[1, 1, x] + (64*I)*Pi*G[1, 1, x] - (73*Pi^2*G[1, 1, x])/2 - 
           (74*I)*Pi^3*G[1, 1, x] - 88*G[0, 0, 0, x] - 
           (27*I)*Pi*G[0, 0, 0, x] + 78*Pi^2*G[0, 0, 0, x] + 
           24*G[0, 0, 1, x] - (21*I)*Pi*G[0, 0, 1, x] + 
           (214*Pi^2*G[0, 0, 1, x])/3 + 24*G[0, 1, 0, x] - 
           (21*I)*Pi*G[0, 1, 0, x] - (134*Pi^2*G[0, 1, 0, x])/3 - 
           88*G[0, 1, 1, x] - (27*I)*Pi*G[0, 1, 1, x] - 
           102*Pi^2*G[0, 1, 1, x] + 88*G[1, 0, 0, x] + 
           (27*I)*Pi*G[1, 0, 0, x] - 78*Pi^2*G[1, 0, 0, x] - 
           24*G[1, 0, 1, x] + (21*I)*Pi*G[1, 0, 1, x] - 
           (214*Pi^2*G[1, 0, 1, x])/3 - 24*G[1, 1, 0, x] + 
           (21*I)*Pi*G[1, 1, 0, x] + (134*Pi^2*G[1, 1, 0, x])/3 + 
           88*G[1, 1, 1, x] + (27*I)*Pi*G[1, 1, 1, x] + 
           102*Pi^2*G[1, 1, 1, x] + 9*G[0, 0, 0, 0, x] + 
           (248*I)*Pi*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
           (136*I)*Pi*G[0, 0, 1, 0, x] - 21*G[0, 0, 1, 1, x] - 
           21*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
           (200*I)*Pi*G[0, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 1, 0, x] + 
           9*G[0, 1, 1, 1, x] - (88*I)*Pi*G[0, 1, 1, 1, x] - 
           9*G[1, 0, 0, 0, x] - (248*I)*Pi*G[1, 0, 0, 0, x] + 
           (24*I)*Pi*G[1, 0, 0, 1, x] + (136*I)*Pi*G[1, 0, 1, 0, x] + 
           21*G[1, 0, 1, 1, x] + 21*G[1, 1, 0, 0, x] + 
           (48*I)*Pi*G[1, 1, 0, 0, x] - (200*I)*Pi*G[1, 1, 0, 1, x] - 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + 
           (88*I)*Pi*G[1, 1, 1, 1, x] + 504*G[0, 0, 0, 0, 0, x] - 
           60*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 0, x] - 
           132*G[0, 0, 1, 0, 1, x] - 132*G[0, 0, 1, 1, 0, x] + 
           212*G[0, 0, 1, 1, 1, x] - 244*G[0, 1, 0, 0, 0, x] + 
           132*G[0, 1, 0, 0, 1, x] + 132*G[0, 1, 0, 1, 0, x] + 
           104*G[0, 1, 0, 1, 1, x] + 60*G[0, 1, 1, 0, 0, x] - 
           312*G[0, 1, 1, 1, 1, x] - 504*G[1, 0, 0, 0, 0, x] + 
           60*G[1, 0, 0, 1, 1, x] + 40*G[1, 0, 1, 0, 0, x] + 
           132*G[1, 0, 1, 0, 1, x] + 132*G[1, 0, 1, 1, 0, x] - 
           212*G[1, 0, 1, 1, 1, x] + 244*G[1, 1, 0, 0, 0, x] - 
           132*G[1, 1, 0, 0, 1, x] - 132*G[1, 1, 0, 1, 0, x] - 
           104*G[1, 1, 0, 1, 1, x] - 60*G[1, 1, 1, 0, 0, x] + 
           312*G[1, 1, 1, 1, 1, x] - (647*Zeta[3])/3 - (68*I)*Pi*Zeta[3] - 
           (328*Pi^2*Zeta[3])/9 - 77*G[0, x]*Zeta[3] + ((376*I)/3)*Pi*G[0, x]*
            Zeta[3] + 77*G[1, x]*Zeta[3] - ((376*I)/3)*Pi*G[1, x]*Zeta[3] - 
           424*G[0, 0, x]*Zeta[3] + 88*G[0, 1, x]*Zeta[3] + 
           424*G[1, 0, x]*Zeta[3] - 88*G[1, 1, x]*Zeta[3] + 228*Zeta[5]))))/
    Nc^2)


==> anc/H_process5_qqb_qbq_+--+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(Nf^3*(1000/729 + ((200*I)/81)*Pi - (40*Pi^2)/27 - 
     ((8*I)/27)*Pi^3 + Log[mu2]^3*(8/27 - (8*RATIO[x])/27) + 
     (-1000/729 - ((200*I)/81)*Pi + (40*Pi^2)/27 + ((8*I)/27)*Pi^3)*
      RATIO[x] + Log[mu2]^2*(40/27 + ((8*I)/9)*Pi + (-40/27 - ((8*I)/9)*Pi)*
        RATIO[x]) + Log[mu2]*(200/81 + ((80*I)/27)*Pi - (8*Pi^2)/9 + 
       (-200/81 - ((80*I)/27)*Pi + (8*Pi^2)/9)*RATIO[x])) + 
   Nf^2*(Nc*(-469964/6561 - ((14459*I)/243)*Pi + (574*Pi^2)/27 + 
       ((11*I)/3)*Pi^3 - (71*Pi^4)/243 - (2608*G[1, x])/729 - 
       ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
       ((44*I)/27)*Pi^3*G[1, x] - ((40*I)/9)*Pi*G[0, 1, x] + 
       (16*Pi^2*G[0, 1, x])/9 + ((40*I)/9)*Pi*G[1, 1, x] - 
       (16*Pi^2*G[1, 1, x])/9 - (40*G[0, 1, 1, x])/9 + (40*G[1, 1, 1, x])/9 + 
       (8*G[0, 1, 1, 1, x])/3 - (8*G[1, 1, 1, 1, x])/3 + 
       Log[mu2]^4*(2/3 - (2*RATIO[x])/3) + Log[mu2]^3*
        (14/27 + ((28*I)/27)*Pi - (44*G[1, x])/27 + 
         (-14/27 - ((28*I)/27)*Pi + (44*G[1, x])/27)*RATIO[x]) + 
       Log[mu2]^2*(-1163/81 - ((46*I)/9)*Pi - (2*Pi^2)/9 - (20*G[1, x])/3 - 
         ((44*I)/9)*Pi*G[1, x] + (1163/81 + ((46*I)/9)*Pi + (2*Pi^2)/9 + 
           (20*G[1, x])/3 + ((44*I)/9)*Pi*G[1, x])*RATIO[x]) - 
       (2332*Zeta[3])/243 - ((140*I)/27)*Pi*Zeta[3] + (128*G[1, x]*Zeta[3])/
        27 + RATIO[x]*(469964/6561 + ((14459*I)/243)*Pi - (574*Pi^2)/27 - 
         ((11*I)/3)*Pi^3 + (71*Pi^4)/243 + (2608*G[1, x])/729 + 
         ((712*I)/81)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 - 
         ((44*I)/27)*Pi^3*G[1, x] + ((40*I)/9)*Pi*G[0, 1, x] - 
         (16*Pi^2*G[0, 1, x])/9 - ((40*I)/9)*Pi*G[1, 1, x] + 
         (16*Pi^2*G[1, 1, x])/9 + (40*G[0, 1, 1, x])/9 - 
         (40*G[1, 1, 1, x])/9 - (8*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 1, 1, 1, x])/3 + (2332*Zeta[3])/243 + ((140*I)/27)*Pi*
          Zeta[3] - (128*G[1, x]*Zeta[3])/27) + 
       Log[mu2]*(-40769/729 - ((3038*I)/81)*Pi + (77*Pi^2)/9 + 
         ((4*I)/9)*Pi^3 - (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + 
         (44*Pi^2*G[1, x])/9 - ((8*I)/3)*Pi*G[0, 1, x] + 
         ((8*I)/3)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 
         (8*G[1, 1, 1, x])/3 - (196*Zeta[3])/27 + 
         RATIO[x]*(40769/729 + ((3038*I)/81)*Pi - (77*Pi^2)/9 - 
           ((4*I)/9)*Pi^3 + (712*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] - 
           (44*Pi^2*G[1, x])/9 + ((8*I)/3)*Pi*G[0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 1, 1, x])/3 - 
           (8*G[1, 1, 1, x])/3 + (196*Zeta[3])/27))) + 
     (-441631/26244 - ((81191*I)/1458)*Pi + (2236*Pi^2)/81 + 
       ((185*I)/27)*Pi^3 - (1307*Pi^4)/1215 - (20984*G[0, x])/729 - 
       ((224*I)/81)*Pi*G[0, x] + (16*Pi^2*G[0, x])/27 + 
       ((8*I)/9)*Pi^3*G[0, x] + (5216*G[1, x])/729 + 
       ((1424*I)/81)*Pi*G[1, x] - (40*Pi^2*G[1, x])/3 - 
       ((88*I)/27)*Pi^3*G[1, x] + (784*G[0, 0, x])/27 + 
       ((88*I)/9)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/9 + 
       ((80*I)/9)*Pi*G[0, 1, x] - (32*Pi^2*G[0, 1, x])/9 - 
       ((88*I)/9)*Pi*G[1, 0, x] + (32*Pi^2*G[1, 0, x])/9 - 
       ((80*I)/9)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/9 - 
       (40*G[0, 0, 0, x])/3 - ((16*I)/9)*Pi*G[0, 0, 0, x] + 
       ((16*I)/9)*Pi*G[0, 1, 0, x] + (80*G[0, 1, 1, x])/9 - 
       (88*G[1, 0, 0, x])/9 - (80*G[1, 1, 1, x])/9 + (32*G[0, 0, 0, 0, x])/
        9 + (16*G[0, 1, 0, 0, x])/9 - (16*G[0, 1, 1, 1, x])/3 + 
       (16*G[1, 0, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 + 
       Log[mu2]^4*(-2/3 + (2*RATIO[x])/3) + Log[mu2]^3*
        (-146/27 - ((8*I)/3)*Pi - (88*G[0, x])/27 + (88*G[1, x])/27 + 
         (146/27 + ((8*I)/3)*Pi + (88*G[0, x])/27 - (88*G[1, x])/27)*
          RATIO[x]) + Log[mu2]^2*(-1627/81 - ((170*I)/9)*Pi + (34*Pi^2)/9 - 
         16*G[0, x] - ((40*I)/9)*Pi*G[0, x] + (40*G[1, x])/3 + 
         ((88*I)/9)*Pi*G[1, x] + (16*G[0, 0, x])/3 + 
         (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (1627/81 + ((146*I)/9)*Pi - (34*Pi^2)/9 + (40*G[0, x])/3 + 
           ((88*I)/9)*Pi*G[0, x] - (40*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x])*
          RATIO[x]) - (6416*Zeta[3])/243 - ((332*I)/27)*Pi*Zeta[3] + 
       (160*G[0, x]*Zeta[3])/27 - (256*G[1, x]*Zeta[3])/27 + 
       RATIO[(1 - x)^(-1)]*((-4*Pi^4)/135 - ((584*I)/27)*Pi*G[0, x] + 
         (256*Pi^2*G[0, x])/27 + ((32*I)/27)*Pi^3*G[0, x] - 
         (584*G[0, 0, x])/27 - (8*Pi^2*G[0, 0, x])/9 + (128*G[0, 0, 0, x])/
          9 + ((8*I)/9)*Pi*G[0, 0, 0, x] - ((8*I)/9)*Pi*G[0, 1, 0, x] - 
         (40*G[0, 0, 0, 0, x])/9 - (8*G[0, 1, 0, 0, x])/9 + 
         ((16*I)/9)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/9) + 
       RATIO[x]*(441631/26244 + ((49655*I)/1458)*Pi - (1468*Pi^2)/81 - 
         ((17*I)/3)*Pi^3 + (1379*Pi^4)/1215 + (5216*G[0, x])/729 + 
         ((1424*I)/81)*Pi*G[0, x] - (40*Pi^2*G[0, x])/3 - 
         ((88*I)/27)*Pi^3*G[0, x] - (5216*G[1, x])/729 - 
         ((1424*I)/81)*Pi*G[1, x] + (40*Pi^2*G[1, x])/3 + 
         ((88*I)/27)*Pi^3*G[1, x] - ((80*I)/9)*Pi*G[0, 0, x] + 
         (32*Pi^2*G[0, 0, x])/9 - ((80*I)/9)*Pi*G[0, 1, x] + 
         (32*Pi^2*G[0, 1, x])/9 + ((80*I)/9)*Pi*G[1, 0, x] - 
         (32*Pi^2*G[1, 0, x])/9 + ((80*I)/9)*Pi*G[1, 1, x] - 
         (32*Pi^2*G[1, 1, x])/9 - (80*G[0, 0, 0, x])/9 - 
         (80*G[0, 1, 1, x])/9 + (80*G[1, 0, 0, x])/9 + (80*G[1, 1, 1, x])/9 + 
         (16*G[0, 0, 0, 0, x])/3 + (16*G[0, 1, 1, 1, x])/3 - 
         (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 1, 1, 1, x])/3 + 
         (6848*Zeta[3])/243 + ((236*I)/27)*Pi*Zeta[3] - (256*G[0, x]*Zeta[3])/
          27 + (256*G[1, x]*Zeta[3])/27) + Log[mu2]*(-49655/1458 - 
         ((4406*I)/81)*Pi + (167*Pi^2)/9 + ((28*I)/9)*Pi^3 - 
         (2576*G[0, x])/81 - ((80*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/3 + 
         (1424*G[1, x])/81 + ((80*I)/3)*Pi*G[1, x] - (88*Pi^2*G[1, x])/9 + 
         (208*G[0, 0, x])/9 + ((16*I)/3)*Pi*G[0, 0, x] + 
         ((16*I)/3)*Pi*G[0, 1, x] - ((16*I)/3)*Pi*G[1, 0, x] - 
         ((16*I)/3)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + 
         (16*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
         (((-128*I)/9)*Pi*G[0, x] + (32*Pi^2*G[0, x])/9 - (128*G[0, 0, x])/
            9 + (16*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] - 
         (380*Zeta[3])/27 + RATIO[x]*(49655/1458 + ((3254*I)/81)*Pi - 
           15*Pi^2 - ((28*I)/9)*Pi^3 + (1424*G[0, x])/81 + 
           ((80*I)/3)*Pi*G[0, x] - (88*Pi^2*G[0, x])/9 - (1424*G[1, x])/81 - 
           ((80*I)/3)*Pi*G[1, x] + (88*Pi^2*G[1, x])/9 - ((16*I)/3)*Pi*
            G[0, 0, x] - ((16*I)/3)*Pi*G[0, 1, x] + ((16*I)/3)*Pi*
            G[1, 0, x] + ((16*I)/3)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 - 
           (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (16*G[1, 1, 1, x])/
            3 + (380*Zeta[3])/27)))/Nc) + 
   (-5599/48 - ((4125*I)/16)*Pi + (44827*Pi^2)/288 - ((115*I)/72)*Pi^3 - 
     (3781*Pi^4)/180 - ((1259*I)/1080)*Pi^5 + (135619*Pi^6)/136080 - 
     (1219*G[0, x])/8 - ((2611*I)/6)*Pi*G[0, x] + 85*Pi^2*G[0, x] + 
     ((655*I)/9)*Pi^3*G[0, x] - (661*Pi^4*G[0, x])/36 - 
     ((47*I)/15)*Pi^5*G[0, x] - 12*G[1, x] + ((4493*I)/12)*Pi*G[1, x] - 
     (524*Pi^2*G[1, x])/3 - ((532*I)/9)*Pi^3*G[1, x] + 
     (2399*Pi^4*G[1, x])/90 + ((7*I)/10)*Pi^5*G[1, x] - 
     (4819*G[0, 0, x])/12 - (477*I)*Pi*G[0, 0, x] - (223*Pi^2*G[0, 0, x])/9 + 
     ((65*I)/3)*Pi^3*G[0, 0, x] + (103*Pi^4*G[0, 0, x])/90 + 
     (494*G[0, 1, x])/3 + ((1792*I)/3)*Pi*G[0, 1, x] - 
     (1408*Pi^2*G[0, 1, x])/9 - ((775*I)/9)*Pi^3*G[0, 1, x] + 
     (1414*Pi^4*G[0, 1, x])/45 + (494*G[1, 0, x])/3 + 
     ((887*I)/2)*Pi*G[1, 0, x] + (215*Pi^2*G[1, 0, x])/9 - 
     ((455*I)/9)*Pi^3*G[1, 0, x] + (172*Pi^4*G[1, 0, x])/15 + 82*G[1, 1, x] - 
     ((1336*I)/3)*Pi*G[1, 1, x] + (670*Pi^2*G[1, 1, x])/3 + 
     ((217*I)/3)*Pi^3*G[1, 1, x] - (643*Pi^4*G[1, 1, x])/15 - 
     800*G[0, 0, 0, x] + ((1538*I)/3)*Pi*G[0, 0, 0, x] + 
     (46*Pi^2*G[0, 0, 0, x])/3 - ((158*I)/3)*Pi^3*G[0, 0, 0, x] + 
     506*G[0, 0, 1, x] + ((956*I)/3)*Pi*G[0, 0, 1, x] + 
     (575*Pi^2*G[0, 0, 1, x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 1, x] + 
     506*G[0, 1, 0, x] - ((157*I)/3)*Pi*G[0, 1, 0, x] + 
     (533*Pi^2*G[0, 1, 0, x])/9 + (32*I)*Pi^3*G[0, 1, 0, x] - 
     (50*G[0, 1, 1, x])/3 - (352*I)*Pi*G[0, 1, 1, x] - 
     (259*Pi^2*G[0, 1, 1, x])/3 + ((326*I)/3)*Pi^3*G[0, 1, 1, x] + 
     (2909*G[1, 0, 0, x])/6 - ((1198*I)/3)*Pi*G[1, 0, 0, x] + 
     (815*Pi^2*G[1, 0, 0, x])/9 + (20*I)*Pi^3*G[1, 0, 0, x] - 
     (448*G[1, 0, 1, x])/3 - (540*I)*Pi*G[1, 0, 1, x] + 
     7*Pi^2*G[1, 0, 1, x] + (70*I)*Pi^3*G[1, 0, 1, x] - 
     (448*G[1, 1, 0, x])/3 - (170*I)*Pi*G[1, 1, 0, x] - 
     83*Pi^2*G[1, 1, 0, x] + ((46*I)/3)*Pi^3*G[1, 1, 0, x] - 
     332*G[1, 1, 1, x] + ((1486*I)/3)*Pi*G[1, 1, 1, x] - 
     (170*Pi^2*G[1, 1, 1, x])/3 - ((424*I)/3)*Pi^3*G[1, 1, 1, x] + 
     546*G[0, 0, 0, 0, x] - (100*I)*Pi*G[0, 0, 0, 0, x] - 
     (112*Pi^2*G[0, 0, 0, 0, x])/3 - (28*G[0, 0, 0, 1, x])/3 - 
     (48*I)*Pi*G[0, 0, 0, 1, x] - 72*Pi^2*G[0, 0, 0, 1, x] - 
     (28*G[0, 0, 1, 0, x])/3 - ((388*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (20*Pi^2*G[0, 0, 1, 0, x])/3 + 222*G[0, 0, 1, 1, x] - 
     ((344*I)/3)*Pi*G[0, 0, 1, 1, x] + (350*Pi^2*G[0, 0, 1, 1, x])/3 - 
     (371*G[0, 1, 0, 0, x])/3 - ((904*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     92*Pi^2*G[0, 1, 0, 0, x] - (104*G[0, 1, 0, 1, x])/3 + 
     (158*Pi^2*G[0, 1, 0, 1, x])/3 - (104*G[0, 1, 1, 0, x])/3 + 
     (276*I)*Pi*G[0, 1, 1, 0, x] - (190*Pi^2*G[0, 1, 1, 0, x])/3 - 
     (802*G[0, 1, 1, 1, x])/3 + ((244*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     68*Pi^2*G[0, 1, 1, 1, x] - 378*G[1, 0, 0, 0, x] - 
     ((784*I)/3)*Pi*G[1, 0, 0, 0, x] - 52*Pi^2*G[1, 0, 0, 0, x] - 
     (310*G[1, 0, 0, 1, x])/3 + ((68*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     2*Pi^2*G[1, 0, 0, 1, x] - (310*G[1, 0, 1, 0, x])/3 + 
     (158*I)*Pi*G[1, 0, 1, 0, x] - 74*Pi^2*G[1, 0, 1, 0, x] - 
     (1160*G[1, 0, 1, 1, x])/3 + ((128*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (136*Pi^2*G[1, 0, 1, 1, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
     (324*I)*Pi*G[1, 1, 0, 0, x] - (290*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (356*G[1, 1, 0, 1, x])/3 + (72*I)*Pi*G[1, 1, 0, 1, x] - 
     (112*Pi^2*G[1, 1, 0, 1, x])/3 - (356*G[1, 1, 1, 0, x])/3 - 
     (140*I)*Pi*G[1, 1, 1, 0, x] + (400*Pi^2*G[1, 1, 1, 0, x])/3 + 
     710*G[1, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 1, 1, x] + 
     (256*Pi^2*G[1, 1, 1, 1, x])/3 - 32*G[0, 0, 0, 0, 0, x] - 
     (424*I)*Pi*G[0, 0, 0, 0, 0, x] - 172*G[0, 0, 0, 0, 1, x] + 
     (120*I)*Pi*G[0, 0, 0, 0, 1, x] - 172*G[0, 0, 0, 1, 0, x] + 
     (424*I)*Pi*G[0, 0, 0, 1, 0, x] + 120*G[0, 0, 0, 1, 1, x] - 
     160*G[0, 0, 1, 0, 0, x] + (504*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (80*G[0, 0, 1, 0, 1, x])/3 - (192*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (80*G[0, 0, 1, 1, 0, x])/3 - (360*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (340*G[0, 0, 1, 1, 1, x])/3 + (56*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     168*G[0, 1, 0, 0, 0, x] + (432*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (280*G[0, 1, 0, 0, 1, x])/3 - (312*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (280*G[0, 1, 0, 1, 0, x])/3 - (276*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (364*G[0, 1, 0, 1, 1, x])/3 + (64*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (148*G[0, 1, 1, 0, 0, x])/3 - (416*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (1060*G[0, 1, 1, 0, 1, x])/3 + (248*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (1060*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     272*G[0, 1, 1, 1, 1, x] + (80*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     284*G[1, 0, 0, 0, 0, x] + (480*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (308*G[1, 0, 0, 0, 1, x])/3 - (160*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (308*G[1, 0, 0, 1, 0, x])/3 - (208*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (144*I)*Pi*G[1, 0, 0, 1, 1, x] + (502*G[1, 0, 1, 0, 0, x])/3 - 
     (144*I)*Pi*G[1, 0, 1, 0, 0, x] + (212*G[1, 0, 1, 0, 1, x])/3 + 
     (296*I)*Pi*G[1, 0, 1, 0, 1, x] + (212*G[1, 0, 1, 1, 0, x])/3 + 
     (64*I)*Pi*G[1, 0, 1, 1, 0, x] - 76*G[1, 0, 1, 1, 1, x] - 
     (216*I)*Pi*G[1, 0, 1, 1, 1, x] + 328*G[1, 1, 0, 0, 0, x] - 
     (104*I)*Pi*G[1, 1, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 1, x] + 
     (272*I)*Pi*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] + 40*G[1, 1, 0, 1, 1, x] - 
     (176*I)*Pi*G[1, 1, 0, 1, 1, x] - 108*G[1, 1, 1, 0, 0, x] - 
     (136*I)*Pi*G[1, 1, 1, 0, 0, x] - 80*G[1, 1, 1, 0, 1, x] - 
     (296*I)*Pi*G[1, 1, 1, 0, 1, x] - 80*G[1, 1, 1, 1, 0, x] + 
     (152*I)*Pi*G[1, 1, 1, 1, 0, x] + (80*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     104*G[0, 0, 0, 0, 0, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] + 
     192*G[0, 0, 0, 1, 0, 0, x] + 168*G[0, 0, 0, 1, 0, 1, x] + 
     168*G[0, 0, 0, 1, 1, 0, x] - 264*G[0, 0, 0, 1, 1, 1, x] + 
     520*G[0, 0, 1, 0, 0, 0, x] - 32*G[0, 0, 1, 0, 0, 1, x] - 
     32*G[0, 0, 1, 0, 1, 0, x] - 256*G[0, 0, 1, 0, 1, 1, x] - 
     16*G[0, 0, 1, 1, 0, 0, x] - 440*G[0, 0, 1, 1, 0, 1, x] - 
     440*G[0, 0, 1, 1, 1, 0, x] + 672*G[0, 0, 1, 1, 1, 1, x] + 
     672*G[0, 1, 0, 0, 0, 0, x] - 208*G[0, 1, 0, 0, 0, 1, x] - 
     208*G[0, 1, 0, 0, 1, 0, x] - 160*G[0, 1, 0, 0, 1, 1, x] - 
     276*G[0, 1, 0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, 0, 1, x] - 
     56*G[0, 1, 0, 1, 1, 0, x] + 256*G[0, 1, 0, 1, 1, 1, x] - 
     928*G[0, 1, 1, 0, 0, 0, x] + 368*G[0, 1, 1, 0, 0, 1, x] + 
     368*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
     72*G[0, 1, 1, 1, 0, 0, x] + 96*G[0, 1, 1, 1, 0, 1, x] + 
     96*G[0, 1, 1, 1, 1, 0, x] - 216*G[0, 1, 1, 1, 1, 1, x] + 
     168*G[1, 0, 0, 0, 0, 0, x] + 344*G[1, 0, 0, 0, 0, 1, x] + 
     344*G[1, 0, 0, 0, 1, 0, x] - 432*G[1, 0, 0, 0, 1, 1, x] + 
     72*G[1, 0, 0, 1, 0, 0, x] - 208*G[1, 0, 0, 1, 0, 1, x] - 
     208*G[1, 0, 0, 1, 1, 0, x] + 320*G[1, 0, 0, 1, 1, 1, x] - 
     288*G[1, 0, 1, 0, 0, 0, x] + 128*G[1, 0, 1, 0, 0, 1, x] + 
     128*G[1, 0, 1, 0, 1, 0, x] + 136*G[1, 0, 1, 0, 1, 1, x] + 
     8*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
     24*G[1, 0, 1, 1, 1, 0, x] - 320*G[1, 0, 1, 1, 1, 1, x] - 
     248*G[1, 1, 0, 0, 0, 0, x] + 240*G[1, 1, 0, 0, 1, 1, x] + 
     16*G[1, 1, 0, 1, 0, 0, x] - 16*G[1, 1, 0, 1, 0, 1, x] - 
     16*G[1, 1, 0, 1, 1, 0, x] - 200*G[1, 1, 0, 1, 1, 1, x] + 
     248*G[1, 1, 1, 0, 0, 0, x] - 288*G[1, 1, 1, 0, 0, 1, x] - 
     288*G[1, 1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 1, 1, x] + 
     48*G[1, 1, 1, 1, 0, 0, x] + 64*G[1, 1, 1, 1, 0, 1, x] + 
     64*G[1, 1, 1, 1, 1, 0, x] + 216*G[1, 1, 1, 1, 1, 1, x] + 
     Log[mu2]^6*(-1/6 + RATIO[x]/6) + Log[mu2]^5*(-3/2 - I*Pi - 2*G[0, x] + 
       2*G[1, x] + (3/2 + I*Pi + 2*G[0, x] - 2*G[1, x])*RATIO[x]) + 
     Log[mu2]^4*(-17/2 - ((17*I)/2)*Pi + (31*Pi^2)/12 - 13*G[0, x] - 
       (8*I)*Pi*G[0, x] + 12*G[1, x] + (10*I)*Pi*G[1, x] - 10*G[0, 0, x] + 
       12*G[0, 1, x] + 12*G[1, 0, x] - 12*G[1, 1, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (17/2 + ((15*I)/2)*Pi - (31*Pi^2)/12 + 12*G[0, x] + 
         (10*I)*Pi*G[0, x] - 12*G[1, x] - (10*I)*Pi*G[1, x] + 12*G[0, 0, x] - 
         12*G[0, 1, x] - 12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x]) + 
     (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
       24*G[1, 1, x])*RATIO[x^2] - (2123*Zeta[3])/6 - (282*I)*Pi*Zeta[3] + 
     (581*Pi^2*Zeta[3])/6 - ((182*I)/3)*Pi^3*Zeta[3] + 
     (172*G[0, x]*Zeta[3])/3 - (88*I)*Pi*G[0, x]*Zeta[3] - 
     (260*Pi^2*G[0, x]*Zeta[3])/3 + 130*G[1, x]*Zeta[3] + 
     (144*I)*Pi*G[1, x]*Zeta[3] + (4*Pi^2*G[1, x]*Zeta[3])/3 - 
     68*G[0, 0, x]*Zeta[3] + (320*I)*Pi*G[0, 0, x]*Zeta[3] + 
     244*G[0, 1, x]*Zeta[3] + (48*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (224*G[1, 0, x]*Zeta[3])/3 - (32*I)*Pi*G[1, 0, x]*Zeta[3] - 
     108*G[1, 1, x]*Zeta[3] - (184*I)*Pi*G[1, 1, x]*Zeta[3] + 
     560*G[0, 0, 0, x]*Zeta[3] - 208*G[0, 0, 1, x]*Zeta[3] - 
     8*G[0, 1, 0, x]*Zeta[3] - 240*G[0, 1, 1, x]*Zeta[3] - 
     328*G[1, 0, 0, x]*Zeta[3] - 56*G[1, 0, 1, x]*Zeta[3] + 
     56*G[1, 1, 0, x]*Zeta[3] + 312*G[1, 1, 1, x]*Zeta[3] + 260*Zeta[3]^2 + 
     Log[mu2]^3*(-111/4 - (40*I)*Pi + (37*Pi^2)/2 + ((11*I)/3)*Pi^3 - 
       56*G[0, x] - (46*I)*Pi*G[0, x] + (38*Pi^2*G[0, x])/3 + 50*G[1, x] + 
       (54*I)*Pi*G[1, x] - (62*Pi^2*G[1, x])/3 - 36*G[0, 0, x] - 
       (16*I)*Pi*G[0, 0, x] + 42*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] + 
       42*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] - 
       (48*I)*Pi*G[1, 1, x] + 4*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
       20*G[0, 1, 0, x] - 32*G[0, 1, 1, x] + 20*G[1, 0, 0, x] - 
       32*G[1, 0, 1, x] - 32*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
       ((-6*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] - 6*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] - 
         18*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(111/4 + (34*I)*Pi - (29*Pi^2)/2 - ((11*I)/3)*Pi^3 + 
         50*G[0, x] + (48*I)*Pi*G[0, x] - (62*Pi^2*G[0, x])/3 - 50*G[1, x] - 
         (48*I)*Pi*G[1, x] + (62*Pi^2*G[1, x])/3 + 36*G[0, 0, x] + 
         (48*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] - (48*I)*Pi*G[0, 1, x] - 
         36*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] + 
         (48*I)*Pi*G[1, 1, x] + 32*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 
         32*G[0, 1, 0, x] + 32*G[0, 1, 1, x] - 32*G[1, 0, 0, x] + 
         32*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 32*G[1, 1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + RATIO[x^(-2)]*(2*Pi^2*G[1, 0, 1, x] - 
       Pi^2*G[1, 1, 1, x] - (6*I)*Pi*G[1, 0, 1, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 1, x] + 
       6*G[1, 1, 0, 1, 1, x] + (36*I)*Pi*G[1, x]*Zeta[3] + 
       12*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*((-172*I)*Pi*G[1, x] + 
       (323*Pi^2*G[1, x])/9 - ((94*I)/3)*Pi^3*G[1, x] - 
       (100*I)*Pi*G[0, 1, x] + 46*Pi^2*G[0, 1, x] - 
       ((310*I)/3)*Pi*G[1, 0, x] - (100*Pi^2*G[1, 0, x])/3 - 172*G[1, 1, x] + 
       ((508*I)/3)*Pi*G[1, 1, x] - (217*Pi^2*G[1, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, x] - (64*I)*Pi*G[0, 1, 0, x] - 
       100*G[0, 1, 1, x] + (34*I)*Pi*G[0, 1, 1, x] - (310*G[1, 0, 1, x])/3 + 
       (94*I)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] - 
       (310*G[1, 1, 0, x])/3 + (248*I)*Pi*G[1, 1, 0, x] + 
       (926*G[1, 1, 1, x])/3 - (104*I)*Pi*G[1, 1, 1, x] - 
       Pi^2*G[1, 1, 1, x] - 24*G[0, 0, 1, 1, x] - 64*G[0, 1, 0, 1, x] - 
       64*G[0, 1, 1, 0, x] + 130*G[0, 1, 1, 1, x] + 126*G[1, 0, 1, 1, x] - 
       (6*I)*Pi*G[1, 0, 1, 1, x] + 104*G[1, 1, 0, 0, x] + 
       176*G[1, 1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, 1, x] + 
       176*G[1, 1, 1, 0, x] - 376*G[1, 1, 1, 1, x] - 6*G[1, 0, 1, 1, 1, x] + 
       6*G[1, 1, 0, 1, 1, x] + (36*I)*Pi*Zeta[3] + 140*G[1, x]*Zeta[3] + 
       (36*I)*Pi*G[1, x]*Zeta[3] + 12*G[1, 1, x]*Zeta[3]) + 
     Log[mu2]^2*(-1051/16 - ((465*I)/4)*Pi + (199*Pi^2)/3 + ((39*I)/2)*Pi^3 - 
       (301*Pi^4)/72 - 126*G[0, x] - (168*I)*Pi*G[0, x] + 
       (146*Pi^2*G[0, x])/3 + (14*I)*Pi^3*G[0, x] + 93*G[1, x] + 
       (192*I)*Pi*G[1, x] - 84*Pi^2*G[1, x] - (26*I)*Pi^3*G[1, x] - 
       126*G[0, 0, x] - (30*I)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] + 
       126*G[0, 1, x] + (106*I)*Pi*G[0, 1, x] - (146*Pi^2*G[0, 1, x])/3 + 
       126*G[1, 0, x] + (98*I)*Pi*G[1, 0, x] - (106*Pi^2*G[1, 0, x])/3 - 
       84*G[1, 1, x] - (130*I)*Pi*G[1, 1, x] + (230*Pi^2*G[1, 1, x])/3 + 
       76*G[0, 0, 0, x] + (84*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 22*G[0, 1, 1, x] - 
       (68*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] - 
       22*G[1, 0, 1, x] - (76*I)*Pi*G[1, 0, 1, x] - 22*G[1, 1, 0, x] - 
       (52*I)*Pi*G[1, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, x] + 
       168*G[0, 0, 0, 0, x] - 96*G[0, 0, 0, 1, x] - 96*G[0, 0, 1, 0, x] + 
       44*G[0, 0, 1, 1, x] - 104*G[0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, x] + 
       44*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 104*G[1, 0, 0, 0, x] + 
       20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 44*G[1, 1, 0, 0, x] + 
       16*G[1, 1, 1, 1, x] + ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*
        RATIO[x^(-1)] + 43*Zeta[3] + (20*I)*Pi*Zeta[3] + 40*G[0, x]*Zeta[3] - 
       24*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 + (13*Pi^4)/15 - 
         (21*I)*Pi*G[0, x] + (68*Pi^2*G[0, x])/3 + (4*I)*Pi^3*G[0, x] + 
         (2*I)*Pi^3*G[1, x] - 21*G[0, 0, x] - (74*I)*Pi*G[0, 0, x] + 
         (98*Pi^2*G[0, 0, x])/3 + (18*I)*Pi*G[0, 1, x] - 14*Pi^2*G[0, 1, x] + 
         (30*I)*Pi*G[1, 0, x] - 18*Pi^2*G[1, 0, x] - 74*G[0, 0, 0, x] - 
         (74*I)*Pi*G[0, 0, 0, x] + 18*G[0, 0, 1, x] + 
         (44*I)*Pi*G[0, 0, 1, x] + 18*G[0, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, x] + 
         30*G[1, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, x] - 
         (10*I)*Pi*G[1, 0, 1, x] - (22*I)*Pi*G[1, 1, 0, x] - 
         68*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] - 
         22*G[0, 0, 1, 1, x] + 52*G[0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, x] - 
         22*G[0, 1, 1, 0, x] + 36*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
         10*G[1, 0, 1, 0, x] - 22*G[1, 1, 0, 0, x] + 12*Zeta[3] + 
         (16*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
       RATIO[x]*(1051/16 + ((333*I)/4)*Pi - (143*Pi^2)/3 - ((27*I)/2)*Pi^3 + 
         (881*Pi^4)/360 + 93*G[0, x] + (150*I)*Pi*G[0, x] - 70*Pi^2*G[0, x] - 
         (22*I)*Pi^3*G[0, x] - 93*G[1, x] - (150*I)*Pi*G[1, x] + 
         70*Pi^2*G[1, x] + (22*I)*Pi^3*G[1, x] + 96*G[0, 0, x] + 
         (108*I)*Pi*G[0, 0, x] - (214*Pi^2*G[0, 0, x])/3 - 96*G[0, 1, x] - 
         (108*I)*Pi*G[0, 1, x] + (230*Pi^2*G[0, 1, x])/3 - 96*G[1, 0, x] - 
         (108*I)*Pi*G[1, 0, x] + (214*Pi^2*G[1, 0, x])/3 + 96*G[1, 1, x] + 
         (108*I)*Pi*G[1, 1, x] - (230*Pi^2*G[1, 1, x])/3 + 
         (64*I)*Pi*G[0, 0, 0, x] - (96*I)*Pi*G[0, 0, 1, x] - 
         (96*I)*Pi*G[0, 1, 0, x] + (112*I)*Pi*G[0, 1, 1, x] - 
         (64*I)*Pi*G[1, 0, 0, x] + (96*I)*Pi*G[1, 0, 1, x] + 
         (96*I)*Pi*G[1, 1, 0, x] - (112*I)*Pi*G[1, 1, 1, x] - 
         32*G[0, 0, 0, 0, x] + 16*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 
         16*G[1, 1, 1, 1, x] - 51*Zeta[3] - (52*I)*Pi*Zeta[3] - 
         48*G[0, x]*Zeta[3] + 48*G[1, x]*Zeta[3])) - (172*Zeta[5])/3 + 
     (160*I)*Pi*Zeta[5] + 124*G[0, x]*Zeta[5] + 348*G[1, x]*Zeta[5] + 
     Log[mu2]*(-1495/16 - ((1615*I)/8)*Pi + (1113*Pi^2)/8 + 
       ((134*I)/3)*Pi^3 - (551*Pi^4)/40 - ((133*I)/36)*Pi^5 - 
       (793*G[0, x])/4 - (327*I)*Pi*G[0, x] + (409*Pi^2*G[0, x])/3 + 
       (27*I)*Pi^3*G[0, x] - (1369*Pi^4*G[0, x])/90 + (511*G[1, x])/4 + 
       (330*I)*Pi*G[1, x] - (661*Pi^2*G[1, x])/3 - ((197*I)/3)*Pi^3*G[1, x] + 
       (2089*Pi^4*G[1, x])/90 - 183*G[0, 0, x] - (170*I)*Pi*G[0, 0, x] - 
       (142*Pi^2*G[0, 0, x])/3 + ((80*I)/3)*Pi^3*G[0, 0, x] + 
       108*G[0, 1, x] + (308*I)*Pi*G[0, 1, x] - (245*Pi^2*G[0, 1, x])/3 - 
       ((178*I)/3)*Pi^3*G[0, 1, x] + 108*G[1, 0, x] + (284*I)*Pi*G[1, 0, x] - 
       (77*Pi^2*G[1, 0, x])/3 - ((98*I)/3)*Pi^3*G[1, 0, x] + 36*G[1, 1, x] - 
       (314*I)*Pi*G[1, 1, x] + (416*Pi^2*G[1, 1, x])/3 + 
       ((236*I)/3)*Pi^3*G[1, 1, x] - 24*G[0, 0, 0, x] + 
       (260*I)*Pi*G[0, 0, 0, x] - 26*Pi^2*G[0, 0, 0, x] + 106*G[0, 0, 1, x] - 
       (20*I)*Pi*G[0, 0, 1, x] - 58*Pi^2*G[0, 0, 1, x] + 106*G[0, 1, 0, x] - 
       (64*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 - 
       50*G[0, 1, 1, x] - (72*I)*Pi*G[0, 1, 1, x] + (320*Pi^2*G[0, 1, 1, x])/
        3 + 82*G[1, 0, 0, x] - (172*I)*Pi*G[1, 0, 0, x] + 
       (242*Pi^2*G[1, 0, 0, x])/3 - 50*G[1, 0, 1, x] - 
       (76*I)*Pi*G[1, 0, 1, x] + (256*Pi^2*G[1, 0, 1, x])/3 - 
       50*G[1, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, x] - 96*G[1, 1, 1, x] + 
       (96*I)*Pi*G[1, 1, 1, x] - 152*Pi^2*G[1, 1, 1, x] + 
       104*G[0, 0, 0, 0, x] + (80*I)*Pi*G[0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       (80*I)*Pi*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, 1, x] - 40*G[0, 1, 0, 0, x] - 
       (184*I)*Pi*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] + 
       (8*I)*Pi*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
       (96*I)*Pi*G[0, 1, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, 1, x] - 
       80*G[1, 0, 0, 0, x] - (312*I)*Pi*G[1, 0, 0, 0, x] - 
       80*G[1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, x] + 
       (88*I)*Pi*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] + 
       (112*I)*Pi*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
       (264*I)*Pi*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 
       (72*I)*Pi*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 
       (56*I)*Pi*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] - 
       (128*I)*Pi*G[1, 1, 1, 1, x] - 320*G[0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 1, 0, x] + 
       96*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
       96*G[0, 0, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 0, x] - 
       176*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 1, x] + 56*G[0, 1, 0, 1, 0, x] - 
       136*G[0, 1, 0, 1, 1, x] + 144*G[0, 1, 1, 0, 0, x] - 
       136*G[0, 1, 1, 0, 1, x] - 136*G[0, 1, 1, 1, 0, x] + 
       200*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] - 
       72*G[1, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 1, 0, x] + 
       32*G[1, 0, 0, 1, 1, x] + 16*G[1, 0, 1, 0, 0, x] + 
       32*G[1, 0, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 0, x] + 
       80*G[1, 0, 1, 1, 1, x] + 144*G[1, 1, 0, 0, 0, x] + 
       32*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 0, x] + 
       40*G[1, 1, 0, 1, 1, x] - 96*G[1, 1, 1, 0, 0, x] + 
       40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] - 
       200*G[1, 1, 1, 1, 1, x] + ((-36*I)*Pi*G[1, x] + 24*Pi^2*G[1, x] - 
         (32*I)*Pi*G[0, 1, x] - (32*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] + 
         (40*I)*Pi*G[1, 1, x] - 32*G[0, 1, 1, x] - 32*G[1, 0, 1, x] - 
         32*G[1, 1, 0, x] + 96*G[1, 1, 1, x])*RATIO[x^(-1)] + 100*Zeta[3] + 
       (62*I)*Pi*Zeta[3] - (14*Pi^2*Zeta[3])/3 + 36*G[0, x]*Zeta[3] - 
       (8*I)*Pi*G[0, x]*Zeta[3] + 36*G[1, x]*Zeta[3] - 
       (8*I)*Pi*G[1, x]*Zeta[3] - 80*G[0, 0, x]*Zeta[3] + 
       80*G[0, 1, x]*Zeta[3] + 80*G[1, 0, x]*Zeta[3] - 
       128*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-6*I)*Pi^3 + 
         (33*Pi^4)/5 + ((26*I)/15)*Pi^5 - ((69*I)/2)*Pi*G[0, x] + 
         56*Pi^2*G[0, x] + (14*I)*Pi^3*G[0, x] + (106*Pi^4*G[0, x])/45 + 
         ((34*I)/3)*Pi^3*G[1, x] - (286*Pi^4*G[1, x])/45 - 
         (69*G[0, 0, x])/2 - (182*I)*Pi*G[0, 0, x] + (380*Pi^2*G[0, 0, x])/
          3 + (10*I)*Pi^3*G[0, 0, x] + (40*I)*Pi*G[0, 1, x] - 
         (112*Pi^2*G[0, 1, x])/3 + I*Pi^3*G[0, 1, x] + (76*I)*Pi*G[1, 0, x] - 
         (220*Pi^2*G[1, 0, x])/3 - (7*I)*Pi^3*G[1, 0, x] - 
         ((32*I)/3)*Pi^3*G[1, 1, x] - 180*G[0, 0, 0, x] - 
         (232*I)*Pi*G[0, 0, 0, x] + 17*Pi^2*G[0, 0, 0, x] + 
         40*G[0, 0, 1, x] + (74*I)*Pi*G[0, 0, 1, x] - 23*Pi^2*G[0, 0, 1, x] + 
         40*G[0, 1, 0, x] + (118*I)*Pi*G[0, 1, 0, x] - 
         (125*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] + 
         (68*Pi^2*G[0, 1, 1, x])/3 + 76*G[1, 0, 0, x] + 
         (162*I)*Pi*G[1, 0, 0, x] - (133*Pi^2*G[1, 0, 0, x])/3 - 
         (14*I)*Pi*G[1, 0, 1, x] + (28*Pi^2*G[1, 0, 1, x])/3 - 
         (82*I)*Pi*G[1, 1, 0, x] + 44*Pi^2*G[1, 1, 0, x] - 
         140*G[0, 0, 0, 0, x] + (168*I)*Pi*G[0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 1, x] - (28*I)*Pi*G[0, 0, 0, 1, x] + 
         56*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, x] - 
         18*G[0, 0, 1, 1, x] - (44*I)*Pi*G[0, 0, 1, 1, x] + 
         100*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] - 
         18*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
         18*G[0, 1, 1, 0, x] - (68*I)*Pi*G[0, 1, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 1, 1, x] + 116*G[1, 0, 0, 0, x] - 
         (52*I)*Pi*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] + 
         (44*I)*Pi*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 82*G[1, 1, 0, 0, x] - 
         (44*I)*Pi*G[1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 0, 1, x] + 
         (48*I)*Pi*G[1, 1, 1, 0, x] + 380*G[0, 0, 0, 0, 0, x] - 
         76*G[0, 0, 0, 0, 1, x] - 76*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 0, x] + 
         48*G[0, 0, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 0, x] - 
         28*G[0, 1, 0, 0, 1, x] - 28*G[0, 1, 0, 1, 0, x] + 
         48*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] - 
         204*G[1, 0, 0, 0, 0, x] + 80*G[1, 0, 0, 0, 1, x] + 
         80*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
         36*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
         16*G[1, 0, 1, 1, 0, x] + 16*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
         48*G[1, 1, 1, 0, 0, x] + 36*Zeta[3] + (72*I)*Pi*Zeta[3] - 
         32*Pi^2*Zeta[3] + 44*G[0, x]*Zeta[3] + (72*I)*Pi*G[0, x]*Zeta[3] - 
         68*G[1, x]*Zeta[3] - (64*I)*Pi*G[1, x]*Zeta[3] + 
         40*G[0, 0, x]*Zeta[3] - 40*G[0, 1, x]*Zeta[3] - 
         40*G[1, 0, x]*Zeta[3] + 64*G[1, 1, x]*Zeta[3]) + 
       RATIO[x]*(1495/16 + ((1051*I)/8)*Pi - (569*Pi^2)/8 - ((82*I)/3)*Pi^3 + 
         (183*Pi^4)/40 + ((41*I)/180)*Pi^5 + (511*G[0, x])/4 + 
         (186*I)*Pi*G[0, x] - (437*Pi^2*G[0, x])/3 - (44*I)*Pi^3*G[0, x] + 
         (21*Pi^4*G[0, x])/2 - (511*G[1, x])/4 - (186*I)*Pi*G[1, x] + 
         (437*Pi^2*G[1, x])/3 + (44*I)*Pi^3*G[1, x] - (21*Pi^4*G[1, x])/2 + 
         (192*I)*Pi*G[0, 0, x] - 100*Pi^2*G[0, 0, x] - ((140*I)/3)*Pi^3*
          G[0, 0, x] - (192*I)*Pi*G[0, 1, x] + 116*Pi^2*G[0, 1, x] + 
         ((172*I)/3)*Pi^3*G[0, 1, x] - (192*I)*Pi*G[1, 0, x] + 
         100*Pi^2*G[1, 0, x] + ((140*I)/3)*Pi^3*G[1, 0, x] + 
         (192*I)*Pi*G[1, 1, x] - 116*Pi^2*G[1, 1, x] - ((172*I)/3)*Pi^3*
          G[1, 1, x] - (96*I)*Pi*G[0, 0, 0, x] - 8*Pi^2*G[0, 0, 0, x] + 
         104*Pi^2*G[0, 0, 1, x] + 88*Pi^2*G[0, 1, 0, x] + 
         (48*I)*Pi*G[0, 1, 1, x] - 152*Pi^2*G[0, 1, 1, x] + 
         (96*I)*Pi*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 0, x] - 
         104*Pi^2*G[1, 0, 1, x] - 88*Pi^2*G[1, 1, 0, x] - 
         (48*I)*Pi*G[1, 1, 1, x] + 152*Pi^2*G[1, 1, 1, x] - 
         96*G[0, 0, 0, 0, x] - (416*I)*Pi*G[0, 0, 0, 0, x] + 
         (88*I)*Pi*G[0, 0, 0, 1, x] + (88*I)*Pi*G[0, 0, 1, 0, x] + 
         (80*I)*Pi*G[0, 0, 1, 1, x] + (176*I)*Pi*G[0, 1, 0, 0, x] + 
         (40*I)*Pi*G[0, 1, 0, 1, x] + (40*I)*Pi*G[0, 1, 1, 0, x] + 
         48*G[0, 1, 1, 1, x] - (128*I)*Pi*G[0, 1, 1, 1, x] + 
         96*G[1, 0, 0, 0, x] + (416*I)*Pi*G[1, 0, 0, 0, x] - 
         (88*I)*Pi*G[1, 0, 0, 1, x] - (88*I)*Pi*G[1, 0, 1, 0, x] - 
         (80*I)*Pi*G[1, 0, 1, 1, x] - (176*I)*Pi*G[1, 1, 0, 0, x] - 
         (40*I)*Pi*G[1, 1, 0, 1, x] - (40*I)*Pi*G[1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, x] + (128*I)*Pi*G[1, 1, 1, 1, x] - 
         440*G[0, 0, 0, 0, 0, x] + 88*G[0, 0, 0, 0, 1, x] + 
         88*G[0, 0, 0, 1, 0, x] + 88*G[0, 0, 1, 0, 0, x] + 
         80*G[0, 0, 1, 1, 1, x] + 176*G[0, 1, 0, 0, 0, x] + 
         40*G[0, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 0, 1, x] + 
         40*G[0, 1, 1, 1, 0, x] - 200*G[0, 1, 1, 1, 1, x] + 
         440*G[1, 0, 0, 0, 0, x] - 88*G[1, 0, 0, 0, 1, x] - 
         88*G[1, 0, 0, 1, 0, x] - 88*G[1, 0, 1, 0, 0, x] - 
         80*G[1, 0, 1, 1, 1, x] - 176*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 0, 1, x] - 
         40*G[1, 1, 1, 1, 0, x] + 200*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] - 
         (150*I)*Pi*Zeta[3] + (206*Pi^2*Zeta[3])/3 - 60*G[0, x]*Zeta[3] - 
         (136*I)*Pi*G[0, x]*Zeta[3] + 60*G[1, x]*Zeta[3] + 
         (136*I)*Pi*G[1, x]*Zeta[3] - 60*Zeta[5]) + 60*Zeta[5]) + 
     RATIO[x]*(5599/48 + ((1495*I)/16)*Pi - (4555*Pi^2)/288 + 
       ((107*I)/8)*Pi^3 + (49*Pi^4)/10 - ((33*I)/40)*Pi^5 + 
       (86909*Pi^6)/136080 - 12*G[0, x] + ((511*I)/4)*Pi*G[0, x] - 
       (463*Pi^2*G[0, x])/9 - ((110*I)/3)*Pi^3*G[0, x] + 
       (148*Pi^4*G[0, x])/15 - ((11*I)/30)*Pi^5*G[0, x] + 12*G[1, x] - 
       ((511*I)/4)*Pi*G[1, x] + (373*Pi^2*G[1, x])/9 + 
       ((110*I)/3)*Pi^3*G[1, x] - (148*Pi^4*G[1, x])/15 + 
       ((11*I)/30)*Pi^5*G[1, x] + 66*G[0, 0, x] + ((98*I)/3)*Pi*G[0, 0, x] - 
       (242*Pi^2*G[0, 0, x])/3 - (30*I)*Pi^3*G[0, 0, x] + 
       (1093*Pi^4*G[0, 0, x])/45 - 66*G[0, 1, x] - ((326*I)/3)*Pi*
        G[0, 1, x] + 102*Pi^2*G[0, 1, x] + (52*I)*Pi^3*G[0, 1, x] - 
       (1279*Pi^4*G[0, 1, x])/45 - 66*G[1, 0, x] - ((98*I)/3)*Pi*G[1, 0, x] + 
       78*Pi^2*G[1, 0, x] + (30*I)*Pi^3*G[1, 0, x] - (1093*Pi^4*G[1, 0, x])/
        45 + 66*G[1, 1, x] + ((326*I)/3)*Pi*G[1, 1, x] - 
       (298*Pi^2*G[1, 1, x])/3 - (52*I)*Pi^3*G[1, 1, x] + 
       (1279*Pi^4*G[1, 1, x])/45 + 98*G[0, 0, 0, x] - 
       (184*I)*Pi*G[0, 0, 0, x] + 94*Pi^2*G[0, 0, 0, x] - 
       ((128*I)/3)*Pi^3*G[0, 0, 0, x] - (196*G[0, 0, 1, x])/3 - 
       (182*I)*Pi*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + 
       ((236*I)/3)*Pi^3*G[0, 0, 1, x] - (196*G[0, 1, 0, x])/3 - 
       (54*I)*Pi*G[0, 1, 0, x] - 12*Pi^2*G[0, 1, 0, x] + 
       ((148*I)/3)*Pi^3*G[0, 1, 0, x] - (130*G[0, 1, 1, x])/3 + 
       (304*I)*Pi*G[0, 1, 1, x] - 50*Pi^2*G[0, 1, 1, x] - 
       ((328*I)/3)*Pi^3*G[0, 1, 1, x] - 118*G[1, 0, 0, x] + 
       (184*I)*Pi*G[1, 0, 0, x] - 94*Pi^2*G[1, 0, 0, x] + 
       ((128*I)/3)*Pi^3*G[1, 0, 0, x] + (256*G[1, 0, 1, x])/3 + 
       (182*I)*Pi*G[1, 0, 1, x] + 12*Pi^2*G[1, 0, 1, x] - 
       ((236*I)/3)*Pi^3*G[1, 0, 1, x] + (256*G[1, 1, 0, x])/3 + 
       (54*I)*Pi*G[1, 1, 0, x] + 12*Pi^2*G[1, 1, 0, x] - 
       ((148*I)/3)*Pi^3*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
       (304*I)*Pi*G[1, 1, 1, x] + 50*Pi^2*G[1, 1, 1, x] + 
       ((328*I)/3)*Pi^3*G[1, 1, 1, x] - 186*G[0, 0, 0, 0, x] - 
       (96*I)*Pi*G[0, 0, 0, 0, x] + (184*Pi^2*G[0, 0, 0, 0, x])/3 + 
       2*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
       (8*Pi^2*G[0, 0, 0, 1, x])/3 + 2*G[0, 0, 1, 0, x] + 
       (36*I)*Pi*G[0, 0, 1, 0, x] - 32*Pi^2*G[0, 0, 1, 0, x] - 
       184*G[0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 1, x] - 
       28*Pi^2*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, x] - 116*Pi^2*G[0, 1, 0, 0, x] - 
       46*G[0, 1, 0, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] - 
       56*Pi^2*G[0, 1, 0, 1, x] - 46*G[0, 1, 1, 0, x] - 
       (24*I)*Pi*G[0, 1, 1, 0, x] + (112*Pi^2*G[0, 1, 1, 0, x])/3 + 
       350*G[0, 1, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, 1, x] + 
       (256*Pi^2*G[0, 1, 1, 1, x])/3 + 170*G[1, 0, 0, 0, x] + 
       (96*I)*Pi*G[1, 0, 0, 0, x] - (184*Pi^2*G[1, 0, 0, 0, x])/3 + 
       14*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] + 
       (8*Pi^2*G[1, 0, 0, 1, x])/3 + 14*G[1, 0, 1, 0, x] - 
       (36*I)*Pi*G[1, 0, 1, 0, x] + 32*Pi^2*G[1, 0, 1, 0, x] + 
       168*G[1, 0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       28*Pi^2*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 116*Pi^2*G[1, 1, 0, 0, x] + 
       30*G[1, 1, 0, 1, x] - (36*I)*Pi*G[1, 1, 0, 1, x] + 
       56*Pi^2*G[1, 1, 0, 1, x] + 30*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (112*Pi^2*G[1, 1, 1, 0, x])/3 - 
       334*G[1, 1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, x] - 
       (256*Pi^2*G[1, 1, 1, 1, x])/3 + (368*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (104*I)*Pi*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       24*G[0, 0, 0, 1, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       12*G[0, 0, 1, 0, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 1, 0, 1, x] + (64*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 0, x] - (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       12*G[0, 0, 1, 1, 1, x] - (112*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       12*G[0, 1, 0, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       24*G[0, 1, 0, 0, 1, x] + (128*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       24*G[0, 1, 0, 1, 0, x] + (112*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, x] - (128*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       24*G[0, 1, 1, 0, 0, x] - (136*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (200*I)*Pi*G[0, 1, 1, 0, 1, x] + (56*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (80*I)*Pi*G[0, 1, 1, 1, 1, x] - (368*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (104*I)*Pi*G[1, 0, 0, 0, 1, x] + (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       24*G[1, 0, 0, 1, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       12*G[1, 0, 1, 0, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       24*G[1, 0, 1, 0, 1, x] - (64*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + (64*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       12*G[1, 0, 1, 1, 1, x] + (112*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 0, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, 1, x] - (128*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - (112*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 0, 1, 1, x] + (128*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] + (136*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (200*I)*Pi*G[1, 1, 1, 0, 1, x] - (56*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (80*I)*Pi*G[1, 1, 1, 1, 1, x] + 744*G[0, 0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 0, 1, 0, x] - 
       48*G[0, 0, 0, 0, 1, 1, x] + 96*G[0, 0, 0, 1, 0, 0, x] - 
       240*G[0, 0, 0, 1, 0, 1, x] - 240*G[0, 0, 0, 1, 1, 0, x] + 
       200*G[0, 0, 0, 1, 1, 1, x] + 40*G[0, 0, 1, 0, 0, 0, x] - 
       112*G[0, 0, 1, 0, 0, 1, x] - 112*G[0, 0, 1, 0, 1, 0, x] + 
       176*G[0, 0, 1, 0, 1, 1, x] - 192*G[0, 0, 1, 1, 0, 0, x] + 
       128*G[0, 0, 1, 1, 0, 1, x] + 128*G[0, 0, 1, 1, 1, 0, x] - 
       320*G[0, 0, 1, 1, 1, 1, x] - 320*G[0, 1, 0, 0, 0, 0, x] + 
       128*G[0, 1, 0, 0, 0, 1, x] + 128*G[0, 1, 0, 0, 1, 0, x] + 
       80*G[0, 1, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 1, x] + 
       32*G[0, 1, 0, 1, 1, 0, x] - 200*G[0, 1, 0, 1, 1, 1, x] + 
       56*G[0, 1, 1, 0, 0, 0, x] - 192*G[0, 1, 1, 0, 0, 1, x] - 
       192*G[0, 1, 1, 0, 1, 0, x] - 48*G[0, 1, 1, 0, 1, 1, x] - 
       48*G[0, 1, 1, 1, 0, 0, x] + 64*G[0, 1, 1, 1, 0, 1, x] + 
       64*G[0, 1, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, 1, x] - 
       744*G[1, 0, 0, 0, 0, 0, x] - 64*G[1, 0, 0, 0, 0, 1, x] - 
       64*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] + 240*G[1, 0, 0, 1, 0, 1, x] + 
       240*G[1, 0, 0, 1, 1, 0, x] - 200*G[1, 0, 0, 1, 1, 1, x] - 
       40*G[1, 0, 1, 0, 0, 0, x] + 112*G[1, 0, 1, 0, 0, 1, x] + 
       112*G[1, 0, 1, 0, 1, 0, x] - 176*G[1, 0, 1, 0, 1, 1, x] + 
       192*G[1, 0, 1, 1, 0, 0, x] - 128*G[1, 0, 1, 1, 0, 1, x] - 
       128*G[1, 0, 1, 1, 1, 0, x] + 320*G[1, 0, 1, 1, 1, 1, x] + 
       320*G[1, 1, 0, 0, 0, 0, x] - 128*G[1, 1, 0, 0, 0, 1, x] - 
       128*G[1, 1, 0, 0, 1, 0, x] - 80*G[1, 1, 0, 1, 0, 0, x] - 
       32*G[1, 1, 0, 1, 0, 1, x] - 32*G[1, 1, 0, 1, 1, 0, x] + 
       200*G[1, 1, 0, 1, 1, 1, x] - 56*G[1, 1, 1, 0, 0, 0, x] + 
       192*G[1, 1, 1, 0, 0, 1, x] + 192*G[1, 1, 1, 0, 1, 0, x] + 
       48*G[1, 1, 1, 0, 1, 1, x] + 48*G[1, 1, 1, 1, 0, 0, x] - 
       64*G[1, 1, 1, 1, 0, 1, x] - 64*G[1, 1, 1, 1, 1, 0, x] - 
       216*G[1, 1, 1, 1, 1, 1, x] + (1117*Zeta[3])/6 - (118*I)*Pi*Zeta[3] + 
       (623*Pi^2*Zeta[3])/6 + ((10*I)/3)*Pi^3*Zeta[3] + 30*G[0, x]*Zeta[3] - 
       (96*I)*Pi*G[0, x]*Zeta[3] - (196*Pi^2*G[0, x]*Zeta[3])/3 - 
       30*G[1, x]*Zeta[3] + (96*I)*Pi*G[1, x]*Zeta[3] + 
       (196*Pi^2*G[1, x]*Zeta[3])/3 - 12*G[0, 0, x]*Zeta[3] + 
       (120*I)*Pi*G[0, 0, x]*Zeta[3] - 72*G[0, 1, x]*Zeta[3] - 
       (248*I)*Pi*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] - 
       (120*I)*Pi*G[1, 0, x]*Zeta[3] + 72*G[1, 1, x]*Zeta[3] + 
       (248*I)*Pi*G[1, 1, x]*Zeta[3] - 568*G[0, 0, 0, x]*Zeta[3] + 
       216*G[0, 0, 1, x]*Zeta[3] + 104*G[0, 1, 0, x]*Zeta[3] + 
       120*G[0, 1, 1, x]*Zeta[3] + 568*G[1, 0, 0, x]*Zeta[3] - 
       216*G[1, 0, 1, x]*Zeta[3] - 104*G[1, 1, 0, x]*Zeta[3] - 
       120*G[1, 1, 1, x]*Zeta[3] - 292*Zeta[3]^2 - 112*Zeta[5] + 
       (132*I)*Pi*Zeta[5] + 352*G[0, x]*Zeta[5] - 352*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((-152*I)/3)*Pi^3 + (207*Pi^4)/10 + 
       ((10*I)/27)*Pi^5 - (2447*Pi^6)/2835 - ((5113*I)/24)*Pi*G[0, x] + 
       (527*Pi^2*G[0, x])/6 - ((175*I)/9)*Pi^3*G[0, x] - 
       (217*Pi^4*G[0, x])/60 + ((7*I)/4)*Pi^5*G[0, x] + (22*I)*Pi^3*G[1, x] - 
       (61*Pi^4*G[1, x])/3 - ((8*I)/15)*Pi^5*G[1, x] - (5113*G[0, 0, x])/24 - 
       ((349*I)/2)*Pi*G[0, 0, x] + (1459*Pi^2*G[0, 0, x])/9 + 
       (37*I)*Pi^3*G[0, 0, x] - (763*Pi^4*G[0, 0, x])/60 - 
       (86*I)*Pi*G[0, 1, x] - (35*Pi^2*G[0, 1, x])/3 - 
       ((70*I)/9)*Pi^3*G[0, 1, x] - (163*Pi^4*G[0, 1, x])/30 + 
       (218*I)*Pi*G[1, 0, x] - 124*Pi^2*G[1, 0, x] - 
       ((62*I)/9)*Pi^3*G[1, 0, x] + (577*Pi^4*G[1, 0, x])/90 - 
       ((80*I)/3)*Pi^3*G[1, 1, x] + (65*Pi^4*G[1, 1, x])/9 - 
       54*G[0, 0, 0, x] - ((1130*I)/3)*Pi*G[0, 0, 0, x] - 
       (103*Pi^2*G[0, 0, 0, x])/3 + ((143*I)/3)*Pi^3*G[0, 0, 0, x] - 
       86*G[0, 0, 1, x] + ((130*I)/3)*Pi*G[0, 0, 1, x] - 
       (256*Pi^2*G[0, 0, 1, x])/9 - (34*I)*Pi^3*G[0, 0, 1, x] - 
       86*G[0, 1, 0, x] + ((299*I)/2)*Pi*G[0, 1, 0, x] - 
       (583*Pi^2*G[0, 1, 0, x])/9 - ((134*I)/3)*Pi^3*G[0, 1, 0, x] - 
       ((200*I)/3)*Pi*G[0, 1, 1, x] + (103*Pi^2*G[0, 1, 1, x])/3 + 
       ((13*I)/3)*Pi^3*G[0, 1, 1, x] + 218*G[1, 0, 0, x] + 
       (246*I)*Pi*G[1, 0, 0, x] - (610*Pi^2*G[1, 0, 0, x])/9 - 
       ((94*I)/3)*Pi^3*G[1, 0, 0, x] + (20*I)*Pi*G[1, 0, 1, x] - 
       16*Pi^2*G[1, 0, 1, x] + ((13*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (112*I)*Pi*G[1, 1, 0, x] + (286*Pi^2*G[1, 1, 0, x])/3 + 
       (17*I)*Pi^3*G[1, 1, 0, x] + (16*I)*Pi^3*G[1, 1, 1, x] - 
       270*G[0, 0, 0, 0, x] + (364*I)*Pi*G[0, 0, 0, 0, x] - 
       12*Pi^2*G[0, 0, 0, 0, x] + (220*G[0, 0, 0, 1, x])/3 + 
       (46*I)*Pi*G[0, 0, 0, 1, x] + (112*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (220*G[0, 0, 1, 0, x])/3 - ((430*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (10*Pi^2*G[0, 0, 1, 0, x])/3 - 70*G[0, 0, 1, 1, x] + 
       ((130*I)/3)*Pi*G[0, 0, 1, 1, x] - (229*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (1057*G[0, 1, 0, 0, x])/6 - ((184*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       4*Pi^2*G[0, 1, 0, 0, x] - (200*G[0, 1, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, 1, x] - (43*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (200*G[0, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       13*Pi^2*G[0, 1, 1, 0, x] - ((134*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (26*Pi^2*G[0, 1, 1, 1, x])/3 + 150*G[1, 0, 0, 0, x] - 
       ((346*I)/3)*Pi*G[1, 0, 0, 0, x] + (170*Pi^2*G[1, 0, 0, 0, x])/3 + 
       20*G[1, 0, 0, 1, x] + ((188*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 0, 1, x])/3 + 20*G[1, 0, 1, 0, x] + 
       (20*I)*Pi*G[1, 0, 1, 0, x] + 21*Pi^2*G[1, 0, 1, 0, x] + 
       ((44*I)/3)*Pi*G[1, 0, 1, 1, x] + (26*Pi^2*G[1, 0, 1, 1, x])/3 - 
       112*G[1, 1, 0, 0, x] - (74*I)*Pi*G[1, 1, 0, 0, x] - 
       (29*Pi^2*G[1, 1, 0, 0, x])/3 - (64*I)*Pi*G[1, 1, 0, 1, x] - 
       (28*Pi^2*G[1, 1, 0, 1, x])/3 + (96*I)*Pi*G[1, 1, 1, 0, x] - 
       48*Pi^2*G[1, 1, 1, 0, x] + 456*G[0, 0, 0, 0, 0, x] + 
       (28*I)*Pi*G[0, 0, 0, 0, 0, x] + 48*G[0, 0, 0, 0, 1, x] - 
       (112*I)*Pi*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] - 
       (184*I)*Pi*G[0, 0, 0, 1, 0, x] - 58*G[0, 0, 0, 1, 1, x] + 
       (20*I)*Pi*G[0, 0, 0, 1, 1, x] - 64*G[0, 0, 1, 0, 0, x] - 
       (260*I)*Pi*G[0, 0, 1, 0, 0, x] - (406*G[0, 0, 1, 0, 1, x])/3 + 
       (64*I)*Pi*G[0, 0, 1, 0, 1, x] - (406*G[0, 0, 1, 1, 0, x])/3 + 
       (212*I)*Pi*G[0, 0, 1, 1, 0, x] + (590*G[0, 0, 1, 1, 1, x])/3 + 
       (28*I)*Pi*G[0, 0, 1, 1, 1, x] - 256*G[0, 1, 0, 0, 0, x] - 
       (208*I)*Pi*G[0, 1, 0, 0, 0, x] + (284*G[0, 1, 0, 0, 1, x])/3 + 
       (68*I)*Pi*G[0, 1, 0, 0, 1, x] + (284*G[0, 1, 0, 1, 0, x])/3 + 
       (106*I)*Pi*G[0, 1, 0, 1, 0, x] - (218*G[0, 1, 0, 1, 1, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, 1, 1, x] + (200*G[0, 1, 1, 0, 0, x])/3 + 
       (276*I)*Pi*G[0, 1, 1, 0, 0, x] - (134*G[0, 1, 1, 0, 1, x])/3 - 
       (134*G[0, 1, 1, 1, 0, x])/3 - (68*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (80*I)*Pi*G[0, 1, 1, 1, 1, x] - 340*G[1, 0, 0, 0, 0, x] - 
       (56*I)*Pi*G[1, 0, 0, 0, 0, x] + (326*G[1, 0, 0, 0, 1, x])/3 + 
       (132*I)*Pi*G[1, 0, 0, 0, 1, x] + (326*G[1, 0, 0, 1, 0, x])/3 + 
       (76*I)*Pi*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] - 
       (92*I)*Pi*G[1, 0, 0, 1, 1, x] + (58*G[1, 0, 1, 0, 0, x])/3 + 
       (80*I)*Pi*G[1, 0, 1, 0, 0, x] + (44*G[1, 0, 1, 0, 1, x])/3 - 
       (116*I)*Pi*G[1, 0, 1, 0, 1, x] + (44*G[1, 0, 1, 1, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] + (52*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       72*G[1, 1, 0, 0, 0, x] + (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       64*G[1, 1, 0, 0, 1, x] - (72*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       64*G[1, 1, 0, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 0, 1, 1, x] + 96*G[1, 1, 1, 0, 0, x] + 
       (48*I)*Pi*G[1, 1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       320*G[0, 0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 0, 1, x] - 
       32*G[0, 0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 0, 1, 1, x] - 
       144*G[0, 0, 0, 1, 0, 0, x] + 36*G[0, 0, 0, 1, 0, 1, x] + 
       36*G[0, 0, 0, 1, 1, 0, x] + 32*G[0, 0, 0, 1, 1, 1, x] - 
       280*G[0, 0, 1, 0, 0, 0, x] + 72*G[0, 0, 1, 0, 0, 1, x] + 
       72*G[0, 0, 1, 0, 1, 0, x] + 40*G[0, 0, 1, 0, 1, 1, x] + 
       8*G[0, 0, 1, 1, 0, 0, x] + 252*G[0, 0, 1, 1, 0, 1, x] + 
       252*G[0, 0, 1, 1, 1, 0, x] - 272*G[0, 0, 1, 1, 1, 1, x] - 
       176*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
       40*G[0, 1, 0, 0, 1, 0, x] + 56*G[0, 1, 0, 0, 1, 1, x] + 
       74*G[0, 1, 0, 1, 0, 0, x] + 60*G[0, 1, 0, 1, 0, 1, x] + 
       60*G[0, 1, 0, 1, 1, 0, x] - 76*G[0, 1, 0, 1, 1, 1, x] + 
       436*G[0, 1, 1, 0, 0, 0, x] - 88*G[0, 1, 1, 0, 0, 1, x] - 
       88*G[0, 1, 1, 0, 1, 0, x] + 40*G[0, 1, 1, 0, 1, 1, x] - 
       36*G[0, 1, 1, 1, 0, 0, x] - 80*G[0, 1, 1, 1, 0, 1, x] - 
       80*G[0, 1, 1, 1, 1, 0, x] + 288*G[1, 0, 0, 0, 0, 0, x] - 
       140*G[1, 0, 0, 0, 0, 1, x] - 140*G[1, 0, 0, 0, 1, 0, x] + 
       192*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] - 
       16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] - 
       60*G[1, 0, 0, 1, 1, 1, x] + 164*G[1, 0, 1, 0, 0, 0, x] - 
       120*G[1, 0, 1, 0, 0, 1, x] - 120*G[1, 0, 1, 0, 1, 0, x] + 
       20*G[1, 0, 1, 0, 1, 1, x] - 100*G[1, 0, 1, 1, 0, 0, x] + 
       52*G[1, 0, 1, 1, 0, 1, x] + 52*G[1, 0, 1, 1, 1, 0, x] - 
       36*G[1, 1, 0, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 0, 1, x] + 
       64*G[1, 1, 0, 0, 1, 0, x] - 120*G[1, 1, 0, 0, 1, 1, x] + 
       32*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
       24*G[1, 1, 0, 1, 1, 0, x] - 96*G[1, 1, 1, 0, 0, 0, x] + 
       48*G[1, 1, 1, 0, 0, 1, x] + 48*G[1, 1, 1, 0, 1, 0, x] - 
       48*G[1, 1, 1, 1, 0, 0, x] + 304*Zeta[3] + (209*I)*Pi*Zeta[3] - 
       (385*Pi^2*Zeta[3])/3 + ((98*I)/3)*Pi^3*Zeta[3] + 
       (269*G[0, x]*Zeta[3])/3 + (188*I)*Pi*G[0, x]*Zeta[3] + 
       76*Pi^2*G[0, x]*Zeta[3] - 132*G[1, x]*Zeta[3] - 
       (290*I)*Pi*G[1, x]*Zeta[3] - (100*Pi^2*G[1, x]*Zeta[3])/3 + 
       222*G[0, 0, x]*Zeta[3] - (220*I)*Pi*G[0, 0, x]*Zeta[3] - 
       88*G[0, 1, x]*Zeta[3] + (172*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (290*G[1, 0, x]*Zeta[3])/3 + (76*I)*Pi*G[1, 0, x]*Zeta[3] + 
       160*G[1, 1, x]*Zeta[3] - (32*I)*Pi*G[1, 1, x]*Zeta[3] + 
       4*G[0, 0, 0, x]*Zeta[3] + 92*G[0, 0, 1, x]*Zeta[3] - 
       24*G[0, 1, 0, x]*Zeta[3] + 84*G[0, 1, 1, x]*Zeta[3] - 
       120*G[1, 0, 0, x]*Zeta[3] + 136*G[1, 0, 1, x]*Zeta[3] + 
       24*G[1, 1, 0, x]*Zeta[3] - 96*G[1, 1, 1, x]*Zeta[3] + 28*Zeta[3]^2 + 
       (272*Zeta[5])/3 + (94*I)*Pi*Zeta[5] - 238*G[0, x]*Zeta[5] + 
       2*G[1, x]*Zeta[5]))/Nc^3 + 
   Nc^3*(-59208167/104976 - ((173599*I)/486)*Pi + (2798491*Pi^2)/69984 + 
     ((19*I)/216)*Pi^3 - (12485*Pi^4)/1944 - ((503*I)/540)*Pi^5 + 
     (20819*Pi^6)/58320 - (328541*G[1, x])/1458 + ((21521*I)/216)*Pi*
      G[1, x] + (20972*Pi^2*G[1, x])/243 + ((2005*I)/54)*Pi^3*G[1, x] - 
     (27*Pi^4*G[1, x])/5 - ((107*I)/60)*Pi^5*G[1, x] - 
     ((4084*I)/9)*Pi*G[0, 1, x] + (256*Pi^2*G[0, 1, x])/3 - 
     ((19*I)/3)*Pi^3*G[0, 1, x] + (47*Pi^4*G[0, 1, x])/45 + 
     (1075*G[1, 1, x])/3 + ((3202*I)/27)*Pi*G[1, 1, x] - 
     (92*Pi^2*G[1, 1, x])/9 + ((49*I)/3)*Pi^3*G[1, 1, x] - 
     (23*Pi^4*G[1, 1, x])/45 + ((46*I)/3)*Pi*G[0, 0, 1, x] - 
     (80*Pi^2*G[0, 0, 1, x])/3 - (2*I)*Pi^3*G[0, 0, 1, x] - 
     (4084*G[0, 1, 1, x])/9 + ((137*I)/3)*Pi*G[0, 1, 1, x] + 
     (583*Pi^2*G[0, 1, 1, x])/9 - (2*I)*Pi^3*G[0, 1, 1, x] + 
     (147*I)*Pi*G[1, 0, 1, x] + (104*Pi^2*G[1, 0, 1, x])/9 - 
     ((4*I)/3)*Pi^3*G[1, 0, 1, x] + (742*G[1, 1, 1, x])/9 - 
     ((101*I)/3)*Pi*G[1, 1, 1, x] - (143*Pi^2*G[1, 1, 1, x])/3 + 
     ((4*I)/3)*Pi^3*G[1, 1, 1, x] + (112*I)*Pi*G[0, 0, 0, 1, x] - 
     12*Pi^2*G[0, 0, 0, 1, x] + (46*G[0, 0, 1, 1, x])/3 - 
     (168*I)*Pi*G[0, 0, 1, 1, x] - 18*Pi^2*G[0, 0, 1, 1, x] - 
     (136*I)*Pi*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (601*G[0, 1, 1, 1, x])/3 + ((152*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (58*Pi^2*G[0, 1, 1, 1, x])/3 - 32*Pi^2*G[1, 0, 0, 1, x] + 
     147*G[1, 0, 1, 1, x] + ((128*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     8*Pi^2*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, x] + 
     (28*Pi^2*G[1, 1, 0, 1, x])/3 - (493*G[1, 1, 1, 1, x])/3 + 
     ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (46*Pi^2*G[1, 1, 1, 1, x])/3 - 
     (24*I)*Pi*G[0, 0, 0, 0, 1, x] + 112*G[0, 0, 0, 1, 1, x] + 
     (48*I)*Pi*G[0, 0, 0, 1, 1, x] - 264*G[0, 0, 1, 1, 1, x] - 
     (24*I)*Pi*G[0, 0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     136*G[0, 1, 0, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (48*I)*Pi*G[0, 1, 1, 0, 1, x] + (596*G[0, 1, 1, 1, 1, x])/3 + 
     (8*I)*Pi*G[0, 1, 1, 1, 1, x] + (48*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (244*G[1, 0, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (24*I)*Pi*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 1, x] - 
     (16*I)*Pi*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     88*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] + 
     48*G[0, 0, 0, 1, 1, 1, x] - 96*G[0, 0, 1, 1, 1, 1, x] + 
     24*G[0, 1, 0, 0, 1, 1, x] - 80*G[0, 1, 0, 1, 1, 1, x] - 
     48*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 1, 1, x] + 
     24*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 1, 1, x] - 
     16*G[1, 1, 0, 1, 1, 1, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
     40*G[1, 1, 1, 1, 1, 1, x] + Log[mu2]^6*(1/6 - RATIO[x]/6) + 
     Log[mu2]^5*(-14/9 - G[1, x] + (14/9 + G[1, x])*RATIO[x]) + 
     Log[mu2]^4*(-11/3 - (I/3)*Pi + Pi^2/4 + (67*G[1, x])/9 - I*Pi*G[1, x] + 
       4*G[1, 1, x] + (11/3 + (I/3)*Pi - Pi^2/4 - (67*G[1, x])/9 + 
         I*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x]) - (57469*Zeta[3])/486 + 
     ((3352*I)/27)*Pi*Zeta[3] - (125*Pi^2*Zeta[3])/3 - 
     ((10*I)/3)*Pi^3*Zeta[3] + (3691*G[1, x]*Zeta[3])/27 + 
     ((328*I)/9)*Pi*G[1, x]*Zeta[3] - (89*Pi^2*G[1, x]*Zeta[3])/9 + 
     32*G[0, 1, x]*Zeta[3] - (16*I)*Pi*G[0, 1, x]*Zeta[3] + 
     72*G[1, 1, x]*Zeta[3] + 72*G[0, 0, 1, x]*Zeta[3] + 
     24*G[0, 1, 1, x]*Zeta[3] + 24*G[1, 0, 1, x]*Zeta[3] + 
     36*G[1, 1, 1, x]*Zeta[3] + (692*Zeta[3]^2)/9 + 
     Log[mu2]^3*(2581/108 + ((100*I)/27)*Pi - (17*Pi^2)/18 + 
       (496*G[1, x])/27 + ((112*I)/9)*Pi*G[1, x] - Pi^2*G[1, x] - 
       (52*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] - 8*G[1, 1, 1, x] + 
       RATIO[x]*(-2581/108 - ((100*I)/27)*Pi + (17*Pi^2)/18 - 
         (496*G[1, x])/27 - ((112*I)/9)*Pi*G[1, x] + Pi^2*G[1, x] + 
         (52*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] + 8*G[1, 1, 1, x] - 
         14*Zeta[3]) + 14*Zeta[3]) + RATIO[x^(-1)]*
      (((-1075*I)/3)*Pi*G[1, x] + (260*Pi^2*G[1, x])/3 + (2*I)*Pi^3*G[1, x] - 
       (64*I)*Pi*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - (1075*G[1, 1, x])/3 - 
       (36*I)*Pi*G[1, 1, x] + 18*Pi^2*G[1, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
       64*G[0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, x] + 60*G[1, 1, 1, x] + 
       (24*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 1, 1, x] - 48*G[0, 1, 1, 1, x] + 
       96*G[1, 1, 1, 1, x] - 72*G[1, x]*Zeta[3]) + 
     Log[mu2]^2*(93233/1296 + ((89*I)/12)*Pi - (67*Pi^2)/18 - (I/3)*Pi^3 + 
       (83*Pi^4)/120 - (1157*G[1, x])/18 - ((200*I)/9)*Pi*G[1, x] - 
       (9*Pi^2*G[1, x])/2 - I*Pi^3*G[1, x] + ((58*I)/3)*Pi*G[0, 1, x] + 
       (2*Pi^2*G[0, 1, x])/3 - (232*G[1, 1, x])/3 - 
       ((178*I)/3)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, x] + (58*G[0, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] - (22*G[1, 1, 1, x])/3 - 
       (28*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 1, x] + ((12*I)*Pi*G[1, x] + 12*G[1, 1, x])*
        RATIO[x^(-1)] - (464*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 
       30*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-11*Pi^4)/30 - 
         2*Pi^2*G[0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 0, 1, 1, x] + 
         (12*I)*Pi*Zeta[3]) + RATIO[x]*(-93233/1296 - ((89*I)/12)*Pi + 
         (103*Pi^2)/18 + (I/3)*Pi^3 - (13*Pi^4)/40 + (1157*G[1, x])/18 + 
         ((92*I)/9)*Pi*G[1, x] + (5*Pi^2*G[1, x])/2 + I*Pi^3*G[1, x] - 
         ((22*I)/3)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
         (196*G[1, 1, x])/3 + ((178*I)/3)*Pi*G[1, 1, x] + 
         (2*Pi^2*G[1, 1, x])/3 - (22*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] + (22*G[1, 1, 1, x])/3 + 
         (28*I)*Pi*G[1, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 1, 1, 1, x] + 
         (464*Zeta[3])/9 - (8*I)*Pi*Zeta[3] + 30*G[1, x]*Zeta[3])) + 
     262*Zeta[5] - (76*I)*Pi*Zeta[5] + 44*G[1, x]*Zeta[5] + 
     Log[mu2]*(-96128/729 - ((18601*I)/162)*Pi + (12719*Pi^2)/1944 + 
       ((13*I)/9)*Pi^3 - (1877*Pi^4)/540 - (55879*G[1, x])/216 - 
       ((2495*I)/27)*Pi*G[1, x] + (584*Pi^2*G[1, x])/9 + (5*I)*Pi^3*G[1, x] - 
       (83*Pi^4*G[1, x])/60 - ((464*I)/3)*Pi*G[0, 1, x] - 
       (16*Pi^2*G[0, 1, x])/3 + (976*G[1, 1, x])/27 - (24*I)*Pi*G[1, 1, x] + 
       (148*Pi^2*G[1, 1, x])/3 + (4*I)*Pi^3*G[1, 1, x] + 
       (96*I)*Pi*G[0, 0, 1, x] - (464*G[0, 1, 1, x])/3 - 
       ((328*I)/3)*Pi*G[0, 1, 1, x] - (8*Pi^2*G[0, 1, 1, x])/3 - 
       ((116*I)/3)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 
       (392*G[1, 1, 1, x])/3 + (76*I)*Pi*G[1, 1, 1, x] + 
       16*Pi^2*G[1, 1, 1, x] + 96*G[0, 0, 1, 1, x] + 
       (48*I)*Pi*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 1, 0, 1, x] - 
       148*G[0, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, x] + 
       (24*I)*Pi*G[1, 0, 0, 1, x] - (116*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + (272*G[1, 1, 1, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, x] + 
       40*G[1, 1, 1, 1, 1, x] + ((-96*I)*Pi*G[1, x] - 96*G[1, 1, x] - 
         (48*I)*Pi*G[1, 1, x] - 72*G[1, 1, 1, x])*RATIO[x^(-1)] - 
       (2417*Zeta[3])/9 + ((68*I)/3)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/9 - 
       (20*G[1, x]*Zeta[3])/9 - (20*I)*Pi*G[1, x]*Zeta[3] + 
       8*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((44*Pi^4)/15 + 
         (11*Pi^4*G[1, x])/15 + 16*Pi^2*G[0, 1, x] - 
         (96*I)*Pi*G[0, 0, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] - 96*G[0, 0, 1, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - 72*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 1, x] - 
         (96*I)*Pi*Zeta[3] - (24*I)*Pi*G[1, x]*Zeta[3]) + 
       RATIO[x]*(96128/729 + ((18601*I)/162)*Pi - (43823*Pi^2)/1944 - 
         ((13*I)/9)*Pi^3 + (293*Pi^4)/540 + (55879*G[1, x])/216 + 
         ((5087*I)/27)*Pi*G[1, x] - (476*Pi^2*G[1, x])/9 - 
         (5*I)*Pi^3*G[1, x] + (13*Pi^4*G[1, x])/20 + ((176*I)/3)*Pi*
          G[0, 1, x] - (32*Pi^2*G[0, 1, x])/3 + (1616*G[1, 1, x])/27 + 
         (72*I)*Pi*G[1, 1, x] - (124*Pi^2*G[1, 1, x])/3 - 
         (4*I)*Pi^3*G[1, 1, x] + (176*G[0, 1, 1, x])/3 + 
         ((184*I)/3)*Pi*G[0, 1, 1, x] - (16*Pi^2*G[0, 1, 1, x])/3 + 
         ((44*I)/3)*Pi*G[1, 0, 1, x] - (8*Pi^2*G[1, 0, 1, x])/3 - 
         (176*G[1, 1, 1, x])/3 - (76*I)*Pi*G[1, 1, 1, x] - 
         16*Pi^2*G[1, 1, 1, x] + 76*G[0, 1, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, x] + (44*G[1, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 1, 1, x] - (272*G[1, 1, 1, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 1, 1, x] + 32*G[0, 1, 1, 1, 1, x] + 
         8*G[1, 0, 1, 1, 1, x] - 40*G[1, 1, 1, 1, 1, x] + (2417*Zeta[3])/9 + 
         ((220*I)/3)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/9 + (20*G[1, x]*Zeta[3])/
          9 + (44*I)*Pi*G[1, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 
         136*Zeta[5]) + 136*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      ((7931*Pi^4)/1080 - ((203*I)/360)*Pi^5 - (397*Pi^6)/3780 + 
       (22*Pi^4*G[1, x])/15 + ((17*I)/15)*Pi^5*G[1, x] + 
       (721*Pi^2*G[0, 1, x])/18 + ((101*I)/6)*Pi^3*G[0, 1, x] - 
       (9*Pi^4*G[0, 1, x])/5 - (11*Pi^4*G[1, 1, x])/15 - 
       ((721*I)/3)*Pi*G[0, 0, 1, x] + (128*Pi^2*G[0, 0, 1, x])/3 + 
       (2*I)*Pi^3*G[0, 0, 1, x] - (83*Pi^2*G[0, 1, 1, x])/3 + 
       (6*I)*Pi^3*G[0, 1, 1, x] + 8*Pi^2*G[1, 0, 1, x] + 
       (4*I)*Pi^3*G[1, 0, 1, x] - (88*I)*Pi*G[0, 0, 0, 1, x] + 
       12*Pi^2*G[0, 0, 0, 1, x] - (721*G[0, 0, 1, 1, x])/3 + 
       (108*I)*Pi*G[0, 0, 1, 1, x] + 18*Pi^2*G[0, 0, 1, 1, x] + 
       (171*I)*Pi*G[0, 1, 0, 1, x] - 4*Pi^2*G[0, 1, 0, 1, x] - 
       12*Pi^2*G[0, 1, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, 1, x] + 
       32*Pi^2*G[1, 0, 0, 1, x] - 4*Pi^2*G[1, 1, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 88*G[0, 0, 0, 1, 1, x] - 
       (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 204*G[0, 0, 1, 1, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       171*G[0, 1, 0, 1, 1, x] + (72*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (60*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[1, 0, 0, 1, 1, x] - 
       (48*I)*Pi*G[1, 0, 0, 1, 1, x] + (24*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       24*G[0, 0, 0, 0, 1, 1, x] - 48*G[0, 0, 0, 1, 1, 1, x] + 
       96*G[0, 0, 1, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 1, 1, x] + 
       96*G[0, 1, 0, 1, 1, 1, x] + 60*G[0, 1, 1, 0, 1, 1, x] - 
       24*G[1, 0, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 1, 1, x] - 
       ((721*I)/3)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/3 + (4*I)*Pi^3*Zeta[3] - 
       (48*I)*Pi*G[1, x]*Zeta[3] + 24*Pi^2*G[1, x]*Zeta[3] - 
       221*G[0, 1, x]*Zeta[3] + (24*I)*Pi*G[1, 1, x]*Zeta[3] - 
       72*G[0, 0, 1, x]*Zeta[3] - 60*G[0, 1, 1, x]*Zeta[3] - 
       24*G[1, 0, 1, x]*Zeta[3] - 30*Zeta[3]^2 - (665*Zeta[5])/2 + 
       (162*I)*Pi*Zeta[5] - 60*G[1, x]*Zeta[5]) + 
     RATIO[x]*(59208167/104976 + ((173599*I)/486)*Pi - (6978091*Pi^2)/69984 - 
       ((4087*I)/216)*Pi^3 + (38539*Pi^4)/9720 + ((821*I)/540)*Pi^5 - 
       (102857*Pi^6)/408240 + (328541*G[1, x])/1458 + 
       ((55879*I)/216)*Pi*G[1, x] - (55039*Pi^2*G[1, x])/486 - 
       ((656*I)/27)*Pi^3*G[1, x] + (43*Pi^4*G[1, x])/15 + 
       ((13*I)/20)*Pi^5*G[1, x] + ((1282*I)/9)*Pi*G[0, 1, x] - 
       (377*Pi^2*G[0, 1, x])/9 - (7*I)*Pi^3*G[0, 1, x] + 
       (34*Pi^4*G[0, 1, x])/45 - ((2230*I)/27)*Pi*G[1, 1, x] - 
       (211*Pi^2*G[1, 1, x])/9 - ((31*I)/3)*Pi^3*G[1, 1, x] + 
       (56*Pi^4*G[1, 1, x])/45 + (36*I)*Pi*G[0, 0, 1, x] + 
       (1282*G[0, 1, 1, x])/9 - ((29*I)/3)*Pi*G[0, 1, 1, x] - 
       (145*Pi^2*G[0, 1, 1, x])/9 - (4*I)*Pi^3*G[0, 1, 1, x] - 
       (36*I)*Pi*G[1, 0, 1, x] - (176*Pi^2*G[1, 0, 1, x])/9 - 
       ((8*I)/3)*Pi^3*G[1, 0, 1, x] - (1282*G[1, 1, 1, x])/9 + 
       ((29*I)/3)*Pi*G[1, 1, 1, x] + (107*Pi^2*G[1, 1, 1, x])/3 - 
       ((4*I)/3)*Pi^3*G[1, 1, 1, x] + 36*G[0, 0, 1, 1, x] - 
       (44*I)*Pi*G[0, 1, 0, 1, x] + (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (205*G[0, 1, 1, 1, x])/3 - ((80*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (22*Pi^2*G[0, 1, 1, 1, x])/3 - 36*G[1, 0, 1, 1, x] + 
       ((88*I)/3)*Pi*G[1, 0, 1, 1, x] - 8*Pi^2*G[1, 0, 1, 1, x] + 
       (44*I)*Pi*G[1, 1, 0, 1, x] - (16*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (205*G[1, 1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 
       (46*Pi^2*G[1, 1, 1, 1, x])/3 - 44*G[0, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (308*G[0, 1, 1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (44*G[1, 0, 1, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       44*G[1, 1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 88*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
       40*G[0, 1, 1, 1, 1, 1, x] + 16*G[1, 1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 1, 1, x] + 
       (159043*Zeta[3])/486 + ((410*I)/27)*Pi*Zeta[3] - 
       (107*Pi^2*Zeta[3])/3 - ((2*I)/3)*Pi^3*Zeta[3] - 
       (6742*G[1, x]*Zeta[3])/27 - ((112*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (127*Pi^2*G[1, x]*Zeta[3])/9 + 132*G[0, 1, x]*Zeta[3] + 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] - 132*G[1, 1, x]*Zeta[3] - 
       (24*I)*Pi*G[1, 1, x]*Zeta[3] + 36*G[0, 1, 1, x]*Zeta[3] - 
       36*G[1, 1, 1, x]*Zeta[3] - (422*Zeta[3]^2)/9 + 108*Zeta[5] - 
       (86*I)*Pi*Zeta[5] + 16*G[1, x]*Zeta[5])) + 
   Nc*(-152592883/104976 - ((19255039*I)/11664)*Pi + (50506295*Pi^2)/69984 + 
     ((499291*I)/1944)*Pi^3 - (15082*Pi^4)/405 - ((5339*I)/1080)*Pi^5 + 
     (95083*Pi^6)/408240 - (5929897*G[0, x])/5832 + 
     ((32927*I)/162)*Pi*G[0, x] - (12997*Pi^2*G[0, x])/486 + 
     ((415*I)/18)*Pi^3*G[0, x] - (311*Pi^4*G[0, x])/180 + 
     ((91*I)/45)*Pi^5*G[0, x] + (243464*G[1, x])/729 - 
     ((220585*I)/324)*Pi*G[1, x] + (30563*Pi^2*G[1, x])/243 - 
     ((895*I)/27)*Pi^3*G[1, x] - (749*Pi^4*G[1, x])/540 + 
     ((616*I)/135)*Pi^5*G[1, x] + (382561*G[0, 0, x])/324 + 
     ((1570*I)/9)*Pi*G[0, 0, x] - (545*Pi^2*G[0, 0, x])/9 - 
     ((71*I)/9)*Pi^3*G[0, 0, x] + (401*Pi^4*G[0, 0, x])/90 - 
     (6056*G[0, 1, x])/27 + ((20366*I)/27)*Pi*G[0, 1, x] - 
     75*Pi^2*G[0, 1, x] + ((254*I)/3)*Pi^3*G[0, 1, x] - 
     (99*Pi^4*G[0, 1, x])/10 - (6056*G[1, 0, x])/27 - 
     ((27299*I)/54)*Pi*G[1, 0, x] + (385*Pi^2*G[1, 0, x])/9 - 
     ((50*I)/9)*Pi^3*G[1, 0, x] + (37*Pi^4*G[1, 0, x])/9 - 
     (1862*G[1, 1, x])/3 - ((517*I)/3)*Pi*G[1, 1, x] - 
     (953*Pi^2*G[1, 1, x])/9 - ((656*I)/9)*Pi^3*G[1, 1, x] - 
     (442*Pi^4*G[1, 1, x])/45 - (2930*G[0, 0, 0, x])/9 + 
     ((374*I)/9)*Pi*G[0, 0, 0, x] - 52*Pi^2*G[0, 0, 0, x] - 
     ((2*I)/3)*Pi^3*G[0, 0, 0, x] + (5299*G[0, 0, 1, x])/27 - 
     ((8*I)/3)*Pi*G[0, 0, 1, x] + (916*Pi^2*G[0, 0, 1, x])/9 + 
     ((32*I)/3)*Pi^3*G[0, 0, 1, x] + (5299*G[0, 1, 0, x])/27 + 
     ((82*I)/9)*Pi*G[0, 1, 0, x] + (998*Pi^2*G[0, 1, 0, x])/9 - 
     ((50*I)/3)*Pi^3*G[0, 1, 0, x] + (6239*G[0, 1, 1, x])/9 - 
     ((589*I)/3)*Pi*G[0, 1, 1, x] - (679*Pi^2*G[0, 1, 1, x])/3 - 
     (10*I)*Pi^3*G[0, 1, 1, x] - (22195*G[1, 0, 0, x])/54 - 
     ((94*I)/3)*Pi*G[1, 0, 0, x] + (409*Pi^2*G[1, 0, 0, x])/9 - 
     ((212*I)/9)*Pi^3*G[1, 0, 0, x] + (122*G[1, 0, 1, x])/3 - 
     ((898*I)/3)*Pi*G[1, 0, 1, x] - (326*Pi^2*G[1, 0, 1, x])/3 + 
     ((302*I)/9)*Pi^3*G[1, 0, 1, x] + (122*G[1, 1, 0, x])/3 + 
     ((839*I)/3)*Pi*G[1, 1, 0, x] + (74*Pi^2*G[1, 1, 0, x])/9 + 
     ((58*I)/9)*Pi^3*G[1, 1, 0, x] - (1841*G[1, 1, 1, x])/9 + 
     (275*I)*Pi*G[1, 1, 1, x] + (1580*Pi^2*G[1, 1, 1, x])/9 - 
     ((262*I)/9)*Pi^3*G[1, 1, 1, x] - (106*G[0, 0, 0, 0, x])/9 + 
     ((100*I)/3)*Pi*G[0, 0, 0, 0, x] + 24*Pi^2*G[0, 0, 0, 0, x] - 
     (364*G[0, 0, 0, 1, x])/3 - (170*I)*Pi*G[0, 0, 0, 1, x] - 
     (470*Pi^2*G[0, 0, 0, 1, x])/9 - (364*G[0, 0, 1, 0, x])/3 + 
     ((116*I)/3)*Pi*G[0, 0, 1, 0, x] - (530*Pi^2*G[0, 0, 1, 0, x])/9 + 
     (80*G[0, 0, 1, 1, x])/3 + (298*I)*Pi*G[0, 0, 1, 1, x] + 
     (904*Pi^2*G[0, 0, 1, 1, x])/9 - (1409*G[0, 1, 0, 0, x])/9 + 
     ((64*I)/3)*Pi*G[0, 1, 0, 0, x] - (160*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (221*G[0, 1, 0, 1, x])/3 + (372*I)*Pi*G[0, 1, 0, 1, x] + 
     (718*Pi^2*G[0, 1, 0, 1, x])/9 + (221*G[0, 1, 1, 0, x])/3 - 
     (270*I)*Pi*G[0, 1, 1, 0, x] + (502*Pi^2*G[0, 1, 1, 0, x])/9 - 
     (1576*G[0, 1, 1, 1, x])/3 - ((424*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (728*Pi^2*G[0, 1, 1, 1, x])/9 - (154*G[1, 0, 0, 0, x])/3 - 
     ((68*I)/3)*Pi*G[1, 0, 0, 0, x] + (112*Pi^2*G[1, 0, 0, 0, x])/9 - 
     (56*G[1, 0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (814*Pi^2*G[1, 0, 0, 1, x])/9 - (56*G[1, 0, 1, 0, x])/3 + 
     ((358*I)/3)*Pi*G[1, 0, 1, 0, x] - (194*Pi^2*G[1, 0, 1, 0, x])/9 - 
     (854*G[1, 0, 1, 1, x])/3 + ((26*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     4*Pi^2*G[1, 0, 1, 1, x] + (674*G[1, 1, 0, 0, x])/3 - 
     ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - (2*Pi^2*G[1, 1, 0, 0, x])/9 + 
     51*G[1, 1, 0, 1, x] - ((140*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (206*Pi^2*G[1, 1, 0, 1, x])/9 + 51*G[1, 1, 1, 0, x] - 
     (16*I)*Pi*G[1, 1, 1, 0, x] + (430*Pi^2*G[1, 1, 1, 0, x])/9 + 
     (1642*G[1, 1, 1, 1, x])/3 - ((304*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (76*Pi^2*G[1, 1, 1, 1, x])/3 - 40*G[0, 0, 0, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, 0, 0, x] + 180*G[0, 0, 0, 0, 1, x] + 
     (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 180*G[0, 0, 0, 1, 0, x] + 
     ((172*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - (862*G[0, 0, 0, 1, 1, x])/3 - 
     ((28*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + (668*G[0, 0, 1, 0, 0, x])/3 + 
     ((148*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (364*G[0, 0, 1, 0, 1, x])/3 - 
     ((76*I)/3)*Pi*G[0, 0, 1, 0, 1, x] - (364*G[0, 0, 1, 1, 0, x])/3 + 
     ((232*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (1814*G[0, 0, 1, 1, 1, x])/3 + 
     ((344*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + (568*G[0, 1, 0, 0, 0, x])/3 - 
     (40*I)*Pi*G[0, 1, 0, 0, 0, x] - (152*G[0, 1, 0, 0, 1, x])/3 + 
     (12*I)*Pi*G[0, 1, 0, 0, 1, x] - (152*G[0, 1, 0, 1, 0, x])/3 + 
     ((244*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (1348*G[0, 1, 0, 1, 1, x])/3 + 
     ((56*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - (1286*G[0, 1, 1, 0, 0, x])/3 + 
     ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + (556*G[0, 1, 1, 0, 1, x])/3 + 
     ((128*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + (556*G[0, 1, 1, 1, 0, x])/3 - 
     ((68*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - (2140*G[0, 1, 1, 1, 1, x])/3 - 
     ((184*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (604*G[1, 0, 0, 0, 0, x])/3 - 
     ((568*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - (376*G[1, 0, 0, 0, 1, x])/3 - 
     ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - (376*G[1, 0, 0, 1, 0, x])/3 + 
     ((368*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (356*G[1, 0, 0, 1, 1, x])/3 - 
     ((368*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (242*G[1, 0, 1, 0, 0, x])/3 + 
     ((488*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (64*G[1, 0, 1, 0, 1, x])/3 - 
     ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (64*G[1, 0, 1, 1, 0, x])/3 - 
     (128*I)*Pi*G[1, 0, 1, 1, 0, x] - (466*G[1, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 1, x] + (220*G[1, 1, 0, 0, 0, x])/3 - 
     ((136*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - (16*G[1, 1, 0, 0, 1, x])/3 + 
     ((520*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - (16*G[1, 1, 0, 1, 0, x])/3 + 
     ((20*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 104*G[1, 1, 0, 1, 1, x] - 
     ((140*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (80*G[1, 1, 1, 0, 0, x])/3 - 
     ((52*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (316*G[1, 1, 1, 0, 1, x])/3 - 
     ((236*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (316*G[1, 1, 1, 1, 0, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, 0, x] + 264*G[1, 1, 1, 1, 1, x] + 
     (96*I)*Pi*G[1, 1, 1, 1, 1, x] + 32*G[0, 0, 0, 0, 0, 0, x] - 
     56*G[0, 0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 0, 1, 0, x] + 
     96*G[0, 0, 0, 0, 1, 1, x] - 32*G[0, 0, 0, 1, 0, 0, x] + 
     (220*G[0, 0, 0, 1, 0, 1, x])/3 + (220*G[0, 0, 0, 1, 1, 0, x])/3 - 
     (200*G[0, 0, 0, 1, 1, 1, x])/3 - 56*G[0, 0, 1, 0, 0, 0, x] + 
     (316*G[0, 0, 1, 0, 0, 1, x])/3 + (316*G[0, 0, 1, 0, 1, 0, x])/3 - 
     (344*G[0, 0, 1, 0, 1, 1, x])/3 + 216*G[0, 0, 1, 1, 0, 0, x] - 
     (368*G[0, 0, 1, 1, 0, 1, x])/3 - (368*G[0, 0, 1, 1, 1, 0, x])/3 + 
     (1312*G[0, 0, 1, 1, 1, 1, x])/3 - 136*G[0, 1, 0, 0, 0, 0, x] + 
     112*G[0, 1, 0, 0, 0, 1, x] + 112*G[0, 1, 0, 0, 1, 0, x] - 
     84*G[0, 1, 0, 0, 1, 1, x] + 172*G[0, 1, 0, 1, 0, 0, x] - 
     (224*G[0, 1, 0, 1, 0, 1, x])/3 - (224*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (568*G[0, 1, 0, 1, 1, 1, x])/3 + 160*G[0, 1, 1, 0, 0, 0, x] - 
     (152*G[0, 1, 1, 0, 0, 1, x])/3 - (152*G[0, 1, 1, 0, 1, 0, x])/3 + 
     (352*G[0, 1, 1, 0, 1, 1, x])/3 - 4*G[0, 1, 1, 1, 0, 0, x] + 
     (16*G[0, 1, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 1, 0, x])/3 - 
     (704*G[0, 1, 1, 1, 1, 1, x])/3 - (800*G[1, 0, 0, 0, 0, 0, x])/3 + 
     (88*G[1, 0, 0, 0, 0, 1, x])/3 + (88*G[1, 0, 0, 0, 1, 0, x])/3 - 
     32*G[1, 0, 0, 0, 1, 1, x] + (376*G[1, 0, 0, 1, 0, 0, x])/3 + 
     (88*G[1, 0, 0, 1, 0, 1, x])/3 + (88*G[1, 0, 0, 1, 1, 0, x])/3 - 
     80*G[1, 0, 0, 1, 1, 1, x] + (592*G[1, 0, 1, 0, 0, 0, x])/3 + 
     (40*G[1, 0, 1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, 1, 0, x])/3 - 
     40*G[1, 0, 1, 0, 1, 1, x] - 64*G[1, 0, 1, 1, 0, 0, x] - 
     80*G[1, 0, 1, 1, 0, 1, x] - 80*G[1, 0, 1, 1, 1, 0, x] + 
     16*G[1, 0, 1, 1, 1, 1, x] + (16*G[1, 1, 0, 0, 0, 0, x])/3 + 
     (40*G[1, 1, 0, 0, 0, 1, x])/3 + (40*G[1, 1, 0, 0, 1, 0, x])/3 + 
     136*G[1, 1, 0, 0, 1, 1, x] - (32*G[1, 1, 0, 1, 0, 0, x])/3 - 
     (20*G[1, 1, 0, 1, 0, 1, x])/3 - (20*G[1, 1, 0, 1, 1, 0, x])/3 - 
     48*G[1, 1, 0, 1, 1, 1, x] + (208*G[1, 1, 1, 0, 0, 0, x])/3 - 
     (236*G[1, 1, 1, 0, 0, 1, x])/3 - (236*G[1, 1, 1, 0, 1, 0, x])/3 + 
     24*G[1, 1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 1, 0, 0, x] + 
     96*G[1, 1, 1, 1, 0, 1, x] + 96*G[1, 1, 1, 1, 1, 0, x] + 
     160*G[1, 1, 1, 1, 1, 1, x] + Log[mu2]^6*(-1/2 + RATIO[x]/2) + 
     Log[mu2]^5*(29/18 - I*Pi - 2*G[0, x] + 4*G[1, x] + 
       (-29/18 + I*Pi + 2*G[0, x] - 4*G[1, x])*RATIO[x]) + 
     Log[mu2]^4*(19 + ((101*I)/18)*Pi + Pi^2/12 + (125*G[0, x])/9 - 
       (49*G[1, x])/3 + (8*I)*Pi*G[1, x] + 6*G[0, 0, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 16*G[1, 1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + (-19 - ((119*I)/18)*Pi - Pi^2/12 - 
         (134*G[0, x])/9 + (2*I)*Pi*G[0, x] + (49*G[1, x])/3 - 
         (8*I)*Pi*G[1, x] - 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 
         16*G[1, 1, x])*RATIO[x]) + (-3*Pi^2 - 6*G[0, 0, x] + 6*G[0, 1, x] + 
       6*G[1, 0, x] - 6*G[1, 1, x])*RATIO[x^2] + (15331*Zeta[3])/486 - 
     ((2135*I)/9)*Pi*Zeta[3] + (445*Pi^2*Zeta[3])/18 + 
     ((169*I)/9)*Pi^3*Zeta[3] + (14786*G[0, x]*Zeta[3])/27 + 
     ((176*I)/3)*Pi*G[0, x]*Zeta[3] + (200*Pi^2*G[0, x]*Zeta[3])/9 + 
     (2230*G[1, x]*Zeta[3])/27 - ((82*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (307*Pi^2*G[1, x]*Zeta[3])/9 - (1220*G[0, 0, x]*Zeta[3])/9 + 
     ((4*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 602*G[0, 1, x]*Zeta[3] - 
     ((272*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 64*G[1, 0, x]*Zeta[3] + 
     ((220*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (448*G[1, 1, x]*Zeta[3])/3 - 
     ((524*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 84*G[0, 0, 0, x]*Zeta[3] + 
     (136*G[0, 0, 1, x]*Zeta[3])/3 - 136*G[0, 1, 0, x]*Zeta[3] - 
     (368*G[0, 1, 1, x]*Zeta[3])/3 - (364*G[1, 0, 0, x]*Zeta[3])/3 + 
     (32*G[1, 0, 1, x]*Zeta[3])/3 - (184*G[1, 1, 0, x]*Zeta[3])/3 + 
     (116*G[1, 1, 1, x]*Zeta[3])/3 + (958*Zeta[3]^2)/9 + 
     RATIO[x^(-2)]*((-2*Pi^2*G[1, 0, 1, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((1828*I)/3)*Pi*G[1, x] - (1286*Pi^2*G[1, x])/9 + 
       (48*I)*Pi^3*G[1, x] + ((296*I)/3)*Pi*G[0, 1, x] - 
       (2*Pi^2*G[0, 1, x])/3 - (60*I)*Pi*G[1, 0, x] + 80*Pi^2*G[1, 0, x] + 
       (1828*G[1, 1, x])/3 + ((280*I)/3)*Pi*G[1, 1, x] - 
       (211*Pi^2*G[1, 1, x])/3 - (80*I)*Pi*G[0, 0, 1, x] - 
       (32*I)*Pi*G[0, 1, 0, x] + (296*G[0, 1, 1, x])/3 + 
       (122*I)*Pi*G[0, 1, 1, x] - (32*I)*Pi*G[1, 0, 0, x] - 
       60*G[1, 0, 1, x] + (38*I)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/
        3 - 60*G[1, 1, 0, x] - (304*I)*Pi*G[1, 1, 0, x] - 
       (104*G[1, 1, 1, x])/3 - (96*I)*Pi*G[1, 1, 1, x] - 
       (5*Pi^2*G[1, 1, 1, x])/3 - 80*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 1, x] - 
       32*G[0, 1, 1, 0, x] + 170*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] - 
       32*G[1, 0, 1, 0, x] + 86*G[1, 0, 1, 1, x] - 
       (10*I)*Pi*G[1, 0, 1, 1, x] - 352*G[1, 1, 0, 0, x] + 
       64*G[1, 1, 0, 1, x] + (10*I)*Pi*G[1, 1, 0, 1, x] + 
       64*G[1, 1, 1, 0, x] - 376*G[1, 1, 1, 1, x] - 10*G[1, 0, 1, 1, 1, x] + 
       10*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*Zeta[3] - 244*G[1, x]*Zeta[3] + 
       (60*I)*Pi*G[1, x]*Zeta[3] + 20*G[1, 1, x]*Zeta[3]) + 
     Log[mu2]^3*(4451/108 + ((400*I)/9)*Pi - (407*Pi^2)/54 - I*Pi^3 + 
       (1292*G[0, x])/27 + ((14*I)/3)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 
       (2144*G[1, x])/27 - ((122*I)/3)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
       (320*G[0, 0, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] - (46*G[0, 1, x])/3 + 
       ((4*I)/3)*Pi*G[0, 1, x] - (46*G[1, 0, x])/3 + 
       ((4*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] - ((112*I)/3)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] - (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 - 
       (16*G[0, 1, 1, x])/3 - (28*G[1, 0, 0, x])/3 - (16*G[1, 0, 1, x])/3 - 
       (16*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] + 
       (((100*I)/9)*Pi*G[0, x] + (100*G[0, 0, x])/9 + (4*I)*Pi*G[0, 0, x] + 
         (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 6*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 16*Zeta[3] + 
       RATIO[x]*(-4451/108 - ((100*I)/3)*Pi + (407*Pi^2)/54 + I*Pi^3 - 
         (992*G[0, x])/27 - ((224*I)/9)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
         (2144*G[1, x])/27 + ((128*I)/3)*Pi*G[1, x] + (10*Pi^2*G[1, x])/3 + 
         (52*G[0, 0, x])/3 - ((32*I)/3)*Pi*G[0, 0, x] + (52*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, x] + (52*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] + ((112*I)/3)*Pi*
          G[1, 1, x] + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + 
         (16*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + 
         (16*G[1, 1, 0, x])/3 - 32*G[1, 1, 1, x] + 16*Zeta[3])) + 
     Log[mu2]^2*(-68983/432 - ((293*I)/4)*Pi - (55*Pi^2)/9 - 
       ((26*I)/9)*Pi^3 - (127*Pi^4)/360 - (1079*G[0, x])/9 - 
       ((313*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - ((2*I)/3)*Pi^3*G[0, x] - 
       77*G[1, x] - ((971*I)/9)*Pi*G[1, x] + (979*Pi^2*G[1, x])/18 + 
       ((4*I)/3)*Pi^3*G[1, x] - (314*G[0, 0, x])/3 - 
       ((10*I)/3)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - (221*G[0, 1, x])/3 - 
       ((262*I)/3)*Pi*G[0, 1, x] - (221*G[1, 0, x])/3 - 
       ((68*I)/3)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 + 204*G[1, 1, x] + 
       (136*I)*Pi*G[1, 1, x] + 20*Pi^2*G[1, 1, x] + (242*G[0, 0, 0, x])/3 - 
       (16*I)*Pi*G[0, 0, 0, x] + (68*G[0, 0, 1, x])/3 + 
       (32*I)*Pi*G[0, 0, 1, x] + (68*G[0, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, x] - 64*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
       (88*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + 
       22*G[1, 1, 1, x] + (112*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] + 
       12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] + 
       20*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
       16*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] + 12*G[1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, x] + 
       ((-40*I)*Pi*G[1, x] - 40*G[1, 1, x])*RATIO[x^(-1)] - (383*Zeta[3])/9 - 
       (22*I)*Pi*Zeta[3] - 84*G[0, x]*Zeta[3] + 74*G[1, x]*Zeta[3] + 
       RATIO[x]*(68983/432 + ((983*I)/12)*Pi - 7*Pi^2 + ((26*I)/9)*Pi^3 - 
         (349*Pi^4)/360 + (1157*G[0, x])/9 + ((184*I)/9)*Pi*G[0, x] + 
         5*Pi^2*G[0, x] + (2*I)*Pi^3*G[0, x] + 77*G[1, x] + 
         ((1256*I)/9)*Pi*G[1, x] - (847*Pi^2*G[1, x])/18 - 
         ((8*I)/3)*Pi^3*G[1, x] + (196*G[0, 0, x])/3 + 
         ((200*I)/3)*Pi*G[0, 0, x] + (22*Pi^2*G[0, 0, x])/3 + 
         (196*G[0, 1, x])/3 + (74*I)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/3 + 
         (196*G[1, 0, x])/3 + ((112*I)/3)*Pi*G[1, 0, x] - 
         (10*Pi^2*G[1, 0, x])/3 - 164*G[1, 1, x] - (142*I)*Pi*G[1, 1, x] - 
         20*Pi^2*G[1, 1, x] + (44*G[0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         22*G[0, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, x] - (44*G[1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 1, 0, x] - 22*G[1, 1, 1, x] - 
         (112*I)*Pi*G[1, 1, 1, x] + 16*G[0, 1, 1, 1, x] - 
         16*G[1, 1, 1, 1, x] + (455*Zeta[3])/9 + (26*I)*Pi*Zeta[3] + 
         60*G[0, x]*Zeta[3] - 66*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (((-2*I)/3)*Pi^3 + (109*Pi^4)/90 + ((38*I)/3)*Pi*G[0, x] - 
         (52*Pi^2*G[0, x])/9 - ((2*I)/3)*Pi^3*G[0, x] + 
         ((2*I)/3)*Pi^3*G[1, x] + (38*G[0, 0, x])/3 - ((80*I)/3)*Pi*
          G[0, 0, x] - (20*Pi^2*G[0, 0, x])/3 - ((37*I)/3)*Pi*G[0, 1, x] + 
         (22*Pi^2*G[0, 1, x])/3 - ((25*I)/3)*Pi*G[1, 0, x] - 
         (143*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         (37*G[0, 0, 1, x])/3 - (42*I)*Pi*G[0, 0, 1, x] - 
         (37*G[0, 1, 0, x])/3 - (10*I)*Pi*G[0, 1, 0, x] - 
         (6*I)*Pi*G[0, 1, 1, x] - (25*G[1, 0, 0, x])/3 - 
         (6*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
         6*G[0, 0, 1, 0, x] - 42*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 10*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] + 
         4*Zeta[3] - (20*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 
         4*G[1, x]*Zeta[3])) - (3685*Zeta[5])/9 - ((200*I)/3)*Pi*Zeta[5] - 
     234*G[0, x]*Zeta[5] + (332*G[1, x]*Zeta[5])/3 + 
     RATIO[x]*(152592883/104976 + ((12686893*I)/11664)*Pi - 
       (25181159*Pi^2)/69984 - ((303559*I)/1944)*Pi^3 + (47353*Pi^4)/1620 + 
       ((9559*I)/1080)*Pi^5 - (253081*Pi^6)/58320 + (330728*G[0, x])/729 + 
       ((55879*I)/108)*Pi*G[0, x] - (118097*Pi^2*G[0, x])/486 - 
       ((1913*I)/54)*Pi^3*G[0, x] + (3727*Pi^4*G[0, x])/270 + 
       ((259*I)/90)*Pi^5*G[0, x] - (243464*G[1, x])/729 - 
       ((53183*I)/324)*Pi*G[1, x] + (20873*Pi^2*G[1, x])/486 - 
       ((422*I)/27)*Pi^3*G[1, x] + (29*Pi^4*G[1, x])/9 + 
       ((242*I)/135)*Pi^5*G[1, x] + (52*G[0, 0, x])/3 - 
       ((7372*I)/27)*Pi*G[0, 0, x] + (631*Pi^2*G[0, 0, x])/9 - 
       ((64*I)/9)*Pi^3*G[0, 0, x] + (73*Pi^4*G[0, 0, x])/45 - 
       (52*G[0, 1, x])/3 - ((2683*I)/27)*Pi*G[0, 1, x] - 
       (233*Pi^2*G[0, 1, x])/3 - ((127*I)/3)*Pi^3*G[0, 1, x] + 
       (158*Pi^4*G[0, 1, x])/45 - (52*G[1, 0, x])/3 + 
       ((10604*I)/27)*Pi*G[1, 0, x] - (1783*Pi^2*G[1, 0, x])/9 - 
       ((248*I)/9)*Pi^3*G[1, 0, x] + (5*Pi^4*G[1, 0, x])/3 + 
       (52*G[1, 1, x])/3 - ((61*I)/3)*Pi*G[1, 1, x] + (509*Pi^2*G[1, 1, x])/
        3 + (65*I)*Pi^3*G[1, 1, x] + (28*Pi^4*G[1, 1, x])/15 - 
       (3572*G[0, 0, 0, x])/9 + (38*I)*Pi*G[0, 0, 0, x] - 
       (28*Pi^2*G[0, 0, 0, x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 0, x] + 
       64*G[0, 0, 1, x] - (120*I)*Pi*G[0, 0, 1, x] - (34*Pi^2*G[0, 0, 1, x])/
        3 - (8*I)*Pi^3*G[0, 0, 1, x] + 64*G[0, 1, 0, x] - 
       (47*I)*Pi*G[0, 1, 0, x] - (250*Pi^2*G[0, 1, 0, x])/9 - 
       ((20*I)/3)*Pi^3*G[0, 1, 0, x] - (2009*G[0, 1, 1, x])/9 + 
       (143*I)*Pi*G[0, 1, 1, x] + (856*Pi^2*G[0, 1, 1, x])/9 + 
       ((26*I)/3)*Pi^3*G[0, 1, 1, x] + (3716*G[1, 0, 0, x])/9 - 
       (6*I)*Pi*G[1, 0, 0, x] + (380*Pi^2*G[1, 0, 0, x])/9 + 
       ((200*I)/9)*Pi^3*G[1, 0, 0, x] - 80*G[1, 0, 1, x] + 
       (88*I)*Pi*G[1, 0, 1, x] + (454*Pi^2*G[1, 0, 1, x])/9 - 
       ((164*I)/9)*Pi^3*G[1, 0, 1, x] - 80*G[1, 1, 0, x] + 
       (15*I)*Pi*G[1, 1, 0, x] - (34*Pi^2*G[1, 1, 0, x])/3 - 
       ((172*I)/9)*Pi^3*G[1, 1, 0, x] + (2153*G[1, 1, 1, x])/9 - 
       (111*I)*Pi*G[1, 1, 1, x] - (1208*Pi^2*G[1, 1, 1, x])/9 + 
       ((190*I)/9)*Pi^3*G[1, 1, 1, x] + (814*G[0, 0, 0, 0, x])/3 + 
       ((32*I)/3)*Pi*G[0, 0, 0, 0, x] + (80*Pi^2*G[0, 0, 0, 0, x])/3 - 
       104*G[0, 0, 0, 1, x] + ((2*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       (100*Pi^2*G[0, 0, 0, 1, x])/9 - 104*G[0, 0, 1, 0, x] + 
       (150*I)*Pi*G[0, 0, 1, 0, x] - (76*Pi^2*G[0, 0, 1, 0, x])/9 - 
       28*G[0, 0, 1, 1, x] - ((20*I)/3)*Pi*G[0, 0, 1, 1, x] - 
       (52*Pi^2*G[0, 0, 1, 1, x])/9 - 138*G[0, 1, 0, 0, x] + 
       ((250*I)/3)*Pi*G[0, 1, 0, 0, x] - (40*Pi^2*G[0, 1, 0, 0, x])/3 + 
       79*G[0, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
       (74*Pi^2*G[0, 1, 0, 1, x])/9 + 79*G[0, 1, 1, 0, x] - 
       ((2*I)/3)*Pi*G[0, 1, 1, 0, x] + (14*Pi^2*G[0, 1, 1, 0, x])/9 + 
       (514*G[0, 1, 1, 1, x])/3 - ((20*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       (188*Pi^2*G[0, 1, 1, 1, x])/9 - (646*G[1, 0, 0, 0, x])/3 - 
       ((208*I)/3)*Pi*G[1, 0, 0, 0, x] - (64*Pi^2*G[1, 0, 0, 0, x])/9 + 
       80*G[1, 0, 0, 1, x] - ((2*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (28*Pi^2*G[1, 0, 0, 1, x])/9 + 80*G[1, 0, 1, 0, x] - 
       (150*I)*Pi*G[1, 0, 1, 0, x] + (188*Pi^2*G[1, 0, 1, 0, x])/9 + 
       20*G[1, 0, 1, 1, x] - (52*I)*Pi*G[1, 0, 1, 1, x] + 
       12*Pi^2*G[1, 0, 1, 1, x] + 74*G[1, 1, 0, 0, x] - 
       ((74*I)/3)*Pi*G[1, 1, 0, 0, x] - (40*Pi^2*G[1, 1, 0, 0, x])/9 - 
       47*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, x] + 
       (38*Pi^2*G[1, 1, 0, 1, x])/9 - 47*G[1, 1, 1, 0, x] + 
       ((2*I)/3)*Pi*G[1, 1, 1, 0, x] - (142*Pi^2*G[1, 1, 1, 0, x])/9 - 
       (514*G[1, 1, 1, 1, x])/3 + ((196*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       (76*Pi^2*G[1, 1, 1, 1, x])/3 - (112*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (208*G[0, 0, 0, 0, 1, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (208*G[0, 0, 0, 1, 0, x])/3 + ((224*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 
       18*G[0, 0, 0, 1, 1, x] - ((32*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 
       172*G[0, 0, 1, 0, 0, x] + ((200*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
       (86*G[0, 0, 1, 0, 1, x])/3 + ((88*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 
       (86*G[0, 0, 1, 1, 0, x])/3 - ((112*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
       (266*G[0, 0, 1, 1, 1, x])/3 + ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
       148*G[0, 1, 0, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (122*G[0, 1, 0, 0, 1, x])/3 + (112*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (122*G[0, 1, 0, 1, 0, x])/3 - ((52*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
       22*G[0, 1, 0, 1, 1, x] - ((260*I)/3)*Pi*G[0, 1, 0, 1, 1, x] + 
       18*G[0, 1, 1, 0, 0, x] - ((28*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
       (208*G[0, 1, 1, 0, 1, x])/3 - ((284*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - 
       (208*G[0, 1, 1, 1, 0, x])/3 + ((80*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
       (880*G[0, 1, 1, 1, 1, x])/3 + ((400*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
       (88*G[1, 0, 0, 0, 0, x])/3 + ((376*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - 
       (208*G[1, 0, 0, 0, 1, x])/3 + ((104*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - 
       (208*G[1, 0, 0, 1, 0, x])/3 - ((344*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 
       18*G[1, 0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
       172*G[1, 0, 1, 0, 0, x] - ((344*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
       (86*G[1, 0, 1, 0, 1, x])/3 - ((64*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
       (86*G[1, 0, 1, 1, 0, x])/3 + (96*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (178*G[1, 0, 1, 1, 1, x])/3 - (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (356*G[1, 1, 0, 0, 0, x])/3 + ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 
       (122*G[1, 1, 0, 0, 1, x])/3 - ((160*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 
       (122*G[1, 1, 0, 1, 0, x])/3 + ((76*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
       22*G[1, 1, 0, 1, 1, x] + ((116*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 
       18*G[1, 1, 1, 0, 0, x] - ((20*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
       (208*G[1, 1, 1, 0, 1, x])/3 + ((164*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
       (208*G[1, 1, 1, 1, 0, x])/3 - (32*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       264*G[1, 1, 1, 1, 1, x] - (96*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       56*G[0, 0, 0, 0, 0, 0, x] - 96*G[0, 0, 0, 0, 0, 1, x] - 
       96*G[0, 0, 0, 0, 1, 0, x] + 32*G[0, 0, 0, 0, 1, 1, x] + 
       (152*G[0, 0, 0, 1, 0, 1, x])/3 + (152*G[0, 0, 0, 1, 1, 0, x])/3 - 
       (136*G[0, 0, 0, 1, 1, 1, x])/3 + 72*G[0, 0, 1, 0, 0, 0, x] + 
       (8*G[0, 0, 1, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, 1, 0, x])/3 + 
       (128*G[0, 0, 1, 0, 1, 1, x])/3 - 16*G[0, 0, 1, 1, 0, 0, x] - 
       (16*G[0, 0, 1, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 1, 0, x])/3 - 
       (16*G[0, 0, 1, 1, 1, 1, x])/3 - 16*G[0, 1, 0, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 0, 1, x] + 56*G[0, 1, 0, 0, 1, 0, x] + 
       64*G[0, 1, 0, 0, 1, 1, x] - (28*G[0, 1, 0, 1, 0, 1, x])/3 - 
       (28*G[0, 1, 0, 1, 1, 0, x])/3 - (304*G[0, 1, 0, 1, 1, 1, x])/3 + 
       24*G[0, 1, 1, 0, 0, 0, x] - (196*G[0, 1, 1, 0, 0, 1, x])/3 - 
       (196*G[0, 1, 1, 0, 1, 0, x])/3 - (88*G[0, 1, 1, 0, 1, 1, x])/3 - 
       40*G[0, 1, 1, 1, 0, 0, x] + (200*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (200*G[0, 1, 1, 1, 1, 0, x])/3 + (704*G[0, 1, 1, 1, 1, 1, x])/3 + 
       (392*G[1, 0, 0, 0, 0, 0, x])/3 + (200*G[1, 0, 0, 0, 0, 1, x])/3 + 
       (200*G[1, 0, 0, 0, 1, 0, x])/3 - 32*G[1, 0, 0, 0, 1, 1, x] - 
       (160*G[1, 0, 0, 1, 0, 0, x])/3 - (184*G[1, 0, 0, 1, 0, 1, x])/3 - 
       (184*G[1, 0, 0, 1, 1, 0, x])/3 + 24*G[1, 0, 0, 1, 1, 1, x] - 
       (376*G[1, 0, 1, 0, 0, 0, x])/3 - (40*G[1, 0, 1, 0, 0, 1, x])/3 - 
       (40*G[1, 0, 1, 0, 1, 0, x])/3 + 48*G[1, 0, 1, 1, 0, 0, x] + 
       56*G[1, 0, 1, 1, 0, 1, x] + 56*G[1, 0, 1, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, 1, x] - (16*G[1, 1, 0, 0, 0, 0, x])/3 - 
       (16*G[1, 1, 0, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 0, 1, 0, x])/3 - 
       32*G[1, 1, 0, 0, 1, 1, x] + (128*G[1, 1, 0, 1, 0, 0, x])/3 - 
       (4*G[1, 1, 0, 1, 0, 1, x])/3 - (4*G[1, 1, 0, 1, 1, 0, x])/3 + 
       48*G[1, 1, 0, 1, 1, 1, x] - (136*G[1, 1, 1, 0, 0, 0, x])/3 + 
       (164*G[1, 1, 1, 0, 0, 1, x])/3 + (164*G[1, 1, 1, 0, 1, 0, x])/3 - 
       24*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 0, 0, x] - 
       96*G[1, 1, 1, 1, 0, 1, x] - 96*G[1, 1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, 1, x] - (336199*Zeta[3])/486 - 
       ((929*I)/9)*Pi*Zeta[3] + (421*Pi^2*Zeta[3])/18 + 
       ((707*I)/9)*Pi^3*Zeta[3] - (13160*G[0, x]*Zeta[3])/27 - 
       ((2168*I)/9)*Pi*G[0, x]*Zeta[3] + (58*Pi^2*G[0, x]*Zeta[3])/9 + 
       (13808*G[1, x]*Zeta[3])/27 + (248*I)*Pi*G[1, x]*Zeta[3] + 
       (295*Pi^2*G[1, x]*Zeta[3])/9 - 48*G[0, 0, x]*Zeta[3] + 
       ((152*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (632*G[0, 1, x]*Zeta[3])/3 - 
       ((460*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] - 
       ((280*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (632*G[1, 1, x]*Zeta[3])/3 + 
       ((428*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 40*G[0, 0, 0, x]*Zeta[3] - 
       (352*G[0, 0, 1, x]*Zeta[3])/3 - 136*G[0, 1, 0, x]*Zeta[3] + 
       (428*G[0, 1, 1, x]*Zeta[3])/3 + (232*G[1, 0, 0, x]*Zeta[3])/3 - 
       (8*G[1, 0, 1, x]*Zeta[3])/3 - (104*G[1, 1, 0, x]*Zeta[3])/3 + 
       (28*G[1, 1, 1, x]*Zeta[3])/3 + (1256*Zeta[3]^2)/9 + (1021*Zeta[5])/9 - 
       ((766*I)/3)*Pi*Zeta[5] - 36*G[0, x]*Zeta[5] - (152*G[1, x]*Zeta[5])/
        3) + RATIO[(1 - x)^(-1)]*(((-116*I)/9)*Pi^3 - (2095*Pi^4)/108 - 
       ((673*I)/270)*Pi^5 + (103*Pi^6)/54 - ((547633*I)/648)*Pi*G[0, x] + 
       (16067*Pi^2*G[0, x])/54 + ((491*I)/27)*Pi^3*G[0, x] - 
       (83*Pi^4*G[0, x])/27 - ((49*I)/20)*Pi^5*G[0, x] - 
       ((175*I)/6)*Pi^3*G[1, x] - (593*Pi^4*G[1, x])/135 - 
       ((194*I)/45)*Pi^5*G[1, x] - (547633*G[0, 0, x])/648 + 
       ((733*I)/54)*Pi*G[0, 0, x] + (47*Pi^2*G[0, 0, x])/18 + 
       (8*I)*Pi^3*G[0, 0, x] - (547*Pi^4*G[0, 0, x])/180 - 
       ((5525*I)/27)*Pi*G[0, 1, x] + (97*Pi^2*G[0, 1, x])/6 - 
       (22*I)*Pi^3*G[0, 1, x] + (193*Pi^4*G[0, 1, x])/36 - 
       ((3437*I)/27)*Pi*G[1, 0, x] + (2173*Pi^2*G[1, 0, x])/18 + 
       ((221*I)/9)*Pi^3*G[1, 0, x] - (26*Pi^4*G[1, 0, x])/9 - 
       ((20*I)/9)*Pi^3*G[1, 1, x] + (212*Pi^4*G[1, 1, x])/45 + 
       486*G[0, 0, 0, x] - ((634*I)/9)*Pi*G[0, 0, 0, x] + 
       (296*Pi^2*G[0, 0, 0, x])/9 + ((17*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (5525*G[0, 0, 1, x])/27 + ((1468*I)/3)*Pi*G[0, 0, 1, x] - 
       (512*Pi^2*G[0, 0, 1, x])/9 + ((17*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (5525*G[0, 1, 0, x])/27 - ((781*I)/18)*Pi*G[0, 1, 0, x] - 
       (122*Pi^2*G[0, 1, 0, x])/9 + ((23*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (60*I)*Pi*G[0, 1, 1, x] + (373*Pi^2*G[0, 1, 1, x])/9 - 
       ((13*I)/3)*Pi^3*G[0, 1, 1, x] - (3437*G[1, 0, 0, x])/27 - 
       (33*I)*Pi*G[1, 0, 0, x] - (83*Pi^2*G[1, 0, 0, x])/3 + 
       ((2*I)/3)*Pi^3*G[1, 0, 0, x] - (113*I)*Pi*G[1, 0, 1, x] - 
       (164*Pi^2*G[1, 0, 1, x])/9 - ((35*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (62*I)*Pi*G[1, 1, 0, x] - (10*Pi^2*G[1, 1, 0, x])/9 + 
       ((19*I)/3)*Pi^3*G[1, 1, 0, x] + (4*I)*Pi^3*G[1, 1, 1, x] - 
       (1306*G[0, 0, 0, 0, x])/9 - (20*I)*Pi*G[0, 0, 0, 0, x] - 
       (76*Pi^2*G[0, 0, 0, 0, x])/3 + (250*G[0, 0, 0, 1, x])/3 + 
       ((170*I)/3)*Pi*G[0, 0, 0, 1, x] + (83*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (250*G[0, 0, 1, 0, x])/3 - ((388*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (191*Pi^2*G[0, 0, 1, 0, x])/3 + (1408*G[0, 0, 1, 1, x])/3 - 
       ((530*I)/3)*Pi*G[0, 0, 1, 1, x] - (289*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (1439*G[0, 1, 0, 0, x])/18 - ((226*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (148*Pi^2*G[0, 1, 0, 0, x])/3 - 60*G[0, 1, 0, 1, x] - 
       (272*I)*Pi*G[0, 1, 0, 1, x] - 52*Pi^2*G[0, 1, 0, 1, x] - 
       60*G[0, 1, 1, 0, x] + ((160*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (92*Pi^2*G[0, 1, 1, 0, x])/3 + (20*I)*Pi*G[0, 1, 1, 1, x] + 
       40*Pi^2*G[0, 1, 1, 1, x] + (526*G[1, 0, 0, 0, x])/3 + 
       (40*I)*Pi*G[1, 0, 0, 0, x] - (8*Pi^2*G[1, 0, 0, 0, x])/3 - 
       113*G[1, 0, 0, 1, x] + (60*I)*Pi*G[1, 0, 0, 1, x] - 
       (227*Pi^2*G[1, 0, 0, 1, x])/3 - 113*G[1, 0, 1, 0, x] - 
       ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/3 + 
       ((110*I)/3)*Pi*G[1, 0, 1, 1, x] - 8*Pi^2*G[1, 0, 1, 1, x] + 
       62*G[1, 1, 0, 0, x] - (10*I)*Pi*G[1, 1, 0, 0, x] + 
       (7*Pi^2*G[1, 1, 0, 0, x])/3 + ((10*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (40*Pi^2*G[1, 1, 0, 1, x])/3 + ((50*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       16*Pi^2*G[1, 1, 1, 0, x] + 18*G[0, 0, 0, 0, 0, x] + 
       (68*I)*Pi*G[0, 0, 0, 0, 0, x] - (386*G[0, 0, 0, 0, 1, x])/3 - 
       (44*I)*Pi*G[0, 0, 0, 0, 1, x] - (386*G[0, 0, 0, 1, 0, x])/3 - 
       (54*I)*Pi*G[0, 0, 0, 1, 0, x] + (428*G[0, 0, 0, 1, 1, x])/3 + 
       (22*I)*Pi*G[0, 0, 0, 1, 1, x] - (562*G[0, 0, 1, 0, 0, x])/3 - 
       (106*I)*Pi*G[0, 0, 1, 0, 0, x] + (46*G[0, 0, 1, 0, 1, x])/3 + 
       (34*I)*Pi*G[0, 0, 1, 0, 1, x] + (46*G[0, 0, 1, 1, 0, x])/3 - 
       (116*I)*Pi*G[0, 0, 1, 1, 0, x] - 340*G[0, 0, 1, 1, 1, x] - 
       (104*I)*Pi*G[0, 0, 1, 1, 1, x] - (440*G[0, 1, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, 0, 0, x] + (26*G[0, 1, 0, 0, 1, x])/3 - 
       (38*I)*Pi*G[0, 1, 0, 0, 1, x] + (26*G[0, 1, 0, 1, 0, x])/3 - 
       (56*I)*Pi*G[0, 1, 0, 1, 0, x] - (818*G[0, 1, 0, 1, 1, x])/3 - 
       (2*I)*Pi*G[0, 1, 0, 1, 1, x] + (124*G[0, 1, 1, 0, 0, x])/3 - 
       (26*I)*Pi*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 0, x] - 
       (14*I)*Pi*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       78*G[1, 0, 0, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (238*G[1, 0, 0, 0, 1, x])/3 + (238*G[1, 0, 0, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (50*G[1, 0, 0, 1, 1, x])/3 + 
       (112*I)*Pi*G[1, 0, 0, 1, 1, x] - (10*G[1, 0, 1, 0, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, 0, x] + (110*G[1, 0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 0, 1, x] + (110*G[1, 0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (40*G[1, 1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (10*G[1, 1, 0, 0, 1, x])/3 - (84*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (10*G[1, 1, 0, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + (50*G[1, 1, 1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 12*G[0, 0, 0, 0, 0, 0, x] + 
       76*G[0, 0, 0, 0, 0, 1, x] + 76*G[0, 0, 0, 0, 1, 0, x] - 
       100*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 0, 0, x] - 
       50*G[0, 0, 0, 1, 0, 1, x] - 50*G[0, 0, 0, 1, 1, 0, x] + 
       56*G[0, 0, 0, 1, 1, 1, x] - 8*G[0, 0, 1, 0, 0, 0, x] - 
       102*G[0, 0, 1, 0, 0, 1, x] - 102*G[0, 0, 1, 0, 1, 0, x] + 
       120*G[0, 0, 1, 0, 1, 1, x] - 292*G[0, 0, 1, 1, 0, 0, x] + 
       160*G[0, 0, 1, 1, 0, 1, x] + 160*G[0, 0, 1, 1, 1, 0, x] - 
       420*G[0, 0, 1, 1, 1, 1, x] + 76*G[0, 1, 0, 0, 0, 0, x] - 
       108*G[0, 1, 0, 0, 0, 1, x] - 108*G[0, 1, 0, 0, 1, 0, x] + 
       58*G[0, 1, 0, 0, 1, 1, x] - 110*G[0, 1, 0, 1, 0, 0, x] + 
       42*G[0, 1, 0, 1, 0, 1, x] + 42*G[0, 1, 0, 1, 1, 0, x] - 
       104*G[0, 1, 0, 1, 1, 1, x] - 92*G[0, 1, 1, 0, 0, 0, x] + 
       58*G[0, 1, 1, 0, 0, 1, x] + 58*G[0, 1, 1, 0, 1, 0, x] - 
       74*G[0, 1, 1, 0, 1, 1, x] + 10*G[0, 1, 1, 1, 0, 0, x] - 
       36*G[0, 1, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 1, 0, x] + 
       68*G[1, 0, 0, 0, 0, 0, x] - 48*G[1, 0, 0, 0, 0, 1, x] - 
       48*G[1, 0, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 0, 1, 1, x] - 
       36*G[1, 0, 0, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 0, 1, x] + 
       16*G[1, 0, 0, 1, 1, 0, x] + 52*G[1, 0, 0, 1, 1, 1, x] - 
       36*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 1, 1, x] + 
       8*G[1, 0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
       4*G[1, 1, 0, 0, 1, 0, x] - 76*G[1, 1, 0, 0, 1, 1, x] - 
       16*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
       4*G[1, 1, 0, 1, 1, 0, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 1, 0, 0, 1, x] + 12*G[1, 1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 1, 1, 0, 0, x] + (232*Zeta[3])/3 + 
       ((2836*I)/9)*Pi*Zeta[3] - (1208*Pi^2*Zeta[3])/9 - 
       ((110*I)/3)*Pi^3*Zeta[3] - (1163*G[0, x]*Zeta[3])/9 + 
       ((838*I)/9)*Pi*G[0, x]*Zeta[3] - (43*Pi^2*G[0, x]*Zeta[3])/3 + 
       175*G[1, x]*Zeta[3] + ((26*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (70*Pi^2*G[1, x]*Zeta[3])/3 + (664*G[0, 0, x]*Zeta[3])/9 - 
       (26*I)*Pi*G[0, 0, x]*Zeta[3] + (1672*G[0, 1, x]*Zeta[3])/3 + 
       (266*I)*Pi*G[0, 1, x]*Zeta[3] + 26*G[1, 0, x]*Zeta[3] + 
       (10*I)*Pi*G[1, 0, x]*Zeta[3] + (40*G[1, 1, x]*Zeta[3])/3 - 
       (8*I)*Pi*G[1, 1, x]*Zeta[3] + 22*G[0, 0, 0, x]*Zeta[3] - 
       60*G[0, 0, 1, x]*Zeta[3] + 184*G[0, 1, 0, x]*Zeta[3] + 
       56*G[0, 1, 1, x]*Zeta[3] + 22*G[1, 0, 0, x]*Zeta[3] + 
       20*G[1, 0, 1, x]*Zeta[3] + 48*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] - 228*Zeta[3]^2 + 524*Zeta[5] - 
       (34*I)*Pi*Zeta[5] + 135*G[0, x]*Zeta[5] + 30*G[1, x]*Zeta[5]) + 
     Log[mu2]*(-11290669/11664 - ((588653*I)/648)*Pi + (535087*Pi^2)/1944 + 
       ((827*I)/18)*Pi^3 - (3253*Pi^4)/1080 - ((601*I)/180)*Pi^5 - 
       (27115*G[0, x])/36 - ((641*I)/9)*Pi*G[0, x] + (361*Pi^2*G[0, x])/9 + 
       ((49*I)/9)*Pi^3*G[0, x] - (17*Pi^4*G[0, x])/10 + (53183*G[1, x])/324 - 
       ((8036*I)/27)*Pi*G[1, x] + (1135*Pi^2*G[1, x])/18 + 
       ((142*I)/3)*Pi^3*G[1, x] - (44*Pi^4*G[1, x])/45 + 
       (8201*G[0, 0, x])/27 + ((172*I)/3)*Pi*G[0, 0, x] + 
       (44*Pi^2*G[0, 0, x])/9 - (3650*G[0, 1, x])/27 + 
       (200*I)*Pi*G[0, 1, x] + (841*Pi^2*G[0, 1, x])/9 + 
       (14*I)*Pi^3*G[0, 1, x] - (3650*G[1, 0, x])/27 - 
       ((314*I)/3)*Pi*G[1, 0, x] + (319*Pi^2*G[1, 0, x])/9 + 
       ((38*I)/3)*Pi^3*G[1, 0, x] - (76*G[1, 1, x])/9 + 
       ((266*I)/3)*Pi*G[1, 1, x] - (500*Pi^2*G[1, 1, x])/3 + 
       ((8*I)/3)*Pi^3*G[1, 1, x] + (524*G[0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, x] - 14*Pi^2*G[0, 0, 0, x] + 92*G[0, 0, 1, x] - 
       ((608*I)/3)*Pi*G[0, 0, 1, x] - (34*Pi^2*G[0, 0, 1, x])/3 + 
       92*G[0, 1, 0, x] - ((296*I)/3)*Pi*G[0, 1, 0, x] + 
       2*Pi^2*G[0, 1, 0, x] + (766*G[0, 1, 1, x])/3 + 
       (232*I)*Pi*G[0, 1, 1, x] + (40*Pi^2*G[0, 1, 1, x])/3 + 
       (116*G[1, 0, 0, x])/3 - ((68*I)/3)*Pi*G[1, 0, 0, x] - 
       (2*Pi^2*G[1, 0, 0, x])/3 + 4*G[1, 0, 1, x] + 
       (148*I)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
       4*G[1, 1, 0, x] - ((56*I)/3)*Pi*G[1, 1, 0, x] + 8*Pi^2*G[1, 1, 0, x] - 
       (970*G[1, 1, 1, x])/3 - ((460*I)/3)*Pi*G[1, 1, 1, x] - 
       64*Pi^2*G[1, 1, 1, x] - (320*G[0, 0, 0, 0, x])/3 + 
       (32*I)*Pi*G[0, 0, 0, 0, x] - (188*G[0, 0, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 0, 1, x] - (188*G[0, 0, 1, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, 0, x] - (556*G[0, 0, 1, 1, x])/3 - 
       (120*I)*Pi*G[0, 0, 1, 1, x] - (352*G[0, 1, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (80*G[0, 1, 0, 1, x])/3 - 
       (88*I)*Pi*G[0, 1, 0, 1, x] - (80*G[0, 1, 1, 0, x])/3 - 
       (48*I)*Pi*G[0, 1, 1, 0, x] + (1160*G[0, 1, 1, 1, x])/3 + 
       (112*I)*Pi*G[0, 1, 1, 1, x] - (296*G[1, 0, 0, 0, x])/3 + 
       (56*I)*Pi*G[1, 0, 0, 0, x] + (52*G[1, 0, 0, 1, x])/3 - 
       (96*I)*Pi*G[1, 0, 0, 1, x] + (52*G[1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, x] + (428*G[1, 0, 1, 1, x])/3 + 
       (72*I)*Pi*G[1, 0, 1, 1, x] - (208*G[1, 1, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 1, 0, 0, x] + (188*G[1, 1, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 0, 1, x] + (188*G[1, 1, 1, 0, x])/3 - 
       (32*I)*Pi*G[1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, x] - 
       (152*I)*Pi*G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 1, x] + 
       16*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
       16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] - 
       200*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
       96*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
       168*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, x] - 
       32*G[1, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] + 
       16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] + 
       56*G[1, 0, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
       24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, x] + ((188*I)*Pi*G[1, x] + 24*Pi^2*G[1, x] - 
         (16*I)*Pi*G[0, 1, x] - (16*I)*Pi*G[1, 0, x] + 188*G[1, 1, x] + 
         (120*I)*Pi*G[1, 1, x] - 16*G[0, 1, 1, x] - 16*G[1, 0, 1, x] - 
         16*G[1, 1, 0, x] + 216*G[1, 1, 1, x])*RATIO[x^(-1)] - 
       (487*Zeta[3])/9 - ((818*I)/9)*Pi*Zeta[3] + (46*Pi^2*Zeta[3])/9 + 
       (1268*G[0, x]*Zeta[3])/9 - (104*G[1, x]*Zeta[3])/3 + 
       (92*I)*Pi*G[1, x]*Zeta[3] + 128*G[0, 0, x]*Zeta[3] + 
       48*G[0, 1, x]*Zeta[3] + 64*G[1, 0, x]*Zeta[3] - 
       88*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((16*I)/3)*Pi^3 - 
         (509*Pi^4)/90 + ((11*I)/15)*Pi^5 - ((14461*I)/54)*Pi*G[0, x] + 
         (416*Pi^2*G[0, x])/9 + ((11*I)/3)*Pi^3*G[0, x] + 
         (34*Pi^4*G[0, x])/45 - (6*I)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/9 - 
         (14461*G[0, 0, x])/54 - ((140*I)/3)*Pi*G[0, 0, x] + 
         (47*Pi^2*G[0, 0, x])/9 - ((10*I)/3)*Pi^3*G[0, 0, x] - 
         ((190*I)/3)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/9 + 
         (7*I)*Pi^3*G[0, 1, x] - ((286*I)/3)*Pi*G[1, 0, x] + 
         (304*Pi^2*G[1, 0, x])/9 + (3*I)*Pi^3*G[1, 0, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (26*G[0, 0, 0, x])/3 + 
         (38*I)*Pi*G[0, 0, 0, x] + 15*Pi^2*G[0, 0, 0, x] - 
         (190*G[0, 0, 1, x])/3 + (166*I)*Pi*G[0, 0, 1, x] + 
         (89*Pi^2*G[0, 0, 1, x])/3 - (190*G[0, 1, 0, x])/3 + 
         (30*I)*Pi*G[0, 1, 0, x] + 3*Pi^2*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, x] - (56*Pi^2*G[0, 1, 1, x])/3 - 
         (286*G[1, 0, 0, x])/3 - (14*I)*Pi*G[1, 0, 0, x] + 
         (Pi^2*G[1, 0, 0, x])/3 - (36*I)*Pi*G[1, 0, 1, x] - 
         (16*Pi^2*G[1, 0, 1, x])/3 + 8*Pi^2*G[1, 1, 0, x] + 
         (272*G[0, 0, 0, 0, x])/3 - (48*I)*Pi*G[0, 0, 0, 0, x] + 
         (128*G[0, 0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (128*G[0, 0, 1, 0, x])/3 + (8*I)*Pi*G[0, 0, 1, 0, x] + 
         148*G[0, 0, 1, 1, x] + (88*I)*Pi*G[0, 0, 1, 1, x] + 
         (188*G[0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 0, x] - 
         8*G[0, 1, 0, 1, x] + (60*I)*Pi*G[0, 1, 0, 1, x] - 
         8*G[0, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, x] + (116*G[1, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] + 
         (56*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, x] - 
         20*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
         20*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] + 156*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] + 60*G[0, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] + 
         16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         44*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         16*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] - 32*Zeta[3] + 
         (28*I)*Pi*Zeta[3] + 24*Pi^2*Zeta[3] - 108*G[0, x]*Zeta[3] - 
         (44*I)*Pi*G[0, x]*Zeta[3] + 36*G[1, x]*Zeta[3] + 
         (32*I)*Pi*G[1, x]*Zeta[3] - 60*G[0, 0, x]*Zeta[3] - 
         8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
         16*G[1, 1, x]*Zeta[3]) - 76*Zeta[5] + 
       RATIO[x]*(11290669/11664 + ((435857*I)/648)*Pi - (373951*Pi^2)/1944 - 
         ((965*I)/18)*Pi^3 + (10321*Pi^4)/1080 + ((469*I)/180)*Pi^5 + 
         (55879*G[0, x])/108 + ((10174*I)/27)*Pi*G[0, x] - 
         (970*Pi^2*G[0, x])/9 - ((130*I)/9)*Pi^3*G[0, x] + 
         (17*Pi^4*G[0, x])/90 - (53183*G[1, x])/324 + ((926*I)/27)*Pi*
          G[1, x] - (1379*Pi^2*G[1, x])/18 - (27*I)*Pi^3*G[1, x] + 
         (22*Pi^4*G[1, x])/5 + (1616*G[0, 0, x])/27 + ((40*I)/3)*Pi*
          G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 + ((20*I)/3)*Pi^3*G[0, 0, x] + 
         (1616*G[0, 1, x])/27 + ((106*I)/3)*Pi*G[0, 1, x] - 
         80*Pi^2*G[0, 1, x] - (24*I)*Pi^3*G[0, 1, x] + (1616*G[1, 0, x])/27 + 
         (248*I)*Pi*G[1, 0, x] - (280*Pi^2*G[1, 0, x])/3 - 
         ((56*I)/3)*Pi^3*G[1, 0, x] - (1616*G[1, 1, x])/9 - 
         ((698*I)/3)*Pi*G[1, 1, x] + 148*Pi^2*G[1, 1, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (388*G[0, 0, 0, x])/3 - 
         (80*I)*Pi*G[0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] - 24*Pi^2*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] + ((80*I)/3)*Pi*G[0, 1, 0, x] - 
         8*Pi^2*G[0, 1, 0, x] - (322*G[0, 1, 1, x])/3 - 
         (136*I)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] + 
         (388*G[1, 0, 0, x])/3 + ((152*I)/3)*Pi*G[1, 0, 0, x] - 
         12*G[1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - 24*Pi^2*G[1, 1, 0, x] + 
         (322*G[1, 1, 1, x])/3 + ((496*I)/3)*Pi*G[1, 1, 1, x] + 
         64*Pi^2*G[1, 1, 1, x] - (176*G[0, 0, 0, 0, x])/3 + 
         (64*I)*Pi*G[0, 0, 0, 0, x] - (152*G[0, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (152*G[0, 0, 1, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, 0, x] + (160*G[0, 0, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 1, 0, 0, x] + (152*G[0, 1, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 1, x] + (152*G[0, 1, 1, 0, x])/3 + 
         (32*I)*Pi*G[0, 1, 1, 0, x] - (692*G[0, 1, 1, 1, x])/3 - 
         (136*I)*Pi*G[0, 1, 1, 1, x] + (88*G[1, 0, 0, 0, x])/3 - 
         (72*I)*Pi*G[1, 0, 0, 0, x] + (152*G[1, 0, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 0, 1, x] + (152*G[1, 0, 1, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (248*G[1, 0, 1, 1, x])/3 - 
         (64*I)*Pi*G[1, 0, 1, 1, x] + (160*G[1, 1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 1, 0, 0, x] - (152*G[1, 1, 0, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 0, 1, x] - (152*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + 260*G[1, 1, 1, 1, x] + 
         (152*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         168*G[0, 1, 1, 1, 1, x] - 72*G[1, 0, 0, 0, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
         56*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] - 
         8*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
         160*G[1, 1, 1, 1, 1, x] - (89*Zeta[3])/9 + ((1466*I)/9)*Pi*Zeta[3] - 
         (262*Pi^2*Zeta[3])/9 + (280*G[0, x]*Zeta[3])/9 + 
         (88*I)*Pi*G[0, x]*Zeta[3] - (160*G[1, x]*Zeta[3])/3 - 
         (108*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] + 
         56*G[1, 1, x]*Zeta[3] + 76*Zeta[5]))) + 
   (-832741/1296 - ((431551*I)/324)*Pi + (4871141*Pi^2)/7776 + 
     ((162089*I)/648)*Pi^3 - (481613*Pi^4)/9720 - ((1549*I)/270)*Pi^5 - 
     (66467*Pi^6)/136080 - (145709*G[0, x])/162 - ((33919*I)/27)*Pi*G[0, x] + 
     (51961*Pi^2*G[0, x])/162 + ((1517*I)/18)*Pi^3*G[0, x] - 
     (3821*Pi^4*G[0, x])/270 - ((109*I)/45)*Pi^5*G[0, x] + 
     (6221*G[1, x])/27 + ((711409*I)/648)*Pi*G[1, x] - 
     (41786*Pi^2*G[1, x])/81 - ((5021*I)/18)*Pi^3*G[1, x] + 
     (5603*Pi^4*G[1, x])/180 - ((811*I)/540)*Pi^5*G[1, x] - 
     (57406*G[0, 0, x])/81 + ((22541*I)/27)*Pi*G[0, 0, x] - 
     (640*Pi^2*G[0, 0, x])/9 - ((574*I)/9)*Pi^3*G[0, 0, x] + 
     (104*Pi^4*G[0, 0, x])/45 + (4274*G[0, 1, x])/9 + 
     ((2356*I)/9)*Pi*G[0, 1, x] - (1501*Pi^2*G[0, 1, x])/9 + 
     ((338*I)/9)*Pi^3*G[0, 1, x] - (1691*Pi^4*G[0, 1, x])/90 + 
     (4274*G[1, 0, x])/9 - ((4601*I)/9)*Pi*G[1, 0, x] + 
     (1670*Pi^2*G[1, 0, x])/9 + ((367*I)/9)*Pi^3*G[1, 0, x] - 
     (17*Pi^4*G[1, 0, x])/9 - (59*G[1, 1, x])/3 - 
     ((1439*I)/9)*Pi*G[1, 1, x] + (1337*Pi^2*G[1, 1, x])/9 + 
     ((976*I)/9)*Pi^3*G[1, 1, x] + (1417*Pi^4*G[1, 1, x])/45 + 
     (4564*G[0, 0, 0, x])/3 + (220*I)*Pi*G[0, 0, 0, x] - 
     (890*Pi^2*G[0, 0, 0, x])/9 - ((112*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (3085*G[0, 0, 1, x])/9 + ((226*I)/3)*Pi*G[0, 0, 1, x] - 
     (557*Pi^2*G[0, 0, 1, x])/3 - (2*I)*Pi^3*G[0, 0, 1, x] - 
     (3085*G[0, 1, 0, x])/9 - (389*I)*Pi*G[0, 1, 0, x] - 
     (53*Pi^2*G[0, 1, 0, x])/3 + ((190*I)/3)*Pi^3*G[0, 1, 0, x] + 
     235*G[0, 1, 1, x] + ((770*I)/3)*Pi*G[0, 1, 1, x] + 
     (2639*Pi^2*G[0, 1, 1, x])/9 - ((86*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (6145*G[1, 0, 0, x])/9 - ((2216*I)/3)*Pi*G[1, 0, 0, x] + 
     (484*Pi^2*G[1, 0, 0, x])/9 + ((320*I)/9)*Pi^3*G[1, 0, 0, x] - 
     198*G[1, 0, 1, x] - (57*I)*Pi*G[1, 0, 1, x] + (529*Pi^2*G[1, 0, 1, x])/
      3 - ((620*I)/9)*Pi^3*G[1, 0, 1, x] - 198*G[1, 1, 0, x] + 
     (587*I)*Pi*G[1, 1, 0, x] - (319*Pi^2*G[1, 1, 0, x])/3 - 
     ((148*I)/9)*Pi^3*G[1, 1, 0, x] + (617*G[1, 1, 1, x])/3 - 
     ((1016*I)/3)*Pi*G[1, 1, 1, x] - (1505*Pi^2*G[1, 1, 1, x])/9 + 
     ((814*I)/9)*Pi^3*G[1, 1, 1, x] - 604*G[0, 0, 0, 0, x] - 
     (264*I)*Pi*G[0, 0, 0, 0, x] - (40*Pi^2*G[0, 0, 0, 0, x])/3 + 
     8*G[0, 0, 0, 1, x] - (130*I)*Pi*G[0, 0, 0, 1, x] + 
     (2054*Pi^2*G[0, 0, 0, 1, x])/9 + 8*G[0, 0, 1, 0, x] + 
     ((1604*I)/3)*Pi*G[0, 0, 1, 0, x] + (686*Pi^2*G[0, 0, 1, 0, x])/9 + 
     (904*G[0, 0, 1, 1, x])/3 - (170*I)*Pi*G[0, 0, 1, 1, x] - 
     (1348*Pi^2*G[0, 0, 1, 1, x])/9 - 54*G[0, 1, 0, 0, x] + 
     (296*I)*Pi*G[0, 1, 0, 0, x] + 48*Pi^2*G[0, 1, 0, 0, x] - 
     101*G[0, 1, 0, 1, x] - (296*I)*Pi*G[0, 1, 0, 1, x] - 
     (1660*Pi^2*G[0, 1, 0, 1, x])/9 - 101*G[0, 1, 1, 0, x] - 
     (614*I)*Pi*G[0, 1, 1, 0, x] + (152*Pi^2*G[0, 1, 1, 0, x])/9 + 
     (863*G[0, 1, 1, 1, x])/3 + (200*I)*Pi*G[0, 1, 1, 1, x] + 
     (1022*Pi^2*G[0, 1, 1, 1, x])/9 - (656*G[1, 0, 0, 0, x])/3 + 
     (216*I)*Pi*G[1, 0, 0, 0, x] + (356*Pi^2*G[1, 0, 0, 0, x])/9 - 
     202*G[1, 0, 0, 1, x] - (248*I)*Pi*G[1, 0, 0, 1, x] - 
     (592*Pi^2*G[1, 0, 0, 1, x])/9 - 202*G[1, 0, 1, 0, x] - 
     (202*I)*Pi*G[1, 0, 1, 0, x] + (236*Pi^2*G[1, 0, 1, 0, x])/9 + 
     191*G[1, 0, 1, 1, x] + (58*I)*Pi*G[1, 0, 1, 1, x] - 
     (28*Pi^2*G[1, 0, 1, 1, x])/3 + 446*G[1, 1, 0, 0, x] + 
     (120*I)*Pi*G[1, 1, 0, 0, x] + (152*Pi^2*G[1, 1, 0, 0, x])/9 + 
     187*G[1, 1, 0, 1, x] + (264*I)*Pi*G[1, 1, 0, 1, x] + 
     (146*Pi^2*G[1, 1, 0, 1, x])/9 + 187*G[1, 1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 1, 0, x] - (1138*Pi^2*G[1, 1, 1, 0, x])/9 - 
     (2273*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
     (214*Pi^2*G[1, 1, 1, 1, x])/3 + 48*G[0, 0, 0, 0, 0, x] - 
     (208*I)*Pi*G[0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 1, x] + 
     (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 112*G[0, 0, 0, 1, 0, x] - 
     ((124*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 106*G[0, 0, 0, 1, 1, x] - 
     ((92*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + (320*G[0, 0, 1, 0, 0, x])/3 + 
     ((524*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 340*G[0, 0, 1, 0, 1, x] + 
     ((436*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 340*G[0, 0, 1, 1, 0, x] + 
     ((104*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 690*G[0, 0, 1, 1, 1, x] - 
     ((680*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 324*G[0, 1, 0, 0, 0, x] + 
     (280*I)*Pi*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
     (76*I)*Pi*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
     ((292*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 488*G[0, 1, 0, 1, 1, x] + 
     ((184*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 350*G[0, 1, 1, 0, 0, x] - 
     ((1192*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 436*G[0, 1, 1, 0, 1, x] - 
     ((152*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - 436*G[0, 1, 1, 1, 0, x] + 
     ((308*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 1084*G[0, 1, 1, 1, 1, x] + 
     ((16*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 144*G[1, 0, 0, 0, 0, x] + 
     ((568*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 216*G[1, 0, 0, 0, 1, x] + 
     ((296*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 216*G[1, 0, 0, 1, 0, x] - 
     ((80*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 420*G[1, 0, 0, 1, 1, x] + 
     ((416*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 110*G[1, 0, 1, 0, 0, x] - 
     ((104*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 1, x] - 
     ((184*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] + 
     (112*I)*Pi*G[1, 0, 1, 1, 0, x] + 302*G[1, 0, 1, 1, 1, x] + 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x] - 200*G[1, 1, 0, 0, 0, x] + 
     ((448*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 164*G[1, 1, 0, 0, 1, x] - 
     ((760*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 164*G[1, 1, 0, 1, 0, x] - 
     ((44*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 216*G[1, 1, 0, 1, 1, x] + 
     ((260*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 0, 0, x] + 
     ((100*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 76*G[1, 1, 1, 0, 1, x] + 
     ((608*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 76*G[1, 1, 1, 1, 0, x] - 
     (144*I)*Pi*G[1, 1, 1, 1, 0, x] - 352*G[1, 1, 1, 1, 1, x] - 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, 0, x] + 
     56*G[0, 0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 0, 1, 0, x] - 
     16*G[0, 0, 0, 0, 1, 1, x] + 208*G[0, 0, 0, 1, 0, 0, x] - 
     (700*G[0, 0, 0, 1, 0, 1, x])/3 - (700*G[0, 0, 0, 1, 1, 0, x])/3 + 
     (992*G[0, 0, 0, 1, 1, 1, x])/3 + 400*G[0, 0, 1, 0, 0, 0, x] - 
     (436*G[0, 0, 1, 0, 0, 1, x])/3 - (436*G[0, 0, 1, 0, 1, 0, x])/3 + 
     (968*G[0, 0, 1, 0, 1, 1, x])/3 - 192*G[0, 0, 1, 1, 0, 0, x] + 
     (776*G[0, 0, 1, 1, 0, 1, x])/3 + (776*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (2248*G[0, 0, 1, 1, 1, 1, x])/3 + 536*G[0, 1, 0, 0, 0, 0, x] - 
     112*G[0, 1, 0, 0, 0, 1, x] - 112*G[0, 1, 0, 0, 1, 0, x] + 
     164*G[0, 1, 0, 0, 1, 1, x] - 324*G[0, 1, 0, 1, 0, 0, x] + 
     (608*G[0, 1, 0, 1, 0, 1, x])/3 + (608*G[0, 1, 0, 1, 1, 0, x])/3 - 
     (880*G[0, 1, 0, 1, 1, 1, x])/3 - 512*G[0, 1, 1, 0, 0, 0, x] + 
     (152*G[0, 1, 1, 0, 0, 1, x])/3 + (152*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (544*G[0, 1, 1, 0, 1, 1, x])/3 + 76*G[0, 1, 1, 1, 0, 0, x] - 
     (160*G[0, 1, 1, 1, 0, 1, x])/3 - (160*G[0, 1, 1, 1, 1, 0, x])/3 + 
     (896*G[0, 1, 1, 1, 1, 1, x])/3 + (1544*G[1, 0, 0, 0, 0, 0, x])/3 - 
     (352*G[1, 0, 0, 0, 0, 1, x])/3 - (352*G[1, 0, 0, 0, 1, 0, x])/3 + 
     176*G[1, 0, 0, 0, 1, 1, x] - (112*G[1, 0, 0, 1, 0, 0, x])/3 - 
     (88*G[1, 0, 0, 1, 0, 1, x])/3 - (88*G[1, 0, 0, 1, 1, 0, x])/3 + 
     112*G[1, 0, 0, 1, 1, 1, x] - (16*G[1, 0, 1, 0, 0, 0, x])/3 - 
     (280*G[1, 0, 1, 0, 0, 1, x])/3 - (280*G[1, 0, 1, 0, 1, 0, x])/3 + 
     64*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] + 
     120*G[1, 0, 1, 1, 0, 1, x] + 120*G[1, 0, 1, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, 1, x] + (248*G[1, 1, 0, 0, 0, 0, x])/3 - 
     (40*G[1, 1, 0, 0, 0, 1, x])/3 - (40*G[1, 1, 0, 0, 1, 0, x])/3 - 
     200*G[1, 1, 0, 0, 1, 1, x] + (32*G[1, 1, 0, 1, 0, 0, x])/3 + 
     (44*G[1, 1, 0, 1, 0, 1, x])/3 + (44*G[1, 1, 0, 1, 1, 0, x])/3 + 
     88*G[1, 1, 0, 1, 1, 1, x] - (664*G[1, 1, 1, 0, 0, 0, x])/3 + 
     (596*G[1, 1, 1, 0, 0, 1, x])/3 + (596*G[1, 1, 1, 0, 1, 0, x])/3 - 
     12*G[1, 1, 1, 0, 1, 1, x] - 64*G[1, 1, 1, 1, 0, 0, x] - 
     96*G[1, 1, 1, 1, 0, 1, x] - 96*G[1, 1, 1, 1, 1, 0, x] - 
     224*G[1, 1, 1, 1, 1, 1, x] + Log[mu2]^6*(1/2 - RATIO[x]/2) + 
     Log[mu2]^5*(13/9 + (2*I)*Pi + 4*G[0, x] - 5*G[1, x] + 
       (-13/9 - (2*I)*Pi - 4*G[0, x] + 5*G[1, x])*RATIO[x]) + 
     Log[mu2]^4*(-41/6 + ((29*I)/9)*Pi - (35*Pi^2)/12 - (8*G[0, x])/9 + 
       (8*I)*Pi*G[0, x] - (28*G[1, x])/9 - (17*I)*Pi*G[1, x] + 4*G[0, 0, x] - 
       16*G[0, 1, x] - 16*G[1, 0, x] + 24*G[1, 1, x] + 
       ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (41/6 - ((11*I)/9)*Pi + (35*Pi^2)/12 + (26*G[0, x])/9 - 
         (12*I)*Pi*G[0, x] + (28*G[1, x])/9 + (17*I)*Pi*G[1, x] - 
         8*G[0, 0, x] + 16*G[0, 1, x] + 16*G[1, 0, x] - 24*G[1, 1, x])*
        RATIO[x]) + (9*Pi^2 + 18*G[0, 0, x] - 18*G[0, 1, x] - 18*G[1, 0, x] + 
       18*G[1, 1, x])*RATIO[x^2] + (31637*Zeta[3])/54 - 
     ((211*I)/9)*Pi*Zeta[3] - 7*Pi^2*Zeta[3] - ((137*I)/3)*Pi^3*Zeta[3] - 
     (2182*G[0, x]*Zeta[3])/9 + ((1400*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (304*Pi^2*G[0, x]*Zeta[3])/3 + 373*G[1, x]*Zeta[3] + 
     ((80*I)/9)*Pi*G[1, x]*Zeta[3] + (650*Pi^2*G[1, x]*Zeta[3])/9 + 
     (5756*G[0, 0, x]*Zeta[3])/9 + ((212*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     90*G[0, 1, x]*Zeta[3] - ((952*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
     320*G[1, 0, x]*Zeta[3] - ((676*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
     4*G[1, 1, x]*Zeta[3] + ((1100*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
     204*G[0, 0, 0, x]*Zeta[3] - (928*G[0, 0, 1, x]*Zeta[3])/3 - 
     32*G[0, 1, 0, x]*Zeta[3] + (560*G[0, 1, 1, x]*Zeta[3])/3 + 
     (316*G[1, 0, 0, x]*Zeta[3])/3 - (200*G[1, 0, 1, x]*Zeta[3])/3 + 
     (400*G[1, 1, 0, x]*Zeta[3])/3 - (656*G[1, 1, 1, x]*Zeta[3])/3 - 
     (1198*Zeta[3]^2)/3 + RATIO[x^(-1)]*(((383*I)/3)*Pi*G[1, x] - 
       (95*Pi^2*G[1, x])/3 + ((46*I)/3)*Pi^3*G[1, x] + 
       (144*I)*Pi*G[0, 1, x] - (236*Pi^2*G[0, 1, x])/3 + 
       (154*I)*Pi*G[1, 0, x] - (152*Pi^2*G[1, 0, x])/3 + (383*G[1, 1, x])/3 - 
       (184*I)*Pi*G[1, 1, x] + 118*Pi^2*G[1, 1, x] + 
       (80*I)*Pi*G[0, 0, 1, x] + (128*I)*Pi*G[0, 1, 0, x] + 
       144*G[0, 1, 1, x] - (124*I)*Pi*G[0, 1, 1, x] + 
       (48*I)*Pi*G[1, 0, 0, x] + 154*G[1, 0, 1, x] - 
       (156*I)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
       154*G[1, 1, 0, x] - (148*I)*Pi*G[1, 1, 0, x] - 326*G[1, 1, 1, x] + 
       (188*I)*Pi*G[1, 1, 1, x] + (10*Pi^2*G[1, 1, 1, x])/3 + 
       80*G[0, 0, 1, 1, x] + 128*G[0, 1, 0, 1, x] + 128*G[0, 1, 1, 0, x] - 
       316*G[0, 1, 1, 1, x] + 48*G[1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, x] - 
       268*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] - 
       24*G[1, 1, 0, 0, x] - 188*G[1, 1, 0, 1, x] - 
       (20*I)*Pi*G[1, 1, 0, 1, x] - 188*G[1, 1, 1, 0, x] + 
       640*G[1, 1, 1, 1, x] + 20*G[1, 0, 1, 1, 1, x] - 
       20*G[1, 1, 0, 1, 1, x] + (24*I)*Pi*Zeta[3] + 192*G[1, x]*Zeta[3] - 
       (120*I)*Pi*G[1, x]*Zeta[3] - 40*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-2)]*((4*Pi^2*G[1, 0, 1, x])/3 - (2*Pi^2*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] + 
       (24*I)*Pi*G[1, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3]) + 
     Log[mu2]^3*(-9359/108 - ((517*I)/9)*Pi + (251*Pi^2)/54 - 
       ((4*I)/3)*Pi^3 - (814*G[0, x])/9 - ((52*I)/3)*Pi*G[0, x] - 
       (8*Pi^2*G[0, x])/3 + (181*G[1, x])/3 + ((32*I)/9)*Pi*G[1, x] + 
       21*Pi^2*G[1, x] - (412*G[0, 0, x])/9 - ((56*I)/3)*Pi*G[0, 0, x] + 
       32*G[0, 1, x] - ((64*I)/3)*Pi*G[0, 1, x] + 32*G[1, 0, x] - 
       ((64*I)/3)*Pi*G[1, 0, x] - 16*G[1, 1, x] + ((208*I)/3)*Pi*G[1, 1, x] - 
       56*G[0, 0, 0, x] + (64*G[0, 0, 1, x])/3 + (64*G[0, 1, 0, x])/3 + 
       (64*G[0, 1, 1, x])/3 + (64*G[1, 0, 0, x])/3 + (64*G[1, 0, 1, x])/3 + 
       (64*G[1, 1, 0, x])/3 - 48*G[1, 1, 1, x] + 
       (((-46*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] - (46*G[0, 0, x])/9 + 
         (12*I)*Pi*G[0, 0, x] - (8*I)*Pi*G[0, 1, x] - (8*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         8*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 10*Zeta[3] + 
       RATIO[x]*(9359/108 + ((157*I)/3)*Pi - (467*Pi^2)/54 + ((4*I)/3)*Pi^3 + 
         (256*G[0, x])/3 + ((320*I)/9)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 - 
         (181*G[1, x])/3 - ((104*I)/9)*Pi*G[1, x] - 21*Pi^2*G[1, x] + 
         64*G[0, 0, x] - ((16*I)/3)*Pi*G[0, 0, x] - 40*G[0, 1, x] + 
         ((112*I)/3)*Pi*G[0, 1, x] - 40*G[1, 0, x] + ((112*I)/3)*Pi*
          G[1, 0, x] + 16*G[1, 1, x] - ((208*I)/3)*Pi*G[1, 1, x] + 
         32*G[0, 0, 0, x] - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 - 
         (64*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - (64*G[1, 0, 1, x])/3 - 
         (64*G[1, 1, 0, x])/3 + 48*G[1, 1, 1, x] + 10*Zeta[3])) + 
     Log[mu2]^2*(-429473/1296 - ((13061*I)/36)*Pi + (2455*Pi^2)/18 + 
       ((329*I)/18)*Pi^3 + (61*Pi^4)/120 - (4207*G[0, x])/9 - 
       ((709*I)/3)*Pi*G[0, x] + (425*Pi^2*G[0, x])/9 + (6563*G[1, x])/18 + 
       (220*I)*Pi*G[1, x] - (436*Pi^2*G[1, x])/9 + (15*I)*Pi^3*G[1, x] - 
       144*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] + (20*Pi^2*G[0, 0, x])/3 + 
       179*G[0, 1, x] + ((266*I)/3)*Pi*G[0, 1, x] + (56*Pi^2*G[0, 1, x])/3 + 
       179*G[1, 0, x] + ((154*I)/3)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 - 
       140*G[1, 1, x] - ((128*I)/3)*Pi*G[1, 1, x] - (220*Pi^2*G[1, 1, x])/3 + 
       (562*G[0, 0, 0, x])/3 + (28*I)*Pi*G[0, 0, 0, x] - 66*G[0, 0, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, x] - 66*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, x] + 
       (176*G[0, 1, 1, x])/3 + (52*I)*Pi*G[0, 1, 1, x] - 
       (194*G[1, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, x] + 20*G[1, 0, 1, x] + 
       (56*I)*Pi*G[1, 0, 1, x] + 20*G[1, 1, 0, x] + (24*I)*Pi*G[1, 1, 0, x] - 
       (44*G[1, 1, 1, x])/3 - (172*I)*Pi*G[1, 1, 1, x] + 
       208*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
       64*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, x] - 
       40*G[0, 1, 1, 0, x] + 28*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 40*G[1, 1, 0, 0, x] - 
       28*G[1, 1, 1, 1, x] + ((40*I)*Pi*G[1, x] + 40*G[1, 1, x])*
        RATIO[x^(-1)] + (460*Zeta[3])/9 + (6*I)*Pi*Zeta[3] + 
       44*G[0, x]*Zeta[3] - 20*G[1, x]*Zeta[3] + 
       RATIO[x]*(429473/1296 + ((11033*I)/36)*Pi - (1931*Pi^2)/18 - 
         ((365*I)/18)*Pi^3 + (157*Pi^4)/72 + (3700*G[0, x])/9 + 
         (320*I)*Pi*G[0, x] - (757*Pi^2*G[0, x])/9 - ((4*I)/3)*Pi^3*G[0, x] - 
         (6563*G[1, x])/18 - (245*I)*Pi*G[1, x] + (442*Pi^2*G[1, x])/9 - 
         ((29*I)/3)*Pi^3*G[1, x] + 228*G[0, 0, x] + ((532*I)/3)*Pi*
          G[0, 0, x] - (80*Pi^2*G[0, 0, x])/3 - 164*G[0, 1, x] - 
         ((404*I)/3)*Pi*G[0, 1, x] - 24*Pi^2*G[0, 1, x] - 164*G[1, 0, x] - 
         ((316*I)/3)*Pi*G[1, 0, x] - (68*Pi^2*G[1, 0, x])/3 + 
         100*G[1, 1, x] + ((188*I)/3)*Pi*G[1, 1, x] + (220*Pi^2*G[1, 1, x])/
          3 - (44*G[0, 0, 0, x])/3 + (128*I)*Pi*G[0, 0, 0, x] - 
         (16*I)*Pi*G[0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         (44*G[0, 1, 1, x])/3 - (92*I)*Pi*G[0, 1, 1, x] + 
         (44*G[1, 0, 0, x])/3 - (48*I)*Pi*G[1, 0, 0, x] - 
         (64*I)*Pi*G[1, 0, 1, x] - (64*I)*Pi*G[1, 1, 0, x] + 
         (44*G[1, 1, 1, x])/3 + (172*I)*Pi*G[1, 1, 1, x] + 
         32*G[0, 0, 0, 0, x] - 28*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 
         28*G[1, 1, 1, 1, x] - (460*Zeta[3])/9 + (34*I)*Pi*Zeta[3] - 
         12*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (((8*I)/3)*Pi^3 - (77*Pi^4)/45 - ((217*I)/3)*Pi*G[0, x] + 
         (178*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] - 
         ((8*I)/3)*Pi^3*G[1, x] - (217*G[0, 0, x])/3 - 
         ((248*I)/3)*Pi*G[0, 0, x] + 10*Pi^2*G[0, 0, x] + 
         (31*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 + 
         (15*I)*Pi*G[1, 0, x] + 10*Pi^2*G[1, 0, x] - (295*G[0, 0, 0, x])/3 - 
         (78*I)*Pi*G[0, 0, 0, x] + 31*G[0, 0, 1, x] + 
         (26*I)*Pi*G[0, 0, 1, x] + 31*G[0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, x] + 
         15*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 
         (20*I)*Pi*G[1, 1, 0, x] - 120*G[0, 0, 0, 0, x] + 
         6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
         6*G[0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] + 
         22*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         20*G[1, 1, 0, 0, x] - 16*Zeta[3] - (8*I)*Pi*Zeta[3] - 
         16*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3])) - (4607*Zeta[5])/9 + 
     ((608*I)/3)*Pi*Zeta[5] + 202*G[0, x]*Zeta[5] - (896*G[1, x]*Zeta[5])/3 + 
     RATIO[x]*(832741/1296 + ((7955*I)/12)*Pi - (2983445*Pi^2)/7776 - 
       ((60425*I)/648)*Pi^3 + (59131*Pi^4)/1944 - ((665*I)/108)*Pi^5 + 
       (493019*Pi^6)/136080 + (6221*G[0, x])/27 + ((57227*I)/81)*Pi*G[0, x] - 
       (60469*Pi^2*G[0, x])/162 - ((2843*I)/18)*Pi^3*G[0, x] + 
       (512*Pi^4*G[0, x])/15 + ((257*I)/45)*Pi^5*G[0, x] - 
       (6221*G[1, x])/27 - ((416425*I)/648)*Pi*G[1, x] + 
       (26954*Pi^2*G[1, x])/81 + ((1000*I)/9)*Pi^3*G[1, x] - 
       (482*Pi^4*G[1, x])/15 - ((817*I)/108)*Pi^5*G[1, x] - 126*G[0, 0, x] + 
       ((794*I)/9)*Pi*G[0, 0, x] - (1225*Pi^2*G[0, 0, x])/9 - 
       ((536*I)/9)*Pi^3*G[0, 0, x] + (110*Pi^4*G[0, 0, x])/9 + 
       126*G[0, 1, x] - ((3419*I)/9)*Pi*G[0, 1, x] + (2648*Pi^2*G[0, 1, x])/
        9 + ((1108*I)/9)*Pi^3*G[0, 1, x] + Pi^4*G[0, 1, x] + 126*G[1, 0, x] - 
       ((794*I)/9)*Pi*G[1, 0, x] + (577*Pi^2*G[1, 0, x])/9 + 
       ((320*I)/9)*Pi^3*G[1, 0, x] - (98*Pi^4*G[1, 0, x])/45 - 
       126*G[1, 1, x] + ((3419*I)/9)*Pi*G[1, 1, x] - (2036*Pi^2*G[1, 1, x])/
        9 - ((892*I)/9)*Pi^3*G[1, 1, x] - (677*Pi^4*G[1, 1, x])/45 + 
       (2*G[0, 0, 0, x])/3 - ((1850*I)/3)*Pi*G[0, 0, 0, x] + 
       (1444*Pi^2*G[0, 0, 0, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 
       92*G[0, 0, 1, x] + (214*I)*Pi*G[0, 0, 1, x] + 90*Pi^2*G[0, 0, 1, x] + 
       ((20*I)/3)*Pi^3*G[0, 0, 1, x] - 92*G[0, 1, 0, x] + 
       (95*I)*Pi*G[0, 1, 0, x] - 72*Pi^2*G[0, 1, 0, x] - 
       (16*I)*Pi^3*G[0, 1, 0, x] - (325*G[0, 1, 1, x])/3 - 
       ((422*I)/3)*Pi*G[0, 1, 1, x] - (1235*Pi^2*G[0, 1, 1, x])/9 + 
       ((86*I)/3)*Pi^3*G[0, 1, 1, x] + (34*G[1, 0, 0, x])/3 + 
       ((1706*I)/3)*Pi*G[1, 0, 0, x] - (1552*Pi^2*G[1, 0, 0, x])/9 - 
       ((392*I)/9)*Pi^3*G[1, 0, 0, x] + 80*G[1, 0, 1, x] - 
       (166*I)*Pi*G[1, 0, 1, x] - 78*Pi^2*G[1, 0, 1, x] + 
       ((392*I)/9)*Pi^3*G[1, 0, 1, x] + 80*G[1, 1, 0, x] - 
       (47*I)*Pi*G[1, 1, 0, x] + 84*Pi^2*G[1, 1, 0, x] + 
       ((424*I)/9)*Pi^3*G[1, 1, 0, x] + (361*G[1, 1, 1, x])/3 + 
       ((278*I)/3)*Pi*G[1, 1, 1, x] + (1127*Pi^2*G[1, 1, 1, x])/9 - 
       ((598*I)/9)*Pi^3*G[1, 1, 1, x] - (1880*G[0, 0, 0, 0, x])/3 + 
       (256*I)*Pi*G[0, 0, 0, 0, x] + 72*Pi^2*G[0, 0, 0, 0, x] + 
       42*G[0, 0, 0, 1, x] + (22*I)*Pi*G[0, 0, 0, 1, x] + 
       (172*Pi^2*G[0, 0, 0, 1, x])/9 + 42*G[0, 0, 1, 0, x] - 
       (122*I)*Pi*G[0, 0, 1, 0, x] - (68*Pi^2*G[0, 0, 1, 0, x])/9 + 
       184*G[0, 0, 1, 1, x] - (52*I)*Pi*G[0, 0, 1, 1, x] + 
       (40*Pi^2*G[0, 0, 1, 1, x])/9 + 82*G[0, 1, 0, 0, x] - 
       (26*I)*Pi*G[0, 1, 0, 0, x] - (28*Pi^2*G[0, 1, 0, 0, x])/3 + 
       25*G[0, 1, 0, 1, x] + (256*I)*Pi*G[0, 1, 0, 1, x] - 
       (158*Pi^2*G[0, 1, 0, 1, x])/9 + 25*G[0, 1, 1, 0, x] - 
       (10*I)*Pi*G[0, 1, 1, 0, x] - (290*Pi^2*G[0, 1, 1, 0, x])/9 - 
       (401*G[0, 1, 1, 1, x])/3 - (68*I)*Pi*G[0, 1, 1, 1, x] - 
       (530*Pi^2*G[0, 1, 1, 1, x])/9 + (1616*G[1, 0, 0, 0, x])/3 - 
       (256*I)*Pi*G[1, 0, 0, 0, x] - (248*Pi^2*G[1, 0, 0, 0, x])/9 - 
       2*G[1, 0, 0, 1, x] - (22*I)*Pi*G[1, 0, 0, 1, x] - 
       (44*Pi^2*G[1, 0, 0, 1, x])/9 - 2*G[1, 0, 1, 0, x] + 
       (122*I)*Pi*G[1, 0, 1, 0, x] - (44*Pi^2*G[1, 0, 1, 0, x])/9 - 
       176*G[1, 0, 1, 1, x] + (52*I)*Pi*G[1, 0, 1, 1, x] - 
       (56*Pi^2*G[1, 0, 1, 1, x])/3 - 2*G[1, 1, 0, 0, x] + 
       (26*I)*Pi*G[1, 1, 0, 0, x] - (332*Pi^2*G[1, 1, 0, 0, x])/9 - 
       57*G[1, 1, 0, 1, x] - (256*I)*Pi*G[1, 1, 0, 1, x] + 
       (46*Pi^2*G[1, 1, 0, 1, x])/9 - 57*G[1, 1, 1, 0, x] + 
       (10*I)*Pi*G[1, 1, 1, 0, x] + (418*Pi^2*G[1, 1, 1, 0, x])/9 + 
       (353*G[1, 1, 1, 1, x])/3 + (68*I)*Pi*G[1, 1, 1, 1, x] + 
       (214*Pi^2*G[1, 1, 1, 1, x])/3 + 704*G[0, 0, 0, 0, 0, x] + 
       (32*I)*Pi*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] + 
       (64*I)*Pi*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] + 
       ((136*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 42*G[0, 0, 0, 1, 1, x] + 
       ((152*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] + 
       ((280*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 206*G[0, 0, 1, 0, 1, x] - 
       ((232*I)/3)*Pi*G[0, 0, 1, 0, 1, x] - 206*G[0, 0, 1, 1, 0, x] + 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 266*G[0, 0, 1, 1, 1, x] - 
       ((112*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 308*G[0, 1, 0, 0, 0, x] + 
       (104*I)*Pi*G[0, 1, 0, 0, 0, x] + 170*G[0, 1, 0, 0, 1, x] - 
       (144*I)*Pi*G[0, 1, 0, 0, 1, x] + 170*G[0, 1, 0, 1, 0, x] + 
       ((28*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 166*G[0, 1, 0, 1, 1, x] + 
       ((380*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 18*G[0, 1, 1, 0, 0, x] + 
       ((76*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 0, 1, x] + 
       ((512*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + 88*G[0, 1, 1, 1, 0, x] - 
       ((200*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 424*G[0, 1, 1, 1, 1, x] - 
       ((376*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 776*G[1, 0, 0, 0, 0, x] - 
       ((328*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 88*G[1, 0, 0, 0, 1, x] - 
       ((176*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 1, 0, x] - 
       ((16*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] - 
       ((104*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 68*G[1, 0, 1, 0, 0, x] - 
       ((136*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + 134*G[1, 0, 1, 0, 1, x] + 
       ((208*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 134*G[1, 0, 1, 1, 0, x] - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] - 194*G[1, 0, 1, 1, 1, x] + 
       (40*I)*Pi*G[1, 0, 1, 1, 1, x] + 380*G[1, 1, 0, 0, 0, x] - 
       ((208*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - 242*G[1, 1, 0, 0, 1, x] + 
       ((256*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - 242*G[1, 1, 0, 1, 0, x] - 
       ((52*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 94*G[1, 1, 0, 1, 1, x] - 
       ((236*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 54*G[1, 1, 1, 0, 0, x] - 
       ((28*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
       ((392*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 1, 0, x] + 352*G[1, 1, 1, 1, 1, x] + 
       (80*I)*Pi*G[1, 1, 1, 1, 1, x] + 208*G[0, 0, 0, 0, 0, 0, x] + 
       64*G[0, 0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 0, 1, 0, x] + 
       48*G[0, 0, 0, 0, 1, 1, x] + 96*G[0, 0, 0, 1, 0, 0, x] - 
       (8*G[0, 0, 0, 1, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 1, 0, x])/3 + 
       (112*G[0, 0, 0, 1, 1, 1, x])/3 + 112*G[0, 0, 1, 0, 0, 0, x] - 
       (8*G[0, 0, 1, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, 1, 0, x])/3 - 
       (272*G[0, 0, 1, 0, 1, 1, x])/3 - 16*G[0, 0, 1, 1, 0, 0, x] + 
       (16*G[0, 0, 1, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 1, 0, x])/3 + 
       (16*G[0, 0, 1, 1, 1, 1, x])/3 + 176*G[0, 1, 0, 0, 0, 0, x] - 
       120*G[0, 1, 0, 0, 0, 1, x] - 120*G[0, 1, 0, 0, 1, 0, x] - 
       32*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] + 
       (52*G[0, 1, 0, 1, 0, 1, x])/3 + (52*G[0, 1, 0, 1, 1, 0, x])/3 + 
       (424*G[0, 1, 0, 1, 1, 1, x])/3 - 80*G[0, 1, 1, 0, 0, 0, x] + 
       (412*G[0, 1, 1, 0, 0, 1, x])/3 + (412*G[0, 1, 1, 0, 1, 0, x])/3 + 
       (124*G[0, 1, 1, 0, 1, 1, x])/3 + 8*G[0, 1, 1, 1, 0, 0, x] - 
       (200*G[0, 1, 1, 1, 0, 1, x])/3 - (200*G[0, 1, 1, 1, 1, 0, x])/3 - 
       (896*G[0, 1, 1, 1, 1, 1, x])/3 - (848*G[1, 0, 0, 0, 0, 0, x])/3 - 
       (104*G[1, 0, 0, 0, 0, 1, x])/3 - (104*G[1, 0, 0, 0, 1, 0, x])/3 - 
       48*G[1, 0, 0, 0, 1, 1, x] - (128*G[1, 0, 0, 1, 0, 0, x])/3 + 
       (40*G[1, 0, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 1, 0, x])/3 - 
       16*G[1, 0, 0, 1, 1, 1, x] - (176*G[1, 0, 1, 0, 0, 0, x])/3 + 
       (40*G[1, 0, 1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, 1, 0, x])/3 + 
       48*G[1, 0, 1, 0, 1, 1, x] - 16*G[1, 0, 1, 1, 0, 0, x] - 
       56*G[1, 0, 1, 1, 0, 1, x] - 56*G[1, 0, 1, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, 1, x] - (464*G[1, 1, 0, 0, 0, 0, x])/3 + 
       (208*G[1, 1, 0, 0, 0, 1, x])/3 + (208*G[1, 1, 0, 0, 1, 0, x])/3 - 
       (80*G[1, 1, 0, 1, 0, 0, x])/3 - (20*G[1, 1, 0, 1, 0, 1, x])/3 - 
       (20*G[1, 1, 0, 1, 1, 0, x])/3 - 88*G[1, 1, 0, 1, 1, 1, x] + 
       (304*G[1, 1, 1, 0, 0, 0, x])/3 - (380*G[1, 1, 1, 0, 0, 1, x])/3 - 
       (380*G[1, 1, 1, 0, 1, 0, x])/3 + 12*G[1, 1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 1, 0, 0, x] + 96*G[1, 1, 1, 1, 0, 1, x] + 
       96*G[1, 1, 1, 1, 1, 0, x] + 224*G[1, 1, 1, 1, 1, 1, x] - 
       (33509*Zeta[3])/54 - ((1673*I)/3)*Pi*Zeta[3] - (82*Pi^2*Zeta[3])/3 - 
       ((311*I)/3)*Pi^3*Zeta[3] - 74*G[0, x]*Zeta[3] + 
       ((1124*I)/9)*Pi*G[0, x]*Zeta[3] + 54*Pi^2*G[0, x]*Zeta[3] + 
       34*G[1, x]*Zeta[3] - ((1394*I)/9)*Pi*G[1, x]*Zeta[3] - 
       (494*Pi^2*G[1, x]*Zeta[3])/9 - 572*G[0, 0, x]*Zeta[3] - 
       ((944*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 16*G[0, 1, x]*Zeta[3] + 
       ((796*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 572*G[1, 0, x]*Zeta[3] + 
       ((1024*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3] - 
       ((716*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 112*G[0, 0, 0, x]*Zeta[3] + 
       (232*G[0, 0, 1, x]*Zeta[3])/3 + 128*G[0, 1, 0, x]*Zeta[3] - 
       (680*G[0, 1, 1, x]*Zeta[3])/3 - (16*G[1, 0, 0, x]*Zeta[3])/3 + 
       (128*G[1, 0, 1, x]*Zeta[3])/3 + (128*G[1, 1, 0, x]*Zeta[3])/3 + 
       (224*G[1, 1, 1, x]*Zeta[3])/3 + (166*Zeta[3]^2)/3 + (2933*Zeta[5])/9 + 
       ((1144*I)/3)*Pi*Zeta[5] + 140*G[0, x]*Zeta[5] - 
       (160*G[1, x]*Zeta[5])/3) + RATIO[(1 - x)^(-1)]*
      (((-136*I)/3)*Pi^3 + (10787*Pi^4)/1080 + ((1159*I)/360)*Pi^5 - 
       (16777*Pi^6)/11340 - ((40343*I)/162)*Pi*G[0, x] + 
       (6637*Pi^2*G[0, x])/27 + ((1055*I)/9)*Pi^3*G[0, x] - 
       (9889*Pi^4*G[0, x])/540 - ((199*I)/90)*Pi^5*G[0, x] + 
       ((389*I)/6)*Pi^3*G[1, x] + (169*Pi^4*G[1, x])/15 + 
       ((17*I)/3)*Pi^5*G[1, x] - (40343*G[0, 0, x])/162 - 
       ((27685*I)/27)*Pi*G[0, 0, x] + (4295*Pi^2*G[0, 0, x])/18 + 
       ((223*I)/3)*Pi^3*G[0, 0, x] - (109*Pi^4*G[0, 0, x])/15 + 
       ((2771*I)/9)*Pi*G[0, 1, x] - (1612*Pi^2*G[0, 1, x])/9 - 
       ((581*I)/6)*Pi^3*G[0, 1, x] + (1211*Pi^4*G[0, 1, x])/180 + 
       ((5219*I)/9)*Pi*G[1, 0, x] - (1465*Pi^2*G[1, 0, x])/6 - 
       ((127*I)/3)*Pi^3*G[1, 0, x] + (61*Pi^4*G[1, 0, x])/30 + 
       ((32*I)/3)*Pi^3*G[1, 1, x] - (403*Pi^4*G[1, 1, x])/45 - 
       (3304*G[0, 0, 0, x])/3 + ((1270*I)/3)*Pi*G[0, 0, 0, x] - 
       (175*Pi^2*G[0, 0, 0, x])/9 + ((40*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (2771*G[0, 0, 1, x])/9 - ((313*I)/3)*Pi*G[0, 0, 1, x] - 
       98*Pi^2*G[0, 0, 1, x] + ((59*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (2771*G[0, 1, 0, x])/9 + ((73*I)/3)*Pi*G[0, 1, 0, x] + 
       (121*Pi^2*G[0, 1, 0, x])/3 - ((29*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (64*I)*Pi*G[0, 1, 1, x] - 13*Pi^2*G[0, 1, 1, x] + 
       (4*I)*Pi^3*G[0, 1, 1, x] + (5219*G[1, 0, 0, x])/9 - 
       (11*I)*Pi*G[1, 0, 0, x] + (191*Pi^2*G[1, 0, 0, x])/3 + 
       (4*I)*Pi^3*G[1, 0, 0, x] + (243*I)*Pi*G[1, 0, 1, x] + 
       (100*Pi^2*G[1, 0, 1, x])/3 + ((50*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (146*I)*Pi*G[1, 1, 0, x] - (44*Pi^2*G[1, 1, 0, x])/3 - 
       ((46*I)/3)*Pi^3*G[1, 1, 0, x] - (12*I)*Pi^3*G[1, 1, 1, x] + 
       (3238*G[0, 0, 0, 0, x])/3 + (68*I)*Pi*G[0, 0, 0, 0, x] - 
       (88*Pi^2*G[0, 0, 0, 0, x])/3 - 30*G[0, 0, 0, 1, x] + 
       (336*I)*Pi*G[0, 0, 0, 1, x] - (647*Pi^2*G[0, 0, 0, 1, x])/3 - 
       30*G[0, 0, 1, 0, x] - ((286*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (241*Pi^2*G[0, 0, 1, 0, x])/3 - (649*G[0, 0, 1, 1, x])/3 + 
       (104*I)*Pi*G[0, 0, 1, 1, x] + (380*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (545*G[0, 1, 0, 0, x])/3 - (134*I)*Pi*G[0, 1, 0, 0, x] - 
       (70*Pi^2*G[0, 1, 0, 0, x])/3 + 64*G[0, 1, 0, 1, x] - 
       (195*I)*Pi*G[0, 1, 0, 1, x] + 145*Pi^2*G[0, 1, 0, 1, x] + 
       64*G[0, 1, 1, 0, x] + (228*I)*Pi*G[0, 1, 1, 0, x] + 
       (65*Pi^2*G[0, 1, 1, 0, x])/3 + (34*I)*Pi*G[0, 1, 1, 1, x] - 
       (118*Pi^2*G[0, 1, 1, 1, x])/3 - 480*G[1, 0, 0, 0, x] - 
       (22*I)*Pi*G[1, 0, 0, 0, x] - 6*Pi^2*G[1, 0, 0, 0, x] + 
       243*G[1, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] + 
       (202*Pi^2*G[1, 0, 0, 1, x])/3 + 243*G[1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, x] - (32*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (114*I)*Pi*G[1, 0, 1, 1, x] + 14*Pi^2*G[1, 0, 1, 1, x] - 
       146*G[1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, x] + 
       10*Pi^2*G[1, 1, 0, 0, x] + (14*I)*Pi*G[1, 1, 0, 1, x] - 
       (44*Pi^2*G[1, 1, 0, 1, x])/3 - (50*I)*Pi*G[1, 1, 1, 0, x] + 
       40*Pi^2*G[1, 1, 1, 0, x] - 258*G[0, 0, 0, 0, 0, x] + 
       (88*I)*Pi*G[0, 0, 0, 0, 0, x] + 74*G[0, 0, 0, 0, 1, x] - 
       (44*I)*Pi*G[0, 0, 0, 0, 1, x] + 74*G[0, 0, 0, 1, 0, x] + 
       (70*I)*Pi*G[0, 0, 0, 1, 0, x] + 342*G[0, 0, 0, 1, 1, x] + 
       (14*I)*Pi*G[0, 0, 0, 1, 1, x] - (94*G[0, 0, 1, 0, 0, x])/3 - 
       (50*I)*Pi*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] - 
       (130*I)*Pi*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
       (152*I)*Pi*G[0, 0, 1, 1, 0, x] + 34*G[0, 0, 1, 1, 1, x] + 
       (228*I)*Pi*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] - 
       (168*I)*Pi*G[0, 1, 0, 0, 0, x] - 86*G[0, 1, 0, 0, 1, x] - 
       (50*I)*Pi*G[0, 1, 0, 0, 1, x] - 86*G[0, 1, 0, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 91*G[0, 1, 0, 1, 1, x] - 
       (94*I)*Pi*G[0, 1, 0, 1, 1, x] + 212*G[0, 1, 1, 0, 0, x] + 
       (174*I)*Pi*G[0, 1, 1, 0, 0, x] + 34*G[0, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, 1, x] + 34*G[0, 1, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 1, 0, x] + (60*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       246*G[1, 0, 0, 0, 0, x] - (40*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       140*G[1, 0, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       140*G[1, 0, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       54*G[1, 0, 0, 1, 1, x] - (100*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, x] + (40*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       114*G[1, 0, 1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       114*G[1, 0, 1, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
       (40*I)*Pi*G[1, 1, 0, 0, 0, x] + 14*G[1, 1, 0, 0, 1, x] + 
       (108*I)*Pi*G[1, 1, 0, 0, 1, x] + 14*G[1, 1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       50*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 1, x] + (36*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       132*G[0, 0, 0, 0, 0, 0, x] - 60*G[0, 0, 0, 0, 0, 1, x] - 
       60*G[0, 0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 0, 1, 1, x] - 
       152*G[0, 0, 0, 1, 0, 0, x] + 190*G[0, 0, 0, 1, 0, 1, x] + 
       190*G[0, 0, 0, 1, 1, 0, x] - 304*G[0, 0, 0, 1, 1, 1, x] - 
       256*G[0, 0, 1, 0, 0, 0, x] + 158*G[0, 0, 1, 0, 0, 1, x] + 
       158*G[0, 0, 1, 0, 1, 0, x] - 320*G[0, 0, 1, 0, 1, 1, x] + 
       68*G[0, 0, 1, 1, 0, 0, x] - 252*G[0, 0, 1, 1, 0, 1, x] - 
       252*G[0, 0, 1, 1, 1, 0, x] + 660*G[0, 0, 1, 1, 1, 1, x] - 
       356*G[0, 1, 0, 0, 0, 0, x] + 140*G[0, 1, 0, 0, 0, 1, x] + 
       140*G[0, 1, 0, 0, 1, 0, x] - 174*G[0, 1, 0, 0, 1, 1, x] + 
       134*G[0, 1, 0, 1, 0, 0, x] - 134*G[0, 1, 0, 1, 0, 1, x] - 
       134*G[0, 1, 0, 1, 1, 0, x] + 124*G[0, 1, 0, 1, 1, 1, x] + 
       296*G[0, 1, 1, 0, 0, 0, x] - 106*G[0, 1, 1, 0, 0, 1, x] - 
       106*G[0, 1, 1, 0, 1, 0, x] + 106*G[0, 1, 1, 0, 1, 1, x] - 
       18*G[0, 1, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
       60*G[0, 1, 1, 1, 1, 0, x] - 116*G[1, 0, 0, 0, 0, 0, x] + 
       76*G[1, 0, 0, 0, 0, 1, x] + 76*G[1, 0, 0, 0, 1, 0, x] - 
       64*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 0, x] + 
       8*G[1, 0, 0, 1, 0, 1, x] + 8*G[1, 0, 0, 1, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, 1, x] + 32*G[1, 0, 1, 0, 0, 0, x] + 
       40*G[1, 0, 1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, 1, 0, x] - 
       56*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] - 
       32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] + 
       36*G[1, 1, 0, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 0, 1, x] - 
       28*G[1, 1, 0, 0, 1, 0, x] + 124*G[1, 1, 0, 0, 1, 1, x] + 
       8*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
       4*G[1, 1, 0, 1, 1, 0, x] + 60*G[1, 1, 1, 0, 0, 0, x] - 
       36*G[1, 1, 1, 0, 0, 1, x] - 36*G[1, 1, 1, 0, 1, 0, x] + 
       36*G[1, 1, 1, 1, 0, 0, x] + 272*Zeta[3] + (404*I)*Pi*Zeta[3] - 
       (62*Pi^2*Zeta[3])/3 + ((194*I)/3)*Pi^3*Zeta[3] + 
       (1264*G[0, x]*Zeta[3])/3 - ((2662*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (35*Pi^2*G[0, x]*Zeta[3])/3 - 389*G[1, x]*Zeta[3] + 
       (212*I)*Pi*G[1, x]*Zeta[3] + (46*Pi^2*G[1, x]*Zeta[3])/3 - 
       (682*G[0, 0, x]*Zeta[3])/9 + (122*I)*Pi*G[0, 0, x]*Zeta[3] + 
       221*G[0, 1, x]*Zeta[3] + (38*I)*Pi*G[0, 1, x]*Zeta[3] - 
       12*G[1, 0, x]*Zeta[3] - (58*I)*Pi*G[1, 0, x]*Zeta[3] - 
       64*G[1, 1, x]*Zeta[3] - (40*I)*Pi*G[1, 1, x]*Zeta[3] + 
       158*G[0, 0, 0, x]*Zeta[3] + 308*G[0, 0, 1, x]*Zeta[3] + 
       12*G[0, 1, 0, x]*Zeta[3] + 20*G[0, 1, 1, x]*Zeta[3] - 
       50*G[1, 0, 0, x]*Zeta[3] - 12*G[1, 0, 1, x]*Zeta[3] - 
       88*G[1, 1, 0, x]*Zeta[3] + 72*G[1, 1, 1, x]*Zeta[3] + 208*Zeta[3]^2 + 
       (149*Zeta[5])/2 - (82*I)*Pi*Zeta[5] - 141*G[0, x]*Zeta[5] + 
       116*G[1, x]*Zeta[5]) + Log[mu2]*(-7955/12 - ((84448*I)/81)*Pi + 
       (317093*Pi^2)/648 + ((2279*I)/18)*Pi^3 - (706*Pi^4)/27 + 
       ((23*I)/18)*Pi^5 - (82817*G[0, x])/81 - ((24544*I)/27)*Pi*G[0, x] + 
       (1318*Pi^2*G[0, x])/9 + (72*I)*Pi^3*G[0, x] - (79*Pi^4*G[0, x])/15 + 
       (416425*G[1, x])/648 + ((8381*I)/9)*Pi*G[1, x] - 
       (5291*Pi^2*G[1, x])/18 - ((856*I)/9)*Pi^3*G[1, x] - 
       (557*Pi^4*G[1, x])/180 - (9280*G[0, 0, x])/27 + 
       (294*I)*Pi*G[0, 0, x] - 26*Pi^2*G[0, 0, x] + (8*I)*Pi^3*G[0, 0, x] + 
       (3326*G[0, 1, x])/9 + (194*I)*Pi*G[0, 1, x] - 180*Pi^2*G[0, 1, x] - 
       ((4*I)/3)*Pi^3*G[0, 1, x] + (3326*G[1, 0, x])/9 - 
       (6*I)*Pi*G[1, 0, x] + (28*Pi^2*G[1, 0, x])/3 - (4*I)*Pi^3*G[1, 0, x] - 
       (1508*G[1, 1, x])/9 - (94*I)*Pi*G[1, 1, x] + 132*Pi^2*G[1, 1, x] - 
       (48*I)*Pi^3*G[1, 1, x] + 816*G[0, 0, 0, x] + 
       ((788*I)/3)*Pi*G[0, 0, 0, x] - 40*Pi^2*G[0, 0, 0, x] - 
       234*G[0, 0, 1, x] + (136*I)*Pi*G[0, 0, 1, x] + 
       (160*Pi^2*G[0, 0, 1, x])/3 - 234*G[0, 1, 0, x] - 
       (8*I)*Pi*G[0, 1, 0, x] + 40*Pi^2*G[0, 1, 0, x] + 70*G[0, 1, 1, x] - 
       ((476*I)/3)*Pi*G[0, 1, 1, x] - (200*Pi^2*G[0, 1, 1, x])/3 - 
       318*G[1, 0, 0, x] - ((952*I)/3)*Pi*G[1, 0, 0, x] + 
       (104*Pi^2*G[1, 0, 0, x])/3 - 46*G[1, 0, 1, x] - 
       (200*I)*Pi*G[1, 0, 1, x] - (128*Pi^2*G[1, 0, 1, x])/3 - 
       46*G[1, 1, 0, x] + (80*I)*Pi*G[1, 1, 0, x] - (56*Pi^2*G[1, 1, 0, x])/
        3 + 232*G[1, 1, 1, x] + ((368*I)/3)*Pi*G[1, 1, 1, x] + 
       144*Pi^2*G[1, 1, 1, x] - 200*G[0, 0, 0, 0, x] + 
       (80*I)*Pi*G[0, 0, 0, 0, x] + 88*G[0, 0, 0, 1, x] - 
       (168*I)*Pi*G[0, 0, 0, 1, x] + 88*G[0, 0, 1, 0, x] - 
       (136*I)*Pi*G[0, 0, 1, 0, x] + 180*G[0, 0, 1, 1, x] + 
       (104*I)*Pi*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
       (144*I)*Pi*G[0, 1, 0, 0, x] + 172*G[0, 1, 0, 1, x] + 
       (96*I)*Pi*G[0, 1, 0, 1, x] + 172*G[0, 1, 1, 0, x] + 
       (64*I)*Pi*G[0, 1, 1, 0, x] - 448*G[0, 1, 1, 1, x] - 
       (104*I)*Pi*G[0, 1, 1, 1, x] - 144*G[1, 0, 0, 0, x] - 
       (192*I)*Pi*G[1, 0, 0, 0, x] - 44*G[1, 0, 0, 1, x] + 
       (80*I)*Pi*G[1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 0, 1, 0, x] - 196*G[1, 0, 1, 1, x] - 
       (112*I)*Pi*G[1, 0, 1, 1, x] + 156*G[1, 1, 0, 0, x] - 
       (40*I)*Pi*G[1, 1, 0, 0, x] - 116*G[1, 1, 0, 1, x] - 
       (56*I)*Pi*G[1, 1, 0, 1, x] - 116*G[1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 0, x] + 268*G[1, 1, 1, 1, x] + 
       (200*I)*Pi*G[1, 1, 1, 1, x] - 320*G[0, 0, 0, 0, 0, x] - 
       16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
       128*G[0, 0, 0, 1, 1, x] - 80*G[0, 0, 1, 0, 0, x] - 
       32*G[0, 0, 1, 0, 1, x] - 32*G[0, 0, 1, 1, 0, x] + 
       264*G[0, 0, 1, 1, 1, x] - 144*G[0, 1, 0, 0, 0, x] + 
       24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] + 
       152*G[0, 1, 0, 1, 1, x] + 64*G[0, 1, 1, 0, 0, x] + 
       80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
       240*G[0, 1, 1, 1, 1, x] - 208*G[1, 0, 0, 0, 0, x] + 
       40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] + 
       56*G[1, 0, 0, 1, 1, x] + 64*G[1, 0, 1, 0, 0, x] - 
       32*G[1, 0, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 0, x] - 
       80*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] - 
       40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] - 
       16*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 0, x] + 
       16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
       240*G[1, 1, 1, 1, 1, x] + ((-12*I)*Pi*G[1, x] - 56*Pi^2*G[1, x] + 
         (64*I)*Pi*G[0, 1, x] + (64*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - 
         (120*I)*Pi*G[1, 1, x] + 64*G[0, 1, 1, x] + 64*G[1, 0, 1, x] + 
         64*G[1, 1, 0, x] - 264*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       (844*Zeta[3])/3 - ((178*I)/9)*Pi*Zeta[3] + 9*Pi^2*Zeta[3] + 
       (316*G[0, x]*Zeta[3])/9 + (40*I)*Pi*G[0, x]*Zeta[3] + 
       (1430*G[1, x]*Zeta[3])/9 - (32*I)*Pi*G[1, x]*Zeta[3] + 
       112*G[0, 0, x]*Zeta[3] - 112*G[0, 1, x]*Zeta[3] - 
       128*G[1, 0, x]*Zeta[3] + 152*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-14*I)*Pi^3 + (46*Pi^4)/15 - ((76*I)/45)*Pi^5 - 
         ((6262*I)/27)*Pi*G[0, x] + (592*Pi^2*G[0, x])/3 + 
         ((89*I)/9)*Pi^3*G[0, x] - (26*Pi^4*G[0, x])/9 + 
         (12*I)*Pi^3*G[1, x] + (208*Pi^4*G[1, x])/45 - (6262*G[0, 0, x])/27 - 
         ((1886*I)/3)*Pi*G[0, 0, x] + 121*Pi^2*G[0, 0, x] + 
         ((40*I)/3)*Pi^3*G[0, 0, x] + (142*I)*Pi*G[0, 1, x] - 
         (136*Pi^2*G[0, 1, x])/3 - ((32*I)/3)*Pi^3*G[0, 1, x] + 
         (226*I)*Pi*G[1, 0, x] - (160*Pi^2*G[1, 0, x])/3 + 
         (8*I)*Pi^3*G[1, 1, x] - 626*G[0, 0, 0, x] - ((74*I)/3)*Pi*
          G[0, 0, 0, x] + 40*Pi^2*G[0, 0, 0, x] + 142*G[0, 0, 1, x] + 
         (36*I)*Pi*G[0, 0, 1, x] - 72*Pi^2*G[0, 0, 1, x] + 
         142*G[0, 1, 0, x] + (20*I)*Pi*G[0, 1, 0, x] - 
         (64*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] + 
         (28*Pi^2*G[0, 1, 1, x])/3 + 226*G[1, 0, 0, x] - 
         (20*I)*Pi*G[1, 0, 0, x] - (8*Pi^2*G[1, 0, 0, x])/3 + 
         (78*I)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 
         (6*I)*Pi*G[1, 1, 0, x] - 28*Pi^2*G[1, 1, 0, x] + 
         252*G[0, 0, 0, 0, x] + (72*I)*Pi*G[0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 1, x] + (172*I)*Pi*G[0, 0, 0, 1, x] - 
         80*G[0, 0, 1, 0, x] + (92*I)*Pi*G[0, 0, 1, 0, x] + 
         54*G[0, 0, 1, 1, x] - (60*I)*Pi*G[0, 0, 1, 1, x] - 
         24*G[0, 1, 0, 0, x] + (44*I)*Pi*G[0, 1, 0, 0, x] - 
         18*G[0, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 0, 1, x] - 
         18*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 1, x] - 128*G[1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 78*G[1, 0, 0, 1, x] - 
         (60*I)*Pi*G[1, 0, 0, 1, x] + 78*G[1, 0, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, 1, x] - (36*I)*Pi*G[1, 1, 1, 0, x] + 
         280*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
         32*G[0, 0, 0, 1, 0, x] + 128*G[0, 0, 0, 1, 1, x] + 
         48*G[0, 0, 1, 0, 0, x] + 32*G[0, 0, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 0, x] - 180*G[0, 0, 1, 1, 1, x] + 
         48*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] - 84*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] - 36*G[0, 1, 1, 0, 1, x] - 
         36*G[0, 1, 1, 1, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
         32*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
         32*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 48*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] - 
         36*G[1, 1, 1, 0, 0, x] + 84*Zeta[3] + (144*I)*Pi*Zeta[3] - 
         16*Pi^2*Zeta[3] + 8*G[0, x]*Zeta[3] + (4*I)*Pi*G[0, x]*Zeta[3] - 
         72*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
         44*G[0, 0, x]*Zeta[3] + 32*G[0, 1, x]*Zeta[3] + 
         32*G[1, 0, x]*Zeta[3] - 48*G[1, 1, x]*Zeta[3]) - 96*Zeta[5] + 
       RATIO[x]*(7955/12 + ((58858*I)/81)*Pi - (204773*Pi^2)/648 - 
         ((1621*I)/18)*Pi^3 + (409*Pi^4)/27 + ((19*I)/30)*Pi^5 + 
         (57227*G[0, x])/81 + ((7400*I)/9)*Pi*G[0, x] - (3301*Pi^2*G[0, x])/
          9 - ((706*I)/9)*Pi^3*G[0, x] + (431*Pi^4*G[0, x])/45 - 
         (416425*G[1, x])/648 - ((6563*I)/9)*Pi*G[1, x] + 
         (5291*Pi^2*G[1, x])/18 + ((508*I)/9)*Pi^3*G[1, x] - 
         (281*Pi^4*G[1, x])/60 + (1616*G[0, 0, x])/9 + 
         (412*I)*Pi*G[0, 0, x] - (460*Pi^2*G[0, 0, x])/3 - 
         ((104*I)/3)*Pi^3*G[0, 0, x] - (1616*G[0, 1, x])/9 - 
         (372*I)*Pi*G[0, 1, x] + (584*Pi^2*G[0, 1, x])/3 + 
         ((44*I)/3)*Pi^3*G[0, 1, x] - (1616*G[1, 0, x])/9 - 
         (284*I)*Pi*G[1, 0, x] + (244*Pi^2*G[1, 0, x])/3 + 
         (4*I)*Pi^3*G[1, 0, x] + (1616*G[1, 1, x])/9 + 
         (244*I)*Pi*G[1, 1, x] - (368*Pi^2*G[1, 1, x])/3 + 
         (32*I)*Pi^3*G[1, 1, x] - 32*G[0, 0, 0, x] - ((1144*I)/3)*Pi*
          G[0, 0, 0, x] - 40*Pi^2*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, x] + (80*Pi^2*G[0, 0, 1, x])/3 - 
         12*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/
          3 - 32*G[0, 1, 1, x] + ((476*I)/3)*Pi*G[0, 1, 1, x] + 
         64*Pi^2*G[0, 1, 1, x] + 32*G[1, 0, 0, x] + ((1144*I)/3)*Pi*
          G[1, 0, 0, x] - (88*Pi^2*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] + 
         (32*I)*Pi*G[1, 0, 1, x] + (160*Pi^2*G[1, 0, 1, x])/3 + 
         12*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] + 
         (224*Pi^2*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] - 
         ((476*I)/3)*Pi*G[1, 1, 1, x] - 144*Pi^2*G[1, 1, 1, x] - 
         432*G[0, 0, 0, 0, x] - (224*I)*Pi*G[0, 0, 0, 0, x] + 
         80*G[0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, x] + 
         80*G[0, 0, 1, 0, x] - 112*G[0, 0, 1, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, 1, x] + 112*G[0, 1, 0, 0, x] + 
         (56*I)*Pi*G[0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, x] - 
         (24*I)*Pi*G[0, 1, 0, 1, x] - 80*G[0, 1, 1, 0, x] - 
         (40*I)*Pi*G[0, 1, 1, 0, x] + 268*G[0, 1, 1, 1, x] + 
         (176*I)*Pi*G[0, 1, 1, 1, x] + 432*G[1, 0, 0, 0, x] + 
         (168*I)*Pi*G[1, 0, 0, 0, x] - 80*G[1, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] + 112*G[1, 0, 1, 1, x] + 
         (88*I)*Pi*G[1, 0, 1, 1, x] - 112*G[1, 1, 0, 0, x] + 
         (32*I)*Pi*G[1, 1, 0, 0, x] + 80*G[1, 1, 0, 1, x] + 
         (32*I)*Pi*G[1, 1, 0, 1, x] + 80*G[1, 1, 1, 0, x] - 
         268*G[1, 1, 1, 1, x] - (200*I)*Pi*G[1, 1, 1, 1, x] - 
         240*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 1, x] - 
         48*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] + 
         48*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
         8*G[0, 1, 0, 1, 0, x] - 32*G[0, 1, 0, 1, 1, x] - 
         32*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] + 240*G[0, 1, 1, 1, 1, x] + 
         208*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         80*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] + 
         16*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
         240*G[1, 1, 1, 1, 1, x] - (1108*Zeta[3])/3 - ((2018*I)/9)*Pi*
          Zeta[3] - 25*Pi^2*Zeta[3] - (640*G[0, x]*Zeta[3])/9 + 
         (370*G[1, x]*Zeta[3])/9 - (48*I)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 0, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] + 
         64*G[1, 0, x]*Zeta[3] - 56*G[1, 1, x]*Zeta[3] + 96*Zeta[5])))/Nc + 
   Nf*(28767799/52488 + ((1092469*I)/1458)*Pi - (680308*Pi^2)/2187 - 
     ((27968*I)/243)*Pi^3 + (11918*Pi^4)/1215 + ((31*I)/90)*Pi^5 - 
     (248*Pi^6)/945 + (301231*G[0, x])/729 - ((5444*I)/81)*Pi*G[0, x] - 
     (8551*Pi^2*G[0, x])/243 + ((26*I)/3)*Pi^3*G[0, x] + 
     (2*Pi^4*G[0, x])/15 - (433759*G[1, x])/2916 + 
     ((10501*I)/162)*Pi*G[1, x] + (17251*Pi^2*G[1, x])/243 + 
     ((1325*I)/27)*Pi^3*G[1, x] + (29*Pi^4*G[1, x])/15 - 
     (39055*G[0, 0, x])/81 - ((812*I)/9)*Pi*G[0, 0, x] + 
     (418*Pi^2*G[0, 0, x])/9 + ((44*I)/9)*Pi^3*G[0, 0, x] + 
     (1064*G[0, 1, x])/27 - ((6110*I)/27)*Pi*G[0, 1, x] + 
     (116*Pi^2*G[0, 1, x])/3 - ((398*I)/9)*Pi^3*G[0, 1, x] - 
     (8*Pi^4*G[0, 1, x])/15 + (1064*G[1, 0, x])/27 + 
     ((7228*I)/27)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - 
     ((104*I)/9)*Pi^3*G[1, 0, x] + 226*G[1, 1, x] + 
     ((278*I)/9)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/3 + 
     ((170*I)/9)*Pi^3*G[1, 1, x] + (1064*G[0, 0, 0, x])/9 - 
     ((124*I)/9)*Pi*G[0, 0, 0, x] - (256*G[0, 0, 1, x])/27 - 
     (8*I)*Pi*G[0, 0, 1, x] - (244*Pi^2*G[0, 0, 1, x])/9 + 
     ((32*I)/3)*Pi^3*G[0, 0, 1, x] - (256*G[0, 1, 0, x])/27 - 
     ((320*I)/9)*Pi*G[0, 1, 0, x] - (208*Pi^2*G[0, 1, 0, x])/9 + 
     ((16*I)/3)*Pi^3*G[0, 1, 0, x] - (2182*G[0, 1, 1, x])/9 + 
     ((64*I)/3)*Pi*G[0, 1, 1, x] + (286*Pi^2*G[0, 1, 1, x])/9 + 
     (7256*G[1, 0, 0, x])/27 + ((28*I)/3)*Pi*G[1, 0, 0, x] - 
     (128*Pi^2*G[1, 0, 0, x])/9 - (80*G[1, 0, 1, x])/3 + 
     ((196*I)/3)*Pi*G[1, 0, 1, x] + (104*Pi^2*G[1, 0, 1, x])/9 - 
     (80*G[1, 1, 0, x])/3 - ((596*I)/3)*Pi*G[1, 1, 0, x] - 
     (104*Pi^2*G[1, 1, 0, x])/9 + (238*G[1, 1, 1, x])/9 + 
     (20*I)*Pi*G[1, 1, 1, x] - (254*Pi^2*G[1, 1, 1, x])/9 + 
     (56*G[0, 0, 0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
     (20*G[0, 0, 0, 1, x])/3 + (48*I)*Pi*G[0, 0, 0, 1, x] - 
     (20*G[0, 0, 1, 0, x])/3 - ((104*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (32*Pi^2*G[0, 0, 1, 0, x])/3 + (32*G[0, 0, 1, 1, x])/3 - 
     (32*I)*Pi*G[0, 0, 1, 1, x] - (404*G[0, 1, 0, 0, x])/9 - 
     ((112*I)/3)*Pi*G[0, 1, 0, 0, x] + (16*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (64*G[0, 1, 0, 1, x])/3 - ((248*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     (64*G[0, 1, 1, 0, x])/3 + ((544*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (296*G[0, 1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     8*G[1, 0, 0, 0, x] + ((32*I)/3)*Pi*G[1, 0, 0, 0, x] - 
     (16*G[1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] - 
     (16*G[1, 0, 1, 0, x])/3 - ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + 
     (224*G[1, 0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     (596*G[1, 1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     4*G[1, 1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 
     (92*G[1, 1, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 1, x] - 
     8*G[0, 0, 0, 0, 0, x] + (136*G[0, 0, 0, 1, 1, x])/3 - 
     (80*G[0, 0, 1, 0, 0, x])/3 - (32*G[0, 0, 1, 0, 1, x])/3 - 
     (32*G[0, 0, 1, 1, 0, x])/3 - (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (248*G[0, 0, 1, 1, 1, x])/3 - (112*G[0, 1, 0, 0, 0, x])/3 - 
     (64*G[0, 1, 0, 0, 1, x])/3 - (64*G[0, 1, 0, 1, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 72*G[0, 1, 0, 1, 1, x] + 
     176*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
     (16*G[0, 1, 1, 1, 0, x])/3 + (160*G[0, 1, 1, 1, 1, x])/3 - 
     (88*G[1, 0, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 0, 1, x])/3 + 
     (40*G[1, 0, 0, 1, 0, x])/3 - 24*G[1, 0, 0, 1, 1, x] + 
     (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 + 
     (16*G[1, 0, 1, 1, 1, x])/3 - (64*G[1, 1, 0, 0, 0, x])/3 + 
     (40*G[1, 1, 0, 0, 1, x])/3 + (40*G[1, 1, 0, 1, 0, x])/3 - 
     8*G[1, 1, 0, 1, 1, x] - (8*G[1, 1, 1, 0, 0, x])/3 - 
     (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 - 
     48*G[1, 1, 1, 1, 1, x] - 64*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 1, 0, 1, 0, 0, x] + Log[mu2]^5*(-10/9 + (10*RATIO[x])/9) + 
     Log[mu2]^4*(-10/3 - ((28*I)/9)*Pi - (44*G[0, x])/9 + (22*G[1, x])/3 + 
       (10/3 + ((28*I)/9)*Pi + (44*G[0, x])/9 - (22*G[1, x])/3)*RATIO[x]) + 
     Log[mu2]^3*(164/9 - ((16*I)/9)*Pi + (64*Pi^2)/27 + (92*G[0, x])/27 - 
       ((8*I)/3)*Pi*G[0, x] + (220*G[1, x])/27 + ((56*I)/3)*Pi*G[1, x] + 
       (104*G[0, 0, x])/9 + (16*G[0, 1, x])/3 + (16*G[1, 0, x])/3 - 
       16*G[1, 1, x] + (((-28*I)/9)*Pi*G[0, x] - (28*G[0, 0, x])/9)*
        RATIO[(1 - x)^(-1)] + (-164/9 - ((4*I)/3)*Pi - (64*Pi^2)/27 - 
         (176*G[0, x])/27 + ((80*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 - 
         ((56*I)/3)*Pi*G[1, x] - (16*G[0, 0, x])/3 - (16*G[0, 1, x])/3 - 
         (16*G[1, 0, x])/3 + 16*G[1, 1, x])*RATIO[x]) + 
     (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[x^2] + (6818*Zeta[3])/27 + ((3704*I)/27)*Pi*Zeta[3] - 
     (266*Pi^2*Zeta[3])/9 - (344*G[0, x]*Zeta[3])/9 - 
     ((80*I)/3)*Pi*G[0, x]*Zeta[3] - (464*G[1, x]*Zeta[3])/3 - 
     ((52*I)/3)*Pi*G[1, x]*Zeta[3] + (32*G[0, 0, x]*Zeta[3])/9 + 
     (784*G[0, 1, x]*Zeta[3])/3 + (32*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (112*G[1, 0, x]*Zeta[3])/3 + (112*G[1, 1, x]*Zeta[3])/3 - 
     64*G[0, 0, 1, x]*Zeta[3] + 32*G[0, 1, 0, x]*Zeta[3] - 64*Zeta[3]^2 + 
     RATIO[x^(-1)]*(((-634*I)/3)*Pi*G[1, x] + (290*Pi^2*G[1, x])/9 - 
       ((92*I)/3)*Pi^3*G[1, x] - ((140*I)/3)*Pi*G[0, 1, x] + 
       (8*I)*Pi*G[1, 0, x] - (92*Pi^2*G[1, 0, x])/3 - (634*G[1, 1, x])/3 + 
       ((80*I)/3)*Pi*G[1, 1, x] - (140*G[0, 1, 1, x])/3 + 8*G[1, 0, 1, x] + 
       8*G[1, 1, 0, x] + (184*I)*Pi*G[1, 1, 0, x] + (224*G[1, 1, 1, x])/3 + 
       184*G[1, 1, 0, 0, x] + 184*G[1, x]*Zeta[3]) + 
     Log[mu2]^2*(13504/81 + ((977*I)/9)*Pi - (47*Pi^2)/3 - (I/9)*Pi^3 + 
       (1064*G[0, x])/9 + ((218*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 - 
       (193*G[1, x])/3 + ((10*I)/9)*Pi*G[1, x] - (149*Pi^2*G[1, x])/9 - 
       (8*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] + (50*G[0, 1, x])/3 + 
       ((40*I)/3)*Pi*G[0, 1, x] + (50*G[1, 0, x])/3 + 
       ((20*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] - (52*I)*Pi*G[1, 1, x] - 
       (68*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 + 
       4*G[0, 1, 1, x] - (28*G[1, 0, 0, x])/3 - 4*G[1, 1, 1, x] + 
       ((10*I)*Pi*G[0, x] + (16*Pi^2*G[0, x])/9 + 10*G[0, 0, x] + 
         ((20*I)/3)*Pi*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
         ((10*I)/3)*Pi*G[1, 0, x] + (38*G[0, 0, 0, x])/3 + 
         (10*G[0, 0, 1, x])/3 + (10*G[0, 1, 0, x])/3 + (10*G[1, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] - (40*Zeta[3])/9 + 
       RATIO[x]*(-13504/81 - ((887*I)/9)*Pi + (157*Pi^2)/9 + (I/9)*Pi^3 - 
         (974*G[0, x])/9 - ((416*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (193*G[1, x])/3 + ((20*I)/9)*Pi*G[1, x] + (149*Pi^2*G[1, x])/9 - 
         (40*G[0, 0, x])/3 - ((56*I)/3)*Pi*G[0, 0, x] - (40*G[0, 1, x])/3 - 
         (20*I)*Pi*G[0, 1, x] - (40*G[1, 0, x])/3 - ((40*I)/3)*Pi*
          G[1, 0, x] + 40*G[1, 1, x] + (52*I)*Pi*G[1, 1, x] - 
         (8*G[0, 0, 0, x])/3 - 4*G[0, 1, 1, x] + (8*G[1, 0, 0, x])/3 + 
         4*G[1, 1, 1, x] + (40*Zeta[3])/9)) + 
     Log[mu2]*(1413773/2916 + ((9151*I)/18)*Pi - (37577*Pi^2)/243 - 
       ((233*I)/9)*Pi^3 + (199*Pi^4)/270 + (30419*G[0, x])/81 + 
       ((568*I)/9)*Pi*G[0, x] - (208*Pi^2*G[0, x])/9 - 
       ((28*I)/9)*Pi^3*G[0, x] - (32495*G[1, x])/162 - 
       ((1942*I)/27)*Pi*G[1, x] + (227*Pi^2*G[1, x])/9 - 
       ((26*I)/3)*Pi^3*G[1, x] - (5372*G[0, 0, x])/27 - 
       ((92*I)/3)*Pi*G[0, 0, x] + (52*Pi^2*G[0, 0, x])/9 + 
       (692*G[0, 1, x])/27 - ((232*I)/3)*Pi*G[0, 1, x] - 
       (160*Pi^2*G[0, 1, x])/9 + (692*G[1, 0, x])/27 + (52*I)*Pi*G[1, 0, x] - 
       (88*Pi^2*G[1, 0, x])/9 + (280*G[1, 1, x])/9 - 
       ((112*I)/3)*Pi*G[1, 1, x] + 48*Pi^2*G[1, 1, x] - 
       (40*G[0, 0, 0, x])/3 - (16*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
       ((152*I)/3)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
       ((56*I)/3)*Pi*G[0, 1, 0, x] - (296*G[0, 1, 1, x])/3 - 
       (32*I)*Pi*G[0, 1, 1, x] + (68*G[1, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
       (16*I)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
       ((32*I)/3)*Pi*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 + 
       ((136*I)/3)*Pi*G[1, 1, 1, x] + (80*G[0, 0, 0, 0, x])/3 + 
       (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
       (184*G[0, 0, 1, 1, x])/3 + (64*G[0, 1, 0, 0, x])/3 + 
       (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
       (152*G[0, 1, 1, 1, x])/3 + (80*G[1, 0, 0, 0, x])/3 - 
       (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
       (32*G[1, 0, 1, 1, x])/3 + (40*G[1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
       56*G[1, 1, 1, 1, x] + ((-56*I)*Pi*G[1, x] - 56*G[1, 1, x])*
        RATIO[x^(-1)] + (1532*Zeta[3])/27 + ((188*I)/9)*Pi*Zeta[3] - 
       (152*G[0, x]*Zeta[3])/9 + (20*G[1, x]*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*(((-4*I)/3)*Pi^3 + (76*Pi^4)/45 + 
         ((3626*I)/27)*Pi*G[0, x] - (232*Pi^2*G[0, x])/9 - 
         ((2*I)/3)*Pi^3*G[0, x] + ((4*I)/3)*Pi^3*G[1, x] + 
         (3626*G[0, 0, x])/27 + ((44*I)/3)*Pi*G[0, 0, x] - 
         (74*Pi^2*G[0, 0, x])/9 + ((28*I)/3)*Pi*G[0, 1, x] + 
         (44*Pi^2*G[0, 1, x])/9 + ((52*I)/3)*Pi*G[1, 0, x] - 
         (52*Pi^2*G[1, 0, x])/9 - (44*G[0, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 0, 0, x] + (28*G[0, 0, 1, x])/3 - 
         (48*I)*Pi*G[0, 0, 1, x] + (28*G[0, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
         (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (56*G[0, 0, 0, 0, x])/3 - 
         (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 - 
         52*G[0, 0, 1, 1, x] - (32*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] - (32*G[1, 0, 0, 0, x])/3 + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 8*Zeta[3] - 
         (16*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
       RATIO[x]*(-1413773/2916 - ((20633*I)/54)*Pi + (28721*Pi^2)/243 + 
         ((239*I)/9)*Pi^3 - (143*Pi^4)/54 - (20189*G[0, x])/81 - 
         ((6292*I)/27)*Pi*G[0, x] + (578*Pi^2*G[0, x])/9 + 
         ((40*I)/9)*Pi^3*G[0, x] + (32495*G[1, x])/162 + 
         ((3922*I)/27)*Pi*G[1, x] - (61*Pi^2*G[1, x])/3 + 
         (6*I)*Pi^3*G[1, x] - (224*G[0, 0, x])/27 + (24*I)*Pi*G[0, 0, x] + 
         (32*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 + 
         (20*I)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] - (224*G[1, 0, x])/27 - 
         ((232*I)/3)*Pi*G[1, 0, x] + (64*Pi^2*G[1, 0, x])/3 + 
         (224*G[1, 1, x])/9 + ((100*I)/3)*Pi*G[1, 1, x] - 
         48*Pi^2*G[1, 1, x] + (152*G[0, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, x] - ((8*I)/3)*Pi*G[0, 0, 1, x] - 
         ((8*I)/3)*Pi*G[0, 1, 0, x] + (140*G[0, 1, 1, x])/3 + 
         (40*I)*Pi*G[0, 1, 1, x] - (152*G[1, 0, 0, x])/3 - 
         ((8*I)/3)*Pi*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, x] - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - (140*G[1, 1, 1, x])/3 - 
         ((136*I)/3)*Pi*G[1, 1, 1, x] + (32*G[0, 0, 0, 0, x])/3 + 
         (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 - 
         (16*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 + (152*G[0, 1, 1, 1, x])/3 - 
         (16*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 + (32*G[1, 0, 1, 1, x])/3 - 
         (16*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8*G[1, 1, 1, 0, x])/3 - 56*G[1, 1, 1, 1, x] - (1100*Zeta[3])/27 - 
         ((332*I)/9)*Pi*Zeta[3] - (280*G[0, x]*Zeta[3])/9 + 
         (28*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
      (((44*I)/9)*Pi^3 + (161*Pi^4)/27 + ((98*I)/135)*Pi^5 + (496*Pi^6)/945 + 
       ((56977*I)/162)*Pi*G[0, x] - (2642*Pi^2*G[0, x])/27 - 
       ((751*I)/27)*Pi^3*G[0, x] + (193*Pi^4*G[0, x])/135 + 
       (4*I)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/27 + (56977*G[0, 0, x])/162 + 
       ((166*I)/27)*Pi*G[0, 0, x] - (71*Pi^2*G[0, 0, x])/3 - 
       (4*I)*Pi^3*G[0, 0, x] + ((452*I)/27)*Pi*G[0, 1, x] + 
       (80*Pi^2*G[0, 1, x])/9 + ((38*I)/3)*Pi^3*G[0, 1, x] + 
       (16*Pi^4*G[0, 1, x])/15 - ((340*I)/27)*Pi*G[1, 0, x] - 
       (140*Pi^2*G[1, 0, x])/9 - ((26*I)/9)*Pi^3*G[1, 0, x] - 
       ((4*I)/9)*Pi^3*G[1, 1, x] - (1304*G[0, 0, 0, x])/9 + 
       ((104*I)/9)*Pi*G[0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, x])/9 + 
       (452*G[0, 0, 1, x])/27 - ((296*I)/3)*Pi*G[0, 0, 1, x] + 
       (194*Pi^2*G[0, 0, 1, x])/9 - ((64*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (452*G[0, 1, 0, x])/27 + ((436*I)/9)*Pi*G[0, 1, 0, x] - 
       (34*Pi^2*G[0, 1, 0, x])/9 - ((32*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (112*Pi^2*G[0, 1, 1, x])/9 - 
       (340*G[1, 0, 0, x])/27 + (10*Pi^2*G[1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
       (12*I)*Pi*G[1, 1, 0, x] + (28*Pi^2*G[1, 1, 0, x])/9 + 
       (212*G[0, 0, 0, 0, x])/9 - (16*I)*Pi*G[0, 0, 0, 0, x] + 
       (8*G[0, 0, 0, 1, x])/3 - ((152*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (8*G[0, 0, 1, 0, x])/3 + ((112*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (64*Pi^2*G[0, 0, 1, 0, x])/3 - (332*G[0, 0, 1, 1, x])/3 + 
       ((104*I)/3)*Pi*G[0, 0, 1, 1, x] + (388*G[0, 1, 0, 0, x])/9 + 
       ((76*I)/3)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 - 
       4*G[0, 1, 0, 1, x] + (92*I)*Pi*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
       ((76*I)/3)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
       (88*G[1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, x] + 
       12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
       12*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
       ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       4*G[0, 0, 0, 0, 0, x] - (4*G[0, 0, 0, 0, 1, x])/3 - 
       (4*G[0, 0, 0, 1, 0, x])/3 - (140*G[0, 0, 0, 1, 1, x])/3 + 
       (64*G[0, 0, 1, 0, 0, x])/3 + (56*G[0, 0, 1, 0, 1, x])/3 + 
       (56*G[0, 0, 1, 1, 0, x])/3 + (128*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       68*G[0, 0, 1, 1, 1, x] + (80*G[0, 1, 0, 0, 0, x])/3 + 
       (28*G[0, 1, 0, 0, 1, x])/3 + (28*G[0, 1, 0, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, 1, 0, x] + (260*G[0, 1, 0, 1, 1, x])/3 - 
       (76*G[0, 1, 1, 0, 0, x])/3 + 4*G[0, 1, 1, 0, 1, x] + 
       4*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] - 
       (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 + 
       (28*G[1, 0, 0, 1, 1, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 - 
       (20*G[1, 0, 1, 0, 1, x])/3 - (20*G[1, 0, 1, 1, 0, x])/3 + 
       (16*G[1, 1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, 1, x])/3 - 
       (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
       128*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 0, x] - 
       (88*Zeta[3])/3 - ((1400*I)/9)*Pi*Zeta[3] + (392*Pi^2*Zeta[3])/9 - 
       (656*G[0, x]*Zeta[3])/9 + ((8*I)/9)*Pi*G[0, x]*Zeta[3] - 
       24*G[1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (16*G[0, 0, x]*Zeta[3])/9 - (496*G[0, 1, x]*Zeta[3])/3 - 
       (64*I)*Pi*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
       (8*G[1, 1, x]*Zeta[3])/3 + 128*G[0, 0, 1, x]*Zeta[3] - 
       64*G[0, 1, 0, x]*Zeta[3] + 128*Zeta[3]^2 - 176*Zeta[5]) - 
     (332*Zeta[5])/9 + RATIO[x]*(-28767799/52488 - ((353990*I)/729)*Pi + 
       (390733*Pi^2)/2187 + ((13919*I)/243)*Pi^3 - (31549*Pi^4)/2430 - 
       ((491*I)/270)*Pi^5 - (217973*G[0, x])/1458 - ((19757*I)/81)*Pi*
        G[0, x] + (30430*Pi^2*G[0, x])/243 + ((680*I)/27)*Pi^3*G[0, x] - 
       (404*Pi^4*G[0, x])/135 + (433759*G[1, x])/2916 + 
       ((31631*I)/162)*Pi*G[1, x] - (19681*Pi^2*G[1, x])/243 - 
       ((287*I)/27)*Pi^3*G[1, x] - (67*Pi^4*G[1, x])/135 - 2*G[0, 0, x] + 
       ((2632*I)/27)*Pi*G[0, 0, x] - (68*Pi^2*G[0, 0, x])/3 + 
       ((28*I)/9)*Pi^3*G[0, 0, x] + (22*G[0, 1, x])/3 + 
       ((2398*I)/27)*Pi*G[0, 1, x] - (116*Pi^2*G[0, 1, x])/9 + 
       ((74*I)/9)*Pi^3*G[0, 1, x] + (22*G[1, 0, x])/3 - 
       ((3080*I)/27)*Pi*G[1, 0, x] + (148*Pi^2*G[1, 0, x])/3 + 
       ((20*I)/3)*Pi^3*G[1, 0, x] - (38*G[1, 1, x])/3 - 
       ((650*I)/9)*Pi*G[1, 1, x] - (124*Pi^2*G[1, 1, x])/9 - 
       (18*I)*Pi^3*G[1, 1, x] + (988*G[0, 0, 0, x])/9 - 
       (16*I)*Pi*G[0, 0, 0, x] - (44*Pi^2*G[0, 0, 0, x])/9 - 
       4*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + (16*Pi^2*G[0, 0, 1, x])/
        3 - 4*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + 
       (8*Pi^2*G[0, 1, 0, x])/3 + (910*G[0, 1, 1, x])/9 + 
       (16*I)*Pi*G[0, 1, 1, x] - (182*Pi^2*G[0, 1, 1, x])/9 - 
       (988*G[1, 0, 0, x])/9 + (16*I)*Pi*G[1, 0, 0, x] - 
       (28*Pi^2*G[1, 0, 0, x])/9 + 4*G[1, 0, 1, x] + 
       (12*I)*Pi*G[1, 0, 1, x] - (40*Pi^2*G[1, 0, 1, x])/3 + 
       4*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/3 - 
       (910*G[1, 1, 1, x])/9 - (16*I)*Pi*G[1, 1, 1, x] + 
       (254*Pi^2*G[1, 1, 1, x])/9 - (200*G[0, 0, 0, 0, x])/3 + 
       ((40*I)/3)*Pi*G[0, 0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
       ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
       ((16*I)/3)*Pi*G[0, 1, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       ((32*I)/3)*Pi*G[0, 1, 1, 0, x] - (92*G[0, 1, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, x] + (200*G[1, 0, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 0, 0, 0, x] + ((88*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
       4*G[1, 1, 0, 0, x] - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[1, 1, 1, 1, x] + (8*G[0, 0, 0, 0, 1, x])/3 + 
       (8*G[0, 0, 0, 1, 0, x])/3 - 16*G[0, 0, 1, 0, 0, x] - 
       (32*G[0, 0, 1, 0, 1, x])/3 - (32*G[0, 0, 1, 1, 0, x])/3 + 
       (32*G[0, 0, 1, 1, 1, x])/3 - 16*G[0, 1, 0, 0, 0, x] + 
       (32*G[0, 1, 0, 0, 1, x])/3 + (32*G[0, 1, 0, 1, 0, x])/3 - 
       (40*G[0, 1, 0, 1, 1, x])/3 - (16*G[0, 1, 1, 0, 0, x])/3 - 
       (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 - 
       (160*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
       (8*G[1, 0, 0, 0, 1, x])/3 - (8*G[1, 0, 0, 1, 0, x])/3 + 
       (16*G[1, 0, 0, 1, 1, x])/3 + (64*G[1, 0, 1, 0, 0, x])/3 + 
       (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
       (16*G[1, 0, 1, 1, 1, x])/3 + (32*G[1, 1, 0, 0, 0, x])/3 - 
       (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
       8*G[1, 1, 0, 1, 1, x] + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 48*G[1, 1, 1, 1, 1, x] - 
       (2198*Zeta[3])/27 + ((40*I)/27)*Pi*Zeta[3] - (86*Pi^2*Zeta[3])/9 + 
       (1412*G[0, x]*Zeta[3])/9 + ((224*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (496*G[1, x]*Zeta[3])/3 - ((172*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (160*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 - 
       (128*G[1, 1, x]*Zeta[3])/3 + (1520*Zeta[5])/9) + 
     Nc^2*(22674005/52488 + ((542099*I)/1944)*Pi - (1228273*Pi^2)/17496 - 
       (11*I)*Pi^3 + (2527*Pi^4)/810 + ((353*I)/540)*Pi^5 + 
       (228665*G[1, x])/2916 + ((6365*I)/162)*Pi*G[1, x] - 
       (14351*Pi^2*G[1, x])/243 - ((439*I)/27)*Pi^3*G[1, x] + 
       (10*Pi^4*G[1, x])/9 + ((1118*I)/9)*Pi*G[0, 1, x] - 
       (268*Pi^2*G[0, 1, x])/9 + (2*I)*Pi^3*G[0, 1, x] - (256*G[1, 1, x])/3 - 
       ((1042*I)/27)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/3 - 
       ((10*I)/3)*Pi^3*G[1, 1, x] - ((40*I)/3)*Pi*G[0, 0, 1, x] + 
       16*Pi^2*G[0, 0, 1, x] + (1118*G[0, 1, 1, x])/9 - 
       ((8*I)/3)*Pi*G[0, 1, 1, x] - (94*Pi^2*G[0, 1, 1, x])/9 - 
       (32*I)*Pi*G[1, 0, 1, x] - (32*Pi^2*G[1, 0, 1, x])/9 - 
       (206*G[1, 1, 1, x])/9 - ((16*I)/3)*Pi*G[1, 1, 1, x] + 
       (26*Pi^2*G[1, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 0, 1, x] - 
       (40*G[0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, 1, x] + 
       (24*I)*Pi*G[0, 1, 0, 1, x] - 52*G[0, 1, 1, 1, x] - 
       ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 32*G[1, 0, 1, 1, x] + 
       ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
       20*G[1, 1, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - 
       16*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 1, 1, x] - (56*G[0, 1, 1, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 1, 1, x])/3 + 8*G[1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 1, 1, x] + (((256*I)/3)*Pi*G[1, x] - 16*Pi^2*G[1, x] + 
         (16*I)*Pi*G[0, 1, x] + (256*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] + 
         16*G[0, 1, 1, x] - 32*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2]^5*(5/9 - (5*RATIO[x])/9) + Log[mu2]^4*(-2 + (I/3)*Pi - 
         (22*G[1, x])/9 + (2 - (I/3)*Pi + (22*G[1, x])/9)*RATIO[x]) + 
       Log[mu2]^3*(-473/27 - ((128*I)/27)*Pi + (4*Pi^2)/9 + (88*G[1, x])/27 - 
         ((40*I)/9)*Pi*G[1, x] + (16*G[1, 1, x])/3 + 
         (473/27 + ((128*I)/27)*Pi - (4*Pi^2)/9 - (88*G[1, x])/27 + 
           ((40*I)/9)*Pi*G[1, x] - (16*G[1, 1, x])/3)*RATIO[x]) + 
       (4237*Zeta[3])/81 - ((296*I)/27)*Pi*Zeta[3] + 11*Pi^2*Zeta[3] - 
       (220*G[1, x]*Zeta[3])/9 + ((104*I)/9)*Pi*G[1, x]*Zeta[3] - 
       24*G[0, 1, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] + 
       Log[mu2]^2*(-203/108 + ((14*I)/9)*Pi + (19*Pi^2)/9 + (I/3)*Pi^3 + 
         (487*G[1, x])/9 + ((208*I)/9)*Pi*G[1, x] + Pi^2*G[1, x] - 
         ((4*I)/3)*Pi*G[0, 1, x] + (40*G[1, 1, x])/3 + 
         ((52*I)/3)*Pi*G[1, 1, x] - (4*G[0, 1, 1, x])/3 + 
         (4*G[1, 1, 1, x])/3 + RATIO[x]*(203/108 - ((14*I)/9)*Pi - 
           (19*Pi^2)/9 - (I/3)*Pi^3 - (487*G[1, x])/9 - ((208*I)/9)*Pi*
            G[1, x] - Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 1, x] - 
           (40*G[1, 1, x])/3 - ((52*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/
            3 - (4*G[1, 1, 1, x])/3 - (86*Zeta[3])/9) + (86*Zeta[3])/9) + 
       Log[mu2]*(1168967/5832 + ((9790*I)/81)*Pi - (5467*Pi^2)/243 - 
         ((17*I)/9)*Pi^3 + (521*Pi^4)/540 + (20189*G[1, x])/162 + 
         ((2498*I)/27)*Pi*G[1, x] - (325*Pi^2*G[1, x])/9 - 
         (2*I)*Pi^3*G[1, x] + ((148*I)/3)*Pi*G[0, 1, x] + 
         (4*Pi^2*G[0, 1, x])/3 - (424*G[1, 1, x])/27 + 
         ((4*I)/3)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, x] + (148*G[0, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 
         (76*G[1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, x] - 
         24*G[0, 0, 1, 1, x] + 16*G[0, 1, 1, 1, x] + (8*G[1, 0, 1, 1, x])/3 - 
         (56*G[1, 1, 1, 1, x])/3 + ((24*I)*Pi*G[1, x] + 24*G[1, 1, x])*
          RATIO[x^(-1)] + (1912*Zeta[3])/27 + ((4*I)/3)*Pi*Zeta[3] + 
         (128*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*((-11*Pi^4)/15 - 
           4*Pi^2*G[0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] + 
           24*G[0, 0, 1, 1, x] + (24*I)*Pi*Zeta[3]) + 
         RATIO[x]*(-1168967/5832 - ((9790*I)/81)*Pi + (6439*Pi^2)/243 + 
           ((17*I)/9)*Pi^3 - (25*Pi^4)/108 - (20189*G[1, x])/162 - 
           ((3146*I)/27)*Pi*G[1, x] + (289*Pi^2*G[1, x])/9 + 
           (2*I)*Pi^3*G[1, x] - ((76*I)/3)*Pi*G[0, 1, x] + 
           (8*Pi^2*G[0, 1, x])/3 - (224*G[1, 1, x])/27 - 
           ((4*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 - 
           (76*G[0, 1, 1, x])/3 - ((40*I)/3)*Pi*G[0, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + (76*G[1, 1, 1, x])/3 + 
           (16*I)*Pi*G[1, 1, 1, x] - 16*G[0, 1, 1, 1, x] - 
           (8*G[1, 0, 1, 1, x])/3 + (56*G[1, 1, 1, 1, x])/3 - 
           (1912*Zeta[3])/27 - ((76*I)/3)*Pi*Zeta[3] - (128*G[1, x]*Zeta[3])/
            9)) - (920*Zeta[5])/9 + RATIO[x]*(-22674005/52488 - 
         ((542099*I)/1944)*Pi + (1477105*Pi^2)/17496 + (15*I)*Pi^3 - 
         (1801*Pi^4)/810 - ((49*I)/108)*Pi^5 - (228665*G[1, x])/2916 - 
         ((20189*I)/162)*Pi*G[1, x] + (14783*Pi^2*G[1, x])/243 + 
         ((331*I)/27)*Pi^3*G[1, x] - (10*Pi^4*G[1, x])/9 - 
         ((494*I)/9)*Pi*G[0, 1, x] + (56*Pi^2*G[0, 1, x])/3 + 
         (2*I)*Pi^3*G[0, 1, x] + ((1258*I)/27)*Pi*G[1, 1, x] - 
         (16*Pi^2*G[1, 1, x])/3 + ((10*I)/3)*Pi^3*G[1, 1, x] - 
         (494*G[0, 1, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         (46*Pi^2*G[0, 1, 1, x])/9 + (32*Pi^2*G[1, 0, 1, x])/9 + 
         (494*G[1, 1, 1, x])/9 + ((16*I)/3)*Pi*G[1, 1, 1, x] - 
         (26*Pi^2*G[1, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 0, 1, x] + 
         20*G[0, 1, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         ((16*I)/3)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         20*G[1, 1, 1, 1, x] + ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         8*G[0, 1, 0, 1, 1, x] + (56*G[0, 1, 1, 1, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 1, x])/3 - 8*G[1, 1, 0, 1, 1, x] - 
         16*G[1, 1, 1, 1, 1, x] - (8125*Zeta[3])/81 - ((496*I)/27)*Pi*
          Zeta[3] + (31*Pi^2*Zeta[3])/3 + (652*G[1, x]*Zeta[3])/9 - 
         ((104*I)/9)*Pi*G[1, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] + (200*Zeta[5])/9) + RATIO[(1 - x)^(-1)]*
        ((-44*Pi^4)/27 - (I/5)*Pi^5 - (80*Pi^2*G[0, 1, x])/9 - 
         (4*I)*Pi^3*G[0, 1, x] + ((160*I)/3)*Pi*G[0, 0, 1, x] - 
         16*Pi^2*G[0, 0, 1, x] + (16*Pi^2*G[0, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 1, x] + (160*G[0, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 1, 1, x] - (32*I)*Pi*G[0, 1, 0, 1, x] + 
         16*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
         32*G[0, 1, 0, 1, 1, x] + ((160*I)/3)*Pi*Zeta[3] - 
         (64*Pi^2*Zeta[3])/3 + 48*G[0, 1, x]*Zeta[3] + 80*Zeta[5])) + 
     (145/972 + ((114839*I)/648)*Pi - (204287*Pi^2)/1944 + 
       ((3143*I)/81)*Pi^3 + (29429*Pi^4)/2430 + ((31*I)/36)*Pi^5 + 
       (496*Pi^6)/945 + (9607*G[0, x])/81 + ((10282*I)/27)*Pi*G[0, x] - 
       (473*Pi^2*G[0, x])/81 - ((542*I)/9)*Pi^3*G[0, x] + 
       (604*Pi^4*G[0, x])/135 - (185*G[1, x])/6 - ((33227*I)/81)*Pi*G[1, x] + 
       (7274*Pi^2*G[1, x])/81 - ((188*I)/9)*Pi^3*G[1, x] - 
       (1504*Pi^4*G[1, x])/135 + (27505*G[0, 0, x])/81 - 
       ((3032*I)/27)*Pi*G[0, 0, x] - (94*Pi^2*G[0, 0, x])/3 + 
       ((76*I)/9)*Pi^3*G[0, 0, x] - (1136*G[0, 1, x])/9 - 
       ((496*I)/9)*Pi*G[0, 1, x] + 58*Pi^2*G[0, 1, x] + 
       ((220*I)/3)*Pi^3*G[0, 1, x] + (16*Pi^4*G[0, 1, x])/15 - 
       (1136*G[1, 0, x])/9 - ((2224*I)/9)*Pi*G[1, 0, x] - 
       (578*Pi^2*G[1, 0, x])/9 + (16*I)*Pi^3*G[1, 0, x] - 
       (560*G[1, 1, x])/3 + ((1280*I)/9)*Pi*G[1, 1, x] - 
       (512*Pi^2*G[1, 1, x])/9 - ((304*I)/9)*Pi^3*G[1, 1, x] - 
       (664*G[0, 0, 0, x])/3 - (28*I)*Pi*G[0, 0, 0, x] + 
       (200*Pi^2*G[0, 0, 0, x])/9 + (364*G[0, 0, 1, x])/9 + 
       ((400*I)/3)*Pi*G[0, 0, 1, x] - (76*Pi^2*G[0, 0, 1, x])/3 - 
       ((64*I)/3)*Pi^3*G[0, 0, 1, x] + (364*G[0, 1, 0, x])/9 + 
       ((392*I)/3)*Pi*G[0, 1, 0, x] - (4*Pi^2*G[0, 1, 0, x])/9 - 
       ((32*I)/3)*Pi^3*G[0, 1, 0, x] - (56*G[0, 1, 1, x])/3 - 
       ((116*I)/3)*Pi*G[0, 1, 1, x] - 36*Pi^2*G[0, 1, 1, x] - 
       (2360*G[1, 0, 0, x])/9 + ((332*I)/3)*Pi*G[1, 0, 0, x] - 
       (8*Pi^2*G[1, 0, 0, x])/3 + 92*G[1, 0, 1, x] - 
       (24*I)*Pi*G[1, 0, 1, x] - (128*Pi^2*G[1, 0, 1, x])/9 + 
       92*G[1, 1, 0, x] + (328*I)*Pi*G[1, 1, 0, x] + (104*Pi^2*G[1, 1, 0, x])/
        3 + (148*G[1, 1, 1, x])/3 - ((148*I)/3)*Pi*G[1, 1, 1, x] + 
       (308*Pi^2*G[1, 1, 1, x])/9 + 120*G[0, 0, 0, 0, x] + 
       (56*I)*Pi*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] - 
       (64*I)*Pi*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (64*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (232*G[0, 0, 1, 1, x])/3 + (64*I)*Pi*G[0, 0, 1, 1, x] + 
       (512*G[0, 1, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, x] - 
       (32*Pi^2*G[0, 1, 0, 0, x])/3 - 76*G[0, 1, 0, 1, x] + 
       ((368*I)/3)*Pi*G[0, 1, 0, 1, x] - 76*G[0, 1, 1, 0, x] - 
       ((808*I)/3)*Pi*G[0, 1, 1, 0, x] + (100*G[0, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 1, x] + (128*G[1, 0, 0, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
       ((160*I)/3)*Pi*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
       ((56*I)/3)*Pi*G[1, 0, 1, 0, x] - 44*G[1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 0, 1, 1, x] + 328*G[1, 1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 
       (48*I)*Pi*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (136*G[1, 1, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] - 
       56*G[0, 0, 0, 1, 1, x] - (128*G[0, 0, 1, 0, 0, x])/3 + 
       48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] + 
       (128*I)*Pi*G[0, 0, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, x] - 
       80*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 1, x] + 
       72*G[0, 1, 0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (248*G[0, 1, 0, 1, 1, x])/3 - (760*G[0, 1, 1, 0, 0, x])/3 + 
       16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       64*G[0, 1, 1, 1, 1, x] - 56*G[1, 0, 0, 0, 0, x] - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
       (232*G[1, 0, 0, 1, 1, x])/3 - (80*G[1, 0, 1, 0, 0, x])/3 - 
       8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
       32*G[1, 0, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, x] - 
       40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] - 
       16*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] + 
       8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
       64*G[1, 1, 1, 1, 1, x] + 128*G[0, 0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 0, 1, 0, 0, x] + Log[mu2]^5*(5/9 - (5*RATIO[x])/9) + 
       Log[mu2]^4*(16/3 + ((25*I)/9)*Pi + (44*G[0, x])/9 - (44*G[1, x])/9 + 
         (-16/3 - ((25*I)/9)*Pi - (44*G[0, x])/9 + (44*G[1, x])/9)*
          RATIO[x]) + Log[mu2]^3*(707/27 + ((220*I)/9)*Pi - (148*Pi^2)/27 + 
         (292*G[0, x])/9 + ((40*I)/3)*Pi*G[0, x] - (88*G[1, x])/3 - 
         ((176*I)/9)*Pi*G[1, x] + (88*G[0, 0, x])/9 - 16*G[0, 1, x] - 
         16*G[1, 0, x] + 16*G[1, 1, x] + (((28*I)/9)*Pi*G[0, x] + 
           (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-707/27 - ((64*I)/3)*Pi + (148*Pi^2)/27 - (88*G[0, x])/3 - 
           ((176*I)/9)*Pi*G[0, x] + (88*G[1, x])/3 + ((176*I)/9)*Pi*G[1, x] - 
           16*G[0, 0, x] + 16*G[0, 1, x] + 16*G[1, 0, x] - 16*G[1, 1, x])*
          RATIO[x]) + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x] + 
         8*G[1, 1, x])*RATIO[x^2] - (16213*Zeta[3])/81 - 
       ((412*I)/9)*Pi*Zeta[3] + (61*Pi^2*Zeta[3])/3 - 176*G[0, x]*Zeta[3] - 
       ((200*I)/3)*Pi*G[0, x]*Zeta[3] + (3376*G[1, x]*Zeta[3])/9 + 
       ((520*I)/9)*Pi*G[1, x]*Zeta[3] - (1472*G[0, 0, x]*Zeta[3])/9 - 
       (1096*G[0, 1, x]*Zeta[3])/3 - (64*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (496*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 
       128*G[0, 0, 1, x]*Zeta[3] - 64*G[0, 1, 0, x]*Zeta[3] + 128*Zeta[3]^2 + 
       RATIO[x^(-1)]*(((400*I)/3)*Pi*G[1, x] + 4*Pi^2*G[1, x] + 
         ((176*I)/3)*Pi^3*G[1, x] + (56*I)*Pi*G[0, 1, x] - 
         (32*I)*Pi*G[1, 0, x] + (176*Pi^2*G[1, 0, x])/3 + 
         (400*G[1, 1, x])/3 - (40*I)*Pi*G[1, 1, x] + 56*G[0, 1, 1, x] - 
         32*G[1, 0, 1, x] - 32*G[1, 1, 0, x] - (352*I)*Pi*G[1, 1, 0, x] - 
         32*G[1, 1, 1, x] - 352*G[1, 1, 0, 0, x] - 352*G[1, x]*Zeta[3]) + 
       Log[mu2]^2*(22013/324 + ((881*I)/9)*Pi - (350*Pi^2)/9 - 
         ((52*I)/9)*Pi^3 + (964*G[0, x])/9 + ((214*I)/3)*Pi*G[0, x] - 
         (110*Pi^2*G[0, x])/9 - (790*G[1, x])/9 - (98*I)*Pi*G[1, x] + 
         (262*Pi^2*G[1, x])/9 + 24*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 
         50*G[0, 1, x] - ((92*I)/3)*Pi*G[0, 1, x] - 50*G[1, 0, x] - 
         ((76*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] + ((152*I)/3)*Pi*
          G[1, 1, x] - (172*G[0, 0, 0, x])/3 + 20*G[0, 0, 1, x] + 
         20*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 + (68*G[1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, x])/3 + (((58*I)/3)*Pi*G[0, x] - (76*Pi^2*G[0, x])/9 + 
           (58*G[0, 0, x])/3 + ((80*I)/3)*Pi*G[0, 0, x] - 
           (10*I)*Pi*G[0, 1, x] - (10*I)*Pi*G[1, 0, x] + (82*G[0, 0, 0, x])/
            3 - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 10*G[1, 0, 0, x])*
          RATIO[(1 - x)^(-1)] - (46*Zeta[3])/9 + 
         RATIO[x]*(-22013/324 - ((707*I)/9)*Pi + (274*Pi^2)/9 + 
           ((52*I)/9)*Pi^3 - (790*G[0, x])/9 - (88*I)*Pi*G[0, x] + 
           (262*Pi^2*G[0, x])/9 + (790*G[1, x])/9 + (88*I)*Pi*G[1, x] - 
           (262*Pi^2*G[1, x])/9 - 40*G[0, 0, x] - ((136*I)/3)*Pi*G[0, 0, x] + 
           40*G[0, 1, x] + ((152*I)/3)*Pi*G[0, 1, x] + 40*G[1, 0, x] + 
           ((136*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] - ((152*I)/3)*Pi*
            G[1, 1, x] + (8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 - 
           (8*G[1, 0, 0, x])/3 - (8*G[1, 1, 1, x])/3 + (46*Zeta[3])/9)) + 
       Log[mu2]*(19321/216 + ((33377*I)/162)*Pi - (8794*Pi^2)/81 - 
         ((238*I)/9)*Pi^3 + (649*Pi^4)/108 + (13565*G[0, x])/81 + 
         ((5560*I)/27)*Pi*G[0, x] - (256*Pi^2*G[0, x])/9 - 
         ((44*I)/3)*Pi^3*G[0, x] - (7883*G[1, x])/81 - ((2264*I)/9)*Pi*
          G[1, x] + (874*Pi^2*G[1, x])/9 + ((256*I)/9)*Pi^3*G[1, x] + 
         (1852*G[0, 0, x])/27 - (84*I)*Pi*G[0, 0, x] + (4*Pi^2*G[0, 0, x])/
          3 - (692*G[0, 1, x])/9 - (60*I)*Pi*G[0, 1, x] + 
         40*Pi^2*G[0, 1, x] - (692*G[1, 0, x])/9 - (28*I)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/3 + (8*G[1, 1, x])/9 + (100*I)*Pi*G[1, 1, x] - 
         (176*Pi^2*G[1, 1, x])/3 - 168*G[0, 0, 0, x] - 
         ((128*I)/3)*Pi*G[0, 0, 0, x] + 36*G[0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, x] + 36*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + ((80*I)/3)*Pi*
          G[0, 1, 1, x] + 60*G[1, 0, 0, x] + ((280*I)/3)*Pi*G[1, 0, 0, x] + 
         12*G[1, 0, 1, x] + (32*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - ((152*I)/3)*Pi*
          G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 
         32*G[0, 1, 0, 1, x] - 32*G[0, 1, 1, 0, x] + 64*G[0, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
         16*G[1, 0, 1, 1, x] - 40*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
         ((24*I)*Pi*G[1, x] + 24*G[1, 1, x])*RATIO[x^(-1)] - 
         (188*Zeta[3])/9 + ((196*I)/9)*Pi*Zeta[3] + (512*G[0, x]*Zeta[3])/9 - 
         (800*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*((4*I)*Pi^3 - 
           (26*Pi^4)/15 + ((1246*I)/27)*Pi*G[0, x] - (136*Pi^2*G[0, x])/3 - 
           ((26*I)/9)*Pi^3*G[0, x] - (4*I)*Pi^3*G[1, x] + (1246*G[0, 0, x])/
            27 + ((380*I)/3)*Pi*G[0, 0, x] - (58*Pi^2*G[0, 0, x])/3 - 
           (28*I)*Pi*G[0, 1, x] + (28*Pi^2*G[0, 1, x])/3 - 
           (52*I)*Pi*G[1, 0, x] + (52*Pi^2*G[1, 0, x])/3 + 
           116*G[0, 0, 0, x] - ((76*I)/3)*Pi*G[0, 0, 0, x] - 
           28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 1, x] - 52*G[1, 0, 0, x] - 
           (12*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, x] - 
           88*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
           32*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
           12*G[1, 1, 0, 0, x] - 24*Zeta[3] - (32*I)*Pi*Zeta[3] - 
           8*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-19321/216 - ((22013*I)/162)*Pi + (5770*Pi^2)/81 + 
           ((176*I)/9)*Pi^3 - (1373*Pi^4)/540 - (7883*G[0, x])/81 - 
           ((1580*I)/9)*Pi*G[0, x] + (790*Pi^2*G[0, x])/9 + 
           ((184*I)/9)*Pi^3*G[0, x] + (7883*G[1, x])/81 + 
           ((1580*I)/9)*Pi*G[1, x] - (790*Pi^2*G[1, x])/9 - 
           ((184*I)/9)*Pi^3*G[1, x] - (224*G[0, 0, x])/9 - 
           (72*I)*Pi*G[0, 0, x] + (112*Pi^2*G[0, 0, x])/3 + 
           (224*G[0, 1, x])/9 + (88*I)*Pi*G[0, 1, x] - (176*Pi^2*G[0, 1, x])/
            3 + (224*G[1, 0, x])/9 + (72*I)*Pi*G[1, 0, x] - 
           (112*Pi^2*G[1, 0, x])/3 - (224*G[1, 1, x])/9 - 
           (88*I)*Pi*G[1, 1, x] + (176*Pi^2*G[1, 1, x])/3 + 8*G[0, 0, 0, x] + 
           ((280*I)/3)*Pi*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 1, x] - 
           (8*I)*Pi*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - ((152*I)/3)*Pi*
            G[0, 1, 1, x] - 8*G[1, 0, 0, x] - ((280*I)/3)*Pi*G[1, 0, 0, x] - 
           (8*I)*Pi*G[1, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] + ((152*I)/3)*Pi*G[1, 1, 1, x] + 
           96*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
           16*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
           8*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] - 96*G[1, 0, 0, 0, x] + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
           16*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
           64*G[1, 1, 1, 1, x] + (332*Zeta[3])/9 + ((380*I)/9)*Pi*Zeta[3] - 
           (368*G[0, x]*Zeta[3])/9 + (368*G[1, x]*Zeta[3])/9)) + 
       RATIO[x]*(-145/972 - ((19321*I)/216)*Pi + (153887*Pi^2)/1944 + 
         ((1978*I)/81)*Pi^3 - (11933*Pi^4)/2430 + ((41*I)/36)*Pi^5 - 
         (185*G[0, x])/6 - ((9611*I)/81)*Pi*G[0, x] + (6014*Pi^2*G[0, x])/
          81 + ((238*I)/9)*Pi^3*G[0, x] - (358*Pi^4*G[0, x])/45 + 
         (185*G[1, x])/6 + ((9611*I)/81)*Pi*G[1, x] - (6014*Pi^2*G[1, x])/
          81 - ((238*I)/9)*Pi^3*G[1, x] + (1066*Pi^4*G[1, x])/135 + 
         (8*G[0, 0, x])/3 + ((76*I)/9)*Pi*G[0, 0, x] + (136*Pi^2*G[0, 0, x])/
          9 + ((140*I)/9)*Pi^3*G[0, 0, x] - 24*G[0, 1, x] + 
         ((524*I)/9)*Pi*G[0, 1, x] - (584*Pi^2*G[0, 1, x])/9 - 
         ((104*I)/3)*Pi^3*G[0, 1, x] - 24*G[1, 0, x] - 
         ((76*I)/9)*Pi*G[1, 0, x] - (136*Pi^2*G[1, 0, x])/9 - 
         (12*I)*Pi^3*G[1, 0, x] + (136*G[1, 1, x])/3 - 
         ((524*I)/9)*Pi*G[1, 1, x] + (584*Pi^2*G[1, 1, x])/9 + 
         ((280*I)/9)*Pi^3*G[1, 1, x] + (52*G[0, 0, 0, x])/3 + 
         ((368*I)/3)*Pi*G[0, 0, 0, x] - (364*Pi^2*G[0, 0, 0, x])/9 + 
         16*G[0, 0, 1, x] + (48*I)*Pi*G[0, 0, 1, x] - 16*Pi^2*G[0, 0, 1, x] + 
         16*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         (112*Pi^2*G[0, 1, 0, x])/9 + (52*G[0, 1, 1, x])/3 - 
         ((112*I)/3)*Pi*G[0, 1, 1, x] + (92*Pi^2*G[0, 1, 1, x])/3 - 
         (52*G[1, 0, 0, x])/3 - ((368*I)/3)*Pi*G[1, 0, 0, x] + 
         44*Pi^2*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, x] + 
         (176*Pi^2*G[1, 0, 1, x])/9 - 16*G[1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] - 
         (52*G[1, 1, 1, x])/3 + ((112*I)/3)*Pi*G[1, 1, 1, x] - 
         (308*Pi^2*G[1, 1, 1, x])/9 + (344*G[0, 0, 0, 0, x])/3 - 
         (40*I)*Pi*G[0, 0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + 48*G[0, 0, 1, 1, x] + 
         (16*I)*Pi*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + 
         ((112*I)/3)*Pi*G[0, 1, 1, 0, x] - (136*G[0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] - (344*G[1, 0, 0, 0, x])/3 + 
         (40*I)*Pi*G[1, 0, 0, 0, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         ((88*I)/3)*Pi*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, x] - 
         (16*I)*Pi*G[1, 1, 1, 0, x] + (136*G[1, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 1, x] - 128*G[0, 0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 1, 0, 0, x] + 32*G[0, 0, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] + 
         32*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, x] - 
         32*G[0, 1, 0, 1, 0, x] + (16*G[0, 1, 0, 1, 1, x])/3 + 
         (64*G[0, 1, 1, 0, 0, x])/3 + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] + 64*G[0, 1, 1, 1, 1, x] + 
         128*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - (64*G[1, 0, 0, 1, 1, x])/3 - 
         (16*G[1, 0, 1, 0, 0, x])/3 - 32*G[1, 0, 1, 0, 1, x] - 
         32*G[1, 0, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
         64*G[1, 1, 1, 1, 1, x] + (5845*Zeta[3])/81 + ((20*I)/9)*Pi*Zeta[3] + 
         17*Pi^2*Zeta[3] - (584*G[0, x]*Zeta[3])/9 - ((728*I)/9)*Pi*G[0, x]*
          Zeta[3] + (584*G[1, x]*Zeta[3])/9 + ((920*I)/9)*Pi*G[1, x]*
          Zeta[3] + 128*G[0, 0, x]*Zeta[3] - (152*G[0, 1, x]*Zeta[3])/3 - 
         (256*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] - 
         (3400*Zeta[5])/9) + (1744*Zeta[5])/9 + RATIO[(1 - x)^(-1)]*
        (((-10*I)/3)*Pi^3 - (929*Pi^4)/135 - ((7*I)/45)*Pi^5 - 
         (992*Pi^6)/945 - ((17533*I)/162)*Pi*G[0, x] - (1144*Pi^2*G[0, x])/
          27 + ((221*I)/9)*Pi^3*G[0, x] + (47*Pi^4*G[0, x])/27 - 
         (12*I)*Pi^3*G[1, x] + (5*Pi^4*G[1, x])/9 - (17533*G[0, 0, x])/162 + 
         ((4030*I)/27)*Pi*G[0, 0, x] + 5*Pi^2*G[0, 0, x] - 
         (12*I)*Pi^3*G[0, 0, x] - ((560*I)/9)*Pi*G[0, 1, x] + 
         (272*Pi^2*G[0, 1, x])/9 - ((10*I)/3)*Pi^3*G[0, 1, x] - 
         (32*Pi^4*G[0, 1, x])/15 - ((380*I)/9)*Pi*G[1, 0, x] + 
         (140*Pi^2*G[1, 0, x])/3 + ((26*I)/3)*Pi^3*G[1, 0, x] + 
         ((4*I)/3)*Pi^3*G[1, 1, x] + (496*G[0, 0, 0, x])/3 - 
         ((256*I)/3)*Pi*G[0, 0, 0, x] + (82*Pi^2*G[0, 0, 0, x])/9 - 
         (560*G[0, 0, 1, x])/9 - ((136*I)/3)*Pi*G[0, 0, 1, x] + 
         42*Pi^2*G[0, 0, 1, x] + ((128*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (560*G[0, 1, 0, x])/9 - (128*I)*Pi*G[0, 1, 0, x] + 
         (86*Pi^2*G[0, 1, 0, x])/3 + ((64*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, x] + 8*Pi^2*G[0, 1, 1, x] - 
         (380*G[1, 0, 0, x])/9 - 10*Pi^2*G[1, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 1, x] - (8*Pi^2*G[1, 0, 1, x])/3 + 
         (36*I)*Pi*G[1, 1, 0, x] - (28*Pi^2*G[1, 1, 0, x])/3 - 
         (580*G[0, 0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 1, x] + (72*I)*Pi*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] - ((104*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (128*Pi^2*G[0, 0, 1, 0, x])/3 - (28*G[0, 0, 1, 1, x])/3 - 
         (72*I)*Pi*G[0, 0, 1, 1, x] - 112*G[0, 1, 0, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 + 
         12*G[0, 1, 0, 1, x] - (116*I)*Pi*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 1, x] + 88*G[1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] + (20*I)*Pi*G[1, 0, 1, 1, x] + 
         36*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 76*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] + 
         60*G[0, 0, 0, 1, 1, x] + (88*G[0, 0, 1, 0, 0, x])/3 - 
         72*G[0, 0, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 0, x] - 
         (256*I)*Pi*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] - (64*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         92*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] - 
         36*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
         16*G[1, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
         20*G[1, 0, 1, 1, 0, x] - 16*G[1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] - 256*G[0, 0, 1, 1, 0, 0, x] - 
         64*G[0, 1, 0, 1, 0, 0, x] + 20*Zeta[3] + ((272*I)/3)*Pi*Zeta[3] - 
         (88*Pi^2*Zeta[3])/3 + 184*G[0, x]*Zeta[3] + ((664*I)/9)*Pi*G[0, x]*
          Zeta[3] + 72*G[1, x]*Zeta[3] - (16*I)*Pi*G[1, x]*Zeta[3] + 
         (160*G[0, 0, x]*Zeta[3])/9 + 176*G[0, 1, x]*Zeta[3] + 
         (128*I)*Pi*G[0, 1, x]*Zeta[3] + 24*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] - 256*G[0, 0, 1, x]*Zeta[3] + 
         128*G[0, 1, 0, x]*Zeta[3] - 256*Zeta[3]^2 + 212*Zeta[5]))/Nc^2)) + 
 DD[i1, i2]*DD[i3, i4]*(152592883/104976 + ((9870281*I)/5832)*Pi - 
   (53192255*Pi^2)/69984 - ((371743*I)/1944)*Pi^3 - (14723*Pi^4)/1620 + 
   ((1199*I)/540)*Pi^5 + (1272917*Pi^6)/408240 + (11175421*G[0, x])/11664 + 
   ((227587*I)/324)*Pi*G[0, x] - (67447*Pi^2*G[0, x])/486 - 
   ((463*I)/9)*Pi^3*G[0, x] + (13597*Pi^4*G[0, x])/1080 - 
   ((166*I)/45)*Pi^5*G[0, x] - (340691*G[1, x])/1458 - 
   ((30743*I)/216)*Pi*G[1, x] + (147613*Pi^2*G[1, x])/486 + 
   ((1729*I)/54)*Pi^3*G[1, x] + (197*Pi^4*G[1, x])/180 + 
   ((127*I)/36)*Pi^5*G[1, x] - (17659*G[0, 0, x])/216 - 
   ((36139*I)/54)*Pi*G[0, 0, x] - 214*Pi^2*G[0, 0, x] + 
   ((626*I)/9)*Pi^3*G[0, 0, x] + (193*Pi^4*G[0, 0, x])/36 - 
   (2798*G[0, 1, x])/27 - ((4805*I)/27)*Pi*G[0, 1, x] + 
   (463*Pi^2*G[0, 1, x])/9 - ((29*I)/9)*Pi^3*G[0, 1, x] + 
   (2507*Pi^4*G[0, 1, x])/90 - (2798*G[1, 0, x])/27 + 
   ((16825*I)/108)*Pi*G[1, 0, x] - (598*Pi^2*G[1, 0, x])/9 + 
   ((173*I)/9)*Pi^3*G[1, 0, x] - (Pi^4*G[1, 0, x])/45 + 220*G[1, 1, x] + 
   ((124*I)/9)*Pi*G[1, 1, x] - 148*Pi^2*G[1, 1, x] - 
   ((118*I)/9)*Pi^3*G[1, 1, x] - (1198*Pi^4*G[1, 1, x])/45 - 
   (2780*G[0, 0, 0, x])/3 + ((2618*I)/9)*Pi*G[0, 0, 0, x] + 
   (1891*Pi^2*G[0, 0, 0, x])/9 - (10*I)*Pi^3*G[0, 0, 0, x] + 
   (2347*G[0, 0, 1, x])/27 + ((685*I)/3)*Pi*G[0, 0, 1, x] + 
   (2146*Pi^2*G[0, 0, 1, x])/9 - ((626*I)/9)*Pi^3*G[0, 0, 1, x] + 
   (2347*G[0, 1, 0, x])/27 + ((5015*I)/18)*Pi*G[0, 1, 0, x] + 
   (107*Pi^2*G[0, 1, 0, x])/3 - ((194*I)/3)*Pi^3*G[0, 1, 0, x] - 
   (1078*G[0, 1, 1, x])/9 + ((11*I)/3)*Pi*G[0, 1, 1, x] - 
   (1670*Pi^2*G[0, 1, 1, x])/9 + ((328*I)/9)*Pi^3*G[0, 1, 1, x] + 
   (43801*G[1, 0, 0, x])/108 + (328*I)*Pi*G[1, 0, 0, x] + 
   95*Pi^2*G[1, 0, 0, x] - ((70*I)/3)*Pi^3*G[1, 0, 0, x] - 
   (314*G[1, 0, 1, x])/3 + ((56*I)/3)*Pi*G[1, 0, 1, x] - 
   (1088*Pi^2*G[1, 0, 1, x])/9 + ((380*I)/9)*Pi^3*G[1, 0, 1, x] - 
   (314*G[1, 1, 0, x])/3 - ((34*I)/3)*Pi*G[1, 1, 0, x] + 
   (149*Pi^2*G[1, 1, 0, x])/9 - (6*I)*Pi^3*G[1, 1, 0, x] + 
   (580*G[1, 1, 1, x])/9 - ((31*I)/3)*Pi*G[1, 1, 1, x] + 
   (1063*Pi^2*G[1, 1, 1, x])/9 - ((376*I)/9)*Pi^3*G[1, 1, 1, x] + 
   (5243*G[0, 0, 0, 0, x])/9 + (35*I)*Pi*G[0, 0, 0, 0, x] - 
   (2*Pi^2*G[0, 0, 0, 0, x])/3 + (1481*G[0, 0, 0, 1, x])/3 - 
   ((274*I)/3)*Pi*G[0, 0, 0, 1, x] - (1004*Pi^2*G[0, 0, 0, 1, x])/3 + 
   (1481*G[0, 0, 1, 0, x])/3 - ((1699*I)/3)*Pi*G[0, 0, 1, 0, x] - 
   160*Pi^2*G[0, 0, 1, 0, x] - (826*G[0, 0, 1, 1, x])/3 + 
   ((140*I)/3)*Pi*G[0, 0, 1, 1, x] + (1496*Pi^2*G[0, 0, 1, 1, x])/9 + 
   (4787*G[0, 1, 0, 0, x])/18 - (288*I)*Pi*G[0, 1, 0, 0, x] - 
   (106*Pi^2*G[0, 1, 0, 0, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
   ((472*I)/3)*Pi*G[0, 1, 0, 1, x] + (752*Pi^2*G[0, 1, 0, 1, x])/3 + 
   (8*G[0, 1, 1, 0, x])/3 + ((1064*I)/3)*Pi*G[0, 1, 1, 0, x] + 
   (416*Pi^2*G[0, 1, 1, 0, x])/3 + (11*G[0, 1, 1, 1, x])/3 + 
   (96*I)*Pi*G[0, 1, 1, 1, x] - (730*Pi^2*G[0, 1, 1, 1, x])/9 + 
   (571*G[1, 0, 0, 0, x])/3 - (351*I)*Pi*G[1, 0, 0, 0, x] - 
   98*Pi^2*G[1, 0, 0, 0, x] + 3*G[1, 0, 0, 1, x] - 
   ((148*I)/3)*Pi*G[1, 0, 0, 1, x] - (232*Pi^2*G[1, 0, 0, 1, x])/9 + 
   3*G[1, 0, 1, 0, x] + (60*I)*Pi*G[1, 0, 1, 0, x] + 
   (44*Pi^2*G[1, 0, 1, 0, x])/9 - (139*G[1, 0, 1, 1, x])/3 + 
   (136*I)*Pi*G[1, 0, 1, 1, x] + 4*Pi^2*G[1, 0, 1, 1, x] - 
   (166*G[1, 1, 0, 0, x])/3 - (64*I)*Pi*G[1, 1, 0, 0, x] - 
   (202*Pi^2*G[1, 1, 0, 0, x])/3 - 18*G[1, 1, 0, 1, x] - 
   ((106*I)/3)*Pi*G[1, 1, 0, 1, x] - (40*Pi^2*G[1, 1, 0, 1, x])/9 - 
   18*G[1, 1, 1, 0, x] + ((14*I)/3)*Pi*G[1, 1, 1, 0, x] + 
   (92*Pi^2*G[1, 1, 1, 0, x])/9 - 39*G[1, 1, 1, 1, x] - 
   ((40*I)/3)*Pi*G[1, 1, 1, 1, x] - (50*Pi^2*G[1, 1, 1, 1, x])/3 + 
   51*G[0, 0, 0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, 0, 0, x] - 
   304*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 
   304*G[0, 0, 0, 1, 0, x] + ((874*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
   (394*G[0, 0, 0, 1, 1, x])/3 + (104*I)*Pi*G[0, 0, 0, 1, 1, x] - 
   (1123*G[0, 0, 1, 0, 0, x])/3 + ((160*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
   (820*G[0, 0, 1, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, 0, 1, x] - 
   (820*G[0, 0, 1, 1, 0, x])/3 - ((40*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
   (1700*G[0, 0, 1, 1, 1, x])/3 - ((272*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
   (1274*G[0, 1, 0, 0, 0, x])/3 - (42*I)*Pi*G[0, 1, 0, 0, 0, x] - 
   (74*G[0, 1, 0, 0, 1, x])/3 - (44*I)*Pi*G[0, 1, 0, 0, 1, x] - 
   (74*G[0, 1, 0, 1, 0, x])/3 - ((296*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
   (1114*G[0, 1, 0, 1, 1, x])/3 - (252*I)*Pi*G[0, 1, 0, 1, 1, x] + 
   184*G[0, 1, 1, 0, 0, x] - ((188*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
   360*G[0, 1, 1, 0, 1, x] - (128*I)*Pi*G[0, 1, 1, 0, 1, x] + 
   360*G[0, 1, 1, 1, 0, x] - ((292*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
   (1252*G[0, 1, 1, 1, 1, x])/3 + ((400*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
   (929*G[1, 0, 0, 0, 0, x])/3 + (64*I)*Pi*G[1, 0, 0, 0, 0, x] - 
   (632*G[1, 0, 0, 0, 1, x])/3 + (56*I)*Pi*G[1, 0, 0, 0, 1, x] - 
   (632*G[1, 0, 0, 1, 0, x])/3 + ((232*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 
   124*G[1, 0, 0, 1, 1, x] - ((260*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
   92*G[1, 0, 1, 0, 0, x] - ((116*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + 
   (344*G[1, 0, 1, 0, 1, x])/3 + ((76*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 
   (344*G[1, 0, 1, 1, 0, x])/3 - (56*I)*Pi*G[1, 0, 1, 1, 0, x] + 
   12*G[1, 0, 1, 1, 1, x] + (46*G[1, 1, 0, 0, 0, x])/3 - 
   (16*I)*Pi*G[1, 1, 0, 0, 0, x] - 42*G[1, 1, 0, 0, 1, x] + 
   (144*I)*Pi*G[1, 1, 0, 0, 1, x] - 42*G[1, 1, 0, 1, 0, x] + 
   ((112*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (20*G[1, 1, 0, 1, 1, x])/3 - 
   ((224*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (182*G[1, 1, 1, 0, 0, x])/3 - 
   ((104*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (208*G[1, 1, 1, 0, 1, x])/3 - 
   ((92*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (208*G[1, 1, 1, 1, 0, x])/3 + 
   (24*I)*Pi*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] - 
   (64*I)*Pi*G[1, 1, 1, 1, 1, x] - 94*G[0, 0, 0, 0, 0, 0, x] + 
   24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] - 
   8*G[0, 0, 0, 0, 1, 1, x] - 18*G[0, 0, 0, 1, 0, 0, x] + 
   (1024*G[0, 0, 0, 1, 0, 1, x])/3 + (1024*G[0, 0, 0, 1, 1, 0, x])/3 - 
   (1480*G[0, 0, 0, 1, 1, 1, x])/3 - 48*G[0, 0, 1, 0, 0, 0, x] + 
   (256*G[0, 0, 1, 0, 0, 1, x])/3 + (256*G[0, 0, 1, 0, 1, 0, x])/3 - 
   (712*G[0, 0, 1, 0, 1, 1, x])/3 + 176*G[0, 0, 1, 1, 0, 0, x] - 
   (1000*G[0, 0, 1, 1, 0, 1, x])/3 - (1000*G[0, 0, 1, 1, 1, 0, x])/3 + 
   (1184*G[0, 0, 1, 1, 1, 1, x])/3 - 58*G[0, 1, 0, 0, 0, 0, x] - 
   48*G[0, 1, 0, 0, 0, 1, x] - 48*G[0, 1, 0, 0, 1, 0, x] - 
   36*G[0, 1, 0, 0, 1, 1, x] + 164*G[0, 1, 0, 1, 0, 0, x] - 
   (908*G[0, 1, 0, 1, 0, 1, x])/3 - (908*G[0, 1, 0, 1, 1, 0, x])/3 + 
   (392*G[0, 1, 0, 1, 1, 1, x])/3 + 64*G[0, 1, 1, 0, 0, 0, x] - 
   (500*G[0, 1, 1, 0, 0, 1, x])/3 - (500*G[0, 1, 1, 0, 1, 0, x])/3 + 
   (356*G[0, 1, 1, 0, 1, 1, x])/3 - 164*G[0, 1, 1, 1, 0, 0, x] + 
   (440*G[0, 1, 1, 1, 0, 1, x])/3 + (440*G[0, 1, 1, 1, 1, 0, x])/3 - 
   (304*G[0, 1, 1, 1, 1, 1, x])/3 - 248*G[1, 0, 0, 0, 0, 0, x] + 
   248*G[1, 0, 0, 0, 0, 1, x] + 248*G[1, 0, 0, 0, 1, 0, x] - 
   152*G[1, 0, 0, 0, 1, 1, x] + 76*G[1, 0, 0, 1, 0, 0, x] + 
   (124*G[1, 0, 0, 1, 0, 1, x])/3 + (124*G[1, 0, 0, 1, 1, 0, x])/3 - 
   136*G[1, 0, 0, 1, 1, 1, x] - 64*G[1, 0, 1, 0, 0, 0, x] + 
   (148*G[1, 0, 1, 0, 0, 1, x])/3 + (148*G[1, 0, 1, 0, 1, 0, x])/3 - 
   24*G[1, 0, 1, 0, 1, 1, x] - 48*G[1, 0, 1, 1, 0, 0, x] - 
   8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] - 
   152*G[1, 1, 0, 0, 0, 0, x] + 112*G[1, 1, 0, 0, 0, 1, x] + 
   112*G[1, 1, 0, 0, 1, 0, x] + 40*G[1, 1, 0, 0, 1, 1, x] + 
   56*G[1, 1, 0, 1, 0, 0, x] - (32*G[1, 1, 0, 1, 0, 1, x])/3 - 
   (32*G[1, 1, 0, 1, 1, 0, x])/3 - 88*G[1, 1, 0, 1, 1, 1, x] + 
   16*G[1, 1, 1, 0, 0, 0, x] - (104*G[1, 1, 1, 0, 0, 1, x])/3 - 
   (104*G[1, 1, 1, 0, 1, 0, x])/3 - 52*G[1, 1, 1, 0, 1, 1, x] + 
   16*G[1, 1, 1, 1, 0, 0, x] - 48*G[1, 1, 1, 1, 0, 1, x] - 
   48*G[1, 1, 1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, 1, 1, x] + 
   Log[mu2]^6*(1/2 - RATIO[x]/2) + Log[mu2]^5*(-29/18 + I*Pi - G[0, x] - 
     G[1, x] + (29/18 - I*Pi + G[0, x] + G[1, x])*RATIO[x]) + 
   Log[mu2]^4*(-19 - ((64*I)/9)*Pi - Pi^2/12 - (13*G[0, x])/2 - 
     (8*I)*Pi*G[0, x] + (67*G[1, x])/9 + (3*I)*Pi*G[1, x] - 11*G[0, 0, x] + 
     8*G[0, 1, x] + 8*G[1, 0, x] + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
      RATIO[(1 - x)^(-1)] + (19 + ((119*I)/18)*Pi + Pi^2/12 + 6*G[0, x] + 
       (9*I)*Pi*G[0, x] - (67*G[1, x])/9 - (3*I)*Pi*G[1, x] + 12*G[0, 0, x] - 
       8*G[0, 1, x] - 8*G[1, 0, x])*RATIO[x]) + 
   (Nf^3*(-1000/729 - ((200*I)/81)*Pi + (40*Pi^2)/27 + ((8*I)/27)*Pi^3 + 
      Log[mu2]^3*(-8/27 + (8*RATIO[x])/27) + 
      (1000/729 + ((200*I)/81)*Pi - (40*Pi^2)/27 - ((8*I)/27)*Pi^3)*
       RATIO[x] + Log[mu2]^2*(-40/27 - ((8*I)/9)*Pi + (40/27 + ((8*I)/9)*Pi)*
         RATIO[x]) + Log[mu2]*(-200/81 - ((80*I)/27)*Pi + (8*Pi^2)/9 + 
        (200/81 + ((80*I)/27)*Pi - (8*Pi^2)/9)*RATIO[x])))/Nc + 
   (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
    RATIO[x^2] - (189443*Zeta[3])/243 - ((3688*I)/9)*Pi*Zeta[3] + 
   (865*Pi^2*Zeta[3])/18 + ((113*I)/9)*Pi^3*Zeta[3] - 
   (6973*G[0, x]*Zeta[3])/27 - (358*I)*Pi*G[0, x]*Zeta[3] - 
   (358*Pi^2*G[0, x]*Zeta[3])/9 + (3646*G[1, x]*Zeta[3])/27 + 
   ((592*I)/9)*Pi*G[1, x]*Zeta[3] - (71*Pi^2*G[1, x]*Zeta[3])/9 - 
   470*G[0, 0, x]*Zeta[3] + (188*I)*Pi*G[0, 0, x]*Zeta[3] - 
   (416*G[0, 1, x]*Zeta[3])/3 + (168*I)*Pi*G[0, 1, x]*Zeta[3] + 
   386*G[1, 0, x]*Zeta[3] + ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
   112*G[1, 1, x]*Zeta[3] + ((56*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
   400*G[0, 0, 0, x]*Zeta[3] + 244*G[0, 0, 1, x]*Zeta[3] - 
   200*G[0, 1, 0, x]*Zeta[3] - 16*G[0, 1, 1, x]*Zeta[3] - 
   12*G[1, 0, 0, x]*Zeta[3] + (188*G[1, 0, 1, x]*Zeta[3])/3 - 
   80*G[1, 1, 0, x]*Zeta[3] + (212*G[1, 1, 1, x]*Zeta[3])/3 + 
   (5018*Zeta[3]^2)/9 + Log[mu2]^3*(-4451/108 - ((109*I)/3)*Pi + 
     (731*Pi^2)/54 + I*Pi^3 + (575*G[0, x])/27 + (2*I)*Pi*G[0, x] + 
     (23*Pi^2*G[0, x])/3 + (496*G[1, x])/27 + ((106*I)/9)*Pi*G[1, x] - 
     (43*Pi^2*G[1, x])/3 + 46*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 
     18*G[0, 1, x] + ((76*I)/3)*Pi*G[0, 1, x] - 18*G[1, 0, x] + 
     ((76*I)/3)*Pi*G[1, 0, x] - ((32*I)/3)*Pi*G[1, 1, x] + 44*G[0, 0, 0, x] + 
     4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - (32*G[0, 1, 1, x])/3 + 
     4*G[1, 0, 0, x] - (32*G[1, 0, 1, x])/3 - (32*G[1, 1, 0, x])/3 + 
     ((-3*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] - 3*G[0, 0, x] - 
       (18*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 
       18*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
     RATIO[x]*(4451/108 + ((100*I)/3)*Pi - (407*Pi^2)/54 - I*Pi^3 - 
       (656*G[0, x])/27 - (8*I)*Pi*G[0, x] - (59*Pi^2*G[0, x])/3 - 
       (496*G[1, x])/27 - ((88*I)/9)*Pi*G[1, x] + (43*Pi^2*G[1, x])/3 - 
       52*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] + 20*G[0, 1, x] - 
       ((88*I)/3)*Pi*G[0, 1, x] + 20*G[1, 0, x] - ((88*I)/3)*Pi*G[1, 0, x] + 
       ((32*I)/3)*Pi*G[1, 1, x] - 8*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + (32*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] + 
       (32*G[1, 0, 1, x])/3 + (32*G[1, 1, 0, x])/3 - 16*Zeta[3]) + 
     16*Zeta[3]) + RATIO[x^(-2)]*((-2*Pi^2*G[1, 0, 1, x])/3 + 
     (Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, 1, x] - 
     (2*I)*Pi*G[1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
     2*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, x]*Zeta[3] - 
     4*G[1, 1, x]*Zeta[3]) + RATIO[x^(-1)]*((-185*I)*Pi*G[1, x] + 
     (550*Pi^2*G[1, x])/3 - ((20*I)/3)*Pi^3*G[1, x] - 
     ((476*I)/3)*Pi*G[0, 1, x] + (358*Pi^2*G[0, 1, x])/3 - 
     ((524*I)/3)*Pi*G[1, 0, x] + (172*Pi^2*G[1, 0, x])/3 - 185*G[1, 1, x] - 
     ((362*I)/3)*Pi*G[1, 1, x] - (239*Pi^2*G[1, 1, x])/3 - 
     (128*I)*Pi*G[0, 1, 0, x] - (476*G[0, 1, 1, x])/3 - 
     (38*I)*Pi*G[0, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, x] - 
     (524*G[1, 0, 1, x])/3 + (14*I)*Pi*G[1, 0, 1, x] + 
     (10*Pi^2*G[1, 0, 1, x])/3 - (524*G[1, 1, 0, x])/3 + 
     (136*I)*Pi*G[1, 1, 0, x] + 98*G[1, 1, 1, x] + (56*I)*Pi*G[1, 1, 1, x] - 
     (5*Pi^2*G[1, 1, 1, x])/3 - 128*G[0, 1, 0, 1, x] - 128*G[0, 1, 1, 0, x] + 
     154*G[0, 1, 1, 1, x] - 48*G[1, 0, 0, 1, x] - 48*G[1, 0, 1, 0, x] + 
     126*G[1, 0, 1, 1, x] - (10*I)*Pi*G[1, 0, 1, 1, x] + 
     40*G[1, 1, 0, 0, x] + 160*G[1, 1, 0, 1, x] + 
     (10*I)*Pi*G[1, 1, 0, 1, x] + 160*G[1, 1, 1, 0, x] - 
     128*G[1, 1, 1, 1, x] - 10*G[1, 0, 1, 1, 1, x] + 10*G[1, 1, 0, 1, 1, x] - 
     (12*I)*Pi*Zeta[3] - 36*G[1, x]*Zeta[3] + (60*I)*Pi*G[1, x]*Zeta[3] + 
     20*G[1, 1, x]*Zeta[3]) + Log[mu2]^2*(68983/432 + ((423*I)/4)*Pi - 
     (32*Pi^2)/3 + ((203*I)/18)*Pi^3 - (529*Pi^4)/360 + (881*G[0, x])/3 + 
     ((1439*I)/9)*Pi*G[0, x] - (301*Pi^2*G[0, x])/18 + 
     ((8*I)/3)*Pi^3*G[0, x] - (1157*G[1, x])/18 - ((425*I)/9)*Pi*G[1, x] - 
     (71*Pi^2*G[1, x])/6 - ((59*I)/3)*Pi^3*G[1, x] + (583*G[0, 0, x])/3 - 
     ((22*I)/3)*Pi*G[0, 0, x] - 17*Pi^2*G[0, 0, x] - (295*G[0, 1, x])/3 - 
     (10*I)*Pi*G[0, 1, x] - 36*Pi^2*G[0, 1, x] - (295*G[1, 0, x])/3 - 
     ((46*I)/3)*Pi*G[1, 0, x] - 18*Pi^2*G[1, 0, x] - 4*G[1, 1, x] + 
     ((8*I)/3)*Pi*G[1, 1, x] + (124*Pi^2*G[1, 1, x])/3 - 196*G[0, 0, 0, x] + 
     (40*I)*Pi*G[0, 0, 0, x] + (152*G[0, 0, 1, x])/3 + 
     (8*I)*Pi*G[0, 0, 1, x] + (152*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/3 - 
     (32*I)*Pi*G[0, 1, 1, x] + (86*G[1, 0, 0, x])/3 - 
     (24*I)*Pi*G[1, 0, 0, x] + 10*G[1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, x] + 
     10*G[1, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
     (4*I)*Pi*G[1, 1, 1, x] - 72*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
     20*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 
     12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
     24*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
     8*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
     8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (515*Zeta[3])/9 + 
     (42*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - 30*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((-8*I)/3)*Pi^3 + Pi^4/18 + ((95*I)/6)*Pi*G[0, x] - 
       Pi^2*G[0, x] + ((49*I)/6)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] + 
       (95*G[0, 0, x])/6 + ((185*I)/3)*Pi*G[0, 0, x] + 
       (113*Pi^2*G[0, 0, x])/6 - ((73*I)/3)*Pi*G[0, 1, x] - 
       (22*Pi^2*G[0, 1, x])/3 - ((25*I)/3)*Pi*G[1, 0, x] - 
       8*Pi^2*G[1, 0, x] + 95*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] - 
       (73*G[0, 0, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] - (73*G[0, 1, 0, x])/3 + 
       (12*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] - 
       (25*G[1, 0, 0, x])/3 + (10*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
       50*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 
       14*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 16*Zeta[3] + 
       8*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
     RATIO[x]*(-68983/432 - ((983*I)/12)*Pi + 9*Pi^2 + ((14*I)/9)*Pi^3 + 
       (69*Pi^4)/40 - (1619*G[0, x])/6 - ((1682*I)/9)*Pi*G[0, x] + 
       (338*Pi^2*G[0, x])/9 - (19*I)*Pi^3*G[0, x] + (1157*G[1, x])/18 + 
       ((242*I)/9)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 + 
       ((55*I)/3)*Pi^3*G[1, x] - 192*G[0, 0, x] - (144*I)*Pi*G[0, 0, x] - 
       (62*Pi^2*G[0, 0, x])/3 + 78*G[0, 1, x] + ((194*I)/3)*Pi*G[0, 1, x] + 
       (158*Pi^2*G[0, 1, x])/3 + 78*G[1, 0, x] + (48*I)*Pi*G[1, 0, x] + 
       34*Pi^2*G[1, 0, x] + 4*G[1, 1, x] - ((14*I)/3)*Pi*G[1, 1, x] - 
       (124*Pi^2*G[1, 1, x])/3 - (60*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - 
       (32*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] - 
       (22*G[0, 1, 1, x])/3 + (36*I)*Pi*G[0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + (32*I)*Pi*G[1, 0, 1, x] - 
       12*G[1, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
       8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
       (695*Zeta[3])/9 - (54*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
       38*G[1, x]*Zeta[3])) + Nf^2*(469964/6561 + ((17087*I)/243)*Pi - 
     26*Pi^2 - (5*I)*Pi^3 + (143*Pi^4)/243 + (10492*G[0, x])/729 + 
     ((112*I)/81)*Pi*G[0, x] - (8*Pi^2*G[0, x])/27 - ((4*I)/9)*Pi^3*G[0, x] - 
     (392*G[0, 0, x])/27 - ((44*I)/9)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/9 + 
     ((44*I)/9)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 + 
     (20*G[0, 0, 0, x])/3 + ((8*I)/9)*Pi*G[0, 0, 0, x] - 
     ((8*I)/9)*Pi*G[0, 1, 0, x] + (44*G[1, 0, 0, x])/9 - 
     (16*G[0, 0, 0, 0, x])/9 - (8*G[0, 1, 0, 0, x])/9 - 
     (8*G[1, 0, 0, 0, x])/3 + Log[mu2]^4*(-2/3 + (2*RATIO[x])/3) + 
     Log[mu2]^3*(-14/27 - ((28*I)/27)*Pi + (44*G[0, x])/27 + 
       (14/27 + ((28*I)/27)*Pi - (44*G[0, x])/27)*RATIO[x]) + 
     Log[mu2]^2*(1163/81 + ((58*I)/9)*Pi + (2*Pi^2)/9 + 8*G[0, x] + 
       ((20*I)/9)*Pi*G[0, x] - (8*G[0, 0, x])/3 + 
       (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-1163/81 - ((46*I)/9)*Pi - (2*Pi^2)/9 - (20*G[0, x])/3 - 
         ((44*I)/9)*Pi*G[0, x])*RATIO[x]) + (3196*Zeta[3])/243 + 
     ((188*I)/27)*Pi*Zeta[3] - (80*G[0, x]*Zeta[3])/27 + 
     Log[mu2]*(40769/729 + ((3614*I)/81)*Pi - (31*Pi^2)/3 - ((8*I)/9)*Pi^3 + 
       (1288*G[0, x])/81 + ((40*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/3 - 
       (104*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] + 
       ((8*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 + 
       (((64*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - 
         (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       RATIO[x]*(-40769/729 - ((3038*I)/81)*Pi + (77*Pi^2)/9 + 
         ((8*I)/9)*Pi^3 - (712*G[0, x])/81 - ((40*I)/3)*Pi*G[0, x] + 
         (44*Pi^2*G[0, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] - 
         ((8*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 - 
         (8*G[1, 0, 0, x])/3 - (268*Zeta[3])/27) + (268*Zeta[3])/27) + 
     RATIO[(1 - x)^(-1)]*((2*Pi^4)/135 + ((292*I)/27)*Pi*G[0, x] - 
       (128*Pi^2*G[0, x])/27 - ((16*I)/27)*Pi^3*G[0, x] + 
       (292*G[0, 0, x])/27 + (4*Pi^2*G[0, 0, x])/9 - (64*G[0, 0, 0, x])/9 - 
       ((4*I)/9)*Pi*G[0, 0, 0, x] + ((4*I)/9)*Pi*G[0, 1, 0, x] + 
       (20*G[0, 0, 0, 0, x])/9 + (4*G[0, 1, 0, 0, x])/9 - 
       ((8*I)/9)*Pi*Zeta[3] - (8*G[0, x]*Zeta[3])/9) + 
     RATIO[x]*(-469964/6561 - ((14459*I)/243)*Pi + (574*Pi^2)/27 + 
       ((119*I)/27)*Pi^3 - (751*Pi^4)/1215 - (2608*G[0, x])/729 - 
       ((712*I)/81)*Pi*G[0, x] + (20*Pi^2*G[0, x])/3 + 
       ((44*I)/27)*Pi^3*G[0, x] + ((40*I)/9)*Pi*G[0, 0, x] - 
       (16*Pi^2*G[0, 0, x])/9 - ((40*I)/9)*Pi*G[1, 0, x] + 
       (16*Pi^2*G[1, 0, x])/9 + (40*G[0, 0, 0, x])/9 - (40*G[1, 0, 0, x])/9 - 
       (8*G[0, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 0, x])/3 - (3412*Zeta[3])/243 - 
       ((140*I)/27)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/27) + 
     (441631/26244 + ((65423*I)/1458)*Pi - (1852*Pi^2)/81 - 
       ((149*I)/27)*Pi^3 + (947*Pi^4)/1215 + (10492*G[0, x])/729 + 
       ((112*I)/81)*Pi*G[0, x] - (8*Pi^2*G[0, x])/27 - 
       ((4*I)/9)*Pi^3*G[0, x] - (2608*G[1, x])/729 - 
       ((712*I)/81)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
       ((44*I)/27)*Pi^3*G[1, x] - (392*G[0, 0, x])/27 - 
       ((44*I)/9)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/9 - 
       ((40*I)/9)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 + 
       ((44*I)/9)*Pi*G[1, 0, x] - (16*Pi^2*G[1, 0, x])/9 + 
       ((40*I)/9)*Pi*G[1, 1, x] - (16*Pi^2*G[1, 1, x])/9 + 
       (20*G[0, 0, 0, x])/3 + ((8*I)/9)*Pi*G[0, 0, 0, x] - 
       ((8*I)/9)*Pi*G[0, 1, 0, x] - (40*G[0, 1, 1, x])/9 + 
       (44*G[1, 0, 0, x])/9 + (40*G[1, 1, 1, x])/9 - (16*G[0, 0, 0, 0, x])/
        9 - (8*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 1, 1, x])/3 - 
       (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 1, 1, 1, x])/3 + 
       Log[mu2]^4*(2/3 - (2*RATIO[x])/3) + Log[mu2]^3*
        (146/27 + ((8*I)/3)*Pi + (44*G[0, x])/27 - (44*G[1, x])/27 + 
         (-146/27 - ((8*I)/3)*Pi - (44*G[0, x])/27 + (44*G[1, x])/27)*
          RATIO[x]) + Log[mu2]^2*(1627/81 + ((158*I)/9)*Pi - (34*Pi^2)/9 + 
         8*G[0, x] + ((20*I)/9)*Pi*G[0, x] - (20*G[1, x])/3 - 
         ((44*I)/9)*Pi*G[1, x] - (8*G[0, 0, x])/3 + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-1627/81 - ((146*I)/9)*Pi + (34*Pi^2)/9 - (20*G[0, x])/3 - 
           ((44*I)/9)*Pi*G[0, x] + (20*G[1, x])/3 + ((44*I)/9)*Pi*G[1, x])*
          RATIO[x]) + (5552*Zeta[3])/243 + ((284*I)/27)*Pi*Zeta[3] - 
       (80*G[0, x]*Zeta[3])/27 + (128*G[1, x]*Zeta[3])/27 + 
       Log[mu2]*(49655/1458 + ((3830*I)/81)*Pi - (151*Pi^2)/9 - 
         ((8*I)/3)*Pi^3 + (1288*G[0, x])/81 + ((40*I)/9)*Pi*G[0, x] - 
         (4*Pi^2*G[0, x])/3 - (712*G[1, x])/81 - ((40*I)/3)*Pi*G[1, x] + 
         (44*Pi^2*G[1, x])/9 - (104*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] - 
         ((8*I)/3)*Pi*G[0, 1, x] + ((8*I)/3)*Pi*G[1, 0, x] + 
         ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
         (((64*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 + (64*G[0, 0, x])/9 - 
           (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         RATIO[x]*(-49655/1458 - ((3254*I)/81)*Pi + 15*Pi^2 + 
           ((8*I)/3)*Pi^3 - (712*G[0, x])/81 - ((40*I)/3)*Pi*G[0, x] + 
           (44*Pi^2*G[0, x])/9 + (712*G[1, x])/81 + ((40*I)/3)*Pi*G[1, x] - 
           (44*Pi^2*G[1, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 1, x] - ((8*I)/3)*Pi*G[1, 0, x] - 
           ((8*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 + 
           (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - (8*G[1, 1, 1, x])/3 - 
           (308*Zeta[3])/27) + (308*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        ((2*Pi^4)/135 + ((292*I)/27)*Pi*G[0, x] - (128*Pi^2*G[0, x])/27 - 
         ((16*I)/27)*Pi^3*G[0, x] + (292*G[0, 0, x])/27 + 
         (4*Pi^2*G[0, 0, x])/9 - (64*G[0, 0, 0, x])/9 - 
         ((4*I)/9)*Pi*G[0, 0, 0, x] + ((4*I)/9)*Pi*G[0, 1, 0, x] + 
         (20*G[0, 0, 0, 0, x])/9 + (4*G[0, 1, 0, 0, x])/9 - 
         ((8*I)/9)*Pi*Zeta[3] - (8*G[0, x]*Zeta[3])/9) + 
       RATIO[x]*(-441631/26244 - ((49655*I)/1458)*Pi + (1468*Pi^2)/81 + 
         ((133*I)/27)*Pi^3 - (983*Pi^4)/1215 - (2608*G[0, x])/729 - 
         ((712*I)/81)*Pi*G[0, x] + (20*Pi^2*G[0, x])/3 + 
         ((44*I)/27)*Pi^3*G[0, x] + (2608*G[1, x])/729 + 
         ((712*I)/81)*Pi*G[1, x] - (20*Pi^2*G[1, x])/3 - 
         ((44*I)/27)*Pi^3*G[1, x] + ((40*I)/9)*Pi*G[0, 0, x] - 
         (16*Pi^2*G[0, 0, x])/9 + ((40*I)/9)*Pi*G[0, 1, x] - 
         (16*Pi^2*G[0, 1, x])/9 - ((40*I)/9)*Pi*G[1, 0, x] + 
         (16*Pi^2*G[1, 0, x])/9 - ((40*I)/9)*Pi*G[1, 1, x] + 
         (16*Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/9 + 
         (40*G[0, 1, 1, x])/9 - (40*G[1, 0, 0, x])/9 - (40*G[1, 1, 1, x])/9 - 
         (8*G[0, 0, 0, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/3 + (8*G[1, 1, 1, 1, x])/3 - 
         (5768*Zeta[3])/243 - ((236*I)/27)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/
          27 - (128*G[1, x]*Zeta[3])/27))/Nc^2) + (5188*Zeta[5])/9 - 
   (270*I)*Pi*Zeta[5] - 104*G[0, x]*Zeta[5] - 30*G[1, x]*Zeta[5] + 
   Log[mu2]*(11290669/11664 + ((614615*I)/648)*Pi - (698167*Pi^2)/1944 - 
     ((500*I)/9)*Pi^3 + (7501*Pi^4)/1080 - ((407*I)/180)*Pi^5 + 
     (575303*G[0, x])/648 + ((11029*I)/18)*Pi*G[0, x] - (8*Pi^2*G[0, x])/9 - 
     ((619*I)/9)*Pi^3*G[0, x] - (781*Pi^4*G[0, x])/180 - 
     (55879*G[1, x])/216 - ((659*I)/3)*Pi*G[1, x] + (235*Pi^2*G[1, x])/3 + 
     ((58*I)/9)*Pi^3*G[1, x] + (941*Pi^4*G[1, x])/60 + (341*G[0, 0, x])/2 - 
     ((1160*I)/3)*Pi*G[0, 0, x] - (241*Pi^2*G[0, 0, x])/3 + 
     ((22*I)/3)*Pi^3*G[0, 0, x] - (1306*G[0, 1, x])/9 - 
     ((568*I)/3)*Pi*G[0, 1, x] + (919*Pi^2*G[0, 1, x])/9 - 
     (38*I)*Pi^3*G[0, 1, x] - (1306*G[1, 0, x])/9 - (503*Pi^2*G[1, 0, x])/9 - 
     (2*I)*Pi^3*G[1, 0, x] + 54*G[1, 1, x] + ((302*I)/3)*Pi*G[1, 1, x] - 
     44*Pi^2*G[1, 1, x] + ((140*I)/3)*Pi^3*G[1, 1, x] - 
     (2356*G[0, 0, 0, x])/3 - ((68*I)/3)*Pi*G[0, 0, 0, x] + 
     38*Pi^2*G[0, 0, 0, x] + 10*G[0, 0, 1, x] - (64*I)*Pi*G[0, 0, 1, x] - 
     (334*Pi^2*G[0, 0, 1, x])/3 + 10*G[0, 1, 0, x] + 
     ((220*I)/3)*Pi*G[0, 1, 0, x] - 46*Pi^2*G[0, 1, 0, x] - 
     (8*G[0, 1, 1, x])/3 - ((148*I)/3)*Pi*G[0, 1, 1, x] + 
     (208*Pi^2*G[0, 1, 1, x])/3 + (404*G[1, 0, 0, x])/3 + 
     (264*I)*Pi*G[1, 0, 0, x] + (130*Pi^2*G[1, 0, 0, x])/3 + 
     62*G[1, 0, 1, x] + ((200*I)/3)*Pi*G[1, 0, 1, x] + 
     (184*Pi^2*G[1, 0, 1, x])/3 + 62*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + 
     (100*Pi^2*G[1, 1, 0, x])/3 + (140*G[1, 1, 1, x])/3 - 
     ((100*I)/3)*Pi*G[1, 1, 1, x] - 40*Pi^2*G[1, 1, 1, x] + 
     288*G[0, 0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, 0, x] + 
     (244*G[0, 0, 0, 1, x])/3 + (184*I)*Pi*G[0, 0, 0, 1, x] + 
     (244*G[0, 0, 1, 0, x])/3 + (120*I)*Pi*G[0, 0, 1, 0, x] - 
     (740*G[0, 0, 1, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, 1, x] + 
     (484*G[0, 1, 0, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, 0, x] - 
     (568*G[0, 1, 0, 1, x])/3 - (16*I)*Pi*G[0, 1, 0, 1, x] - 
     (568*G[0, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 0, x] + 
     (460*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] + 
     (508*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] + 
     (112*G[1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 1, x] + 
     (112*G[1, 0, 1, 0, x])/3 - (48*I)*Pi*G[1, 0, 1, 0, x] + 
     (28*G[1, 0, 1, 1, x])/3 + (24*I)*Pi*G[1, 0, 1, 1, x] - 
     (112*G[1, 1, 0, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, x] + 
     (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 + 
     (24*I)*Pi*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
     (64*I)*Pi*G[1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 0, x] - 
     32*G[0, 0, 0, 0, 1, x] - 32*G[0, 0, 0, 1, 0, x] + 
     256*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
     144*G[0, 0, 1, 0, 1, x] + 144*G[0, 0, 1, 1, 0, x] - 
     152*G[0, 0, 1, 1, 1, x] + 64*G[0, 1, 0, 0, 0, x] + 
     40*G[0, 1, 0, 0, 1, x] + 40*G[0, 1, 0, 1, 0, x] - 
     80*G[0, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 0, 0, x] - 
     80*G[0, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 0, x] + 
     88*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
     40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] + 
     8*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
     24*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
     24*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
     56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] + 
     ((-44*I)*Pi*G[1, x] + 56*Pi^2*G[1, x] - (64*I)*Pi*G[0, 1, x] - 
       (64*I)*Pi*G[1, 0, x] - 44*G[1, 1, x] - (40*I)*Pi*G[1, 1, x] - 
       64*G[0, 1, 1, x] - 64*G[1, 0, 1, x] - 64*G[1, 1, 0, x] + 
       24*G[1, 1, 1, x])*RATIO[x^(-1)] + (355*Zeta[3])/9 + 
     ((1082*I)/9)*Pi*Zeta[3] - (442*Pi^2*Zeta[3])/9 - 
     (64*G[0, x]*Zeta[3])/3 - (60*I)*Pi*G[0, x]*Zeta[3] - 
     (584*G[1, x]*Zeta[3])/9 - (24*I)*Pi*G[1, x]*Zeta[3] - 
     208*G[0, 0, x]*Zeta[3] + 52*G[0, 1, x]*Zeta[3] + 52*G[1, 0, x]*Zeta[3] + 
     24*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((31*I)/3)*Pi^3 + 
       (61*Pi^4)/10 + ((9*I)/5)*Pi^5 + ((9859*I)/36)*Pi*G[0, x] - 
       (1456*Pi^2*G[0, x])/9 + ((269*I)/18)*Pi^3*G[0, x] - 
       (4*Pi^4*G[0, x])/3 - ((10*I)/3)*Pi^3*G[1, x] - (119*Pi^4*G[1, x])/45 + 
       (9859*G[0, 0, x])/36 + ((1367*I)/3)*Pi*G[0, 0, x] + 
       (143*Pi^2*G[0, 0, x])/6 - (3*I)*Pi^3*G[0, 0, x] - 
       ((4*I)/3)*Pi*G[0, 1, x] + (322*Pi^2*G[0, 1, x])/9 + 
       ((11*I)/3)*Pi^3*G[0, 1, x] - ((190*I)/3)*Pi*G[1, 0, x] - 
       (56*Pi^2*G[1, 0, x])/9 - ((25*I)/3)*Pi^3*G[1, 0, x] + 
       (1276*G[0, 0, 0, x])/3 - ((544*I)/3)*Pi*G[0, 0, 0, x] - 
       67*Pi^2*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - 
       (86*I)*Pi*G[0, 0, 1, x] + 77*Pi^2*G[0, 0, 1, x] - 
       (4*G[0, 1, 0, x])/3 - (48*I)*Pi*G[0, 1, 0, x] + 
       13*Pi^2*G[0, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, x] + 
       (16*Pi^2*G[0, 1, 1, x])/3 - (190*G[1, 0, 0, x])/3 + 
       (50*I)*Pi*G[1, 0, 0, x] - 3*Pi^2*G[1, 0, 0, x] - 
       (4*I)*Pi*G[1, 0, 1, x] - (28*Pi^2*G[1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, x] + 8*Pi^2*G[1, 1, 0, x] - 
       330*G[0, 0, 0, 0, x] + (108*I)*Pi*G[0, 0, 0, 0, x] - 
       (124*G[0, 0, 0, 1, x])/3 - (188*I)*Pi*G[0, 0, 0, 1, x] - 
       (124*G[0, 0, 1, 0, x])/3 - (84*I)*Pi*G[0, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, x] - (56*I)*Pi*G[0, 0, 1, 1, x] - 
       (118*G[0, 1, 0, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, x] + 
       40*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] + 
       40*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
       (212*G[1, 0, 0, 0, x])/3 - (28*I)*Pi*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 0, x] + 16*G[1, 1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, x] - 20*G[0, 0, 0, 0, 0, x] + 
       28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] - 
       244*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] - 
       100*G[0, 0, 1, 0, 1, x] - 100*G[0, 0, 1, 1, 0, x] + 
       72*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, x] - 
       8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
       24*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] - 
       36*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
       8*G[1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 0, 0, x] - 62*Zeta[3] - 
       (4*I)*Pi*Zeta[3] + 16*Pi^2*Zeta[3] + 44*G[0, x]*Zeta[3] + 
       (28*I)*Pi*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3] - 
       (8*I)*Pi*G[1, x]*Zeta[3] + 92*G[0, 0, x]*Zeta[3] - 
       24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3]) + 
     RATIO[x]*(-11290669/11664 - ((435857*I)/648)*Pi + (364231*Pi^2)/1944 + 
       ((93*I)/2)*Pi^3 - (19849*Pi^4)/1080 + ((31*I)/36)*Pi^5 - 
       (396545*G[0, x])/648 - ((5665*I)/9)*Pi*G[0, x] + 
       (5357*Pi^2*G[0, x])/18 + ((380*I)/9)*Pi^3*G[0, x] + 
       (1657*Pi^4*G[0, x])/180 + (55879*G[1, x])/216 + 
       ((655*I)/3)*Pi*G[1, x] - (1019*Pi^2*G[1, x])/9 + 
       ((23*I)/9)*Pi^3*G[1, x] - (2003*Pi^4*G[1, x])/180 - 
       (1706*G[0, 0, x])/9 - ((1000*I)/3)*Pi*G[0, 0, x] + 
       (112*Pi^2*G[0, 0, x])/3 - ((4*I)/3)*Pi^3*G[0, 0, x] + 
       (898*G[0, 1, x])/9 + ((554*I)/3)*Pi*G[0, 1, x] - 
       (328*Pi^2*G[0, 1, x])/3 + ((128*I)/3)*Pi^3*G[0, 1, x] + 
       (898*G[1, 0, x])/9 + ((316*I)/3)*Pi*G[1, 0, x] + 
       (176*Pi^2*G[1, 0, x])/3 + ((56*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - 
       ((62*I)/3)*Pi*G[1, 1, x] + (148*Pi^2*G[1, 1, x])/3 - 
       ((140*I)/3)*Pi^3*G[1, 1, x] + (278*G[0, 0, 0, x])/3 + 
       ((1192*I)/3)*Pi*G[0, 0, 0, x] + 96*Pi^2*G[0, 0, 0, x] - 
       42*G[0, 0, 1, x] + (100*I)*Pi*G[0, 0, 1, x] + (160*Pi^2*G[0, 0, 1, x])/
        3 - 42*G[0, 1, 0, x] - ((52*I)/3)*Pi*G[0, 1, 0, x] + 
       32*Pi^2*G[0, 1, 0, x] + (212*G[0, 1, 1, x])/3 - 
       ((248*I)/3)*Pi*G[0, 1, 1, x] - 88*Pi^2*G[0, 1, 1, x] - 
       (278*G[1, 0, 0, x])/3 - (348*I)*Pi*G[1, 0, 0, x] - 
       (112*Pi^2*G[1, 0, 0, x])/3 + 42*G[1, 0, 1, x] - 
       ((152*I)/3)*Pi*G[1, 0, 1, x] - (140*Pi^2*G[1, 0, 1, x])/3 + 
       42*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] - (148*Pi^2*G[1, 1, 0, x])/
        3 - (212*G[1, 1, 1, x])/3 + ((100*I)/3)*Pi*G[1, 1, 1, x] + 
       40*Pi^2*G[1, 1, 1, x] + 356*G[0, 0, 0, 0, x] - 
       (120*I)*Pi*G[0, 0, 0, 0, x] + (124*G[0, 0, 0, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + (124*G[0, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, x] + (104*G[0, 0, 1, 1, x])/3 + 
       (64*I)*Pi*G[0, 0, 1, 1, x] - (164*G[0, 1, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 1, 0, 0, x] + (40*G[0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, 1, x] + (40*G[0, 1, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (244*G[0, 1, 1, 1, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 1, x] - (920*G[1, 0, 0, 0, x])/3 + 
       (80*I)*Pi*G[1, 0, 0, 0, x] - (124*G[1, 0, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, 1, x] - (124*G[1, 0, 1, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 0, x] + (44*G[1, 0, 1, 1, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 1, x] + (16*G[1, 1, 0, 0, x])/3 + 
       (8*I)*Pi*G[1, 1, 0, 0, x] - (40*G[1, 1, 0, 1, x])/3 - 
       (40*G[1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 0, x] + 
       32*G[1, 1, 1, 1, x] - (64*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, x] - 
       24*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 0, 1, x] - 
       16*G[0, 0, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, x] + 
       32*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
       24*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] - 
       32*G[0, 1, 1, 0, 0, x] + 80*G[0, 1, 1, 0, 1, x] + 
       80*G[0, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 1, x] + 
       32*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
       8*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
       24*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
       56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + (689*Zeta[3])/9 - 
       ((722*I)/9)*Pi*Zeta[3] + (802*Pi^2*Zeta[3])/9 - 
       (20*G[0, x]*Zeta[3])/3 - (68*I)*Pi*G[0, x]*Zeta[3] + 
       (80*G[1, x]*Zeta[3])/9 + (64*I)*Pi*G[1, x]*Zeta[3] + 
       24*G[0, 0, x]*Zeta[3] - 4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 
       24*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) + 40*Zeta[5]) + 
   RATIO[(1 - x)^(-1)]*(((-325*I)/18)*Pi^3 + (6889*Pi^4)/135 + 
     ((4489*I)/1080)*Pi^5 - (14593*Pi^6)/7560 + ((248143*I)/432)*Pi*G[0, x] - 
     (4801*Pi^2*G[0, x])/36 - ((2197*I)/27)*Pi^3*G[0, x] - 
     (793*Pi^4*G[0, x])/270 + ((265*I)/72)*Pi^5*G[0, x] - 
     ((41*I)/3)*Pi^3*G[1, x] - (3083*Pi^4*G[1, x])/540 - 
     ((47*I)/30)*Pi^5*G[1, x] + (248143*G[0, 0, x])/432 + 
     ((31909*I)/108)*Pi*G[0, 0, x] + (983*Pi^2*G[0, 0, x])/9 - 
     ((755*I)/18)*Pi^3*G[0, 0, x] - (125*Pi^4*G[0, 0, x])/72 - 
     ((6713*I)/27)*Pi*G[0, 1, x] + (631*Pi^2*G[0, 1, x])/2 + 
     ((55*I)/6)*Pi^3*G[0, 1, x] - (79*Pi^4*G[0, 1, x])/20 - 
     ((3788*I)/27)*Pi*G[1, 0, x] + (269*Pi^2*G[1, 0, x])/9 - 
     ((143*I)/9)*Pi^3*G[1, 0, x] + (124*Pi^4*G[1, 0, x])/45 + 
     ((4*I)/9)*Pi^3*G[1, 1, x] + (104*Pi^4*G[1, 1, x])/45 + 
     (2432*G[0, 0, 0, x])/9 - ((5482*I)/9)*Pi*G[0, 0, 0, x] - 
     (407*Pi^2*G[0, 0, 0, x])/3 + ((22*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (6713*G[0, 0, 1, x])/27 - ((1280*I)/3)*Pi*G[0, 0, 1, x] + 
     (1165*Pi^2*G[0, 0, 1, x])/9 + ((85*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (6713*G[0, 1, 0, x])/27 - ((10889*I)/36)*Pi*G[0, 1, 0, x] + 
     (101*Pi^2*G[0, 1, 0, x])/3 + ((113*I)/3)*Pi^3*G[0, 1, 0, x] - 
     ((856*I)/3)*Pi*G[0, 1, 1, x] - (187*Pi^2*G[0, 1, 1, x])/9 + 
     ((25*I)/3)*Pi^3*G[0, 1, 1, x] - (3788*G[1, 0, 0, x])/27 + 
     (52*I)*Pi*G[1, 0, 0, x] - (200*Pi^2*G[1, 0, 0, x])/9 + 
     ((14*I)/3)*Pi^3*G[1, 0, 0, x] - (28*I)*Pi*G[1, 0, 1, x] - 
     (269*Pi^2*G[1, 0, 1, x])/9 - ((25*I)/3)*Pi^3*G[1, 0, 1, x] + 
     (54*I)*Pi*G[1, 1, 0, x] + (62*Pi^2*G[1, 1, 0, x])/9 + 
     ((11*I)/3)*Pi^3*G[1, 1, 0, x] - (6697*G[0, 0, 0, 0, x])/9 + 
     ((746*I)/3)*Pi*G[0, 0, 0, 0, x] + 68*Pi^2*G[0, 0, 0, 0, x] - 
     (871*G[0, 0, 0, 1, x])/3 - ((22*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (1043*Pi^2*G[0, 0, 0, 1, x])/3 - (871*G[0, 0, 1, 0, x])/3 + 
     (15*I)*Pi*G[0, 0, 1, 0, x] + 168*Pi^2*G[0, 0, 1, 0, x] - 
     135*G[0, 0, 1, 1, x] - ((580*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (365*Pi^2*G[0, 0, 1, 1, x])/3 - (569*G[0, 1, 0, 0, x])/36 + 
     (18*I)*Pi*G[0, 1, 0, 0, x] + (127*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (856*G[0, 1, 0, 1, x])/3 - (43*I)*Pi*G[0, 1, 0, 1, x] - 
     (598*Pi^2*G[0, 1, 0, 1, x])/3 - (856*G[0, 1, 1, 0, x])/3 - 
     (10*I)*Pi*G[0, 1, 1, 0, x] - 145*Pi^2*G[0, 1, 1, 0, x] - 
     ((118*I)/3)*Pi*G[0, 1, 1, 1, x] + (74*Pi^2*G[0, 1, 1, 1, x])/3 + 
     (430*G[1, 0, 0, 0, x])/3 - ((182*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     8*Pi^2*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] + 
     ((184*I)/3)*Pi*G[1, 0, 0, 1, x] - (103*Pi^2*G[1, 0, 0, 1, x])/3 - 
     28*G[1, 0, 1, 0, x] + ((76*I)/3)*Pi*G[1, 0, 1, 0, x] + 
     (25*Pi^2*G[1, 0, 1, 0, x])/3 + (36*I)*Pi*G[1, 0, 1, 1, x] + 
     6*Pi^2*G[1, 0, 1, 1, x] + 54*G[1, 1, 0, 0, x] - 
     (42*I)*Pi*G[1, 1, 0, 0, x] + (11*Pi^2*G[1, 1, 0, 0, x])/3 - 
     ((14*I)/3)*Pi*G[1, 1, 0, 1, x] + (28*Pi^2*G[1, 1, 0, 1, x])/3 - 
     ((22*I)/3)*Pi*G[1, 1, 1, 0, x] - 4*Pi^2*G[1, 1, 1, 0, x] + 
     278*G[0, 0, 0, 0, 0, x] - (181*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (902*G[0, 0, 0, 0, 1, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (902*G[0, 0, 0, 1, 0, x])/3 - (283*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (800*G[0, 0, 0, 1, 1, x])/3 - (86*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     195*G[0, 0, 1, 0, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (416*G[0, 0, 1, 0, 1, x])/3 + (22*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (416*G[0, 0, 1, 1, 0, x])/3 + (50*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (176*G[0, 0, 1, 1, 1, x])/3 + (56*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (196*G[0, 1, 0, 0, 0, x])/3 + (61*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     8*G[0, 1, 0, 0, 1, x] + (34*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     8*G[0, 1, 0, 1, 0, x] + (68*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     75*G[0, 1, 0, 1, 1, x] + (226*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (32*G[0, 1, 1, 0, 0, x])/3 + (116*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (118*G[0, 1, 1, 0, 1, x])/3 + (144*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (118*G[0, 1, 1, 1, 0, x])/3 + (60*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     (32*I)*Pi*G[0, 1, 1, 1, 1, x] - 130*G[1, 0, 0, 0, 0, x] + 
     (60*I)*Pi*G[1, 0, 0, 0, 0, x] - (4*G[1, 0, 0, 0, 1, x])/3 + 
     (20*I)*Pi*G[1, 0, 0, 0, 1, x] - (4*G[1, 0, 0, 1, 0, x])/3 - 
     (28*I)*Pi*G[1, 0, 0, 1, 0, x] + (200*G[1, 0, 0, 1, 1, x])/3 + 
     (64*I)*Pi*G[1, 0, 0, 1, 1, x] - (20*G[1, 0, 1, 0, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] - 
     (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 36*G[1, 0, 1, 1, 0, x] + 
     (4*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (160*G[1, 1, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (14*G[1, 1, 0, 0, 1, x])/3 - (20*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (14*G[1, 1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, 1, 1, x] - (22*G[1, 1, 1, 0, 0, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 37*G[0, 0, 0, 0, 0, 0, x] - 
     124*G[0, 0, 0, 0, 0, 1, x] - 124*G[0, 0, 0, 0, 1, 0, x] + 
     56*G[0, 0, 0, 0, 1, 1, x] - 9*G[0, 0, 0, 1, 0, 0, x] - 
     302*G[0, 0, 0, 1, 0, 1, x] - 302*G[0, 0, 0, 1, 1, 0, x] + 
     460*G[0, 0, 0, 1, 1, 1, x] + 88*G[0, 0, 1, 0, 0, 0, x] - 
     148*G[0, 0, 1, 0, 0, 1, x] - 148*G[0, 0, 1, 0, 1, 0, x] + 
     270*G[0, 0, 1, 0, 1, 1, x] - 90*G[0, 0, 1, 1, 0, 0, x] + 
     240*G[0, 0, 1, 1, 0, 1, x] + 240*G[0, 0, 1, 1, 1, 0, x] - 
     256*G[0, 0, 1, 1, 1, 1, x] + 133*G[0, 1, 0, 0, 0, 0, x] - 
     24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] + 
     66*G[0, 1, 0, 0, 1, 1, x] - 138*G[0, 1, 0, 1, 0, 0, x] + 
     214*G[0, 1, 0, 1, 0, 1, x] + 214*G[0, 1, 0, 1, 1, 0, x] - 
     12*G[0, 1, 0, 1, 1, 1, x] - 68*G[0, 1, 1, 0, 0, 0, x] + 
     188*G[0, 1, 1, 0, 0, 1, x] + 188*G[0, 1, 1, 0, 1, 0, x] - 
     44*G[0, 1, 1, 0, 1, 1, x] + 92*G[0, 1, 1, 1, 0, 0, x] - 
     32*G[0, 1, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 1, 0, x] + 
     128*G[1, 0, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 0, 1, x] - 
     32*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] - 
     20*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
     12*G[1, 0, 0, 1, 1, 0, x] + 52*G[1, 0, 0, 1, 1, 1, x] - 
     24*G[1, 0, 1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, 1, 0, x] + 
     12*G[1, 0, 1, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 0, 0, x] - 
     4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] + 
     36*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
     4*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] + 
     4*G[1, 1, 0, 1, 0, 0, x] - 8*G[1, 1, 0, 1, 0, 1, x] - 
     8*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] + (325*Zeta[3])/3 + 
     ((7301*I)/18)*Pi*Zeta[3] - 6*Pi^2*Zeta[3] - ((92*I)/3)*Pi^3*Zeta[3] + 
     (1079*G[0, x]*Zeta[3])/18 + (131*I)*Pi*G[0, x]*Zeta[3] + 
     65*Pi^2*G[0, x]*Zeta[3] + 82*G[1, x]*Zeta[3] - 
     ((208*I)/3)*Pi*G[1, x]*Zeta[3] - (92*Pi^2*G[1, x]*Zeta[3])/3 + 
     95*G[0, 0, x]*Zeta[3] - (148*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (223*G[0, 1, x]*Zeta[3])/3 - (66*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (238*G[1, 0, x]*Zeta[3])/3 + (6*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (8*G[1, 1, x]*Zeta[3])/3 + (8*I)*Pi*G[1, 1, x]*Zeta[3] - 
     124*G[0, 0, 0, x]*Zeta[3] - 440*G[0, 0, 1, x]*Zeta[3] + 
     168*G[0, 1, 0, x]*Zeta[3] - 76*G[0, 1, 1, x]*Zeta[3] + 
     10*G[1, 0, 0, x]*Zeta[3] + 12*G[1, 0, 1, x]*Zeta[3] + 
     8*G[1, 1, 0, x]*Zeta[3] - 458*Zeta[3]^2 + (881*Zeta[5])/6 + 
     (40*I)*Pi*Zeta[5] - 12*G[0, x]*Zeta[5] - 4*G[1, x]*Zeta[5]) + 
   RATIO[x]*(-152592883/104976 - ((12686893*I)/11664)*Pi + 
     (24236375*Pi^2)/69984 + ((194659*I)/1944)*Pi^3 - (42803*Pi^4)/810 - 
     ((403*I)/120)*Pi^5 - (547913*Pi^6)/408240 - (515219*G[0, x])/1458 - 
     ((400001*I)/648)*Pi*G[0, x] + (94136*Pi^2*G[0, x])/243 + 
     ((5719*I)/54)*Pi^3*G[0, x] - (955*Pi^4*G[0, x])/54 - 
     ((71*I)/36)*Pi^5*G[0, x] + (340691*G[1, x])/1458 + 
     ((57031*I)/216)*Pi*G[1, x] - (38558*Pi^2*G[1, x])/243 - 
     ((575*I)/27)*Pi^3*G[1, x] + (829*Pi^4*G[1, x])/135 - 
     ((55*I)/36)*Pi^5*G[1, x] - (149*G[0, 0, x])/3 - 
     ((241*I)/9)*Pi*G[0, 0, x] - (211*Pi^2*G[0, 0, x])/3 + 
     (41*I)*Pi^3*G[0, 0, x] - (17*Pi^4*G[0, 0, x])/9 + (133*G[0, 1, x])/3 + 
     ((2024*I)/9)*Pi*G[0, 1, x] - (2384*Pi^2*G[0, 1, x])/9 - 
     ((493*I)/9)*Pi^3*G[0, 1, x] - (937*Pi^4*G[0, 1, x])/45 + 
     (133*G[1, 0, x])/3 - (63*I)*Pi*G[1, 0, x] + 183*Pi^2*G[1, 0, x] + 
     ((35*I)/9)*Pi^3*G[1, 0, x] - (247*Pi^4*G[1, 0, x])/45 - 39*G[1, 1, x] - 
     ((1216*I)/9)*Pi*G[1, 1, x] + (1694*Pi^2*G[1, 1, x])/9 + 
     ((197*I)/9)*Pi^3*G[1, 1, x] + (341*Pi^4*G[1, 1, x])/15 + 
     (2173*G[0, 0, 0, x])/9 + ((1624*I)/3)*Pi*G[0, 0, 0, x] + 
     (281*Pi^2*G[0, 0, 0, x])/9 - ((14*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (236*G[0, 0, 1, x])/3 + ((685*I)/3)*Pi*G[0, 0, 1, x] + 
     (122*Pi^2*G[0, 0, 1, x])/3 + ((278*I)/9)*Pi^3*G[0, 0, 1, x] - 
     (236*G[0, 1, 0, x])/3 + (190*I)*Pi*G[0, 1, 0, x] + 
     (470*Pi^2*G[0, 1, 0, x])/3 + ((16*I)/3)*Pi^3*G[0, 1, 0, x] + 
     (1834*G[0, 1, 1, x])/9 + ((143*I)/3)*Pi*G[0, 1, 1, x] + 
     (757*Pi^2*G[0, 1, 1, x])/9 - ((532*I)/9)*Pi^3*G[0, 1, 1, x] - 
     (1801*G[1, 0, 0, x])/9 - (484*I)*Pi*G[1, 0, 0, x] - 
     (209*Pi^2*G[1, 0, 0, x])/9 + (14*I)*Pi^3*G[1, 0, 0, x] + 
     (112*G[1, 0, 1, x])/3 - (219*I)*Pi*G[1, 0, 1, x] - 
     (98*Pi^2*G[1, 0, 1, x])/3 - ((266*I)/9)*Pi^3*G[1, 0, 1, x] + 
     (112*G[1, 1, 0, x])/3 - ((742*I)/3)*Pi*G[1, 1, 0, x] - 
     (494*Pi^2*G[1, 1, 0, x])/3 - ((4*I)/3)*Pi^3*G[1, 1, 0, x] - 
     (1462*G[1, 1, 1, x])/9 - (57*I)*Pi*G[1, 1, 1, x] - 
     (829*Pi^2*G[1, 1, 1, x])/9 + ((376*I)/9)*Pi^3*G[1, 1, 1, x] + 
     (811*G[0, 0, 0, 0, x])/3 - ((1264*I)/3)*Pi*G[0, 0, 0, 0, x] - 
     (406*Pi^2*G[0, 0, 0, 0, x])/3 + (535*G[0, 0, 0, 1, x])/3 - 
     (214*I)*Pi*G[0, 0, 0, 1, x] - (206*Pi^2*G[0, 0, 0, 1, x])/3 + 
     (535*G[0, 0, 1, 0, x])/3 - ((380*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     6*Pi^2*G[0, 0, 1, 0, x] + 92*G[0, 0, 1, 1, x] - 
     (42*I)*Pi*G[0, 0, 1, 1, x] - (296*Pi^2*G[0, 0, 1, 1, x])/9 + 
     (308*G[0, 1, 0, 0, x])/3 - (172*I)*Pi*G[0, 1, 0, 0, x] - 
     (52*Pi^2*G[0, 1, 0, 0, x])/3 + (388*G[0, 1, 0, 1, x])/3 - 
     ((322*I)/3)*Pi*G[0, 1, 0, 1, x] + 4*Pi^2*G[0, 1, 0, 1, x] + 
     (388*G[0, 1, 1, 0, x])/3 + ((34*I)/3)*Pi*G[0, 1, 1, 0, x] + 
     (124*Pi^2*G[0, 1, 1, 0, x])/3 - (457*G[0, 1, 1, 1, x])/3 + 
     ((200*I)/3)*Pi*G[0, 1, 1, 1, x] + (394*Pi^2*G[0, 1, 1, 1, x])/9 - 
     229*G[1, 0, 0, 0, x] + ((1120*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     82*Pi^2*G[1, 0, 0, 0, x] - (487*G[1, 0, 0, 1, x])/3 + 
     ((410*I)/3)*Pi*G[1, 0, 0, 1, x] + (562*Pi^2*G[1, 0, 0, 1, x])/9 - 
     (487*G[1, 0, 1, 0, x])/3 + ((148*I)/3)*Pi*G[1, 0, 1, 0, x] - 
     (194*Pi^2*G[1, 0, 1, 0, x])/9 - (296*G[1, 0, 1, 1, x])/3 - 
     (6*I)*Pi*G[1, 0, 1, 1, x] - 16*Pi^2*G[1, 0, 1, 1, x] - 
     136*G[1, 1, 0, 0, x] + (220*I)*Pi*G[1, 1, 0, 0, x] + 
     60*Pi^2*G[1, 1, 0, 0, x] - (460*G[1, 1, 0, 1, x])/3 + 
     ((554*I)/3)*Pi*G[1, 1, 0, 1, x] - (92*Pi^2*G[1, 1, 0, 1, x])/9 - 
     (460*G[1, 1, 1, 0, x])/3 + (66*I)*Pi*G[1, 1, 1, 0, x] - 
     (20*Pi^2*G[1, 1, 1, 0, x])/9 + 167*G[1, 1, 1, 1, x] - 
     ((56*I)/3)*Pi*G[1, 1, 1, 1, x] + (50*Pi^2*G[1, 1, 1, 1, x])/3 - 
     528*G[0, 0, 0, 0, 0, x] + (352*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (748*G[0, 0, 0, 0, 1, x])/3 + (144*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     (748*G[0, 0, 0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 
     6*G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     (446*G[0, 0, 1, 0, 0, x])/3 - ((196*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
     (58*G[0, 0, 1, 0, 1, x])/3 + (60*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (58*G[0, 0, 1, 1, 0, x])/3 - ((80*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (172*G[0, 0, 1, 1, 1, x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
     102*G[0, 1, 0, 0, 0, x] - (104*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (658*G[0, 1, 0, 0, 1, x])/3 + (96*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (658*G[0, 1, 0, 1, 0, x])/3 + ((104*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
     (296*G[0, 1, 0, 1, 1, x])/3 - (80*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (34*G[0, 1, 1, 0, 0, x])/3 - ((184*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     (40*G[0, 1, 1, 0, 1, x])/3 - (100*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (40*G[0, 1, 1, 1, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
     (484*G[0, 1, 1, 1, 1, x])/3 - ((208*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
     (1364*G[1, 0, 0, 0, 0, x])/3 - (184*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (676*G[1, 0, 0, 0, 1, x])/3 - (96*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (676*G[1, 0, 0, 1, 0, x])/3 - ((64*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (142*G[1, 0, 0, 1, 1, x])/3 + ((20*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     (286*G[1, 0, 1, 0, 0, x])/3 + ((212*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
     (14*G[1, 0, 1, 0, 1, x])/3 - ((4*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
     (14*G[1, 0, 1, 1, 0, x])/3 + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (86*G[1, 1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (730*G[1, 1, 0, 0, 1, x])/3 - (128*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (730*G[1, 1, 0, 1, 0, x])/3 - ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 
     (136*G[1, 1, 0, 1, 1, x])/3 + ((272*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     42*G[1, 1, 1, 0, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     (112*G[1, 1, 1, 0, 1, x])/3 + ((92*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     (112*G[1, 1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     88*G[1, 1, 1, 1, 1, x] + (64*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     168*G[0, 0, 0, 0, 0, 0, x] + 224*G[0, 0, 0, 0, 0, 1, x] + 
     224*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
     36*G[0, 0, 0, 1, 0, 0, x] - (4*G[0, 0, 0, 1, 0, 1, x])/3 - 
     (4*G[0, 0, 0, 1, 1, 0, x])/3 - (56*G[0, 0, 0, 1, 1, 1, x])/3 - 
     128*G[0, 0, 1, 0, 0, 0, x] + (164*G[0, 0, 1, 0, 0, 1, x])/3 + 
     (164*G[0, 0, 1, 0, 1, 0, x])/3 + (64*G[0, 0, 1, 0, 1, 1, x])/3 - 
     32*G[0, 0, 1, 1, 0, 0, x] + (64*G[0, 0, 1, 1, 0, 1, x])/3 + 
     (64*G[0, 0, 1, 1, 1, 0, x])/3 - (368*G[0, 0, 1, 1, 1, 1, x])/3 - 
     208*G[0, 1, 0, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 0, 1, x] + 
     72*G[0, 1, 0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, 1, 1, x] + 
     64*G[0, 1, 0, 1, 0, 0, x] - (16*G[0, 1, 0, 1, 0, 1, x])/3 - 
     (16*G[0, 1, 0, 1, 1, 0, x])/3 - (392*G[0, 1, 0, 1, 1, 1, x])/3 + 
     72*G[0, 1, 1, 0, 0, 0, x] - (304*G[0, 1, 1, 0, 0, 1, x])/3 - 
     (304*G[0, 1, 1, 0, 1, 0, x])/3 - (236*G[0, 1, 1, 0, 1, 1, x])/3 + 
     16*G[0, 1, 1, 1, 0, 0, x] - (248*G[0, 1, 1, 1, 0, 1, x])/3 - 
     (248*G[0, 1, 1, 1, 1, 0, x])/3 + (304*G[0, 1, 1, 1, 1, 1, x])/3 - 
     8*G[1, 0, 0, 0, 0, 0, x] - 184*G[1, 0, 0, 0, 0, 1, x] - 
     184*G[1, 0, 0, 0, 1, 0, x] + 56*G[1, 0, 0, 0, 1, 1, x] - 
     36*G[1, 0, 0, 1, 0, 0, x] - (52*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (52*G[1, 0, 0, 1, 1, 0, x])/3 + 56*G[1, 0, 0, 1, 1, 1, x] + 
     64*G[1, 0, 1, 0, 0, 0, x] - (4*G[1, 0, 1, 0, 0, 1, x])/3 - 
     (4*G[1, 0, 1, 0, 1, 0, x])/3 + 32*G[1, 0, 1, 1, 0, 0, x] + 
     16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
     80*G[1, 1, 0, 0, 0, 0, x] - 104*G[1, 1, 0, 0, 0, 1, x] - 
     104*G[1, 1, 0, 0, 1, 0, x] - 32*G[1, 1, 0, 0, 1, 1, x] - 
     64*G[1, 1, 0, 1, 0, 0, x] + (80*G[1, 1, 0, 1, 0, 1, x])/3 + 
     (80*G[1, 1, 0, 1, 1, 0, x])/3 + 88*G[1, 1, 0, 1, 1, 1, x] - 
     40*G[1, 1, 1, 0, 0, 0, x] + (104*G[1, 1, 1, 0, 0, 1, x])/3 + 
     (104*G[1, 1, 1, 0, 1, 0, x])/3 + 52*G[1, 1, 1, 0, 1, 1, x] - 
     16*G[1, 1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 1, 0, 1, x] + 
     48*G[1, 1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
     (324913*Zeta[3])/486 - ((1054*I)/9)*Pi*Zeta[3] + (161*Pi^2*Zeta[3])/18 + 
     ((619*I)/9)*Pi^3*Zeta[3] + (127*G[0, x]*Zeta[3])/27 + 
     (226*I)*Pi*G[0, x]*Zeta[3] - (488*Pi^2*G[0, x]*Zeta[3])/9 - 
     (163*G[1, x]*Zeta[3])/27 - ((442*I)/9)*Pi*G[1, x]*Zeta[3] + 
     (407*Pi^2*G[1, x]*Zeta[3])/9 + 570*G[0, 0, x]*Zeta[3] + 
     (108*I)*Pi*G[0, 0, x]*Zeta[3] - 300*G[0, 1, x]*Zeta[3] + 
     (12*I)*Pi*G[0, 1, x]*Zeta[3] - (862*G[1, 0, x]*Zeta[3])/3 - 
     ((320*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (52*G[1, 1, x]*Zeta[3])/3 - 
     ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 152*G[0, 0, 0, x]*Zeta[3] + 
     108*G[0, 0, 1, x]*Zeta[3] + 8*G[0, 1, 0, x]*Zeta[3] + 
     108*G[0, 1, 1, x]*Zeta[3] - 8*G[1, 0, 0, x]*Zeta[3] - 
     (188*G[1, 0, 1, x]*Zeta[3])/3 + 64*G[1, 1, 0, x]*Zeta[3] - 
     (212*G[1, 1, 1, x]*Zeta[3])/3 - (932*Zeta[3]^2)/9 - (9154*Zeta[5])/9 + 
     (16*I)*Pi*Zeta[5] + 38*G[0, x]*Zeta[5] + 98*G[1, x]*Zeta[5]) + 
   (832741/1296 + ((1402427*I)/1296)*Pi - (4795181*Pi^2)/7776 - 
     ((133739*I)/648)*Pi^3 + (405511*Pi^4)/4860 + ((311*I)/40)*Pi^5 - 
     (290917*Pi^6)/136080 + (681575*G[0, x])/1296 + 
     ((88927*I)/108)*Pi*G[0, x] - (43897*Pi^2*G[0, x])/324 - 
     ((1072*I)/9)*Pi^3*G[0, x] + (23287*Pi^4*G[0, x])/1080 + 
     ((68*I)/15)*Pi^5*G[0, x] - (2881*G[1, x])/27 - 
     ((93779*I)/162)*Pi*G[1, x] + (43235*Pi^2*G[1, x])/162 + 
     ((3511*I)/18)*Pi^3*G[1, x] - (6263*Pi^4*G[1, x])/135 - 
     ((529*I)/90)*Pi^5*G[1, x] + (257053*G[0, 0, x])/648 + 
     ((103*I)/54)*Pi*G[0, 0, x] + (1222*Pi^2*G[0, 0, x])/9 + 
     ((2*I)/3)*Pi^3*G[0, 0, x] - (661*Pi^4*G[0, 0, x])/60 - 
     (4958*G[0, 1, x])/27 - ((17845*I)/27)*Pi*G[0, 1, x] + 
     (5011*Pi^2*G[0, 1, x])/18 + ((580*I)/9)*Pi^3*G[0, 1, x] - 
     (1783*Pi^4*G[0, 1, x])/90 - (4958*G[1, 0, x])/27 - 
     ((7399*I)/108)*Pi*G[1, 0, x] - (2849*Pi^2*G[1, 0, x])/18 - 
     (I/3)*Pi^3*G[1, 0, x] - (413*Pi^4*G[1, 0, x])/45 - 42*G[1, 1, x] + 
     ((10463*I)/27)*Pi*G[1, 1, x] - (311*Pi^2*G[1, 1, x])/2 - 
     ((833*I)/9)*Pi^3*G[1, 1, x] + (434*Pi^4*G[1, 1, x])/15 + 
     (1688*G[0, 0, 0, x])/9 - (657*I)*Pi*G[0, 0, 0, x] - 
     (80*Pi^2*G[0, 0, 0, x])/9 + (78*I)*Pi^3*G[0, 0, 0, x] - 
     (10307*G[0, 0, 1, x])/27 - ((967*I)/3)*Pi*G[0, 0, 1, x] - 
     59*Pi^2*G[0, 0, 1, x] + (32*I)*Pi^3*G[0, 0, 1, x] - 
     (10307*G[0, 1, 0, x])/27 + ((1229*I)/6)*Pi*G[0, 1, 0, x] - 
     (1115*Pi^2*G[0, 1, 0, x])/9 - (38*I)*Pi^3*G[0, 1, 0, x] - 
     120*G[0, 1, 1, x] + (31*I)*Pi*G[0, 1, 1, x] - (256*Pi^2*G[0, 1, 1, x])/
      9 - ((242*I)/3)*Pi^3*G[0, 1, 1, x] - (8711*G[1, 0, 0, x])/108 + 
     ((2117*I)/3)*Pi*G[1, 0, 0, x] - (1537*Pi^2*G[1, 0, 0, x])/9 - 
     (14*I)*Pi^3*G[1, 0, 0, x] + (514*G[1, 0, 1, x])/3 + 
     ((1157*I)/3)*Pi*G[1, 0, 1, x] - (359*Pi^2*G[1, 0, 1, x])/9 - 
     (48*I)*Pi^3*G[1, 0, 1, x] + (514*G[1, 1, 0, x])/3 - 
     ((242*I)/3)*Pi*G[1, 1, 0, x] + (1097*Pi^2*G[1, 1, 0, x])/9 + 
     ((14*I)/3)*Pi^3*G[1, 1, 0, x] + (511*G[1, 1, 1, x])/3 - 
     (113*I)*Pi*G[1, 1, 1, x] + (500*Pi^2*G[1, 1, 1, x])/9 + 
     (68*I)*Pi^3*G[1, 1, 1, x] - (1135*G[0, 0, 0, 0, x])/3 + 
     ((566*I)/3)*Pi*G[0, 0, 0, 0, x] + 12*Pi^2*G[0, 0, 0, 0, x] - 
     (218*G[0, 0, 0, 1, x])/3 + (156*I)*Pi*G[0, 0, 0, 1, x] + 
     96*Pi^2*G[0, 0, 0, 1, x] - (218*G[0, 0, 1, 0, x])/3 + 
     ((158*I)/3)*Pi*G[0, 0, 1, 0, x] + 52*Pi^2*G[0, 0, 1, 0, x] - 
     (653*G[0, 0, 1, 1, x])/3 + ((430*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (296*Pi^2*G[0, 0, 1, 1, x])/3 + (1631*G[0, 1, 0, 0, x])/6 + 
     (232*I)*Pi*G[0, 1, 0, 0, x] - (178*Pi^2*G[0, 1, 0, 0, x])/3 - 
     35*G[0, 1, 0, 1, x] + (118*I)*Pi*G[0, 1, 0, 1, x] - 
     (242*Pi^2*G[0, 1, 0, 1, x])/3 - 35*G[0, 1, 1, 0, x] + 
     ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - (202*Pi^2*G[0, 1, 1, 0, x])/3 + 
     78*G[0, 1, 1, 1, x] - ((272*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (170*Pi^2*G[0, 1, 1, 1, x])/3 + (1169*G[1, 0, 0, 0, x])/3 + 
     ((674*I)/3)*Pi*G[1, 0, 0, 0, x] + 64*Pi^2*G[1, 0, 0, 0, x] + 
     280*G[1, 0, 0, 1, x] + ((502*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (70*Pi^2*G[1, 0, 0, 1, x])/3 + 280*G[1, 0, 1, 0, x] - 
     ((83*I)/3)*Pi*G[1, 0, 1, 0, x] + (166*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (341*G[1, 0, 1, 1, x])/3 - ((382*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     42*Pi^2*G[1, 0, 1, 1, x] - 87*G[1, 1, 0, 0, x] - 
     ((892*I)/3)*Pi*G[1, 1, 0, 0, x] + (304*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (43*G[1, 1, 0, 1, x])/3 - ((560*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (112*Pi^2*G[1, 1, 0, 1, x])/3 + (43*G[1, 1, 1, 0, x])/3 + 
     (46*I)*Pi*G[1, 1, 1, 0, x] - (128*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (340*G[1, 1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, 1, x] - 
     28*Pi^2*G[1, 1, 1, 1, x] - 34*G[0, 0, 0, 0, 0, x] + 
     (532*I)*Pi*G[0, 0, 0, 0, 0, x] + 284*G[0, 0, 0, 0, 1, x] - 
     (104*I)*Pi*G[0, 0, 0, 0, 1, x] + 284*G[0, 0, 0, 1, 0, x] - 
     (488*I)*Pi*G[0, 0, 0, 1, 0, x] - (148*G[0, 0, 0, 1, 1, x])/3 - 
     (60*I)*Pi*G[0, 0, 0, 1, 1, x] + 134*G[0, 0, 1, 0, 0, x] - 
     (588*I)*Pi*G[0, 0, 1, 0, 0, x] - (8*G[0, 0, 1, 0, 1, x])/3 + 
     (52*I)*Pi*G[0, 0, 1, 0, 1, x] - (8*G[0, 0, 1, 1, 0, x])/3 + 
     (280*I)*Pi*G[0, 0, 1, 1, 0, x] + (418*G[0, 0, 1, 1, 1, x])/3 + 
     (64*I)*Pi*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] - 
     (516*I)*Pi*G[0, 1, 0, 0, 0, x] + 168*G[0, 1, 0, 0, 1, x] + 
     (212*I)*Pi*G[0, 1, 0, 0, 1, x] + 168*G[0, 1, 0, 1, 0, x] + 
     (346*I)*Pi*G[0, 1, 0, 1, 0, x] - (142*G[0, 1, 0, 1, 1, x])/3 + 
     (24*I)*Pi*G[0, 1, 0, 1, 1, x] + (488*G[0, 1, 1, 0, 0, x])/3 + 
     (600*I)*Pi*G[0, 1, 1, 0, 0, x] - (472*G[0, 1, 1, 0, 1, x])/3 - 
     (108*I)*Pi*G[0, 1, 1, 0, 1, x] - (472*G[0, 1, 1, 1, 0, x])/3 - 
     (20*I)*Pi*G[0, 1, 1, 1, 0, x] - 36*G[0, 1, 1, 1, 1, x] - 
     (112*I)*Pi*G[0, 1, 1, 1, 1, x] + 162*G[1, 0, 0, 0, 0, x] - 
     (408*I)*Pi*G[1, 0, 0, 0, 0, x] - (200*G[1, 0, 0, 0, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 0, 0, 1, x] - (200*G[1, 0, 0, 1, 0, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 1, 0, x] + (470*G[1, 0, 0, 1, 1, x])/3 - 
     (104*I)*Pi*G[1, 0, 0, 1, 1, x] - 41*G[1, 0, 1, 0, 0, x] + 
     (32*I)*Pi*G[1, 0, 1, 0, 0, x] - 64*G[1, 0, 1, 0, 1, x] - 
     (184*I)*Pi*G[1, 0, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 0, x] - 
     (32*I)*Pi*G[1, 0, 1, 1, 0, x] - (278*G[1, 0, 1, 1, 1, x])/3 + 
     (128*I)*Pi*G[1, 0, 1, 1, 1, x] - (356*G[1, 1, 0, 0, 0, x])/3 - 
     (24*I)*Pi*G[1, 1, 0, 0, 0, x] - (364*G[1, 1, 0, 0, 1, x])/3 - 
     (216*I)*Pi*G[1, 1, 0, 0, 1, x] - (364*G[1, 1, 0, 1, 0, x])/3 - 
     (68*I)*Pi*G[1, 1, 0, 1, 0, x] - 116*G[1, 1, 0, 1, 1, x] + 
     (140*I)*Pi*G[1, 1, 0, 1, 1, x] - (70*G[1, 1, 1, 0, 0, x])/3 + 
     (124*I)*Pi*G[1, 1, 1, 0, 0, x] + (56*G[1, 1, 1, 0, 1, x])/3 + 
     (148*I)*Pi*G[1, 1, 1, 0, 1, x] + (56*G[1, 1, 1, 1, 0, x])/3 - 
     (8*I)*Pi*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 76*G[0, 0, 0, 0, 0, 0, x] - 
     24*G[0, 0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 0, 1, 0, x] - 
     64*G[0, 0, 0, 0, 1, 1, x] - 284*G[0, 0, 0, 1, 0, 0, x] - 
     188*G[0, 0, 0, 1, 0, 1, x] - 188*G[0, 0, 0, 1, 1, 0, x] + 
     240*G[0, 0, 0, 1, 1, 1, x] - 672*G[0, 0, 1, 0, 0, 0, x] + 
     36*G[0, 0, 1, 0, 0, 1, x] + 36*G[0, 0, 1, 0, 1, 0, x] + 
     144*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] + 
     384*G[0, 0, 1, 1, 0, 1, x] + 384*G[0, 0, 1, 1, 1, 0, x] - 
     440*G[0, 0, 1, 1, 1, 1, x] - 828*G[0, 1, 0, 0, 0, 0, x] + 
     200*G[0, 1, 0, 0, 0, 1, x] + 200*G[0, 1, 0, 0, 1, 0, x] + 
     84*G[0, 1, 0, 0, 1, 1, x] + 330*G[0, 1, 0, 1, 0, 0, x] + 
     88*G[0, 1, 0, 1, 0, 1, x] + 88*G[0, 1, 0, 1, 1, 0, x] - 
     144*G[0, 1, 0, 1, 1, 1, x] + 968*G[0, 1, 1, 0, 0, 0, x] - 
     208*G[0, 1, 1, 0, 0, 1, x] - 208*G[0, 1, 1, 0, 1, 0, x] - 
     4*G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 0, 0, x] - 
     128*G[0, 1, 1, 1, 0, 1, x] - 128*G[0, 1, 1, 1, 1, 0, x] + 
     120*G[0, 1, 1, 1, 1, 1, x] - 120*G[1, 0, 0, 0, 0, 0, x] - 
     400*G[1, 0, 0, 0, 0, 1, x] - 400*G[1, 0, 0, 0, 1, 0, x] + 
     336*G[1, 0, 0, 0, 1, 1, x] - 180*G[1, 0, 0, 1, 0, 0, x] + 
     128*G[1, 0, 0, 1, 0, 1, x] + 128*G[1, 0, 0, 1, 1, 0, x] - 
     192*G[1, 0, 0, 1, 1, 1, x] + 96*G[1, 0, 1, 0, 0, 0, x] - 
     64*G[1, 0, 1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, 1, 0, x] - 
     104*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 0, 0, x] - 
     64*G[1, 0, 1, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 1, 0, x] + 
     224*G[1, 0, 1, 1, 1, 1, x] + 184*G[1, 1, 0, 0, 0, 0, x] - 
     64*G[1, 1, 0, 0, 0, 1, x] - 64*G[1, 1, 0, 0, 1, 0, x] - 
     144*G[1, 1, 0, 0, 1, 1, x] - 88*G[1, 1, 0, 1, 0, 0, x] + 
     28*G[1, 1, 0, 1, 0, 1, x] + 28*G[1, 1, 0, 1, 1, 0, x] + 
     152*G[1, 1, 0, 1, 1, 1, x] - 48*G[1, 1, 1, 0, 0, 0, x] + 
     132*G[1, 1, 1, 0, 0, 1, x] + 132*G[1, 1, 1, 0, 1, 0, x] + 
     88*G[1, 1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 1, 0, 0, x] + 
     32*G[1, 1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 1, 0, x] - 
     56*G[1, 1, 1, 1, 1, 1, x] + Log[mu2]^6*(-1/2 + RATIO[x]/2) + 
     Log[mu2]^5*(-13/9 - (2*I)*Pi - G[0, x] + 2*G[1, x] + 
       (13/9 + (2*I)*Pi + G[0, x] - 2*G[1, x])*RATIO[x]) + 
     Log[mu2]^4*(41/6 - ((31*I)/18)*Pi + (35*Pi^2)/12 + (125*G[0, x])/18 + 
       (2*I)*Pi*G[0, x] - (13*G[1, x])/9 + (4*I)*Pi*G[1, x] + 9*G[0, 0, x] - 
       2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x] + 
       ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-41/6 + ((11*I)/9)*Pi - (35*Pi^2)/12 - (67*G[0, x])/9 - 
         I*Pi*G[0, x] + (13*G[1, x])/9 - (4*I)*Pi*G[1, x] - 8*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x]) + 
     (-13*Pi^2 - 26*G[0, 0, x] + 26*G[0, 1, x] + 26*G[1, 0, x] - 
       26*G[1, 1, x])*RATIO[x^2] - (7147*Zeta[3])/27 + 
     ((344*I)/9)*Pi*Zeta[3] + (50*Pi^2*Zeta[3])/9 + (53*I)*Pi^3*Zeta[3] - 
     (880*G[0, x]*Zeta[3])/9 - ((418*I)/3)*Pi*G[0, x]*Zeta[3] + 
     159*Pi^2*G[0, x]*Zeta[3] - (805*G[1, x]*Zeta[3])/3 - 
     ((454*I)/9)*Pi*G[1, x]*Zeta[3] - (89*Pi^2*G[1, x]*Zeta[3])/3 - 
     (1474*G[0, 0, x]*Zeta[3])/9 - (400*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (280*G[0, 1, x]*Zeta[3])/3 + (4*I)*Pi*G[0, 1, x]*Zeta[3] + 
     (196*G[1, 0, x]*Zeta[3])/3 + (132*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (512*G[1, 1, x]*Zeta[3])/3 - (12*I)*Pi*G[1, 1, x]*Zeta[3] - 
     468*G[0, 0, 0, x]*Zeta[3] + 232*G[0, 0, 1, x]*Zeta[3] + 
     76*G[0, 1, 0, x]*Zeta[3] + 100*G[0, 1, 1, x]*Zeta[3] + 
     252*G[1, 0, 0, x]*Zeta[3] + 16*G[1, 0, 1, x]*Zeta[3] + 
     16*G[1, 1, 0, x]*Zeta[3] - 116*G[1, 1, 1, x]*Zeta[3] - 
     (272*Zeta[3]^2)/3 + Log[mu2]^3*(9359/108 + ((521*I)/9)*Pi - 
       (575*Pi^2)/54 + ((4*I)/3)*Pi^3 + (659*G[0, x])/9 + 
       ((128*I)/3)*Pi*G[0, x] - 9*Pi^2*G[0, x] - (128*G[1, x])/3 - 
       ((214*I)/9)*Pi*G[1, x] + (8*Pi^2*G[1, x])/3 + (452*G[0, 0, x])/9 + 
       (28*I)*Pi*G[0, 0, x] - (106*G[0, 1, x])/3 - (24*I)*Pi*G[0, 1, x] - 
       (106*G[1, 0, x])/3 - (24*I)*Pi*G[1, 0, x] + (52*G[1, 1, x])/3 + 
       24*G[0, 0, 0, x] - 32*G[0, 0, 1, x] - 32*G[0, 1, 0, x] + 
       16*G[0, 1, 1, x] - 32*G[1, 0, 0, x] + 16*G[1, 0, 1, x] + 
       16*G[1, 1, 0, x] + (((50*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (50*G[0, 0, x])/9 + (10*I)*Pi*G[0, 0, x] + 12*G[0, 0, 0, x])*
        RATIO[(1 - x)^(-1)] + RATIO[x]*(-9359/108 - ((157*I)/3)*Pi + 
         (467*Pi^2)/54 - ((4*I)/3)*Pi^3 - (203*G[0, x])/3 - 
         ((430*I)/9)*Pi*G[0, x] + 13*Pi^2*G[0, x] + (128*G[1, x])/3 + 
         ((214*I)/9)*Pi*G[1, x] - (8*Pi^2*G[1, x])/3 - (160*G[0, 0, x])/3 - 
         (48*I)*Pi*G[0, 0, x] + (106*G[0, 1, x])/3 + (24*I)*Pi*G[0, 1, x] + 
         (106*G[1, 0, x])/3 + (24*I)*Pi*G[1, 0, x] - (52*G[1, 1, x])/3 - 
         48*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 32*G[0, 1, 0, x] - 
         16*G[0, 1, 1, x] + 32*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 
         16*G[1, 1, 0, x] - 10*Zeta[3]) + 10*Zeta[3]) + 
     RATIO[x^(-2)]*((-4*Pi^2*G[1, 0, 1, x])/3 + (2*Pi^2*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(((80*I)/3)*Pi*G[1, x] - (61*Pi^2*G[1, x])/3 + 
       ((88*I)/3)*Pi^3*G[1, x] + ((92*I)/3)*Pi*G[0, 1, x] - 
       (100*Pi^2*G[0, 1, x])/3 + ((110*I)/3)*Pi*G[1, 0, x] + 
       16*Pi^2*G[1, 0, x] + (80*G[1, 1, x])/3 - ((148*I)/3)*Pi*G[1, 1, x] + 
       (82*Pi^2*G[1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] + 
       (32*I)*Pi*G[0, 1, 0, x] + (92*G[0, 1, 1, x])/3 + 
       (28*I)*Pi*G[0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, x] + 
       (110*G[1, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
       (4*Pi^2*G[1, 0, 1, x])/3 + (110*G[1, 1, 0, x])/3 - 
       (184*I)*Pi*G[1, 1, 0, x] - 106*G[1, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
       16*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 
       20*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 
       28*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
       112*G[1, 1, 0, 0, x] - 88*G[1, 1, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, x] - 88*G[1, 1, 1, 0, x] + 
       48*G[1, 1, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] - 
       (24*I)*Pi*Zeta[3] - 200*G[1, x]*Zeta[3] - (24*I)*Pi*G[1, x]*Zeta[3] - 
       8*G[1, 1, x]*Zeta[3]) + Log[mu2]^2*(429473/1296 + ((12641*I)/36)*Pi - 
       (283*Pi^2)/2 - ((245*I)/9)*Pi^3 + (553*Pi^4)/360 + (5341*G[0, x])/18 + 
       (234*I)*Pi*G[0, x] - (547*Pi^2*G[0, x])/9 - ((31*I)/3)*Pi^3*G[0, x] - 
       (1850*G[1, x])/9 - ((541*I)/3)*Pi*G[1, x] + (1375*Pi^2*G[1, x])/18 + 
       (13*I)*Pi^3*G[1, x] + 142*G[0, 0, x] + ((110*I)/3)*Pi*G[0, 0, x] - 
       3*Pi^2*G[0, 0, x] - (383*G[0, 1, x])/3 - ((332*I)/3)*Pi*G[0, 1, x] + 
       (121*Pi^2*G[0, 1, x])/3 - (383*G[1, 0, x])/3 - (94*I)*Pi*G[1, 0, x] + 
       (101*Pi^2*G[1, 0, x])/3 + (226*G[1, 1, x])/3 + 
       ((172*I)/3)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 
       (338*G[0, 0, 0, x])/3 - (112*I)*Pi*G[0, 0, 0, x] - 
       (4*G[0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] - (4*G[0, 1, 0, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, x] - (10*G[0, 1, 1, x])/3 + 
       (40*I)*Pi*G[0, 1, 1, x] + 14*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
       2*G[1, 0, 1, x] + (40*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       (44*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 272*G[0, 0, 0, 0, x] + 88*G[0, 0, 0, 1, x] + 
       88*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 92*G[0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       92*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] + ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(I*Pi^3 + (11*Pi^4)/45 + 
         ((152*I)/3)*Pi*G[0, x] - (305*Pi^2*G[0, x])/9 - 
         ((43*I)/6)*Pi^3*G[0, x] + (152*G[0, 0, x])/3 + 
         (96*I)*Pi*G[0, 0, x] - (263*Pi^2*G[0, 0, x])/6 - 
         ((37*I)/3)*Pi*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/3 - 
         ((55*I)/3)*Pi*G[1, 0, x] + 10*Pi^2*G[1, 0, x] + 
         (275*G[0, 0, 0, x])/3 + (120*I)*Pi*G[0, 0, 0, x] - 
         (37*G[0, 0, 1, x])/3 - (42*I)*Pi*G[0, 0, 1, x] - 
         (37*G[0, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (55*G[1, 0, 0, x])/3 - 
         (38*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + 130*G[0, 0, 0, 0, x] - 
         46*G[0, 0, 0, 1, x] - 46*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         42*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 0, x] - 6*Zeta[3]) - (472*Zeta[3])/9 + 
       (2*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] + 10*G[1, x]*Zeta[3] + 
       RATIO[x]*(-429473/1296 - ((11033*I)/36)*Pi + (1913*Pi^2)/18 + 
         ((325*I)/18)*Pi^3 - (81*Pi^4)/40 - (4537*G[0, x])/18 - 
         (251*I)*Pi*G[0, x] + (1801*Pi^2*G[0, x])/18 + ((74*I)/3)*Pi^3*
          G[0, x] + (1850*G[1, x])/9 + (176*I)*Pi*G[1, x] - 
         (1171*Pi^2*G[1, x])/18 - (13*I)*Pi^3*G[1, x] - (490*G[0, 0, x])/3 - 
         ((476*I)/3)*Pi*G[0, 0, x] + (272*Pi^2*G[0, 0, x])/3 + 
         (346*G[0, 1, x])/3 + ((322*I)/3)*Pi*G[0, 1, x] - 
         63*Pi^2*G[0, 1, x] + (346*G[1, 0, x])/3 + ((314*I)/3)*Pi*
          G[1, 0, x] - (161*Pi^2*G[1, 0, x])/3 - (202*G[1, 1, x])/3 - 
         ((160*I)/3)*Pi*G[1, 1, x] + 26*Pi^2*G[1, 1, x] + 
         (22*G[0, 0, 0, x])/3 - (128*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
         (100*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
         (96*I)*Pi*G[0, 1, 0, x] + (22*G[0, 1, 1, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, x] - (22*G[1, 0, 0, x])/3 + 
         (84*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - 
         (48*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
         (52*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         4*G[0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + (580*Zeta[3])/9 - 
         (2*I)*Pi*Zeta[3] + 30*G[0, x]*Zeta[3] - 10*G[1, x]*Zeta[3])) + 
     (2783*Zeta[5])/9 + (30*I)*Pi*Zeta[5] - 82*G[0, x]*Zeta[5] - 
     276*G[1, x]*Zeta[5] + Log[mu2]*(7955/12 + ((298033*I)/324)*Pi - 
       (309317*Pi^2)/648 - ((400*I)/3)*Pi^3 + (4031*Pi^4)/135 + 
       ((143*I)/30)*Pi^5 + (395501*G[0, x])/648 + ((34039*I)/54)*Pi*G[0, x] - 
       (1129*Pi^2*G[0, x])/6 - ((343*I)/9)*Pi^3*G[0, x] + 
       (379*Pi^4*G[0, x])/20 - (57227*G[1, x])/162 - 
       ((4720*I)/9)*Pi*G[1, x] + (1739*Pi^2*G[1, x])/6 + 
       ((283*I)/3)*Pi^3*G[1, x] - (1973*Pi^4*G[1, x])/90 + 
       (10589*G[0, 0, x])/54 + (46*I)*Pi*G[0, 0, x] + (895*Pi^2*G[0, 0, x])/
        9 - (30*I)*Pi^3*G[0, 0, x] - (4298*G[0, 1, x])/27 - 
       ((898*I)/3)*Pi*G[0, 1, x] + (1282*Pi^2*G[0, 1, x])/9 + 
       ((182*I)/3)*Pi^3*G[0, 1, x] - (4298*G[1, 0, x])/27 - 
       ((682*I)/3)*Pi*G[1, 0, x] + (130*Pi^2*G[1, 0, x])/9 + 
       ((62*I)/3)*Pi^3*G[1, 0, x] + (1238*G[1, 1, x])/27 + 
       ((386*I)/3)*Pi*G[1, 1, x] - (364*Pi^2*G[1, 1, x])/3 - 
       ((140*I)/3)*Pi^3*G[1, 1, x] - 206*G[0, 0, 0, x] - 
       ((1096*I)/3)*Pi*G[0, 0, 0, x] + 40*Pi^2*G[0, 0, 0, x] - 
       32*G[0, 0, 1, x] - ((224*I)/3)*Pi*G[0, 0, 1, x] + 
       (184*Pi^2*G[0, 0, 1, x])/3 - 32*G[0, 1, 0, x] + 
       ((68*I)/3)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/3 - 
       12*G[0, 1, 1, x] + ((280*I)/3)*Pi*G[0, 1, 1, x] - 
       (232*Pi^2*G[0, 1, 1, x])/3 + 36*G[1, 0, 0, x] + 
       ((704*I)/3)*Pi*G[1, 0, 0, x] - 120*Pi^2*G[1, 0, 0, x] - 
       8*G[1, 0, 1, x] + ((308*I)/3)*Pi*G[1, 0, 1, x] - 
       (208*Pi^2*G[1, 0, 1, x])/3 - 8*G[1, 1, 0, x] - 
       ((32*I)/3)*Pi*G[1, 1, 0, x] - (16*Pi^2*G[1, 1, 0, x])/3 - 
       14*G[1, 1, 1, x] - ((112*I)/3)*Pi*G[1, 1, 1, x] + 
       56*Pi^2*G[1, 1, 1, x] - (184*G[0, 0, 0, 0, x])/3 - 
       (80*I)*Pi*G[0, 0, 0, 0, x] - (236*G[0, 0, 0, 1, x])/3 + 
       (48*I)*Pi*G[0, 0, 0, 1, x] - (236*G[0, 0, 1, 0, x])/3 + 
       (96*I)*Pi*G[0, 0, 1, 0, x] + (20*G[0, 0, 1, 1, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
       (224*I)*Pi*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, 1, x] - (8*G[0, 1, 1, 0, x])/3 - 
       (80*I)*Pi*G[0, 1, 1, 0, x] + (308*G[0, 1, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, 1, 1, x] + (388*G[1, 0, 0, 0, x])/3 + 
       (384*I)*Pi*G[1, 0, 0, 0, x] + (232*G[1, 0, 0, 1, x])/3 + 
       (40*I)*Pi*G[1, 0, 0, 1, x] + (232*G[1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 0, x] + (88*G[1, 0, 1, 1, x])/3 - 
       (56*I)*Pi*G[1, 0, 1, 1, x] - (172*G[1, 1, 0, 0, x])/3 - 
       (168*I)*Pi*G[1, 1, 0, 0, x] + (152*G[1, 1, 0, 1, x])/3 - 
       (40*I)*Pi*G[1, 1, 0, 1, x] + (152*G[1, 1, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 - 
       (32*I)*Pi*G[1, 1, 1, 1, x] + 480*G[0, 0, 0, 0, 0, x] - 
       16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
       112*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, x] - 
       128*G[0, 0, 1, 0, 1, x] - 128*G[0, 0, 1, 1, 0, x] + 
       120*G[0, 0, 1, 1, 1, x] + 112*G[0, 1, 0, 0, 0, x] - 
       72*G[0, 1, 0, 0, 1, x] - 72*G[0, 1, 0, 1, 0, x] + 
       80*G[0, 1, 0, 1, 1, x] - 160*G[0, 1, 1, 0, 0, x] + 
       104*G[0, 1, 1, 0, 1, x] + 104*G[0, 1, 1, 1, 0, x] - 
       104*G[0, 1, 1, 1, 1, x] + 112*G[1, 0, 0, 0, 0, x] + 
       88*G[1, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 1, 0, x] - 
       40*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] - 
       144*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
       8*G[1, 1, 0, 1, 0, x] - 40*G[1, 1, 0, 1, 1, x] + 
       40*G[1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 0, 1, x] - 
       72*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + 
       ((20*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] + (16*I)*Pi*G[0, 1, x] + 
         (16*I)*Pi*G[1, 0, x] + 20*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] + 
         16*G[0, 1, 1, x] + 16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
         24*G[1, 1, 1, x])*RATIO[x^(-1)] - (988*Zeta[3])/3 - 
       ((908*I)/9)*Pi*Zeta[3] - 17*Pi^2*Zeta[3] - (404*G[0, x]*Zeta[3])/9 + 
       (16*I)*Pi*G[0, x]*Zeta[3] - (532*G[1, x]*Zeta[3])/9 - 
       (28*I)*Pi*G[1, x]*Zeta[3] + 52*G[0, 0, x]*Zeta[3] - 
       48*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(((31*I)/3)*Pi^3 - (391*Pi^4)/45 - 
         ((56*I)/45)*Pi^5 + ((18059*I)/108)*Pi*G[0, x] - 163*Pi^2*G[0, x] - 
         ((659*I)/18)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/15 - 
         ((32*I)/3)*Pi^3*G[1, x] + (62*Pi^4*G[1, x])/15 + 
         (18059*G[0, 0, x])/108 + (424*I)*Pi*G[0, 0, x] - 
         (3511*Pi^2*G[0, 0, x])/18 - ((55*I)/3)*Pi^3*G[0, 0, x] - 
         ((160*I)/3)*Pi*G[0, 1, x] + (256*Pi^2*G[0, 1, x])/9 + 
         (4*I)*Pi^3*G[0, 1, x] - ((346*I)/3)*Pi*G[1, 0, x] + 
         (676*Pi^2*G[1, 0, x])/9 + ((28*I)/3)*Pi^3*G[1, 0, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] + 376*G[0, 0, 0, x] + 
         ((802*I)/3)*Pi*G[0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, x] - 
         (160*G[0, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, x] + 
         (92*Pi^2*G[0, 0, 1, x])/3 - (160*G[0, 1, 0, x])/3 - 
         (80*I)*Pi*G[0, 1, 0, x] + (128*Pi^2*G[0, 1, 0, x])/3 - 
         (2*I)*Pi*G[0, 1, 1, x] - 20*Pi^2*G[0, 1, 1, x] - 
         (346*G[1, 0, 0, x])/3 - (132*I)*Pi*G[1, 0, 0, x] + 
         (116*Pi^2*G[1, 0, 0, x])/3 - (26*I)*Pi*G[1, 0, 1, x] + 
         4*Pi^2*G[1, 0, 1, x] + (38*I)*Pi*G[1, 1, 0, x] - 
         20*Pi^2*G[1, 1, 0, x] + (232*G[0, 0, 0, 0, x])/3 - 
         (244*I)*Pi*G[0, 0, 0, 0, x] + (20*G[0, 0, 0, 1, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + (20*G[0, 0, 1, 0, x])/3 - 
         (28*I)*Pi*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 
         (60*I)*Pi*G[0, 0, 1, 1, x] - (160*G[0, 1, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         (60*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (208*G[1, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, x] - 
         26*G[1, 0, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, x] - 
         26*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, x] + 38*G[1, 1, 0, 0, x] + 
         (44*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 520*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         64*G[0, 0, 0, 1, 1, x] + 64*G[0, 0, 1, 0, 1, x] + 
         64*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
         32*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
         64*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 176*G[1, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] + 
         32*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] - 62*Zeta[3] - 
         (80*I)*Pi*Zeta[3] + 32*Pi^2*Zeta[3] - 44*G[0, x]*Zeta[3] - 
         (62*I)*Pi*G[0, x]*Zeta[3] + 64*G[1, x]*Zeta[3] + 
         (32*I)*Pi*G[1, x]*Zeta[3] - 30*G[0, 0, x]*Zeta[3] + 
         32*G[0, 1, x]*Zeta[3] + 32*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3]) + RATIO[x]*(-7955/12 - ((58858*I)/81)*Pi + 
         (202829*Pi^2)/648 + ((1465*I)/18)*Pi^3 - (382*Pi^4)/27 - 
         ((41*I)/18)*Pi^5 - (270299*G[0, x])/648 - ((4537*I)/9)*Pi*G[0, x] + 
         (2720*Pi^2*G[0, x])/9 + (89*I)*Pi^3*G[0, x] - (1193*Pi^4*G[0, x])/
          60 + (57227*G[1, x])/162 + ((3700*I)/9)*Pi*G[1, x] - 
         (4129*Pi^2*G[1, x])/18 - (65*I)*Pi^3*G[1, x] + (1229*Pi^4*G[1, x])/
          90 - (1778*G[0, 0, x])/27 - ((968*I)/3)*Pi*G[0, 0, x] + 
         (440*Pi^2*G[0, 0, x])/3 + ((200*I)/3)*Pi^3*G[0, 0, x] + 
         (1778*G[0, 1, x])/27 + ((704*I)/3)*Pi*G[0, 1, x] - 
         (466*Pi^2*G[0, 1, x])/3 - ((206*I)/3)*Pi^3*G[0, 1, x] + 
         (1778*G[1, 0, x])/27 + ((680*I)/3)*Pi*G[1, 0, x] - 
         (278*Pi^2*G[1, 0, x])/3 - ((118*I)/3)*Pi^3*G[1, 0, x] - 
         (1778*G[1, 1, x])/27 - ((416*I)/3)*Pi*G[1, 1, x] + 
         (304*Pi^2*G[1, 1, x])/3 + ((124*I)/3)*Pi^3*G[1, 1, x] + 
         10*G[0, 0, 0, x] + ((608*I)/3)*Pi*G[0, 0, 0, x] - 
         8*Pi^2*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + ((8*I)/3)*Pi*
          G[0, 0, 1, x] - (368*Pi^2*G[0, 0, 1, x])/3 - 6*G[0, 1, 0, x] - 
         ((44*I)/3)*Pi*G[0, 1, 0, x] - 80*Pi^2*G[0, 1, 0, x] + 
         10*G[0, 1, 1, x] - ((112*I)/3)*Pi*G[0, 1, 1, x] + 
         (352*Pi^2*G[0, 1, 1, x])/3 - 10*G[1, 0, 0, x] - 
         ((572*I)/3)*Pi*G[1, 0, 0, x] + (128*Pi^2*G[1, 0, 0, x])/3 + 
         6*G[1, 0, 1, x] + ((28*I)/3)*Pi*G[1, 0, 1, x] + 
         (184*Pi^2*G[1, 0, 1, x])/3 + 6*G[1, 1, 0, x] + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + (136*Pi^2*G[1, 1, 0, x])/3 - 
         10*G[1, 1, 1, x] + ((76*I)/3)*Pi*G[1, 1, 1, x] - 
         56*Pi^2*G[1, 1, 1, x] + (680*G[0, 0, 0, 0, x])/3 + 
         (568*I)*Pi*G[0, 0, 0, 0, x] - (116*G[0, 0, 0, 1, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, 1, x] - (116*G[0, 0, 1, 0, x])/3 - 
         (40*I)*Pi*G[0, 0, 1, 0, x] + (160*G[0, 0, 1, 1, x])/3 - 
         (96*I)*Pi*G[0, 0, 1, 1, x] - (196*G[0, 1, 0, 0, x])/3 - 
         (176*I)*Pi*G[0, 1, 0, 0, x] + (188*G[0, 1, 0, 1, x])/3 - 
         (40*I)*Pi*G[0, 1, 0, 1, x] + (188*G[0, 1, 1, 0, x])/3 - 
         (40*I)*Pi*G[0, 1, 1, 0, x] - (344*G[0, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[0, 1, 1, 1, x] - (644*G[1, 0, 0, 0, x])/3 - 
         (472*I)*Pi*G[1, 0, 0, 0, x] + (116*G[1, 0, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 0, 0, 1, x] + (116*G[1, 0, 1, 0, x])/3 + 
         (32*I)*Pi*G[1, 0, 1, 0, x] - (124*G[1, 0, 1, 1, x])/3 + 
         (48*I)*Pi*G[1, 0, 1, 1, x] + (160*G[1, 1, 0, 0, x])/3 + 
         (80*I)*Pi*G[1, 1, 0, 0, x] - (188*G[1, 1, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 0, 1, x] - (188*G[1, 1, 1, 0, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, 0, x] + (308*G[1, 1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 1, 1, x] + 560*G[0, 0, 0, 0, 0, x] - 
         16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 0, 1, 1, x] - 48*G[0, 0, 1, 0, 0, x] - 
         96*G[0, 0, 1, 1, 1, x] - 176*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
         56*G[0, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 0, 0, x] - 
         80*G[0, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 0, x] + 
         104*G[0, 1, 1, 1, 1, x] - 464*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         32*G[1, 0, 1, 1, 1, x] + 80*G[1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
         72*G[1, 1, 1, 0, 1, x] + 72*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] + (1228*Zeta[3])/3 + ((1934*I)/9)*Pi*
          Zeta[3] - 47*Pi^2*Zeta[3] + (710*G[0, x]*Zeta[3])/9 + 
         (108*I)*Pi*G[0, x]*Zeta[3] - (548*G[1, x]*Zeta[3])/9 - 
         (36*I)*Pi*G[1, x]*Zeta[3] + 8*G[0, 0, x]*Zeta[3] - 
         16*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] - 120*Zeta[5]) + 120*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((1531*I)/18)*Pi^3 - (4931*Pi^4)/135 - 
       ((313*I)/270)*Pi^5 + (2903*Pi^6)/3780 + ((548471*I)/1296)*Pi*G[0, x] - 
       (37409*Pi^2*G[0, x])/108 - ((139*I)/4)*Pi^3*G[0, x] + 
       (2603*Pi^4*G[0, x])/135 + ((113*I)/120)*Pi^5*G[0, x] - 
       ((110*I)/3)*Pi^3*G[1, x] + (6601*Pi^4*G[1, x])/540 - 
       ((28*I)/45)*Pi^5*G[1, x] + (548471*G[0, 0, x])/1296 + 
       ((26105*I)/36)*Pi*G[0, 0, x] - (9793*Pi^2*G[0, 0, x])/36 - 
       ((361*I)/6)*Pi^3*G[0, 0, x] + (7747*Pi^4*G[0, 0, x])/360 + 
       ((3169*I)/27)*Pi*G[0, 1, x] - (403*Pi^2*G[0, 1, x])/18 + 
       ((577*I)/9)*Pi^3*G[0, 1, x] - (941*Pi^4*G[0, 1, x])/180 - 
       ((10610*I)/27)*Pi*G[1, 0, x] + (1580*Pi^2*G[1, 0, x])/9 + 
       ((109*I)/3)*Pi^3*G[1, 0, x] - (569*Pi^4*G[1, 0, x])/90 + 
       ((100*I)/9)*Pi^3*G[1, 1, x] - (37*Pi^4*G[1, 1, x])/15 + 
       (3965*G[0, 0, 0, x])/9 + (242*I)*Pi*G[0, 0, 0, x] + 
       (706*Pi^2*G[0, 0, 0, x])/9 - (53*I)*Pi^3*G[0, 0, 0, x] + 
       (3169*G[0, 0, 1, x])/27 + (19*I)*Pi*G[0, 0, 1, x] + 
       (158*Pi^2*G[0, 0, 1, x])/3 + ((83*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (3169*G[0, 1, 0, x])/27 - ((353*I)/4)*Pi*G[0, 1, 0, x] + 
       (370*Pi^2*G[0, 1, 0, x])/9 + (33*I)*Pi^3*G[0, 1, 0, x] + 
       ((415*I)/3)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/9 - 
       (8*I)*Pi^3*G[0, 1, 1, x] - (10610*G[1, 0, 0, x])/27 - 
       (186*I)*Pi*G[1, 0, 0, x] + (326*Pi^2*G[1, 0, 0, x])/9 + 
       (14*I)*Pi^3*G[1, 0, 0, x] - (110*I)*Pi*G[1, 0, 1, x] + 
       (163*Pi^2*G[1, 0, 1, x])/9 - ((10*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (110*I)*Pi*G[1, 1, 0, x] - (544*Pi^2*G[1, 1, 0, x])/9 - 
       ((22*I)/3)*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] - 
       (218*G[0, 0, 0, 0, x])/3 - ((1216*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (73*Pi^2*G[0, 0, 0, 0, x])/3 - (184*G[0, 0, 0, 1, x])/3 - 
       ((610*I)/3)*Pi*G[0, 0, 0, 1, x] - 63*Pi^2*G[0, 0, 0, 1, x] - 
       (184*G[0, 0, 1, 0, x])/3 + ((359*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (125*Pi^2*G[0, 0, 1, 0, x])/3 + (401*G[0, 0, 1, 1, x])/3 - 
       ((100*I)/3)*Pi*G[0, 0, 1, 1, x] + (134*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (693*G[0, 1, 0, 0, x])/4 + ((368*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (88*Pi^2*G[0, 1, 0, 0, x])/3 + (415*G[0, 1, 0, 1, x])/3 + 
       (54*I)*Pi*G[0, 1, 0, 1, x] + (53*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (415*G[0, 1, 1, 0, x])/3 - (160*I)*Pi*G[0, 1, 1, 0, x] + 
       47*Pi^2*G[0, 1, 1, 0, x] + ((94*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       2*Pi^2*G[0, 1, 1, 1, x] + (118*G[1, 0, 0, 0, x])/3 + 
       ((380*I)/3)*Pi*G[1, 0, 0, 0, x] - (124*Pi^2*G[1, 0, 0, 0, x])/3 - 
       110*G[1, 0, 0, 1, x] - ((328*I)/3)*Pi*G[1, 0, 0, 1, x] + 
       (34*Pi^2*G[1, 0, 0, 1, x])/3 - 110*G[1, 0, 1, 0, x] - 
       ((122*I)/3)*Pi*G[1, 0, 1, 0, x] - 12*Pi^2*G[1, 0, 1, 0, x] + 
       ((88*I)/3)*Pi*G[1, 0, 1, 1, x] - (50*Pi^2*G[1, 0, 1, 1, x])/3 + 
       110*G[1, 1, 0, 0, x] + (68*I)*Pi*G[1, 1, 0, 0, x] - 
       (26*Pi^2*G[1, 1, 0, 0, x])/3 + ((106*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       4*Pi^2*G[1, 1, 0, 1, x] - ((94*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       16*Pi^2*G[1, 1, 1, 0, x] - 310*G[0, 0, 0, 0, 0, x] - 
       (34*I)*Pi*G[0, 0, 0, 0, 0, x] - (518*G[0, 0, 0, 0, 1, x])/3 + 
       (148*I)*Pi*G[0, 0, 0, 0, 1, x] - (518*G[0, 0, 0, 1, 0, x])/3 + 
       (258*I)*Pi*G[0, 0, 0, 1, 0, x] - (112*G[0, 0, 0, 1, 1, x])/3 + 
       (30*I)*Pi*G[0, 0, 0, 1, 1, x] + 37*G[0, 0, 1, 0, 0, x] + 
       (346*I)*Pi*G[0, 0, 1, 0, 0, x] + 76*G[0, 0, 1, 0, 1, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] + 76*G[0, 0, 1, 1, 0, x] - 
       (180*I)*Pi*G[0, 0, 1, 1, 0, x] - (322*G[0, 0, 1, 1, 1, x])/3 - 
       (84*I)*Pi*G[0, 0, 1, 1, 1, x] + (662*G[0, 1, 0, 0, 0, x])/3 + 
       (274*I)*Pi*G[0, 1, 0, 0, 0, x] - (134*G[0, 1, 0, 0, 1, x])/3 - 
       (22*I)*Pi*G[0, 1, 0, 0, 1, x] - (134*G[0, 1, 0, 1, 0, x])/3 - 
       (123*I)*Pi*G[0, 1, 0, 1, 0, x] + (302*G[0, 1, 0, 1, 1, x])/3 - 
       (62*I)*Pi*G[0, 1, 0, 1, 1, x] - (568*G[0, 1, 1, 0, 0, x])/3 - 
       (358*I)*Pi*G[0, 1, 1, 0, 0, x] + (94*G[0, 1, 1, 0, 1, x])/3 - 
       (40*I)*Pi*G[0, 1, 1, 0, 1, x] + (94*G[0, 1, 1, 1, 0, x])/3 + 
       (22*I)*Pi*G[0, 1, 1, 1, 0, x] + (52*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       218*G[1, 0, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       22*G[1, 0, 0, 0, 1, x] - (100*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (184*G[1, 0, 0, 1, 1, x])/3 + (44*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       44*G[1, 0, 1, 0, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (88*G[1, 0, 1, 0, 1, x])/3 + (84*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (88*G[1, 0, 1, 1, 0, x])/3 + (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (16*G[1, 1, 0, 0, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 0, 0, 0, x] + (106*G[1, 1, 0, 0, 1, x])/3 + 
       (28*I)*Pi*G[1, 1, 0, 0, 1, x] + (106*G[1, 1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (94*G[1, 1, 1, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       378*G[0, 0, 0, 0, 0, 0, x] + 108*G[0, 0, 0, 0, 0, 1, x] + 
       108*G[0, 0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 0, 1, 1, x] + 
       228*G[0, 0, 0, 1, 0, 0, x] + 14*G[0, 0, 0, 1, 0, 1, x] + 
       14*G[0, 0, 0, 1, 1, 0, x] - 48*G[0, 0, 0, 1, 1, 1, x] + 
       388*G[0, 0, 1, 0, 0, 0, x] - 42*G[0, 0, 1, 0, 0, 1, x] - 
       42*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
       48*G[0, 0, 1, 1, 0, 0, x] - 196*G[0, 0, 1, 1, 0, 1, x] - 
       196*G[0, 0, 1, 1, 1, 0, x] + 124*G[0, 0, 1, 1, 1, 1, x] + 
       302*G[0, 1, 0, 0, 0, 0, x] - 60*G[0, 1, 0, 0, 0, 1, x] - 
       60*G[0, 1, 0, 0, 1, 0, x] + 6*G[0, 1, 0, 0, 1, 1, x] - 
       101*G[0, 1, 0, 1, 0, 0, x] - 54*G[0, 1, 0, 1, 0, 1, x] - 
       54*G[0, 1, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
       456*G[0, 1, 1, 0, 0, 0, x] + 34*G[0, 1, 1, 0, 0, 1, x] + 
       34*G[0, 1, 1, 0, 1, 0, x] - 62*G[0, 1, 1, 0, 1, 1, x] - 
       18*G[0, 1, 1, 1, 0, 0, x] + 52*G[0, 1, 1, 1, 0, 1, x] + 
       52*G[0, 1, 1, 1, 1, 0, x] - 292*G[1, 0, 0, 0, 0, 0, x] + 
       108*G[1, 0, 0, 0, 0, 1, x] + 108*G[1, 0, 0, 0, 1, 0, x] - 
       160*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] + 
       40*G[1, 0, 0, 1, 1, 1, x] - 116*G[1, 0, 1, 0, 0, 0, x] + 
       72*G[1, 0, 1, 0, 0, 1, x] + 72*G[1, 0, 1, 0, 1, 0, x] + 
       8*G[1, 0, 1, 0, 1, 1, x] + 60*G[1, 0, 1, 1, 0, 0, x] - 
       16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
       44*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
       12*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] - 
       16*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
       12*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] - 
       12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
       12*G[1, 1, 1, 1, 0, 0, x] - (1531*Zeta[3])/3 - 
       ((2753*I)/6)*Pi*Zeta[3] + (887*Pi^2*Zeta[3])/9 - (26*I)*Pi^3*Zeta[3] - 
       (863*G[0, x]*Zeta[3])/6 - ((754*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (287*Pi^2*G[0, x]*Zeta[3])/3 + 220*G[1, x]*Zeta[3] + 
       ((338*I)/3)*Pi*G[1, x]*Zeta[3] + (106*Pi^2*G[1, x]*Zeta[3])/3 - 
       (1576*G[0, 0, x]*Zeta[3])/9 + (164*I)*Pi*G[0, 0, x]*Zeta[3] - 
       122*G[0, 1, x]*Zeta[3] - (96*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (400*G[1, 0, x]*Zeta[3])/3 - (6*I)*Pi*G[1, 0, x]*Zeta[3] - 
       (200*G[1, 1, x]*Zeta[3])/3 + (40*I)*Pi*G[1, 1, x]*Zeta[3] - 
       70*G[0, 0, 0, x]*Zeta[3] - 76*G[0, 0, 1, x]*Zeta[3] - 
       2*G[0, 1, 0, x]*Zeta[3] - 32*G[0, 1, 1, x]*Zeta[3] + 
       114*G[1, 0, 0, x]*Zeta[3] - 92*G[1, 0, 1, x]*Zeta[3] + 
       8*G[1, 1, 0, x]*Zeta[3] + 24*G[1, 1, 1, x]*Zeta[3] - 28*Zeta[3]^2 - 
       (514*Zeta[5])/3 - (26*I)*Pi*Zeta[5] + 245*G[0, x]*Zeta[5] - 
       32*G[1, x]*Zeta[5]) + RATIO[x]*(-832741/1296 - ((7955*I)/12)*Pi + 
       (2654261*Pi^2)/7776 + ((59597*I)/648)*Pi^3 - (137293*Pi^4)/4860 - 
       ((367*I)/270)*Pi^5 + (88093*Pi^6)/136080 - (2881*G[0, x])/27 - 
       ((270299*I)/648)*Pi*G[0, x] + (39329*Pi^2*G[0, x])/162 + 
       ((1118*I)/9)*Pi^3*G[0, x] - (1025*Pi^4*G[0, x])/36 - 
       ((77*I)/12)*Pi^5*G[0, x] + (2881*G[1, x])/27 + 
       ((57227*I)/162)*Pi*G[1, x] - (17518*Pi^2*G[1, x])/81 - 
       ((1765*I)/18)*Pi^3*G[1, x] + (881*Pi^4*G[1, x])/36 + 
       ((641*I)/90)*Pi^5*G[1, x] + (124*G[0, 0, x])/3 - 
       ((1013*I)/27)*Pi*G[0, 0, x] + (1393*Pi^2*G[0, 0, x])/18 + 
       ((92*I)/3)*Pi^3*G[0, 0, x] - (1441*Pi^4*G[0, 0, x])/45 - 
       (124*G[0, 1, x])/3 + ((3506*I)/27)*Pi*G[0, 1, x] - 
       (2981*Pi^2*G[0, 1, x])/18 - ((265*I)/3)*Pi^3*G[0, 1, x] + 
       (171*Pi^4*G[0, 1, x])/5 - (124*G[1, 0, x])/3 + 
       ((1013*I)/27)*Pi*G[1, 0, x] - (397*Pi^2*G[1, 0, x])/18 - 
       ((38*I)/3)*Pi^3*G[1, 0, x] + (982*Pi^4*G[1, 0, x])/45 + 
       (124*G[1, 1, x])/3 - ((3506*I)/27)*Pi*G[1, 1, x] + 
       (2057*Pi^2*G[1, 1, x])/18 + ((211*I)/3)*Pi^3*G[1, 1, x] - 
       24*Pi^4*G[1, 1, x] - (34*G[0, 0, 0, x])/3 + (429*I)*Pi*G[0, 0, 0, x] - 
       173*Pi^2*G[0, 0, 0, x] + (28*I)*Pi^3*G[0, 0, 0, x] + 
       (119*G[0, 0, 1, x])/3 + (51*I)*Pi*G[0, 0, 1, x] - 
       (184*Pi^2*G[0, 0, 1, x])/3 - ((262*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (119*G[0, 1, 0, x])/3 - (10*I)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/3 - (24*I)*Pi^3*G[0, 1, 0, x] + 
       (73*G[0, 1, 1, x])/3 - ((385*I)/3)*Pi*G[0, 1, 1, x] + 
       (710*Pi^2*G[0, 1, 1, x])/9 + ((278*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (86*G[1, 0, 0, x])/3 - (401*I)*Pi*G[1, 0, 0, x] + 
       173*Pi^2*G[1, 0, 0, x] - (14*I)*Pi^3*G[1, 0, 0, x] + G[1, 0, 1, x]/3 - 
       (15*I)*Pi*G[1, 0, 1, x] + (112*Pi^2*G[1, 0, 1, x])/3 + 
       ((164*I)/3)*Pi^3*G[1, 0, 1, x] + G[1, 1, 0, x]/3 - 
       (18*I)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/3 + 
       (10*I)*Pi^3*G[1, 1, 0, x] - (193*G[1, 1, 1, x])/3 + 
       ((277*I)/3)*Pi*G[1, 1, 1, x] - (494*Pi^2*G[1, 1, 1, x])/9 - 
       (60*I)*Pi^3*G[1, 1, 1, x] + 349*G[0, 0, 0, 0, x] + 
       (20*I)*Pi*G[0, 0, 0, 0, x] - (182*Pi^2*G[0, 0, 0, 0, x])/3 + 
       70*G[0, 0, 0, 1, x] + ((236*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       30*Pi^2*G[0, 0, 0, 1, x] + 70*G[0, 0, 1, 0, x] + 
       (102*I)*Pi*G[0, 0, 1, 0, x] + (142*Pi^2*G[0, 0, 1, 0, x])/3 - 
       13*G[0, 0, 1, 1, x] + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (124*Pi^2*G[0, 0, 1, 1, x])/3 + 5*G[0, 1, 0, 0, x] + 
       ((254*I)/3)*Pi*G[0, 1, 0, 0, x] + 126*Pi^2*G[0, 1, 0, 0, x] - 
       9*G[0, 1, 0, 1, x] - (100*I)*Pi*G[0, 1, 0, 1, x] + 
       (184*Pi^2*G[0, 1, 0, 1, x])/3 - 9*G[0, 1, 1, 0, x] - 
       ((20*I)/3)*Pi*G[0, 1, 1, 0, x] - (80*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (388*G[0, 1, 1, 1, x])/3 - (60*I)*Pi*G[0, 1, 1, 1, x] - 
       (182*Pi^2*G[0, 1, 1, 1, x])/3 - 285*G[1, 0, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, 0, x] + (56*Pi^2*G[1, 0, 0, 0, x])/3 - 
       106*G[1, 0, 0, 1, x] - ((236*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       46*Pi^2*G[1, 0, 0, 1, x] - 106*G[1, 0, 1, 0, x] - 
       (102*I)*Pi*G[1, 0, 1, 0, x] - (94*Pi^2*G[1, 0, 1, 0, x])/3 + 
       85*G[1, 0, 1, 1, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       (26*Pi^2*G[1, 0, 1, 1, x])/3 - 61*G[1, 1, 0, 0, x] - 
       ((290*I)/3)*Pi*G[1, 1, 0, 0, x] - 84*Pi^2*G[1, 1, 0, 0, x] + 
       37*G[1, 1, 0, 1, x] + (100*I)*Pi*G[1, 1, 0, 1, x] - 
       (136*Pi^2*G[1, 1, 0, 1, x])/3 + 37*G[1, 1, 1, 0, x] + 
       ((20*I)/3)*Pi*G[1, 1, 1, 0, x] + (32*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (196*G[1, 1, 1, 1, x])/3 + (48*I)*Pi*G[1, 1, 1, 1, x] + 
       28*Pi^2*G[1, 1, 1, 1, x] - 264*G[0, 0, 0, 0, 0, x] - 
       (464*I)*Pi*G[0, 0, 0, 0, 0, x] + (172*G[0, 0, 0, 0, 1, x])/3 - 
       (192*I)*Pi*G[0, 0, 0, 0, 1, x] + (172*G[0, 0, 0, 1, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 1, 1, x] + 
       28*G[0, 0, 1, 0, 0, x] - (104*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (338*G[0, 0, 1, 0, 1, x])/3 - (56*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (338*G[0, 0, 1, 1, 0, x])/3 + (80*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (482*G[0, 0, 1, 1, 1, x])/3 + (104*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (536*G[0, 1, 0, 0, 0, x])/3 - (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (86*G[0, 1, 0, 0, 1, x])/3 - (144*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (86*G[0, 1, 0, 1, 0, x])/3 - (124*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       134*G[0, 1, 0, 1, 1, x] + (100*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       36*G[0, 1, 1, 0, 0, x] + (116*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (316*G[0, 1, 1, 0, 1, x])/3 + (164*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (316*G[0, 1, 1, 1, 0, x])/3 + 160*G[0, 1, 1, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 336*G[1, 0, 0, 0, 0, x] + 
       (424*I)*Pi*G[1, 0, 0, 0, 0, x] - (388*G[1, 0, 0, 0, 1, x])/3 + 
       (176*I)*Pi*G[1, 0, 0, 0, 1, x] - (388*G[1, 0, 0, 1, 0, x])/3 + 
       (36*I)*Pi*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 100*G[1, 0, 1, 0, 0, x] + 
       (88*I)*Pi*G[1, 0, 1, 0, 0, x] - (122*G[1, 0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 0, 1, x] - (122*G[1, 0, 1, 1, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] + (266*G[1, 0, 1, 1, 1, x])/3 - 
       (96*I)*Pi*G[1, 0, 1, 1, 1, x] - (752*G[1, 1, 0, 0, 0, x])/3 + 
       (72*I)*Pi*G[1, 1, 0, 0, 0, x] + (302*G[1, 1, 0, 0, 1, x])/3 + 
       (160*I)*Pi*G[1, 1, 0, 0, 1, x] + (302*G[1, 1, 0, 1, 0, x])/3 + 
       (116*I)*Pi*G[1, 1, 0, 1, 0, x] + 62*G[1, 1, 0, 1, 1, x] - 
       (116*I)*Pi*G[1, 1, 0, 1, 1, x] + 36*G[1, 1, 1, 0, 0, x] - 
       (100*I)*Pi*G[1, 1, 1, 0, 0, x] + (100*G[1, 1, 1, 0, 1, x])/3 - 
       (124*I)*Pi*G[1, 1, 1, 0, 1, x] + (100*G[1, 1, 1, 1, 0, x])/3 - 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 832*G[0, 0, 0, 0, 0, 0, x] - 
       192*G[0, 0, 0, 0, 0, 1, x] - 192*G[0, 0, 0, 0, 1, 0, x] + 
       16*G[0, 0, 0, 0, 1, 1, x] - 172*G[0, 0, 0, 1, 0, 0, x] + 
       160*G[0, 0, 0, 1, 0, 1, x] + 160*G[0, 0, 0, 1, 1, 0, x] - 
       144*G[0, 0, 0, 1, 1, 1, x] - 104*G[0, 0, 1, 0, 0, 0, x] + 
       48*G[0, 0, 1, 0, 0, 1, x] + 48*G[0, 0, 1, 0, 1, 0, x] - 
       104*G[0, 0, 1, 0, 1, 1, x] + 168*G[0, 0, 1, 1, 0, 0, x] - 
       88*G[0, 0, 1, 1, 0, 1, x] - 88*G[0, 0, 1, 1, 1, 0, x] + 
       288*G[0, 0, 1, 1, 1, 1, x] + 224*G[0, 1, 0, 0, 0, 0, x] - 
       80*G[0, 1, 0, 0, 0, 1, x] - 80*G[0, 1, 0, 0, 1, 0, x] - 
       72*G[0, 1, 0, 0, 1, 1, x] - 104*G[0, 1, 0, 1, 0, 0, x] - 
       28*G[0, 1, 0, 1, 0, 1, x] - 28*G[0, 1, 0, 1, 1, 0, x] + 
       184*G[0, 1, 0, 1, 1, 1, x] - 56*G[0, 1, 1, 0, 0, 0, x] + 
       140*G[0, 1, 1, 0, 0, 1, x] + 140*G[0, 1, 1, 0, 1, 0, x] + 
       104*G[0, 1, 1, 0, 1, 1, x] + 56*G[0, 1, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 1, 0, x] - 
       120*G[0, 1, 1, 1, 1, 1, x] + 704*G[1, 0, 0, 0, 0, 0, x] + 
       184*G[1, 0, 0, 0, 0, 1, x] + 184*G[1, 0, 0, 0, 1, 0, x] - 
       16*G[1, 0, 0, 0, 1, 1, x] + 156*G[1, 0, 0, 1, 0, 0, x] - 
       128*G[1, 0, 0, 1, 0, 1, x] - 128*G[1, 0, 0, 1, 1, 0, x] + 
       112*G[1, 0, 0, 1, 1, 1, x] + 136*G[1, 0, 1, 0, 0, 0, x] - 
       80*G[1, 0, 1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, 1, 0, x] + 
       88*G[1, 0, 1, 0, 1, 1, x] - 168*G[1, 0, 1, 1, 0, 0, x] + 
       96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] - 
       224*G[1, 0, 1, 1, 1, 1, x] - 96*G[1, 1, 0, 0, 0, 0, x] + 
       88*G[1, 1, 0, 0, 0, 1, x] + 88*G[1, 1, 0, 0, 1, 0, x] + 
       72*G[1, 1, 0, 0, 1, 1, x] + 120*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] - 
       152*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 0, 0, x] - 
       108*G[1, 1, 1, 0, 0, 1, x] - 108*G[1, 1, 1, 0, 1, 0, x] - 
       88*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] - 
       32*G[1, 1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 1, 0, x] + 
       56*G[1, 1, 1, 1, 1, 1, x] + (42383*Zeta[3])/54 + 
       ((1589*I)/3)*Pi*Zeta[3] - (253*Pi^2*Zeta[3])/3 - (5*I)*Pi^3*Zeta[3] + 
       15*G[0, x]*Zeta[3] + ((152*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (97*Pi^2*G[0, x]*Zeta[3])/3 - 59*G[1, x]*Zeta[3] + 
       ((10*I)/9)*Pi*G[1, x]*Zeta[3] - 41*Pi^2*G[1, x]*Zeta[3] + 
       126*G[0, 0, x]*Zeta[3] + (72*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (304*G[0, 1, x]*Zeta[3])/3 + (116*I)*Pi*G[0, 1, x]*Zeta[3] - 
       126*G[1, 0, x]*Zeta[3] - (120*I)*Pi*G[1, 0, x]*Zeta[3] - 
       (304*G[1, 1, x]*Zeta[3])/3 - (68*I)*Pi*G[1, 1, x]*Zeta[3] + 
       608*G[0, 0, 0, x]*Zeta[3] - 176*G[0, 0, 1, x]*Zeta[3] - 
       96*G[0, 1, 0, x]*Zeta[3] - 60*G[0, 1, 1, x]*Zeta[3] - 
       480*G[1, 0, 0, x]*Zeta[3] + 168*G[1, 0, 1, x]*Zeta[3] - 
       32*G[1, 1, 0, x]*Zeta[3] + 68*G[1, 1, 1, x]*Zeta[3] + 
       (404*Zeta[3]^2)/3 - (842*Zeta[5])/9 - (218*I)*Pi*Zeta[5] - 
       408*G[0, x]*Zeta[5] + 340*G[1, x]*Zeta[5]))/Nc^2 + 
   (5599/48 + ((1405*I)/8)*Pi - (28867*Pi^2)/288 - ((893*I)/72)*Pi^3 + 
     (161*Pi^4)/15 + ((85*I)/54)*Pi^5 - (52279*Pi^6)/136080 + 
     (1219*G[0, x])/16 + ((1979*I)/12)*Pi*G[0, x] - (63*Pi^2*G[0, x])/2 - 
     ((497*I)/18)*Pi^3*G[0, x] + (2633*Pi^4*G[0, x])/360 + 
     ((79*I)/90)*Pi^5*G[0, x] + 6*G[1, x] - ((3229*I)/24)*Pi*G[1, x] + 
     (125*Pi^2*G[1, x])/2 + ((599*I)/18)*Pi^3*G[1, x] - 
     (431*Pi^4*G[1, x])/45 - ((121*I)/180)*Pi^5*G[1, x] + 
     (2987*G[0, 0, x])/24 + ((229*I)/2)*Pi*G[0, 0, x] + 
     (166*Pi^2*G[0, 0, x])/9 - ((20*I)/3)*Pi^3*G[0, 0, x] - 
     (17*Pi^4*G[0, 0, x])/20 - (176*G[0, 1, x])/3 - 
     ((517*I)/3)*Pi*G[0, 1, x] + (412*Pi^2*G[0, 1, x])/9 + 
     ((256*I)/9)*Pi^3*G[0, 1, x] - (412*Pi^4*G[0, 1, x])/45 - 
     (176*G[1, 0, x])/3 - ((487*I)/4)*Pi*G[1, 0, x] - 
     (197*Pi^2*G[1, 0, x])/9 + ((122*I)/9)*Pi^3*G[1, 0, x] - 
     (166*Pi^4*G[1, 0, x])/45 - 12*G[1, 1, x] + ((361*I)/3)*Pi*G[1, 1, x] - 
     (221*Pi^2*G[1, 1, x])/3 - (27*I)*Pi^3*G[1, 1, x] + 
     (592*Pi^4*G[1, 1, x])/45 + 207*G[0, 0, 0, x] - 
     ((494*I)/3)*Pi*G[0, 0, 0, x] - (11*Pi^2*G[0, 0, 0, x])/3 + 
     ((46*I)/3)*Pi^3*G[0, 0, 0, x] - 142*G[0, 0, 1, x] - 
     ((377*I)/3)*Pi*G[0, 0, 1, x] - (257*Pi^2*G[0, 0, 1, x])/9 + 
     (2*I)*Pi^3*G[0, 0, 1, x] - 142*G[0, 1, 0, x] + 
     ((209*I)/6)*Pi*G[0, 1, 0, x] - (176*Pi^2*G[0, 1, 0, x])/9 - 
     ((32*I)/3)*Pi^3*G[0, 1, 0, x] + (17*G[0, 1, 1, x])/3 + 
     (98*I)*Pi*G[0, 1, 1, x] + 34*Pi^2*G[0, 1, 1, x] - 
     ((80*I)/3)*Pi^3*G[0, 1, 1, x] - (1909*G[1, 0, 0, x])/12 + 
     ((442*I)/3)*Pi*G[1, 0, 0, x] - (287*Pi^2*G[1, 0, 0, x])/9 - 
     ((14*I)/3)*Pi^3*G[1, 0, 0, x] + (220*G[1, 0, 1, x])/3 + 
     (182*I)*Pi*G[1, 0, 1, x] + (11*Pi^2*G[1, 0, 1, x])/3 - 
     ((56*I)/3)*Pi^3*G[1, 0, 1, x] + (220*G[1, 1, 0, x])/3 + 
     (47*I)*Pi*G[1, 1, 0, x] + 30*Pi^2*G[1, 1, 0, x] - 
     ((10*I)/3)*Pi^3*G[1, 1, 0, x] + 59*G[1, 1, 1, x] - 
     ((376*I)/3)*Pi*G[1, 1, 1, x] + 15*Pi^2*G[1, 1, 1, x] + 
     ((110*I)/3)*Pi^3*G[1, 1, 1, x] - 139*G[0, 0, 0, 0, x] + 
     (35*I)*Pi*G[0, 0, 0, 0, x] + (22*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (23*G[0, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 0, 1, x] + 
     22*Pi^2*G[0, 0, 0, 1, x] - (23*G[0, 0, 1, 0, x])/3 + 
     ((181*I)/3)*Pi*G[0, 0, 1, 0, x] - 96*G[0, 0, 1, 1, x] + 
     ((110*I)/3)*Pi*G[0, 0, 1, 1, x] - (94*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (175*G[0, 1, 0, 0, x])/6 + ((316*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     26*Pi^2*G[0, 1, 0, 0, x] + (83*G[0, 1, 0, 1, x])/3 - 
     (56*Pi^2*G[0, 1, 0, 1, x])/3 + (83*G[0, 1, 1, 0, x])/3 - 
     (102*I)*Pi*G[0, 1, 1, 0, x] + (26*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (169*G[0, 1, 1, 1, x])/3 - ((76*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     14*Pi^2*G[0, 1, 1, 1, x] + 121*G[1, 0, 0, 0, x] + 
     ((259*I)/3)*Pi*G[1, 0, 0, 0, x] + (58*Pi^2*G[1, 0, 0, 0, x])/3 + 
     (127*G[1, 0, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (4*Pi^2*G[1, 0, 0, 1, x])/3 + (127*G[1, 0, 1, 0, x])/3 - 
     (62*I)*Pi*G[1, 0, 1, 0, x] + 20*Pi^2*G[1, 0, 1, 0, x] + 
     (377*G[1, 0, 1, 1, x])/3 - ((50*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (32*Pi^2*G[1, 0, 1, 1, x])/3 - (14*G[1, 1, 0, 0, x])/3 - 
     (112*I)*Pi*G[1, 1, 0, 0, x] + (82*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (113*G[1, 1, 0, 1, x])/3 - (30*I)*Pi*G[1, 1, 0, 1, x] + 
     14*Pi^2*G[1, 1, 0, 1, x] + (113*G[1, 1, 1, 0, x])/3 + 
     (54*I)*Pi*G[1, 1, 1, 0, x] - (98*Pi^2*G[1, 1, 1, 0, x])/3 - 
     187*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] - 
     (58*Pi^2*G[1, 1, 1, 1, x])/3 + 15*G[0, 0, 0, 0, 0, x] + 
     (114*I)*Pi*G[0, 0, 0, 0, 0, x] + 44*G[0, 0, 0, 0, 1, x] - 
     (40*I)*Pi*G[0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 1, 0, x] - 
     (118*I)*Pi*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 1, 1, x] + 55*G[0, 0, 1, 0, 0, x] - 
     (152*I)*Pi*G[0, 0, 1, 0, 0, x] + (16*G[0, 0, 1, 0, 1, x])/3 + 
     (52*I)*Pi*G[0, 0, 1, 0, 1, x] + (16*G[0, 0, 1, 1, 0, x])/3 + 
     (108*I)*Pi*G[0, 0, 1, 1, 0, x] + (82*G[0, 0, 1, 1, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, 1, x] + 66*G[0, 1, 0, 0, 0, x] - 
     (130*I)*Pi*G[0, 1, 0, 0, 0, x] + (70*G[0, 1, 0, 0, 1, x])/3 + 
     (80*I)*Pi*G[0, 1, 0, 0, 1, x] + (70*G[0, 1, 0, 1, 0, x])/3 + 
     (84*I)*Pi*G[0, 1, 0, 1, 0, x] - (82*G[0, 1, 0, 1, 1, x])/3 - 
     (4*I)*Pi*G[0, 1, 0, 1, 1, x] + (34*G[0, 1, 1, 0, 0, x])/3 + 
     (152*I)*Pi*G[0, 1, 1, 0, 0, x] - (352*G[0, 1, 1, 0, 1, x])/3 - 
     (64*I)*Pi*G[0, 1, 1, 0, 1, x] - (352*G[0, 1, 1, 1, 0, x])/3 - 
     (20*I)*Pi*G[0, 1, 1, 1, 0, x] + 92*G[0, 1, 1, 1, 1, x] - 
     (24*I)*Pi*G[0, 1, 1, 1, 1, x] + 93*G[1, 0, 0, 0, 0, x] - 
     (136*I)*Pi*G[1, 0, 0, 0, 0, x] - (92*G[1, 0, 0, 0, 1, x])/3 + 
     (32*I)*Pi*G[1, 0, 0, 0, 1, x] - (92*G[1, 0, 0, 1, 0, x])/3 + 
     (40*I)*Pi*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
     (36*I)*Pi*G[1, 0, 0, 1, 1, x] - (142*G[1, 0, 1, 0, 0, x])/3 + 
     (28*I)*Pi*G[1, 0, 1, 0, 0, x] - (116*G[1, 0, 1, 0, 1, x])/3 - 
     (76*I)*Pi*G[1, 0, 1, 0, 1, x] - (116*G[1, 0, 1, 1, 0, x])/3 - 
     (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 34*G[1, 0, 1, 1, 1, x] + 
     (56*I)*Pi*G[1, 0, 1, 1, 1, x] - 110*G[1, 1, 0, 0, 0, x] + 
     (24*I)*Pi*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] - 
     (64*I)*Pi*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 0, 1, 0, x] - 20*G[1, 1, 0, 1, 1, x] + 
     (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 46*G[1, 1, 1, 0, 0, x] + 
     (36*I)*Pi*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] + 
     (72*I)*Pi*G[1, 1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, 0, x] - 
     (40*I)*Pi*G[1, 1, 1, 1, 0, x] - (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     34*G[0, 0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, 1, x] - 
     58*G[0, 0, 0, 1, 0, 0, x] - 44*G[0, 0, 0, 1, 0, 1, x] - 
     44*G[0, 0, 0, 1, 1, 0, x] + 64*G[0, 0, 0, 1, 1, 1, x] - 
     160*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
     8*G[0, 0, 1, 0, 1, 0, x] + 68*G[0, 0, 1, 0, 1, 1, x] + 
     12*G[0, 0, 1, 1, 0, 0, x] + 120*G[0, 0, 1, 1, 0, 1, x] + 
     120*G[0, 0, 1, 1, 1, 0, x] - 168*G[0, 0, 1, 1, 1, 1, x] - 
     202*G[0, 1, 0, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 0, 1, x] + 
     56*G[0, 1, 0, 0, 1, 0, x] + 40*G[0, 1, 0, 0, 1, 1, x] + 
     72*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
     28*G[0, 1, 0, 1, 1, 0, x] - 64*G[0, 1, 0, 1, 1, 1, x] + 
     288*G[0, 1, 1, 0, 0, 0, x] - 96*G[0, 1, 1, 0, 0, 1, x] - 
     96*G[0, 1, 1, 0, 1, 0, x] - 28*G[0, 1, 1, 1, 0, 0, x] - 
     24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] + 
     40*G[0, 1, 1, 1, 1, 1, x] - 64*G[1, 0, 0, 0, 0, 0, x] - 
     88*G[1, 0, 0, 0, 0, 1, x] - 88*G[1, 0, 0, 0, 1, 0, x] + 
     104*G[1, 0, 0, 0, 1, 1, x] - 28*G[1, 0, 0, 1, 0, 0, x] + 
     52*G[1, 0, 0, 1, 0, 1, x] + 52*G[1, 0, 0, 1, 1, 0, x] - 
     80*G[1, 0, 0, 1, 1, 1, x] + 64*G[1, 0, 1, 0, 0, 0, x] - 
     28*G[1, 0, 1, 0, 0, 1, x] - 28*G[1, 0, 1, 0, 1, 0, x] - 
     40*G[1, 0, 1, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 0, 0, x] - 
     8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] + 
     80*G[1, 0, 1, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, 0, x] - 
     56*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] - 
     4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
     48*G[1, 1, 0, 1, 1, 1, x] - 56*G[1, 1, 1, 0, 0, 0, x] + 
     68*G[1, 1, 1, 0, 0, 1, x] + 68*G[1, 1, 1, 0, 1, 0, x] + 
     12*G[1, 1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 1, 0, 0, x] - 
     16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
     40*G[1, 1, 1, 1, 1, 1, x] + Log[mu2]^6*(1/6 - RATIO[x]/6) + 
     Log[mu2]^5*(3/2 + I*Pi + G[0, x] - G[1, x] + 
       (-3/2 - I*Pi - G[0, x] + G[1, x])*RATIO[x]) + 
     Log[mu2]^4*(17/2 + (8*I)*Pi - (31*Pi^2)/12 + (13*G[0, x])/2 + 
       (4*I)*Pi*G[0, x] - 6*G[1, x] - (5*I)*Pi*G[1, x] + 3*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-17/2 - ((15*I)/2)*Pi + (31*Pi^2)/12 - 6*G[0, x] - (5*I)*Pi*G[0, x] + 
         6*G[1, x] + (5*I)*Pi*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x^2] + (451*Zeta[3])/3 + (15*I)*Pi*Zeta[3] - 
     (7*Pi^2*Zeta[3])/6 + ((76*I)/3)*Pi^3*Zeta[3] - (91*G[0, x]*Zeta[3])/3 + 
     (16*I)*Pi*G[0, x]*Zeta[3] + (106*Pi^2*G[0, x]*Zeta[3])/3 - 
     26*G[1, x]*Zeta[3] - (36*I)*Pi*G[1, x]*Zeta[3] - 
     (26*Pi^2*G[1, x]*Zeta[3])/3 + 26*G[0, 0, x]*Zeta[3] - 
     (104*I)*Pi*G[0, 0, x]*Zeta[3] - 114*G[0, 1, x]*Zeta[3] + 
     (4*I)*Pi*G[0, 1, x]*Zeta[3] + (26*G[1, 0, x]*Zeta[3])/3 + 
     (12*I)*Pi*G[1, 0, x]*Zeta[3] + 44*G[1, 1, x]*Zeta[3] + 
     (44*I)*Pi*G[1, 1, x]*Zeta[3] - 172*G[0, 0, 0, x]*Zeta[3] + 
     76*G[0, 0, 1, x]*Zeta[3] + 24*G[0, 1, 0, x]*Zeta[3] + 
     64*G[0, 1, 1, x]*Zeta[3] + 96*G[1, 0, 0, x]*Zeta[3] + 
     20*G[1, 0, 1, x]*Zeta[3] - 24*G[1, 1, 0, x]*Zeta[3] - 
     88*G[1, 1, 1, x]*Zeta[3] - 92*Zeta[3]^2 + 
     RATIO[x^(-2)]*((-2*Pi^2*G[1, 0, 1, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*((43*I)*Pi*G[1, x] - (77*Pi^2*G[1, x])/9 + 
       ((34*I)/3)*Pi^3*G[1, x] + (24*I)*Pi*G[0, 1, x] - 
       (38*Pi^2*G[0, 1, x])/3 + ((58*I)/3)*Pi*G[1, 0, x] + 
       (44*Pi^2*G[1, 0, x])/3 + 43*G[1, 1, x] - ((118*I)/3)*Pi*G[1, 1, x] + 
       (67*Pi^2*G[1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, x] + 
       (58*G[1, 0, 1, x])/3 - (26*I)*Pi*G[1, 0, 1, x] - 
       (2*Pi^2*G[1, 0, 1, x])/3 + (58*G[1, 1, 0, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, x] - (212*G[1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 + 
       8*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
       30*G[0, 1, 1, 1, x] - 34*G[1, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] - 40*G[1, 1, 0, 0, x] - 
       56*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, x] - 
       56*G[1, 1, 1, 0, x] + 104*G[1, 1, 1, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*Zeta[3] - 68*G[1, x]*Zeta[3] - 
       (12*I)*Pi*G[1, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3]) + 
     Log[mu2]^3*(111/4 + (37*I)*Pi - (33*Pi^2)/2 - ((11*I)/3)*Pi^3 + 
       28*G[0, x] + (22*I)*Pi*G[0, x] - (19*Pi^2*G[0, x])/3 - 25*G[1, x] - 
       (26*I)*Pi*G[1, x] + (31*Pi^2*G[1, x])/3 + 10*G[0, 0, x] + 
       (4*I)*Pi*G[0, 0, x] - 14*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 
       14*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] + 
       (16*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
       8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
       ((3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x]*(-111/4 - (34*I)*Pi + (29*Pi^2)/2 + ((11*I)/3)*Pi^3 - 
         25*G[0, x] - (24*I)*Pi*G[0, x] + (31*Pi^2*G[0, x])/3 + 25*G[1, x] + 
         (24*I)*Pi*G[1, x] - (31*Pi^2*G[1, x])/3 - 12*G[0, 0, x] - 
         (16*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] + 
         12*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - 
         (16*I)*Pi*G[1, 1, x] - 8*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
         8*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
         8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 12*Zeta[3])) + 
     Log[mu2]^2*(1051/16 + ((399*I)/4)*Pi - (172*Pi^2)/3 - ((49*I)/3)*Pi^3 + 
       (137*Pi^4)/40 + 63*G[0, x] + (77*I)*Pi*G[0, x] - (45*Pi^2*G[0, x])/2 - 
       ((20*I)/3)*Pi^3*G[0, x] - (93*G[1, x])/2 - (89*I)*Pi*G[1, x] + 
       (119*Pi^2*G[1, x])/3 + ((37*I)/3)*Pi^3*G[1, x] + 35*G[0, 0, x] + 
       (2*I)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - 42*G[0, 1, x] - 
       (34*I)*Pi*G[0, 1, x] + (50*Pi^2*G[0, 1, x])/3 - 42*G[1, 0, x] - 
       (32*I)*Pi*G[1, 0, x] + (34*Pi^2*G[1, 0, x])/3 + 28*G[1, 1, x] + 
       (42*I)*Pi*G[1, 1, x] - 26*Pi^2*G[1, 1, x] - 30*G[0, 0, 0, x] - 
       (28*I)*Pi*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, x] + 6*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
       (20*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] - 
       (28*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       28*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       12*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] + 
       ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] - 47*Zeta[3] - 
       (32*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3] + 
       RATIO[x]*(-1051/16 - ((333*I)/4)*Pi + (143*Pi^2)/3 + ((27*I)/2)*Pi^3 - 
         (1009*Pi^4)/360 - (93*G[0, x])/2 - (75*I)*Pi*G[0, x] + 
         35*Pi^2*G[0, x] + (11*I)*Pi^3*G[0, x] + (93*G[1, x])/2 + 
         (75*I)*Pi*G[1, x] - 35*Pi^2*G[1, x] - (11*I)*Pi^3*G[1, x] - 
         32*G[0, 0, x] - (36*I)*Pi*G[0, 0, x] + (70*Pi^2*G[0, 0, x])/3 + 
         32*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] - 26*Pi^2*G[0, 1, x] + 
         32*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - (70*Pi^2*G[1, 0, x])/3 - 
         32*G[1, 1, x] - (36*I)*Pi*G[1, 1, x] + 26*Pi^2*G[1, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, x] - (28*I)*Pi*G[0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 1, x] - 
         (24*I)*Pi*G[1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 0, 0, 0, x] - 4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
         4*G[1, 1, 1, 1, x] + 51*Zeta[3] + (40*I)*Pi*Zeta[3] + 
         24*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (((2*I)/3)*Pi^3 - (14*Pi^4)/45 + ((25*I)/2)*Pi*G[0, x] - 
         11*Pi^2*G[0, x] - ((13*I)/6)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 
         (25*G[0, 0, x])/2 + (29*I)*Pi*G[0, 0, x] - (23*Pi^2*G[0, 0, x])/2 - 
         (6*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 - 
         (10*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] + 26*G[0, 0, 0, x] + 
         (20*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, x] - 
         10*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, x] + 
         14*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
         6*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] - 4*Zeta[3] - 
         (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3])) - (221*Zeta[5])/3 - 
     (74*I)*Pi*Zeta[5] - 76*G[0, x]*Zeta[5] - 74*G[1, x]*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((101*I)/6)*Pi^3 - (401*Pi^4)/60 - 
       ((157*I)/1080)*Pi^5 + (5557*Pi^6)/22680 + ((4793*I)/48)*Pi*G[0, x] - 
       (565*Pi^2*G[0, x])/12 + ((35*I)/18)*Pi^3*G[0, x] + 
       (359*Pi^4*G[0, x])/180 - ((5*I)/72)*Pi^5*G[0, x] - 
       ((43*I)/6)*Pi^3*G[1, x] + (215*Pi^4*G[1, x])/36 - 
       (I/30)*Pi^5*G[1, x] + (4793*G[0, 0, x])/48 + 
       ((437*I)/4)*Pi*G[0, 0, x] - (553*Pi^2*G[0, 0, x])/9 - 
       ((23*I)/2)*Pi^3*G[0, 0, x] + (1549*Pi^4*G[0, 0, x])/360 + 
       (18*I)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 + 
       ((119*I)/18)*Pi^3*G[0, 1, x] + (37*Pi^4*G[0, 1, x])/18 - 
       (83*I)*Pi*G[1, 0, x] + (259*Pi^2*G[1, 0, x])/6 + 
       ((38*I)/9)*Pi^3*G[1, 0, x] - (61*Pi^4*G[1, 0, x])/30 + 
       ((20*I)/3)*Pi^3*G[1, 1, x] - (94*Pi^4*G[1, 1, x])/45 + 
       68*G[0, 0, 0, x] + ((335*I)/3)*Pi*G[0, 0, 0, x] + 
       (46*Pi^2*G[0, 0, 0, x])/3 - ((38*I)/3)*Pi^3*G[0, 0, 0, x] + 
       18*G[0, 0, 1, x] + ((2*I)/3)*Pi*G[0, 0, 1, x] + 
       (91*Pi^2*G[0, 0, 1, x])/9 + (10*I)*Pi^3*G[0, 0, 1, x] + 
       18*G[0, 1, 0, x] - ((187*I)/4)*Pi*G[0, 1, 0, x] + 
       (148*Pi^2*G[0, 1, 0, x])/9 + ((40*I)/3)*Pi^3*G[0, 1, 0, x] + 
       ((44*I)/3)*Pi*G[0, 1, 1, x] - 9*Pi^2*G[0, 1, 1, x] - 
       (3*I)*Pi^3*G[0, 1, 1, x] - 83*G[1, 0, 0, x] - 
       (73*I)*Pi*G[1, 0, 0, x] + (163*Pi^2*G[1, 0, 0, x])/9 + 
       ((22*I)/3)*Pi^3*G[1, 0, 0, x] - (11*I)*Pi*G[1, 0, 1, x] + 
       7*Pi^2*G[1, 0, 1, x] - ((5*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, x] - 26*Pi^2*G[1, 1, 0, x] - 
       ((13*I)/3)*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] + 
       52*G[0, 0, 0, 0, x] - (118*I)*Pi*G[0, 0, 0, 0, x] + 
       2*Pi^2*G[0, 0, 0, 0, x] - (37*G[0, 0, 0, 1, x])/3 - 
       (46*I)*Pi*G[0, 0, 0, 1, x] - (40*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (37*G[0, 0, 1, 0, x])/3 + ((109*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (11*Pi^2*G[0, 0, 1, 0, x])/3 + 29*G[0, 0, 1, 1, x] - 
       ((4*I)/3)*Pi*G[0, 0, 1, 1, x] + (91*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (545*G[0, 1, 0, 0, x])/12 + ((64*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       Pi^2*G[0, 1, 0, 0, x] + (44*G[0, 1, 0, 1, x])/3 + 
       (15*I)*Pi*G[0, 1, 0, 1, x] + 9*Pi^2*G[0, 1, 0, 1, x] + 
       (44*G[0, 1, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 1, 0, x] + 
       ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + (8*Pi^2*G[0, 1, 1, 1, x])/3 - 
       34*G[1, 0, 0, 0, x] + ((112*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (46*Pi^2*G[1, 0, 0, 0, x])/3 - 11*G[1, 0, 0, 1, x] - 
       ((56*I)/3)*Pi*G[1, 0, 0, 1, x] + (5*Pi^2*G[1, 0, 0, 1, x])/3 - 
       11*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] - 
       (17*Pi^2*G[1, 0, 1, 0, x])/3 - ((14*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       4*Pi^2*G[1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, x] + 
       (22*I)*Pi*G[1, 1, 0, 0, x] + (7*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, 1, x] + (4*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, 0, x] + 12*Pi^2*G[1, 1, 1, 0, x] - 
       140*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 0, 1, x] + (36*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       12*G[0, 0, 0, 1, 0, x] + (59*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       18*G[0, 0, 0, 1, 1, x] + 15*G[0, 0, 1, 0, 0, x] + 
       (86*I)*Pi*G[0, 0, 1, 0, 0, x] + (112*G[0, 0, 1, 0, 1, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 0, 1, x] + (112*G[0, 0, 1, 1, 0, x])/3 - 
       (70*I)*Pi*G[0, 0, 1, 1, 0, x] - (134*G[0, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, x] + 
       (65*I)*Pi*G[0, 1, 0, 0, 0, x] - (62*G[0, 1, 0, 0, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 0, 1, x] - (62*G[0, 1, 0, 1, 0, x])/3 - 
       (40*I)*Pi*G[0, 1, 0, 1, 0, x] + (89*G[0, 1, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 1, 0, 1, 1, x] - (56*G[0, 1, 1, 0, 0, x])/3 - 
       (94*I)*Pi*G[0, 1, 1, 0, 0, x] + (32*G[0, 1, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 1, 1, 0, 1, x] + (32*G[0, 1, 1, 1, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 1, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       96*G[1, 0, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (92*G[1, 0, 0, 0, 1, x])/3 - (32*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (92*G[1, 0, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       10*G[1, 0, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (16*G[1, 0, 1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (14*G[1, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (14*G[1, 0, 1, 1, 0, x])/3 + (20*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 91*G[0, 0, 0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 0, 1, 0, x] + 
       8*G[0, 0, 0, 0, 1, 1, x] + 47*G[0, 0, 0, 1, 0, 0, x] - 
       8*G[0, 0, 0, 1, 0, 1, x] - 8*G[0, 0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] + 96*G[0, 0, 1, 0, 0, 0, x] - 
       22*G[0, 0, 1, 0, 0, 1, x] - 22*G[0, 0, 1, 0, 1, 0, x] - 
       10*G[0, 0, 1, 0, 1, 1, x] + 10*G[0, 0, 1, 1, 0, 0, x] - 
       92*G[0, 0, 1, 1, 0, 1, x] - 92*G[0, 0, 1, 1, 1, 0, x] + 
       92*G[0, 0, 1, 1, 1, 1, x] + 61*G[0, 1, 0, 0, 0, 0, x] - 
       12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] - 
       8*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
       32*G[0, 1, 0, 1, 0, 1, x] - 32*G[0, 1, 0, 1, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, 1, x] - 140*G[0, 1, 1, 0, 0, 0, x] + 
       26*G[0, 1, 1, 0, 0, 1, x] + 26*G[0, 1, 1, 0, 1, 0, x] - 
       18*G[0, 1, 1, 0, 1, 1, x] + 22*G[0, 1, 1, 1, 0, 0, x] + 
       20*G[0, 1, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 1, 0, x] - 
       76*G[1, 0, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 0, 0, 1, x] + 
       36*G[1, 0, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 0, 1, 1, x] - 
       4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
       4*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, 1, 1, x] - 
       48*G[1, 0, 1, 0, 0, 0, x] + 32*G[1, 0, 1, 0, 0, 1, x] + 
       32*G[1, 0, 1, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 1, 1, x] + 
       28*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 1, 0, 0, 0, 0, x] - 
       16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] + 
       28*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
       24*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
       12*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] - 101*Zeta[3] - 
       ((95*I)/2)*Pi*Zeta[3] + (133*Pi^2*Zeta[3])/3 - 
       ((32*I)/3)*Pi^3*Zeta[3] - (145*G[0, x]*Zeta[3])/6 - 
       (71*I)*Pi*G[0, x]*Zeta[3] - (70*Pi^2*G[0, x]*Zeta[3])/3 + 
       43*G[1, x]*Zeta[3] + (80*I)*Pi*G[1, x]*Zeta[3] + 
       10*Pi^2*G[1, x]*Zeta[3] - 75*G[0, 0, x]*Zeta[3] + 
       (62*I)*Pi*G[0, 0, x]*Zeta[3] + 15*G[0, 1, x]*Zeta[3] - 
       (68*I)*Pi*G[0, 1, x]*Zeta[3] + (74*G[1, 0, x]*Zeta[3])/3 - 
       (16*I)*Pi*G[1, 0, x]*Zeta[3] - 40*G[1, 1, x]*Zeta[3] + 
       (8*I)*Pi*G[1, 1, x]*Zeta[3] + 2*G[0, 0, 0, x]*Zeta[3] - 
       56*G[0, 0, 1, x]*Zeta[3] - 12*G[0, 1, 0, x]*Zeta[3] - 
       24*G[0, 1, 1, x]*Zeta[3] + 36*G[1, 0, 0, x]*Zeta[3] - 
       40*G[1, 0, 1, x]*Zeta[3] + 24*G[1, 1, 1, x]*Zeta[3] - 10*Zeta[3]^2 - 
       (289*Zeta[5])/6 - (72*I)*Pi*Zeta[5] + 87*G[0, x]*Zeta[5] - 
       12*G[1, x]*Zeta[5]) + RATIO[x]*(-5599/48 - ((1495*I)/16)*Pi + 
       (11323*Pi^2)/288 + ((179*I)/24)*Pi^3 - (185*Pi^4)/36 - 
       ((53*I)/120)*Pi^5 - (8213*Pi^6)/136080 + 6*G[0, x] - 
       ((511*I)/8)*Pi*G[0, x] + (443*Pi^2*G[0, x])/18 + (21*I)*Pi^3*G[0, x] - 
       (74*Pi^4*G[0, x])/15 - ((133*I)/180)*Pi^5*G[0, x] - 6*G[1, x] + 
       ((511*I)/8)*Pi*G[1, x] - (335*Pi^2*G[1, x])/18 - (21*I)*Pi^3*G[1, x] + 
       (74*Pi^4*G[1, x])/15 + ((133*I)/180)*Pi^5*G[1, x] - 19*G[0, 0, x] - 
       ((11*I)/3)*Pi*G[0, 0, x] + 25*Pi^2*G[0, 0, x] + 
       (9*I)*Pi^3*G[0, 0, x] - (349*Pi^4*G[0, 0, x])/45 + 19*G[0, 1, x] + 
       ((125*I)/3)*Pi*G[0, 1, x] - 37*Pi^2*G[0, 1, x] - 
       (20*I)*Pi^3*G[0, 1, x] + (404*Pi^4*G[0, 1, x])/45 + 19*G[1, 0, x] + 
       ((11*I)/3)*Pi*G[1, 0, x] - (71*Pi^2*G[1, 0, x])/3 - 
       (9*I)*Pi^3*G[1, 0, x] + (349*Pi^4*G[1, 0, x])/45 - 19*G[1, 1, x] - 
       ((125*I)/3)*Pi*G[1, 1, x] + (107*Pi^2*G[1, 1, x])/3 + 
       (20*I)*Pi^3*G[1, 1, x] - (404*Pi^4*G[1, 1, x])/45 - 45*G[0, 0, 0, x] + 
       (76*I)*Pi*G[0, 0, 0, x] - 35*Pi^2*G[0, 0, 0, x] + 
       (10*I)*Pi^3*G[0, 0, 0, x] + (124*G[0, 0, 1, x])/3 + 
       (51*I)*Pi*G[0, 0, 1, x] + 6*Pi^2*G[0, 0, 1, x] - 
       (22*I)*Pi^3*G[0, 0, 1, x] + (124*G[0, 1, 0, x])/3 + 
       (11*I)*Pi*G[0, 1, 0, x] + 6*Pi^2*G[0, 1, 0, x] - 
       (12*I)*Pi^3*G[0, 1, 0, x] + G[0, 1, 1, x]/3 - 
       (80*I)*Pi*G[0, 1, 1, x] + 13*Pi^2*G[0, 1, 1, x] + 
       ((86*I)/3)*Pi^3*G[0, 1, 1, x] + 57*G[1, 0, 0, x] - 
       (76*I)*Pi*G[1, 0, 0, x] + 35*Pi^2*G[1, 0, 0, x] - 
       (10*I)*Pi^3*G[1, 0, 0, x] - (160*G[1, 0, 1, x])/3 - 
       (51*I)*Pi*G[1, 0, 1, x] - 6*Pi^2*G[1, 0, 1, x] + 
       (22*I)*Pi^3*G[1, 0, 1, x] - (160*G[1, 1, 0, x])/3 - 
       (11*I)*Pi*G[1, 1, 0, x] - 6*Pi^2*G[1, 1, 0, x] + 
       (12*I)*Pi^3*G[1, 1, 0, x] + (35*G[1, 1, 1, x])/3 + 
       (80*I)*Pi*G[1, 1, 1, x] - 13*Pi^2*G[1, 1, 1, x] - 
       ((86*I)/3)*Pi^3*G[1, 1, 1, x] + 81*G[0, 0, 0, 0, x] + 
       (36*I)*Pi*G[0, 0, 0, 0, x] - (34*Pi^2*G[0, 0, 0, 0, x])/3 - 
       5*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
       (14*Pi^2*G[0, 0, 0, 1, x])/3 - 5*G[0, 0, 1, 0, x] - 
       (18*I)*Pi*G[0, 0, 1, 0, x] + (26*Pi^2*G[0, 0, 1, 0, x])/3 + 
       56*G[0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 1, x] + 
       (8*Pi^2*G[0, 0, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 0, 0, x] + 
       32*Pi^2*G[0, 1, 0, 0, x] + 11*G[0, 1, 0, 1, x] - 
       (18*I)*Pi*G[0, 1, 0, 1, x] + (50*Pi^2*G[0, 1, 0, 1, x])/3 + 
       11*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, x] - 
       (26*Pi^2*G[0, 1, 1, 0, x])/3 - 91*G[0, 1, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, 1, x] - (58*Pi^2*G[0, 1, 1, 1, x])/3 - 
       73*G[1, 0, 0, 0, x] - (36*I)*Pi*G[1, 0, 0, 0, x] + 
       (34*Pi^2*G[1, 0, 0, 0, x])/3 - 3*G[1, 0, 0, 1, x] - 
       (12*I)*Pi*G[1, 0, 0, 1, x] - (14*Pi^2*G[1, 0, 0, 1, x])/3 - 
       3*G[1, 0, 1, 0, x] + (18*I)*Pi*G[1, 0, 1, 0, x] - 
       (26*Pi^2*G[1, 0, 1, 0, x])/3 - 48*G[1, 0, 1, 1, x] + 
       (6*I)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 - 
       8*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, x] - 
       32*Pi^2*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] + 
       (18*I)*Pi*G[1, 1, 0, 1, x] - (50*Pi^2*G[1, 1, 0, 1, x])/3 - 
       3*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
       (26*Pi^2*G[1, 1, 1, 0, x])/3 + 83*G[1, 1, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 1, x] + (58*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (112*I)*Pi*G[0, 0, 0, 0, 0, x] - (32*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       12*G[0, 0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       6*G[0, 0, 1, 0, 0, x] - (20*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       12*G[0, 0, 1, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 1, 1, 0, x] + (32*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       6*G[0, 0, 1, 1, 1, x] + (32*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       6*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
       (32*I)*Pi*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 
       (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (112*I)*Pi*G[1, 0, 0, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       12*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       6*G[1, 0, 1, 0, 0, x] + (20*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       12*G[1, 0, 1, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       6*G[1, 0, 1, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       6*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
       (28*I)*Pi*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] - 
       (28*I)*Pi*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[1, 1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       216*G[0, 0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 0, 1, x] - 
       16*G[0, 0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 0, 1, 1, x] - 
       36*G[0, 0, 0, 1, 0, 0, x] + 60*G[0, 0, 0, 1, 0, 1, x] + 
       60*G[0, 0, 0, 1, 1, 0, x] - 56*G[0, 0, 0, 1, 1, 1, x] - 
       32*G[0, 0, 1, 0, 0, 0, x] + 36*G[0, 0, 1, 0, 0, 1, x] + 
       36*G[0, 0, 1, 0, 1, 0, x] - 48*G[0, 0, 1, 0, 1, 1, x] + 
       64*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, 1, x] + 
       80*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 0, 1, x] - 
       32*G[0, 1, 0, 0, 1, 0, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] + 
       48*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 0, 0, x] + 
       44*G[0, 1, 1, 0, 0, 1, x] + 44*G[0, 1, 1, 0, 1, 0, x] + 
       12*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 0, 0, x] - 
       16*G[0, 1, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, 1, x] + 216*G[1, 0, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 0, 1, 0, x] - 
       8*G[1, 0, 0, 0, 1, 1, x] + 36*G[1, 0, 0, 1, 0, 0, x] - 
       60*G[1, 0, 0, 1, 0, 1, x] - 60*G[1, 0, 0, 1, 1, 0, x] + 
       56*G[1, 0, 0, 1, 1, 1, x] + 32*G[1, 0, 1, 0, 0, 0, x] - 
       36*G[1, 0, 1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, 1, 0, x] + 
       48*G[1, 0, 1, 0, 1, 1, x] - 64*G[1, 0, 1, 1, 0, 0, x] + 
       32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] - 
       80*G[1, 0, 1, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 0, 0, x] + 
       32*G[1, 1, 0, 0, 0, 1, x] + 32*G[1, 1, 0, 0, 1, 0, x] + 
       16*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 1, x] + 
       12*G[1, 1, 0, 1, 1, 0, x] - 48*G[1, 1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 1, 0, 0, 0, x] - 44*G[1, 1, 1, 0, 0, 1, x] - 
       44*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
       16*G[1, 1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, 1, x] - 
       (667*Zeta[3])/6 + (113*I)*Pi*Zeta[3] - (365*Pi^2*Zeta[3])/6 - 
       (8*I)*Pi^3*Zeta[3] + G[0, x]*Zeta[3] + (48*I)*Pi*G[0, x]*Zeta[3] + 
       (34*Pi^2*G[0, x]*Zeta[3])/3 - G[1, x]*Zeta[3] - 
       (48*I)*Pi*G[1, x]*Zeta[3] - (34*Pi^2*G[1, x]*Zeta[3])/3 + 
       6*G[0, 0, x]*Zeta[3] - (20*I)*Pi*G[0, 0, x]*Zeta[3] + 
       36*G[0, 1, x]*Zeta[3] + (60*I)*Pi*G[0, 1, x]*Zeta[3] - 
       6*G[1, 0, x]*Zeta[3] + (20*I)*Pi*G[1, 0, x]*Zeta[3] - 
       36*G[1, 1, x]*Zeta[3] - (60*I)*Pi*G[1, 1, x]*Zeta[3] + 
       168*G[0, 0, 0, x]*Zeta[3] - 60*G[0, 0, 1, x]*Zeta[3] - 
       24*G[0, 1, 0, x]*Zeta[3] - 40*G[0, 1, 1, x]*Zeta[3] - 
       168*G[1, 0, 0, x]*Zeta[3] + 60*G[1, 0, 1, x]*Zeta[3] + 
       24*G[1, 1, 0, x]*Zeta[3] + 40*G[1, 1, 1, x]*Zeta[3] + 100*Zeta[3]^2 + 
       139*Zeta[5] - (22*I)*Pi*Zeta[5] - 98*G[0, x]*Zeta[5] + 
       98*G[1, x]*Zeta[5]) + Log[mu2]*(1495/16 + ((1333*I)/8)*Pi - 
       (849*Pi^2)/8 - ((217*I)/6)*Pi^3 + (367*Pi^4)/40 + ((131*I)/60)*Pi^5 + 
       (793*G[0, x])/8 + ((279*I)/2)*Pi*G[0, x] - (173*Pi^2*G[0, x])/3 - 
       ((35*I)/3)*Pi^3*G[0, x] + (371*Pi^4*G[0, x])/60 - (511*G[1, x])/8 - 
       (141*I)*Pi*G[1, x] + (589*Pi^2*G[1, x])/6 + (29*I)*Pi^3*G[1, x] - 
       (571*Pi^4*G[1, x])/60 + (99*G[0, 0, x])/2 + (30*I)*Pi*G[0, 0, x] + 
       21*Pi^2*G[0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, x] - 36*G[0, 1, x] - 
       (92*I)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/3 + 
       ((58*I)/3)*Pi^3*G[0, 1, x] - 36*G[1, 0, x] - (86*I)*Pi*G[1, 0, x] + 
       (25*Pi^2*G[1, 0, x])/3 + ((26*I)/3)*Pi^3*G[1, 0, x] - 12*G[1, 1, x] + 
       (94*I)*Pi*G[1, 1, x] - (140*Pi^2*G[1, 1, x])/3 - 
       ((76*I)/3)*Pi^3*G[1, 1, x] - 18*G[0, 0, 0, x] - 
       (84*I)*Pi*G[0, 0, 0, x] + 10*Pi^2*G[0, 0, 0, x] - 22*G[0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, x] + (46*Pi^2*G[0, 0, 1, x])/3 - 
       22*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/
        3 + 14*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] - 
       (80*Pi^2*G[0, 1, 1, x])/3 - 16*G[1, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, x] - 30*Pi^2*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
       (24*I)*Pi*G[1, 0, 1, x] - 24*Pi^2*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] - 
       (24*I)*Pi*G[1, 1, 1, x] + 40*Pi^2*G[1, 1, 1, x] - 
       24*G[0, 0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, 0, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] + 
       (56*I)*Pi*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       (32*I)*Pi*G[0, 1, 1, 0, x] + 24*G[1, 0, 0, 0, x] + 
       (88*I)*Pi*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] - 
       12*G[1, 1, 0, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, x] + (24*I)*Pi*G[1, 1, 1, 1, x] + 
       80*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 
       16*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] - 
       24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
       40*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
       8*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
       8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, x] - 40*G[1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
       40*G[1, 1, 1, 1, 1, x] + ((12*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] + 
         (8*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] - 
         (8*I)*Pi*G[1, 1, x] + 8*G[0, 1, 1, x] + 8*G[1, 0, 1, x] + 
         8*G[1, 1, 0, x] - 24*G[1, 1, 1, x])*RATIO[x^(-1)] - 112*Zeta[3] - 
       (94*I)*Pi*Zeta[3] + (86*Pi^2*Zeta[3])/3 - 34*G[0, x]*Zeta[3] - 
       (16*I)*Pi*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
       (24*I)*Pi*G[1, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] - 
       16*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] + 
       32*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((2*I)*Pi^3 - 
         (34*Pi^4)/15 - ((28*I)/45)*Pi^5 + ((93*I)/4)*Pi*G[0, x] - 
         31*Pi^2*G[0, x] - ((49*I)/6)*Pi^3*G[0, x] - (13*Pi^4*G[0, x])/45 - 
         ((10*I)/3)*Pi^3*G[1, x] + (88*Pi^4*G[1, x])/45 + (93*G[0, 0, x])/4 + 
         (81*I)*Pi*G[0, 0, x] - (91*Pi^2*G[0, 0, x])/2 - 
         ((11*I)/3)*Pi^3*G[0, 0, x] - (16*I)*Pi*G[0, 1, x] + 
         12*Pi^2*G[0, 1, x] + (I/3)*Pi^3*G[0, 1, x] - (28*I)*Pi*G[1, 0, x] + 
         24*Pi^2*G[1, 0, x] + (3*I)*Pi^3*G[1, 0, x] + ((8*I)/3)*Pi^3*
          G[1, 1, x] + 72*G[0, 0, 0, x] + (70*I)*Pi*G[0, 0, 0, x] - 
         Pi^2*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - (22*I)*Pi*G[0, 0, 1, x] + 
         (17*Pi^2*G[0, 0, 1, x])/3 - 16*G[0, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 0, x] + (37*Pi^2*G[0, 1, 0, x])/3 + 
         (6*I)*Pi*G[0, 1, 1, x] - (20*Pi^2*G[0, 1, 1, x])/3 - 
         28*G[1, 0, 0, x] - (46*I)*Pi*G[1, 0, 0, x] + 11*Pi^2*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 
         (22*I)*Pi*G[1, 1, 0, x] - 12*Pi^2*G[1, 1, 0, x] + 
         34*G[0, 0, 0, 0, x] - (52*I)*Pi*G[0, 0, 0, 0, x] - 
         16*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
         16*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, 1, x] - 30*G[0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 
         (20*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         28*G[1, 0, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         22*G[1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         100*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] + 
         20*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] + 
         12*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
         8*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
         20*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] + 52*G[1, 0, 0, 0, 0, x] - 
         20*G[1, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] - 12*Zeta[3] - 
         (20*I)*Pi*Zeta[3] + 8*Pi^2*Zeta[3] - 8*G[0, x]*Zeta[3] - 
         (20*I)*Pi*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3] + 
         (16*I)*Pi*G[1, x]*Zeta[3] - 12*G[0, 0, x]*Zeta[3] + 
         8*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3]) - 60*Zeta[5] + 
       RATIO[x]*(-1495/16 - ((1051*I)/8)*Pi + (569*Pi^2)/8 + 
         ((82*I)/3)*Pi^3 - (677*Pi^4)/120 - ((169*I)/180)*Pi^5 - 
         (511*G[0, x])/8 - (93*I)*Pi*G[0, x] + (437*Pi^2*G[0, x])/6 + 
         (22*I)*Pi^3*G[0, x] - (1009*Pi^4*G[0, x])/180 + (511*G[1, x])/8 + 
         (93*I)*Pi*G[1, x] - (437*Pi^2*G[1, x])/6 - (22*I)*Pi^3*G[1, x] + 
         (1009*Pi^4*G[1, x])/180 - (64*I)*Pi*G[0, 0, x] + 
         32*Pi^2*G[0, 0, x] + ((44*I)/3)*Pi^3*G[0, 0, x] + 
         (64*I)*Pi*G[0, 1, x] - 40*Pi^2*G[0, 1, x] - (20*I)*Pi^3*G[0, 1, x] + 
         (64*I)*Pi*G[1, 0, x] - 32*Pi^2*G[1, 0, x] - ((44*I)/3)*Pi^3*
          G[1, 0, x] - (64*I)*Pi*G[1, 1, x] + 40*Pi^2*G[1, 1, x] + 
         (20*I)*Pi^3*G[1, 1, x] + (36*I)*Pi*G[0, 0, 0, x] - 
         8*Pi^2*G[0, 0, 0, x] - (80*Pi^2*G[0, 0, 1, x])/3 - 
         (64*Pi^2*G[0, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 1, x] + 
         40*Pi^2*G[0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, x] + 
         8*Pi^2*G[1, 0, 0, x] + (80*Pi^2*G[1, 0, 1, x])/3 + 
         (64*Pi^2*G[1, 1, 0, x])/3 + (12*I)*Pi*G[1, 1, 1, x] - 
         40*Pi^2*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] + 
         (120*I)*Pi*G[0, 0, 0, 0, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, x] - (16*I)*Pi*G[0, 0, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 36*G[1, 0, 0, 0, x] - 
         (120*I)*Pi*G[1, 0, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
         (48*I)*Pi*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] - 
         24*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
         40*G[0, 1, 1, 1, 1, x] - 120*G[1, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
         24*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
         48*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] + (114*I)*Pi*Zeta[3] - 
         (134*Pi^2*Zeta[3])/3 + 30*G[0, x]*Zeta[3] + (56*I)*Pi*G[0, x]*
          Zeta[3] - 30*G[1, x]*Zeta[3] - (56*I)*Pi*G[1, x]*Zeta[3] + 
         60*Zeta[5])))/Nc^4 + Nc^2*(59208167/104976 + ((2517827*I)/3888)*Pi - 
     (4674451*Pi^2)/69984 - ((20617*I)/216)*Pi^3 + (35396*Pi^4)/1215 + 
     ((29*I)/24)*Pi^5 - (691601*Pi^6)/408240 + (5929897*G[0, x])/11664 - 
     ((65633*I)/324)*Pi*G[0, x] - (71189*Pi^2*G[0, x])/972 + 
     ((325*I)/18)*Pi^3*G[0, x] - (289*Pi^4*G[0, x])/40 + 
     ((163*I)/90)*Pi^5*G[0, x] + (22*G[1, x])/3 - ((106*I)/3)*Pi*G[1, x] - 
     (8351*Pi^2*G[1, x])/54 + ((1327*I)/18)*Pi^3*G[1, x] + 
     (419*Pi^4*G[1, x])/108 + ((47*I)/45)*Pi^5*G[1, x] - 
     (330373*G[0, 0, x])/648 + ((1109*I)/54)*Pi*G[0, 0, x] + 
     (1946*Pi^2*G[0, 0, x])/9 - ((122*I)/9)*Pi^3*G[0, 0, x] - 
     (253*Pi^4*G[0, 0, x])/180 - (208*G[0, 1, x])/3 - 
     ((4007*I)/27)*Pi*G[0, 1, x] - (1129*Pi^2*G[0, 1, x])/18 - 
     ((1075*I)/9)*Pi^3*G[0, 1, x] - (8*Pi^4*G[0, 1, x])/3 - 
     (208*G[1, 0, x])/3 + ((65635*I)/108)*Pi*G[1, 0, x] - 
     (101*Pi^2*G[1, 0, x])/18 - ((154*I)/9)*Pi^3*G[1, 0, x] - 
     (4*Pi^4*G[1, 0, x])/5 + 34*G[1, 1, x] + ((412*I)/3)*Pi*G[1, 1, x] + 
     (2185*Pi^2*G[1, 1, x])/18 + ((76*I)/9)*Pi^3*G[1, 1, x] + 
     (281*Pi^4*G[1, 1, x])/45 + (409*G[0, 0, 0, x])/3 - 
     ((2191*I)/9)*Pi*G[0, 0, 0, x] - 62*Pi^2*G[0, 0, 0, x] + 
     ((22*I)/3)*Pi^3*G[0, 0, 0, x] + (232*G[0, 0, 1, x])/3 - 
     (187*I)*Pi*G[0, 0, 1, x] - (938*Pi^2*G[0, 0, 1, x])/9 + 
     ((356*I)/9)*Pi^3*G[0, 0, 1, x] + (232*G[0, 1, 0, x])/3 - 
     ((1549*I)/18)*Pi*G[0, 1, 0, x] - (134*Pi^2*G[0, 1, 0, x])/3 + 
     ((104*I)/3)*Pi^3*G[0, 1, 0, x] - (671*G[0, 1, 1, x])/3 + 
     ((340*I)/3)*Pi*G[0, 1, 1, x] + (404*Pi^2*G[0, 1, 1, x])/3 + 
     ((26*I)/9)*Pi^3*G[0, 1, 1, x] + (15953*G[1, 0, 0, x])/36 - 
     ((35*I)/3)*Pi*G[1, 0, 0, x] - (739*Pi^2*G[1, 0, 0, x])/9 + 
     (10*I)*Pi^3*G[1, 0, 0, x] + (500*G[1, 0, 1, x])/3 + 
     (163*I)*Pi*G[1, 0, 1, x] + (638*Pi^2*G[1, 0, 1, x])/9 - 
     ((80*I)/9)*Pi^3*G[1, 0, 1, x] + (500*G[1, 1, 0, x])/3 - 
     ((1955*I)/3)*Pi*G[1, 1, 0, x] + (38*Pi^2*G[1, 1, 0, x])/3 - 
     ((2*I)/3)*Pi^3*G[1, 1, 0, x] - (136*G[1, 1, 1, x])/3 - 
     ((448*I)/3)*Pi*G[1, 1, 1, x] - (278*Pi^2*G[1, 1, 1, x])/3 + 
     ((142*I)/9)*Pi^3*G[1, 1, 1, x] + (41*G[0, 0, 0, 0, x])/9 + 
     (72*I)*Pi*G[0, 0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, 0, x] - 
     (872*G[0, 0, 0, 1, x])/3 + ((418*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (374*Pi^2*G[0, 0, 0, 1, x])/3 - (872*G[0, 0, 1, 0, x])/3 + 
     ((28*I)/3)*Pi*G[0, 0, 1, 0, x] + 84*Pi^2*G[0, 0, 1, 0, x] + 
     (71*G[0, 0, 1, 1, x])/3 - (72*I)*Pi*G[0, 0, 1, 1, x] - 
     (770*Pi^2*G[0, 0, 1, 1, x])/9 - (4189*G[0, 1, 0, 0, x])/18 - 
     ((196*I)/3)*Pi*G[0, 1, 0, 0, x] + 34*Pi^2*G[0, 1, 0, 0, x] + 
     (200*G[0, 1, 0, 1, x])/3 - ((646*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     98*Pi^2*G[0, 1, 0, 1, x] + (200*G[0, 1, 1, 0, x])/3 + 
     ((1058*I)/3)*Pi*G[0, 1, 1, 0, x] - (268*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (500*G[0, 1, 1, 1, x])/3 - ((512*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (238*Pi^2*G[0, 1, 1, 1, x])/9 - 53*G[1, 0, 0, 0, x] + 
     (108*I)*Pi*G[1, 0, 0, 0, x] + (44*Pi^2*G[1, 0, 0, 0, x])/3 - 
     (4*G[1, 0, 0, 1, x])/3 + ((274*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (58*Pi^2*G[1, 0, 0, 1, x])/9 - (4*G[1, 0, 1, 0, x])/3 - 
     ((137*I)/3)*Pi*G[1, 0, 1, 0, x] - (98*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (421*G[1, 0, 1, 1, x])/3 - (144*I)*Pi*G[1, 0, 1, 1, x] - 
     14*Pi^2*G[1, 0, 1, 1, x] - (1567*G[1, 1, 0, 0, x])/3 + 
     ((92*I)/3)*Pi*G[1, 1, 0, 0, x] + (56*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (460*G[1, 1, 0, 1, x])/3 - ((160*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (110*Pi^2*G[1, 1, 0, 1, x])/9 - (460*G[1, 1, 1, 0, x])/3 + 
     ((178*I)/3)*Pi*G[1, 1, 1, 0, x] + (94*Pi^2*G[1, 1, 1, 0, x])/9 + 
     4*G[1, 1, 1, 1, x] + (140*I)*Pi*G[1, 1, 1, 1, x] + 
     40*Pi^2*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 
     80*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     80*G[0, 0, 0, 1, 0, x] - ((376*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
     (274*G[0, 0, 0, 1, 1, x])/3 - (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     16*G[0, 0, 1, 0, 0, x] - ((124*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     (76*G[0, 0, 1, 0, 1, x])/3 - (24*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (76*G[0, 0, 1, 1, 0, x])/3 - ((380*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (812*G[0, 0, 1, 1, 1, x])/3 + ((344*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
     (68*G[0, 1, 0, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (128*G[0, 1, 0, 0, 1, x])/3 - (48*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (128*G[0, 1, 0, 1, 0, x])/3 - ((118*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     (730*G[0, 1, 0, 1, 1, x])/3 + (144*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     470*G[0, 1, 1, 0, 0, x] + ((188*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     188*G[0, 1, 1, 0, 1, x] + (108*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     188*G[0, 1, 1, 1, 0, x] + ((76*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
     64*G[0, 1, 1, 1, 1, x] - ((88*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
     (20*G[1, 0, 0, 0, 0, x])/3 + (344*G[1, 0, 0, 0, 1, x])/3 - 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x] + (344*G[1, 0, 0, 1, 0, x])/3 - 
     ((124*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (26*G[1, 0, 0, 1, 1, x])/3 + 
     ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (127*G[1, 0, 1, 0, 0, x])/3 - 
     ((16*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 56*G[1, 0, 1, 0, 1, x] + 
     ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 56*G[1, 0, 1, 1, 0, x] + 
     (48*I)*Pi*G[1, 0, 1, 1, 0, x] - (316*G[1, 0, 1, 1, 1, x])/3 + 
     (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] + 
     (16*I)*Pi*G[1, 1, 0, 0, 0, x] + (56*G[1, 1, 0, 0, 1, x])/3 - 
     (32*I)*Pi*G[1, 1, 0, 0, 1, x] + (56*G[1, 1, 0, 1, 0, x])/3 + 
     ((32*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (76*G[1, 1, 0, 1, 1, x])/3 + 
     ((152*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 34*G[1, 1, 1, 0, 0, x] - 
     ((16*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 140*G[1, 1, 1, 0, 1, x] - 
     ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 140*G[1, 1, 1, 1, 0, x] - 
     (40*I)*Pi*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     16*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 0, 1, 0, 0, x] - 
     (352*G[0, 0, 0, 1, 0, 1, x])/3 - (352*G[0, 0, 0, 1, 1, 0, x])/3 + 
     (424*G[0, 0, 0, 1, 1, 1, x])/3 + 16*G[0, 0, 1, 0, 0, 0, x] - 
     (172*G[0, 0, 1, 0, 0, 1, x])/3 - (172*G[0, 0, 1, 0, 1, 0, x])/3 + 
     (220*G[0, 0, 1, 0, 1, 1, x])/3 - 220*G[0, 0, 1, 1, 0, 0, x] + 
     (400*G[0, 0, 1, 1, 0, 1, x])/3 + (400*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (152*G[0, 0, 1, 1, 1, 1, x])/3 + 16*G[0, 1, 0, 0, 0, 0, x] - 
     32*G[0, 1, 0, 0, 1, 1, x] - 138*G[0, 1, 0, 1, 0, 0, x] + 
     (344*G[0, 1, 0, 1, 0, 1, x])/3 + (344*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (16*G[0, 1, 0, 1, 1, 1, x])/3 - 40*G[0, 1, 1, 0, 0, 0, x] + 
     (308*G[0, 1, 1, 0, 0, 1, x])/3 + (308*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (56*G[0, 1, 1, 0, 1, 1, x])/3 + 44*G[0, 1, 1, 1, 0, 0, x] - 
     (128*G[0, 1, 1, 1, 0, 1, x])/3 - (128*G[0, 1, 1, 1, 1, 0, x])/3 + 
     (160*G[0, 1, 1, 1, 1, 1, x])/3 + 16*G[1, 0, 0, 0, 0, 0, x] - 
     16*G[1, 0, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 0, 1, 0, x] - 
     28*G[1, 0, 0, 1, 0, 0, x] - (40*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (40*G[1, 0, 0, 1, 1, 0, x])/3 + 32*G[1, 0, 0, 1, 1, 1, x] - 
     (16*G[1, 0, 1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, 1, 0, x])/3 + 
     8*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] + 
     16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
     16*G[1, 0, 1, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, 0, x] - 
     48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] + 
     8*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] - 
     (16*G[1, 1, 0, 1, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 1, 0, x])/3 + 
     64*G[1, 1, 0, 1, 1, 1, x] - 8*G[1, 1, 1, 0, 0, 0, x] + 
     (8*G[1, 1, 1, 0, 0, 1, x])/3 + (8*G[1, 1, 1, 0, 1, 0, x])/3 - 
     32*G[1, 1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 1, 0, x] + 
     Log[mu2]^6*(-1/6 + RATIO[x]/6) + Log[mu2]^5*(14/9 + G[0, x] + 
       (-14/9 - G[0, x])*RATIO[x]) + Log[mu2]^4*(11/3 + ((5*I)/6)*Pi - 
       Pi^2/4 - (125*G[0, x])/18 + (2*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - 
       G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-11/3 - (I/3)*Pi + Pi^2/4 + (67*G[0, x])/9 - (3*I)*Pi*G[0, x] + 
         (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x]) + 
     (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[x^2] + (181919*Zeta[3])/243 + ((20927*I)/27)*Pi*Zeta[3] - 
     (376*Pi^2*Zeta[3])/3 + (644*G[0, x]*Zeta[3])/27 + 
     (44*I)*Pi*G[0, x]*Zeta[3] + (101*Pi^2*G[0, x]*Zeta[3])/9 - 
     563*G[1, x]*Zeta[3] - ((424*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (50*Pi^2*G[1, x]*Zeta[3])/3 + (1546*G[0, 0, x]*Zeta[3])/9 - 
     (76*I)*Pi*G[0, 0, x]*Zeta[3] + 582*G[0, 1, x]*Zeta[3] + 
     (200*I)*Pi*G[0, 1, x]*Zeta[3] - (388*G[1, 0, x]*Zeta[3])/3 - 
     ((164*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (236*G[1, 1, x]*Zeta[3])/3 - 
     ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 32*G[0, 0, 0, x]*Zeta[3] - 
     152*G[0, 0, 1, x]*Zeta[3] + 276*G[0, 1, 0, x]*Zeta[3] + 
     4*G[0, 1, 1, x]*Zeta[3] + 8*G[1, 0, 0, x]*Zeta[3] - 
     (32*G[1, 0, 1, x]*Zeta[3])/3 - 40*G[1, 1, 0, x]*Zeta[3] - 
     (104*G[1, 1, 1, x]*Zeta[3])/3 - (3770*Zeta[3]^2)/9 + 
     RATIO[x^(-1)]*(((-274*I)/3)*Pi*G[1, x] - (922*Pi^2*G[1, x])/9 - 
       (68*I)*Pi^3*G[1, x] + ((76*I)/3)*Pi*G[0, 1, x] - 52*Pi^2*G[0, 1, x] + 
       (128*I)*Pi*G[1, 0, x] - 84*Pi^2*G[1, 0, x] - (274*G[1, 1, x])/3 + 
       ((500*I)/3)*Pi*G[1, 1, x] + (110*Pi^2*G[1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, x] + 
       (76*G[0, 1, 1, x])/3 + (32*I)*Pi*G[0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 0, x] + 128*G[1, 0, 1, x] + 
       (32*I)*Pi*G[1, 0, 1, x] + 128*G[1, 1, 0, x] + 
       (340*I)*Pi*G[1, 1, 0, x] + (212*G[1, 1, 1, x])/3 - 
       (76*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] + 48*G[0, 1, 0, 1, x] + 
       48*G[0, 1, 1, 0, x] - 40*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 
       16*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 384*G[1, 1, 0, 0, x] - 
       68*G[1, 1, 0, 1, x] - 68*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
       288*G[1, x]*Zeta[3]) + Log[mu2]^3*(-2581/108 - ((250*I)/27)*Pi - 
       (19*Pi^2)/18 - (646*G[0, x])/27 - (8*I)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/3 + ((26*I)/3)*Pi*G[1, x] + (16*Pi^2*G[1, x])/3 + 
       (100*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + (26*G[0, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, x] + (26*G[1, 0, x])/3 - 
       ((16*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] + 
       (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 + 
       (((-50*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - (50*G[0, 0, x])/9 + 
         (2*I)*Pi*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 14*Zeta[3] + 
       RATIO[x]*(2581/108 + ((100*I)/27)*Pi - (17*Pi^2)/18 + 
         (496*G[0, x])/27 + ((190*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/3 - 
         ((26*I)/3)*Pi*G[1, x] - (16*Pi^2*G[1, x])/3 - (26*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, x] - (26*G[1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] - 
         (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
         14*Zeta[3])) + Log[mu2]^2*(-93233/1296 - ((47*I)/4)*Pi + 
       (299*Pi^2)/18 - ((41*I)/18)*Pi^3 - (19*Pi^4)/120 + (1079*G[0, x])/18 - 
       ((286*I)/9)*Pi*G[0, x] + (38*Pi^2*G[0, x])/9 + I*Pi^3*G[0, x] + 
       ((104*I)/3)*Pi*G[1, x] - (65*Pi^2*G[1, x])/3 + (5*I)*Pi^3*G[1, x] + 
       (10*G[0, 0, x])/3 + (18*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 + 
       (110*G[0, 1, x])/3 + (28*I)*Pi*G[0, 1, x] + (25*Pi^2*G[0, 1, x])/3 + 
       (110*G[1, 0, x])/3 + ((44*I)/3)*Pi*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
       12*Pi^2*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
       10*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] - 
       (16*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       12*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
       ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + (380*Zeta[3])/9 - 
       (12*I)*Pi*Zeta[3] + 46*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(I*Pi^3 + Pi^4/90 + ((5*I)/3)*Pi*G[0, x] + 
         (83*Pi^2*G[0, x])/9 - ((17*I)/6)*Pi^3*G[0, x] + (5*G[0, 0, x])/3 - 
         ((10*I)/3)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/2 + 
         (6*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + (22*G[0, 0, 0, x])/3 - 
         (6*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 2*G[0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] - 6*Zeta[3] + (4*I)*Pi*Zeta[3] - 
         8*G[0, x]*Zeta[3]) + RATIO[x]*(93233/1296 + ((89*I)/12)*Pi - 
         (121*Pi^2)/18 - ((23*I)/9)*Pi^3 - (83*Pi^4)/360 - 
         (1157*G[0, x])/18 + ((202*I)/9)*Pi*G[0, x] - (47*Pi^2*G[0, x])/2 + 
         ((14*I)/3)*Pi^3*G[0, x] - ((98*I)/3)*Pi*G[1, x] + 21*Pi^2*G[1, x] - 
         (5*I)*Pi^3*G[1, x] - 2*G[0, 0, x] - ((40*I)/3)*Pi*G[0, 0, x] - 
         (8*Pi^2*G[0, 0, x])/3 - (92*G[0, 1, x])/3 - (32*I)*Pi*G[0, 1, x] - 
         9*Pi^2*G[0, 1, x] - (92*G[1, 0, x])/3 - ((38*I)/3)*Pi*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
         12*Pi^2*G[1, 1, x] - (22*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] - 
         6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, x] + (22*G[1, 0, 0, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] + 
         4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
         (344*Zeta[3])/9 + (16*I)*Pi*Zeta[3] - 30*G[0, x]*Zeta[3] - 
         4*G[1, x]*Zeta[3])) - (286*Zeta[5])/3 + (94*I)*Pi*Zeta[5] + 
     170*G[0, x]*Zeta[5] + 176*G[1, x]*Zeta[5] + 
     RATIO[x]*(-59208167/104976 - ((173599*I)/486)*Pi + 
       (9240907*Pi^2)/69984 + ((11963*I)/216)*Pi^3 + (21529*Pi^4)/1215 + 
       ((239*I)/135)*Pi^5 + (442913*Pi^6)/408240 - (317849*G[0, x])/1458 - 
       ((54727*I)/216)*Pi*G[0, x] + (3143*Pi^2*G[0, x])/243 - 
       ((1139*I)/54)*Pi^3*G[0, x] - (725*Pi^4*G[0, x])/108 + 
       ((163*I)/180)*Pi^5*G[0, x] - (22*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] + 
       (4841*Pi^2*G[1, x])/54 + ((65*I)/2)*Pi^3*G[1, x] + 
       (197*Pi^4*G[1, x])/540 - ((71*I)/45)*Pi^5*G[1, x] + 70*G[0, 0, x] + 
       ((1981*I)/9)*Pi*G[0, 0, x] + (2063*Pi^2*G[0, 0, x])/18 + 
       (16*I)*Pi^3*G[0, 0, x] + (53*Pi^4*G[0, 0, x])/15 - 
       (194*G[0, 1, x])/3 + ((1325*I)/27)*Pi*G[0, 1, x] + 
       (1145*Pi^2*G[0, 1, x])/6 + ((112*I)/3)*Pi^3*G[0, 1, x] + 
       (4*Pi^4*G[0, 1, x])/5 - (194*G[1, 0, x])/3 - ((6751*I)/27)*Pi*
        G[1, 0, x] - (1463*Pi^2*G[1, 0, x])/18 - ((182*I)/9)*Pi^3*
        G[1, 0, x] + (32*Pi^4*G[1, 0, x])/45 + (178*G[1, 1, x])/3 - 
       (79*I)*Pi*G[1, 1, x] - (953*Pi^2*G[1, 1, x])/6 - 
       ((142*I)/9)*Pi^3*G[1, 1, x] - (281*Pi^4*G[1, 1, x])/45 + 
       (1018*G[0, 0, 0, x])/9 - ((851*I)/3)*Pi*G[0, 0, 0, x] - 
       (671*Pi^2*G[0, 0, 0, x])/9 + ((28*I)/3)*Pi^3*G[0, 0, 0, x] + 
       91*G[0, 0, 1, x] - ((835*I)/3)*Pi*G[0, 0, 1, x] - 
       52*Pi^2*G[0, 0, 1, x] + ((10*I)/9)*Pi^3*G[0, 0, 1, x] + 
       91*G[0, 1, 0, x] - (185*I)*Pi*G[0, 1, 0, x] - (416*Pi^2*G[0, 1, 0, x])/
        9 + (4*I)*Pi^3*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
       (136*I)*Pi*G[0, 1, 1, x] - (610*Pi^2*G[0, 1, 1, x])/9 + 
       ((124*I)/9)*Pi^3*G[0, 1, 1, x] - (1210*G[1, 0, 0, x])/9 + 
       ((643*I)/3)*Pi*G[1, 0, 0, x] + (355*Pi^2*G[1, 0, 0, x])/9 - 
       ((34*I)/3)*Pi^3*G[1, 0, 0, x] - (209*G[1, 0, 1, x])/3 + 
       (217*I)*Pi*G[1, 0, 1, x] + (328*Pi^2*G[1, 0, 1, x])/9 + 
       ((80*I)/9)*Pi^3*G[1, 0, 1, x] - (209*G[1, 1, 0, x])/3 + 
       ((763*I)/3)*Pi*G[1, 1, 0, x] + (244*Pi^2*G[1, 1, 0, x])/3 + 
       ((2*I)/3)*Pi^3*G[1, 1, 0, x] - (76*G[1, 1, 1, x])/3 + 
       ((592*I)/3)*Pi*G[1, 1, 1, x] + (250*Pi^2*G[1, 1, 1, x])/3 - 
       ((142*I)/9)*Pi^3*G[1, 1, 1, x] - 159*G[0, 0, 0, 0, x] + 
       ((584*I)/3)*Pi*G[0, 0, 0, 0, x] + (142*Pi^2*G[0, 0, 0, 0, x])/3 - 
       (550*G[0, 0, 0, 1, x])/3 + ((374*I)/3)*Pi*G[0, 0, 0, 1, x] + 
       (86*Pi^2*G[0, 0, 0, 1, x])/3 - (550*G[0, 0, 1, 0, x])/3 - 
       ((64*I)/3)*Pi*G[0, 0, 1, 0, x] - 2*Pi^2*G[0, 0, 1, 0, x] - 
       143*G[0, 0, 1, 1, x] + ((268*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (164*Pi^2*G[0, 0, 1, 1, x])/9 - (131*G[0, 1, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 1, 0, 0, x] - 2*Pi^2*G[0, 1, 0, 0, x] - 
       (568*G[0, 1, 0, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 0, 1, x] - 
       22*Pi^2*G[0, 1, 0, 1, x] - (568*G[0, 1, 1, 0, x])/3 + 
       (18*I)*Pi*G[0, 1, 1, 0, x] - (38*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (160*G[0, 1, 1, 1, x])/3 + ((176*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (34*Pi^2*G[0, 1, 1, 1, x])/9 + (281*G[1, 0, 0, 0, x])/3 - 
       (100*I)*Pi*G[1, 0, 0, 0, x] - 16*Pi^2*G[1, 0, 0, 0, x] + 
       (538*G[1, 0, 0, 1, x])/3 - ((142*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (58*Pi^2*G[1, 0, 0, 1, x])/9 + (538*G[1, 0, 1, 0, x])/3 + 
       ((296*I)/3)*Pi*G[1, 0, 1, 0, x] + (122*Pi^2*G[1, 0, 1, 0, x])/9 + 
       (257*G[1, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 1, x] + 
       14*Pi^2*G[1, 0, 1, 1, x] + 109*G[1, 1, 0, 0, x] - 
       ((356*I)/3)*Pi*G[1, 1, 0, 0, x] - (56*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (580*G[1, 1, 0, 1, x])/3 - ((200*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (110*Pi^2*G[1, 1, 0, 1, x])/9 + (580*G[1, 1, 1, 0, x])/3 - 
       ((286*I)/3)*Pi*G[1, 1, 1, 0, x] - (94*Pi^2*G[1, 1, 1, 0, x])/9 + 
       4*G[1, 1, 1, 1, x] - (124*I)*Pi*G[1, 1, 1, 1, x] - 
       40*Pi^2*G[1, 1, 1, 1, x] + 88*G[0, 0, 0, 0, 0, x] - 
       (64*I)*Pi*G[0, 0, 0, 0, 0, x] + (416*G[0, 0, 0, 0, 1, x])/3 - 
       (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (416*G[0, 0, 0, 1, 0, x])/3 - 
       ((140*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 18*G[0, 0, 0, 1, 1, x] - 
       (184*G[0, 0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
       72*G[0, 0, 1, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       72*G[0, 0, 1, 1, 0, x] + ((32*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
       (140*G[0, 0, 1, 1, 1, x])/3 + ((40*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
       (344*G[0, 1, 0, 0, 0, x])/3 + (40*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (320*G[0, 1, 0, 0, 1, x])/3 - (16*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (320*G[0, 1, 0, 1, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
       (212*G[0, 1, 0, 1, 1, x])/3 + (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (106*G[0, 1, 1, 0, 0, x])/3 + ((88*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
       100*G[0, 1, 1, 0, 1, x] + (24*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       100*G[0, 1, 1, 1, 0, x] - ((40*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
       88*G[0, 1, 1, 1, 1, x] - ((8*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
       (44*G[1, 0, 0, 0, 0, x])/3 - (344*G[1, 0, 0, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (344*G[1, 0, 0, 1, 0, x])/3 + 
       ((148*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (106*G[1, 0, 0, 1, 1, x])/3 - 
       ((56*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (344*G[1, 0, 1, 0, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 1, x] - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] - 
       (48*I)*Pi*G[1, 0, 1, 1, 0, x] + (124*G[1, 0, 1, 1, 1, x])/3 - 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, 0, x] - (392*G[1, 1, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] - (392*G[1, 1, 0, 1, 0, x])/3 - 
       ((32*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + (52*G[1, 1, 0, 1, 1, x])/3 - 
       ((152*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 18*G[1, 1, 1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 124*G[1, 1, 1, 0, 1, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 124*G[1, 1, 1, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 1, 1, 0, x] + (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       16*G[0, 0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 0, 1, x] - 
       48*G[0, 0, 0, 0, 1, 0, x] - 20*G[0, 0, 0, 1, 0, 0, x] - 
       (80*G[0, 0, 0, 1, 0, 1, x])/3 - (80*G[0, 0, 0, 1, 1, 0, x])/3 + 
       (80*G[0, 0, 0, 1, 1, 1, x])/3 + 40*G[0, 0, 1, 0, 0, 0, x] - 
       (80*G[0, 0, 1, 0, 0, 1, x])/3 - (80*G[0, 0, 1, 0, 1, 0, x])/3 + 
       (8*G[0, 0, 1, 0, 1, 1, x])/3 + 24*G[0, 0, 1, 1, 0, 0, x] - 
       (88*G[0, 0, 1, 1, 0, 1, x])/3 - (88*G[0, 0, 1, 1, 1, 0, x])/3 + 
       (224*G[0, 0, 1, 1, 1, 1, x])/3 + 64*G[0, 1, 0, 0, 0, 0, x] - 
       24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] - 
       8*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
       (16*G[0, 1, 0, 1, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 1, 0, x])/3 + 
       (224*G[0, 1, 0, 1, 1, 1, x])/3 - 8*G[0, 1, 1, 0, 0, 0, x] + 
       (112*G[0, 1, 1, 0, 0, 1, x])/3 + (112*G[0, 1, 1, 0, 1, 0, x])/3 + 
       (32*G[0, 1, 1, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (32*G[0, 1, 1, 1, 1, 0, x])/3 - (160*G[0, 1, 1, 1, 1, 1, x])/3 - 
       16*G[1, 0, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 0, 1, x] + 
       16*G[1, 0, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 1, 0, 0, x] + 
       (40*G[1, 0, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 1, 0, x])/3 - 
       32*G[1, 0, 0, 1, 1, 1, x] - 8*G[1, 0, 1, 0, 0, 0, x] + 
       (16*G[1, 0, 1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, 1, 0, x])/3 - 
       8*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] - 
       16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, 0, x] + 
       48*G[1, 1, 0, 0, 0, 1, x] + 48*G[1, 1, 0, 0, 1, 0, x] - 
       8*G[1, 1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 0, 0, x] + 
       (16*G[1, 1, 0, 1, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 1, 0, x])/3 - 
       64*G[1, 1, 0, 1, 1, 1, x] + 8*G[1, 1, 1, 0, 0, 0, x] - 
       (8*G[1, 1, 1, 0, 0, 1, x])/3 - (8*G[1, 1, 1, 0, 1, 0, x])/3 + 
       32*G[1, 1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 1, 0, x] - 
       (264073*Zeta[3])/486 + ((6430*I)/27)*Pi*Zeta[3] + 72*Pi^2*Zeta[3] - 
       ((100*I)/3)*Pi^3*Zeta[3] + (13789*G[0, x]*Zeta[3])/27 - 
       ((710*I)/9)*Pi*G[0, x]*Zeta[3] + (139*Pi^2*G[0, x]*Zeta[3])/9 - 
       (599*G[1, x]*Zeta[3])/3 - ((242*I)/3)*Pi*G[1, x]*Zeta[3] - 
       22*Pi^2*G[1, x]*Zeta[3] - 70*G[0, 0, x]*Zeta[3] - 
       (16*I)*Pi*G[0, 0, x]*Zeta[3] + (988*G[0, 1, x]*Zeta[3])/3 - 
       (68*I)*Pi*G[0, 1, x]*Zeta[3] - (638*G[1, 0, x]*Zeta[3])/3 + 
       ((236*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (140*G[1, 1, x]*Zeta[3])/3 + 
       ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 16*G[0, 0, 0, x]*Zeta[3] - 
       48*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] - 
       80*G[0, 1, 1, x]*Zeta[3] + 16*G[1, 0, 0, x]*Zeta[3] + 
       (32*G[1, 0, 1, x]*Zeta[3])/3 + 40*G[1, 1, 0, x]*Zeta[3] + 
       (104*G[1, 1, 1, x]*Zeta[3])/3 + (116*Zeta[3]^2)/9 + (1609*Zeta[5])/3 + 
       (52*I)*Pi*Zeta[5] + 12*G[0, x]*Zeta[5] - 96*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((451*I)/18)*Pi^3 - (2857*Pi^4)/108 - 
       ((457*I)/135)*Pi^5 + (4132*Pi^6)/2835 + ((271801*I)/1296)*Pi*G[0, x] - 
       (3757*Pi^2*G[0, x])/36 - ((193*I)/108)*Pi^3*G[0, x] + 
       (3599*Pi^4*G[0, x])/540 - ((197*I)/120)*Pi^5*G[0, x] - 
       (I/6)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/180 + ((4*I)/15)*Pi^5*G[1, x] + 
       (271801*G[0, 0, x])/1296 + ((6097*I)/108)*Pi*G[0, 0, x] - 
       (2149*Pi^2*G[0, 0, x])/12 - ((103*I)/18)*Pi^3*G[0, 0, x] - 
       (383*Pi^4*G[0, 0, x])/360 + (96*I)*Pi*G[0, 1, x] - 
       (1493*Pi^2*G[0, 1, x])/9 + ((269*I)/9)*Pi^3*G[0, 1, x] + 
       (34*Pi^4*G[0, 1, x])/15 - ((163*I)/3)*Pi*G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/6 + (2*Pi^4*G[1, 0, x])/45 - 
       (985*G[0, 0, 0, x])/9 + ((2513*I)/9)*Pi*G[0, 0, 0, x] + 
       (565*Pi^2*G[0, 0, 0, x])/9 - ((25*I)/3)*Pi^3*G[0, 0, 0, x] + 
       96*G[0, 0, 1, x] + (219*I)*Pi*G[0, 0, 1, x] - (464*Pi^2*G[0, 0, 1, x])/
        9 - ((178*I)/3)*Pi^3*G[0, 0, 1, x] + 96*G[0, 1, 0, x] + 
       ((11053*I)/36)*Pi*G[0, 1, 0, x] - (479*Pi^2*G[0, 1, 0, x])/9 - 
       ((112*I)/3)*Pi^3*G[0, 1, 0, x] + (195*I)*Pi*G[0, 1, 1, x] - 
       (91*Pi^2*G[0, 1, 1, x])/9 - ((22*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (163*G[1, 0, 0, x])/3 + (5*I)*Pi*G[1, 0, 0, x] - 
       (Pi^2*G[1, 0, 0, x])/3 + ((2*I)/3)*Pi^3*G[1, 0, 0, x] - 
       I*Pi*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/3 + 
       (905*G[0, 0, 0, 0, x])/9 - ((412*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       (83*Pi^2*G[0, 0, 0, 0, x])/3 + (712*G[0, 0, 0, 1, x])/3 - 
       (94*I)*Pi*G[0, 0, 0, 1, x] - (398*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (712*G[0, 0, 1, 0, x])/3 + (197*I)*Pi*G[0, 0, 1, 0, x] - 
       110*Pi^2*G[0, 0, 1, 0, x] + (89*G[0, 0, 1, 1, x])/3 + 
       ((448*I)/3)*Pi*G[0, 0, 1, 1, x] + (224*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (5761*G[0, 1, 0, 0, x])/36 + ((326*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       44*Pi^2*G[0, 1, 0, 0, x] + 195*G[0, 1, 0, 1, x] + 
       (266*I)*Pi*G[0, 1, 0, 1, x] + 98*Pi^2*G[0, 1, 0, 1, x] + 
       195*G[0, 1, 1, 0, x] - ((340*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       94*Pi^2*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
       (28*Pi^2*G[0, 1, 1, 1, x])/3 + 6*G[1, 0, 0, 0, x] - 
       (6*I)*Pi*G[1, 0, 0, 0, x] + (2*Pi^2*G[1, 0, 0, 0, x])/3 - 
       G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
       (4*Pi^2*G[1, 0, 1, 0, x])/3 + (2*I)*Pi*G[1, 0, 1, 1, x] - 
       44*G[0, 0, 0, 0, 0, x] + (32*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (328*G[0, 0, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       (328*G[0, 0, 0, 1, 0, x])/3 + (134*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (50*G[0, 0, 0, 1, 1, x])/3 + (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (107*G[0, 0, 1, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (388*G[0, 0, 1, 0, 1, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (388*G[0, 0, 1, 1, 0, x])/3 + (256*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       116*G[0, 0, 1, 1, 1, x] - (136*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (206*G[0, 1, 0, 0, 0, x])/3 - (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       56*G[0, 1, 0, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       56*G[0, 1, 0, 1, 0, x] + (61*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       210*G[0, 1, 0, 1, 1, x] - (160*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (304*G[0, 1, 1, 0, 0, x])/3 - (88*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       12*G[0, 1, 1, 0, 1, x] - (120*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       12*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, x] + 
       6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] + 
       8*G[0, 0, 0, 0, 1, 1, x] + 14*G[0, 0, 0, 1, 0, 0, x] + 
       120*G[0, 0, 0, 1, 0, 1, x] + 120*G[0, 0, 0, 1, 1, 0, x] - 
       144*G[0, 0, 0, 1, 1, 1, x] - 28*G[0, 0, 1, 0, 0, 0, x] + 
       84*G[0, 0, 1, 0, 0, 1, x] + 84*G[0, 0, 1, 0, 1, 0, x] - 
       80*G[0, 0, 1, 0, 1, 1, x] + 344*G[0, 0, 1, 1, 0, 0, x] - 
       112*G[0, 0, 1, 1, 0, 1, x] - 112*G[0, 0, 1, 1, 1, 0, x] - 
       24*G[0, 0, 1, 1, 1, 1, x] - 40*G[0, 1, 0, 0, 0, 0, x] + 
       24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] + 
       20*G[0, 1, 0, 0, 1, 1, x] + 157*G[0, 1, 0, 1, 0, 0, x] - 
       96*G[0, 1, 0, 1, 0, 1, x] - 96*G[0, 1, 0, 1, 1, 0, x] - 
       64*G[0, 1, 0, 1, 1, 1, x] + 24*G[0, 1, 1, 0, 0, 0, x] - 
       112*G[0, 1, 1, 0, 0, 1, x] - 112*G[0, 1, 1, 0, 1, 0, x] - 
       8*G[0, 1, 1, 0, 1, 1, x] - 52*G[0, 1, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 1, 0, x] - 
       4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
       (451*Zeta[3])/3 - ((10567*I)/18)*Pi*Zeta[3] + 60*Pi^2*Zeta[3] + 
       ((8*I)/3)*Pi^3*Zeta[3] - (4927*G[0, x]*Zeta[3])/18 + 
       ((346*I)/9)*Pi*G[0, x]*Zeta[3] - (58*Pi^2*G[0, x]*Zeta[3])/3 + 
       G[1, x]*Zeta[3] - (6*I)*Pi*G[1, x]*Zeta[3] + (8*Pi^2*G[1, x]*Zeta[3])/
        3 - (584*G[0, 0, x]*Zeta[3])/9 + (46*I)*Pi*G[0, 0, x]*Zeta[3] - 
       (1310*G[0, 1, x]*Zeta[3])/3 - (246*I)*Pi*G[0, 1, x]*Zeta[3] + 
       4*G[1, 0, x]*Zeta[3] - (12*I)*Pi*G[1, 0, x]*Zeta[3] + 
       8*G[0, 0, 0, x]*Zeta[3] + 304*G[0, 0, 1, x]*Zeta[3] - 
       326*G[0, 1, 0, x]*Zeta[3] + 32*G[0, 1, 1, x]*Zeta[3] - 
       12*G[1, 0, 0, x]*Zeta[3] + 518*Zeta[3]^2 - 284*Zeta[5] - 
       (82*I)*Pi*Zeta[5] - 76*G[0, x]*Zeta[5] - 40*G[1, x]*Zeta[5]) + 
     Log[mu2]*(96128/729 + ((75401*I)/324)*Pi + (62881*Pi^2)/1944 + 
       ((115*I)/18)*Pi^3 + (233*Pi^4)/540 + ((16*I)/15)*Pi^5 + 
       (27115*G[0, x])/72 - ((4067*I)/54)*Pi*G[0, x] - (457*Pi^2*G[0, x])/6 + 
       ((127*I)/9)*Pi^3*G[0, x] + (83*Pi^4*G[0, x])/60 + 
       ((376*I)/27)*Pi*G[1, x] - 80*Pi^2*G[1, x] - ((64*I)/3)*Pi^3*G[1, x] - 
       2*Pi^4*G[1, x] - (10429*G[0, 0, x])/54 + ((388*I)/3)*Pi*G[0, 0, x] + 
       (85*Pi^2*G[0, 0, x])/3 - ((14*I)/3)*Pi^3*G[0, 0, x] - 
       (56*G[0, 1, x])/27 + ((100*I)/3)*Pi*G[0, 1, x] - 
       (298*Pi^2*G[0, 1, x])/3 + ((14*I)/3)*Pi^3*G[0, 1, x] - 
       (56*G[1, 0, x])/27 + (140*I)*Pi*G[1, 0, x] + 14*Pi^2*G[1, 0, x] - 
       ((10*I)/3)*Pi^3*G[1, 0, x] + 16*G[1, 1, x] + (20*I)*Pi*G[1, 1, x] + 
       (176*Pi^2*G[1, 1, x])/3 - (12*I)*Pi^3*G[1, 1, x] + 
       (128*G[0, 0, 0, x])/3 - ((128*I)/3)*Pi*G[0, 0, 0, x] - 
       8*Pi^2*G[0, 0, 0, x] + 80*G[0, 0, 1, x] + ((364*I)/3)*Pi*
        G[0, 0, 1, x] + (152*Pi^2*G[0, 0, 1, x])/3 + 80*G[0, 1, 0, x] + 
       ((152*I)/3)*Pi*G[0, 1, 0, x] + (52*Pi^2*G[0, 1, 0, x])/3 - 
       120*G[0, 1, 1, x] + (48*I)*Pi*G[0, 1, 1, x] - 16*Pi^2*G[0, 1, 1, x] + 
       (128*G[1, 0, 0, x])/3 - ((128*I)/3)*Pi*G[1, 0, 0, x] - 
       8*Pi^2*G[1, 0, 0, x] + 24*G[1, 0, 1, x] - ((80*I)/3)*Pi*
        G[1, 0, 1, x] - 12*Pi^2*G[1, 0, 1, x] + 24*G[1, 1, 0, x] - 
       ((176*I)/3)*Pi*G[1, 1, 0, x] - 20*Pi^2*G[1, 1, 0, x] - 
       ((140*I)/3)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 1, x] - 
       (64*I)*Pi*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, x] + (520*G[0, 0, 1, 1, x])/3 - 
       (32*I)*Pi*G[0, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, x] + 
       (212*G[0, 1, 0, 1, x])/3 + (212*G[0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 1, 0, x] - (140*G[0, 1, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + 
       (16*I)*Pi*G[1, 0, 1, 0, x] + (52*G[1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
       (140*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] - 
       (140*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] - 
       72*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] + 
       24*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 1, x] + 
       24*G[0, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] - 
       8*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
       ((-32*I)*Pi*G[1, x] - 32*Pi^2*G[1, x] + (24*I)*Pi*G[0, 1, x] + 
         (24*I)*Pi*G[1, 0, x] - 32*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] + 
         24*G[0, 1, 1, x] + 24*G[1, 0, 1, x] + 24*G[1, 1, 0, x])*
        RATIO[x^(-1)] + (3089*Zeta[3])/9 + ((302*I)/3)*Pi*Zeta[3] + 
       (229*Pi^2*Zeta[3])/9 - (1006*G[0, x]*Zeta[3])/9 + 
       (28*I)*Pi*G[0, x]*Zeta[3] - 32*G[1, x]*Zeta[3] - 
       (4*I)*Pi*G[1, x]*Zeta[3] - 28*G[0, 0, x]*Zeta[3] - 
       4*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-8*I)*Pi^3 - (94*Pi^4)/45 - ((32*I)/45)*Pi^5 + 
         ((7549*I)/108)*Pi*G[0, x] + (506*Pi^2*G[0, x])/9 + 
         ((41*I)/18)*Pi^3*G[0, x] + (14*Pi^4*G[0, x])/15 + 
         (7549*G[0, 0, x])/108 - ((310*I)/3)*Pi*G[0, 0, x] - 
         (217*Pi^2*G[0, 0, x])/6 + (5*I)*Pi^3*G[0, 0, x] - 
         (48*I)*Pi*G[0, 1, x] - (20*Pi^2*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi^3*G[0, 1, x] - (176*G[0, 0, 0, x])/3 + 
         ((188*I)/3)*Pi*G[0, 0, 0, x] + 12*Pi^2*G[0, 0, 0, x] - 
         48*G[0, 0, 1, x] - (52*I)*Pi*G[0, 0, 1, x] - 48*Pi^2*G[0, 0, 1, x] - 
         48*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 8*Pi^2*G[0, 1, 0, x] + 
         16*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, x] + 
         32*G[0, 0, 0, 1, x] + (64*I)*Pi*G[0, 0, 0, 1, x] + 
         32*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, x] - 
         96*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         72*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] + 48*Zeta[3] - (44*I)*Pi*Zeta[3] - 
         32*Pi^2*Zeta[3] + 64*G[0, x]*Zeta[3] + (22*I)*Pi*G[0, x]*Zeta[3] + 
         14*G[0, 0, x]*Zeta[3]) - 124*Zeta[5] + 
       RATIO[x]*(-96128/729 - ((18601*I)/162)*Pi + (59375*Pi^2)/1944 + 
         ((155*I)/9)*Pi^3 + (4507*Pi^4)/540 - ((10*I)/9)*Pi^5 - 
         (55879*G[0, x])/216 - ((4279*I)/27)*Pi*G[0, x] - 
         (472*Pi^2*G[0, x])/9 - ((49*I)/3)*Pi^3*G[0, x] - 
         (239*Pi^4*G[0, x])/60 - ((808*I)/27)*Pi*G[1, x] + 
         (316*Pi^2*G[1, x])/3 + (16*I)*Pi^3*G[1, x] + 2*Pi^4*G[1, x] + 
         16*G[0, 0, x] + ((308*I)/3)*Pi*G[0, 0, x] + 48*Pi^2*G[0, 0, x] - 
         ((16*I)/3)*Pi^3*G[0, 0, x] - (1240*G[0, 1, x])/27 - 
         ((40*I)/3)*Pi*G[0, 1, x] + (254*Pi^2*G[0, 1, x])/3 - 
         (2*I)*Pi^3*G[0, 1, x] - (1240*G[1, 0, x])/27 - 
         (168*I)*Pi*G[1, 0, x] - 22*Pi^2*G[1, 0, x] + ((10*I)/3)*Pi^3*
          G[1, 0, x] + 16*G[1, 1, x] - (52*I)*Pi*G[1, 1, x] - 
         (176*Pi^2*G[1, 1, x])/3 + (12*I)*Pi^3*G[1, 1, x] + 
         (176*G[0, 0, 0, x])/3 - ((236*I)/3)*Pi*G[0, 0, 0, x] - 
         16*Pi^2*G[0, 0, 0, x] + 48*G[0, 0, 1, x] - ((220*I)/3)*Pi*
          G[0, 0, 1, x] - (32*Pi^2*G[0, 0, 1, x])/3 + 48*G[0, 1, 0, x] - 
         ((80*I)/3)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/3 + 
         16*Pi^2*G[0, 1, 1, x] - (176*G[1, 0, 0, x])/3 + 
         ((140*I)/3)*Pi*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 0, x] - 
         48*G[1, 0, 1, x] + ((80*I)/3)*Pi*G[1, 0, 1, x] + 
         12*Pi^2*G[1, 0, 1, x] - 48*G[1, 1, 0, x] + ((176*I)/3)*Pi*
          G[1, 1, 0, x] + 20*Pi^2*G[1, 1, 0, x] + ((140*I)/3)*Pi*
          G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, 0, x] - 
         32*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
         32*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] - 
         (88*G[0, 0, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, 1, x] + 
         32*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] - 
         (140*G[0, 1, 0, 1, x])/3 - (140*G[0, 1, 1, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (140*G[0, 1, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 0, x] - (52*G[1, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 0, x] + 
         (140*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (140*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] + 
         16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 1, x] + 
         16*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] - 
         24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
         40*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] - 
         8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] - (3377*Zeta[3])/9 - ((332*I)/3)*Pi*Zeta[3] - 
         (85*Pi^2*Zeta[3])/9 - (20*G[0, x]*Zeta[3])/9 - 
         (48*I)*Pi*G[0, x]*Zeta[3] + 32*G[1, x]*Zeta[3] + 
         (4*I)*Pi*G[1, x]*Zeta[3] + 4*G[0, 1, x]*Zeta[3] + 
         4*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 124*Zeta[5]))) + 
   Nf*((-28767799/52488 - ((487208*I)/729)*Pi + (673990*Pi^2)/2187 + 
       ((20786*I)/243)*Pi^3 - (37291*Pi^4)/2430 - ((17*I)/10)*Pi^5 - 
       (193847*G[0, x])/729 - ((13766*I)/81)*Pi*G[0, x] - 
       (3655*Pi^2*G[0, x])/243 + ((34*I)/3)*Pi^3*G[0, x] - 
       (377*Pi^4*G[0, x])/135 + (240329*G[1, x])/2916 + 
       ((15449*I)/162)*Pi*G[1, x] - (22028*Pi^2*G[1, x])/243 - 
       ((973*I)/27)*Pi^3*G[1, x] + (608*Pi^4*G[1, x])/135 + 
       (2686*G[0, 0, x])/27 + ((5186*I)/27)*Pi*G[0, 0, x] - 
       (92*Pi^2*G[0, 0, x])/9 - ((80*I)/9)*Pi^3*G[0, 0, x] + 
       (56*G[0, 1, x])/27 + ((3128*I)/27)*Pi*G[0, 1, x] - 
       (410*Pi^2*G[0, 1, x])/9 - ((46*I)/9)*Pi^3*G[0, 1, x] + 
       (56*G[1, 0, x])/27 - ((1354*I)/27)*Pi*G[1, 0, x] + 
       42*Pi^2*G[1, 0, x] + ((52*I)/9)*Pi^3*G[1, 0, x] - (94*G[1, 1, x])/3 - 
       ((296*I)/9)*Pi*G[1, 1, x] + (352*Pi^2*G[1, 1, x])/9 + 
       ((106*I)/9)*Pi^3*G[1, 1, x] + 88*G[0, 0, 0, x] - 
       ((4*I)/9)*Pi*G[0, 0, 0, x] - (136*Pi^2*G[0, 0, 0, x])/9 + 
       (1886*G[0, 0, 1, x])/27 + ((32*I)/3)*Pi*G[0, 0, 1, x] - 
       (16*Pi^2*G[0, 0, 1, x])/3 + (1886*G[0, 1, 0, x])/27 - 
       ((272*I)/9)*Pi*G[0, 1, 0, x] + (56*Pi^2*G[0, 1, 0, x])/3 + 
       (218*G[0, 1, 1, x])/9 - ((68*I)/3)*Pi*G[0, 1, 1, x] + 
       (130*Pi^2*G[0, 1, 1, x])/9 - (2428*G[1, 0, 0, x])/27 - 
       ((356*I)/3)*Pi*G[1, 0, 0, x] + (128*Pi^2*G[1, 0, 0, x])/9 + 
       18*G[1, 0, 1, x] - ((80*I)/3)*Pi*G[1, 0, 1, x] - 
       (4*Pi^2*G[1, 0, 1, x])/3 + 18*G[1, 1, 0, x] + 
       ((40*I)/3)*Pi*G[1, 1, 0, x] - (116*Pi^2*G[1, 1, 0, x])/9 - 
       (350*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] - 
       (82*Pi^2*G[1, 1, 1, x])/9 - (880*G[0, 0, 0, 0, x])/9 - 
       (48*I)*Pi*G[0, 0, 0, 0, x] - (148*G[0, 0, 0, 1, x])/3 - 
       ((32*I)/3)*Pi*G[0, 0, 0, 1, x] - (148*G[0, 0, 1, 0, x])/3 + 
       ((176*I)/3)*Pi*G[0, 0, 1, 0, x] + 52*G[0, 0, 1, 1, x] - 
       (452*G[0, 1, 0, 0, x])/9 + ((88*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       12*G[0, 1, 0, 1, x] - ((8*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       12*G[0, 1, 1, 0, x] - (56*I)*Pi*G[0, 1, 1, 0, x] - 
       56*G[0, 1, 1, 1, x] - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       (104*G[1, 0, 0, 0, x])/3 + ((136*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (128*G[1, 0, 0, 1, x])/3 - (128*G[1, 0, 1, 0, x])/3 - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 
       ((40*I)/3)*Pi*G[1, 0, 1, 1, x] + (92*G[1, 1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 1, 0, 0, x] - (76*G[1, 1, 0, 1, x])/3 + 
       ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - (76*G[1, 1, 1, 0, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + (140*G[1, 1, 1, 1, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] - 
       (40*G[0, 0, 0, 1, 1, x])/3 + (160*G[0, 0, 1, 0, 0, x])/3 + 
       (32*G[0, 0, 1, 0, 1, x])/3 + (32*G[0, 0, 1, 1, 0, x])/3 - 
       (88*G[0, 0, 1, 1, 1, x])/3 + (248*G[0, 1, 0, 0, 0, x])/3 - 
       24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] - 
       56*G[0, 1, 1, 0, 0, x] - (64*G[0, 1, 1, 0, 1, x])/3 - 
       (64*G[0, 1, 1, 1, 0, x])/3 + (88*G[0, 1, 1, 1, 1, x])/3 + 
       (176*G[1, 0, 0, 0, 0, x])/3 + 32*G[1, 0, 0, 0, 1, x] + 
       32*G[1, 0, 0, 1, 0, x] - (56*G[1, 0, 0, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 + 
       8*G[1, 0, 1, 1, 1, x] - (64*G[1, 1, 0, 0, 0, x])/3 + 
       24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
       (8*G[1, 1, 0, 1, 1, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
       (40*G[1, 1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 1, 0, x])/3 - 
       16*G[1, 1, 1, 1, 1, x] + ((16*I)*Pi*G[1, x] - (50*Pi^2*G[1, x])/9 + 
         ((20*I)/3)*Pi*G[0, 1, x] + 16*G[1, 1, x] - ((8*I)/3)*Pi*G[1, 1, x] + 
         (20*G[0, 1, 1, x])/3 - (32*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2]^5*(10/9 - (10*RATIO[x])/9) + Log[mu2]^4*
        (10/3 + ((28*I)/9)*Pi - (22*G[1, x])/9 + 
         (-10/3 - ((28*I)/9)*Pi + (22*G[1, x])/9)*RATIO[x]) + 
       Log[mu2]^3*(-164/9 - ((4*I)/3)*Pi - (64*Pi^2)/27 - (484*G[0, x])/27 - 
         (8*I)*Pi*G[0, x] + (88*G[1, x])/27 - ((16*I)/9)*Pi*G[1, x] - 
         16*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] + 
         (164/9 + ((4*I)/3)*Pi + (64*Pi^2)/27 + (484*G[0, x])/27 + 
           (8*I)*Pi*G[0, x] - (88*G[1, x])/27 + ((16*I)/9)*Pi*G[1, x] + 
           16*G[0, 0, x] - 8*G[0, 1, x] - 8*G[1, 0, x])*RATIO[x]) + 
       (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] - 8*G[1, 1, x])*
        RATIO[x^2] - (1892*Zeta[3])/27 - ((416*I)/27)*Pi*Zeta[3] - 
       (98*Pi^2*Zeta[3])/9 + (64*G[0, x]*Zeta[3])/9 + 
       (68*I)*Pi*G[0, x]*Zeta[3] - (232*G[1, x]*Zeta[3])/9 - 
       ((208*I)/9)*Pi*G[1, x]*Zeta[3] + 120*G[0, 0, x]*Zeta[3] - 
       (176*G[0, 1, x]*Zeta[3])/3 - 48*G[1, 0, x]*Zeta[3] + 
       Log[mu2]^2*(-13504/81 - ((1019*I)/9)*Pi + (217*Pi^2)/9 + 
         ((5*I)/9)*Pi^3 - (338*G[0, x])/3 - ((550*I)/9)*Pi*G[0, x] + 
         (74*Pi^2*G[0, x])/9 + (487*G[1, x])/9 + ((298*I)/9)*Pi*G[1, x] - 
         7*Pi^2*G[1, x] - (92*G[0, 0, x])/3 + ((16*I)/3)*Pi*G[0, 0, x] + 
         (70*G[0, 1, x])/3 + (16*I)*Pi*G[0, 1, x] + (70*G[1, 0, x])/3 + 
         ((52*I)/3)*Pi*G[1, 0, x] + ((4*I)/3)*Pi*G[1, 1, x] + 
         60*G[0, 0, 0, x] - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 - 
         (4*G[0, 1, 1, x])/3 - (20*G[1, 0, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
         (((-44*I)/3)*Pi*G[0, x] + (20*Pi^2*G[0, x])/3 - (44*G[0, 0, x])/3 - 
           ((80*I)/3)*Pi*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
           ((10*I)/3)*Pi*G[1, 0, x] - 30*G[0, 0, 0, x] + (10*G[0, 0, 1, x])/
            3 + (10*G[0, 1, 0, x])/3 + (10*G[1, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x]*(13504/81 + ((887*I)/9)*Pi - 
           (157*Pi^2)/9 - ((5*I)/9)*Pi^3 + 98*G[0, x] + ((664*I)/9)*Pi*
            G[0, x] - (194*Pi^2*G[0, x])/9 - (487*G[1, x])/9 - 
           ((268*I)/9)*Pi*G[1, x] + 7*Pi^2*G[1, x] + 40*G[0, 0, x] + 
           (48*I)*Pi*G[0, 0, x] - 20*G[0, 1, x] - ((68*I)/3)*Pi*G[0, 1, x] - 
           20*G[1, 0, x] - (24*I)*Pi*G[1, 0, x] - ((4*I)/3)*Pi*G[1, 1, x] + 
           (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 - (16*Zeta[3])/9) + 
         (16*Zeta[3])/9) + Log[mu2]*(-1413773/2916 - ((25937*I)/54)*Pi + 
         (42221*Pi^2)/243 + ((287*I)/9)*Pi^3 - (227*Pi^4)/54 - 
         (21992*G[0, x])/81 - ((508*I)/3)*Pi*G[0, x] + (140*Pi^2*G[0, x])/9 + 
         ((100*I)/9)*Pi^3*G[0, x] + (20189*G[1, x])/162 + 
         (118*I)*Pi*G[1, x] - (551*Pi^2*G[1, x])/9 - ((118*I)/9)*Pi^3*
          G[1, x] + (308*G[0, 0, x])/9 + ((280*I)/3)*Pi*G[0, 0, x] - 
         4*Pi^2*G[0, 0, x] + (196*G[0, 1, x])/9 + (76*I)*Pi*G[0, 1, x] - 
         (232*Pi^2*G[0, 1, x])/9 + (196*G[1, 0, x])/9 + 
         ((40*I)/3)*Pi*G[1, 0, x] + (56*Pi^2*G[1, 0, x])/9 - 12*G[1, 1, x] - 
         ((52*I)/3)*Pi*G[1, 1, x] + (40*Pi^2*G[1, 1, x])/3 + 
         (440*G[0, 0, 0, x])/3 + ((104*I)/3)*Pi*G[0, 0, 0, x] + 
         8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - ((64*I)/3)*Pi*G[0, 1, 0, x] + 
         (64*G[0, 1, 1, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, x] - 
         (124*G[1, 0, 0, x])/3 - (72*I)*Pi*G[1, 0, 0, x] + 8*G[1, 0, 1, x] - 
         ((32*I)/3)*Pi*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         (76*G[1, 1, 1, x])/3 - ((8*I)/3)*Pi*G[1, 1, 1, x] - 
         80*G[0, 0, 0, 0, x] - (16*G[0, 0, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 0, x])/3 + (56*G[0, 0, 1, 1, x])/3 - 
         (88*G[0, 1, 0, 0, x])/3 + (64*G[0, 1, 0, 1, x])/3 + 
         (64*G[0, 1, 1, 0, x])/3 - (64*G[0, 1, 1, 1, x])/3 - 
         (136*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 - 
         (40*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
         (40*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 1, x])/3 - 
         (40*G[1, 1, 1, 0, x])/3 + 8*G[1, 1, 1, 1, x] + 
         ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-1)] - 
         (1064*Zeta[3])/27 - ((164*I)/9)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/
          3 + (224*G[1, x]*Zeta[3])/9 + RATIO[x]*(1413773/2916 + 
           ((20633*I)/54)*Pi - (28235*Pi^2)/243 - (21*I)*Pi^3 + 
           (1063*Pi^4)/270 + (14036*G[0, x])/81 + ((1876*I)/9)*Pi*G[0, x] - 
           (298*Pi^2*G[0, x])/3 - ((200*I)/9)*Pi^3*G[0, x] - 
           (20189*G[1, x])/162 - ((362*I)/3)*Pi*G[1, x] + (499*Pi^2*G[1, x])/
            9 + ((94*I)/9)*Pi^3*G[1, x] + (260*G[0, 0, x])/9 + 
           ((188*I)/3)*Pi*G[0, 0, x] - (88*Pi^2*G[0, 0, x])/3 - 
           (148*G[0, 1, x])/9 - ((160*I)/3)*Pi*G[0, 1, x] + 
           (112*Pi^2*G[0, 1, x])/3 - (148*G[1, 0, x])/9 - 
           ((68*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] + 
           ((40*I)/3)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 - 
           (88*G[0, 0, 0, x])/3 - ((256*I)/3)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           ((16*I)/3)*Pi*G[0, 1, 0, x] - (76*G[0, 1, 1, x])/3 + 
           ((32*I)/3)*Pi*G[0, 1, 1, x] + (88*G[1, 0, 0, x])/3 + 
           (72*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] + ((8*I)/3)*Pi*
            G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
           (76*G[1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, x] - 
           80*G[0, 0, 0, 0, x] - (16*G[0, 0, 0, 1, x])/3 - 
           (16*G[0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 1, x])/3 + 
           (56*G[0, 1, 0, 0, x])/3 - (40*G[0, 1, 0, 1, x])/3 - 
           (40*G[0, 1, 1, 0, x])/3 + (64*G[0, 1, 1, 1, x])/3 + 
           (200*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
           (16*G[1, 0, 1, 0, x])/3 - (8*G[1, 0, 1, 1, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 + (40*G[1, 1, 0, 1, x])/3 + 
           (40*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + (200*Zeta[3])/27 + 
           ((20*I)/9)*Pi*Zeta[3] + (116*G[0, x]*Zeta[3])/3 - 
           (80*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*(((-10*I)/3)*Pi^3 + 
           (2*Pi^4)/15 - ((920*I)/9)*Pi*G[0, x] + (518*Pi^2*G[0, x])/9 + 
           ((50*I)/9)*Pi^3*G[0, x] + ((4*I)/3)*Pi^3*G[1, x] - 
           (920*G[0, 0, x])/9 - ((356*I)/3)*Pi*G[0, 0, x] + 
           (50*Pi^2*G[0, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, x] - 
           (52*Pi^2*G[0, 1, x])/9 + ((52*I)/3)*Pi*G[1, 0, x] - 
           (52*Pi^2*G[1, 0, x])/9 - (260*G[0, 0, 0, x])/3 + 
           ((76*I)/3)*Pi*G[0, 0, 0, x] - (8*G[0, 0, 1, x])/3 + 
           (8*I)*Pi*G[0, 0, 1, x] - (8*G[0, 1, 0, x])/3 + 
           (8*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 80*G[0, 0, 0, 0, x] + 
           (16*G[0, 0, 0, 1, x])/3 + (16*G[0, 0, 1, 0, x])/3 - 
           4*G[0, 0, 1, 1, x] + (16*G[0, 1, 0, 0, x])/3 - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - (32*G[1, 0, 0, 0, x])/
            3 + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
           4*G[1, 1, 0, 0, x] + 20*Zeta[3] + (8*I)*Pi*Zeta[3] - 
           8*G[1, x]*Zeta[3])) + RATIO[x]*(28767799/52488 + 
         ((353990*I)/729)*Pi - (373237*Pi^2)/2187 - ((11102*I)/243)*Pi^3 + 
         (30721*Pi^4)/2430 + ((367*I)/270)*Pi^5 + (60629*G[0, x])/729 + 
         ((14036*I)/81)*Pi*G[0, x] - (31589*Pi^2*G[0, x])/243 - 
         ((1108*I)/27)*Pi^3*G[0, x] + (1099*Pi^4*G[0, x])/135 - 
         (240329*G[1, x])/2916 - ((20189*I)/162)*Pi*G[1, x] + 
         (20192*Pi^2*G[1, x])/243 + ((655*I)/27)*Pi^3*G[1, x] - 
         (62*Pi^4*G[1, x])/15 + (70*G[0, 0, x])/3 - (14*I)*Pi*G[0, 0, x] + 
         (64*Pi^2*G[0, 0, x])/9 - (8*I)*Pi^3*G[0, 0, x] - (70*G[0, 1, x])/3 - 
         ((136*I)/3)*Pi*G[0, 1, x] + (172*Pi^2*G[0, 1, x])/3 + 
         ((170*I)/9)*Pi^3*G[0, 1, x] - (70*G[1, 0, x])/3 + 
         ((238*I)/9)*Pi*G[1, 0, x] - (244*Pi^2*G[1, 0, x])/9 + 
         (70*G[1, 1, x])/3 + ((296*I)/9)*Pi*G[1, 1, x] - 
         (112*Pi^2*G[1, 1, x])/3 - ((98*I)/9)*Pi^3*G[1, 1, x] - 
         (620*G[0, 0, 0, x])/9 - ((328*I)/3)*Pi*G[0, 0, 0, x] + 
         (268*Pi^2*G[0, 0, 0, x])/9 + 26*G[0, 0, 1, x] - 
         ((64*I)/3)*Pi*G[0, 0, 1, x] + (28*Pi^2*G[0, 0, 1, x])/3 + 
         26*G[0, 1, 0, x] - (16*I)*Pi*G[0, 1, 0, x] - 
         (140*Pi^2*G[0, 1, 0, x])/9 - (494*G[0, 1, 1, x])/9 + 
         ((16*I)/3)*Pi*G[0, 1, 1, x] - 18*Pi^2*G[0, 1, 1, x] + 
         (572*G[1, 0, 0, x])/9 + (96*I)*Pi*G[1, 0, 0, x] - 
         (188*Pi^2*G[1, 0, 0, x])/9 - (62*G[1, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/9 - 
         (62*G[1, 1, 0, x])/3 + ((88*I)/3)*Pi*G[1, 1, 0, x] + 
         (20*Pi^2*G[1, 1, 0, x])/3 + (446*G[1, 1, 1, x])/9 + 
         (8*I)*Pi*G[1, 1, 1, x] + (82*Pi^2*G[1, 1, 1, x])/9 - 
         (152*G[0, 0, 0, 0, x])/3 + ((112*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (88*G[0, 0, 0, 1, x])/3 + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         (88*G[0, 0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 1, x] + (4*G[0, 1, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 1, 0, 0, x] - (88*G[0, 1, 0, 1, x])/3 + 
         ((32*I)/3)*Pi*G[0, 1, 0, 1, x] - (88*G[0, 1, 1, 0, x])/3 + 
         60*G[0, 1, 1, 1, x] + ((16*I)/3)*Pi*G[0, 1, 1, 1, x] + 
         (112*G[1, 0, 0, 0, x])/3 - ((112*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (88*G[1, 0, 0, 1, x])/3 - (16*I)*Pi*G[1, 0, 0, 1, x] + 
         (88*G[1, 0, 1, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (28*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 0, x] + (88*G[1, 1, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[1, 1, 0, 1, x] + (88*G[1, 1, 1, 0, x])/3 - 
         (140*G[1, 1, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 1, x] + 
         96*G[0, 0, 0, 0, 0, x] + (64*G[0, 0, 0, 0, 1, x])/3 + 
         (64*G[0, 0, 0, 1, 0, x])/3 + (32*G[0, 0, 1, 0, 0, x])/3 - 
         (32*G[0, 0, 1, 0, 1, x])/3 - (32*G[0, 0, 1, 1, 0, x])/3 + 
         (64*G[0, 0, 1, 1, 1, x])/3 - 24*G[0, 1, 0, 0, 0, x] + 
         (64*G[0, 1, 0, 0, 1, x])/3 + (64*G[0, 1, 0, 1, 0, x])/3 + 
         (8*G[0, 1, 0, 1, 1, x])/3 + (40*G[0, 1, 1, 0, 1, x])/3 + 
         (40*G[0, 1, 1, 1, 0, x])/3 - (88*G[0, 1, 1, 1, 1, x])/3 - 
         (248*G[1, 0, 0, 0, 0, x])/3 - (64*G[1, 0, 0, 0, 1, x])/3 - 
         (64*G[1, 0, 0, 1, 0, x])/3 - (32*G[1, 0, 1, 0, 0, x])/3 + 
         (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
         8*G[1, 0, 1, 1, 1, x] + (32*G[1, 1, 0, 0, 0, x])/3 - 
         (64*G[1, 1, 0, 0, 1, x])/3 - (64*G[1, 1, 0, 1, 0, x])/3 - 
         (8*G[1, 1, 0, 1, 1, x])/3 - (40*G[1, 1, 1, 0, 1, x])/3 - 
         (40*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
         (500*Zeta[3])/27 - ((436*I)/27)*Pi*Zeta[3] + (74*Pi^2*Zeta[3])/9 - 
         44*G[0, x]*Zeta[3] + (4*I)*Pi*G[0, x]*Zeta[3] + 
         (592*G[1, x]*Zeta[3])/9 + ((112*I)/9)*Pi*G[1, x]*Zeta[3] - 
         96*G[0, 0, x]*Zeta[3] + (112*G[0, 1, x]*Zeta[3])/3 + 
         64*G[1, 0, x]*Zeta[3] - (16*G[1, 1, x]*Zeta[3])/3 - 
         (272*Zeta[5])/9) + RATIO[(1 - x)^(-1)]*(((-109*I)/9)*Pi^3 + 
         (5*Pi^4)/54 + ((23*I)/135)*Pi^5 - ((5636*I)/27)*Pi*G[0, x] + 
         (3611*Pi^2*G[0, x])/27 + ((662*I)/27)*Pi^3*G[0, x] - 
         (361*Pi^4*G[0, x])/135 + (4*I)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/27 - 
         (5636*G[0, 0, x])/27 - ((4498*I)/27)*Pi*G[0, 0, x] + 
         (46*Pi^2*G[0, 0, x])/3 + ((76*I)/9)*Pi^3*G[0, 0, x] - 
         ((898*I)/27)*Pi*G[0, 1, x] - (110*Pi^2*G[0, 1, x])/9 - 
         ((62*I)/9)*Pi^3*G[0, 1, x] + ((1064*I)/27)*Pi*G[1, 0, x] - 
         (140*Pi^2*G[1, 0, x])/9 - ((26*I)/9)*Pi^3*G[1, 0, x] - 
         ((4*I)/9)*Pi^3*G[1, 1, x] - (280*G[0, 0, 0, x])/9 + 
         ((776*I)/9)*Pi*G[0, 0, 0, x] - (22*Pi^2*G[0, 0, 0, x])/3 - 
         (898*G[0, 0, 1, x])/27 + ((8*I)/3)*Pi*G[0, 0, 1, x] - 
         2*Pi^2*G[0, 0, 1, x] - (898*G[0, 1, 0, x])/27 + 
         ((64*I)/9)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/9 + 
         (8*I)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/9 + 
         (1064*G[1, 0, 0, x])/27 + (10*Pi^2*G[1, 0, 0, x])/3 + 
         (12*I)*Pi*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/9 - 
         (12*I)*Pi*G[1, 1, 0, x] + (28*Pi^2*G[1, 1, 0, x])/9 + 
         (1196*G[0, 0, 0, 0, x])/9 + ((16*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         40*G[0, 0, 0, 1, x] - ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
         40*G[0, 0, 1, 0, x] - ((80*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (104*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 0, x])/9 - 
         ((68*I)/3)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (88*G[1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         12*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         60*G[0, 0, 0, 0, 0, x] - (44*G[0, 0, 0, 0, 1, x])/3 - 
         (44*G[0, 0, 0, 1, 0, x])/3 + (20*G[0, 0, 0, 1, 1, x])/3 - 
         32*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         (88*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, 1, 0, x])/3 - (4*G[0, 1, 0, 1, 1, x])/3 + 
         28*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] - 
         (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 + 
         (28*G[1, 0, 0, 1, 1, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 - 
         (20*G[1, 0, 1, 0, 1, x])/3 - (20*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, 1, x])/3 - 
         (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
         (218*Zeta[3])/3 + ((148*I)/9)*Pi*Zeta[3] + (4*Pi^2*Zeta[3])/3 + 
         (316*G[0, x]*Zeta[3])/9 - (36*I)*Pi*G[0, x]*Zeta[3] - 
         24*G[1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, x]*Zeta[3] - 
         12*G[0, 0, x]*Zeta[3] + (32*G[0, 1, x]*Zeta[3])/3 - 
         8*G[1, 0, x]*Zeta[3] + (8*G[1, 1, x]*Zeta[3])/3 - 16*Zeta[5]) + 
       (560*Zeta[5])/9)/Nc + Nc*(-22674005/52488 - ((799073*I)/1944)*Pi + 
       (1659193*Pi^2)/17496 + ((65*I)/2)*Pi^3 - (944*Pi^4)/405 - 
       (I/540)*Pi^5 + (124*Pi^6)/945 - (301231*G[0, x])/1458 + 
       ((3217*I)/81)*Pi*G[0, x] + (30961*Pi^2*G[0, x])/486 + 
       ((8*I)/3)*Pi^3*G[0, x] + (8*Pi^4*G[0, x])/45 - 4*G[1, x] + 
       ((14*I)/3)*Pi*G[1, x] + (553*Pi^2*G[1, x])/27 - 
       ((68*I)/9)*Pi^3*G[1, x] - (28*Pi^4*G[1, x])/15 + 
       (32101*G[0, 0, x])/162 - ((712*I)/27)*Pi*G[0, 0, x] - 
       (85*Pi^2*G[0, 0, x])/3 - ((10*I)/9)*Pi^3*G[0, 0, x] + 
       (88*G[0, 1, x])/3 + ((806*I)/27)*Pi*G[0, 1, x] + 8*Pi^2*G[0, 1, x] + 
       ((200*I)/9)*Pi^3*G[0, 1, x] + (4*Pi^4*G[0, 1, x])/15 + 
       (88*G[1, 0, x])/3 - ((4534*I)/27)*Pi*G[1, 0, x] - 
       (100*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] - (74*G[1, 1, x])/3 - 
       ((94*I)/3)*Pi*G[1, 1, x] - (128*Pi^2*G[1, 1, x])/9 - 
       ((52*I)/9)*Pi^3*G[1, 1, x] - 64*G[0, 0, 0, x] + 
       ((320*I)/9)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 - 
       (202*G[0, 0, 1, x])/3 - ((56*I)/3)*Pi*G[0, 0, 1, x] + 
       (140*Pi^2*G[0, 0, 1, x])/9 - ((16*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (202*G[0, 1, 0, x])/3 + ((142*I)/9)*Pi*G[0, 1, 0, x] + 
       (100*Pi^2*G[0, 1, 0, x])/9 - ((8*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (280*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] - 
       (128*Pi^2*G[0, 1, 1, x])/9 - (1252*G[1, 0, 0, x])/9 + 
       ((92*I)/3)*Pi*G[1, 0, 0, x] + (26*Pi^2*G[1, 0, 0, x])/3 - 
       (98*G[1, 0, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, x] + 
       (4*Pi^2*G[1, 0, 1, x])/3 - (98*G[1, 1, 0, x])/3 + 
       ((392*I)/3)*Pi*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 + 
       (16*G[1, 1, 1, x])/3 + ((88*I)/3)*Pi*G[1, 1, 1, x] + 
       (16*Pi^2*G[1, 1, 1, x])/3 + (128*G[0, 0, 0, 0, x])/9 - 
       (8*I)*Pi*G[0, 0, 0, 0, x] + (128*G[0, 0, 0, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 0, 0, 1, x] + (128*G[0, 0, 1, 0, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (16*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (124*G[0, 0, 1, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, 1, x] + 
       (346*G[0, 1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (8*Pi^2*G[0, 1, 0, 0, x])/3 - (8*G[0, 1, 0, 1, x])/3 + 
       ((80*I)/3)*Pi*G[0, 1, 0, 1, x] - (8*G[0, 1, 1, 0, x])/3 - 
       ((208*I)/3)*Pi*G[0, 1, 1, 0, x] - (56*G[0, 1, 1, 1, x])/3 + 
       ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + (68*G[1, 0, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 0, 0, 0, x] + (88*G[1, 0, 0, 1, x])/3 - 
       ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (88*G[1, 0, 1, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - (124*G[1, 0, 1, 1, x])/3 + 
       (340*G[1, 1, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       (88*G[1, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (88*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 1, x] - 
       8*G[0, 0, 0, 1, 0, x] - (16*G[0, 0, 0, 1, 1, x])/3 - 
       (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 + 
       (32*I)*Pi*G[0, 0, 1, 1, 0, x] + (128*G[0, 0, 1, 1, 1, x])/3 + 
       (8*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
       (32*G[0, 1, 0, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (80*G[0, 1, 0, 1, 1, x])/3 - (224*G[0, 1, 1, 0, 0, x])/3 + 
       16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       16*G[0, 1, 1, 1, 1, x] + (8*G[1, 0, 0, 0, 0, x])/3 - 
       (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 - 
       (8*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
       (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
       (16*G[1, 1, 0, 1, 1, x])/3 - 16*G[1, 1, 1, 0, 1, x] - 
       16*G[1, 1, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, 0, 0, x] + Log[mu2]^5*(-5/9 + (5*RATIO[x])/9) + 
       Log[mu2]^4*(2 - (I/3)*Pi + (22*G[0, x])/9 + 
         (-2 + (I/3)*Pi - (22*G[0, x])/9)*RATIO[x]) + 
       Log[mu2]^3*(473/27 + ((170*I)/27)*Pi - (4*Pi^2)/9 - (46*G[0, x])/27 + 
         (4*I)*Pi*G[0, x] - ((8*I)/3)*Pi*G[1, x] - (28*G[0, 0, x])/9 - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (((14*I)/9)*Pi*G[0, x] + 
           (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-473/27 - ((128*I)/27)*Pi + (4*Pi^2)/9 + (88*G[0, x])/27 - 
           ((64*I)/9)*Pi*G[0, x] + ((8*I)/3)*Pi*G[1, x] + (8*G[0, 1, x])/3 + 
           (8*G[1, 0, x])/3)*RATIO[x]) + (4*Pi^2 + 8*G[0, 0, x] - 
         8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x^2] - 
       (18313*Zeta[3])/81 - ((4222*I)/27)*Pi*Zeta[3] + (85*Pi^2*Zeta[3])/3 + 
       (382*G[0, x]*Zeta[3])/9 - (4*I)*Pi*G[0, x]*Zeta[3] + 
       156*G[1, x]*Zeta[3] + ((104*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (196*G[0, 0, x]*Zeta[3])/9 - (320*G[0, 1, x]*Zeta[3])/3 - 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] - 
       (32*G[1, 1, x]*Zeta[3])/3 + 32*G[0, 0, 1, x]*Zeta[3] - 
       16*G[0, 1, 0, x]*Zeta[3] + 32*Zeta[3]^2 + RATIO[x^(-1)]*
        (((136*I)/3)*Pi*G[1, x] - (50*Pi^2*G[1, x])/9 + (16*I)*Pi^3*G[1, x] + 
         ((20*I)/3)*Pi*G[0, 1, x] + 16*Pi^2*G[1, 0, x] + (136*G[1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, x] + (20*G[0, 1, 1, x])/3 - 
         (96*I)*Pi*G[1, 1, 0, x] - (32*G[1, 1, 1, x])/3 - 
         96*G[1, 1, 0, 0, x] - 96*G[1, x]*Zeta[3]) + 
       Log[mu2]^2*(203/108 - ((59*I)/9)*Pi - (19*Pi^2)/3 - ((5*I)/9)*Pi^3 - 
         (532*G[0, x])/9 - ((4*I)/9)*Pi*G[0, x] - (5*Pi^2*G[0, x])/9 - 
         ((20*I)/3)*Pi*G[1, x] + 8*Pi^2*G[1, x] + (34*G[0, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, x] - (20*G[0, 1, x])/3 - (8*I)*Pi*G[0, 1, x] - 
         (20*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 + 
         (4*G[1, 0, 0, x])/3 + ((-5*I)*Pi*G[0, x] - (38*Pi^2*G[0, x])/9 - 
           5*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 0, x] - (4*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] - (74*Zeta[3])/9 + 
         RATIO[x]*(-203/108 + ((14*I)/9)*Pi + (19*Pi^2)/9 + ((5*I)/9)*Pi^3 + 
           (487*G[0, x])/9 + ((148*I)/9)*Pi*G[0, x] + 9*Pi^2*G[0, x] + 
           ((20*I)/3)*Pi*G[1, x] - 8*Pi^2*G[1, x] + ((4*I)/3)*Pi*G[0, 0, x] + 
           (20*G[0, 1, x])/3 + (8*I)*Pi*G[0, 1, x] + (20*G[1, 0, x])/3 + 
           ((20*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, x])/3 + (74*Zeta[3])/9)) + 
       Log[mu2]*(-1168967/5832 - ((14905*I)/81)*Pi + (5197*Pi^2)/243 + 
         (I/3)*Pi^3 + (59*Pi^4)/108 - (30419*G[0, x])/162 - 
         ((254*I)/27)*Pi*G[0, x] + (67*Pi^2*G[0, x])/3 + 
         ((2*I)/9)*Pi^3*G[0, x] - ((4*I)/27)*Pi*G[1, x] + 22*Pi^2*G[1, x] + 
         (8*I)*Pi^3*G[1, x] + (2834*G[0, 0, x])/27 - ((56*I)/3)*Pi*
          G[0, 0, x] - (4*Pi^2*G[0, 0, x])/3 + (104*G[0, 1, x])/27 - 
         ((28*I)/3)*Pi*G[0, 1, x] + (52*Pi^2*G[0, 1, x])/3 + 
         (104*G[1, 0, x])/27 - ((140*I)/3)*Pi*G[1, 0, x] - 4*G[1, 1, x] - 
         (12*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 - 
         (64*G[0, 0, 0, x])/3 + ((32*I)/3)*Pi*G[0, 0, 0, x] - 
         20*G[0, 0, 1, x] - ((64*I)/3)*Pi*G[0, 0, 1, x] - 20*G[0, 1, 0, x] - 
         ((32*I)/3)*Pi*G[0, 1, 0, x] + 24*G[0, 1, 1, x] - 
         (64*G[1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, x] - 
         12*G[1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - (88*G[0, 0, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
         (16*G[1, 0, 1, 1, x])/3 + (32*G[1, 1, 0, 1, x])/3 + 
         (32*G[1, 1, 1, 0, x])/3 + ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*
          RATIO[x^(-1)] - (2704*Zeta[3])/27 - ((92*I)/3)*Pi*Zeta[3] + 
         (160*G[0, x]*Zeta[3])/9 + 8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          ((2*I)*Pi^3 + Pi^4/45 - ((1381*I)/27)*Pi*G[0, x] - 
           (76*Pi^2*G[0, x])/9 - ((34*I)/9)*Pi^3*G[0, x] - 
           (1381*G[0, 0, x])/27 + ((82*I)/3)*Pi*G[0, 0, x] + 
           (14*Pi^2*G[0, 0, x])/3 + (12*I)*Pi*G[0, 1, x] - 
           (4*Pi^2*G[0, 1, x])/3 + (76*G[0, 0, 0, x])/3 - 
           ((44*I)/3)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
           (16*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
           8*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
           12*Zeta[3] + (8*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3]) + 
         RATIO[x]*(1168967/5832 + ((9790*I)/81)*Pi - (6925*Pi^2)/243 - 
           ((73*I)/9)*Pi^3 - (143*Pi^4)/108 + (20189*G[0, x])/162 + 
           ((3034*I)/27)*Pi*G[0, x] - (79*Pi^2*G[0, x])/9 + 
           ((22*I)/3)*Pi^3*G[0, x] + ((112*I)/27)*Pi*G[1, x] - 
           (70*Pi^2*G[1, x])/3 - (8*I)*Pi^3*G[1, x] - 4*G[0, 0, x] - 
           ((112*I)/3)*Pi*G[0, 0, x] - 8*Pi^2*G[0, 0, x] + 
           (220*G[0, 1, x])/27 + ((4*I)/3)*Pi*G[0, 1, x] - 
           (56*Pi^2*G[0, 1, x])/3 + (220*G[1, 0, x])/27 + 
           ((152*I)/3)*Pi*G[1, 0, x] - 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           (32*Pi^2*G[1, 1, x])/3 - (76*G[0, 0, 0, x])/3 + 
           ((56*I)/3)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           ((40*I)/3)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           ((8*I)/3)*Pi*G[0, 1, 0, x] + (76*G[1, 0, 0, x])/3 - 
           ((32*I)/3)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           ((32*I)/3)*Pi*G[1, 1, 0, x] - ((32*I)/3)*Pi*G[1, 1, 1, x] + 
           8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
           (16*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 0, x] + 
           (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
           (32*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] + (16*G[1, 0, 1, 1, x])/3 - 
           (32*G[1, 1, 0, 1, x])/3 - (32*G[1, 1, 1, 0, x])/3 + 
           (2920*Zeta[3])/27 + ((116*I)/3)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/
            9 - 8*G[1, x]*Zeta[3])) + RATIO[x]*(22674005/52488 + 
         ((542099*I)/1944)*Pi - (1727881*Pi^2)/17496 - ((775*I)/27)*Pi^3 + 
         (986*Pi^4)/405 - ((47*I)/108)*Pi^5 + (217001*G[0, x])/2916 + 
         ((20189*I)/162)*Pi*G[0, x] - (8726*Pi^2*G[0, x])/243 + 
         ((53*I)/27)*Pi^3*G[0, x] - (98*Pi^4*G[0, x])/135 + 4*G[1, x] - 
         (601*Pi^2*G[1, x])/27 - (12*I)*Pi^3*G[1, x] + (4*Pi^4*G[1, x])/3 - 
         (86*G[0, 0, x])/3 - ((716*I)/9)*Pi*G[0, 0, x] - 
         (6*I)*Pi^3*G[0, 0, x] + (86*G[0, 1, x])/3 - ((482*I)/27)*Pi*
          G[0, 1, x] - (76*Pi^2*G[0, 1, x])/3 - ((76*I)/9)*Pi^3*G[0, 1, x] + 
         (86*G[1, 0, x])/3 + ((2260*I)/27)*Pi*G[1, 0, x] - 
         (20*Pi^2*G[1, 0, x])/3 + ((10*I)/3)*Pi^3*G[1, 0, x] - 
         (86*G[1, 1, x])/3 + (22*I)*Pi*G[1, 1, x] + (56*Pi^2*G[1, 1, x])/3 + 
         ((52*I)/9)*Pi^3*G[1, 1, x] - (446*G[0, 0, 0, x])/9 + 
         ((152*I)/3)*Pi*G[0, 0, 0, x] + (14*Pi^2*G[0, 0, 0, x])/9 - 
         26*G[0, 0, 1, x] + ((64*I)/3)*Pi*G[0, 0, 1, x] - 
         4*Pi^2*G[0, 0, 1, x] - 26*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] + 
         (28*Pi^2*G[0, 1, 0, x])/9 + (16*I)*Pi*G[0, 1, 1, x] + 
         (32*Pi^2*G[0, 1, 1, x])/3 + (494*G[1, 0, 0, x])/9 - 
         ((112*I)/3)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 + 
         (62*G[1, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, x] - 
         (4*Pi^2*G[1, 0, 1, x])/3 + (62*G[1, 1, 0, x])/3 - 
         ((88*I)/3)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/3 + 
         (16*G[1, 1, 1, x])/3 - ((88*I)/3)*Pi*G[1, 1, 1, x] - 
         (16*Pi^2*G[1, 1, 1, x])/3 + (140*G[0, 0, 0, 0, x])/3 - 
         ((80*I)/3)*Pi*G[0, 0, 0, 0, x] + (88*G[0, 0, 0, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 0, 0, 1, x] + (88*G[0, 0, 1, 0, x])/3 + 
         ((64*I)/3)*Pi*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 
         ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - (4*G[0, 1, 0, 0, x])/3 + 
         (88*G[0, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + 
         (88*G[0, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (40*G[0, 1, 1, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (100*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 0, x] - 
         (88*G[1, 0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         (88*G[1, 0, 1, 0, x])/3 - ((64*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (28*G[1, 0, 1, 1, x])/3 - 12*G[1, 1, 0, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, 0, x] - (88*G[1, 1, 0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - (88*G[1, 1, 1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         16*G[0, 0, 0, 0, 0, x] - (56*G[0, 0, 0, 0, 1, x])/3 - 
         (56*G[0, 0, 0, 1, 0, x])/3 + (40*G[0, 0, 1, 0, 0, x])/3 - 
         (32*G[0, 0, 1, 1, 1, x])/3 + (56*G[0, 1, 0, 0, 0, x])/3 - 
         (32*G[0, 1, 0, 0, 1, x])/3 - (32*G[0, 1, 0, 1, 0, x])/3 + 
         (16*G[0, 1, 0, 1, 1, x])/3 - 16*G[0, 1, 1, 0, 1, x] - 
         16*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] - 
         (8*G[1, 0, 0, 0, 0, x])/3 + (56*G[1, 0, 0, 0, 1, x])/3 + 
         (56*G[1, 0, 0, 1, 0, x])/3 - (40*G[1, 0, 1, 0, 0, x])/3 - 
         (16*G[1, 0, 1, 1, 1, x])/3 + (32*G[1, 1, 0, 0, 1, x])/3 + 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
         (14245*Zeta[3])/81 + ((568*I)/27)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/3 - 
         (832*G[0, x]*Zeta[3])/9 + ((224*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
         16*G[0, 0, x]*Zeta[3] - (128*G[0, 1, x]*Zeta[3])/3 + 
         16*G[1, 0, x]*Zeta[3] + (32*G[1, 1, x]*Zeta[3])/3 - 
         (764*Zeta[5])/9) + (188*Zeta[5])/9 + RATIO[(1 - x)^(-1)]*
        (((25*I)/9)*Pi^3 - (169*Pi^4)/270 + ((16*I)/135)*Pi^5 - 
         (248*Pi^6)/945 - ((33541*I)/324)*Pi*G[0, x] - (196*Pi^2*G[0, x])/
          27 + (I/54)*Pi^3*G[0, x] + (37*Pi^4*G[0, x])/135 - 
         (33541*G[0, 0, x])/324 + ((1523*I)/27)*Pi*G[0, 0, x] + 
         (359*Pi^2*G[0, 0, x])/18 + ((32*I)/9)*Pi^3*G[0, 0, x] + 
         (38*I)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/9 - 
         ((32*I)/9)*Pi^3*G[0, 1, x] - (8*Pi^4*G[0, 1, x])/15 + 
         ((64*I)/3)*Pi*G[1, 0, x] + (626*G[0, 0, 0, x])/9 - 
         ((430*I)/9)*Pi*G[0, 0, 0, x] - (10*Pi^2*G[0, 0, 0, x])/9 + 
         38*G[0, 0, 1, x] + ((128*I)/3)*Pi*G[0, 0, 1, x] - 
         (124*Pi^2*G[0, 0, 1, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 1, x] + 
         38*G[0, 1, 0, x] - ((194*I)/9)*Pi*G[0, 1, 0, x] - 
         (16*Pi^2*G[0, 1, 0, x])/9 + ((16*I)/3)*Pi^3*G[0, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, x] + (40*Pi^2*G[0, 1, 1, x])/9 + 
         (64*G[1, 0, 0, x])/3 - (322*G[0, 0, 0, 0, x])/9 + 
         ((52*I)/3)*Pi*G[0, 0, 0, 0, x] - (112*G[0, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, 1, x] - (112*G[0, 0, 1, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + (32*Pi^2*G[0, 0, 1, 0, x])/3 + 
         68*G[0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
         (194*G[0, 1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         (16*Pi^2*G[0, 1, 0, 0, x])/3 - 12*G[0, 1, 0, 1, x] - 
         (32*I)*Pi*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] + 
         (40*G[0, 0, 0, 0, 1, x])/3 + (40*G[0, 0, 0, 1, 0, x])/3 + 
         (32*G[0, 0, 0, 1, 1, x])/3 - (20*G[0, 0, 1, 0, 0, x])/3 + 
         (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
         (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] - 
         (32*G[0, 1, 0, 0, 0, x])/3 - (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] + (16*G[0, 1, 1, 0, 0, x])/3 - 
         64*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
         (50*Zeta[3])/3 + ((880*I)/9)*Pi*Zeta[3] - (44*Pi^2*Zeta[3])/3 + 
         (160*G[0, x]*Zeta[3])/9 - ((94*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (26*G[0, 0, x]*Zeta[3])/9 + (200*G[0, 1, x]*Zeta[3])/3 + 
         (32*I)*Pi*G[0, 1, x]*Zeta[3] - 64*G[0, 0, 1, x]*Zeta[3] + 
         32*G[0, 1, 0, x]*Zeta[3] - 64*Zeta[3]^2 + 72*Zeta[5])) + 
     (-145/972 - ((81649*I)/648)*Pi + (162023*Pi^2)/1944 - 
       ((4981*I)/162)*Pi^3 - (17891*Pi^4)/2430 - ((17*I)/108)*Pi^5 - 
       (124*Pi^6)/315 - (9607*G[0, x])/162 - ((4951*I)/27)*Pi*G[0, x] - 
       (1237*Pi^2*G[0, x])/162 + ((338*I)/9)*Pi^3*G[0, x] - 
       (269*Pi^4*G[0, x])/135 + (91*G[1, x])/4 + ((33383*I)/162)*Pi*G[1, x] - 
       (2557*Pi^2*G[1, x])/81 + ((95*I)/3)*Pi^3*G[1, x] + 
       (737*Pi^4*G[1, x])/135 - (25117*G[0, 0, x])/162 + 
       ((994*I)/27)*Pi*G[0, 0, x] + (211*Pi^2*G[0, 0, x])/9 - 
       ((10*I)/3)*Pi^3*G[0, 0, x] + (1496*G[0, 1, x])/27 + 
       ((310*I)/27)*Pi*G[0, 1, x] - (88*Pi^2*G[0, 1, x])/3 - 
       ((434*I)/9)*Pi^3*G[0, 1, x] - (4*Pi^4*G[0, 1, x])/5 + 
       (1496*G[1, 0, x])/27 + ((5332*I)/27)*Pi*G[1, 0, x] + 
       (118*Pi^2*G[1, 0, x])/3 - ((110*I)/9)*Pi^3*G[1, 0, x] + 
       102*G[1, 1, x] - ((1898*I)/27)*Pi*G[1, 1, x] + 20*Pi^2*G[1, 1, x] + 
       ((110*I)/9)*Pi^3*G[1, 1, x] + (712*G[0, 0, 0, x])/9 + 
       ((20*I)/3)*Pi*G[0, 0, 0, x] - (70*Pi^2*G[0, 0, 0, x])/9 - 
       (904*G[0, 0, 1, x])/27 - (104*I)*Pi*G[0, 0, 1, x] + 
       (236*Pi^2*G[0, 0, 1, x])/9 + (16*I)*Pi^3*G[0, 0, 1, x] - 
       (904*G[0, 1, 0, x])/27 - ((242*I)/3)*Pi*G[0, 1, 0, x] - 
       (56*Pi^2*G[0, 1, 0, x])/9 + (8*I)*Pi^3*G[0, 1, 0, x] + 
       (58*G[0, 1, 1, x])/3 + (40*I)*Pi*G[0, 1, 1, x] + 
       (130*Pi^2*G[0, 1, 1, x])/9 + (6008*G[1, 0, 0, x])/27 - 
       (32*I)*Pi*G[1, 0, 0, x] - 6*Pi^2*G[1, 0, 0, x] - 
       (152*G[1, 0, 1, x])/3 + ((124*I)/3)*Pi*G[1, 0, 1, x] + 
       (56*Pi^2*G[1, 0, 1, x])/9 - (152*G[1, 1, 0, x])/3 - 
       ((820*I)/3)*Pi*G[1, 1, 0, x] - (104*Pi^2*G[1, 1, 0, x])/9 - 
       (58*G[1, 1, 1, x])/3 + ((28*I)/3)*Pi*G[1, 1, 1, x] - 
       (98*Pi^2*G[1, 1, 1, x])/9 - (128*G[0, 0, 0, 0, x])/3 - 
       ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - (20*G[0, 0, 0, 1, x])/3 + 
       (48*I)*Pi*G[0, 0, 0, 1, x] - (20*G[0, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 0, 1, 0, x] + 16*Pi^2*G[0, 0, 1, 0, x] - 
       (256*G[0, 0, 1, 1, x])/3 - (48*I)*Pi*G[0, 0, 1, 1, x] - 
       114*G[0, 1, 0, 0, x] - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       8*Pi^2*G[0, 1, 0, 0, x] + (136*G[0, 1, 0, 1, x])/3 - 
       (88*I)*Pi*G[0, 1, 0, 1, x] + (136*G[0, 1, 1, 0, x])/3 + 
       ((640*I)/3)*Pi*G[0, 1, 1, 0, x] - (16*G[0, 1, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 1, 1, x] - (68*G[1, 0, 0, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + (32*G[1, 0, 0, 1, x])/3 - 
       ((80*I)/3)*Pi*G[1, 0, 0, 1, x] + (32*G[1, 0, 1, 0, x])/3 + 
       ((80*I)/3)*Pi*G[1, 0, 1, 0, x] + (104*G[1, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, 1, x] - (820*G[1, 1, 0, 0, x])/3 + 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       ((56*I)/3)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, x] + (28*G[1, 1, 1, 1, x])/3 + 
       8*G[0, 0, 0, 0, 0, x] + (136*G[0, 0, 0, 1, 1, x])/3 + 
       16*G[0, 0, 1, 0, 0, x] - (128*G[0, 0, 1, 0, 1, x])/3 - 
       (128*G[0, 0, 1, 1, 0, x])/3 - (96*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (56*G[0, 0, 1, 1, 1, x])/3 + 32*G[0, 1, 0, 0, 0, x] - 
       (112*G[0, 1, 0, 0, 1, x])/3 - (112*G[0, 1, 0, 1, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 1, 0, x] - (184*G[0, 1, 0, 1, 1, x])/3 + 
       208*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
       (16*G[0, 1, 1, 1, 0, x])/3 + 16*G[0, 1, 1, 1, 1, x] + 
       24*G[1, 0, 0, 0, 0, x] + (40*G[1, 0, 0, 0, 1, x])/3 + 
       (40*G[1, 0, 0, 1, 0, x])/3 - (104*G[1, 0, 0, 1, 1, x])/3 + 
       (88*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 1, 0, x])/3 + (32*G[1, 0, 1, 1, 1, x])/3 - 
       (64*G[1, 1, 0, 0, 0, x])/3 + (40*G[1, 1, 0, 0, 1, x])/3 + 
       (40*G[1, 1, 0, 1, 0, x])/3 + 8*G[1, 1, 0, 1, 1, x] - 
       (8*G[1, 1, 1, 0, 0, x])/3 - (8*G[1, 1, 1, 0, 1, x])/3 - 
       (8*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] - 
       96*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
       Log[mu2]^5*(-5/9 + (5*RATIO[x])/9) + Log[mu2]^4*
        (-16/3 - ((25*I)/9)*Pi - (22*G[0, x])/9 + (22*G[1, x])/9 + 
         (16/3 + ((25*I)/9)*Pi + (22*G[0, x])/9 - (22*G[1, x])/9)*RATIO[x]) + 
       Log[mu2]^3*(-707/27 - ((206*I)/9)*Pi + (148*Pi^2)/27 - 
         (146*G[0, x])/9 - ((20*I)/3)*Pi*G[0, x] + (44*G[1, x])/3 + 
         ((88*I)/9)*Pi*G[1, x] - (20*G[0, 0, x])/9 + (16*G[0, 1, x])/3 + 
         (16*G[1, 0, x])/3 - (16*G[1, 1, x])/3 + 
         (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (707/27 + ((64*I)/3)*Pi - (148*Pi^2)/27 + (44*G[0, x])/3 + 
           ((88*I)/9)*Pi*G[0, x] - (44*G[1, x])/3 - ((88*I)/9)*Pi*G[1, x] + 
           (16*G[0, 0, x])/3 - (16*G[0, 1, x])/3 - (16*G[1, 0, x])/3 + 
           (16*G[1, 1, x])/3)*RATIO[x]) + (-3*Pi^2 - 6*G[0, 0, x] + 
         6*G[0, 1, x] + 6*G[1, 0, x] - 6*G[1, 1, x])*RATIO[x^2] + 
       (15511*Zeta[3])/81 + ((274*I)/3)*Pi*Zeta[3] - (173*Pi^2*Zeta[3])/9 + 
       (494*G[0, x]*Zeta[3])/3 + ((88*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (2936*G[1, x]*Zeta[3])/9 - ((572*I)/9)*Pi*G[1, x]*Zeta[3] + 
       (556*G[0, 0, x]*Zeta[3])/9 + (880*G[0, 1, x]*Zeta[3])/3 + 
       (48*I)*Pi*G[0, 1, x]*Zeta[3] - 96*G[1, 0, x]*Zeta[3] - 
       (32*G[1, 1, x]*Zeta[3])/3 - 96*G[0, 0, 1, x]*Zeta[3] + 
       48*G[0, 1, 0, x]*Zeta[3] - 96*Zeta[3]^2 + 
       Log[mu2]^2*(-22013/324 - ((794*I)/9)*Pi + (104*Pi^2)/3 + 
         ((50*I)/9)*Pi^3 - (482*G[0, x])/9 - (34*I)*Pi*G[0, x] + 
         (55*Pi^2*G[0, x])/9 + (395*G[1, x])/9 + ((142*I)/3)*Pi*G[1, x] - 
         (131*Pi^2*G[1, x])/9 - 2*G[0, 0, x] + ((16*I)/3)*Pi*G[0, 0, x] + 
         (50*G[0, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, x] + (50*G[1, 0, x])/3 + 
         (8*I)*Pi*G[1, 0, x] - (40*G[1, 1, x])/3 - ((52*I)/3)*Pi*G[1, 1, x] + 
         (56*G[0, 0, 0, x])/3 - (20*G[0, 0, 1, x])/3 - (20*G[0, 1, 0, x])/3 + 
         (4*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] - (4*G[1, 1, 1, x])/3 + 
         (((-29*I)/3)*Pi*G[0, x] + (38*Pi^2*G[0, x])/9 - (29*G[0, 0, x])/3 - 
           (10*I)*Pi*G[0, 0, x] + ((10*I)/3)*Pi*G[0, 1, x] + 
           ((10*I)/3)*Pi*G[1, 0, x] - (26*G[0, 0, 0, x])/3 + 
           (10*G[0, 0, 1, x])/3 + (10*G[0, 1, 0, x])/3 + (10*G[1, 0, 0, x])/
            3)*RATIO[(1 - x)^(-1)] + RATIO[x]*(22013/324 + ((707*I)/9)*Pi - 
           (274*Pi^2)/9 - ((50*I)/9)*Pi^3 + (395*G[0, x])/9 + 
           (44*I)*Pi*G[0, x] - (131*Pi^2*G[0, x])/9 - (395*G[1, x])/9 - 
           (44*I)*Pi*G[1, x] + (131*Pi^2*G[1, x])/9 + (40*G[0, 0, x])/3 + 
           ((44*I)/3)*Pi*G[0, 0, x] - (40*G[0, 1, x])/3 - 
           ((52*I)/3)*Pi*G[0, 1, x] - (40*G[1, 0, x])/3 - 
           ((44*I)/3)*Pi*G[1, 0, x] + (40*G[1, 1, x])/3 + 
           ((52*I)/3)*Pi*G[1, 1, x] - (4*G[0, 0, 0, x])/3 - 
           (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 0, x])/3 + (4*G[1, 1, 1, x])/3 - 
           (58*Zeta[3])/9) + (58*Zeta[3])/9) + RATIO[x^(-1)]*
        (((-206*I)/3)*Pi*G[1, x] - (82*Pi^2*G[1, x])/9 - 
         (44*I)*Pi^3*G[1, x] - ((116*I)/3)*Pi*G[0, 1, x] + 
         (24*I)*Pi*G[1, 0, x] - 44*Pi^2*G[1, 0, x] - (206*G[1, 1, x])/3 + 
         ((80*I)/3)*Pi*G[1, 1, x] - (116*G[0, 1, 1, x])/3 + 
         24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] + (264*I)*Pi*G[1, 1, 0, x] + 
         (32*G[1, 1, 1, x])/3 + 264*G[1, 1, 0, 0, x] + 264*G[1, x]*Zeta[3]) + 
       Log[mu2]*(-19321/216 - ((27695*I)/162)*Pi + (7336*Pi^2)/81 + 
         (22*I)*Pi^3 - (2189*Pi^4)/540 - (13565*G[0, x])/162 - 
         ((2438*I)/27)*Pi*G[0, x] + (41*Pi^2*G[0, x])/3 + 
         ((58*I)/9)*Pi^3*G[0, x] + (7883*G[1, x])/162 + 
         ((1018*I)/9)*Pi*G[1, x] - 47*Pi^2*G[1, x] - ((38*I)/3)*Pi^3*
          G[1, x] - (238*G[0, 0, x])/27 + (40*I)*Pi*G[0, 0, x] - 
         (16*Pi^2*G[0, 0, x])/9 + (692*G[0, 1, x])/27 + 
         ((64*I)/3)*Pi*G[0, 1, x] - (136*Pi^2*G[0, 1, x])/9 + 
         (692*G[1, 0, x])/27 + ((28*I)/3)*Pi*G[1, 0, x] + 
         (8*Pi^2*G[1, 0, x])/9 - (8*G[1, 1, x])/27 - ((104*I)/3)*Pi*
          G[1, 1, x] + (64*Pi^2*G[1, 1, x])/3 + 56*G[0, 0, 0, x] + 
         ((40*I)/3)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
         ((32*I)/3)*Pi*G[0, 1, 0, x] - ((16*I)/3)*Pi*G[0, 1, 1, x] - 
         20*G[1, 0, 0, x] - ((104*I)/3)*Pi*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
         ((32*I)/3)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         ((40*I)/3)*Pi*G[1, 1, 1, x] - (80*G[0, 0, 0, 0, x])/3 + 
         (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
         (40*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 0, x] + (32*G[0, 1, 0, 1, x])/
          3 + (32*G[0, 1, 1, 0, x])/3 - (56*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
         (16*G[1, 0, 1, 0, x])/3 - (16*G[1, 0, 1, 1, x])/3 + 
         (40*G[1, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 1, x])/3 - 
         (8*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
         ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*RATIO[x^(-1)] + (296*Zeta[3])/9 + 
         ((44*I)/9)*Pi*Zeta[3] - (172*G[0, x]*Zeta[3])/9 + 
         (316*G[1, x]*Zeta[3])/9 + RATIO[x]*(19321/216 + ((22013*I)/162)*Pi - 
           (5770*Pi^2)/81 - ((170*I)/9)*Pi^3 + (1517*Pi^4)/540 + 
           (7883*G[0, x])/162 + ((790*I)/9)*Pi*G[0, x] - (395*Pi^2*G[0, x])/
            9 - (10*I)*Pi^3*G[0, x] - (7883*G[1, x])/162 - 
           ((790*I)/9)*Pi*G[1, x] + (395*Pi^2*G[1, x])/9 + 
           (10*I)*Pi^3*G[1, x] + (224*G[0, 0, x])/27 + ((68*I)/3)*Pi*
            G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 - 
           ((92*I)/3)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/3 - 
           (224*G[1, 0, x])/27 - ((68*I)/3)*Pi*G[1, 0, x] + 
           (32*Pi^2*G[1, 0, x])/3 + (224*G[1, 1, x])/27 + 
           ((92*I)/3)*Pi*G[1, 1, x] - (64*Pi^2*G[1, 1, x])/3 - 
           4*G[0, 0, 0, x] - ((104*I)/3)*Pi*G[0, 0, 0, x] - 
           ((8*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           4*G[0, 1, 1, x] + ((40*I)/3)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
           ((104*I)/3)*Pi*G[1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
           ((40*I)/3)*Pi*G[1, 1, 1, x] - (104*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 1, 1, x])/3 + (16*G[0, 1, 0, 0, x])/3 - 
           (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 + 
           (56*G[0, 1, 1, 1, x])/3 + (104*G[1, 0, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 1, x])/3 - (8*G[1, 0, 1, 0, x])/3 + 
           (16*G[1, 0, 1, 1, x])/3 - (16*G[1, 1, 0, 0, x])/3 + 
           (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
           (56*G[1, 1, 1, 1, x])/3 - (368*Zeta[3])/9 - ((188*I)/9)*Pi*
            Zeta[3] + (172*G[0, x]*Zeta[3])/9 - (172*G[1, x]*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*(((-4*I)/3)*Pi^3 + (28*Pi^4)/45 - 
           ((731*I)/27)*Pi*G[0, x] + 22*Pi^2*G[0, x] + ((16*I)/9)*Pi^3*
            G[0, x] + ((4*I)/3)*Pi^3*G[1, x] - (731*G[0, 0, x])/27 - 
           (50*I)*Pi*G[0, 0, x] + (56*Pi^2*G[0, 0, x])/9 + 
           ((28*I)/3)*Pi*G[0, 1, x] - (28*Pi^2*G[0, 1, x])/9 + 
           ((52*I)/3)*Pi*G[1, 0, x] - (52*Pi^2*G[1, 0, x])/9 - 
           40*G[0, 0, 0, x] + ((32*I)/3)*Pi*G[0, 0, 0, x] + 
           (28*G[0, 0, 1, x])/3 + (28*G[0, 1, 0, x])/3 + 
           (4*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + (92*G[0, 0, 0, 0, x])/3 - 
           (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 - 
           4*G[0, 0, 1, 1, x] + (4*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
           4*G[0, 1, 1, 0, x] - (32*G[1, 0, 0, 0, x])/3 + 
           4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 
           8*Zeta[3] + (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(((70*I)/9)*Pi^3 + (416*Pi^4)/135 - 
         ((89*I)/135)*Pi^5 + (248*Pi^6)/315 + ((22285*I)/324)*Pi*G[0, x] + 
         (371*Pi^2*G[0, x])/27 - ((383*I)/18)*Pi^3*G[0, x] - 
         (104*Pi^4*G[0, x])/135 + (4*I)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/27 + 
         (22285*G[0, 0, x])/324 - ((407*I)/9)*Pi*G[0, 0, x] - 
         (299*Pi^2*G[0, 0, x])/18 + (4*I)*Pi^3*G[0, 0, x] + 
         ((1100*I)/27)*Pi*G[0, 1, x] - (136*Pi^2*G[0, 1, x])/9 + 
         ((46*I)/9)*Pi^3*G[0, 1, x] + (8*Pi^4*G[0, 1, x])/5 - 
         ((160*I)/27)*Pi*G[1, 0, x] - (140*Pi^2*G[1, 0, x])/9 - 
         ((26*I)/9)*Pi^3*G[1, 0, x] - ((4*I)/9)*Pi^3*G[1, 1, x] - 
         (530*G[0, 0, 0, x])/9 + ((106*I)/3)*Pi*G[0, 0, 0, x] - 
         (28*Pi^2*G[0, 0, 0, x])/9 + (1100*G[0, 0, 1, x])/27 + 
         ((136*I)/3)*Pi*G[0, 0, 1, x] - (286*Pi^2*G[0, 0, 1, x])/9 - 
         (32*I)*Pi^3*G[0, 0, 1, x] + (1100*G[0, 1, 0, x])/27 + 
         (94*I)*Pi*G[0, 1, 0, x] - (194*Pi^2*G[0, 1, 0, x])/9 - 
         (16*I)*Pi^3*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (64*Pi^2*G[0, 1, 1, x])/9 - (160*G[1, 0, 0, x])/27 + 
         (10*Pi^2*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, x] + 
         (8*Pi^2*G[1, 0, 1, x])/9 - (12*I)*Pi*G[1, 1, 0, x] + 
         (28*Pi^2*G[1, 1, 0, x])/9 + (218*G[0, 0, 0, 0, x])/3 + 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] + (8*G[0, 0, 0, 1, x])/3 - 
         ((152*I)/3)*Pi*G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/3 + 
         (36*I)*Pi*G[0, 0, 1, 0, x] - 32*Pi^2*G[0, 0, 1, 0, x] + 
         (100*G[0, 0, 1, 1, x])/3 + ((152*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         (266*G[0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 0, 0, x] - 
         16*Pi^2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] + 
         (92*I)*Pi*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         (88*G[1, 0, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
         12*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         ((20*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         28*G[0, 0, 0, 0, 0, x] - (4*G[0, 0, 0, 0, 1, x])/3 - 
         (4*G[0, 0, 0, 1, 0, x])/3 - (140*G[0, 0, 0, 1, 1, x])/3 - 
         12*G[0, 0, 1, 0, 0, x] + (152*G[0, 0, 1, 0, 1, x])/3 + 
         (152*G[0, 0, 1, 1, 0, x])/3 + (192*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] - (32*G[0, 1, 0, 0, 0, x])/3 + 
         (76*G[0, 1, 0, 0, 1, x])/3 + (76*G[0, 1, 0, 1, 0, x])/3 + 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] + (212*G[0, 1, 0, 1, 1, x])/3 - 
         12*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, x] - 
         (16*G[1, 0, 0, 0, 1, x])/3 - (16*G[1, 0, 0, 1, 0, x])/3 + 
         (28*G[1, 0, 0, 1, 1, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 - 
         (20*G[1, 0, 1, 0, 1, x])/3 - (20*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, 1, x])/3 - 
         (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
         192*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 1, 0, 1, 0, 0, x] - 
         (140*Zeta[3])/3 - ((308*I)/3)*Pi*Zeta[3] + (184*Pi^2*Zeta[3])/9 - 
         164*G[0, x]*Zeta[3] - ((254*I)/9)*Pi*G[0, x]*Zeta[3] - 
         24*G[1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (62*G[0, 0, x]*Zeta[3])/9 - 136*G[0, 1, x]*Zeta[3] - 
         (96*I)*Pi*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 
         (8*G[1, 1, x]*Zeta[3])/3 + 192*G[0, 0, 1, x]*Zeta[3] - 
         96*G[0, 1, 0, x]*Zeta[3] + 192*Zeta[3]^2 - 172*Zeta[5]) - 
       (1240*Zeta[5])/9 + RATIO[x]*(145/972 + ((19321*I)/216)*Pi - 
         (141575*Pi^2)/1944 - ((1807*I)/81)*Pi^3 + (6124*Pi^4)/1215 + 
         ((113*I)/540)*Pi^5 + (91*G[0, x])/4 + ((10475*I)/162)*Pi*G[0, x] - 
         (2719*Pi^2*G[0, x])/81 - ((113*I)/9)*Pi^3*G[0, x] + 
         (53*Pi^4*G[0, x])/15 - (91*G[1, x])/4 - ((10475*I)/162)*Pi*G[1, x] + 
         (2719*Pi^2*G[1, x])/81 + ((113*I)/9)*Pi^3*G[1, x] - 
         (157*Pi^4*G[1, x])/45 + (14*G[0, 0, x])/3 - ((334*I)/27)*Pi*
          G[0, 0, x] + (4*Pi^2*G[0, 0, x])/9 - ((14*I)/3)*Pi^3*G[0, 0, x] + 
         (34*G[0, 1, x])/3 - ((782*I)/27)*Pi*G[0, 1, x] + 
         (244*Pi^2*G[0, 1, x])/9 + (14*I)*Pi^3*G[0, 1, x] + 
         (34*G[1, 0, x])/3 + ((334*I)/27)*Pi*G[1, 0, x] - 
         (4*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] - (82*G[1, 1, x])/3 + 
         ((782*I)/27)*Pi*G[1, 1, x] - (244*Pi^2*G[1, 1, x])/9 - 
         ((34*I)/3)*Pi^3*G[1, 1, x] - (26*G[0, 0, 0, x])/3 - 
         (48*I)*Pi*G[0, 0, 0, x] + 14*Pi^2*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
         (36*I)*Pi*G[0, 0, 1, x] + (16*Pi^2*G[0, 0, 1, x])/3 - 
         12*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/
          3 - (26*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] - 
         (74*Pi^2*G[0, 1, 1, x])/9 + (26*G[1, 0, 0, x])/3 + 
         (48*I)*Pi*G[1, 0, 0, x] - (50*Pi^2*G[1, 0, 0, x])/3 + 
         12*G[1, 0, 1, x] + (36*I)*Pi*G[1, 0, 1, x] - 8*Pi^2*G[1, 0, 1, x] + 
         12*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + (16*Pi^2*G[1, 1, 0, x])/
          3 + (26*G[1, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, x] + 
         (98*Pi^2*G[1, 1, 1, x])/9 - 44*G[0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         36*G[0, 0, 1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - 
         12*G[0, 1, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((64*I)/3)*Pi*G[0, 1, 1, 0, x] + (28*G[0, 1, 1, 1, x])/3 + 
         44*G[1, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] + 
         ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 0, x] + 
         36*G[1, 0, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, x] - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 1, x] + ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (28*G[1, 1, 1, 1, x])/3 + 48*G[0, 0, 0, 0, 0, x] + 
         (8*G[0, 0, 0, 0, 1, x])/3 + (8*G[0, 0, 0, 1, 0, x])/3 + 
         8*G[0, 0, 1, 0, 0, x] - (32*G[0, 0, 1, 0, 1, x])/3 - 
         (32*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 - 
         (32*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 - 8*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] - (8*G[0, 1, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, 1, x] - 
         48*G[1, 0, 0, 0, 0, x] - (8*G[1, 0, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 0, 1, 0, x])/3 + 16*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 0, 0, x] + (32*G[1, 0, 1, 0, 1, x])/3 + 
         (32*G[1, 0, 1, 1, 0, x])/3 - (32*G[1, 0, 1, 1, 1, x])/3 + 
         (32*G[1, 1, 0, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - 8*G[1, 1, 0, 1, 1, x] + 
         (8*G[1, 1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 1, 0, x])/3 + 
         16*G[1, 1, 1, 1, 1, x] - (6871*Zeta[3])/81 + ((88*I)/9)*Pi*Zeta[3] - 
         (17*Pi^2*Zeta[3])/3 + (400*G[0, x]*Zeta[3])/9 + 
         ((244*I)/9)*Pi*G[0, x]*Zeta[3] - (400*G[1, x]*Zeta[3])/9 - 
         ((388*I)/9)*Pi*G[1, x]*Zeta[3] - 48*G[0, 0, x]*Zeta[3] + 
         (80*G[0, 1, x]*Zeta[3])/3 + 16*G[1, 0, x]*Zeta[3] + 
         (16*G[1, 1, x]*Zeta[3])/3 + (2716*Zeta[5])/9))/Nc^3))


==> anc/H_process6_qq_qq_++--_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(RATIO[(1 - x)^(-1)]/Nc - RATIO[x^(-1)]) + 
 DD[i1, i3]*DD[i2, i4]*(-RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]/Nc)


==> anc/H_process6_qq_qq_++--_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*((13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 + 
     (2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
   (2/3 - (2*I)*Pi)*Log[mu2/s]*RATIO[(1 - x)^(-1)] - 
   Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
   e*((-I/2)*Pi - G[1, x]/2 + (13/9 + (7*Pi^2)/6 - (2*G[1, x])/3 + 
       (2*I)*Pi*G[1, x] + 2*G[1, 1, x])*Log[mu2/s]*RATIO[(1 - x)^(-1)] + 
     (1/3 - I*Pi)*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] - 
     (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + ((-I)*Pi*G[1, x] - G[1, 1, x])*
      RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(80/27 - Pi^2/18 + (I/2)*Pi^3 - 
       (13*G[1, x])/9 - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
       (2*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
       4*G[1, 1, 1, x] + (14*Zeta[3])/3)) + 
   e^2*((-I)*Pi + Pi^2/4 - G[1, x] - (I/2)*Pi*G[1, x] + 
     (13/18 + (7*Pi^2)/12 - G[1, x]/3 + I*Pi*G[1, x] + G[1, 1, x])*
      Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (1/9 - (I/3)*Pi)*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/12 + 
     (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
       (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x])*
      RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(484/81 - (13*Pi^2)/108 - 
       (73*Pi^4)/720 - (80*G[1, x])/27 + (Pi^2*G[1, x])/18 - 
       (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 1, x] + (13*G[1, 1, x])/9 + 
       (5*Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
       (2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 
       (14*Zeta[3])/9 + ((14*I)/3)*Pi*Zeta[3]) + 
     Log[mu2/s]*((-I/2)*Pi - G[1, x]/2 + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(80/27 - Pi^2/18 + (I/2)*Pi^3 - 
         (13*G[1, x])/9 - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 1, 1, x] + (14*Zeta[3])/3))) + 
   e^3*((-2*I)*Pi + Pi^2/2 + (I/8)*Pi^3 - 2*G[1, x] - I*Pi*G[1, x] + 
     (7*Pi^2*G[1, x])/24 - (I/2)*Pi*G[0, 1, x] + (I/2)*Pi*G[1, 1, x] - 
     G[0, 1, 1, x]/2 + G[1, 1, 1, x]/2 + (13/54 + (7*Pi^2)/36 - G[1, x]/9 + 
       (I/3)*Pi*G[1, x] + G[1, 1, x]/3)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
     (1/36 - (I/12)*Pi)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
     (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/60 + 
     ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
       ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
       ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
       I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
       I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
       G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
       3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*
      ((-I/4)*Pi - G[1, x]/4 + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(40/27 - Pi^2/36 + (I/4)*Pi^3 - 
         (13*G[1, x])/18 - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
         G[1, 1, x]/3 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 2*G[1, 1, 1, x] + 
         (7*Zeta[3])/3)) + Log[mu2/s]*((-I)*Pi + Pi^2/4 - G[1, x] - 
       (I/2)*Pi*G[1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
         I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
         G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(484/81 - (13*Pi^2)/108 - (73*Pi^4)/720 - 
         (80*G[1, x])/27 + (Pi^2*G[1, x])/18 - (I/2)*Pi^3*G[1, x] - 
         Pi^2*G[0, 1, x] + (13*G[1, 1, x])/9 + (5*Pi^2*G[1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - (2*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 + 
         ((14*I)/3)*Pi*Zeta[3])) + RATIO[(1 - x)^(-1)]*
      (2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + (I/48)*Pi^5 - 
       (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + (Pi^4*G[1, x])/6 - 
       (I/2)*Pi^3*G[0, 1, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 + 
       (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + (5*Pi^2*G[0, 1, 1, x])/
        6 + Pi^2*G[1, 0, 1, x] - (13*G[1, 1, 1, x])/9 - 
       (2*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 0, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
       (2*G[1, 1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
       2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - 
       (49*Pi^2*Zeta[3])/18 + (14*G[1, x]*Zeta[3])/9 - 
       ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + 
       (62*Zeta[5])/5)) + e^4*((-4*I)*Pi + Pi^2 + (I/4)*Pi^3 - Pi^4/24 - 
     4*G[1, x] - (2*I)*Pi*G[1, x] + (7*Pi^2*G[1, x])/12 + 
     (I/8)*Pi^3*G[1, x] - I*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/4 + 
     I*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/4 - (I/2)*Pi*G[0, 0, 1, x] - 
     G[0, 1, 1, x] + (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + 
     G[1, 1, 1, x] - (I/2)*Pi*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + 
     G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - G[1, 1, 1, 1, x] + 
     (13/216 + (7*Pi^2)/144 - G[1, x]/36 + (I/12)*Pi*G[1, x] + G[1, 1, x]/12)*
      Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + (1/180 - (I/60)*Pi)*Log[mu2/s]^5*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + 
     Log[mu2/s]^3*((-I/12)*Pi - G[1, x]/12 + 
       ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(40/81 - Pi^2/108 + (I/12)*Pi^3 - 
         (13*G[1, x])/54 - (Pi^2*G[1, x])/6 + (I/3)*Pi*G[0, 1, x] + 
         G[1, 1, x]/9 - (I/3)*Pi*G[1, 1, x] + G[0, 1, 1, x]/3 - 
         (2*G[1, 1, 1, x])/3 + (7*Zeta[3])/9)) + ((7*I)/6)*Pi*Zeta[3] + 
     (7*G[1, x]*Zeta[3])/6 + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + 
       (3*Pi^2*G[1, x])/2 + ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - 
       (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + (I/4)*Pi^3*G[0, 1, x] - 
       6*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 - 
       (I/4)*Pi^3*G[1, 1, x] - ((3*I)/2)*Pi*G[0, 0, 1, x] + 
       (Pi^2*G[0, 0, 1, x])/2 - 3*G[0, 1, 1, x] + 
       ((3*I)/2)*Pi*G[0, 1, 1, x] - (5*Pi^2*G[0, 1, 1, x])/12 + 
       ((3*I)/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 + 
       6*G[1, 1, 1, x] - ((3*I)/2)*Pi*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/3 - I*Pi*G[0, 0, 0, 1, x] - 
       (3*G[0, 0, 1, 1, x])/2 + I*Pi*G[0, 0, 1, 1, x] + 
       I*Pi*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
       I*Pi*G[1, 0, 0, 1, x] + (3*G[1, 0, 1, 1, x])/2 - 
       I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
       (9*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
       2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 1, x] + 
       G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
       4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*((-I/2)*Pi + Pi^2/8 - 
       G[1, x]/2 - (I/4)*Pi*G[1, x] + (((-3*I)/4)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - (3*G[1, 1, x])/4 + 
         (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x])*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(242/81 - (13*Pi^2)/216 - 
         (73*Pi^4)/1440 - (40*G[1, x])/27 + (Pi^2*G[1, x])/36 - 
         (I/4)*Pi^3*G[1, x] - (Pi^2*G[0, 1, x])/2 + (13*G[1, 1, x])/18 + 
         (5*Pi^2*G[1, 1, x])/12 + I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - 
         I*Pi*G[1, 0, 1, x] - G[1, 1, 1, x]/3 + I*Pi*G[1, 1, 1, x] + 
         G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
         3*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 + ((7*I)/3)*Pi*Zeta[3])) + 
     RATIO[(1 - x)^(-1)]*(17488/729 - (121*Pi^2)/243 - (611*Pi^4)/12960 - 
       (437*Pi^6)/60480 - (2912*G[1, x])/243 + (20*Pi^2*G[1, x])/81 + 
       (47*Pi^4*G[1, x])/2160 - (I/48)*Pi^5*G[1, x] + (Pi^4*G[0, 1, x])/6 + 
       (484*G[1, 1, x])/81 - (13*Pi^2*G[1, 1, x])/108 - 
       (167*Pi^4*G[1, 1, x])/720 - (I/2)*Pi^3*G[0, 0, 1, x] + 
       (I/2)*Pi^3*G[0, 1, 1, x] + (I/2)*Pi^3*G[1, 0, 1, x] - 
       (80*G[1, 1, 1, x])/27 + (Pi^2*G[1, 1, 1, x])/18 - 
       (I/2)*Pi^3*G[1, 1, 1, x] - Pi^2*G[0, 0, 0, 1, x] + 
       (5*Pi^2*G[0, 0, 1, 1, x])/6 + Pi^2*G[0, 1, 0, 1, x] - 
       (2*Pi^2*G[0, 1, 1, 1, x])/3 + Pi^2*G[1, 0, 0, 1, x] - 
       (5*Pi^2*G[1, 0, 1, 1, x])/6 - Pi^2*G[1, 1, 0, 1, x] + 
       (13*G[1, 1, 1, 1, x])/9 + (Pi^2*G[1, 1, 1, 1, x])/2 + 
       (2*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (2*G[1, 1, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[1, 1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
       6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
       4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
       6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
       4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
       10*G[1, 1, 1, 1, 1, 1, x] - (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 - 
       ((7*I)/6)*Pi^3*Zeta[3] + (91*G[1, x]*Zeta[3])/27 + 
       (7*Pi^2*G[1, x]*Zeta[3])/3 - ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
       (14*G[1, 1, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       (14*G[0, 1, 1, x]*Zeta[3])/3 + (28*G[1, 1, 1, x]*Zeta[3])/3 - 
       (49*Zeta[3]^2)/9 - (62*Zeta[5])/15 + ((62*I)/5)*Pi*Zeta[5]) + 
     Log[mu2/s]*((-2*I)*Pi + Pi^2/2 + (I/8)*Pi^3 - 2*G[1, x] - I*Pi*G[1, x] + 
       (7*Pi^2*G[1, x])/24 - (I/2)*Pi*G[0, 1, x] + (I/2)*Pi*G[1, 1, x] - 
       G[0, 1, 1, x]/2 + G[1, 1, 1, x]/2 + 
       ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
         ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
        (2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + (I/48)*Pi^5 - 
         (484*G[1, x])/81 + (13*Pi^2*G[1, x])/108 + (Pi^4*G[1, x])/6 - 
         (I/2)*Pi^3*G[0, 1, x] + (80*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 + 
         (I/2)*Pi^3*G[1, 1, x] - Pi^2*G[0, 0, 1, x] + (5*Pi^2*G[0, 1, 1, x])/
          6 + Pi^2*G[1, 0, 1, x] - (13*G[1, 1, 1, x])/9 - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
         (2*G[1, 1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 1, x] + 
         2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - 
         (49*Pi^2*Zeta[3])/18 + (14*G[1, x]*Zeta[3])/9 - 
         ((14*I)/3)*Pi*G[1, x]*Zeta[3] - (14*G[1, 1, x]*Zeta[3])/3 + 
         (62*Zeta[5])/5))) + Nc*(Pi^2 + G[0, x] - G[1, x] + 2*G[0, 0, x] - 
     2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
     (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 2*G[0, 0, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x])*RATIO[x^(-1)] + (-2/3 - 2*G[1, x])*Log[mu2/s]*
      RATIO[x^(-1)] + Log[mu2/s]^2*RATIO[x^(-1)] + 
     (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
     e*(Pi^2/2 + (3*G[0, x])/2 - Pi^2*G[0, x] - (3*G[1, x])/2 - 
       Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 2*G[1, 1, x] - 
       4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       (-1/3 - G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (Log[mu2/s]^3*RATIO[x^(-1)])/3 + Log[mu2/s]*(Pi^2 + G[0, x] - 
         G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
         2*G[1, 1, x] + (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 2*G[0, 0, x] + 
           2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x^(-1)] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x]) + RATIO[x^(-1)]*(-80/27 + Pi^2/18 + (13*G[0, x])/9 + 
         Pi^2*G[0, x] + (7*Pi^2*G[1, x])/6 - (2*G[0, 0, x])/3 + 
         4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
         (20*Zeta[3])/3) + RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + 
         (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
         G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
       2*Zeta[3]) + e^2*(Pi^2 - Pi^4/60 + 3*G[0, x] - (7*Pi^2*G[0, x])/12 - 
       3*G[1, x] - (5*Pi^2*G[1, x])/12 + G[0, 0, x]/2 + 
       (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
       2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + (7*G[1, 1, x])/2 + 
       (5*Pi^2*G[1, 1, x])/6 - G[0, 0, 0, x] + G[0, 0, 1, x] + 
       G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 3*G[1, 1, 1, x] + 
       6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
       (-1/9 - G[1, x]/3)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (Log[mu2/s]^4*RATIO[x^(-1)])/12 + Log[mu2/s]^2*(Pi^2/2 + G[0, x]/2 - 
         G[1, x]/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
         (-13/18 - (7*Pi^2)/12 + G[0, x]/3 - G[0, 0, x] + G[0, 1, x] + 
           G[1, 0, x])*RATIO[x^(-1)] + (-Pi^2/4 - G[0, 0, x]/2 + 
           G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x]) + Zeta[3] - 
       2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
       Log[mu2/s]*(Pi^2/2 + (3*G[0, x])/2 - Pi^2*G[0, x] - (3*G[1, x])/2 - 
         Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 2*G[1, 1, x] - 
         4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         RATIO[x^(-1)]*(-80/27 + Pi^2/18 + (13*G[0, x])/9 + Pi^2*G[0, x] + 
           (7*Pi^2*G[1, x])/6 - (2*G[0, 0, x])/3 + 4*G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (20*Zeta[3])/3) + 
         RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
           G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 2*Zeta[3]) + 
       RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + (Pi^2*G[0, x])/4 + 
         (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - (5*Pi^2*G[0, 0, x])/12 + 
         (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/12 + (3*G[1, 0, x])/2 - 
         (7*Pi^2*G[1, 0, x])/12 - (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + 
         G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
         G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + 
         (80*G[0, x])/27 - (Pi^2*G[0, x])/18 - (13*G[0, 0, x])/9 - 
         (5*Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/6 - 
         (7*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] + (2*G[0, 0, 0, x])/3 - 
         6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         (14*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + (20*G[1, x]*Zeta[3])/3)) + 
     e^3*(2*Pi^2 - Pi^4/120 + 6*G[0, x] - (9*Pi^2*G[0, x])/8 + 
       (Pi^4*G[0, x])/60 - 6*G[1, x] - (7*Pi^2*G[1, x])/8 + 
       (Pi^4*G[1, x])/60 + G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 4*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
       7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - (5*G[0, 0, 0, x])/2 - 
       (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
       Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 
       2*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/6 - (11*G[1, 1, 1, x])/2 - 
       (2*Pi^2*G[1, 1, 1, x])/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 
       (-1/36 - G[1, x]/12)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/60 + Log[mu2/s]^3*(Pi^2/6 + G[0, x]/6 - 
         G[1, x]/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3 + 
         G[1, 1, x]/3 + (-13/54 - (7*Pi^2)/36 + G[0, x]/9 - G[0, 0, x]/3 + 
           G[0, 1, x]/3 + G[1, 0, x]/3)*RATIO[x^(-1)] + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x]) + 2*Zeta[3] - (5*Pi^2*Zeta[3])/2 - 
       (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/3 - 
       (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
       (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(Pi^2/4 + (3*G[0, x])/4 - (Pi^2*G[0, x])/2 - 
         (3*G[1, x])/4 - (Pi^2*G[1, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
         G[1, 1, x] - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         RATIO[x^(-1)]*(-40/27 + Pi^2/36 + (13*G[0, x])/18 + 
           (Pi^2*G[0, x])/2 + (7*Pi^2*G[1, x])/12 - G[0, 0, x]/3 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + G[1, 1, 1, x] - (10*Zeta[3])/3) + 
         RATIO[x]*(-Pi^2/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           G[0, 0, x]/4 + G[0, 1, x]/4 + G[1, 0, x]/4 - G[1, 1, x]/4 + 
           G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
           G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) + 
         Zeta[3]) + Log[mu2/s]*(Pi^2 - Pi^4/60 + 3*G[0, x] - 
         (7*Pi^2*G[0, x])/12 - 3*G[1, x] - (5*Pi^2*G[1, x])/12 + 
         G[0, 0, x]/2 + (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 
         (7*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/6 - G[0, 0, 0, x] + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         3*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
           (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
           (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/
            12 + (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - 
           (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
           G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
           G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + 
           G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + (80*G[0, x])/27 - 
           (Pi^2*G[0, x])/18 - (13*G[0, 0, x])/9 - (5*Pi^2*G[0, 0, x])/6 - 
           (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] + 
           (2*G[0, 0, 0, x])/3 - 6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
           2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
           4*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + 
           (20*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*
        (-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + (484*G[0, x])/81 - 
         (13*Pi^2*G[0, x])/108 - (Pi^4*G[0, x])/60 + (7*Pi^4*G[1, x])/144 - 
         (80*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + (13*G[0, 0, 0, x])/9 + 
         (2*Pi^2*G[0, 0, 0, x])/3 + (7*Pi^2*G[0, 0, 1, x])/6 + 
         (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 + 
         (5*Pi^2*G[1, 1, 1, x])/6 - (2*G[0, 0, 0, 0, x])/3 + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
         (26*Pi^2*Zeta[3])/9 - (14*G[0, x]*Zeta[3])/9 + 
         (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
         (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
         3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
         3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
         (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
         G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
         G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
         (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
     e^4*(4*Pi^2 - Pi^4/60 - (107*Pi^6)/3360 + 12*G[0, x] - 
       (9*Pi^2*G[0, x])/4 - (7*Pi^4*G[0, x])/288 - 12*G[1, x] - 
       (7*Pi^2*G[1, x])/4 + (59*Pi^4*G[1, x])/1440 + 2*G[0, 0, x] + 
       (23*Pi^2*G[0, 0, x])/24 - (59*Pi^4*G[0, 0, x])/720 - 8*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/6 + (7*Pi^4*G[0, 1, x])/144 - 8*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/6 + (7*Pi^4*G[1, 0, x])/144 + 14*G[1, 1, x] + 
       (17*Pi^2*G[1, 1, x])/24 - (59*Pi^4*G[1, 1, x])/720 - 5*G[0, 0, 0, x] - 
       (5*Pi^2*G[0, 0, 0, x])/12 + 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        12 + 4*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/12 - 
       (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 4*G[1, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 1, x])/12 + 4*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
        12 - 11*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/4 + 
       (9*G[0, 0, 0, 0, x])/2 + (Pi^2*G[0, 0, 0, 0, x])/2 - 
       2*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
       2*G[0, 0, 1, 0, x] + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
       Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 - 2*G[0, 1, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 + 2*G[0, 1, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 2*G[1, 0, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - 2*G[1, 0, 0, 1, x] + 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 - 2*G[1, 0, 1, 0, x] + 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
       Pi^2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] + (7*Pi^2*G[1, 1, 0, 1, x])/
        6 - 2*G[1, 1, 1, 0, x] + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
       (15*G[1, 1, 1, 1, x])/2 + (Pi^2*G[1, 1, 1, 1, x])/2 - 
       3*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + 
       G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - 
       G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + 
       G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
       2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
       G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
       G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
       G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, x] + 
       10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
       2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
       2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
       2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
       6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
       2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
       2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
       2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
       2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 
       (-1/180 - G[1, x]/60)*Log[mu2/s]^5*RATIO[x^(-1)] + 
       (Log[mu2/s]^6*RATIO[x^(-1)])/360 + Log[mu2/s]^4*
        (Pi^2/24 + G[0, x]/24 - G[1, x]/24 + G[0, 0, x]/12 - G[0, 1, x]/12 - 
         G[1, 0, x]/12 + G[1, 1, x]/12 + (-13/216 - (7*Pi^2)/144 + 
           G[0, x]/36 - G[0, 0, x]/12 + G[0, 1, x]/12 + G[1, 0, x]/12)*
          RATIO[x^(-1)] + (-Pi^2/48 - G[0, 0, x]/24 + G[0, 1, x]/24 + 
           G[1, 0, x]/24 - G[1, 1, x]/24)*RATIO[x]) + 
       Log[mu2/s]^3*(Pi^2/12 + G[0, x]/4 - (Pi^2*G[0, x])/6 - G[1, x]/4 - 
         (Pi^2*G[1, x])/6 - G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/3 - 
         (2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + 
         G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         RATIO[x^(-1)]*(-40/81 + Pi^2/108 + (13*G[0, x])/54 + 
           (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/36 - G[0, 0, x]/9 + 
           (2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
           G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 - 
           (10*Zeta[3])/9) + RATIO[x]*(-Pi^2/24 + (Pi^2*G[0, x])/12 + 
           (Pi^2*G[1, x])/12 - G[0, 0, x]/12 + G[0, 1, x]/12 + 
           G[1, 0, x]/12 - G[1, 1, x]/12 + G[0, 0, 0, x]/3 - 
           G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - G[1, 0, 1, x]/6 - 
           G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 - Zeta[3]/6) + Zeta[3]/3) + 
       4*Zeta[3] - (5*Pi^2*Zeta[3])/4 - (11*G[0, x]*Zeta[3])/2 + 
       (5*Pi^2*G[0, x]*Zeta[3])/2 + (3*G[1, x]*Zeta[3])/2 + 
       (5*Pi^2*G[1, x]*Zeta[3])/2 + G[0, 0, x]*Zeta[3] + 
       (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
       (11*G[1, 1, x]*Zeta[3])/3 + (22*G[0, 0, 0, x]*Zeta[3])/3 - 
       (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
       (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, 1, x]*Zeta[3])/3 - (14*Zeta[3]^2)/3 + 
       Log[mu2/s]^2*(Pi^2/2 - Pi^4/120 + (3*G[0, x])/2 - 
         (7*Pi^2*G[0, x])/24 - (3*G[1, x])/2 - (5*Pi^2*G[1, x])/24 + 
         G[0, 0, x]/4 + (5*Pi^2*G[0, 0, x])/12 - G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
         (7*G[1, 1, x])/4 + (5*Pi^2*G[1, 1, x])/12 - G[0, 0, 0, x]/2 + 
         G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
         G[1, 1, 0, x]/2 - (3*G[1, 1, 1, x])/2 + 3*G[0, 0, 0, 0, x] - 
         G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
         G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/8 + 
           Pi^4/240 + (Pi^2*G[0, x])/8 + (Pi^2*G[1, x])/8 - 
           (3*G[0, 0, x])/4 - (5*Pi^2*G[0, 0, x])/24 + (3*G[0, 1, x])/4 - 
           (7*Pi^2*G[0, 1, x])/24 + (3*G[1, 0, x])/4 - (7*Pi^2*G[1, 0, x])/
            24 - (3*G[1, 1, x])/4 - (5*Pi^2*G[1, 1, x])/24 + 
           G[0, 0, 0, x]/2 - G[0, 0, 1, x]/4 - G[0, 1, 0, x]/4 - 
           G[1, 0, 1, x]/4 - G[1, 1, 0, x]/4 + G[1, 1, 1, x]/2 - 
           (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
           G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
           G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
           G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 - 
           Zeta[3]/4 + (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2) + 
         RATIO[x^(-1)]*(-242/81 + (13*Pi^2)/216 - (7*Pi^4)/288 + 
           (40*G[0, x])/27 - (Pi^2*G[0, x])/36 - (13*G[0, 0, x])/18 - 
           (5*Pi^2*G[0, 0, x])/12 - (7*Pi^2*G[0, 1, x])/12 - 
           (7*Pi^2*G[1, 0, x])/12 - (Pi^2*G[1, 1, x])/2 + G[0, 0, 0, x]/3 - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
           (7*Zeta[3])/9 + G[0, x]*Zeta[3] + (10*G[1, x]*Zeta[3])/3)) + 
       Zeta[5] - 2*G[0, x]*Zeta[5] - 2*G[1, x]*Zeta[5] + 
       Log[mu2/s]*(2*Pi^2 - Pi^4/120 + 6*G[0, x] - (9*Pi^2*G[0, x])/8 + 
         (Pi^4*G[0, x])/60 - 6*G[1, x] - (7*Pi^2*G[1, x])/8 + 
         (Pi^4*G[1, x])/60 + G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 
         4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/12 + 7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
         (5*G[0, 0, 0, x])/2 - (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
          6 - (11*G[1, 1, 1, x])/2 - (2*Pi^2*G[1, 1, 1, x])/3 + 
         2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 2*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/
          3 - (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + 
           (484*G[0, x])/81 - (13*Pi^2*G[0, x])/108 - (Pi^4*G[0, x])/60 + 
           (7*Pi^4*G[1, x])/144 - (80*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + 
           (13*G[0, 0, 0, x])/9 + (2*Pi^2*G[0, 0, 0, x])/3 + 
           (7*Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
           Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 1, x])/
            6 + (7*Pi^2*G[1, 1, 0, x])/6 + (5*Pi^2*G[1, 1, 1, x])/6 - 
           (2*G[0, 0, 0, 0, x])/3 + 8*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
           2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
           2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
           2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
           2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
           2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           6*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
           (14*G[0, x]*Zeta[3])/9 + (8*G[0, 0, x]*Zeta[3])/3 - 
           (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 - 
           2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
           (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
           3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
           (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
           3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
           (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
           (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
           (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
           (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
           (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
           (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
           G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
           G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
           G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
           (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
           G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
           G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
           G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
           G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, 
            x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
           G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
           G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
           4*G[1, 1, 1, 1, 1, x] - (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + 
           (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/
            3 - (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
           (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
       RATIO[x]*(-3*Pi^2 + Pi^4/80 + (107*Pi^6)/6720 + (3*Pi^2*G[0, x])/2 - 
         (Pi^4*G[0, x])/240 + (3*Pi^2*G[1, x])/2 - (Pi^4*G[1, x])/240 - 
         6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + (59*Pi^4*G[0, 0, x])/1440 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 - (7*Pi^4*G[0, 1, x])/288 + 
         6*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/8 - (7*Pi^4*G[1, 0, x])/288 - 
         6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + (59*Pi^4*G[1, 1, x])/1440 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/24 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          24 + (Pi^2*G[0, 1, 1, x])/4 + (Pi^2*G[1, 0, 0, x])/4 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/24 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 - (9*G[0, 0, 0, 0, x])/2 - (Pi^2*G[0, 0, 0, 0, x])/4 + 
         (3*G[0, 0, 0, 1, x])/2 - (7*Pi^2*G[0, 0, 0, 1, x])/12 + 
         (3*G[0, 0, 1, 0, x])/2 - (7*Pi^2*G[0, 0, 1, 0, x])/12 - 
         (Pi^2*G[0, 0, 1, 1, x])/2 - (Pi^2*G[0, 1, 0, 0, x])/2 + 
         (3*G[0, 1, 0, 1, x])/2 - (7*Pi^2*G[0, 1, 0, 1, x])/12 + 
         (3*G[0, 1, 1, 0, x])/2 - (7*Pi^2*G[0, 1, 1, 0, x])/12 - 
         (3*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[0, 1, 1, 1, x])/12 - 
         (3*G[1, 0, 0, 0, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/12 + 
         (3*G[1, 0, 0, 1, x])/2 - (7*Pi^2*G[1, 0, 0, 1, x])/12 + 
         (3*G[1, 0, 1, 0, x])/2 - (7*Pi^2*G[1, 0, 1, 0, x])/12 - 
         (Pi^2*G[1, 0, 1, 1, x])/2 - (Pi^2*G[1, 1, 0, 0, x])/2 + 
         (3*G[1, 1, 0, 1, x])/2 - (7*Pi^2*G[1, 1, 0, 1, x])/12 + 
         (3*G[1, 1, 1, 0, x])/2 - (7*Pi^2*G[1, 1, 1, 0, x])/12 - 
         (9*G[1, 1, 1, 1, x])/2 - (Pi^2*G[1, 1, 1, 1, x])/4 + 
         2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
         G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - 
         G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
         G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
         G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - 
         G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
         G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
         G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
         G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
         G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
         2*G[1, 1, 1, 1, 1, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
         G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] - 
         G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 0, 0, x] + 
         G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
         G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
         G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] + 
         G[0, 1, 1, 0, 0, 1, x] + G[0, 1, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
         3*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
         G[1, 0, 0, 1, 0, 1, x] + G[1, 0, 0, 1, 1, 0, x] - 
         G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] + 
         G[1, 0, 1, 0, 0, 1, x] + G[1, 0, 1, 0, 1, 0, x] + 
         G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] + 
         G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
         G[1, 1, 0, 1, 0, 1, x] + G[1, 1, 0, 1, 1, 0, x] - 
         G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] + 
         G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] - 3*Zeta[3] + (5*Pi^2*Zeta[3])/8 + 
         (3*G[0, x]*Zeta[3])/2 - (5*Pi^2*G[0, x]*Zeta[3])/4 + 
         (3*G[1, x]*Zeta[3])/2 - (5*Pi^2*G[1, x]*Zeta[3])/4 + 
         (2*G[0, 0, x]*Zeta[3])/3 - (5*G[0, 1, x]*Zeta[3])/3 - 
         (5*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 - 
         (11*G[0, 0, 0, x]*Zeta[3])/3 + (10*G[0, 0, 1, x]*Zeta[3])/3 + 
         (10*G[0, 1, 0, x]*Zeta[3])/3 + G[0, 1, 1, x]*Zeta[3] + 
         G[1, 0, 0, x]*Zeta[3] + (10*G[1, 0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 1, 0, x]*Zeta[3])/3 - (11*G[1, 1, 1, x]*Zeta[3])/3 + 
         (7*Zeta[3]^2)/3 - Zeta[5]/2 + G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + 
         (977*Pi^6)/60480 + (2912*G[0, x])/243 - (20*Pi^2*G[0, x])/81 - 
         (47*Pi^4*G[0, x])/2160 - (484*G[0, 0, x])/81 + (13*Pi^2*G[0, 0, x])/
          108 + (59*Pi^4*G[0, 0, x])/720 - (7*Pi^4*G[0, 1, x])/144 - 
         (7*Pi^4*G[1, 0, x])/144 + (Pi^4*G[1, 1, x])/60 + 
         (80*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
         (13*G[0, 0, 0, 0, x])/9 - (Pi^2*G[0, 0, 0, 0, x])/2 - 
         (7*Pi^2*G[0, 0, 0, 1, x])/6 - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
         Pi^2*G[0, 0, 1, 1, x] - Pi^2*G[0, 1, 0, 0, x] - 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 - (5*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
         Pi^2*G[1, 0, 1, 1, x] - Pi^2*G[1, 1, 0, 0, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 1, 0, x])/6 - 
         (2*Pi^2*G[1, 1, 1, 1, x])/3 + (2*G[0, 0, 0, 0, 0, x])/3 - 
         10*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, 1, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
         2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
         2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
         2*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
         2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, 1, x] + 
         (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (91*G[0, x]*Zeta[3])/27 - 
         (5*Pi^2*G[0, x]*Zeta[3])/2 - (26*Pi^2*G[1, x]*Zeta[3])/9 + 
         (14*G[0, 0, x]*Zeta[3])/9 - (22*G[0, 0, 0, x]*Zeta[3])/3 + 
         (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 + 
         2*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] + 
         (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, 1, x]*Zeta[3])/3 + (91*Zeta[3]^2)/9 + (62*Zeta[5])/15 + 
         2*G[0, x]*Zeta[5] + (72*G[1, x]*Zeta[5])/5))) + 
   (Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
     G[1, 1, x] + (8 - Pi^2/6 - 3*G[1, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x])*Log[mu2/s]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + G[1, 1, x])*RATIO[x] + 
     e*((-I/2)*Pi + Pi^2/4 - (3*G[0, x])/2 - (Pi^2*G[0, x])/2 + G[1, x] - 
       (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 - 
       G[1, 1, x]/2 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
       G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
       (3/2 - I*Pi - G[0, x] - G[1, x])*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + ((-I)*Pi*G[1, x] - G[1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]*(Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - 
         G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
         (8 - Pi^2/6 - 3*G[1, x] + (2*I)*Pi*G[1, x] + 2*G[0, 1, x] + 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(16 - Pi^2/4 + (I/2)*Pi^3 + 
         (7*Pi^2*G[0, x])/6 - 8*G[1, x] + (Pi^2*G[1, x])/6 + 
         (2*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - (20*Zeta[3])/3) + Zeta[3] + 
       RATIO[x]*(Pi^2/4 - (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 
         G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 - 
         2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
         G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3])) + 
     e^2*((-I)*Pi + Pi^2/2 - Pi^4/120 - 3*G[0, x] - (Pi^2*G[0, x])/6 + 
       2*G[1, x] - (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 2*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/12 - G[0, 1, x]/2 + (7*Pi^2*G[0, 1, x])/12 - 
       G[1, 0, x]/2 + (7*Pi^2*G[1, 0, x])/12 - G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/12 - 2*G[0, 0, 0, x] + G[0, 0, 1, x]/2 + 
       G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 + 
       3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
       G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
       G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
       G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
       (1/2 - (I/3)*Pi - G[0, x]/3 - G[1, x]/3)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/12 + 
       (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - I*Pi*G[0, 1, x] - 
         (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - G[0, 1, 1, x] + 
         2*G[1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*(Pi^2/4 - G[0, x]/2 + 
         G[1, x]/2 + G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
         G[1, 1, x]/2 + (4 - Pi^2/12 - (3*G[1, x])/2 + I*Pi*G[1, x] + 
           G[0, 1, x] + G[1, 0, x] + G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (Pi^2/4 + G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2)*
          RATIO[x]) + Zeta[3]/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + 
       RATIO[x]*((3*Pi^2)/4 - Pi^4/120 - (Pi^2*G[0, x])/4 - 
         (Pi^2*G[1, x])/4 + (3*G[0, 0, x])/2 + (5*Pi^2*G[0, 0, x])/12 - 
         (3*G[0, 1, x])/2 + (7*Pi^2*G[0, 1, x])/12 - (3*G[1, 0, x])/2 + 
         (7*Pi^2*G[1, 0, x])/12 + (3*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/12 - 
         G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 
         3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
         Zeta[3]/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(32 - (2*Pi^2)/3 - (31*Pi^4)/144 - 16*G[1, x] + 
         (Pi^2*G[1, x])/4 - (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - 
         (13*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 + 8*G[1, 1, x] - 
         (Pi^2*G[1, 1, x])/6 + (2*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] - 
         7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 + 
         (20*G[1, x]*Zeta[3])/3) + Log[mu2/s]*((-I/2)*Pi + Pi^2/4 - 
         (3*G[0, x])/2 - (Pi^2*G[0, x])/2 + G[1, x] - (Pi^2*G[1, x])/2 + 
         (3*G[0, 0, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 - G[1, 1, x]/2 - 
         2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
         G[1, 1, 0, x] - 2*G[1, 1, 1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(16 - Pi^2/4 + (I/2)*Pi^3 + 
           (7*Pi^2*G[0, x])/6 - 8*G[1, x] + (Pi^2*G[1, x])/6 + 
           (2*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] - (20*Zeta[3])/3) + Zeta[3] + 
         RATIO[x]*(Pi^2/4 - (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 
           G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 - 
           2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]))) + 
     e^3*((-2*I)*Pi + Pi^2 + (I/8)*Pi^3 - Pi^4/240 - 6*G[0, x] - 
       (Pi^2*G[0, x])/8 + (Pi^4*G[0, x])/120 + 4*G[1, x] - I*Pi*G[1, x] - 
       (Pi^2*G[1, x])/12 + (Pi^4*G[1, x])/120 + 4*G[0, 0, x] + 
       (Pi^2*G[0, 0, x])/8 - G[0, 1, x] - (I/2)*Pi*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/24 - G[1, 0, x] + (7*Pi^2*G[1, 0, x])/24 - 
       2*G[1, 1, x] + (I/2)*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/24 - 
       (5*G[0, 0, 0, x])/2 - (Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/2 - 
       (7*Pi^2*G[0, 0, 1, x])/12 + G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/
        12 - G[0, 1, 1, x]/2 - (Pi^2*G[0, 1, 1, x])/2 - 
       (Pi^2*G[1, 0, 0, x])/2 + G[1, 0, 1, x]/2 - (7*Pi^2*G[1, 0, 1, x])/12 + 
       G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/12 + G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/3 + (5*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
       G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
       G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
       G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
       G[1, 1, 1, 1, x]/2 - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x] + 
       G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
       G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + 
       G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
       G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
       G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, 1, x] + (1/8 - (I/12)*Pi - G[0, x]/12 - G[1, x]/12)*
        Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/
        60 + ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
         ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
         ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
         I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
         I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
         G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
         3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^3*
        (Pi^2/12 - G[0, x]/6 + G[1, x]/6 + G[0, 0, x]/6 - G[0, 1, x]/6 - 
         G[1, 0, x]/6 + G[1, 1, x]/6 + (4/3 - Pi^2/36 - G[1, x]/2 + 
           (I/3)*Pi*G[1, x] + G[0, 1, x]/3 + G[1, 0, x]/3 + G[1, 1, x]/3)*
          RATIO[(1 - x)^(-1)] + (Pi^2/12 + G[0, 0, x]/6 - G[0, 1, x]/6 - 
           G[1, 0, x]/6 + G[1, 1, x]/6)*RATIO[x]) + 
       Log[mu2/s]^2*((-I/4)*Pi + Pi^2/8 - (3*G[0, x])/4 - (Pi^2*G[0, x])/4 + 
         G[1, x]/2 - (Pi^2*G[1, x])/4 + (3*G[0, 0, x])/4 - G[0, 1, x]/4 - 
         G[1, 0, x]/4 - G[1, 1, x]/4 - G[0, 0, 0, x] + G[0, 0, 1, x]/2 + 
         G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - 
         G[1, 1, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(8 - Pi^2/8 + (I/4)*Pi^3 + (7*Pi^2*G[0, x])/12 - 
           4*G[1, x] + (Pi^2*G[1, x])/12 + I*Pi*G[0, 1, x] + 
           (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + G[0, 0, 0, x] - 
           G[0, 0, 1, x] - G[0, 1, 0, x] + G[0, 1, 1, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] - G[1, 1, 1, x] - (10*Zeta[3])/3) + 
         RATIO[x]*(Pi^2/8 - (Pi^2*G[0, x])/4 - (Pi^2*G[1, x])/4 + 
           G[0, 0, x]/4 - G[0, 1, x]/4 - G[1, 0, x]/4 + G[1, 1, x]/4 - 
           G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
           G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] + Zeta[3]/2) + 
         Zeta[3]/2) + Zeta[3]/2 - (5*Pi^2*Zeta[3])/4 + 
       (11*G[0, x]*Zeta[3])/6 - (17*G[1, x]*Zeta[3])/6 - 
       (4*G[0, 0, x]*Zeta[3])/3 + (10*G[0, 1, x]*Zeta[3])/3 + 
       (10*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]*((-I)*Pi + Pi^2/2 - Pi^4/120 - 3*G[0, x] - 
         (Pi^2*G[0, x])/6 + 2*G[1, x] - (I/2)*Pi*G[1, x] - (Pi^2*G[1, x])/3 + 
         2*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - G[0, 1, x]/2 + 
         (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x]/2 + (7*Pi^2*G[1, 0, x])/12 - 
         G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 2*G[0, 0, 0, x] + 
         G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
         G[1, 1, 0, x]/2 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
         3*G[1, 1, 1, 1, x] + (((-3*I)/2)*Pi*G[1, x] + (Pi^2*G[1, x])/2 - 
           I*Pi*G[0, 1, x] - (3*G[1, 1, x])/2 + I*Pi*G[1, 1, x] - 
           G[0, 1, 1, x] + 2*G[1, 1, 1, x])*RATIO[x^(-1)] + Zeta[3]/2 - 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + RATIO[x]*((3*Pi^2)/4 - 
           Pi^4/120 - (Pi^2*G[0, x])/4 - (Pi^2*G[1, x])/4 + 
           (3*G[0, 0, x])/2 + (5*Pi^2*G[0, 0, x])/12 - (3*G[0, 1, x])/2 + 
           (7*Pi^2*G[0, 1, x])/12 - (3*G[1, 0, x])/2 + (7*Pi^2*G[1, 0, x])/
            12 + (3*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/12 - G[0, 0, 0, x] + 
           G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
           G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
           G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
           G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
           G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (32 - (2*Pi^2)/3 - (31*Pi^4)/144 - 16*G[1, x] + (Pi^2*G[1, x])/4 - 
           (I/2)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - (13*Pi^2*G[0, 1, x])/6 - 
           (7*Pi^2*G[1, 0, x])/6 + 8*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 1, x] - 3*G[1, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] - 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/3 + 
           (20*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (64 - (4*Pi^2)/3 - (47*Pi^4)/480 + (I/48)*Pi^5 + 
         (7*Pi^4*G[0, x])/144 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 + 
         (31*Pi^4*G[1, x])/144 - (I/2)*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
         (Pi^2*G[1, 1, x])/4 + (I/2)*Pi^3*G[1, 1, x] + (5*Pi^2*G[0, 0, 0, x])/
          6 + (Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
         (11*Pi^2*G[0, 1, 1, x])/6 + Pi^2*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 - 
         8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
         2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (5*Pi^2*Zeta[3])/9 + 
         7*G[1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 - (20*G[1, 1, x]*Zeta[3])/3 - 
         (72*Zeta[5])/5) + Zeta[5] + RATIO[x]*((3*Pi^2)/2 - Pi^4/240 - 
         (3*Pi^2*G[0, x])/4 + (Pi^4*G[0, x])/120 - (3*Pi^2*G[1, x])/4 + 
         (Pi^4*G[1, x])/120 + 3*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 - 
         3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/24 - 3*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/24 + 3*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 - 
         3*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + (3*G[0, 0, 1, x])/2 - 
         (7*Pi^2*G[0, 0, 1, x])/12 + (3*G[0, 1, 0, x])/2 - 
         (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - 
         (Pi^2*G[1, 0, 0, x])/2 + (3*G[1, 0, 1, x])/2 - 
         (7*Pi^2*G[1, 0, 1, x])/12 + (3*G[1, 1, 0, x])/2 - 
         (7*Pi^2*G[1, 1, 0, x])/12 - 3*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          3 + (3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
         G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
         G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
         G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
         (3*G[1, 1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
         G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
         G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
         (3*Zeta[3])/2 - (5*Pi^2*Zeta[3])/4 - (G[0, x]*Zeta[3])/2 - 
         (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 + 
         (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
         (4*G[1, 1, x]*Zeta[3])/3 + Zeta[5])) + 
     e^4*((-4*I)*Pi + 2*Pi^2 + (I/4)*Pi^3 - (11*Pi^4)/240 - (107*Pi^6)/6720 - 
       12*G[0, x] - (Pi^2*G[0, x])/4 + (53*Pi^4*G[0, x])/1440 + 8*G[1, x] - 
       (2*I)*Pi*G[1, x] - (Pi^2*G[1, x])/6 + (I/8)*Pi^3*G[1, x] - 
       (41*Pi^4*G[1, x])/1440 + 8*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 - 
       (59*Pi^4*G[0, 0, x])/1440 - 2*G[0, 1, x] - I*Pi*G[0, 1, x] + 
       (13*Pi^2*G[0, 1, x])/24 + (7*Pi^4*G[0, 1, x])/288 - 2*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/24 + (7*Pi^4*G[1, 0, x])/288 - 4*G[1, 1, x] + 
       I*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/12 - (59*Pi^4*G[1, 1, x])/1440 - 
       5*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/12 + G[0, 0, 1, x] - 
       (I/2)*Pi*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/24 + G[0, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 0, x])/24 - G[0, 1, 1, x] + (I/2)*Pi*G[0, 1, 1, x] - 
       (Pi^2*G[0, 1, 1, x])/4 - (Pi^2*G[1, 0, 0, x])/4 + G[1, 0, 1, x] + 
       (I/2)*Pi*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/24 + G[1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 0, x])/24 + 2*G[1, 1, 1, x] - (I/2)*Pi*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 + 3*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/
        4 - G[0, 0, 0, 1, x]/2 + (7*Pi^2*G[0, 0, 0, 1, x])/12 - 
       G[0, 0, 1, 0, x]/2 + (7*Pi^2*G[0, 0, 1, 0, x])/12 - 
       G[0, 0, 1, 1, x]/2 + (Pi^2*G[0, 0, 1, 1, x])/2 + 
       (Pi^2*G[0, 1, 0, 0, x])/2 - G[0, 1, 0, 1, x]/2 + 
       (7*Pi^2*G[0, 1, 0, 1, x])/12 - G[0, 1, 1, 0, x]/2 + 
       (7*Pi^2*G[0, 1, 1, 0, x])/12 + (3*G[0, 1, 1, 1, x])/2 + 
       (5*Pi^2*G[0, 1, 1, 1, x])/12 + G[1, 0, 0, 0, x]/2 + 
       (5*Pi^2*G[1, 0, 0, 0, x])/12 - G[1, 0, 0, 1, x]/2 + 
       (7*Pi^2*G[1, 0, 0, 1, x])/12 - G[1, 0, 1, 0, x]/2 + 
       (7*Pi^2*G[1, 0, 1, 0, x])/12 + G[1, 0, 1, 1, x]/2 + 
       (Pi^2*G[1, 0, 1, 1, x])/2 + (Pi^2*G[1, 1, 0, 0, x])/2 - 
       G[1, 1, 0, 1, x]/2 + (7*Pi^2*G[1, 1, 0, 1, x])/12 - 
       G[1, 1, 1, 0, x]/2 + (7*Pi^2*G[1, 1, 1, 0, x])/12 - G[1, 1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, 1, x])/4 - 3*G[0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 1, x]/2 + G[0, 0, 0, 1, 0, x]/2 + 
       G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
       G[0, 0, 1, 1, 1, x]/2 - G[0, 1, 0, 0, 0, x]/2 + 
       G[0, 1, 0, 0, 1, x]/2 + G[0, 1, 0, 1, 0, x]/2 + 
       G[0, 1, 1, 0, 1, x]/2 + G[0, 1, 1, 1, 0, x]/2 - G[0, 1, 1, 1, 1, x] - 
       G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x]/2 + G[1, 0, 0, 1, 0, x]/2 + 
       G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 - 
       G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + 
       G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
       G[1, 1, 1, 0, 1, x]/2 + G[1, 1, 1, 1, 0, x]/2 - G[1, 1, 1, 1, 1, x] + 
       5*G[0, 0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 0, 1, x] - 
       G[0, 0, 0, 0, 1, 0, x] - G[0, 0, 0, 1, 0, 1, x] - 
       G[0, 0, 0, 1, 1, 0, x] + G[0, 0, 0, 1, 1, 1, x] + 
       G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 0, 0, 1, x] - 
       G[0, 0, 1, 0, 1, 0, x] - G[0, 0, 1, 1, 0, 1, x] - 
       G[0, 0, 1, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 0, 0, 1, x] - 
       G[0, 1, 0, 0, 1, 0, x] - G[0, 1, 0, 1, 0, 1, x] - 
       G[0, 1, 0, 1, 1, 0, x] + G[0, 1, 0, 1, 1, 1, x] + 
       G[0, 1, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, 1, x] - 
       G[0, 1, 1, 0, 1, 0, x] - G[0, 1, 1, 1, 0, 1, x] - 
       G[0, 1, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, 1, x] + 
       3*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 0, 1, x] - 
       G[1, 0, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 0, 1, x] - 
       G[1, 0, 0, 1, 1, 0, x] + G[1, 0, 0, 1, 1, 1, x] + 
       G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
       G[1, 0, 1, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 0, 0, 1, x] - 
       G[1, 1, 0, 0, 1, 0, x] - G[1, 1, 0, 1, 0, 1, x] - 
       G[1, 1, 0, 1, 1, 0, x] + G[1, 1, 0, 1, 1, 1, x] + 
       G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, 1, x] - 
       G[1, 1, 1, 0, 1, 0, x] - G[1, 1, 1, 1, 0, 1, x] - 
       G[1, 1, 1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, 1, 1, x] + 
       (1/40 - (I/60)*Pi - G[0, x]/60 - G[1, x]/60)*Log[mu2/s]^5*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + 
       Log[mu2/s]^4*(Pi^2/48 - G[0, x]/24 + G[1, x]/24 + G[0, 0, x]/24 - 
         G[0, 1, x]/24 - G[1, 0, x]/24 + G[1, 1, x]/24 + 
         (1/3 - Pi^2/144 - G[1, x]/8 + (I/12)*Pi*G[1, x] + G[0, 1, x]/12 + 
           G[1, 0, x]/12 + G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         (Pi^2/48 + G[0, 0, x]/24 - G[0, 1, x]/24 - G[1, 0, x]/24 + 
           G[1, 1, x]/24)*RATIO[x]) + Log[mu2/s]^3*((-I/12)*Pi + Pi^2/24 - 
         G[0, x]/4 - (Pi^2*G[0, x])/12 + G[1, x]/6 - (Pi^2*G[1, x])/12 + 
         G[0, 0, x]/4 - G[0, 1, x]/12 - G[1, 0, x]/12 - G[1, 1, x]/12 - 
         G[0, 0, 0, x]/3 + G[0, 0, 1, x]/6 + G[0, 1, 0, x]/6 + 
         G[1, 0, 1, x]/6 + G[1, 1, 0, x]/6 - G[1, 1, 1, x]/3 + 
         ((-I/6)*Pi*G[1, x] - G[1, 1, x]/6)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(8/3 - Pi^2/24 + (I/12)*Pi^3 + 
           (7*Pi^2*G[0, x])/36 - (4*G[1, x])/3 + (Pi^2*G[1, x])/36 + 
           (I/3)*Pi*G[0, 1, x] + G[1, 1, x]/2 - (I/3)*Pi*G[1, 1, x] + 
           G[0, 0, 0, x]/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 + 
           G[0, 1, 1, x]/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 - 
           G[1, 1, 1, x]/3 - (10*Zeta[3])/9) + RATIO[x]*
          (Pi^2/24 - (Pi^2*G[0, x])/12 - (Pi^2*G[1, x])/12 + G[0, 0, x]/12 - 
           G[0, 1, x]/12 - G[1, 0, x]/12 + G[1, 1, x]/12 - G[0, 0, 0, x]/3 + 
           G[0, 0, 1, x]/6 + G[0, 1, 0, x]/6 + G[1, 0, 1, x]/6 + 
           G[1, 1, 0, x]/6 - G[1, 1, 1, x]/3 + Zeta[3]/6) + Zeta[3]/6) + 
       Zeta[3] + ((7*I)/6)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/8 + 
       3*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/4 - 
       (17*G[1, x]*Zeta[3])/6 + (5*Pi^2*G[1, x]*Zeta[3])/4 - 
       3*G[0, 0, x]*Zeta[3] + (5*G[0, 1, x]*Zeta[3])/3 + 
       (5*G[1, 0, x]*Zeta[3])/3 + (5*G[1, 1, x]*Zeta[3])/3 + 
       (11*G[0, 0, 0, x]*Zeta[3])/3 - (10*G[0, 0, 1, x]*Zeta[3])/3 - 
       (10*G[0, 1, 0, x]*Zeta[3])/3 - G[0, 1, 1, x]*Zeta[3] - 
       G[1, 0, 0, x]*Zeta[3] - (10*G[1, 0, 1, x]*Zeta[3])/3 - 
       (10*G[1, 1, 0, x]*Zeta[3])/3 + (11*G[1, 1, 1, x]*Zeta[3])/3 - 
       (7*Zeta[3]^2)/3 + RATIO[x^(-1)]*((-6*I)*Pi*G[1, x] + 
         (3*Pi^2*G[1, x])/2 + ((3*I)/8)*Pi^3*G[1, x] - (Pi^4*G[1, x])/12 - 
         (3*I)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/4 + 
         (I/4)*Pi^3*G[0, 1, x] - 6*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/8 - (I/4)*Pi^3*G[1, 1, x] - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 - 
         3*G[0, 1, 1, x] + ((3*I)/2)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/12 + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
         (Pi^2*G[1, 0, 1, x])/2 + 6*G[1, 1, 1, x] - ((3*I)/2)*Pi*
          G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/3 - I*Pi*G[0, 0, 0, 1, x] - 
         (3*G[0, 0, 1, 1, x])/2 + I*Pi*G[0, 0, 1, 1, x] + 
         I*Pi*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 1, x] - I*Pi*G[0, 1, 1, 1, x] + 
         I*Pi*G[1, 0, 0, 1, x] + (3*G[1, 0, 1, 1, x])/2 - 
         I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
         (9*G[1, 1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, 1, x] - 
         G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 
         3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 1, 1, x] + ((7*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (7*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^2*((-I/2)*Pi + Pi^2/4 - 
         Pi^4/240 - (3*G[0, x])/2 - (Pi^2*G[0, x])/12 + G[1, x] - 
         (I/4)*Pi*G[1, x] - (Pi^2*G[1, x])/6 + G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/24 - G[0, 1, x]/4 + (7*Pi^2*G[0, 1, x])/24 - 
         G[1, 0, x]/4 + (7*Pi^2*G[1, 0, x])/24 - G[1, 1, x]/2 + 
         (5*Pi^2*G[1, 1, x])/24 - G[0, 0, 0, x] + G[0, 0, 1, x]/4 + 
         G[0, 1, 0, x]/4 + G[1, 0, 1, x]/4 + G[1, 1, 0, x]/4 + 
         (3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 
         G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + 
         G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
         G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + (3*G[1, 1, 1, 1, x])/2 + 
         (((-3*I)/4)*Pi*G[1, x] + (Pi^2*G[1, x])/4 - (I/2)*Pi*G[0, 1, x] - 
           (3*G[1, 1, x])/4 + (I/2)*Pi*G[1, 1, x] - G[0, 1, 1, x]/2 + 
           G[1, 1, 1, x])*RATIO[x^(-1)] + Zeta[3]/4 - (G[0, x]*Zeta[3])/2 - 
         (G[1, x]*Zeta[3])/2 + RATIO[x]*((3*Pi^2)/8 - Pi^4/240 - 
           (Pi^2*G[0, x])/8 - (Pi^2*G[1, x])/8 + (3*G[0, 0, x])/4 + 
           (5*Pi^2*G[0, 0, x])/24 - (3*G[0, 1, x])/4 + (7*Pi^2*G[0, 1, x])/
            24 - (3*G[1, 0, x])/4 + (7*Pi^2*G[1, 0, x])/24 + 
           (3*G[1, 1, x])/4 + (5*Pi^2*G[1, 1, x])/24 - G[0, 0, 0, x]/2 + 
           G[0, 0, 1, x]/4 + G[0, 1, 0, x]/4 + G[1, 0, 1, x]/4 + 
           G[1, 1, 0, x]/4 - G[1, 1, 1, x]/2 + (3*G[0, 0, 0, 0, x])/2 - 
           G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - 
           G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - 
           G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - 
           G[1, 1, 1, 0, x]/2 + (3*G[1, 1, 1, 1, x])/2 + Zeta[3]/4 - 
           (G[0, x]*Zeta[3])/2 - (G[1, x]*Zeta[3])/2) + RATIO[(1 - x)^(-1)]*
          (16 - Pi^2/3 - (31*Pi^4)/288 - 8*G[1, x] + (Pi^2*G[1, x])/8 - 
           (I/4)*Pi^3*G[1, x] - (Pi^2*G[0, 0, x])/2 - (13*Pi^2*G[0, 1, x])/
            12 - (7*Pi^2*G[1, 0, x])/12 + 4*G[1, 1, x] - (Pi^2*G[1, 1, x])/
            12 + I*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 1, x] - 
           I*Pi*G[1, 0, 1, x] - (3*G[1, 1, 1, x])/2 + I*Pi*G[1, 1, 1, x] - 
           2*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
           3*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] - (7*Zeta[3])/2 + 
           ((7*I)/3)*Pi*Zeta[3] + (10*G[0, x]*Zeta[3])/3 + 
           (10*G[1, x]*Zeta[3])/3)) + Zeta[5]/2 - G[0, x]*Zeta[5] - 
       G[1, x]*Zeta[5] + RATIO[x]*(3*Pi^2 - Pi^4/80 - (107*Pi^6)/6720 - 
         (3*Pi^2*G[0, x])/2 + (Pi^4*G[0, x])/240 - (3*Pi^2*G[1, x])/2 + 
         (Pi^4*G[1, x])/240 + 6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 - 
         (59*Pi^4*G[0, 0, x])/1440 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/8 + 
         (7*Pi^4*G[0, 1, x])/288 - 6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/8 + 
         (7*Pi^4*G[1, 0, x])/288 + 6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/8 - 
         (59*Pi^4*G[1, 1, x])/1440 - 6*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/
          6 + 3*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/24 + 3*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/24 - (Pi^2*G[0, 1, 1, x])/4 - 
         (Pi^2*G[1, 0, 0, x])/4 + 3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/
          24 + 3*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/24 - 
         6*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/6 + (9*G[0, 0, 0, 0, x])/2 + 
         (Pi^2*G[0, 0, 0, 0, x])/4 - (3*G[0, 0, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 0, 0, 1, x])/12 - (3*G[0, 0, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 0, 1, 0, x])/12 + (Pi^2*G[0, 0, 1, 1, x])/2 + 
         (Pi^2*G[0, 1, 0, 0, x])/2 - (3*G[0, 1, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 1, 0, 1, x])/12 - (3*G[0, 1, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 1, 1, 0, x])/12 + (3*G[0, 1, 1, 1, x])/2 + 
         (5*Pi^2*G[0, 1, 1, 1, x])/12 + (3*G[1, 0, 0, 0, x])/2 + 
         (5*Pi^2*G[1, 0, 0, 0, x])/12 - (3*G[1, 0, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 0, 0, 1, x])/12 - (3*G[1, 0, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 0, 1, 0, x])/12 + (Pi^2*G[1, 0, 1, 1, x])/2 + 
         (Pi^2*G[1, 1, 0, 0, x])/2 - (3*G[1, 1, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 1, 0, 1, x])/12 - (3*G[1, 1, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 1, 1, 0, x])/12 + (9*G[1, 1, 1, 1, x])/2 + 
         (Pi^2*G[1, 1, 1, 1, x])/4 - 2*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 1, x]/2 + G[0, 0, 0, 1, 0, x]/2 + 
         G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
         G[0, 0, 1, 1, 1, x]/2 - G[0, 1, 0, 0, 0, x]/2 + 
         G[0, 1, 0, 0, 1, x]/2 + G[0, 1, 0, 1, 0, x]/2 + 
         G[0, 1, 1, 0, 1, x]/2 + G[0, 1, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x]/2 + 
         G[1, 0, 0, 1, 0, x]/2 + G[1, 0, 1, 0, 1, x]/2 + 
         G[1, 0, 1, 1, 0, x]/2 - G[1, 0, 1, 1, 1, x]/2 - 
         G[1, 1, 0, 0, 0, x]/2 + G[1, 1, 0, 0, 1, x]/2 + 
         G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 1, x]/2 + 
         G[1, 1, 1, 1, 0, x]/2 - 2*G[1, 1, 1, 1, 1, x] + 
         5*G[0, 0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 0, 1, x] - 
         G[0, 0, 0, 0, 1, 0, x] - G[0, 0, 0, 1, 0, 1, x] - 
         G[0, 0, 0, 1, 1, 0, x] + G[0, 0, 0, 1, 1, 1, x] + 
         G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 0, 0, 1, x] - 
         G[0, 0, 1, 0, 1, 0, x] - G[0, 0, 1, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 0, 0, 1, x] - 
         G[0, 1, 0, 0, 1, 0, x] - G[0, 1, 0, 1, 0, 1, x] - 
         G[0, 1, 0, 1, 1, 0, x] + G[0, 1, 0, 1, 1, 1, x] + 
         G[0, 1, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, 1, x] - 
         G[0, 1, 1, 0, 1, 0, x] - G[0, 1, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, 1, x] + 
         3*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 0, 1, x] - 
         G[1, 0, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 0, 1, x] - 
         G[1, 0, 0, 1, 1, 0, x] + G[1, 0, 0, 1, 1, 1, x] + 
         G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 0, 0, 1, x] - 
         G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
         G[1, 0, 1, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 0, 0, 1, x] - 
         G[1, 1, 0, 0, 1, 0, x] - G[1, 1, 0, 1, 0, 1, x] - 
         G[1, 1, 0, 1, 1, 0, x] + G[1, 1, 0, 1, 1, 1, x] + 
         G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, 1, x] - 
         G[1, 1, 1, 0, 1, 0, x] - G[1, 1, 1, 1, 0, 1, x] - 
         G[1, 1, 1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, 1, 1, x] + 3*Zeta[3] - 
         (5*Pi^2*Zeta[3])/8 - (3*G[0, x]*Zeta[3])/2 + 
         (5*Pi^2*G[0, x]*Zeta[3])/4 - (3*G[1, x]*Zeta[3])/2 + 
         (5*Pi^2*G[1, x]*Zeta[3])/4 - (2*G[0, 0, x]*Zeta[3])/3 + 
         (5*G[0, 1, x]*Zeta[3])/3 + (5*G[1, 0, x]*Zeta[3])/3 - 
         (2*G[1, 1, x]*Zeta[3])/3 + (11*G[0, 0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 0, 1, x]*Zeta[3])/3 - (10*G[0, 1, 0, x]*Zeta[3])/3 - 
         G[0, 1, 1, x]*Zeta[3] - G[1, 0, 0, x]*Zeta[3] - 
         (10*G[1, 0, 1, x]*Zeta[3])/3 - (10*G[1, 1, 0, x]*Zeta[3])/3 + 
         (11*G[1, 1, 1, x]*Zeta[3])/3 - (7*Zeta[3]^2)/3 + Zeta[5]/2 - 
         G[0, x]*Zeta[5] - G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (128 - (8*Pi^2)/3 - (47*Pi^4)/180 - (409*Pi^6)/60480 - 64*G[1, x] + 
         (4*Pi^2*G[1, x])/3 + (47*Pi^4*G[1, x])/480 - (I/48)*Pi^5*G[1, x] + 
         (Pi^4*G[0, 0, x])/60 + (17*Pi^4*G[0, 1, x])/144 - 
         (7*Pi^4*G[1, 0, x])/144 + 32*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 - 
         (31*Pi^4*G[1, 1, x])/144 - (I/2)*Pi^3*G[0, 0, 1, x] + 
         (I/2)*Pi^3*G[0, 1, 1, x] + (I/2)*Pi^3*G[1, 0, 1, x] - 
         16*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/4 - 
         (I/2)*Pi^3*G[1, 1, 1, x] - (2*Pi^2*G[0, 0, 0, 0, x])/3 - 
         (13*Pi^2*G[0, 0, 0, 1, x])/6 - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
         (Pi^2*G[0, 0, 1, 1, x])/6 - Pi^2*G[0, 1, 0, 0, x] - 
         (Pi^2*G[0, 1, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
         (3*Pi^2*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (Pi^2*G[1, 0, 0, 1, x])/6 - (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
         (11*Pi^2*G[1, 0, 1, 1, x])/6 - Pi^2*G[1, 1, 0, 0, x] - 
         (13*Pi^2*G[1, 1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
         8*G[1, 1, 1, 1, x] - (Pi^2*G[1, 1, 1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] - 6*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
         2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 1, 0, x] - 
         14*G[0, 1, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 0, 1, 1, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, 1, x] + 
         2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
         10*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] + 
         2*G[1, 1, 1, 1, 1, 1, x] - (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 - 
         ((7*I)/6)*Pi^3*Zeta[3] - (26*Pi^2*G[0, x]*Zeta[3])/9 + 
         (56*G[1, x]*Zeta[3])/3 - (5*Pi^2*G[1, x]*Zeta[3])/9 - 
         ((14*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 7*G[1, 1, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (8*G[0, 0, 0, x]*Zeta[3])/3 + 
         (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 - 
         (8*G[0, 1, 1, x]*Zeta[3])/3 + 2*G[1, 0, 0, x]*Zeta[3] + 
         (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 + 
         (20*G[1, 1, 1, x]*Zeta[3])/3 + (91*Zeta[3]^2)/9 - (93*Zeta[5])/5 + 
         ((62*I)/5)*Pi*Zeta[5] + (72*G[0, x]*Zeta[5])/5 + 
         (72*G[1, x]*Zeta[5])/5) + Log[mu2/s]*((-2*I)*Pi + Pi^2 + 
         (I/8)*Pi^3 - Pi^4/240 - 6*G[0, x] - (Pi^2*G[0, x])/8 + 
         (Pi^4*G[0, x])/120 + 4*G[1, x] - I*Pi*G[1, x] - (Pi^2*G[1, x])/12 + 
         (Pi^4*G[1, x])/120 + 4*G[0, 0, x] + (Pi^2*G[0, 0, x])/8 - 
         G[0, 1, x] - (I/2)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/24 - 
         G[1, 0, x] + (7*Pi^2*G[1, 0, x])/24 - 2*G[1, 1, x] + 
         (I/2)*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/24 - (5*G[0, 0, 0, x])/2 - 
         (Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/2 - (7*Pi^2*G[0, 0, 1, x])/
          12 + G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/12 - 
         G[0, 1, 1, x]/2 - (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 
         G[1, 0, 1, x]/2 - (7*Pi^2*G[1, 0, 1, x])/12 + G[1, 1, 0, x]/2 - 
         (7*Pi^2*G[1, 1, 0, x])/12 + G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
         (5*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 
         G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + 
         G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
         G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + G[1, 1, 1, 1, x]/2 - 
         4*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + 
         G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - 
         G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
         ((-3*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + (I/4)*Pi^3*G[1, x] - 
           ((3*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 3*G[1, 1, x] + 
           ((3*I)/2)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 - 
           I*Pi*G[0, 0, 1, x] - (3*G[0, 1, 1, x])/2 + I*Pi*G[0, 1, 1, x] + 
           I*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - I*Pi*G[1, 1, 1, x] - 
           G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
           3*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Zeta[3]/2 - 
         (5*Pi^2*Zeta[3])/4 + (11*G[0, x]*Zeta[3])/6 - (17*G[1, x]*Zeta[3])/
          6 - (4*G[0, 0, x]*Zeta[3])/3 + (10*G[0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 + (I/48)*Pi^5 + 
           (7*Pi^4*G[0, x])/144 - 32*G[1, x] + (2*Pi^2*G[1, x])/3 + 
           (31*Pi^4*G[1, x])/144 - (I/2)*Pi^3*G[0, 1, x] + 16*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/4 + (I/2)*Pi^3*G[1, 1, x] + 
           (5*Pi^2*G[0, 0, 0, x])/6 + (Pi^2*G[0, 0, 1, x])/6 + 
           (7*Pi^2*G[0, 1, 0, x])/6 + (11*Pi^2*G[0, 1, 1, x])/6 + 
           Pi^2*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 1, x])/6 + 
           (7*Pi^2*G[1, 1, 0, x])/6 - 8*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            6 + (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] - 
           (2*I)*Pi*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
           2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
           2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
           2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           10*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 1, x] - 
           2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
           2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (5*Pi^2*Zeta[3])/9 + 
           7*G[1, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
           2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
           (20*G[1, 0, x]*Zeta[3])/3 - (20*G[1, 1, x]*Zeta[3])/3 - 
           (72*Zeta[5])/5) + Zeta[5] + RATIO[x]*((3*Pi^2)/2 - Pi^4/240 - 
           (3*Pi^2*G[0, x])/4 + (Pi^4*G[0, x])/120 - (3*Pi^2*G[1, x])/4 + 
           (Pi^4*G[1, x])/120 + 3*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 - 
           3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/24 - 3*G[1, 0, x] + 
           (7*Pi^2*G[1, 0, x])/24 + 3*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 - 
           3*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + (3*G[0, 0, 1, x])/2 - 
           (7*Pi^2*G[0, 0, 1, x])/12 + (3*G[0, 1, 0, x])/2 - 
           (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - 
           (Pi^2*G[1, 0, 0, x])/2 + (3*G[1, 0, 1, x])/2 - 
           (7*Pi^2*G[1, 0, 1, x])/12 + (3*G[1, 1, 0, x])/2 - 
           (7*Pi^2*G[1, 1, 0, x])/12 - 3*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            3 + (3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
           G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
           G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
           G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
           (3*G[1, 1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, 0, x] + 
           G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
           G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
           G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
           G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
           2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, 
            x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
           G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
           G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
           4*G[1, 1, 1, 1, 1, x] + (3*Zeta[3])/2 - (5*Pi^2*Zeta[3])/4 - 
           (G[0, x]*Zeta[3])/2 - (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/
            3 + (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
           (4*G[1, 1, x]*Zeta[3])/3 + Zeta[5]))))/Nc^2 + 
   Nf*((10/9 - (2*G[0, x])/3)*RATIO[x^(-1)] + (2*Log[mu2/s]*RATIO[x^(-1)])/
      3 + e*((56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*
        RATIO[x^(-1)] + (10/9 - (2*G[0, x])/3)*Log[mu2/s]*RATIO[x^(-1)] + 
       (Log[mu2/s]^2*RATIO[x^(-1)])/3) + 
     e^2*((56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*Log[mu2/s]*
        RATIO[x^(-1)] + (5/9 - G[0, x]/3)*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (Log[mu2/s]^3*RATIO[x^(-1)])/9 + RATIO[x^(-1)]*(328/81 - (5*Pi^2)/54 - 
         (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - 
         (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9)) + 
     e^3*((28/27 - Pi^2/36 - (5*G[0, x])/9 + G[0, 0, x]/3)*Log[mu2/s]^2*
        RATIO[x^(-1)] + (5/27 - G[0, x]/9)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (Log[mu2/s]^4*RATIO[x^(-1)])/36 + Log[mu2/s]*RATIO[x^(-1)]*
        (328/81 - (5*Pi^2)/54 - (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + 
         (10*G[0, 0, x])/9 - (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9) + 
       RATIO[x^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
         (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - 
         (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/
          3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9)) + 
     e^4*((28/81 - Pi^2/108 - (5*G[0, x])/27 + G[0, 0, x]/9)*Log[mu2/s]^3*
        RATIO[x^(-1)] + (5/108 - G[0, x]/36)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/180 + Log[mu2/s]^2*RATIO[x^(-1)]*
        (164/81 - (5*Pi^2)/108 - (28*G[0, x])/27 + (Pi^2*G[0, x])/36 + 
         (5*G[0, 0, x])/9 - G[0, 0, 0, x]/3 - (7*Zeta[3])/9) + 
       Log[mu2/s]*RATIO[x^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
         (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - 
         (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/
          3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9) + 
       RATIO[x^(-1)]*(11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - 
         (1952*G[0, x])/243 + (14*Pi^2*G[0, x])/81 + (47*Pi^4*G[0, x])/2160 + 
         (328*G[0, 0, x])/81 - (5*Pi^2*G[0, 0, x])/54 - (56*G[0, 0, 0, x])/
          27 + (Pi^2*G[0, 0, 0, x])/18 + (10*G[0, 0, 0, 0, x])/9 - 
         (2*G[0, 0, 0, 0, 0, x])/3 - (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + 
         (70*G[0, x]*Zeta[3])/27 - (14*G[0, 0, x]*Zeta[3])/9 - 
         (62*Zeta[5])/15)) + ((-10/9 + (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] - 
       (2*Log[mu2/s]*RATIO[(1 - x)^(-1)])/3 + 
       e*((-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + (-10/9 + (2*G[1, x])/3)*Log[mu2/s]*
          RATIO[(1 - x)^(-1)] - (Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/3) + 
       e^2*((-56/27 + Pi^2/18 + (10*G[1, x])/9 - (2*G[1, 1, x])/3)*Log[mu2/s]*
          RATIO[(1 - x)^(-1)] + (-5/9 + G[1, x]/3)*Log[mu2/s]^2*
          RATIO[(1 - x)^(-1)] - (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
         RATIO[(1 - x)^(-1)]*(-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - 
           (Pi^2*G[1, x])/18 - (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + 
           (14*Zeta[3])/9)) + e^3*((-28/27 + Pi^2/36 + (5*G[1, x])/9 - 
           G[1, 1, x]/3)*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
         (-5/27 + G[1, x]/9)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
         (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]*
          RATIO[(1 - x)^(-1)]*(-328/81 + (5*Pi^2)/54 + (56*G[1, x])/27 - 
           (Pi^2*G[1, x])/18 - (10*G[1, 1, x])/9 + (2*G[1, 1, 1, x])/3 + 
           (14*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*(-1952/243 + (14*Pi^2)/81 + 
           (47*Pi^4)/2160 + (328*G[1, x])/81 - (5*Pi^2*G[1, x])/54 - 
           (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + (10*G[1, 1, 1, x])/9 - 
           (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - (14*G[1, x]*Zeta[3])/
            9)) + e^4*((-28/81 + Pi^2/108 + (5*G[1, x])/27 - G[1, 1, x]/9)*
          Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (-5/108 + G[1, x]/36)*
          Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
         (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/180 + Log[mu2/s]^2*
          RATIO[(1 - x)^(-1)]*(-164/81 + (5*Pi^2)/108 + (28*G[1, x])/27 - 
           (Pi^2*G[1, x])/36 - (5*G[1, 1, x])/9 + G[1, 1, 1, x]/3 + 
           (7*Zeta[3])/9) + Log[mu2/s]*RATIO[(1 - x)^(-1)]*
          (-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[1, x])/81 - 
           (5*Pi^2*G[1, x])/54 - (56*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
           (10*G[1, 1, 1, x])/9 - (2*G[1, 1, 1, 1, x])/3 + (70*Zeta[3])/27 - 
           (14*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
          (-11680/729 + (82*Pi^2)/243 + (47*Pi^4)/1296 + (1952*G[1, x])/243 - 
           (14*Pi^2*G[1, x])/81 - (47*Pi^4*G[1, x])/2160 - 
           (328*G[1, 1, x])/81 + (5*Pi^2*G[1, 1, x])/54 + (56*G[1, 1, 1, x])/
            27 - (Pi^2*G[1, 1, 1, x])/18 - (10*G[1, 1, 1, 1, x])/9 + 
           (2*G[1, 1, 1, 1, 1, x])/3 + (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/
            54 - (70*G[1, x]*Zeta[3])/27 + (14*G[1, 1, x]*Zeta[3])/9 + 
           (62*Zeta[5])/15)))/Nc) + (-2*Pi^2 - 2*G[0, x] + 2*G[1, x] - 
     4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x] + 
     (-8 + Pi^2/6 + 3*G[0, x] - (4*I)*Pi*G[0, x] - 2*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x])*RATIO[x^(-1)] + 
     (-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x])*Log[mu2/s]*RATIO[x^(-1)] - 
     Log[mu2/s]^2*RATIO[x^(-1)] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
       2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + 
     e*(I*Pi - Pi^2 - 2*G[0, x] + 2*Pi^2*G[0, x] + 3*G[1, x] + 
       2*Pi^2*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 4*G[1, 1, x] + 
       8*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
       ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-3/2 + (2*I)*Pi + G[0, x] + 2*G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] - 
       (Log[mu2/s]^3*RATIO[x^(-1)])/3 + Log[mu2/s]*(-2*Pi^2 - 2*G[0, x] + 
         2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 
         4*G[1, 1, x] + (-8 + Pi^2/6 + 3*G[0, x] - (4*I)*Pi*G[0, x] - 
           2*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x])*RATIO[x^(-1)] + 
         (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
          RATIO[x]) - 4*Zeta[3] + RATIO[x]*(Pi^2/2 - Pi^2*G[0, x] - 
         Pi^2*G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] - 
         4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
       RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/3)*Pi^3 + 8*G[0, x] - 
         (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/3 - 3*G[0, 0, x] + 
         (4*I)*Pi*G[0, 0, x] - (4*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
         4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 4*G[1, 0, 0, x] + 
         4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         (14*Zeta[3])/3)) + e^2*((2*I)*Pi - (5*Pi^2)/2 + Pi^4/30 - 
       4*G[0, x] + I*Pi*G[0, x] + (7*Pi^2*G[0, x])/6 + 6*G[1, x] + 
       (5*Pi^2*G[1, x])/6 - G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 + 
       4*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/3 + 4*G[1, 0, x] - 
       (7*Pi^2*G[1, 0, x])/3 - 7*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 + 
       2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
       2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
       12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
       (-1/2 + ((2*I)/3)*Pi + G[0, x]/3 + (2*G[1, x])/3)*Log[mu2/s]^3*
        RATIO[x^(-1)] - (Log[mu2/s]^4*RATIO[x^(-1)])/12 + 
       Log[mu2/s]^2*(-Pi^2 - G[0, x] + G[1, x] - 2*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
         (-4 + Pi^2/12 + (3*G[0, x])/2 - (2*I)*Pi*G[0, x] - G[0, 0, x] - 
           2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x]) - 2*Zeta[3] + 4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + (3*I)*Pi*G[0, x] - Pi^2*G[0, x] + 
         3*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
         4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 2*Zeta[3]) + 
       RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + 16*G[0, x] - 
         (Pi^2*G[0, x])/4 + (I/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/3 + 
         (13*Pi^2*G[1, 0, x])/3 + 2*Pi^2*G[1, 1, x] + 3*G[0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         2*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
         ((28*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
         (52*G[1, x]*Zeta[3])/3) + RATIO[x]*((3*Pi^2)/2 - Pi^4/60 - 
         (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 3*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/6 - 3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
         3*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 3*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + 
         G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
         Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(I*Pi - Pi^2 - 2*G[0, x] + 2*Pi^2*G[0, x] + 3*G[1, x] + 
         2*Pi^2*G[1, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 4*G[1, 1, x] + 
         8*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
         ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 4*Zeta[3] + 
         RATIO[x]*(Pi^2/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x] - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/3)*Pi^3 + 8*G[0, x] - 
           (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/3 - 3*G[0, 0, x] + 
           (4*I)*Pi*G[0, 0, x] - (4*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
           4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 4*G[1, 0, 0, x] + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
           (14*Zeta[3])/3))) + e^3*((4*I)*Pi - 5*Pi^2 - ((5*I)/12)*Pi^3 + 
       Pi^4/60 - 8*G[0, x] + (2*I)*Pi*G[0, x] + (5*Pi^2*G[0, x])/3 - 
       (Pi^4*G[0, x])/30 + 12*G[1, x] + (7*Pi^2*G[1, x])/4 - 
       (Pi^4*G[1, x])/30 - 2*G[0, 0, x] - I*Pi*G[0, 0, x] - Pi^2*G[0, 0, x] + 
       8*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + 8*G[1, 0, x] + 
       I*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 - 14*G[1, 1, x] - 
       (2*Pi^2*G[1, 1, x])/3 + 4*G[0, 0, 0, x] + (4*Pi^2*G[0, 0, 0, x])/3 - 
       4*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 0, x])/3 + 2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] + 
       2*Pi^2*G[1, 0, 0, x] - 4*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 - 
       4*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/3 + 11*G[1, 1, 1, x] + 
       (4*Pi^2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, x] + 
       (-1/8 + (I/6)*Pi + G[0, x]/12 + G[1, x]/6)*Log[mu2/s]^4*
        RATIO[x^(-1)] - (Log[mu2/s]^5*RATIO[x^(-1)])/60 + 
       Log[mu2/s]^3*(-Pi^2/3 - G[0, x]/3 + G[1, x]/3 - (2*G[0, 0, x])/3 + 
         (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 - (2*G[1, 1, x])/3 + 
         (-4/3 + Pi^2/36 + G[0, x]/2 - ((2*I)/3)*Pi*G[0, x] - G[0, 0, x]/3 - 
           (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3)*RATIO[x^(-1)] + 
         (Pi^2/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3)*
          RATIO[x]) - 3*Zeta[3] + 5*Pi^2*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 
       (8*G[1, x]*Zeta[3])/3 + (16*G[0, 0, x]*Zeta[3])/3 - 
       (40*G[0, 1, x]*Zeta[3])/3 - (40*G[1, 0, x]*Zeta[3])/3 + 
       (16*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/2)*Pi^3 + (3*Pi^4)/20 + (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - 
         (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 6*G[0, 0, x] - 
         (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + (3*I)*Pi*G[1, 0, x] - 
         Pi^2*G[1, 0, x] - 6*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] + 3*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
         4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + 3*Zeta[3] - 
         2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*((I/2)*Pi - Pi^2/2 - G[0, x] + Pi^2*G[0, x] + 
         (3*G[1, x])/2 + Pi^2*G[1, x] + G[0, 1, x] + G[1, 0, x] - 
         2*G[1, 1, x] + 4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
         (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] + 
         RATIO[x]*(Pi^2/4 - (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 
           G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 - 
           2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(-8 + Pi^2/8 - (I/6)*Pi^3 + 4*G[0, x] - 
           (Pi^2*G[0, x])/12 - (7*Pi^2*G[1, x])/6 - (3*G[0, 0, x])/2 + 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
           2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
           (7*Zeta[3])/3)) + Log[mu2/s]*((2*I)*Pi - (5*Pi^2)/2 + Pi^4/30 - 
         4*G[0, x] + I*Pi*G[0, x] + (7*Pi^2*G[0, x])/6 + 6*G[1, x] + 
         (5*Pi^2*G[1, x])/6 - G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 + 
         4*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/3 + 4*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/3 - 7*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/3 + 
         2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
         4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] - 
         2*Zeta[3] + 4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + (3*I)*Pi*G[0, x] - Pi^2*G[0, x] + 
           3*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 
           4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 2*Zeta[3]) + 
         RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + 16*G[0, x] - 
           (Pi^2*G[0, x])/4 + (I/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
           8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/3 + 
           (13*Pi^2*G[1, 0, x])/3 + 2*Pi^2*G[1, 1, x] + 3*G[0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
           2*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
           4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
           4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
           ((28*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
           (52*G[1, x]*Zeta[3])/3) + RATIO[x]*((3*Pi^2)/2 - Pi^4/60 - 
           (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 3*G[0, 0, x] + 
           (5*Pi^2*G[0, 0, x])/6 - 3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
           3*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 3*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + 
           G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
           6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
           2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
           Zeta[3] - 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3])) - 4*Zeta[5] + 
       RATIO[x]*(3*Pi^2 - Pi^4/120 - (3*Pi^2*G[0, x])/2 + (Pi^4*G[0, x])/60 - 
         (3*Pi^2*G[1, x])/2 + (Pi^4*G[1, x])/60 + 6*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/12 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 
         6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 6*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - 6*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/
          3 + 3*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/6 + 3*G[0, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 
         3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 3*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/
          3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 3*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + 
       RATIO[x^(-1)]*(-64 + (4*Pi^2)/3 + (47*Pi^4)/480 - ((47*I)/360)*Pi^5 + 
         32*G[0, x] - (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - 
         (143*Pi^4*G[1, x])/360 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - 
         (I/3)*Pi^3*G[0, 0, x] - ((2*I)/3)*Pi^3*G[0, 1, x] + 
         (I/3)*Pi^3*G[1, 0, x] + ((2*I)/3)*Pi^3*G[1, 1, x] + 
         8*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/
          3 - (13*Pi^2*G[0, 1, 0, x])/3 - 2*Pi^2*G[0, 1, 1, x] - 
         (11*Pi^2*G[1, 0, 0, x])/3 - (7*Pi^2*G[1, 0, 1, x])/3 - 
         (Pi^2*G[1, 1, 0, x])/3 - (5*Pi^2*G[1, 1, 1, x])/3 - 
         3*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 0, x] + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
         8*G[0, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (7*Pi^2*Zeta[3])/18 - 
         7*G[0, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (14*G[0, 0, x]*Zeta[3])/3 + (52*G[0, 1, x]*Zeta[3])/3 + 
         (52*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5)) + 
     e^4*((8*I)*Pi - 10*Pi^2 - ((5*I)/6)*Pi^3 + (23*Pi^4)/120 + 
       (107*Pi^6)/1680 - 16*G[0, x] + (4*I)*Pi*G[0, x] + 
       (10*Pi^2*G[0, x])/3 - (I/12)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/144 + 
       24*G[1, x] + (7*Pi^2*G[1, x])/2 - (I/6)*Pi^3*G[1, x] - 
       (59*Pi^4*G[1, x])/720 - 4*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - 
       (17*Pi^2*G[0, 0, x])/12 + (59*Pi^4*G[0, 0, x])/360 + 16*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/3 - (7*Pi^4*G[0, 1, x])/72 + 16*G[1, 0, x] + 
       (2*I)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/6 - 
       (7*Pi^4*G[1, 0, x])/72 - 28*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/12 + 
       (59*Pi^4*G[1, 1, x])/360 + 8*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] + 
       (5*Pi^2*G[0, 0, 0, x])/6 - 8*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
        6 - 8*G[0, 1, 0, x] - I*Pi*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + 
       Pi^2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] + 
       Pi^2*G[1, 0, 0, x] - 8*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 - 
       8*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/6 + 
       22*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 - 7*G[0, 0, 0, 0, x] - 
       Pi^2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] - (7*Pi^2*G[0, 0, 0, 1, x])/
        3 + 4*G[0, 0, 1, 0, x] - (7*Pi^2*G[0, 0, 1, 0, x])/3 - 
       2*Pi^2*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 2*Pi^2*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 1, x] - (7*Pi^2*G[0, 1, 0, 1, x])/3 + 
       4*G[0, 1, 1, 0, x] - (7*Pi^2*G[0, 1, 1, 0, x])/3 - 
       4*G[0, 1, 1, 1, x] - (5*Pi^2*G[0, 1, 1, 1, x])/3 - 
       6*G[1, 0, 0, 0, x] - (5*Pi^2*G[1, 0, 0, 0, x])/3 + 
       4*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
       4*G[1, 0, 1, 0, x] - (7*Pi^2*G[1, 0, 1, 0, x])/3 - 
       2*Pi^2*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] - 2*Pi^2*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] - (7*Pi^2*G[1, 1, 0, 1, x])/3 + 
       4*G[1, 1, 1, 0, x] - (7*Pi^2*G[1, 1, 1, 0, x])/3 - 
       15*G[1, 1, 1, 1, x] - Pi^2*G[1, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
       10*G[1, 1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 0, 1, 0, x] + 
       4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
       4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] + 
       4*G[0, 0, 1, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, 0, x] - 
       8*G[0, 0, 1, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
       4*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
       4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] + 
       4*G[0, 1, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 1, 0, x] - 
       12*G[0, 1, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] + 
       4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] - 
       4*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 1, 0, x] - 
       8*G[1, 0, 1, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, 1, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 1, 0, x] - 
       20*G[1, 1, 1, 1, 1, 1, x] + (-1/40 + (I/30)*Pi + G[0, x]/60 + 
         G[1, x]/30)*Log[mu2/s]^5*RATIO[x^(-1)] - 
       (Log[mu2/s]^6*RATIO[x^(-1)])/360 + Log[mu2/s]^4*
        (-Pi^2/12 - G[0, x]/12 + G[1, x]/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + 
         G[1, 0, x]/6 - G[1, 1, x]/6 + (-1/3 + Pi^2/144 + G[0, x]/8 - 
           (I/6)*Pi*G[0, x] - G[0, 0, x]/12 - G[0, 1, x]/6 - G[1, 0, x]/6)*
          RATIO[x^(-1)] + (Pi^2/24 + G[0, 0, x]/12 - G[0, 1, x]/12 - 
           G[1, 0, x]/12 + G[1, 1, x]/12)*RATIO[x]) + 
       Log[mu2/s]^3*((I/6)*Pi - Pi^2/6 - G[0, x]/3 + (Pi^2*G[0, x])/3 + 
         G[1, x]/2 + (Pi^2*G[1, x])/3 + G[0, 1, x]/3 + G[1, 0, x]/3 - 
         (2*G[1, 1, x])/3 + (4*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - 
         (2*G[0, 1, 0, x])/3 - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 + 
         (4*G[1, 1, 1, x])/3 + ((I/3)*Pi*G[0, x] + G[0, 0, x]/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x]*(Pi^2/12 - (Pi^2*G[0, x])/6 - 
           (Pi^2*G[1, x])/6 + G[0, 0, x]/6 - G[0, 1, x]/6 - G[1, 0, x]/6 + 
           G[1, 1, x]/6 - (2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/3 + 
           G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - 
           (2*G[1, 1, 1, x])/3 + Zeta[3]/3) + RATIO[x^(-1)]*
          (-8/3 + Pi^2/24 - (I/18)*Pi^3 + (4*G[0, x])/3 - (Pi^2*G[0, x])/36 - 
           (7*Pi^2*G[1, x])/18 - G[0, 0, x]/2 + ((2*I)/3)*Pi*G[0, 0, x] - 
           ((2*I)/3)*Pi*G[1, 0, x] + G[0, 0, 0, x]/3 + (2*G[0, 0, 1, x])/3 + 
           (2*G[0, 1, 0, x])/3 - (2*G[1, 0, 0, x])/3 + (2*G[1, 0, 1, x])/3 + 
           (2*G[1, 1, 0, x])/3 - (2*G[1, 1, 1, x])/3 + (7*Zeta[3])/9) - 
         (2*Zeta[3])/3) - 6*Zeta[3] - ((7*I)/3)*Pi*Zeta[3] + 
       (5*Pi^2*Zeta[3])/2 + (23*G[0, x]*Zeta[3])/3 - 5*Pi^2*G[0, x]*Zeta[3] - 
       2*G[1, x]*Zeta[3] - 5*Pi^2*G[1, x]*Zeta[3] - 2*G[0, 0, x]*Zeta[3] - 
       (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, x]*Zeta[3])/3 - (44*G[0, 0, 0, x]*Zeta[3])/3 + 
       (40*G[0, 0, 1, x]*Zeta[3])/3 + (40*G[0, 1, 0, x]*Zeta[3])/3 + 
       4*G[0, 1, 1, x]*Zeta[3] + 4*G[1, 0, 0, x]*Zeta[3] + 
       (40*G[1, 0, 1, x]*Zeta[3])/3 + (40*G[1, 1, 0, x]*Zeta[3])/3 - 
       (44*G[1, 1, 1, x]*Zeta[3])/3 + (28*Zeta[3]^2)/3 + 
       Log[mu2/s]^2*(I*Pi - (5*Pi^2)/4 + Pi^4/60 - 2*G[0, x] + 
         (I/2)*Pi*G[0, x] + (7*Pi^2*G[0, x])/12 + 3*G[1, x] + 
         (5*Pi^2*G[1, x])/12 - G[0, 0, x]/2 - (5*Pi^2*G[0, 0, x])/6 + 
         2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + 2*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/6 - (7*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/6 + 
         G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
         G[1, 1, 0, x] + 3*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - Zeta[3] + 
         2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + ((3*I)/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
           (3*G[0, 0, x])/2 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 
           2*G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(-16 + Pi^2/3 + (47*Pi^4)/1440 + 8*G[0, x] - 
           (Pi^2*G[0, x])/8 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
           4*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 + (7*Pi^2*G[0, 1, x])/6 + 
           (13*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] + (3*G[0, 0, 0, x])/2 - 
           (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
           G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
           2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
           2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (7*Zeta[3])/2 - 
           ((14*I)/3)*Pi*Zeta[3] - (7*G[0, x]*Zeta[3])/3 - 
           (26*G[1, x]*Zeta[3])/3) + RATIO[x]*((3*Pi^2)/4 - Pi^4/120 - 
           (Pi^2*G[0, x])/4 - (Pi^2*G[1, x])/4 + (3*G[0, 0, x])/2 + 
           (5*Pi^2*G[0, 0, x])/12 - (3*G[0, 1, x])/2 + (7*Pi^2*G[0, 1, x])/
            12 - (3*G[1, 0, x])/2 + (7*Pi^2*G[1, 0, x])/12 + 
           (3*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/12 - G[0, 0, 0, x] + 
           G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
           G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
           G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
           G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
           G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) - 2*Zeta[5] + 
       4*G[0, x]*Zeta[5] + 4*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        ((-I)*Pi^3 + (9*Pi^4)/40 + ((2*I)/45)*Pi^5 + (12*I)*Pi*G[0, x] - 
         3*Pi^2*G[0, x] - (I/4)*Pi^3*G[0, x] + (Pi^4*G[0, x])/60 - 
         (I/2)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/20 + 12*G[0, 0, x] - 
         (6*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 + 
         (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] + 
         (6*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 
         (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - 12*G[0, 0, 0, x] + 
         (3*I)*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 - 
         (3*I)*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] + 6*G[1, 0, 0, x] - 
         (3*I)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 + 
         (3*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 9*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] - 6*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         3*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] + 6*Zeta[3] - (Pi^2*Zeta[3])/6 - 
         3*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
         3*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         2*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + 
         2*Zeta[5]) + RATIO[x^(-1)]*(-128 + (8*Pi^2)/3 + (47*Pi^4)/180 + 
         (949*Pi^6)/60480 + 64*G[0, x] - (4*Pi^2*G[0, x])/3 - 
         (47*Pi^4*G[0, x])/480 + ((47*I)/360)*Pi^5*G[0, x] - 
         ((4*I)/45)*Pi^5*G[1, x] - 32*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + 
         (47*Pi^4*G[0, 0, x])/720 + (143*Pi^4*G[0, 1, x])/360 + 
         (23*Pi^4*G[1, 0, x])/360 - (Pi^4*G[1, 1, x])/3 + 16*G[0, 0, 0, x] - 
         (Pi^2*G[0, 0, 0, x])/4 + (I/3)*Pi^3*G[0, 0, 0, x] + 
         ((2*I)/3)*Pi^3*G[0, 0, 1, x] - (I/3)*Pi^3*G[0, 1, 0, x] - 
         ((2*I)/3)*Pi^3*G[0, 1, 1, x] - (I/3)*Pi^3*G[1, 0, 0, x] - 
         ((2*I)/3)*Pi^3*G[1, 0, 1, x] + (I/3)*Pi^3*G[1, 1, 0, x] + 
         ((2*I)/3)*Pi^3*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (13*Pi^2*G[0, 0, 1, 0, x])/3 + 2*Pi^2*G[0, 0, 1, 1, x] + 
         (11*Pi^2*G[0, 1, 0, 0, x])/3 + (7*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (Pi^2*G[0, 1, 1, 0, x])/3 + (5*Pi^2*G[0, 1, 1, 1, x])/3 + 
         3*Pi^2*G[1, 0, 0, 0, x] + (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (Pi^2*G[1, 0, 1, 0, x])/3 + 2*Pi^2*G[1, 0, 1, 1, x] + 
         (Pi^2*G[1, 1, 0, 0, x])/3 + (7*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (13*Pi^2*G[1, 1, 1, 0, x])/3 + (4*Pi^2*G[1, 1, 1, 1, x])/3 + 
         3*G[0, 0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 0, 1, 1, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] + 
         12*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, 1, 0, x] - 4*G[0, 0, 1, 1, 0, 0, x] - 
         4*G[0, 0, 1, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 1, 0, x] + 
         8*G[0, 0, 1, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 0, 1, x] - 
         4*G[0, 1, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
         4*G[0, 1, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 1, 0, 0, x] - 
         4*G[0, 1, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, 1, 1, x] + 28*G[1, 0, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
         4*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
         4*G[1, 0, 1, 0, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, 0, 0, x] - 
         4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] + 
         8*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] + 
         4*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
         4*G[1, 1, 0, 1, 1, 0, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
         12*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 1, 0, x] + 
         16*G[1, 1, 1, 1, 1, 1, x] + (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 + 
         ((7*I)/9)*Pi^3*Zeta[3] - (56*G[0, x]*Zeta[3])/3 + 
         (7*Pi^2*G[0, x]*Zeta[3])/18 + (55*Pi^2*G[1, x]*Zeta[3])/9 + 
         7*G[0, 0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((28*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 - 
         (52*G[0, 0, 1, x]*Zeta[3])/3 - (52*G[0, 1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 0, 0, x]*Zeta[3])/3 - (28*G[1, 0, 1, x]*Zeta[3])/3 - 
         (28*G[1, 1, 0, x]*Zeta[3])/3 + (4*G[1, 1, 1, x]*Zeta[3])/3 - 
         (49*Zeta[3]^2)/9 + (93*Zeta[5])/5 - ((124*I)/5)*Pi*Zeta[5] - 
         (62*G[0, x]*Zeta[5])/5 - (164*G[1, x]*Zeta[5])/5) + 
       RATIO[x]*(6*Pi^2 - Pi^4/40 - (107*Pi^6)/3360 - 3*Pi^2*G[0, x] + 
         (Pi^4*G[0, x])/120 - 3*Pi^2*G[1, x] + (Pi^4*G[1, x])/120 + 
         12*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 - (59*Pi^4*G[0, 0, x])/720 - 
         12*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/4 + (7*Pi^4*G[0, 1, x])/144 - 
         12*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/4 + (7*Pi^4*G[1, 0, x])/144 + 
         12*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 - (59*Pi^4*G[1, 1, x])/720 - 
         12*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + 6*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/12 + 6*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          12 - (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 
         6*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/12 + 6*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/12 - 12*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          3 + 9*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/2 - 
         3*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
         3*G[0, 0, 1, 0, x] + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
         Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] - 3*G[0, 1, 0, 1, x] + 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - 3*G[0, 1, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 1, 0, x])/6 + 3*G[0, 1, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 + 3*G[1, 0, 0, 0, x] + 
         (5*Pi^2*G[1, 0, 0, 0, x])/6 - 3*G[1, 0, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - 3*G[1, 0, 1, 0, x] + 
         (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
         Pi^2*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] + 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - 3*G[1, 1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 1, 0, x])/6 + 9*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
         G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
         G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
         10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
         2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
         2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 6*Zeta[3] - 
         (5*Pi^2*Zeta[3])/4 - 3*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/
          2 - 3*G[1, x]*Zeta[3] + (5*Pi^2*G[1, x]*Zeta[3])/2 - 
         (4*G[0, 0, x]*Zeta[3])/3 + (10*G[0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
         (22*G[0, 0, 0, x]*Zeta[3])/3 - (20*G[0, 0, 1, x]*Zeta[3])/3 - 
         (20*G[0, 1, 0, x]*Zeta[3])/3 - 2*G[0, 1, 1, x]*Zeta[3] - 
         2*G[1, 0, 0, x]*Zeta[3] - (20*G[1, 0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 1, 0, x]*Zeta[3])/3 + (22*G[1, 1, 1, x]*Zeta[3])/3 - 
         (14*Zeta[3]^2)/3 + Zeta[5] - 2*G[0, x]*Zeta[5] - 
         2*G[1, x]*Zeta[5]) + Log[mu2/s]*((4*I)*Pi - 5*Pi^2 - 
         ((5*I)/12)*Pi^3 + Pi^4/60 - 8*G[0, x] + (2*I)*Pi*G[0, x] + 
         (5*Pi^2*G[0, x])/3 - (Pi^4*G[0, x])/30 + 12*G[1, x] + 
         (7*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/30 - 2*G[0, 0, x] - 
         I*Pi*G[0, 0, x] - Pi^2*G[0, 0, x] + 8*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/6 + 8*G[1, 0, x] + I*Pi*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/6 - 14*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 + 
         4*G[0, 0, 0, x] + (4*Pi^2*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          3 + 2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 0, x] - 
         4*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 - 4*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/3 + 11*G[1, 1, 1, x] + (4*Pi^2*G[1, 1, 1, x])/
          3 - 4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
         16*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
         4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, x] - 3*Zeta[3] + 
         5*Pi^2*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - (8*G[1, x]*Zeta[3])/3 + 
         (16*G[0, 0, x]*Zeta[3])/3 - (40*G[0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (3*Pi^4)/20 + (6*I)*Pi*G[0, x] - 
           (3*Pi^2*G[0, x])/2 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
           6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
           (3*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 6*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
           3*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
           4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + 3*Zeta[3] - 
           2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) - 4*Zeta[5] + 
         RATIO[x]*(3*Pi^2 - Pi^4/120 - (3*Pi^2*G[0, x])/2 + 
           (Pi^4*G[0, x])/60 - (3*Pi^2*G[1, x])/2 + (Pi^4*G[1, x])/60 + 
           6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 6*G[0, 1, x] + 
           (7*Pi^2*G[0, 1, x])/12 - 6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
           6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 6*G[0, 0, 0, x] - 
           (2*Pi^2*G[0, 0, 0, x])/3 + 3*G[0, 0, 1, x] - 
           (7*Pi^2*G[0, 0, 1, x])/6 + 3*G[0, 1, 0, x] - 
           (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
           Pi^2*G[1, 0, 0, x] + 3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 
           3*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] - 
           (2*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
           G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
           G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
           3*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
           2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
           2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
           2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           8*G[1, 1, 1, 1, 1, x] + 3*Zeta[3] - (5*Pi^2*Zeta[3])/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 + 
           (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 - 
           (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + RATIO[x^(-1)]*
          (-64 + (4*Pi^2)/3 + (47*Pi^4)/480 - ((47*I)/360)*Pi^5 + 
           32*G[0, x] - (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - 
           (143*Pi^4*G[1, x])/360 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - 
           (I/3)*Pi^3*G[0, 0, x] - ((2*I)/3)*Pi^3*G[0, 1, x] + 
           (I/3)*Pi^3*G[1, 0, x] + ((2*I)/3)*Pi^3*G[1, 1, x] + 
           8*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/
            3 - (13*Pi^2*G[0, 1, 0, x])/3 - 2*Pi^2*G[0, 1, 1, x] - 
           (11*Pi^2*G[1, 0, 0, x])/3 - (7*Pi^2*G[1, 0, 1, x])/3 - 
           (Pi^2*G[1, 1, 0, x])/3 - (5*Pi^2*G[1, 1, 1, x])/3 - 
           3*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
           (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, x] - 
           (4*I)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
           4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
           12*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 0, x] + 
           4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
           8*G[0, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, x] + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
           4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
           4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
           4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 
           4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
           12*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (7*Pi^2*Zeta[3])/18 - 
           7*G[0, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, x]*Zeta[3] + 
           (14*G[0, 0, x]*Zeta[3])/3 + (52*G[0, 1, x]*Zeta[3])/3 + 
           (52*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5))))/Nc) + 
 DD[i1, i3]*DD[i2, i4]*((13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
     (2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[x^(-1)] + 
   (2/3 - (2*I)*Pi)*Log[mu2/s]*RATIO[x^(-1)] - Log[mu2/s]^2*RATIO[x^(-1)] + 
   e*((-I/2)*Pi - G[0, x]/2 + ((-I)*Pi*G[0, x] - G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + (13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
       (2*I)*Pi*G[0, x] + 2*G[0, 0, x])*Log[mu2/s]*RATIO[x^(-1)] + 
     (1/3 - I*Pi)*Log[mu2/s]^2*RATIO[x^(-1)] - (Log[mu2/s]^3*RATIO[x^(-1)])/
      3 + RATIO[x^(-1)]*(80/27 - Pi^2/18 + (I/6)*Pi^3 - (13*G[0, x])/9 - 
       Pi^2*G[0, x] + (2*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + 
       (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
       (20*Zeta[3])/3)) + e^2*((-I)*Pi + Pi^2/4 - G[0, x] - 
     (I/2)*Pi*G[0, x] + (13/18 + (7*Pi^2)/12 - G[0, x]/3 + I*Pi*G[0, x] + 
       G[0, 0, x])*Log[mu2/s]^2*RATIO[x^(-1)] + (1/9 - (I/3)*Pi)*Log[mu2/s]^3*
      RATIO[x^(-1)] - (Log[mu2/s]^4*RATIO[x^(-1)])/12 + 
     RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 - (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
       I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + 
     RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + (7*Pi^4)/144 - (80*G[0, x])/27 + 
       (Pi^2*G[0, x])/18 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
       (13*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/6 - Pi^2*G[1, 0, x] - 
       (2*G[0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
       4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 + 
       ((14*I)/3)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*((-I/2)*Pi - G[0, x]/2 + ((-I)*Pi*G[0, x] - G[0, 0, x])*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(80/27 - Pi^2/18 + (I/6)*Pi^3 - 
         (13*G[0, x])/9 - Pi^2*G[0, x] + (2*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 
         2*G[1, 0, 0, x] + (20*Zeta[3])/3))) + 
   e^3*((-2*I)*Pi + Pi^2/2 + ((5*I)/24)*Pi^3 - 2*G[0, x] - I*Pi*G[0, x] + 
     (7*Pi^2*G[0, x])/24 + (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + 
     G[0, 0, 0, x]/2 - G[1, 0, 0, x]/2 + (13/54 + (7*Pi^2)/36 - G[0, x]/9 + 
       (I/3)*Pi*G[0, x] + G[0, 0, x]/3)*Log[mu2/s]^3*RATIO[x^(-1)] + 
     (1/36 - (I/12)*Pi)*Log[mu2/s]^4*RATIO[x^(-1)] - 
     (Log[mu2/s]^5*RATIO[x^(-1)])/60 - Zeta[3]/2 + 
     RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/40 - (3*I)*Pi*G[0, x] + 
       (3*Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
       3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
       ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + 
       I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
       G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
       (3*Zeta[3])/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*((-I/4)*Pi - G[0, x]/4 + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(40/27 - Pi^2/36 + (I/12)*Pi^3 - 
         (13*G[0, x])/18 - (Pi^2*G[0, x])/2 + G[0, 0, x]/3 - 
         I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
         G[1, 0, 0, x] + (10*Zeta[3])/3)) + 
     Log[mu2/s]*((-I)*Pi + Pi^2/4 - G[0, x] - (I/2)*Pi*G[0, x] + 
       RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/2 - (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - 
         I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + 
       RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + (7*Pi^4)/144 - 
         (80*G[0, x])/27 + (Pi^2*G[0, x])/18 - (I/6)*Pi^3*G[0, x] - 
         (I/3)*Pi^3*G[1, x] + (13*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/6 - 
         Pi^2*G[1, 0, x] - (2*G[0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
         4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - (14*Zeta[3])/9 + 
         ((14*I)/3)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3])) + 
     RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + 
       ((47*I)/720)*Pi^5 - (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + 
       (Pi^4*G[0, x])/60 + (3*Pi^4*G[1, x])/20 + (80*G[0, 0, x])/27 - 
       (Pi^2*G[0, 0, x])/18 + (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] - 
       (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - (13*G[0, 0, 0, x])/9 - 
       (2*Pi^2*G[0, 0, 0, x])/3 + Pi^2*G[0, 1, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] + 
       (2*G[0, 0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
       2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
       (14*G[0, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
       2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)) + 
   e^4*((-4*I)*Pi + Pi^2 + ((5*I)/12)*Pi^3 - (19*Pi^4)/240 - 4*G[0, x] - 
     (2*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/12 + (I/24)*Pi^3*G[0, x] + 
     (I/12)*Pi^3*G[1, x] + I*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 - 
     I*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + G[0, 0, 0, x] - 
     (I/2)*Pi*G[0, 0, 0, x] + (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x] + 
     (I/2)*Pi*G[1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] + 
     G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x]/2 + 
     (13/216 + (7*Pi^2)/144 - G[0, x]/36 + (I/12)*Pi*G[0, x] + G[0, 0, x]/12)*
      Log[mu2/s]^4*RATIO[x^(-1)] + (1/180 - (I/60)*Pi)*Log[mu2/s]^5*
      RATIO[x^(-1)] - (Log[mu2/s]^6*RATIO[x^(-1)])/360 - Zeta[3] + 
     ((7*I)/6)*Pi*Zeta[3] + (5*G[0, x]*Zeta[3])/3 - (G[1, x]*Zeta[3])/2 + 
     Log[mu2/s]^3*((-I/12)*Pi - G[0, x]/12 + 
       ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(40/81 - Pi^2/108 + (I/36)*Pi^3 - (13*G[0, x])/54 - 
         (Pi^2*G[0, x])/6 + G[0, 0, x]/9 - (I/3)*Pi*G[0, 0, x] + 
         (I/3)*Pi*G[1, 0, x] - (2*G[0, 0, 0, x])/3 + G[1, 0, 0, x]/3 + 
         (10*Zeta[3])/9)) + Log[mu2/s]^2*((-I/2)*Pi + Pi^2/8 - G[0, x]/2 - 
       (I/4)*Pi*G[0, x] + RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - 
         ((3*I)/4)*Pi*G[0, x] + (Pi^2*G[0, x])/4 - (3*G[0, 0, x])/4 + 
         (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
         G[1, 0, 0, x]/2 - Zeta[3]/2) + RATIO[x^(-1)]*
        (242/81 - (13*Pi^2)/216 + (7*Pi^4)/288 - (40*G[0, x])/27 + 
         (Pi^2*G[0, x])/36 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
         (13*G[0, 0, x])/18 + (5*Pi^2*G[0, 0, x])/12 - (Pi^2*G[1, 0, x])/2 - 
         G[0, 0, 0, x]/3 + I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - 
         I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] - 
         (7*Zeta[3])/9 + ((7*I)/3)*Pi*Zeta[3] - G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3])) + RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - 
       (I/45)*Pi^5 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
       (I/8)*Pi^3*G[0, x] - (Pi^4*G[0, x])/120 + (I/4)*Pi^3*G[1, x] - 
       (3*Pi^4*G[1, x])/40 - 6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/8 - (I/12)*Pi^3*G[0, 0, x] - 
       (I/6)*Pi^3*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/4 + 
       (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
       ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
       ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
       3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
        12 - ((3*I)/2)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
       (9*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 1, 0, x] + (3*G[0, 1, 0, 0, x])/2 - 
       I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 3*G[1, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - 
       (3*G[1, 1, 0, 0, x])/2 + I*Pi*G[1, 1, 0, 0, x] - 
       I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - 
       3*Zeta[3] + (Pi^2*Zeta[3])/12 + (3*G[0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (3*G[1, x]*Zeta[3])/2 + 
       (4*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
       G[1, 1, x]*Zeta[3] - Zeta[5]) + RATIO[x^(-1)]*
      (17488/729 - (121*Pi^2)/243 - (611*Pi^4)/12960 - (977*Pi^6)/60480 - 
       (2912*G[0, x])/243 + (20*Pi^2*G[0, x])/81 + (47*Pi^4*G[0, x])/2160 - 
       ((47*I)/720)*Pi^5*G[0, x] + ((2*I)/45)*Pi^5*G[1, x] + 
       (484*G[0, 0, x])/81 - (13*Pi^2*G[0, 0, x])/108 - 
       (59*Pi^4*G[0, 0, x])/720 - (3*Pi^4*G[0, 1, x])/20 + 
       (Pi^4*G[1, 0, x])/60 + (3*Pi^4*G[1, 1, x])/20 - 
       (80*G[0, 0, 0, x])/27 + (Pi^2*G[0, 0, 0, x])/18 - 
       (I/6)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] + 
       (I/6)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] + 
       (I/6)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] - 
       (I/6)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] + 
       (13*G[0, 0, 0, 0, x])/9 + (Pi^2*G[0, 0, 0, 0, x])/2 - 
       Pi^2*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, 0, x])/6 + 
       Pi^2*G[0, 1, 1, 0, x] - (2*Pi^2*G[1, 0, 0, 0, x])/3 + 
       Pi^2*G[1, 0, 1, 0, x] + (5*Pi^2*G[1, 1, 0, 0, x])/6 - 
       Pi^2*G[1, 1, 1, 0, x] - (2*G[0, 0, 0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 1, 0, 0, x] - 
       6*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 0, x] + 
       4*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 1, 0, 0, x] - 
       8*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 1, 0, 0, x] + 
       4*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 1, 0, 0, x] + 
       6*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 1, 0, 0, x] - 
       (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 - ((7*I)/18)*Pi^3*Zeta[3] + 
       (91*G[0, x]*Zeta[3])/27 + (5*Pi^2*G[0, x]*Zeta[3])/2 - 
       (Pi^2*G[1, x]*Zeta[3])/6 - (14*G[0, 0, x]*Zeta[3])/9 + 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (22*G[0, 0, 0, x]*Zeta[3])/3 + 2*G[0, 0, 1, x]*Zeta[3] + 
       2*G[0, 1, 0, x]*Zeta[3] - 2*G[0, 1, 1, x]*Zeta[3] - 
       (8*G[1, 0, 0, x]*Zeta[3])/3 - 2*G[1, 0, 1, x]*Zeta[3] - 
       2*G[1, 1, 0, x]*Zeta[3] + 2*G[1, 1, 1, x]*Zeta[3] - (91*Zeta[3]^2)/9 - 
       (62*Zeta[5])/15 + ((62*I)/5)*Pi*Zeta[5] - 2*G[0, x]*Zeta[5] + 
       2*G[1, x]*Zeta[5]) + Log[mu2/s]*((-2*I)*Pi + Pi^2/2 + 
       ((5*I)/24)*Pi^3 - 2*G[0, x] - I*Pi*G[0, x] + (7*Pi^2*G[0, x])/24 + 
       (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x]/2 - 
       G[1, 0, 0, x]/2 - Zeta[3]/2 + RATIO[(1 - x)^(-1)]*
        ((I/4)*Pi^3 - (3*Pi^4)/40 - (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + 
         (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 3*G[0, 0, x] + 
         ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
         ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + 
         I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
         (3*Zeta[3])/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 + 
         ((47*I)/720)*Pi^5 - (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + 
         (Pi^4*G[0, x])/60 + (3*Pi^4*G[1, x])/20 + (80*G[0, 0, x])/27 - 
         (Pi^2*G[0, 0, x])/18 + (I/6)*Pi^3*G[0, 0, x] + 
         (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - (13*G[0, 0, 0, x])/9 - 
         (2*Pi^2*G[0, 0, 0, x])/3 + Pi^2*G[0, 1, 0, x] + 
         (5*Pi^2*G[1, 0, 0, x])/6 - Pi^2*G[1, 1, 0, x] + 
         (2*G[0, 0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
         (14*G[0, x]*Zeta[3])/9 - ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
         2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5))) + 
   (Pi^2 + G[0, x] - G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
     2*G[1, 1, x] + (8 - Pi^2/6 - 3*G[0, x] + (2*I)*Pi*G[0, x] + 
       2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x^(-1)] + 
     (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x])*Log[mu2/s]*RATIO[x^(-1)] + 
     Log[mu2/s]^2*RATIO[x^(-1)] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + 
       G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
     e*((-I/2)*Pi + Pi^2/2 + G[0, x] - Pi^2*G[0, x] - (3*G[1, x])/2 - 
       Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 2*G[1, 1, x] - 
       4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (3/2 - I*Pi - G[0, x] - G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (Log[mu2/s]^3*RATIO[x^(-1)])/3 + Log[mu2/s]*(Pi^2 + G[0, x] - 
         G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
         2*G[1, 1, x] + (8 - Pi^2/6 - 3*G[0, x] + (2*I)*Pi*G[0, x] + 
           2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*RATIO[x^(-1)] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x]) + RATIO[x^(-1)]*(16 - Pi^2/4 + (I/6)*Pi^3 - 8*G[0, x] + 
         (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 + 3*G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
         (14*Zeta[3])/3) + RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + 
         (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
         G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
       2*Zeta[3]) + e^2*((-I)*Pi + (5*Pi^2)/4 - Pi^4/60 + 2*G[0, x] - 
       (I/2)*Pi*G[0, x] - (7*Pi^2*G[0, x])/12 - 3*G[1, x] - 
       (5*Pi^2*G[1, x])/12 + G[0, 0, x]/2 + (5*Pi^2*G[0, 0, x])/6 - 
       2*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/6 + (7*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/6 - 
       G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
       G[1, 1, 0, x] - 3*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
       (1/2 - (I/3)*Pi - G[0, x]/3 - G[1, x]/3)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (Log[mu2/s]^4*RATIO[x^(-1)])/12 + Log[mu2/s]^2*(Pi^2/2 + G[0, x]/2 - 
         G[1, x]/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 
         (4 - Pi^2/12 - (3*G[0, x])/2 + I*Pi*G[0, x] + G[0, 0, x] + 
           G[0, 1, x] + G[1, 0, x])*RATIO[x^(-1)] + 
         (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
           G[1, 1, x]/2)*RATIO[x]) + RATIO[(1 - x)^(-1)]*
        ((I/6)*Pi^3 - ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - 
         (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
         2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) + Zeta[3] - 
       2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
       Log[mu2/s]*((-I/2)*Pi + Pi^2/2 + G[0, x] - Pi^2*G[0, x] - 
         (3*G[1, x])/2 - Pi^2*G[1, x] - G[0, 1, x] - G[1, 0, x] + 
         2*G[1, 1, x] - 4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(16 - Pi^2/4 + (I/6)*Pi^3 - 8*G[0, x] + 
           (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/6 + 3*G[0, 0, x] - 
           (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
           (14*Zeta[3])/3) + RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + 
           (Pi^2*G[1, x])/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
           G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
           G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
         2*Zeta[3]) + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + (Pi^2*G[0, x])/4 + 
         (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - (5*Pi^2*G[0, 0, x])/12 + 
         (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/12 + (3*G[1, 0, x])/2 - 
         (7*Pi^2*G[1, 0, x])/12 - (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + 
         G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
         G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(32 - (2*Pi^2)/3 - (47*Pi^4)/720 - 16*G[0, x] + 
         (Pi^2*G[0, x])/4 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
         8*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/6 - 
         (13*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] - 3*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
         2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 7*Zeta[3] + 
         ((14*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
         (26*G[1, x]*Zeta[3])/3)) + e^3*((-2*I)*Pi + (5*Pi^2)/2 + 
       ((5*I)/24)*Pi^3 - Pi^4/120 + 4*G[0, x] - I*Pi*G[0, x] - 
       (5*Pi^2*G[0, x])/6 + (Pi^4*G[0, x])/60 - 6*G[1, x] - 
       (7*Pi^2*G[1, x])/8 + (Pi^4*G[1, x])/60 + G[0, 0, x] + 
       (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 4*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/12 + 7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
       2*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
        6 - Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 - Pi^2*G[1, 0, 0, x] + 
       2*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 0, x])/6 - (11*G[1, 1, 1, x])/2 - 
       (2*Pi^2*G[1, 1, 1, x])/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 
       (1/8 - (I/12)*Pi - G[0, x]/12 - G[1, x]/12)*Log[mu2/s]^4*
        RATIO[x^(-1)] + (Log[mu2/s]^5*RATIO[x^(-1)])/60 + 
       Log[mu2/s]^3*(Pi^2/6 + G[0, x]/6 - G[1, x]/6 + G[0, 0, x]/3 - 
         G[0, 1, x]/3 - G[1, 0, x]/3 + G[1, 1, x]/3 + 
         (4/3 - Pi^2/36 - G[0, x]/2 + (I/3)*Pi*G[0, x] + G[0, 0, x]/3 + 
           G[0, 1, x]/3 + G[1, 0, x]/3)*RATIO[x^(-1)] + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x]) + (3*Zeta[3])/2 - (5*Pi^2*Zeta[3])/2 - 
       (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/3 - 
       (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
       (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*((-I/4)*Pi + Pi^2/4 + G[0, x]/2 - (Pi^2*G[0, x])/2 - 
         (3*G[1, x])/4 - (Pi^2*G[1, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
         G[1, 1, x] - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(8 - Pi^2/8 + (I/12)*Pi^3 - 4*G[0, x] + 
           (Pi^2*G[0, x])/12 + (7*Pi^2*G[1, x])/12 + (3*G[0, 0, x])/2 - 
           I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - G[0, 0, 0, x] - 
           G[0, 0, 1, x] - G[0, 1, 0, x] + G[1, 0, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + G[1, 1, 1, x] - (7*Zeta[3])/3) + 
         RATIO[x]*(-Pi^2/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           G[0, 0, x]/4 + G[0, 1, x]/4 + G[1, 0, x]/4 - G[1, 1, x]/4 + 
           G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
           G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] - Zeta[3]/2) + 
         Zeta[3]) + RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/40 - 
         (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + 
         (I/6)*Pi^3*G[1, x] - 3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/12 - ((3*I)/2)*Pi*G[1, 0, x] + 
         (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + I*Pi*G[1, 0, 0, x] - 
         I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
         2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + Log[mu2/s]*
        ((-I)*Pi + (5*Pi^2)/4 - Pi^4/60 + 2*G[0, x] - (I/2)*Pi*G[0, x] - 
         (7*Pi^2*G[0, x])/12 - 3*G[1, x] - (5*Pi^2*G[1, x])/12 + 
         G[0, 0, x]/2 + (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 
         (7*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/6 - G[0, 0, 0, x] + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         3*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - 
           ((3*I)/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - (3*G[0, 0, x])/2 + 
           I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
           G[1, 0, 0, x] - Zeta[3]) + Zeta[3] - 2*G[0, x]*Zeta[3] - 
         2*G[1, x]*Zeta[3] + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
           (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
           (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/
            12 + (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - 
           (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
           G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
           G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + 
           G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (32 - (2*Pi^2)/3 - (47*Pi^4)/720 - 16*G[0, x] + (Pi^2*G[0, x])/4 - 
           (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 8*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/6 - (13*Pi^2*G[1, 0, x])/
            6 - Pi^2*G[1, 1, x] - 3*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
           2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           7*Zeta[3] + ((14*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
           (26*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - 
         (47*Pi^4)/480 + ((47*I)/720)*Pi^5 - 32*G[0, x] + 
         (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + (143*Pi^4*G[1, x])/
          720 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + (I/6)*Pi^3*G[0, 0, x] + 
         (I/3)*Pi^3*G[0, 1, x] - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - 8*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
         (7*Pi^2*G[0, 0, 1, x])/6 + (13*Pi^2*G[0, 1, 0, x])/6 + 
         Pi^2*G[0, 1, 1, x] + (11*Pi^2*G[1, 0, 0, x])/6 + 
         (7*Pi^2*G[1, 0, 1, x])/6 + (Pi^2*G[1, 1, 0, x])/6 + 
         (5*Pi^2*G[1, 1, 1, x])/6 + 3*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         2*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] + 6*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         10*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + 
         (7*Pi^2*Zeta[3])/18 + 7*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] - (14*G[0, 0, x]*Zeta[3])/3 - (26*G[0, 1, x]*Zeta[3])/3 - 
         (26*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
         (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
         3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
         3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
         (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
         (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
         (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
         (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
         G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
         G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
         G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
         (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + (G[0, x]*Zeta[3])/2 + 
         (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
     e^4*((-4*I)*Pi + 5*Pi^2 + ((5*I)/12)*Pi^3 - (23*Pi^4)/240 - 
       (107*Pi^6)/3360 + 8*G[0, x] - (2*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/3 + 
       (I/24)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/288 - 12*G[1, x] - 
       (7*Pi^2*G[1, x])/4 + (I/12)*Pi^3*G[1, x] + (59*Pi^4*G[1, x])/1440 + 
       2*G[0, 0, x] + I*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/24 - 
       (59*Pi^4*G[0, 0, x])/720 - 8*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 + 
       (7*Pi^4*G[0, 1, x])/144 - 8*G[1, 0, x] - I*Pi*G[1, 0, x] + 
       (17*Pi^2*G[1, 0, x])/12 + (7*Pi^4*G[1, 0, x])/144 + 14*G[1, 1, x] + 
       (17*Pi^2*G[1, 1, x])/24 - (59*Pi^4*G[1, 1, x])/720 - 4*G[0, 0, 0, x] - 
       (I/2)*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/12 + 4*G[0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 1, x])/12 + 4*G[0, 1, 0, x] + (I/2)*Pi*G[0, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - G[1, 0, 0, x] + 
       (I/2)*Pi*G[1, 0, 0, x] - (Pi^2*G[1, 0, 0, x])/2 + 4*G[1, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 1, x])/12 + 4*G[1, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 0, x])/12 - 11*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 + (7*G[0, 0, 0, 0, x])/2 + 
       (Pi^2*G[0, 0, 0, 0, x])/2 - 2*G[0, 0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 0, 1, x])/6 - 2*G[0, 0, 1, 0, x] + 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 + Pi^2*G[0, 0, 1, 1, x] + 
       G[0, 1, 0, 0, x]/2 + Pi^2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 - 2*G[0, 1, 1, 0, x] + 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 + 2*G[0, 1, 1, 1, x] + 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 3*G[1, 0, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - 2*G[1, 0, 0, 1, x] + 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 - 2*G[1, 0, 1, 0, x] + 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x]/2 + Pi^2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] + 
       (7*Pi^2*G[1, 1, 0, 1, x])/6 - 2*G[1, 1, 1, 0, x] + 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 + (15*G[1, 1, 1, 1, x])/2 + 
       (Pi^2*G[1, 1, 1, 1, x])/2 - 3*G[0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
       G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
       G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
       G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 1, x] + 
       G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + 
       G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + 
       G[1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, x] + 
       10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
       2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
       2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
       2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
       2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
       2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
       6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
       2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
       2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
       2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
       2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, 1, 1, x] + 
       (1/40 - (I/60)*Pi - G[0, x]/60 - G[1, x]/60)*Log[mu2/s]^5*
        RATIO[x^(-1)] + (Log[mu2/s]^6*RATIO[x^(-1)])/360 + 
       Log[mu2/s]^4*(Pi^2/24 + G[0, x]/24 - G[1, x]/24 + G[0, 0, x]/12 - 
         G[0, 1, x]/12 - G[1, 0, x]/12 + G[1, 1, x]/12 + 
         (1/3 - Pi^2/144 - G[0, x]/8 + (I/12)*Pi*G[0, x] + G[0, 0, x]/12 + 
           G[0, 1, x]/12 + G[1, 0, x]/12)*RATIO[x^(-1)] + 
         (-Pi^2/48 - G[0, 0, x]/24 + G[0, 1, x]/24 + G[1, 0, x]/24 - 
           G[1, 1, x]/24)*RATIO[x]) + Log[mu2/s]^3*((-I/12)*Pi + Pi^2/12 + 
         G[0, x]/6 - (Pi^2*G[0, x])/6 - G[1, x]/4 - (Pi^2*G[1, x])/6 - 
         G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/3 - (2*G[0, 0, 0, x])/3 + 
         G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + 
         G[1, 1, 0, x]/3 - (2*G[1, 1, 1, x])/3 + 
         ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(8/3 - Pi^2/24 + (I/36)*Pi^3 - (4*G[0, x])/3 + 
           (Pi^2*G[0, x])/36 + (7*Pi^2*G[1, x])/36 + G[0, 0, x]/2 - 
           (I/3)*Pi*G[0, 0, x] + (I/3)*Pi*G[1, 0, x] - G[0, 0, 0, x]/3 - 
           G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 + G[1, 0, 0, x]/3 - 
           G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 - 
           (7*Zeta[3])/9) + RATIO[x]*(-Pi^2/24 + (Pi^2*G[0, x])/12 + 
           (Pi^2*G[1, x])/12 - G[0, 0, x]/12 + G[0, 1, x]/12 + 
           G[1, 0, x]/12 - G[1, 1, x]/12 + G[0, 0, 0, x]/3 - 
           G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - G[1, 0, 1, x]/6 - 
           G[1, 1, 0, x]/6 + G[1, 1, 1, x]/3 - Zeta[3]/6) + Zeta[3]/3) + 
       3*Zeta[3] + ((7*I)/6)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/4 - 
       (23*G[0, x]*Zeta[3])/6 + (5*Pi^2*G[0, x]*Zeta[3])/2 + 
       G[1, x]*Zeta[3] + (5*Pi^2*G[1, x]*Zeta[3])/2 + G[0, 0, x]*Zeta[3] + 
       (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
       (11*G[1, 1, x]*Zeta[3])/3 + (22*G[0, 0, 0, x]*Zeta[3])/3 - 
       (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
       (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
       (22*G[1, 1, 1, x]*Zeta[3])/3 - (14*Zeta[3]^2)/3 + 
       Log[mu2/s]^2*((-I/2)*Pi + (5*Pi^2)/8 - Pi^4/120 + G[0, x] - 
         (I/4)*Pi*G[0, x] - (7*Pi^2*G[0, x])/24 - (3*G[1, x])/2 - 
         (5*Pi^2*G[1, x])/24 + G[0, 0, x]/4 + (5*Pi^2*G[0, 0, x])/12 - 
         G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/12 + (7*G[1, 1, x])/4 + (5*Pi^2*G[1, 1, x])/12 - 
         G[0, 0, 0, x]/2 + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - (3*G[1, 1, 1, x])/2 + 
         3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
         RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - ((3*I)/4)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/4 - (3*G[0, 0, x])/4 + (I/2)*Pi*G[0, 0, x] - 
           (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 - 
           Zeta[3]/2) + Zeta[3]/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/8 + Pi^4/240 + (Pi^2*G[0, x])/8 + 
           (Pi^2*G[1, x])/8 - (3*G[0, 0, x])/4 - (5*Pi^2*G[0, 0, x])/24 + 
           (3*G[0, 1, x])/4 - (7*Pi^2*G[0, 1, x])/24 + (3*G[1, 0, x])/4 - 
           (7*Pi^2*G[1, 0, x])/24 - (3*G[1, 1, x])/4 - (5*Pi^2*G[1, 1, x])/
            24 + G[0, 0, 0, x]/2 - G[0, 0, 1, x]/4 - G[0, 1, 0, x]/4 - 
           G[1, 0, 1, x]/4 - G[1, 1, 0, x]/4 + G[1, 1, 1, x]/2 - 
           (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
           G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
           G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
           G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 - 
           Zeta[3]/4 + (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2) + 
         RATIO[x^(-1)]*(16 - Pi^2/3 - (47*Pi^4)/1440 - 8*G[0, x] + 
           (Pi^2*G[0, x])/8 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - (Pi^2*G[0, 0, x])/12 - (7*Pi^2*G[0, 1, x])/12 - 
           (13*Pi^2*G[1, 0, x])/12 - (Pi^2*G[1, 1, x])/2 - 
           (3*G[0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           3*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, x] - (7*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3] + 
           (7*G[0, x]*Zeta[3])/3 + (13*G[1, x]*Zeta[3])/3)) + 
       RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - (I/45)*Pi^5 - 
         (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + (I/8)*Pi^3*G[0, x] - 
         (Pi^4*G[0, x])/120 + (I/4)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
         6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 - 
         (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
         (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/4 + 
         (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/12 - ((3*I)/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/2 - (9*G[0, 0, 0, 0, x])/2 + 
         I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + 
         (3*G[0, 1, 0, 0, x])/2 - I*Pi*G[0, 1, 0, 0, x] + 
         I*Pi*G[0, 1, 1, 0, x] + 3*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
         I*Pi*G[1, 0, 1, 0, x] - (3*G[1, 1, 0, 0, x])/2 + 
         I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
         3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - 3*Zeta[3] + 
         (Pi^2*Zeta[3])/12 + (3*G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
         G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
         Zeta[5]) + Zeta[5] - 2*G[0, x]*Zeta[5] - 2*G[1, x]*Zeta[5] + 
       Log[mu2/s]*((-2*I)*Pi + (5*Pi^2)/2 + ((5*I)/24)*Pi^3 - Pi^4/120 + 
         4*G[0, x] - I*Pi*G[0, x] - (5*Pi^2*G[0, x])/6 + (Pi^4*G[0, x])/60 - 
         6*G[1, x] - (7*Pi^2*G[1, x])/8 + (Pi^4*G[1, x])/60 + G[0, 0, x] + 
         (I/2)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/2 - 4*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/12 + 7*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
         2*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          6 - Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 - Pi^2*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/6 - (11*G[1, 1, 1, x])/2 - 
         (2*Pi^2*G[1, 1, 1, x])/3 + 2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
         G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
         4*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + (3*Zeta[3])/2 - 
         (5*Pi^2*Zeta[3])/2 - (10*G[0, x]*Zeta[3])/3 + (4*G[1, x]*Zeta[3])/
          3 - (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/40 - (3*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
           3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 3*G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - (3*G[1, 0, 0, x])/2 + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - (47*Pi^4)/480 + ((47*I)/720)*Pi^5 - 
           32*G[0, x] + (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + 
           (143*Pi^4*G[1, x])/720 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + 
           (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] - 
           (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - 8*G[0, 0, 0, x] + 
           (Pi^2*G[0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 1, x])/6 + 
           (13*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + 
           (11*Pi^2*G[1, 0, 0, x])/6 + (7*Pi^2*G[1, 0, 1, x])/6 + 
           (Pi^2*G[1, 1, 0, x])/6 + (5*Pi^2*G[1, 1, 1, x])/6 + 
           3*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
           2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
           6*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
           2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 0, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, 1, x] + 10*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
           2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
           2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
           2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 0, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           6*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (7*Pi^2*Zeta[3])/18 + 
           7*G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (14*G[0, 0, x]*Zeta[3])/3 - (26*G[0, 1, x]*Zeta[3])/3 - 
           (26*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/240 + (3*Pi^2*G[0, x])/4 - 
           (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/4 - (Pi^4*G[1, x])/120 - 
           3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 + 3*G[0, 1, x] - 
           (7*Pi^2*G[0, 1, x])/24 + 3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/24 - 
           3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/24 + 3*G[0, 0, 0, x] + 
           (Pi^2*G[0, 0, 0, x])/3 - (3*G[0, 0, 1, x])/2 + 
           (7*Pi^2*G[0, 0, 1, x])/12 - (3*G[0, 1, 0, x])/2 + 
           (7*Pi^2*G[0, 1, 0, x])/12 + (Pi^2*G[0, 1, 1, x])/2 + 
           (Pi^2*G[1, 0, 0, x])/2 - (3*G[1, 0, 1, x])/2 + 
           (7*Pi^2*G[1, 0, 1, x])/12 - (3*G[1, 1, 0, x])/2 + 
           (7*Pi^2*G[1, 1, 0, x])/12 + 3*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            3 - (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
           G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
           G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
           G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
           (3*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
           G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
           G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
           G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
           G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
           2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, 
            x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
           G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
           G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
           4*G[1, 1, 1, 1, 1, x] - (3*Zeta[3])/2 + (5*Pi^2*Zeta[3])/4 + 
           (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/
            3 - (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
           (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + 2*Zeta[5]) + 
       RATIO[x]*(-3*Pi^2 + Pi^4/80 + (107*Pi^6)/6720 + (3*Pi^2*G[0, x])/2 - 
         (Pi^4*G[0, x])/240 + (3*Pi^2*G[1, x])/2 - (Pi^4*G[1, x])/240 - 
         6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + (59*Pi^4*G[0, 0, x])/1440 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 - (7*Pi^4*G[0, 1, x])/288 + 
         6*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/8 - (7*Pi^4*G[1, 0, x])/288 - 
         6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + (59*Pi^4*G[1, 1, x])/1440 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/24 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          24 + (Pi^2*G[0, 1, 1, x])/4 + (Pi^2*G[1, 0, 0, x])/4 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/24 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/24 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          6 - (9*G[0, 0, 0, 0, x])/2 - (Pi^2*G[0, 0, 0, 0, x])/4 + 
         (3*G[0, 0, 0, 1, x])/2 - (7*Pi^2*G[0, 0, 0, 1, x])/12 + 
         (3*G[0, 0, 1, 0, x])/2 - (7*Pi^2*G[0, 0, 1, 0, x])/12 - 
         (Pi^2*G[0, 0, 1, 1, x])/2 - (Pi^2*G[0, 1, 0, 0, x])/2 + 
         (3*G[0, 1, 0, 1, x])/2 - (7*Pi^2*G[0, 1, 0, 1, x])/12 + 
         (3*G[0, 1, 1, 0, x])/2 - (7*Pi^2*G[0, 1, 1, 0, x])/12 - 
         (3*G[0, 1, 1, 1, x])/2 - (5*Pi^2*G[0, 1, 1, 1, x])/12 - 
         (3*G[1, 0, 0, 0, x])/2 - (5*Pi^2*G[1, 0, 0, 0, x])/12 + 
         (3*G[1, 0, 0, 1, x])/2 - (7*Pi^2*G[1, 0, 0, 1, x])/12 + 
         (3*G[1, 0, 1, 0, x])/2 - (7*Pi^2*G[1, 0, 1, 0, x])/12 - 
         (Pi^2*G[1, 0, 1, 1, x])/2 - (Pi^2*G[1, 1, 0, 0, x])/2 + 
         (3*G[1, 1, 0, 1, x])/2 - (7*Pi^2*G[1, 1, 0, 1, x])/12 + 
         (3*G[1, 1, 1, 0, x])/2 - (7*Pi^2*G[1, 1, 1, 0, x])/12 - 
         (9*G[1, 1, 1, 1, x])/2 - (Pi^2*G[1, 1, 1, 1, x])/4 + 
         2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
         G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - 
         G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
         G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
         G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - 
         G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
         G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
         G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
         G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
         G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
         2*G[1, 1, 1, 1, 1, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
         G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] - 
         G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 0, 0, x] + 
         G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
         G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
         G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] + 
         G[0, 1, 1, 0, 0, 1, x] + G[0, 1, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
         3*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
         G[1, 0, 0, 1, 0, 1, x] + G[1, 0, 0, 1, 1, 0, x] - 
         G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] + 
         G[1, 0, 1, 0, 0, 1, x] + G[1, 0, 1, 0, 1, 0, x] + 
         G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] + 
         G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
         G[1, 1, 0, 1, 0, 1, x] + G[1, 1, 0, 1, 1, 0, x] - 
         G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] + 
         G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] - 
         5*G[1, 1, 1, 1, 1, 1, x] - 3*Zeta[3] + (5*Pi^2*Zeta[3])/8 + 
         (3*G[0, x]*Zeta[3])/2 - (5*Pi^2*G[0, x]*Zeta[3])/4 + 
         (3*G[1, x]*Zeta[3])/2 - (5*Pi^2*G[1, x]*Zeta[3])/4 + 
         (2*G[0, 0, x]*Zeta[3])/3 - (5*G[0, 1, x]*Zeta[3])/3 - 
         (5*G[1, 0, x]*Zeta[3])/3 + (2*G[1, 1, x]*Zeta[3])/3 - 
         (11*G[0, 0, 0, x]*Zeta[3])/3 + (10*G[0, 0, 1, x]*Zeta[3])/3 + 
         (10*G[0, 1, 0, x]*Zeta[3])/3 + G[0, 1, 1, x]*Zeta[3] + 
         G[1, 0, 0, x]*Zeta[3] + (10*G[1, 0, 1, x]*Zeta[3])/3 + 
         (10*G[1, 1, 0, x]*Zeta[3])/3 - (11*G[1, 1, 1, x]*Zeta[3])/3 + 
         (7*Zeta[3]^2)/3 - Zeta[5]/2 + G[0, x]*Zeta[5] + G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(128 - (8*Pi^2)/3 - (47*Pi^4)/180 - (949*Pi^6)/60480 - 
         64*G[0, x] + (4*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/480 - 
         ((47*I)/720)*Pi^5*G[0, x] + ((2*I)/45)*Pi^5*G[1, x] + 
         32*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 - (47*Pi^4*G[0, 0, x])/720 - 
         (143*Pi^4*G[0, 1, x])/720 - (23*Pi^4*G[1, 0, x])/720 + 
         (Pi^4*G[1, 1, x])/6 - 16*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/4 - 
         (I/6)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] + 
         (I/6)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] + 
         (I/6)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] - 
         (I/6)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 0, 0, 1, x])/6 - (13*Pi^2*G[0, 0, 1, 0, x])/6 - 
         Pi^2*G[0, 0, 1, 1, x] - (11*Pi^2*G[0, 1, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - (Pi^2*G[0, 1, 1, 0, x])/6 - 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 - (3*Pi^2*G[1, 0, 0, 0, x])/2 - 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - (Pi^2*G[1, 0, 1, 0, x])/6 - 
         Pi^2*G[1, 0, 1, 1, x] - (Pi^2*G[1, 1, 0, 0, x])/6 - 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - (13*Pi^2*G[1, 1, 1, 0, x])/6 - 
         (2*Pi^2*G[1, 1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         2*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, 1, x] + 2*G[0, 0, 1, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, 0, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
         10*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
         2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 1, 0, 1, x] + 2*G[0, 1, 0, 1, 1, 0, x] - 
         2*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] - 
         2*G[0, 1, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 0, x] + 
         2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 0, x] + 
         2*G[1, 0, 1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, 1, 0, x] - 
         2*G[1, 0, 1, 1, 0, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
         2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 1, 0, 1, x] + 2*G[1, 1, 0, 1, 1, 0, x] - 
         2*G[1, 1, 0, 1, 1, 1, x] - 6*G[1, 1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 - ((7*I)/18)*Pi^3*Zeta[3] + 
         (56*G[0, x]*Zeta[3])/3 - (7*Pi^2*G[0, x]*Zeta[3])/18 - 
         (55*Pi^2*G[1, x]*Zeta[3])/18 - 7*G[0, 0, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + (14*G[0, 0, 0, x]*Zeta[3])/3 + (26*G[0, 0, 1, x]*Zeta[3])/
          3 + (26*G[0, 1, 0, x]*Zeta[3])/3 - (2*G[1, 0, 0, x]*Zeta[3])/3 + 
         (14*G[1, 0, 1, x]*Zeta[3])/3 + (14*G[1, 1, 0, x]*Zeta[3])/3 - 
         (2*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 - (93*Zeta[5])/5 + 
         ((62*I)/5)*Pi*Zeta[5] + (62*G[0, x]*Zeta[5])/5 + 
         (82*G[1, x]*Zeta[5])/5)))/Nc^2 + 
   Nc*(Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
     G[1, 1, x] + (-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
     (-2/3 - 2*G[0, x])*Log[mu2/s]*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + G[1, 1, x])*RATIO[x] + 
     e*(Pi^2/4 - (3*G[0, x])/2 - (Pi^2*G[0, x])/2 + (3*G[1, x])/2 - 
       (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 - 
       G[1, 1, x]/2 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
       G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
       (-1/3 - G[0, x])*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + Log[mu2/s]*
        (Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
         G[1, 1, x] + (-13/9 - (7*Pi^2)/6 + (2*G[1, x])/3 + 2*G[0, 1, x] + 
           2*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(-80/27 + Pi^2/18 + 
         (7*Pi^2*G[0, x])/6 + (13*G[1, x])/9 + Pi^2*G[1, x] - 
         (2*G[1, 1, x])/3 + 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] - (20*Zeta[3])/3) + Zeta[3] + 
       RATIO[x]*(Pi^2/4 - (Pi^2*G[0, x])/2 - (Pi^2*G[1, x])/2 + 
         G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 - 
         2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
         G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3])) + 
     e^2*(Pi^2/4 - Pi^4/120 - 3*G[0, x] - (Pi^2*G[0, x])/6 + 3*G[1, x] - 
       (Pi^2*G[1, x])/3 + 2*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 
       G[0, 1, x]/2 + (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x]/2 + 
       (7*Pi^2*G[1, 0, x])/12 - G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 
       2*G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
       G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 + 3*G[0, 0, 0, 0, x] - 
       G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
       G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
       G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
       G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + (-1/9 - G[0, x]/3)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/
        12 + Log[mu2/s]^2*(Pi^2/4 - G[0, x]/2 + G[1, x]/2 + G[0, 0, x]/2 - 
         G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 
         (-13/18 - (7*Pi^2)/12 + G[1, x]/3 + G[0, 1, x] + G[1, 0, x] - 
           G[1, 1, x])*RATIO[(1 - x)^(-1)] + (Pi^2/4 + G[0, 0, x]/2 - 
           G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2)*RATIO[x]) + 
       Zeta[3]/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + 
       RATIO[x]*((3*Pi^2)/4 - Pi^4/120 - (Pi^2*G[0, x])/4 - 
         (Pi^2*G[1, x])/4 + (3*G[0, 0, x])/2 + (5*Pi^2*G[0, 0, x])/12 - 
         (3*G[0, 1, x])/2 + (7*Pi^2*G[0, 1, x])/12 - (3*G[1, 0, x])/2 + 
         (7*Pi^2*G[1, 0, x])/12 + (3*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/12 - 
         G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 
         3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
         Zeta[3]/2 - G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + 
         (80*G[1, x])/27 - (Pi^2*G[1, x])/18 - Pi^2*G[0, 0, x] - 
         (7*Pi^2*G[0, 1, x])/6 - (7*Pi^2*G[1, 0, x])/6 - (13*G[1, 1, x])/9 - 
         (5*Pi^2*G[1, 1, x])/6 + (2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
         (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(Pi^2/4 - (3*G[0, x])/2 - (Pi^2*G[0, x])/2 + 
         (3*G[1, x])/2 - (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - G[0, 1, x]/2 - 
         G[1, 0, x]/2 - G[1, 1, x]/2 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + 
         G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         RATIO[(1 - x)^(-1)]*(-80/27 + Pi^2/18 + (7*Pi^2*G[0, x])/6 + 
           (13*G[1, x])/9 + Pi^2*G[1, x] - (2*G[1, 1, x])/3 + 
           2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
           (20*Zeta[3])/3) + Zeta[3] + RATIO[x]*(Pi^2/4 - (Pi^2*G[0, x])/2 - 
           (Pi^2*G[1, x])/2 + G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
           G[1, 1, x]/2 - 2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
           G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]))) + 
     e^3*(Pi^2/2 - Pi^4/240 - 6*G[0, x] - (Pi^2*G[0, x])/8 + 
       (Pi^4*G[0, x])/120 + 6*G[1, x] - (3*Pi^2*G[1, x])/8 + 
       (Pi^4*G[1, x])/120 + 4*G[0, 0, x] + (Pi^2*G[0, 0, x])/8 - G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/24 - G[1, 0, x] + (7*Pi^2*G[1, 0, x])/24 - 
       2*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/24 - (5*G[0, 0, 0, x])/2 - 
       (Pi^2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/2 - (7*Pi^2*G[0, 0, 1, x])/12 + 
       G[0, 1, 0, x]/2 - (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - 
       (Pi^2*G[1, 0, 0, x])/2 + G[1, 0, 1, x]/2 - (7*Pi^2*G[1, 0, 1, x])/12 + 
       G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/12 + G[1, 1, 1, x]/2 - 
       (Pi^2*G[1, 1, 1, x])/3 + (5*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
       G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
       G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
       G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
       G[1, 1, 1, 1, x]/2 - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x] + 
       G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
       G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + 
       G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
       G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
       G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, 1, x] + (-1/36 - G[0, x]/12)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/60 + 
       Log[mu2/s]^3*(Pi^2/12 - G[0, x]/6 + G[1, x]/6 + G[0, 0, x]/6 - 
         G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/6 + 
         (-13/54 - (7*Pi^2)/36 + G[1, x]/9 + G[0, 1, x]/3 + G[1, 0, x]/3 - 
           G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + (Pi^2/12 + G[0, 0, x]/6 - 
           G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/6)*RATIO[x]) + 
       Log[mu2/s]^2*(Pi^2/8 - (3*G[0, x])/4 - (Pi^2*G[0, x])/4 + 
         (3*G[1, x])/4 - (Pi^2*G[1, x])/4 + (3*G[0, 0, x])/4 - G[0, 1, x]/4 - 
         G[1, 0, x]/4 - G[1, 1, x]/4 - G[0, 0, 0, x] + G[0, 0, 1, x]/2 + 
         G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - 
         G[1, 1, 1, x] + RATIO[(1 - x)^(-1)]*(-40/27 + Pi^2/36 + 
           (7*Pi^2*G[0, x])/12 + (13*G[1, x])/18 + (Pi^2*G[1, x])/2 - 
           G[1, 1, x]/3 + G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
           G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
           (10*Zeta[3])/3) + RATIO[x]*(Pi^2/8 - (Pi^2*G[0, x])/4 - 
           (Pi^2*G[1, x])/4 + G[0, 0, x]/4 - G[0, 1, x]/4 - G[1, 0, x]/4 + 
           G[1, 1, x]/4 - G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
           G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] + Zeta[3]/2) + 
         Zeta[3]/2) + Zeta[3]/2 - (5*Pi^2*Zeta[3])/4 + 
       (11*G[0, x]*Zeta[3])/6 - (17*G[1, x]*Zeta[3])/6 - 
       (4*G[0, 0, x]*Zeta[3])/3 + (10*G[0, 1, x]*Zeta[3])/3 + 
       (10*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]*(Pi^2/4 - Pi^4/120 - 3*G[0, x] - (Pi^2*G[0, x])/6 + 
         3*G[1, x] - (Pi^2*G[1, x])/3 + 2*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/
          12 - G[0, 1, x]/2 + (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x]/2 + 
         (7*Pi^2*G[1, 0, x])/12 - G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 
         2*G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 + 3*G[0, 0, 0, 0, x] - 
         G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
         G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + RATIO[x]*((3*Pi^2)/4 - 
           Pi^4/120 - (Pi^2*G[0, x])/4 - (Pi^2*G[1, x])/4 + 
           (3*G[0, 0, x])/2 + (5*Pi^2*G[0, 0, x])/12 - (3*G[0, 1, x])/2 + 
           (7*Pi^2*G[0, 1, x])/12 - (3*G[1, 0, x])/2 + (7*Pi^2*G[1, 0, x])/
            12 + (3*G[1, 1, x])/2 + (5*Pi^2*G[1, 1, x])/12 - G[0, 0, 0, x] + 
           G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
           G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - 
           G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 
           G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
           G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + Zeta[3]/2 - 
           G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + (80*G[1, x])/27 - 
           (Pi^2*G[1, x])/18 - Pi^2*G[0, 0, x] - (7*Pi^2*G[0, 1, x])/6 - 
           (7*Pi^2*G[1, 0, x])/6 - (13*G[1, 1, x])/9 - (5*Pi^2*G[1, 1, x])/
            6 + (2*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
           2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + (14*Zeta[3])/9 + 
           (20*G[0, x]*Zeta[3])/3 + 2*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + 
         (7*Pi^4*G[0, x])/144 + (484*G[1, x])/81 - (13*Pi^2*G[1, x])/108 - 
         (Pi^4*G[1, x])/60 - (80*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + 
         (5*Pi^2*G[0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 1, x])/6 + 
         (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 0, x])/6 + 
         (13*G[1, 1, 1, x])/9 + (2*Pi^2*G[1, 1, 1, x])/3 - 
         (2*G[1, 1, 1, 1, x])/3 + 6*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
         4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
         2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
         8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
         (14*G[1, x]*Zeta[3])/9 - 2*G[0, 0, x]*Zeta[3] - 
         (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 + 
         (8*G[1, 1, x]*Zeta[3])/3 - (72*Zeta[5])/5) + Zeta[5] + 
       RATIO[x]*((3*Pi^2)/2 - Pi^4/240 - (3*Pi^2*G[0, x])/4 + 
         (Pi^4*G[0, x])/120 - (3*Pi^2*G[1, x])/4 + (Pi^4*G[1, x])/120 + 
         3*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 - 3*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/24 - 3*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/24 + 
         3*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 - 3*G[0, 0, 0, x] - 
         (Pi^2*G[0, 0, 0, x])/3 + (3*G[0, 0, 1, x])/2 - 
         (7*Pi^2*G[0, 0, 1, x])/12 + (3*G[0, 1, 0, x])/2 - 
         (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - 
         (Pi^2*G[1, 0, 0, x])/2 + (3*G[1, 0, 1, x])/2 - 
         (7*Pi^2*G[1, 0, 1, x])/12 + (3*G[1, 1, 0, x])/2 - 
         (7*Pi^2*G[1, 1, 0, x])/12 - 3*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          3 + (3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
         G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
         G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
         G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
         (3*G[1, 1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
         G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
         G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
         (3*Zeta[3])/2 - (5*Pi^2*Zeta[3])/4 - (G[0, x]*Zeta[3])/2 - 
         (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 + 
         (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
         (4*G[1, 1, x]*Zeta[3])/3 + Zeta[5])) + 
     e^4*(Pi^2 - Pi^4/240 - (107*Pi^6)/6720 - 12*G[0, x] - (Pi^2*G[0, x])/4 + 
       (53*Pi^4*G[0, x])/1440 + 12*G[1, x] - (3*Pi^2*G[1, x])/4 - 
       (41*Pi^4*G[1, x])/1440 + 8*G[0, 0, x] + (Pi^2*G[0, 0, x])/12 - 
       (59*Pi^4*G[0, 0, x])/1440 - 2*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/24 + 
       (7*Pi^4*G[0, 1, x])/288 - 2*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/24 + 
       (7*Pi^4*G[1, 0, x])/288 - 4*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 - 
       (59*Pi^4*G[1, 1, x])/1440 - 5*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/
        12 + G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/24 + G[0, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 0, x])/24 - (Pi^2*G[0, 1, 1, x])/4 - 
       (Pi^2*G[1, 0, 0, x])/4 + G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/24 + 
       G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/24 + G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/4 + 3*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/
        4 - G[0, 0, 0, 1, x]/2 + (7*Pi^2*G[0, 0, 0, 1, x])/12 - 
       G[0, 0, 1, 0, x]/2 + (7*Pi^2*G[0, 0, 1, 0, x])/12 + 
       (Pi^2*G[0, 0, 1, 1, x])/2 + (Pi^2*G[0, 1, 0, 0, x])/2 - 
       G[0, 1, 0, 1, x]/2 + (7*Pi^2*G[0, 1, 0, 1, x])/12 - 
       G[0, 1, 1, 0, x]/2 + (7*Pi^2*G[0, 1, 1, 0, x])/12 + 
       G[0, 1, 1, 1, x]/2 + (5*Pi^2*G[0, 1, 1, 1, x])/12 + 
       G[1, 0, 0, 0, x]/2 + (5*Pi^2*G[1, 0, 0, 0, x])/12 - 
       G[1, 0, 0, 1, x]/2 + (7*Pi^2*G[1, 0, 0, 1, x])/12 - 
       G[1, 0, 1, 0, x]/2 + (7*Pi^2*G[1, 0, 1, 0, x])/12 + 
       (Pi^2*G[1, 0, 1, 1, x])/2 + (Pi^2*G[1, 1, 0, 0, x])/2 - 
       G[1, 1, 0, 1, x]/2 + (7*Pi^2*G[1, 1, 0, 1, x])/12 - 
       G[1, 1, 1, 0, x]/2 + (7*Pi^2*G[1, 1, 1, 0, x])/12 + 
       (Pi^2*G[1, 1, 1, 1, x])/4 - 3*G[0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 1, x]/2 + G[0, 0, 0, 1, 0, x]/2 + 
       G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
       G[0, 0, 1, 1, 1, x]/2 - G[0, 1, 0, 0, 0, x]/2 + 
       G[0, 1, 0, 0, 1, x]/2 + G[0, 1, 0, 1, 0, x]/2 + 
       G[0, 1, 1, 0, 1, x]/2 + G[0, 1, 1, 1, 0, x]/2 - G[0, 1, 1, 1, 1, x] - 
       G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x]/2 + G[1, 0, 0, 1, 0, x]/2 + 
       G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 - 
       G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + 
       G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
       G[1, 1, 1, 0, 1, x]/2 + G[1, 1, 1, 1, 0, x]/2 - G[1, 1, 1, 1, 1, x] + 
       5*G[0, 0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 0, 1, x] - 
       G[0, 0, 0, 0, 1, 0, x] - G[0, 0, 0, 1, 0, 1, x] - 
       G[0, 0, 0, 1, 1, 0, x] + G[0, 0, 0, 1, 1, 1, x] + 
       G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 0, 0, 1, x] - 
       G[0, 0, 1, 0, 1, 0, x] - G[0, 0, 1, 1, 0, 1, x] - 
       G[0, 0, 1, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 0, 0, 1, x] - 
       G[0, 1, 0, 0, 1, 0, x] - G[0, 1, 0, 1, 0, 1, x] - 
       G[0, 1, 0, 1, 1, 0, x] + G[0, 1, 0, 1, 1, 1, x] + 
       G[0, 1, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, 1, x] - 
       G[0, 1, 1, 0, 1, 0, x] - G[0, 1, 1, 1, 0, 1, x] - 
       G[0, 1, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, 1, x] + 
       3*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 0, 1, x] - 
       G[1, 0, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 0, 1, x] - 
       G[1, 0, 0, 1, 1, 0, x] + G[1, 0, 0, 1, 1, 1, x] + 
       G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
       G[1, 0, 1, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 0, 0, 1, x] - 
       G[1, 1, 0, 0, 1, 0, x] - G[1, 1, 0, 1, 0, 1, x] - 
       G[1, 1, 0, 1, 1, 0, x] + G[1, 1, 0, 1, 1, 1, x] + 
       G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, 1, x] - 
       G[1, 1, 1, 0, 1, 0, x] - G[1, 1, 1, 1, 0, 1, x] - 
       G[1, 1, 1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, 1, 1, x] + 
       (-1/180 - G[0, x]/60)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + Log[mu2/s]^4*
        (Pi^2/48 - G[0, x]/24 + G[1, x]/24 + G[0, 0, x]/24 - G[0, 1, x]/24 - 
         G[1, 0, x]/24 + G[1, 1, x]/24 + (-13/216 - (7*Pi^2)/144 + 
           G[1, x]/36 + G[0, 1, x]/12 + G[1, 0, x]/12 - G[1, 1, x]/12)*
          RATIO[(1 - x)^(-1)] + (Pi^2/48 + G[0, 0, x]/24 - G[0, 1, x]/24 - 
           G[1, 0, x]/24 + G[1, 1, x]/24)*RATIO[x]) + 
       Log[mu2/s]^3*(Pi^2/24 - G[0, x]/4 - (Pi^2*G[0, x])/12 + G[1, x]/4 - 
         (Pi^2*G[1, x])/12 + G[0, 0, x]/4 - G[0, 1, x]/12 - G[1, 0, x]/12 - 
         G[1, 1, x]/12 - G[0, 0, 0, x]/3 + G[0, 0, 1, x]/6 + 
         G[0, 1, 0, x]/6 + G[1, 0, 1, x]/6 + G[1, 1, 0, x]/6 - 
         G[1, 1, 1, x]/3 + RATIO[(1 - x)^(-1)]*(-40/81 + Pi^2/108 + 
           (7*Pi^2*G[0, x])/36 + (13*G[1, x])/54 + (Pi^2*G[1, x])/6 - 
           G[1, 1, x]/9 + G[0, 0, 0, x]/3 - G[0, 0, 1, x]/3 - 
           G[0, 1, 0, x]/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + 
           (2*G[1, 1, 1, x])/3 - (10*Zeta[3])/9) + 
         RATIO[x]*(Pi^2/24 - (Pi^2*G[0, x])/12 - (Pi^2*G[1, x])/12 + 
           G[0, 0, x]/12 - G[0, 1, x]/12 - G[1, 0, x]/12 + G[1, 1, x]/12 - 
           G[0, 0, 0, x]/3 + G[0, 0, 1, x]/6 + G[0, 1, 0, x]/6 + 
           G[1, 0, 1, x]/6 + G[1, 1, 0, x]/6 - G[1, 1, 1, x]/3 + Zeta[3]/6) + 
         Zeta[3]/6) + Zeta[3] - (5*Pi^2*Zeta[3])/8 + 3*G[0, x]*Zeta[3] + 
       (5*Pi^2*G[0, x]*Zeta[3])/4 - 4*G[1, x]*Zeta[3] + 
       (5*Pi^2*G[1, x]*Zeta[3])/4 - 3*G[0, 0, x]*Zeta[3] + 
       (5*G[0, 1, x]*Zeta[3])/3 + (5*G[1, 0, x]*Zeta[3])/3 + 
       (5*G[1, 1, x]*Zeta[3])/3 + (11*G[0, 0, 0, x]*Zeta[3])/3 - 
       (10*G[0, 0, 1, x]*Zeta[3])/3 - (10*G[0, 1, 0, x]*Zeta[3])/3 - 
       G[0, 1, 1, x]*Zeta[3] - G[1, 0, 0, x]*Zeta[3] - 
       (10*G[1, 0, 1, x]*Zeta[3])/3 - (10*G[1, 1, 0, x]*Zeta[3])/3 + 
       (11*G[1, 1, 1, x]*Zeta[3])/3 - (7*Zeta[3]^2)/3 + 
       Log[mu2/s]^2*(Pi^2/8 - Pi^4/240 - (3*G[0, x])/2 - (Pi^2*G[0, x])/12 + 
         (3*G[1, x])/2 - (Pi^2*G[1, x])/6 + G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/24 - G[0, 1, x]/4 + (7*Pi^2*G[0, 1, x])/24 - 
         G[1, 0, x]/4 + (7*Pi^2*G[1, 0, x])/24 - G[1, 1, x]/2 + 
         (5*Pi^2*G[1, 1, x])/24 - G[0, 0, 0, x] + G[0, 0, 1, x]/4 + 
         G[0, 1, 0, x]/4 + G[1, 0, 1, x]/4 + G[1, 1, 0, x]/4 + 
         (3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 
         G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + 
         G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
         G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + (3*G[1, 1, 1, 1, x])/2 + 
         Zeta[3]/4 - (G[0, x]*Zeta[3])/2 - (G[1, x]*Zeta[3])/2 + 
         RATIO[x]*((3*Pi^2)/8 - Pi^4/240 - (Pi^2*G[0, x])/8 - 
           (Pi^2*G[1, x])/8 + (3*G[0, 0, x])/4 + (5*Pi^2*G[0, 0, x])/24 - 
           (3*G[0, 1, x])/4 + (7*Pi^2*G[0, 1, x])/24 - (3*G[1, 0, x])/4 + 
           (7*Pi^2*G[1, 0, x])/24 + (3*G[1, 1, x])/4 + (5*Pi^2*G[1, 1, x])/
            24 - G[0, 0, 0, x]/2 + G[0, 0, 1, x]/4 + G[0, 1, 0, x]/4 + 
           G[1, 0, 1, x]/4 + G[1, 1, 0, x]/4 - G[1, 1, 1, x]/2 + 
           (3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 
           G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + 
           G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
           G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + (3*G[1, 1, 1, 1, x])/2 + 
           Zeta[3]/4 - (G[0, x]*Zeta[3])/2 - (G[1, x]*Zeta[3])/2) + 
         RATIO[(1 - x)^(-1)]*(-242/81 + (13*Pi^2)/216 - (7*Pi^4)/288 + 
           (40*G[1, x])/27 - (Pi^2*G[1, x])/36 - (Pi^2*G[0, 0, x])/2 - 
           (7*Pi^2*G[0, 1, x])/12 - (7*Pi^2*G[1, 0, x])/12 - 
           (13*G[1, 1, x])/18 - (5*Pi^2*G[1, 1, x])/12 + G[1, 1, 1, x]/3 - 
           2*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
           (7*Zeta[3])/9 + (10*G[0, x]*Zeta[3])/3 + G[1, x]*Zeta[3])) + 
       Zeta[5]/2 - G[0, x]*Zeta[5] - G[1, x]*Zeta[5] + 
       RATIO[x]*(3*Pi^2 - Pi^4/80 - (107*Pi^6)/6720 - (3*Pi^2*G[0, x])/2 + 
         (Pi^4*G[0, x])/240 - (3*Pi^2*G[1, x])/2 + (Pi^4*G[1, x])/240 + 
         6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/8 - (59*Pi^4*G[0, 0, x])/1440 - 
         6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/8 + (7*Pi^4*G[0, 1, x])/288 - 
         6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/8 + (7*Pi^4*G[1, 0, x])/288 + 
         6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/8 - (59*Pi^4*G[1, 1, x])/1440 - 
         6*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 + 3*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/24 + 3*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          24 - (Pi^2*G[0, 1, 1, x])/4 - (Pi^2*G[1, 0, 0, x])/4 + 
         3*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/24 + 3*G[1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 0, x])/24 - 6*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          6 + (9*G[0, 0, 0, 0, x])/2 + (Pi^2*G[0, 0, 0, 0, x])/4 - 
         (3*G[0, 0, 0, 1, x])/2 + (7*Pi^2*G[0, 0, 0, 1, x])/12 - 
         (3*G[0, 0, 1, 0, x])/2 + (7*Pi^2*G[0, 0, 1, 0, x])/12 + 
         (Pi^2*G[0, 0, 1, 1, x])/2 + (Pi^2*G[0, 1, 0, 0, x])/2 - 
         (3*G[0, 1, 0, 1, x])/2 + (7*Pi^2*G[0, 1, 0, 1, x])/12 - 
         (3*G[0, 1, 1, 0, x])/2 + (7*Pi^2*G[0, 1, 1, 0, x])/12 + 
         (3*G[0, 1, 1, 1, x])/2 + (5*Pi^2*G[0, 1, 1, 1, x])/12 + 
         (3*G[1, 0, 0, 0, x])/2 + (5*Pi^2*G[1, 0, 0, 0, x])/12 - 
         (3*G[1, 0, 0, 1, x])/2 + (7*Pi^2*G[1, 0, 0, 1, x])/12 - 
         (3*G[1, 0, 1, 0, x])/2 + (7*Pi^2*G[1, 0, 1, 0, x])/12 + 
         (Pi^2*G[1, 0, 1, 1, x])/2 + (Pi^2*G[1, 1, 0, 0, x])/2 - 
         (3*G[1, 1, 0, 1, x])/2 + (7*Pi^2*G[1, 1, 0, 1, x])/12 - 
         (3*G[1, 1, 1, 0, x])/2 + (7*Pi^2*G[1, 1, 1, 0, x])/12 + 
         (9*G[1, 1, 1, 1, x])/2 + (Pi^2*G[1, 1, 1, 1, x])/4 - 
         2*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x]/2 + 
         G[0, 0, 0, 1, 0, x]/2 + G[0, 0, 1, 0, 1, x]/2 + 
         G[0, 0, 1, 1, 0, x]/2 - G[0, 0, 1, 1, 1, x]/2 - 
         G[0, 1, 0, 0, 0, x]/2 + G[0, 1, 0, 0, 1, x]/2 + 
         G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 1, 0, 1, x]/2 + 
         G[0, 1, 1, 1, 0, x]/2 - G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 0, 1, x]/2 + G[1, 0, 0, 1, 0, x]/2 + 
         G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 - 
         G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + 
         G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
         G[1, 1, 1, 0, 1, x]/2 + G[1, 1, 1, 1, 0, x]/2 - 
         2*G[1, 1, 1, 1, 1, x] + 5*G[0, 0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 0, 1, x] - G[0, 0, 0, 0, 1, 0, x] - 
         G[0, 0, 0, 1, 0, 1, x] - G[0, 0, 0, 1, 1, 0, x] + 
         G[0, 0, 0, 1, 1, 1, x] + G[0, 0, 1, 0, 0, 0, x] - 
         G[0, 0, 1, 0, 0, 1, x] - G[0, 0, 1, 0, 1, 0, x] - 
         G[0, 0, 1, 1, 0, 1, x] - G[0, 0, 1, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 0, 1, x] - G[0, 1, 0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, 0, 1, x] - G[0, 1, 0, 1, 1, 0, x] + 
         G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 0, 0, x] - 
         G[0, 1, 1, 0, 0, 1, x] - G[0, 1, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 1, 0, x] + 
         3*G[0, 1, 1, 1, 1, 1, x] + 3*G[1, 0, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 0, 0, 1, x] - G[1, 0, 0, 0, 1, 0, x] - 
         G[1, 0, 0, 1, 0, 1, x] - G[1, 0, 0, 1, 1, 0, x] + 
         G[1, 0, 0, 1, 1, 1, x] + G[1, 0, 1, 0, 0, 0, x] - 
         G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] - 
         G[1, 0, 1, 1, 0, 1, x] - G[1, 0, 1, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, 0, x] - 
         G[1, 1, 0, 0, 0, 1, x] - G[1, 1, 0, 0, 1, 0, x] - 
         G[1, 1, 0, 1, 0, 1, x] - G[1, 1, 0, 1, 1, 0, x] + 
         G[1, 1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 0, 0, x] - 
         G[1, 1, 1, 0, 0, 1, x] - G[1, 1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 1, 0, x] + 
         5*G[1, 1, 1, 1, 1, 1, x] + 3*Zeta[3] - (5*Pi^2*Zeta[3])/8 - 
         (3*G[0, x]*Zeta[3])/2 + (5*Pi^2*G[0, x]*Zeta[3])/4 - 
         (3*G[1, x]*Zeta[3])/2 + (5*Pi^2*G[1, x]*Zeta[3])/4 - 
         (2*G[0, 0, x]*Zeta[3])/3 + (5*G[0, 1, x]*Zeta[3])/3 + 
         (5*G[1, 0, x]*Zeta[3])/3 - (2*G[1, 1, x]*Zeta[3])/3 + 
         (11*G[0, 0, 0, x]*Zeta[3])/3 - (10*G[0, 0, 1, x]*Zeta[3])/3 - 
         (10*G[0, 1, 0, x]*Zeta[3])/3 - G[0, 1, 1, x]*Zeta[3] - 
         G[1, 0, 0, x]*Zeta[3] - (10*G[1, 0, 1, x]*Zeta[3])/3 - 
         (10*G[1, 1, 0, x]*Zeta[3])/3 + (11*G[1, 1, 1, x]*Zeta[3])/3 - 
         (7*Zeta[3]^2)/3 + Zeta[5]/2 - G[0, x]*Zeta[5] - G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + 
         (977*Pi^6)/60480 + (2912*G[1, x])/243 - (20*Pi^2*G[1, x])/81 - 
         (47*Pi^4*G[1, x])/2160 + (Pi^4*G[0, 0, x])/60 - 
         (7*Pi^4*G[0, 1, x])/144 - (7*Pi^4*G[1, 0, x])/144 - 
         (484*G[1, 1, x])/81 + (13*Pi^2*G[1, 1, x])/108 + 
         (59*Pi^4*G[1, 1, x])/720 + (80*G[1, 1, 1, x])/27 - 
         (Pi^2*G[1, 1, 1, x])/18 - (2*Pi^2*G[0, 0, 0, 0, x])/3 - 
         (7*Pi^2*G[0, 0, 0, 1, x])/6 - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
         Pi^2*G[0, 0, 1, 1, x] - Pi^2*G[0, 1, 0, 0, x] - 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 1, 0, x])/6 - 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 - (5*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 - (7*Pi^2*G[1, 0, 1, 0, x])/6 - 
         Pi^2*G[1, 0, 1, 1, x] - Pi^2*G[1, 1, 0, 0, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 - (7*Pi^2*G[1, 1, 1, 0, x])/6 - 
         (13*G[1, 1, 1, 1, x])/9 - (Pi^2*G[1, 1, 1, 1, x])/2 + 
         (2*G[1, 1, 1, 1, 1, x])/3 - 8*G[0, 0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, 1, x] + 2*G[0, 0, 1, 0, 1, 0, x] + 
         2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, 0, 1, x] + 2*G[0, 1, 0, 1, 1, 0, x] - 
         2*G[0, 1, 0, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 1, 0, x] - 
         6*G[0, 1, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 0, 1, 0, x] + 
         2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
         2*G[1, 0, 1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, 1, 0, x] + 
         2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
         4*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, 0, 1, x] + 2*G[1, 1, 0, 1, 1, 0, x] - 
         2*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] - 
         10*G[1, 1, 1, 1, 1, 1, x] + (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - 
         (26*Pi^2*G[0, x]*Zeta[3])/9 - (91*G[1, x]*Zeta[3])/27 - 
         (5*Pi^2*G[1, x]*Zeta[3])/2 + (14*G[1, 1, x]*Zeta[3])/9 - 
         (8*G[0, 0, 0, x]*Zeta[3])/3 + (20*G[0, 0, 1, x]*Zeta[3])/3 + 
         (20*G[0, 1, 0, x]*Zeta[3])/3 + 2*G[0, 1, 1, x]*Zeta[3] + 
         2*G[1, 0, 0, x]*Zeta[3] + (20*G[1, 0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 1, 0, x]*Zeta[3])/3 - (22*G[1, 1, 1, x]*Zeta[3])/3 + 
         (91*Zeta[3]^2)/9 + (62*Zeta[5])/15 + (72*G[0, x]*Zeta[5])/5 + 
         2*G[1, x]*Zeta[5]) + Log[mu2/s]*(Pi^2/2 - Pi^4/240 - 6*G[0, x] - 
         (Pi^2*G[0, x])/8 + (Pi^4*G[0, x])/120 + 6*G[1, x] - 
         (3*Pi^2*G[1, x])/8 + (Pi^4*G[1, x])/120 + 4*G[0, 0, x] + 
         (Pi^2*G[0, 0, x])/8 - G[0, 1, x] + (7*Pi^2*G[0, 1, x])/24 - 
         G[1, 0, x] + (7*Pi^2*G[1, 0, x])/24 - 2*G[1, 1, x] + 
         (7*Pi^2*G[1, 1, x])/24 - (5*G[0, 0, 0, x])/2 - (Pi^2*G[0, 0, 0, x])/
          3 + G[0, 0, 1, x]/2 - (7*Pi^2*G[0, 0, 1, x])/12 + G[0, 1, 0, x]/2 - 
         (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - 
         (Pi^2*G[1, 0, 0, x])/2 + G[1, 0, 1, x]/2 - (7*Pi^2*G[1, 0, 1, x])/
          12 + G[1, 1, 0, x]/2 - (7*Pi^2*G[1, 1, 0, x])/12 + 
         G[1, 1, 1, x]/2 - (Pi^2*G[1, 1, 1, x])/3 + (5*G[0, 0, 0, 0, x])/2 - 
         G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - 
         G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - 
         G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - 
         G[1, 1, 1, 0, x]/2 + G[1, 1, 1, 1, x]/2 - 4*G[0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
         G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
         G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
         G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
         G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, x] + 
         Zeta[3]/2 - (5*Pi^2*Zeta[3])/4 + (11*G[0, x]*Zeta[3])/6 - 
         (17*G[1, x]*Zeta[3])/6 - (4*G[0, 0, x]*Zeta[3])/3 + 
         (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
         (4*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 + (7*Pi^4*G[0, x])/144 + 
           (484*G[1, x])/81 - (13*Pi^2*G[1, x])/108 - (Pi^4*G[1, x])/60 - 
           (80*G[1, 1, x])/27 + (Pi^2*G[1, 1, x])/18 + (5*Pi^2*G[0, 0, 0, x])/
            6 + (7*Pi^2*G[0, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 0, x])/6 + 
           Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 1, x])/
            6 + (7*Pi^2*G[1, 1, 0, x])/6 + (13*G[1, 1, 1, x])/9 + 
           (2*Pi^2*G[1, 1, 1, x])/3 - (2*G[1, 1, 1, 1, x])/3 + 
           6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
           2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
           2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
           2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
           2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
           2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
           4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
           2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
           2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
           2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
           2*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/27 + 
           (26*Pi^2*Zeta[3])/9 - (14*G[1, x]*Zeta[3])/9 - 
           2*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/3 - 
           (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 - 
           (72*Zeta[5])/5) + Zeta[5] + RATIO[x]*((3*Pi^2)/2 - Pi^4/240 - 
           (3*Pi^2*G[0, x])/4 + (Pi^4*G[0, x])/120 - (3*Pi^2*G[1, x])/4 + 
           (Pi^4*G[1, x])/120 + 3*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 - 
           3*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/24 - 3*G[1, 0, x] + 
           (7*Pi^2*G[1, 0, x])/24 + 3*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/24 - 
           3*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + (3*G[0, 0, 1, x])/2 - 
           (7*Pi^2*G[0, 0, 1, x])/12 + (3*G[0, 1, 0, x])/2 - 
           (7*Pi^2*G[0, 1, 0, x])/12 - (Pi^2*G[0, 1, 1, x])/2 - 
           (Pi^2*G[1, 0, 0, x])/2 + (3*G[1, 0, 1, x])/2 - 
           (7*Pi^2*G[1, 0, 1, x])/12 + (3*G[1, 1, 0, x])/2 - 
           (7*Pi^2*G[1, 1, 0, x])/12 - 3*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            3 + (3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
           G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
           G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
           G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
           (3*G[1, 1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, 0, x] + 
           G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + 
           G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
           G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + 
           G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
           2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, 
            x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
           G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
           G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
           4*G[1, 1, 1, 1, 1, x] + (3*Zeta[3])/2 - (5*Pi^2*Zeta[3])/4 - 
           (G[0, x]*Zeta[3])/2 - (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/
            3 + (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
           (4*G[1, 1, x]*Zeta[3])/3 + Zeta[5])))) + 
   Nf*((10/9 - (2*G[1, x])/3)*RATIO[(1 - x)^(-1)] + 
     (2*Log[mu2/s]*RATIO[(1 - x)^(-1)])/3 + 
     e*((56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*
        RATIO[(1 - x)^(-1)] + (10/9 - (2*G[1, x])/3)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/3) + 
     e^2*((56/27 - Pi^2/18 - (10*G[1, x])/9 + (2*G[1, 1, x])/3)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (5/9 - G[1, x]/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       RATIO[(1 - x)^(-1)]*(328/81 - (5*Pi^2)/54 - (56*G[1, x])/27 + 
         (Pi^2*G[1, x])/18 + (10*G[1, 1, x])/9 - (2*G[1, 1, 1, x])/3 - 
         (14*Zeta[3])/9)) + e^3*((28/27 - Pi^2/36 - (5*G[1, x])/9 + 
         G[1, 1, x]/3)*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (5/27 - G[1, x]/9)*Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
       (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]*RATIO[(1 - x)^(-1)]*
        (328/81 - (5*Pi^2)/54 - (56*G[1, x])/27 + (Pi^2*G[1, x])/18 + 
         (10*G[1, 1, x])/9 - (2*G[1, 1, 1, x])/3 - (14*Zeta[3])/9) + 
       RATIO[(1 - x)^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
         (328*G[1, x])/81 + (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - 
         (Pi^2*G[1, 1, x])/18 - (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/
          3 - (70*Zeta[3])/27 + (14*G[1, x]*Zeta[3])/9)) + 
     e^4*((28/81 - Pi^2/108 - (5*G[1, x])/27 + G[1, 1, x]/9)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (5/108 - G[1, x]/36)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/180 + 
       Log[mu2/s]^2*RATIO[(1 - x)^(-1)]*(164/81 - (5*Pi^2)/108 - 
         (28*G[1, x])/27 + (Pi^2*G[1, x])/36 + (5*G[1, 1, x])/9 - 
         G[1, 1, 1, x]/3 - (7*Zeta[3])/9) + Log[mu2/s]*RATIO[(1 - x)^(-1)]*
        (1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[1, x])/81 + 
         (5*Pi^2*G[1, x])/54 + (56*G[1, 1, x])/27 - (Pi^2*G[1, 1, x])/18 - 
         (10*G[1, 1, 1, x])/9 + (2*G[1, 1, 1, 1, x])/3 - (70*Zeta[3])/27 + 
         (14*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
        (11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - (1952*G[1, x])/243 + 
         (14*Pi^2*G[1, x])/81 + (47*Pi^4*G[1, x])/2160 + 
         (328*G[1, 1, x])/81 - (5*Pi^2*G[1, 1, x])/54 - (56*G[1, 1, 1, x])/
          27 + (Pi^2*G[1, 1, 1, x])/18 + (10*G[1, 1, 1, 1, x])/9 - 
         (2*G[1, 1, 1, 1, 1, x])/3 - (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + 
         (70*G[1, x]*Zeta[3])/27 - (14*G[1, 1, x]*Zeta[3])/9 - 
         (62*Zeta[5])/15)) + ((-10/9 + (2*G[0, x])/3)*RATIO[x^(-1)] - 
       (2*Log[mu2/s]*RATIO[x^(-1)])/3 + 
       e*((-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*
          RATIO[x^(-1)] + (-10/9 + (2*G[0, x])/3)*Log[mu2/s]*RATIO[x^(-1)] - 
         (Log[mu2/s]^2*RATIO[x^(-1)])/3) + 
       e^2*((-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*Log[mu2/s]*
          RATIO[x^(-1)] + (-5/9 + G[0, x]/3)*Log[mu2/s]^2*RATIO[x^(-1)] - 
         (Log[mu2/s]^3*RATIO[x^(-1)])/9 + RATIO[x^(-1)]*
          (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
           (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9)) + 
       e^3*((-28/27 + Pi^2/36 + (5*G[0, x])/9 - G[0, 0, x]/3)*Log[mu2/s]^2*
          RATIO[x^(-1)] + (-5/27 + G[0, x]/9)*Log[mu2/s]^3*RATIO[x^(-1)] - 
         (Log[mu2/s]^4*RATIO[x^(-1)])/36 + Log[mu2/s]*RATIO[x^(-1)]*
          (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
           (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9) + 
         RATIO[x^(-1)]*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
           (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + 
           (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/
            3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9)) + 
       e^4*((-28/81 + Pi^2/108 + (5*G[0, x])/27 - G[0, 0, x]/9)*Log[mu2/s]^3*
          RATIO[x^(-1)] + (-5/108 + G[0, x]/36)*Log[mu2/s]^4*RATIO[x^(-1)] - 
         (Log[mu2/s]^5*RATIO[x^(-1)])/180 + Log[mu2/s]^2*RATIO[x^(-1)]*
          (-164/81 + (5*Pi^2)/108 + (28*G[0, x])/27 - (Pi^2*G[0, x])/36 - 
           (5*G[0, 0, x])/9 + G[0, 0, 0, x]/3 + (7*Zeta[3])/9) + 
         Log[mu2/s]*RATIO[x^(-1)]*(-1952/243 + (14*Pi^2)/81 + 
           (47*Pi^4)/2160 + (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - 
           (56*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - 
           (2*G[0, 0, 0, 0, x])/3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/
            9) + RATIO[x^(-1)]*(-11680/729 + (82*Pi^2)/243 + (47*Pi^4)/1296 + 
           (1952*G[0, x])/243 - (14*Pi^2*G[0, x])/81 - (47*Pi^4*G[0, x])/
            2160 - (328*G[0, 0, x])/81 + (5*Pi^2*G[0, 0, x])/54 + 
           (56*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
           (10*G[0, 0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, 0, x])/3 + 
           (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[0, x]*Zeta[3])/27 + 
           (14*G[0, 0, x]*Zeta[3])/9 + (62*Zeta[5])/15)))/Nc) + 
   (-Pi^2 + 2*G[0, x] - 2*G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 
     2*G[1, 0, x] - 2*G[1, 1, x] + (-8 + Pi^2/6 + 3*G[1, x] - 
       (4*I)*Pi*G[1, x] - 4*G[0, 1, x] - 4*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[(1 - x)^(-1)] + (-3 + (4*I)*Pi + 4*G[0, x] + 2*G[1, x])*
      Log[mu2/s]*RATIO[(1 - x)^(-1)] - Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
     (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
      RATIO[x] + e*(I*Pi - Pi^2/2 + 3*G[0, x] + Pi^2*G[0, x] - 2*G[1, x] + 
       Pi^2*G[1, x] - 3*G[0, 0, x] + G[0, 1, x] + G[1, 0, x] + G[1, 1, x] + 
       4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
       2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
       (-3/2 + (2*I)*Pi + 2*G[0, x] + G[1, x])*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/3 + 
       ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
       Log[mu2/s]*(-Pi^2 + 2*G[0, x] - 2*G[1, x] - 2*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
         (-8 + Pi^2/6 + 3*G[1, x] - (4*I)*Pi*G[1, x] - 4*G[0, 1, x] - 
           4*G[1, 0, x] - 2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
          RATIO[x]) + RATIO[x]*(-Pi^2/2 + Pi^2*G[0, x] + Pi^2*G[1, x] - 
         G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] + 
         4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 2*Zeta[3]) - 
       2*Zeta[3] + RATIO[(1 - x)^(-1)]*(-16 + Pi^2/4 - I*Pi^3 - 
         (7*Pi^2*G[0, x])/3 + 8*G[1, x] - (Pi^2*G[1, x])/6 - 
         (4*I)*Pi*G[0, 1, x] - 3*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
         4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + 
         2*G[1, 1, 1, x] + (26*Zeta[3])/3)) + 
     e^2*((2*I)*Pi - Pi^2 + Pi^4/60 + 6*G[0, x] + (Pi^2*G[0, x])/3 - 
       4*G[1, x] + I*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 - 4*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/6 + G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + 
       G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 + 2*G[1, 1, x] - 
       (5*Pi^2*G[1, 1, x])/6 + 4*G[0, 0, 0, x] - G[0, 0, 1, x] - 
       G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
       (-1/2 + ((2*I)/3)*Pi + (2*G[0, x])/3 + G[1, x]/3)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/12 + 
       ((3*I)*Pi*G[1, x] - Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^2*(-Pi^2/2 + G[0, x] - 
         G[1, x] - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] + 
         (-4 + Pi^2/12 + (3*G[1, x])/2 - (2*I)*Pi*G[1, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] - G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x]) - Zeta[3] + 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*(-32 + (2*Pi^2)/3 + (263*Pi^4)/720 + 16*G[1, x] - 
         (Pi^2*G[1, x])/4 + I*Pi^3*G[1, x] + 2*Pi^2*G[0, 0, x] + 
         (13*Pi^2*G[0, 1, x])/3 + (7*Pi^2*G[1, 0, x])/3 - 8*G[1, 1, x] + 
         (Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         7*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 - 
         (26*G[1, x]*Zeta[3])/3) + RATIO[x]*((-3*Pi^2)/2 + Pi^4/60 + 
         (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 3*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/6 + 3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + 
         3*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 - 3*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/6 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - 
         G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
         6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - 
         Zeta[3] + 2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(I*Pi - Pi^2/2 + 3*G[0, x] + Pi^2*G[0, x] - 2*G[1, x] + 
         Pi^2*G[1, x] - 3*G[0, 0, x] + G[0, 1, x] + G[1, 0, x] + G[1, 1, x] + 
         4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
         ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(-Pi^2/2 + Pi^2*G[0, x] + Pi^2*G[1, x] - G[0, 0, x] + 
           G[0, 1, x] + G[1, 0, x] - G[1, 1, x] + 4*G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 2*Zeta[3]) - 2*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(-16 + Pi^2/4 - I*Pi^3 - (7*Pi^2*G[0, x])/3 + 
           8*G[1, x] - (Pi^2*G[1, x])/6 - (4*I)*Pi*G[0, 1, x] - 
           3*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 
           4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
           (26*Zeta[3])/3))) + e^3*((4*I)*Pi - 2*Pi^2 - (I/4)*Pi^3 + 
       Pi^4/120 + 12*G[0, x] + (Pi^2*G[0, x])/4 - (Pi^4*G[0, x])/60 - 
       8*G[1, x] + (2*I)*Pi*G[1, x] + (Pi^2*G[1, x])/6 - (Pi^4*G[1, x])/60 - 
       8*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + 2*G[0, 1, x] + I*Pi*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/12 + 2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 + 
       4*G[1, 1, x] - I*Pi*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/12 + 
       5*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 - G[0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 1, x])/6 - G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + 
       G[0, 1, 1, x] + Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] - 
       G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 - G[1, 1, 0, x] + 
       (7*Pi^2*G[1, 1, 0, x])/6 - 2*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/
        3 - 5*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
       G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
       G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
       G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + 
       8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
       2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] + 
       (-1/8 + (I/6)*Pi + G[0, x]/6 + G[1, x]/12)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/60 + 
       ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
         (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 6*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
         (2*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^3*
        (-Pi^2/6 + G[0, x]/3 - G[1, x]/3 - G[0, 0, x]/3 + G[0, 1, x]/3 + 
         G[1, 0, x]/3 - G[1, 1, x]/3 + (-4/3 + Pi^2/36 + G[1, x]/2 - 
           ((2*I)/3)*Pi*G[1, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 - 
           G[1, 1, x]/3)*RATIO[(1 - x)^(-1)] + (-Pi^2/6 - G[0, 0, x]/3 + 
           G[0, 1, x]/3 + G[1, 0, x]/3 - G[1, 1, x]/3)*RATIO[x]) - Zeta[3] + 
       (5*Pi^2*Zeta[3])/2 - (11*G[0, x]*Zeta[3])/3 + (17*G[1, x]*Zeta[3])/3 + 
       (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/3 - 
       (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*((I/2)*Pi - Pi^2/4 + (3*G[0, x])/2 + (Pi^2*G[0, x])/2 - 
         G[1, x] + (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + G[0, 1, x]/2 + 
         G[1, 0, x]/2 + G[1, 1, x]/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - 
         G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(-Pi^2/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
           G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(-8 + Pi^2/8 - (I/2)*Pi^3 - (7*Pi^2*G[0, x])/6 + 
           4*G[1, x] - (Pi^2*G[1, x])/12 - (2*I)*Pi*G[0, 1, x] - 
           (3*G[1, 1, x])/2 + (2*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
           2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + G[1, 1, 1, x] + 
           (13*Zeta[3])/3)) + Log[mu2/s]*((2*I)*Pi - Pi^2 + Pi^4/60 + 
         6*G[0, x] + (Pi^2*G[0, x])/3 - 4*G[1, x] + I*Pi*G[1, x] + 
         (2*Pi^2*G[1, x])/3 - 4*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 + 
         G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/6 + 2*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + 
         4*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
         G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
         6*G[1, 1, 1, 1, x] + ((3*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
           (2*I)*Pi*G[0, 1, x] + 3*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] - 4*G[1, 1, 1, x])*RATIO[x^(-1)] - Zeta[3] + 
         2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (-32 + (2*Pi^2)/3 + (263*Pi^4)/720 + 16*G[1, x] - 
           (Pi^2*G[1, x])/4 + I*Pi^3*G[1, x] + 2*Pi^2*G[0, 0, x] + 
           (13*Pi^2*G[0, 1, x])/3 + (7*Pi^2*G[1, 0, x])/3 - 8*G[1, 1, x] + 
           (Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 
           3*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
           4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           4*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
           2*G[1, 1, 1, 1, x] + 7*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - 
           (40*G[0, x]*Zeta[3])/3 - (26*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/60 + (Pi^2*G[0, x])/2 + 
           (Pi^2*G[1, x])/2 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/6 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/6 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + 
           2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
           2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
           2*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - Zeta[3] + 
           2*G[0, x]*Zeta[3] + 2*G[1, x]*Zeta[3])) + 
       RATIO[x]*(-3*Pi^2 + Pi^4/120 + (3*Pi^2*G[0, x])/2 - 
         (Pi^4*G[0, x])/60 + (3*Pi^2*G[1, x])/2 - (Pi^4*G[1, x])/60 - 
         6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 6*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/12 + 6*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 
         6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 6*G[0, 0, 0, x] + 
         (2*Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
          6 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + 
         Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] - 3*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 - 3*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/
          6 + 6*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] - 3*Zeta[3] + 
         (5*Pi^2*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 - 2*Zeta[5]) - 
       2*Zeta[5] + RATIO[(1 - x)^(-1)]*(-64 + (4*Pi^2)/3 + (47*Pi^4)/480 - 
         (I/24)*Pi^5 - (7*Pi^4*G[0, x])/72 + 32*G[1, x] - 
         (2*Pi^2*G[1, x])/3 - (263*Pi^4*G[1, x])/720 + I*Pi^3*G[0, 1, x] - 
         16*G[1, 1, x] + (Pi^2*G[1, 1, x])/4 - I*Pi^3*G[1, 1, x] - 
         (5*Pi^2*G[0, 0, 0, x])/3 - (Pi^2*G[0, 0, 1, x])/3 - 
         (7*Pi^2*G[0, 1, 0, x])/3 - (11*Pi^2*G[0, 1, 1, x])/3 - 
         2*Pi^2*G[1, 0, 0, x] - (13*Pi^2*G[1, 0, 1, x])/3 - 
         (7*Pi^2*G[1, 1, 0, x])/3 + 8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
          6 - (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
         4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
         20*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
         2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (13*Pi^2*Zeta[3])/18 - 
         7*G[1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
         4*G[0, 0, x]*Zeta[3] + (40*G[0, 1, x]*Zeta[3])/3 + 
         (40*G[1, 0, x]*Zeta[3])/3 + (26*G[1, 1, x]*Zeta[3])/3 + 
         (82*Zeta[5])/5)) + e^4*((8*I)*Pi - 4*Pi^2 - (I/2)*Pi^3 + 
       (11*Pi^4)/120 + (107*Pi^6)/3360 + 24*G[0, x] + (Pi^2*G[0, x])/2 - 
       (53*Pi^4*G[0, x])/720 - 16*G[1, x] + (4*I)*Pi*G[1, x] + 
       (Pi^2*G[1, x])/3 - (I/4)*Pi^3*G[1, x] + (41*Pi^4*G[1, x])/720 - 
       16*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 + (59*Pi^4*G[0, 0, x])/720 + 
       4*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] - (13*Pi^2*G[0, 1, x])/12 - 
       (7*Pi^4*G[0, 1, x])/144 + 4*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 
       (7*Pi^4*G[1, 0, x])/144 + 8*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 
       (Pi^2*G[1, 1, x])/6 + (59*Pi^4*G[1, 1, x])/720 + 10*G[0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, x])/6 - 2*G[0, 0, 1, x] + I*Pi*G[0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 1, x])/12 - 2*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
        12 + 2*G[0, 1, 1, x] - I*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/2 + 
       (Pi^2*G[1, 0, 0, x])/2 - 2*G[1, 0, 1, x] - I*Pi*G[1, 0, 1, x] + 
       (7*Pi^2*G[1, 0, 1, x])/12 - 2*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/
        12 - 4*G[1, 1, 1, x] + I*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 - 
       6*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 0, 1, x])/6 + G[0, 0, 1, 0, x] - 
       (7*Pi^2*G[0, 0, 1, 0, x])/6 + G[0, 0, 1, 1, x] - 
       Pi^2*G[0, 0, 1, 1, x] - Pi^2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] - 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 + G[0, 1, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 - 3*G[0, 1, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 - G[1, 0, 0, 0, x] - 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 + G[1, 0, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 + G[1, 0, 1, 0, x] - 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 - G[1, 0, 1, 1, x] - 
       Pi^2*G[1, 0, 1, 1, x] - Pi^2*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] - 
       (7*Pi^2*G[1, 1, 0, 1, x])/6 + G[1, 1, 1, 0, x] - 
       (7*Pi^2*G[1, 1, 1, 0, x])/6 + 2*G[1, 1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, 1, x])/2 + 6*G[0, 0, 0, 0, 0, x] - 
       G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
       G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
       G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
       G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - 
       G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 1, x] - 
       G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - 
       G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - 
       G[1, 1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, 1, x] - 
       10*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
       2*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
       2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, 1, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
       2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
       2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
       2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
       2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
       6*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
       2*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] - 
       4*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
       2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
       2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, 1, 1, x] + 
       (-1/40 + (I/30)*Pi + G[0, x]/30 + G[1, x]/60)*Log[mu2/s]^5*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/360 + 
       Log[mu2/s]^4*(-Pi^2/24 + G[0, x]/12 - G[1, x]/12 - G[0, 0, x]/12 + 
         G[0, 1, x]/12 + G[1, 0, x]/12 - G[1, 1, x]/12 + 
         (-1/3 + Pi^2/144 + G[1, x]/8 - (I/6)*Pi*G[1, x] - G[0, 1, x]/6 - 
           G[1, 0, x]/6 - G[1, 1, x]/12)*RATIO[(1 - x)^(-1)] + 
         (-Pi^2/24 - G[0, 0, x]/12 + G[0, 1, x]/12 + G[1, 0, x]/12 - 
           G[1, 1, x]/12)*RATIO[x]) - 2*Zeta[3] - ((7*I)/3)*Pi*Zeta[3] + 
       (5*Pi^2*Zeta[3])/4 - 6*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/2 + 
       (17*G[1, x]*Zeta[3])/3 - (5*Pi^2*G[1, x]*Zeta[3])/2 + 
       6*G[0, 0, x]*Zeta[3] - (10*G[0, 1, x]*Zeta[3])/3 - 
       (10*G[1, 0, x]*Zeta[3])/3 - (10*G[1, 1, x]*Zeta[3])/3 - 
       (22*G[0, 0, 0, x]*Zeta[3])/3 + (20*G[0, 0, 1, x]*Zeta[3])/3 + 
       (20*G[0, 1, 0, x]*Zeta[3])/3 + 2*G[0, 1, 1, x]*Zeta[3] + 
       2*G[1, 0, 0, x]*Zeta[3] + (20*G[1, 0, 1, x]*Zeta[3])/3 + 
       (20*G[1, 1, 0, x]*Zeta[3])/3 - (22*G[1, 1, 1, x]*Zeta[3])/3 + 
       (14*Zeta[3]^2)/3 + RATIO[x^(-1)]*((12*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
         ((3*I)/4)*Pi^3*G[1, x] + (Pi^4*G[1, x])/6 + (6*I)*Pi*G[0, 1, x] - 
         (3*Pi^2*G[0, 1, x])/2 - (I/2)*Pi^3*G[0, 1, x] + 12*G[1, 1, x] - 
         (6*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 + 
         (I/2)*Pi^3*G[1, 1, x] + (3*I)*Pi*G[0, 0, 1, x] - 
         Pi^2*G[0, 0, 1, x] + 6*G[0, 1, 1, x] - (3*I)*Pi*G[0, 1, 1, x] + 
         (5*Pi^2*G[0, 1, 1, x])/6 - (3*I)*Pi*G[1, 0, 1, x] + 
         Pi^2*G[1, 0, 1, x] - 12*G[1, 1, 1, x] + (3*I)*Pi*G[1, 1, 1, x] - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         3*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 1, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] - 
         3*G[1, 0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 1, 1, x] - ((14*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (14*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^3*((I/6)*Pi - Pi^2/12 + 
         G[0, x]/2 + (Pi^2*G[0, x])/6 - G[1, x]/3 + (Pi^2*G[1, x])/6 - 
         G[0, 0, x]/2 + G[0, 1, x]/6 + G[1, 0, x]/6 + G[1, 1, x]/6 + 
         (2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
         G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + (2*G[1, 1, 1, x])/3 + 
         ((I/3)*Pi*G[1, x] + G[1, 1, x]/3)*RATIO[x^(-1)] + 
         RATIO[x]*(-Pi^2/12 + (Pi^2*G[0, x])/6 + (Pi^2*G[1, x])/6 - 
           G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - G[1, 1, x]/6 + 
           (2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
           G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + (2*G[1, 1, 1, x])/3 - 
           Zeta[3]/3) - Zeta[3]/3 + RATIO[(1 - x)^(-1)]*(-8/3 + Pi^2/24 - 
           (I/6)*Pi^3 - (7*Pi^2*G[0, x])/18 + (4*G[1, x])/3 - 
           (Pi^2*G[1, x])/36 - ((2*I)/3)*Pi*G[0, 1, x] - G[1, 1, x]/2 + 
           ((2*I)/3)*Pi*G[1, 1, x] - (2*G[0, 0, 0, x])/3 + 
           (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 - (2*G[0, 1, 1, x])/3 + 
           (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 + G[1, 1, 1, x]/3 + 
           (13*Zeta[3])/9)) + Log[mu2/s]^2*(I*Pi - Pi^2/2 + Pi^4/120 + 
         3*G[0, x] + (Pi^2*G[0, x])/6 - 2*G[1, x] + (I/2)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/3 - 2*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
         G[0, 1, x]/2 - (7*Pi^2*G[0, 1, x])/12 + G[1, 0, x]/2 - 
         (7*Pi^2*G[1, 0, x])/12 + G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
         2*G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
         G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 - 3*G[0, 0, 0, 0, x] + 
         G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
         G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
         G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
         G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
         (((3*I)/2)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] + 
           (3*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
           2*G[1, 1, 1, x])*RATIO[x^(-1)] - Zeta[3]/2 + G[0, x]*Zeta[3] + 
         G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(-16 + Pi^2/3 + 
           (263*Pi^4)/1440 + 8*G[1, x] - (Pi^2*G[1, x])/8 + 
           (I/2)*Pi^3*G[1, x] + Pi^2*G[0, 0, x] + (13*Pi^2*G[0, 1, x])/6 + 
           (7*Pi^2*G[1, 0, x])/6 - 4*G[1, 1, x] + (Pi^2*G[1, 1, x])/12 - 
           (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + (3*G[1, 1, 1, x])/2 - 
           (2*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
           2*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
           2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + 
           (7*Zeta[3])/2 - ((14*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 - 
           (13*G[1, x]*Zeta[3])/3) + RATIO[x]*((-3*Pi^2)/4 + Pi^4/120 + 
           (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - (3*G[0, 0, x])/2 - 
           (5*Pi^2*G[0, 0, x])/12 + (3*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/
            12 + (3*G[1, 0, x])/2 - (7*Pi^2*G[1, 0, x])/12 - 
           (3*G[1, 1, x])/2 - (5*Pi^2*G[1, 1, x])/12 + G[0, 0, 0, x] - 
           G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
           G[1, 1, 0, x]/2 + G[1, 1, 1, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + 
           G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
           G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + 
           G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - Zeta[3]/2 + 
           G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) - Zeta[5] + 
       2*G[0, x]*Zeta[5] + 2*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (-128 + (8*Pi^2)/3 + (47*Pi^4)/180 - (131*Pi^6)/60480 + 64*G[1, x] - 
         (4*Pi^2*G[1, x])/3 - (47*Pi^4*G[1, x])/480 + (I/24)*Pi^5*G[1, x] - 
         (Pi^4*G[0, 0, x])/30 - (17*Pi^4*G[0, 1, x])/72 + 
         (7*Pi^4*G[1, 0, x])/72 - 32*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 + 
         (263*Pi^4*G[1, 1, x])/720 + I*Pi^3*G[0, 0, 1, x] - 
         I*Pi^3*G[0, 1, 1, x] - I*Pi^3*G[1, 0, 1, x] + 16*G[1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, x])/4 + I*Pi^3*G[1, 1, 1, x] + 
         (4*Pi^2*G[0, 0, 0, 0, x])/3 + (13*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (7*Pi^2*G[0, 0, 1, 0, x])/3 + (Pi^2*G[0, 0, 1, 1, x])/3 + 
         2*Pi^2*G[0, 1, 0, 0, x] + (Pi^2*G[0, 1, 0, 1, x])/3 + 
         (7*Pi^2*G[0, 1, 1, 0, x])/3 + 3*Pi^2*G[0, 1, 1, 1, x] + 
         (5*Pi^2*G[1, 0, 0, 0, x])/3 + (Pi^2*G[1, 0, 0, 1, x])/3 + 
         (7*Pi^2*G[1, 0, 1, 0, x])/3 + (11*Pi^2*G[1, 0, 1, 1, x])/3 + 
         2*Pi^2*G[1, 1, 0, 0, x] + (13*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (7*Pi^2*G[1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, x] + 
         (Pi^2*G[1, 1, 1, 1, x])/6 - (4*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         3*G[1, 1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         16*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
         4*G[0, 0, 1, 0, 0, 1, x] - 4*G[0, 0, 1, 0, 1, 0, x] + 
         4*G[0, 0, 1, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 0, 1, x] - 
         4*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] - 
         4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
         4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
         4*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, 1, 1, x] - 
         4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
         4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
         4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, 1, 1, x] + 
         (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 + ((7*I)/3)*Pi^3*Zeta[3] + 
         (52*Pi^2*G[0, x]*Zeta[3])/9 - (56*G[1, x]*Zeta[3])/3 + 
         (13*Pi^2*G[1, x]*Zeta[3])/18 + ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         7*G[1, 1, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (16*G[0, 0, 0, x]*Zeta[3])/3 - (40*G[0, 0, 1, x]*Zeta[3])/3 - 
         (40*G[0, 1, 0, x]*Zeta[3])/3 + (16*G[0, 1, 1, x]*Zeta[3])/3 - 
         4*G[1, 0, 0, x]*Zeta[3] - (40*G[1, 0, 1, x]*Zeta[3])/3 - 
         (40*G[1, 1, 0, x]*Zeta[3])/3 - (26*G[1, 1, 1, x]*Zeta[3])/3 - 
         (133*Zeta[3]^2)/9 + (93*Zeta[5])/5 - ((124*I)/5)*Pi*Zeta[5] - 
         (144*G[0, x]*Zeta[5])/5 - (82*G[1, x]*Zeta[5])/5) + 
       RATIO[x]*(-6*Pi^2 + Pi^4/40 + (107*Pi^6)/3360 + 3*Pi^2*G[0, x] - 
         (Pi^4*G[0, x])/120 + 3*Pi^2*G[1, x] - (Pi^4*G[1, x])/120 - 
         12*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/4 + (59*Pi^4*G[0, 0, x])/720 + 
         12*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/4 - (7*Pi^4*G[0, 1, x])/144 + 
         12*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/4 - (7*Pi^4*G[1, 0, x])/144 - 
         12*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/4 + (59*Pi^4*G[1, 1, x])/720 + 
         12*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 6*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/12 - 6*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         6*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 6*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 12*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - 9*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/2 + 
         3*G[0, 0, 0, 1, x] - (7*Pi^2*G[0, 0, 0, 1, x])/6 + 
         3*G[0, 0, 1, 0, x] - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
         Pi^2*G[0, 0, 1, 1, x] - Pi^2*G[0, 1, 0, 0, x] + 3*G[0, 1, 0, 1, x] - 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 + 3*G[0, 1, 1, 0, x] - 
         (7*Pi^2*G[0, 1, 1, 0, x])/6 - 3*G[0, 1, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 - 3*G[1, 0, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, 0, x])/6 + 3*G[1, 0, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 + 3*G[1, 0, 1, 0, x] - 
         (7*Pi^2*G[1, 0, 1, 0, x])/6 - Pi^2*G[1, 0, 1, 1, x] - 
         Pi^2*G[1, 1, 0, 0, x] + 3*G[1, 1, 0, 1, x] - 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 + 3*G[1, 1, 1, 0, x] - 
         (7*Pi^2*G[1, 1, 1, 0, x])/6 - 9*G[1, 1, 1, 1, x] - 
         (Pi^2*G[1, 1, 1, 1, x])/2 + 4*G[0, 0, 0, 0, 0, x] - 
         G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
         G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
         G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         10*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
         2*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, 1, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
         4*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
         2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
         2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
         2*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
         2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, 1, 1, x] - 6*Zeta[3] + 
         (5*Pi^2*Zeta[3])/4 + 3*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/
          2 + 3*G[1, x]*Zeta[3] - (5*Pi^2*G[1, x]*Zeta[3])/2 + 
         (4*G[0, 0, x]*Zeta[3])/3 - (10*G[0, 1, x]*Zeta[3])/3 - 
         (10*G[1, 0, x]*Zeta[3])/3 + (4*G[1, 1, x]*Zeta[3])/3 - 
         (22*G[0, 0, 0, x]*Zeta[3])/3 + (20*G[0, 0, 1, x]*Zeta[3])/3 + 
         (20*G[0, 1, 0, x]*Zeta[3])/3 + 2*G[0, 1, 1, x]*Zeta[3] + 
         2*G[1, 0, 0, x]*Zeta[3] + (20*G[1, 0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 1, 0, x]*Zeta[3])/3 - (22*G[1, 1, 1, x]*Zeta[3])/3 + 
         (14*Zeta[3]^2)/3 - Zeta[5] + 2*G[0, x]*Zeta[5] + 
         2*G[1, x]*Zeta[5]) + Log[mu2/s]*((4*I)*Pi - 2*Pi^2 - (I/4)*Pi^3 + 
         Pi^4/120 + 12*G[0, x] + (Pi^2*G[0, x])/4 - (Pi^4*G[0, x])/60 - 
         8*G[1, x] + (2*I)*Pi*G[1, x] + (Pi^2*G[1, x])/6 - 
         (Pi^4*G[1, x])/60 - 8*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + 
         2*G[0, 1, x] + I*Pi*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 
         2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 + 4*G[1, 1, x] - 
         I*Pi*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/12 + 5*G[0, 0, 0, x] + 
         (2*Pi^2*G[0, 0, 0, x])/3 - G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
          6 - G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + G[0, 1, 1, x] + 
         Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] - G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 - G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/
          6 - 2*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 - 
         5*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] + 
         ((6*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/2 - (I/2)*Pi^3*G[1, x] + 
           (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 6*G[1, 1, x] - 
           (3*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 + 
           (2*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 1, x] - 
           (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
           6*G[1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] - Zeta[3] + (5*Pi^2*Zeta[3])/2 - 
         (11*G[0, x]*Zeta[3])/3 + (17*G[1, x]*Zeta[3])/3 + 
         (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x]*(-3*Pi^2 + Pi^4/120 + (3*Pi^2*G[0, x])/2 - 
           (Pi^4*G[0, x])/60 + (3*Pi^2*G[1, x])/2 - (Pi^4*G[1, x])/60 - 
           6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 6*G[0, 1, x] - 
           (7*Pi^2*G[0, 1, x])/12 + 6*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/12 - 
           6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 6*G[0, 0, 0, x] + 
           (2*Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
           (7*Pi^2*G[0, 0, 1, x])/6 - 3*G[0, 1, 0, x] + 
           (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + 
           Pi^2*G[1, 0, 0, x] - 3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 - 
           3*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/6 + 6*G[1, 1, 1, x] + 
           (2*Pi^2*G[1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
           G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
           G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
           G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
           3*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] - 
           2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
           2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
           2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
           2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
           2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
           2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
           2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] - 
           2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
           8*G[1, 1, 1, 1, 1, x] - 3*Zeta[3] + (5*Pi^2*Zeta[3])/2 + 
           G[0, x]*Zeta[3] + G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 - 
           (20*G[0, 1, x]*Zeta[3])/3 - (20*G[1, 0, x]*Zeta[3])/3 + 
           (8*G[1, 1, x]*Zeta[3])/3 - 2*Zeta[5]) - 2*Zeta[5] + 
         RATIO[(1 - x)^(-1)]*(-64 + (4*Pi^2)/3 + (47*Pi^4)/480 - 
           (I/24)*Pi^5 - (7*Pi^4*G[0, x])/72 + 32*G[1, x] - 
           (2*Pi^2*G[1, x])/3 - (263*Pi^4*G[1, x])/720 + I*Pi^3*G[0, 1, x] - 
           16*G[1, 1, x] + (Pi^2*G[1, 1, x])/4 - I*Pi^3*G[1, 1, x] - 
           (5*Pi^2*G[0, 0, 0, x])/3 - (Pi^2*G[0, 0, 1, x])/3 - 
           (7*Pi^2*G[0, 1, 0, x])/3 - (11*Pi^2*G[0, 1, 1, x])/3 - 
           2*Pi^2*G[1, 0, 0, x] - (13*Pi^2*G[1, 0, 1, x])/3 - 
           (7*Pi^2*G[1, 1, 0, x])/3 + 8*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/
            6 - (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] + 
           4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 
           4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
           4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
           4*G[0, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 0, x] - 
           20*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 1, x] + 
           4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
           4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (13*Pi^2*Zeta[3])/18 - 
           7*G[1, x]*Zeta[3] + ((28*I)/3)*Pi*G[1, x]*Zeta[3] + 
           4*G[0, 0, x]*Zeta[3] + (40*G[0, 1, x]*Zeta[3])/3 + 
           (40*G[1, 0, x]*Zeta[3])/3 + (26*G[1, 1, x]*Zeta[3])/3 + 
           (82*Zeta[5])/5))))/Nc)


==> anc/H_process6_qq_qq_++--_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i3]*DD[i2, i4]*((-20*Pi^2)/3 + (I/3)*Pi^3 - (16*Pi^4)/45 + 
   (148*G[0, x])/9 + (4*I)*Pi*G[0, x] + (53*Pi^2*G[0, x])/18 + 
   ((2*I)/3)*Pi^3*G[0, x] - (148*G[1, x])/9 - (4*I)*Pi*G[1, x] - 
   (25*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi^3*G[1, x] - (52*G[0, 0, x])/9 + 
   (2*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 + (37*G[0, 1, x])/9 - 
   (26*I)*Pi*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 + (37*G[1, 0, x])/9 - 
   (2*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/2 - (22*G[1, 1, x])/9 + 
   (26*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/6 + (26*G[0, 0, 0, x])/3 - 
   13*G[0, 0, 1, x] - 13*G[0, 1, 0, x] - (44*G[0, 1, 1, x])/3 - 
   11*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + (22*G[1, 0, 1, x])/3 - 
   (4*I)*Pi*G[1, 0, 1, x] + (22*G[1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] + 
   (85*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 18*G[0, 0, 0, 0, x] - 
   10*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
   8*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
   10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
   12*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] + 
   (10/9 - (4*I)*Pi - 6*G[0, x] - 2*G[1, x])*Log[mu2/s]^3*
    RATIO[(1 - x)^(-1)] + Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
   ((20*I)*Pi*G[1, x] + 20*G[1, 1, x])*RATIO[x^(-1)] + 
   Log[mu2/s]^2*((3*Pi^2)/2 - 3*G[0, x] + 3*G[1, x] + 3*G[0, 0, x] - 
     3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
     (-151/18 + (10*I)*Pi + Pi^2 + 4*G[0, x] + (4*I)*Pi*G[0, x] + 
       (8*G[1, x])/3 + (4*I)*Pi*G[1, x] + 12*G[0, 0, x] + 10*G[0, 1, x] + 
       10*G[1, 0, x])*RATIO[(1 - x)^(-1)] + 
     ((3*Pi^2)/2 + 3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x])*
      RATIO[x]) - (4*I)*Pi*Zeta[3] + 4*G[1, x]*Zeta[3] + 
   RATIO[(1 - x)^(-1)]*(-30659/324 + ((808*I)/27)*Pi - (833*Pi^2)/108 - 
     ((22*I)/9)*Pi^3 + (143*Pi^4)/180 + (808*G[0, x])/27 - 
     (22*Pi^2*G[0, x])/3 - ((8*I)/3)*Pi^3*G[0, x] + (1574*G[1, x])/27 - 
     ((320*I)/9)*Pi*G[1, x] + (47*Pi^2*G[1, x])/18 - 
     ((10*I)/3)*Pi^3*G[1, x] - (14*Pi^2*G[0, 0, x])/3 - (176*G[0, 1, x])/9 - 
     ((44*I)/3)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - (176*G[1, 0, x])/9 - 
     (11*Pi^2*G[1, 0, x])/3 - (439*G[1, 1, x])/9 + (20*I)*Pi*G[1, 1, x] + 
     (8*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 + (44*G[0, 0, 1, x])/3 + 
     (44*G[0, 1, 0, x])/3 - (64*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] + 
     8*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, x] + (88*G[1, 1, 1, x])/3 - 
     (24*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
     12*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
     12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 24*G[1, 0, 0, 1, x] + 
     24*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
     12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
     (337*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] - 
     2*G[1, x]*Zeta[3]) + RATIO[x]*((-56*Pi^2)/9 - (49*Pi^4)/45 + 
     (4*Pi^2*G[0, x])/9 + ((2*I)/3)*Pi^3*G[0, x] + (7*Pi^2*G[1, x])/18 + 
     ((4*I)/3)*Pi^3*G[1, x] - (112*G[0, 0, x])/9 + (3*Pi^2*G[0, 0, x])/2 + 
     (112*G[0, 1, x])/9 + (31*Pi^2*G[0, 1, x])/6 + (112*G[1, 0, x])/9 + 
     (3*Pi^2*G[1, 0, x])/2 - (112*G[1, 1, x])/9 - (25*Pi^2*G[1, 1, x])/6 + 
     (20*G[0, 0, 0, x])/3 - G[0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
     G[0, 1, 0, x] - (14*G[0, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, x] - 
     5*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - (2*G[1, 0, 1, x])/3 - 
     (28*I)*Pi*G[1, 0, 1, x] - (2*G[1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] + 
     (19*G[1, 1, 1, x])/3 + (28*I)*Pi*G[1, 1, 1, x] + 18*G[0, 0, 0, 0, x] + 
     14*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
     8*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
     10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
     12*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] + 
     24*G[1, 1, 1, 1, x] + 4*Zeta[3] - (28*I)*Pi*Zeta[3] + 
     4*G[1, x]*Zeta[3]) + Log[mu2/s]*((-17*Pi^2)/6 - I*Pi^3 + 
     (17*G[0, x])/3 + (2*I)*Pi*G[0, x] - 3*Pi^2*G[0, x] - (17*G[1, x])/3 - 
     (2*I)*Pi*G[1, x] - Pi^2*G[1, x] + (19*G[0, 0, x])/3 - 
     (2*I)*Pi*G[0, 0, x] + (5*G[0, 1, x])/3 + (2*I)*Pi*G[0, 1, x] + 
     (5*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] - (29*G[1, 1, x])/3 - 
     (2*I)*Pi*G[1, 1, x] - 18*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
     10*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
     2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
     ((-17*Pi^2)/6 - I*Pi^3 - 3*Pi^2*G[0, x] - Pi^2*G[1, x] - 
       (17*G[0, 0, x])/3 - (2*I)*Pi*G[0, 0, x] + (17*G[0, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, x] + (17*G[1, 0, x])/3 + (2*I)*Pi*G[1, 0, x] - 
       (17*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] - 18*G[0, 0, 0, x] + 
       10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
       10*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 
       6*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
      (-1574/27 + ((320*I)/9)*Pi - (47*Pi^2)/18 + ((10*I)/3)*Pi^3 + 
       (176*G[0, x])/9 + (11*Pi^2*G[0, x])/3 + (295*G[1, x])/9 - 
       (20*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/3 - 8*G[0, 1, x] - 
       (8*I)*Pi*G[0, 1, x] - 8*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] - 
       (52*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] - 24*G[0, 0, 1, x] - 
       24*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - 24*G[1, 0, 0, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 2*Zeta[3])) + 
   Nf^2*((-100/81 + (40*G[1, x])/27 - (8*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
     (-40/27 + (8*G[1, x])/9)*Log[mu2/s]*RATIO[(1 - x)^(-1)] - 
     (4*Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/9 + 
     e*((-1120/243 + (10*Pi^2)/81 + (424*G[1, x])/81 - (2*Pi^2*G[1, x])/27 - 
         (40*G[1, 1, x])/9 + (8*G[1, 1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-424/81 + (2*Pi^2)/27 + (40*G[1, x])/9 - (8*G[1, 1, x])/3)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (-20/9 + (4*G[1, x])/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (4*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9) + 
     e^2*((-536/81 + Pi^2/9 + (140*G[1, x])/27 - (28*G[1, 1, x])/9)*
        Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (-140/81 + (28*G[1, x])/27)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
       (7*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/27 + 
       Log[mu2/s]*RATIO[(1 - x)^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
         (1072*G[1, x])/81 - (2*Pi^2*G[1, x])/9 - (280*G[1, 1, x])/27 + 
         (56*G[1, 1, 1, x])/9 + (56*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        (-3232/243 + (106*Pi^2)/243 - Pi^4/324 + (1184*G[1, x])/81 - 
         (10*Pi^2*G[1, x])/27 - (1072*G[1, 1, x])/81 + (2*Pi^2*G[1, 1, x])/
          9 + (280*G[1, 1, 1, x])/27 - (56*G[1, 1, 1, 1, x])/9 + 
         (280*Zeta[3])/81 - (56*G[1, x]*Zeta[3])/27)) + 
     ((100/81 - (40*G[0, x])/27 + (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
       (40/27 - (8*G[0, x])/9)*Log[mu2/s]*RATIO[x^(-1)] + 
       (4*Log[mu2/s]^2*RATIO[x^(-1)])/9 + 
       e*((1120/243 - (10*Pi^2)/81 - (424*G[0, x])/81 + (2*Pi^2*G[0, x])/27 + 
           (40*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
         (424/81 - (2*Pi^2)/27 - (40*G[0, x])/9 + (8*G[0, 0, x])/3)*
          Log[mu2/s]*RATIO[x^(-1)] + (20/9 - (4*G[0, x])/3)*Log[mu2/s]^2*
          RATIO[x^(-1)] + (4*Log[mu2/s]^3*RATIO[x^(-1)])/9) + 
       e^2*((536/81 - Pi^2/9 - (140*G[0, x])/27 + (28*G[0, 0, x])/9)*
          Log[mu2/s]^2*RATIO[x^(-1)] + (140/81 - (28*G[0, x])/27)*
          Log[mu2/s]^3*RATIO[x^(-1)] + (7*Log[mu2/s]^4*RATIO[x^(-1)])/27 + 
         Log[mu2/s]*RATIO[x^(-1)]*(1184/81 - (10*Pi^2)/27 - 
           (1072*G[0, x])/81 + (2*Pi^2*G[0, x])/9 + (280*G[0, 0, x])/27 - 
           (56*G[0, 0, 0, x])/9 - (56*Zeta[3])/27) + RATIO[x^(-1)]*
          (3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[0, x])/81 + 
           (10*Pi^2*G[0, x])/27 + (1072*G[0, 0, x])/81 - (2*Pi^2*G[0, 0, x])/
            9 - (280*G[0, 0, 0, x])/27 + (56*G[0, 0, 0, 0, x])/9 - 
           (280*Zeta[3])/81 + (56*G[0, x]*Zeta[3])/27)))/Nc) + 
   e*(((128*I)/9)*Pi - (289*Pi^2)/12 - ((7*I)/12)*Pi^3 + (661*Pi^4)/540 - 
     ((17*I)/30)*Pi^5 + (2006*G[0, x])/27 + (26*I)*Pi*G[0, x] - 
     (175*Pi^2*G[0, x])/108 - ((11*I)/6)*Pi^3*G[0, x] + 
     (59*Pi^4*G[0, x])/60 - (1622*G[1, x])/27 - ((41*I)/2)*Pi*G[1, x] - 
     (791*Pi^2*G[1, x])/108 - (I/6)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/60 - 
     (1765*G[0, 0, x])/54 - (I/2)*Pi*G[0, 0, x] - (118*Pi^2*G[0, 0, x])/9 - 
     (I/6)*Pi^3*G[0, 0, x] + (467*G[0, 1, x])/27 - (92*I)*Pi*G[0, 1, x] + 
     (403*Pi^2*G[0, 1, x])/18 - ((17*I)/6)*Pi^3*G[0, 1, x] + 
     (467*G[1, 0, x])/27 - (I/2)*Pi*G[1, 0, x] - (145*Pi^2*G[1, 0, x])/18 - 
     ((35*I)/6)*Pi^3*G[1, 0, x] - (20*G[1, 1, x])/27 + 
     ((185*I)/2)*Pi*G[1, 1, x] - (439*Pi^2*G[1, 1, x])/18 - 
     ((7*I)/6)*Pi^3*G[1, 1, x] + (71*G[0, 0, 0, x])/3 - 
     (6*I)*Pi*G[0, 0, 0, x] + (9*Pi^2*G[0, 0, 0, x])/2 - 
     (199*G[0, 0, 1, x])/9 - (84*I)*Pi*G[0, 0, 1, x] - 3*Pi^2*G[0, 0, 1, x] - 
     (199*G[0, 1, 0, x])/9 + (4*I)*Pi*G[0, 1, 0, x] - 5*Pi^2*G[0, 1, 0, x] - 
     (1367*G[0, 1, 1, x])/18 + (90*I)*Pi*G[0, 1, 1, x] - 
     (11*Pi^2*G[0, 1, 1, x])/2 - (75*G[1, 0, 0, x])/2 + 
     (2*I)*Pi*G[1, 0, 0, x] - (97*Pi^2*G[1, 0, 0, x])/6 + 
     (557*G[1, 0, 1, x])/18 + (60*I)*Pi*G[1, 0, 1, x] - 
     (10*Pi^2*G[1, 0, 1, x])/3 + (557*G[1, 1, 0, x])/18 + 
     (4*I)*Pi*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/3 + 
     (1253*G[1, 1, 1, x])/18 - (70*I)*Pi*G[1, 1, 1, x] + 
     (17*Pi^2*G[1, 1, 1, x])/6 - (194*G[0, 0, 0, 0, x])/3 + 
     (2*I)*Pi*G[0, 0, 0, 0, x] + 57*G[0, 0, 0, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 1, x] + 57*G[0, 0, 1, 0, x] - 
     (2*I)*Pi*G[0, 0, 1, 0, x] - (337*G[0, 0, 1, 1, x])/3 + 
     63*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] - 
     (91*G[0, 1, 0, 1, x])/3 + (14*I)*Pi*G[0, 1, 0, 1, x] - 
     (91*G[0, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 0, x] + 
     (434*G[0, 1, 1, 1, x])/3 - (6*I)*Pi*G[0, 1, 1, 1, x] + 
     (25*G[1, 0, 0, 0, x])/3 - (14*I)*Pi*G[1, 0, 0, 0, x] + 
     (38*G[1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, x] + 
     (38*G[1, 0, 1, 0, x])/3 + (18*I)*Pi*G[1, 0, 1, 0, x] + 
     (100*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] - 
     17*G[1, 1, 0, 0, x] + 7*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
     7*G[1, 1, 1, 0, x] - 148*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] - 
     54*G[0, 0, 0, 0, 0, x] - 28*G[0, 0, 0, 0, 1, x] - 
     28*G[0, 0, 0, 1, 0, x] + 38*G[0, 0, 0, 1, 1, x] - 
     10*G[0, 0, 1, 0, 0, x] + 22*G[0, 0, 1, 0, 1, x] + 
     22*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
     12*G[0, 1, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 1, x] + 
     16*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
     14*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
     16*G[0, 1, 1, 1, 0, x] - 54*G[0, 1, 1, 1, 1, x] - 
     66*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
     40*G[1, 0, 0, 1, 0, x] - 10*G[1, 0, 0, 1, 1, x] + 
     38*G[1, 0, 1, 0, 0, x] + 14*G[1, 0, 1, 0, 1, x] + 
     14*G[1, 0, 1, 1, 0, x] - 34*G[1, 0, 1, 1, 1, x] + 
     6*G[1, 1, 0, 0, 0, x] + 30*G[1, 1, 0, 0, 1, x] + 
     30*G[1, 1, 0, 1, 0, x] - 42*G[1, 1, 0, 1, 1, x] + 
     28*G[1, 1, 1, 0, 0, x] - 54*G[1, 1, 1, 0, 1, x] - 
     54*G[1, 1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, 1, x] + 
     (37/36 - ((10*I)/3)*Pi - 5*G[0, x] - (5*G[1, x])/3)*Log[mu2/s]^4*
      RATIO[(1 - x)^(-1)] + (2*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + 
     Log[mu2/s]^3*(2*Pi^2 - 4*G[0, x] + 4*G[1, x] + 4*G[0, 0, x] - 
       4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
       (-67/18 + (10*I)*Pi + (4*Pi^2)/9 + 4*G[0, x] + (4*I)*Pi*G[0, x] + 
         (17*G[1, x])/9 + ((16*I)/3)*Pi*G[1, x] + 12*G[0, 0, x] + 
         12*G[0, 1, x] + 12*G[1, 0, x])*RATIO[(1 - x)^(-1)] + 
       (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
        RATIO[x]) + (193*Zeta[3])/18 - (6*I)*Pi*Zeta[3] - 
     (185*Pi^2*Zeta[3])/6 + (230*G[0, x]*Zeta[3])/3 + 
     (32*I)*Pi*G[0, x]*Zeta[3] - 9*G[1, x]*Zeta[3] + 
     (16*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
     4*G[0, 1, x]*Zeta[3] + 22*G[1, 0, x]*Zeta[3] - 22*G[1, 1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(((2051*I)/18)*Pi*G[1, x] - (206*Pi^2*G[1, x])/9 + 
       I*Pi^3*G[1, x] + (44*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] - 
       (10*Pi^2*G[1, 0, x])/3 + (2051*G[1, 1, x])/18 - 
       ((152*I)/3)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 44*G[0, 1, 1, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] - 
       (4*I)*Pi*G[1, 1, 0, x] - (298*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 26*G[1, 1, 0, 0, x] + 
       20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
       8*G[1, x]*Zeta[3]) + Log[mu2/s]^2*((-I)*Pi - (7*Pi^2)/2 - 
       ((3*I)/2)*Pi^3 + 4*G[0, x] + (3*I)*Pi*G[0, x] - 6*Pi^2*G[0, x] - 
       5*G[1, x] - (3*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] + 14*G[0, 0, x] - 
       (3*I)*Pi*G[0, 0, x] + G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + G[1, 0, x] + 
       (3*I)*Pi*G[1, 0, x] - 16*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 
       33*G[0, 0, 0, x] + 18*G[0, 0, 1, x] + 18*G[0, 1, 0, x] - 
       3*G[0, 1, 1, x] + 15*G[1, 0, 0, x] - 15*G[1, 1, 1, x] + 
       ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-1)] + 
       RATIO[(1 - x)^(-1)]*(-3497/54 + ((346*I)/9)*Pi - (151*Pi^2)/36 + 
         ((20*I)/3)*Pi^3 + (130*G[0, x])/9 + (29*Pi^2*G[0, x])/3 + 
         (211*G[1, x])/6 - (30*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - 
         12*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] - 
         (12*I)*Pi*G[1, 0, x] - (71*G[1, 1, x])/3 + (8*I)*Pi*G[1, 1, x] + 
         6*G[0, 0, 0, x] - 42*G[0, 0, 1, x] - 42*G[0, 1, 0, x] - 
         2*G[0, 1, 1, x] - 36*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] + 20*G[1, 1, 1, x] - (40*Zeta[3])/3) + 3*Zeta[3] + 
       RATIO[x]*((-7*Pi^2)/2 - ((3*I)/2)*Pi^3 - 6*Pi^2*G[0, x] - 
         3*Pi^2*G[1, x] - 7*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + 7*G[0, 1, x] + 
         (3*I)*Pi*G[0, 1, x] + 7*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 
         7*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 33*G[0, 0, 0, x] + 
         18*G[0, 0, 1, x] + 18*G[0, 1, 0, x] - 3*G[0, 1, 1, x] + 
         15*G[1, 0, 0, x] - 15*G[1, 1, 1, x] + 3*Zeta[3])) + 
     Log[mu2/s]*(((13*I)/3)*Pi - (55*Pi^2)/4 + (I/6)*Pi^3 - (32*Pi^4)/45 + 
       (745*G[0, x])/18 + (12*I)*Pi*G[0, x] + (65*Pi^2*G[0, x])/9 + 
       ((7*I)/3)*Pi^3*G[0, x] - (667*G[1, x])/18 - (12*I)*Pi*G[1, x] - 
       (29*Pi^2*G[1, x])/9 + ((11*I)/3)*Pi^3*G[1, x] - (37*G[0, 0, x])/18 + 
       I*Pi*G[0, 0, x] + 9*Pi^2*G[0, 0, x] + (109*G[0, 1, x])/18 - 
       (51*I)*Pi*G[0, 1, x] + (19*Pi^2*G[0, 1, x])/3 + (109*G[1, 0, x])/18 - 
       (3*I)*Pi*G[1, 0, x] + 7*Pi^2*G[1, 0, x] - (145*G[1, 1, x])/18 + 
       (53*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/3 + (5*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - (86*G[0, 0, 1, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, x] - (86*G[0, 1, 0, x])/3 - 
       (2*I)*Pi*G[0, 1, 0, x] - (73*G[0, 1, 1, x])/3 - 19*G[1, 0, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, x] + 14*G[1, 0, 1, x] - (10*I)*Pi*G[1, 0, 1, x] + 
       14*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] + 71*G[1, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, x] + 84*G[0, 0, 0, 0, x] - 14*G[0, 0, 0, 1, x] - 
       14*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
       26*G[0, 1, 0, 1, x] - 26*G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 
       12*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 34*G[1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] + 26*G[1, 1, 0, 1, x] + 
       26*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
       (((146*I)/3)*Pi*G[1, x] + 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
         (2*I)*Pi*G[1, 0, x] + (146*G[1, 1, x])/3 - (2*I)*Pi*G[1, 1, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x^(-1)] - 
       (17*Zeta[3])/3 - (10*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] + 
       6*G[1, x]*Zeta[3] + RATIO[x]*((-499*Pi^2)/36 - (I/2)*Pi^3 - 
         (98*Pi^4)/45 + (20*Pi^2*G[0, x])/9 + ((7*I)/3)*Pi^3*G[0, x] + 
         (28*Pi^2*G[1, x])/9 + ((11*I)/3)*Pi^3*G[1, x] - 
         (499*G[0, 0, x])/18 - I*Pi*G[0, 0, x] + 9*Pi^2*G[0, 0, x] + 
         (499*G[0, 1, x])/18 + I*Pi*G[0, 1, x] + (43*Pi^2*G[0, 1, x])/3 + 
         (499*G[1, 0, x])/18 + I*Pi*G[1, 0, x] + 7*Pi^2*G[1, 0, x] - 
         (499*G[1, 1, x])/18 - I*Pi*G[1, 1, x] - (19*Pi^2*G[1, 1, x])/3 + 
         (47*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
         (8*G[0, 0, 1, x])/3 + (46*I)*Pi*G[0, 0, 1, x] - 
         (8*G[0, 1, 0, x])/3 - (2*I)*Pi*G[0, 1, 0, x] - (31*G[0, 1, 1, x])/
          3 - (48*I)*Pi*G[0, 1, 1, x] - 5*G[1, 0, 0, x] + 
         (8*I)*Pi*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - (58*I)*Pi*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] + 21*G[1, 1, 1, x] + 
         (60*I)*Pi*G[1, 1, 1, x] + 84*G[0, 0, 0, 0, x] - 
         14*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
         12*G[0, 1, 0, 0, x] - 26*G[0, 1, 0, 1, x] - 26*G[0, 1, 1, 0, x] - 
         16*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 
         34*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] + 
         26*G[1, 1, 0, 1, x] + 26*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x] + 
         (7*Zeta[3])/3 - (58*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] + 
         6*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-43331/162 + 
         ((1936*I)/27)*Pi - (1531*Pi^2)/108 - ((85*I)/9)*Pi^3 + 
         (53*Pi^4)/90 + (1072*G[0, x])/27 - 21*Pi^2*G[0, x] - 
         ((26*I)/3)*Pi^3*G[0, x] + (4361*G[1, x])/27 - 
         ((692*I)/9)*Pi*G[1, x] + (133*Pi^2*G[1, x])/18 - 
         ((32*I)/3)*Pi^3*G[1, x] - (70*Pi^2*G[0, 0, x])/3 - 
         (260*G[0, 1, x])/9 - ((140*I)/3)*Pi*G[0, 1, x] - 
         14*Pi^2*G[0, 1, x] - (260*G[1, 0, x])/9 - 14*Pi^2*G[1, 0, x] - 
         (355*G[1, 1, x])/3 + (60*I)*Pi*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 
         (122*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 
         (122*G[0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] + 
         (122*G[0, 1, 0, x])/3 - (190*G[0, 1, 1, x])/3 + 
         (24*I)*Pi*G[0, 1, 1, x] + 24*G[1, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, x] + 24*G[1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 0, x] + (250*G[1, 1, 1, x])/3 - 
         (64*I)*Pi*G[1, 1, 1, x] - 72*G[0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 1, x] + 56*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
         44*G[0, 1, 0, 0, x] + 40*G[0, 1, 0, 1, x] + 40*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 76*G[1, 0, 0, 1, x] + 
         76*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] + 72*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + 
         (832*Zeta[3])/9 + ((44*I)/3)*Pi*Zeta[3] + 32*G[0, x]*Zeta[3] + 
         (28*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
      (-792047/1944 + ((4856*I)/81)*Pi - (2183*Pi^2)/162 - 
       ((374*I)/27)*Pi^3 + (211*Pi^4)/135 + ((76*I)/45)*Pi^5 + 
       (4856*G[0, x])/81 - (10*I)*Pi*G[0, x] - (674*Pi^2*G[0, x])/27 - 
       (23*Pi^4*G[0, x])/180 + (43331*G[1, x])/162 - 
       ((1936*I)/27)*Pi*G[1, x] + (1387*Pi^2*G[1, x])/108 + 
       ((85*I)/9)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/12 - 10*G[0, 0, x] - 
       (4*I)*Pi*G[0, 0, x] + (115*Pi^2*G[0, 0, x])/6 + 
       ((8*I)/3)*Pi^3*G[0, 0, x] - (1072*G[0, 1, x])/27 - 
       ((196*I)/3)*Pi*G[0, 1, x] + (223*Pi^2*G[0, 1, x])/6 + 
       ((22*I)/3)*Pi^3*G[0, 1, x] - (1072*G[1, 0, x])/27 + 
       21*Pi^2*G[1, 0, x] + ((26*I)/3)*Pi^3*G[1, 0, x] - 
       (5225*G[1, 1, x])/27 + ((692*I)/9)*Pi*G[1, 1, x] - 
       (115*Pi^2*G[1, 1, x])/18 + (8*I)*Pi^3*G[1, 1, x] - 
       (160*G[0, 0, 0, x])/3 + (31*Pi^2*G[0, 0, 0, x])/3 + 
       (148*G[0, 0, 1, x])/3 - ((79*I)/6)*Pi*G[0, 0, 1, x] + 
       (71*Pi^2*G[0, 0, 1, x])/3 + (148*G[0, 1, 0, x])/3 + 
       9*Pi^2*G[0, 1, 0, x] - (772*G[0, 1, 1, x])/9 + 
       ((68*I)/3)*Pi*G[0, 1, 1, x] - Pi^2*G[0, 1, 1, x] + 
       (74*Pi^2*G[1, 0, 0, x])/3 + (260*G[1, 0, 1, x])/9 + 
       ((140*I)/3)*Pi*G[1, 0, 1, x] + 10*Pi^2*G[1, 0, 1, x] + 
       (260*G[1, 1, 0, x])/9 + (26*Pi^2*G[1, 1, 0, x])/3 + 
       (499*G[1, 1, 1, x])/3 - (60*I)*Pi*G[1, 1, 1, x] - 
       (20*Pi^2*G[1, 1, 1, x])/3 + (575*G[0, 0, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, 0, x] - (331*G[0, 0, 0, 1, x])/6 + 
       (4*I)*Pi*G[0, 0, 0, 1, x] - (331*G[0, 0, 1, 0, x])/6 - 
       (12*I)*Pi*G[0, 0, 1, 0, x] + (4*G[0, 0, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 0, x] + 
       (28*I)*Pi*G[0, 1, 0, 0, x] - (14*G[0, 1, 0, 1, x])/3 - 
       (36*I)*Pi*G[0, 1, 0, 1, x] - (14*G[0, 1, 1, 0, x])/3 + 
       (272*G[0, 1, 1, 1, x])/3 - (8*I)*Pi*G[0, 1, 1, 1, x] + 
       (122*G[1, 0, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, 0, x] - 
       (122*G[1, 0, 0, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, 1, x] - 
       (122*G[1, 0, 1, 0, x])/3 + (190*G[1, 0, 1, 1, x])/3 - 
       (48*I)*Pi*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 1, x] - 
       (32*I)*Pi*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] - 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (358*G[1, 1, 1, 1, x])/3 + 
       (112*I)*Pi*G[1, 1, 1, 1, x] + 72*G[0, 0, 0, 0, 0, x] - 
       4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] - 
       48*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] - 
       64*G[0, 0, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 0, x] + 
       52*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, x] - 
       36*G[0, 1, 0, 0, 1, x] - 36*G[0, 1, 0, 1, 0, x] - 
       40*G[0, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 0, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] + 80*G[1, 0, 0, 0, 0, x] - 
       72*G[1, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 1, 0, x] - 
       60*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 0, 0, 0, x] - 68*G[1, 1, 0, 0, 1, x] - 
       68*G[1, 1, 0, 1, 0, x] + 60*G[1, 1, 0, 1, 1, x] - 
       72*G[1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 0, 1, x] + 
       72*G[1, 1, 1, 1, 0, x] + 120*G[1, 1, 1, 1, 1, x] + 246*Zeta[3] - 
       ((149*I)/2)*Pi*Zeta[3] + (965*Pi^2*Zeta[3])/18 - 
       (907*G[0, x]*Zeta[3])/6 - (88*I)*Pi*G[0, x]*Zeta[3] - 
       (832*G[1, x]*Zeta[3])/9 - ((20*I)/3)*Pi*G[1, x]*Zeta[3] - 
       64*G[0, 0, x]*Zeta[3] + 68*G[0, 1, x]*Zeta[3] - 
       32*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - 101*Zeta[5]) + 
     30*Zeta[5] + RATIO[x]*((-2557*Pi^2)/108 + ((7*I)/4)*Pi^3 + 
       (112*Pi^4)/135 - ((77*I)/30)*Pi^5 + (551*Pi^2*G[0, x])/108 - 
       I*Pi^3*G[0, x] + (59*Pi^4*G[0, x])/60 - (245*Pi^2*G[1, x])/108 + 
       (4*I)*Pi^3*G[1, x] + (149*Pi^4*G[1, x])/60 - (2557*G[0, 0, x])/54 + 
       ((7*I)/2)*Pi*G[0, 0, x] + (7*Pi^2*G[0, 0, x])/18 - 
       (I/6)*Pi^3*G[0, 0, x] + (2557*G[0, 1, x])/54 - 
       ((7*I)/2)*Pi*G[0, 1, x] + (103*Pi^2*G[0, 1, x])/18 - 
       ((17*I)/6)*Pi^3*G[0, 1, x] + (2557*G[1, 0, x])/54 - 
       ((7*I)/2)*Pi*G[1, 0, x] - (19*Pi^2*G[1, 0, x])/18 - 
       ((35*I)/6)*Pi^3*G[1, 0, x] - (2557*G[1, 1, x])/54 + 
       ((7*I)/2)*Pi*G[1, 1, x] - (65*Pi^2*G[1, 1, x])/9 - 
       ((7*I)/6)*Pi^3*G[1, 1, x] + (337*G[0, 0, 0, x])/6 - 
       (4*I)*Pi*G[0, 0, 0, x] + (9*Pi^2*G[0, 0, 0, x])/2 - 
       (449*G[0, 0, 1, x])/18 - (22*I)*Pi*G[0, 0, 1, x] - 
       23*Pi^2*G[0, 0, 1, x] - (449*G[0, 1, 0, x])/18 + 
       (12*I)*Pi*G[0, 1, 0, x] - 5*Pi^2*G[0, 1, 0, x] - 
       (113*G[0, 1, 1, x])/18 + (14*I)*Pi*G[0, 1, 1, x] + 
       (21*Pi^2*G[0, 1, 1, x])/2 - (101*G[1, 0, 0, x])/2 + 
       (10*I)*Pi*G[1, 0, 0, x] - (97*Pi^2*G[1, 0, 0, x])/6 + 
       (347*G[1, 0, 1, x])/18 + (16*I)*Pi*G[1, 0, 1, x] + 
       (14*Pi^2*G[1, 0, 1, x])/3 + (347*G[1, 1, 0, x])/18 - 
       (18*I)*Pi*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/3 + 
       (215*G[1, 1, 1, x])/18 - (8*I)*Pi*G[1, 1, 1, x] - 
       (7*Pi^2*G[1, 1, 1, x])/6 - (92*G[0, 0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, 0, x] + 11*G[0, 0, 0, 1, x] + 
       (68*I)*Pi*G[0, 0, 0, 1, x] + 11*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - (91*G[0, 0, 1, 1, x])/3 - 
       (72*I)*Pi*G[0, 0, 1, 1, x] + 41*G[0, 1, 0, 0, x] - 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (79*G[0, 1, 0, 1, x])/3 - 
       (34*I)*Pi*G[0, 1, 0, 1, x] - (79*G[0, 1, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, 0, x] + (152*G[0, 1, 1, 1, x])/3 + 
       (42*I)*Pi*G[0, 1, 1, 1, x] + (79*G[1, 0, 0, 0, x])/3 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] - (34*G[1, 0, 0, 1, x])/3 - 
       (148*I)*Pi*G[1, 0, 0, 1, x] - (34*G[1, 0, 1, 0, x])/3 + 
       (18*I)*Pi*G[1, 0, 1, 0, x] + (106*G[1, 0, 1, 1, x])/3 + 
       (148*I)*Pi*G[1, 0, 1, 1, x] - 41*G[1, 1, 0, 0, x] + 
       31*G[1, 1, 0, 1, x] + (134*I)*Pi*G[1, 1, 0, 1, x] + 
       31*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] - 
       (138*I)*Pi*G[1, 1, 1, 1, x] - 54*G[0, 0, 0, 0, 0, x] - 
       28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
       110*G[0, 0, 0, 1, 1, x] - 10*G[0, 0, 1, 0, 0, x] + 
       22*G[0, 0, 1, 0, 1, x] + 22*G[0, 0, 1, 1, 0, x] - 
       118*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
       16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] + 14*G[0, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] + 
       42*G[0, 1, 1, 1, 1, x] - 66*G[1, 0, 0, 0, 0, x] + 
       40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] - 
       154*G[1, 0, 0, 1, 1, x] + 38*G[1, 0, 1, 0, 0, x] + 
       14*G[1, 0, 1, 0, 1, x] + 14*G[1, 0, 1, 1, 0, x] + 
       158*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
       30*G[1, 1, 0, 0, 1, x] + 30*G[1, 1, 0, 1, 0, x] + 
       78*G[1, 1, 0, 1, 1, x] + 28*G[1, 1, 1, 0, 0, x] - 
       54*G[1, 1, 1, 0, 1, x] - 54*G[1, 1, 1, 1, 0, x] - 
       148*G[1, 1, 1, 1, 1, x] + (230*Zeta[3])/9 + (36*I)*Pi*Zeta[3] - 
       (185*Pi^2*Zeta[3])/6 + (134*G[0, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[0, x]*Zeta[3] - 45*G[1, x]*Zeta[3] + 
       (88*I)*Pi*G[1, x]*Zeta[3] - 8*G[0, 0, x]*Zeta[3] - 
       52*G[0, 1, x]*Zeta[3] + 22*G[1, 0, x]*Zeta[3] + 
       26*G[1, 1, x]*Zeta[3] + 78*Zeta[5])) + 
   e^2*(((1924*I)/27)*Pi - (2009*Pi^2)/24 - ((29*I)/4)*Pi^3 + 
     (6581*Pi^4)/1620 + ((149*I)/180)*Pi^5 + (2407*Pi^6)/10080 + 
     (22102*G[0, x])/81 + ((519*I)/4)*Pi*G[0, x] - (22603*Pi^2*G[0, x])/648 - 
     ((11*I)/2)*Pi^3*G[0, x] + (517*Pi^4*G[0, x])/2160 + 
     ((271*I)/180)*Pi^5*G[0, x] - (16330*G[1, x])/81 - 
     ((3043*I)/36)*Pi*G[1, x] - (21059*Pi^2*G[1, x])/648 - 
     ((13*I)/8)*Pi^3*G[1, x] - (7327*Pi^4*G[1, x])/2160 + 
     ((299*I)/180)*Pi^5*G[1, x] - (7642*G[0, 0, x])/81 - 
     ((73*I)/4)*Pi*G[0, 0, x] - (1973*Pi^2*G[0, 0, x])/216 + 
     ((7*I)/4)*Pi^3*G[0, 0, x] - (47*Pi^4*G[0, 0, x])/16 + 
     (18955*G[0, 1, x])/324 - ((1283*I)/4)*Pi*G[0, 1, x] + 
     (1435*Pi^2*G[0, 1, x])/12 + ((73*I)/4)*Pi^3*G[0, 1, x] + 
     (109*Pi^4*G[0, 1, x])/240 + (18955*G[1, 0, x])/324 + 
     ((39*I)/4)*Pi*G[1, 0, x] + (538*Pi^2*G[1, 0, x])/27 + 
     ((3*I)/4)*Pi^3*G[1, 0, x] + (29*Pi^4*G[1, 0, x])/48 - 
     (2357*G[1, 1, x])/162 + ((3923*I)/12)*Pi*G[1, 1, x] - 
     (4493*Pi^2*G[1, 1, x])/72 - ((75*I)/4)*Pi^3*G[1, 1, x] - 
     (191*Pi^4*G[1, 1, x])/80 + (281*G[0, 0, 0, x])/4 - 
     ((39*I)/4)*Pi*G[0, 0, 0, x] + (1205*Pi^2*G[0, 0, 0, x])/36 - 
     ((2*I)/3)*Pi^3*G[0, 0, 0, x] - (2581*G[0, 0, 1, x])/54 - 
     ((1135*I)/4)*Pi*G[0, 0, 1, x] + (2365*Pi^2*G[0, 0, 1, x])/36 + 
     ((43*I)/6)*Pi^3*G[0, 0, 1, x] - (2581*G[0, 1, 0, x])/54 - 
     ((17*I)/4)*Pi*G[0, 1, 0, x] + (41*Pi^2*G[0, 1, 0, x])/36 + 
     ((55*I)/6)*Pi^3*G[0, 1, 0, x] - (32441*G[0, 1, 1, x])/108 + 
     ((1199*I)/4)*Pi*G[0, 1, 1, x] - (2983*Pi^2*G[0, 1, 1, x])/36 + 
     ((4*I)/3)*Pi^3*G[0, 1, 1, x] - (265*G[1, 0, 0, x])/2 - 
     ((17*I)/2)*Pi*G[1, 0, 0, x] + (515*Pi^2*G[1, 0, 0, x])/36 + 
     ((23*I)/3)*Pi^3*G[1, 0, 0, x] + (12401*G[1, 0, 1, x])/108 + 
     ((419*I)/2)*Pi*G[1, 0, 1, x] - (1247*Pi^2*G[1, 0, 1, x])/36 - 
     ((13*I)/6)*Pi^3*G[1, 0, 1, x] + (12401*G[1, 1, 0, x])/108 + 
     ((77*I)/2)*Pi*G[1, 1, 0, x] + (193*Pi^2*G[1, 1, 0, x])/4 + 
     ((59*I)/6)*Pi^3*G[1, 1, 0, x] + (11875*G[1, 1, 1, x])/54 - 
     (244*I)*Pi*G[1, 1, 1, x] + (3293*Pi^2*G[1, 1, 1, x])/36 + 
     ((17*I)/3)*Pi^3*G[1, 1, 1, x] - (2543*G[0, 0, 0, 0, x])/18 + 
     (15*I)*Pi*G[0, 0, 0, 0, x] - (75*Pi^2*G[0, 0, 0, 0, x])/2 + 
     (3919*G[0, 0, 0, 1, x])/36 - (202*I)*Pi*G[0, 0, 0, 1, x] - 
     15*Pi^2*G[0, 0, 0, 1, x] + (3919*G[0, 0, 1, 0, x])/36 - 
     (25*I)*Pi*G[0, 0, 1, 0, x] - 12*Pi^2*G[0, 0, 1, 0, x] - 
     (3128*G[0, 0, 1, 1, x])/9 + (206*I)*Pi*G[0, 0, 1, 1, x] + 
     7*Pi^2*G[0, 0, 1, 1, x] + 196*G[0, 1, 0, 0, x] - 
     (12*I)*Pi*G[0, 1, 0, 0, x] + 26*Pi^2*G[0, 1, 0, 0, x] - 
     (5587*G[0, 1, 0, 1, x])/36 + (167*I)*Pi*G[0, 1, 0, 1, x] + 
     10*Pi^2*G[0, 1, 0, 1, x] - (5587*G[0, 1, 1, 0, x])/36 + 
     (22*I)*Pi*G[0, 1, 1, 0, x] + 10*Pi^2*G[0, 1, 1, 0, x] + 
     (3593*G[0, 1, 1, 1, x])/6 - (175*I)*Pi*G[0, 1, 1, 1, x] + 
     (21*Pi^2*G[0, 1, 1, 1, x])/2 + (2249*G[1, 0, 0, 0, x])/18 - 
     (7*I)*Pi*G[1, 0, 0, 0, x] + (209*Pi^2*G[1, 0, 0, 0, x])/6 - 
     (544*G[1, 0, 0, 1, x])/9 + (142*I)*Pi*G[1, 0, 0, 1, x] + 
     (116*Pi^2*G[1, 0, 0, 1, x])/3 - (544*G[1, 0, 1, 0, x])/9 + 
     (13*I)*Pi*G[1, 0, 1, 0, x] + (77*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (1826*G[1, 0, 1, 1, x])/9 - (158*I)*Pi*G[1, 0, 1, 1, x] + 
     (40*Pi^2*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] + 
     (88*Pi^2*G[1, 1, 0, 0, x])/3 - (293*G[1, 1, 0, 1, x])/9 - 
     (119*I)*Pi*G[1, 1, 0, 1, x] - (13*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (293*G[1, 1, 1, 0, x])/9 - (10*I)*Pi*G[1, 1, 1, 0, x] + 
     (26*Pi^2*G[1, 1, 1, 0, x])/3 - (1070*G[1, 1, 1, 1, x])/3 + 
     (143*I)*Pi*G[1, 1, 1, 1, x] - (79*Pi^2*G[1, 1, 1, 1, x])/6 + 
     (853*G[0, 0, 0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     171*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     171*G[0, 0, 0, 1, 0, x] + (26*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (437*G[0, 0, 0, 1, 1, x])/3 + (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     211*G[0, 0, 1, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (214*G[0, 0, 1, 0, 1, x])/3 - (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (214*G[0, 0, 1, 1, 0, x])/3 - (30*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     (1084*G[0, 0, 1, 1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (355*G[0, 1, 0, 0, 0, x])/3 + (30*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (53*G[0, 1, 0, 0, 1, x])/3 + (42*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (53*G[0, 1, 0, 1, 0, x])/3 - (42*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (734*G[0, 1, 0, 1, 1, x])/3 - (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     5*G[0, 1, 1, 0, 0, x] + 77*G[0, 1, 1, 0, 1, x] - 
     (42*I)*Pi*G[0, 1, 1, 0, 1, x] + 77*G[0, 1, 1, 1, 0, x] + 
     (8*I)*Pi*G[0, 1, 1, 1, 0, x] - (1607*G[0, 1, 1, 1, 1, x])/3 + 
     (28*I)*Pi*G[0, 1, 1, 1, 1, x] + (35*G[1, 0, 0, 0, 0, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 0, 0, x] - (101*G[1, 0, 0, 0, 1, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 0, 1, x] - (101*G[1, 0, 0, 1, 0, x])/3 - 
     (58*I)*Pi*G[1, 0, 0, 1, 0, x] + (455*G[1, 0, 0, 1, 1, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] - 
     (32*I)*Pi*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
     (26*I)*Pi*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
     (54*I)*Pi*G[1, 0, 1, 1, 0, x] - (632*G[1, 0, 1, 1, 1, x])/3 + 
     (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 120*G[1, 1, 0, 0, 0, x] + 
     (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 80*G[1, 1, 0, 0, 1, x] + 
     (6*I)*Pi*G[1, 1, 0, 0, 1, x] - 80*G[1, 1, 0, 1, 0, x] - 
     (6*I)*Pi*G[1, 1, 0, 1, 0, x] - (167*G[1, 1, 0, 1, 1, x])/3 - 
     (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 77*G[1, 1, 1, 0, 0, x] + 
     (24*I)*Pi*G[1, 1, 1, 0, 0, x] - (311*G[1, 1, 1, 0, 1, x])/3 - 
     (38*I)*Pi*G[1, 1, 1, 0, 1, x] - (311*G[1, 1, 1, 1, 0, x])/3 - 
     (28*I)*Pi*G[1, 1, 1, 1, 0, x] + (1679*G[1, 1, 1, 1, 1, x])/3 + 
     (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 42*G[0, 0, 0, 0, 0, 0, x] + 
     144*G[0, 0, 0, 0, 0, 1, x] + 144*G[0, 0, 0, 0, 1, 0, x] - 
     122*G[0, 0, 0, 0, 1, 1, x] + 64*G[0, 0, 0, 1, 0, 0, x] - 
     64*G[0, 0, 0, 1, 1, 1, x] + 10*G[0, 0, 1, 0, 0, 0, x] + 
     28*G[0, 0, 1, 0, 0, 1, x] + 28*G[0, 0, 1, 0, 1, 0, x] - 
     98*G[0, 0, 1, 0, 1, 1, x] - 44*G[0, 0, 1, 1, 0, 0, x] - 
     46*G[0, 0, 1, 1, 0, 1, x] - 46*G[0, 0, 1, 1, 1, 0, x] + 
     60*G[0, 0, 1, 1, 1, 1, x] + 110*G[0, 1, 0, 0, 0, 0, x] - 
     44*G[0, 1, 0, 0, 0, 1, x] - 44*G[0, 1, 0, 0, 1, 0, x] + 
     34*G[0, 1, 0, 0, 1, 1, x] - 38*G[0, 1, 0, 1, 0, 0, x] - 
     56*G[0, 1, 0, 1, 0, 1, x] - 56*G[0, 1, 0, 1, 1, 0, x] - 
     18*G[0, 1, 0, 1, 1, 1, x] - 40*G[0, 1, 1, 0, 0, 1, x] - 
     40*G[0, 1, 1, 0, 1, 0, x] - 40*G[0, 1, 1, 0, 1, 1, x] - 
     26*G[0, 1, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 1, 0, 1, x] - 
     4*G[0, 1, 1, 1, 1, 0, x] + 166*G[0, 1, 1, 1, 1, 1, x] + 
     266*G[1, 0, 0, 0, 0, 0, x] - 68*G[1, 0, 0, 0, 0, 1, x] - 
     68*G[1, 0, 0, 0, 1, 0, x] - 22*G[1, 0, 0, 0, 1, 1, x] - 
     80*G[1, 0, 0, 1, 0, 0, x] - 76*G[1, 0, 0, 1, 0, 1, x] - 
     76*G[1, 0, 0, 1, 1, 0, x] + 100*G[1, 0, 0, 1, 1, 1, x] - 
     12*G[1, 0, 1, 0, 0, 0, x] - 106*G[1, 0, 1, 0, 0, 1, x] - 
     106*G[1, 0, 1, 0, 1, 0, x] + 40*G[1, 0, 1, 0, 1, 1, x] + 
     28*G[1, 0, 1, 1, 0, 0, x] - 14*G[1, 0, 1, 1, 0, 1, x] - 
     14*G[1, 0, 1, 1, 1, 0, x] + 108*G[1, 0, 1, 1, 1, 1, x] + 
     98*G[1, 1, 0, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 0, 1, x] - 
     100*G[1, 1, 0, 0, 1, 0, x] + 30*G[1, 1, 0, 0, 1, 1, x] - 
     74*G[1, 1, 0, 1, 0, 0, x] - 8*G[1, 1, 0, 1, 0, 1, x] - 
     8*G[1, 1, 0, 1, 1, 0, x] + 90*G[1, 1, 0, 1, 1, 1, x] + 
     16*G[1, 1, 1, 0, 0, 0, x] - 60*G[1, 1, 1, 0, 0, 1, x] - 
     60*G[1, 1, 1, 0, 1, 0, x] + 140*G[1, 1, 1, 0, 1, 1, x] - 
     96*G[1, 1, 1, 1, 0, 0, x] + 186*G[1, 1, 1, 1, 0, 1, x] + 
     186*G[1, 1, 1, 1, 1, 0, x] - 140*G[1, 1, 1, 1, 1, 1, x] + 
     (49/90 - ((5*I)/3)*Pi - (5*G[0, x])/2 - (5*G[1, x])/6)*Log[mu2/s]^5*
      RATIO[(1 - x)^(-1)] + (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/18 + 
     Log[mu2/s]^4*((11*Pi^2)/8 - (11*G[0, x])/4 + (11*G[1, x])/4 + 
       (11*G[0, 0, x])/4 - (11*G[0, 1, x])/4 - (11*G[1, 0, x])/4 + 
       (11*G[1, 1, x])/4 + (-61/72 + ((35*I)/6)*Pi + Pi^2/18 + 
         (7*G[0, x])/3 + ((7*I)/3)*Pi*G[0, x] + (7*G[1, x])/9 + 
         ((11*I)/3)*Pi*G[1, x] + 7*G[0, 0, x] + (47*G[0, 1, x])/6 + 
         (47*G[1, 0, x])/6)*RATIO[(1 - x)^(-1)] + 
       ((11*Pi^2)/8 + (11*G[0, 0, x])/4 - (11*G[0, 1, x])/4 - 
         (11*G[1, 0, x])/4 + (11*G[1, 1, x])/4)*RATIO[x]) - 
     (875*Zeta[3])/27 - ((1021*I)/12)*Pi*Zeta[3] + (497*Pi^2*Zeta[3])/18 - 
     ((31*I)/6)*Pi^3*Zeta[3] - (67*G[0, x]*Zeta[3])/12 - 
     ((2*I)/3)*Pi*G[0, x]*Zeta[3] + (232*Pi^2*G[0, x]*Zeta[3])/3 - 
     11*G[1, x]*Zeta[3] - ((70*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (28*Pi^2*G[1, x]*Zeta[3])/3 - (1438*G[0, 0, x]*Zeta[3])/9 - 
     ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (1018*G[0, 1, x]*Zeta[3])/9 - 
     ((98*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (1706*G[1, 0, x]*Zeta[3])/9 - 
     ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (91*G[1, 1, x]*Zeta[3])/9 - 
     ((118*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 190*G[0, 0, 0, x]*Zeta[3] - 
     (226*G[0, 0, 1, x]*Zeta[3])/3 - (226*G[0, 1, 0, x]*Zeta[3])/3 + 
     (134*G[0, 1, 1, x]*Zeta[3])/3 - (556*G[1, 0, 0, x]*Zeta[3])/3 + 
     (302*G[1, 0, 1, x]*Zeta[3])/3 - (22*G[1, 1, 0, x]*Zeta[3])/3 + 
     28*G[1, 1, 1, x]*Zeta[3] + 42*Zeta[3]^2 + 
     RATIO[x^(-1)]*(((48497*I)/108)*Pi*G[1, x] - (25019*Pi^2*G[1, x])/216 - 
       ((44*I)/3)*Pi^3*G[1, x] - (Pi^4*G[1, x])/10 + 
       ((1912*I)/9)*Pi*G[0, 1, x] - (467*Pi^2*G[0, 1, x])/9 - 
       ((19*I)/6)*Pi^3*G[0, 1, x] - ((17*I)/4)*Pi*G[1, 0, x] - 
       8*Pi^2*G[1, 0, x] + (I/2)*Pi^3*G[1, 0, x] + (48497*G[1, 1, x])/108 - 
       ((8429*I)/36)*Pi*G[1, 1, x] + (290*Pi^2*G[1, 1, x])/9 - 
       ((5*I)/6)*Pi^3*G[1, 1, x] + (81*I)*Pi*G[0, 0, 1, x] - 
       Pi^2*G[0, 0, 1, x] + (7*I)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/3 + 
       (1912*G[0, 1, 1, x])/9 - ((284*I)/3)*Pi*G[0, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, x])/2 + (5*I)*Pi*G[1, 0, 0, x] + 
       (31*Pi^2*G[1, 0, 0, x])/3 - (17*G[1, 0, 1, x])/4 - 
       ((290*I)/3)*Pi*G[1, 0, 1, x] + (151*Pi^2*G[1, 0, 1, x])/6 - 
       (17*G[1, 1, 0, x])/4 - (22*I)*Pi*G[1, 1, 0, x] + 
       (215*Pi^2*G[1, 1, 0, x])/6 - (4237*G[1, 1, 1, x])/9 + 
       (134*I)*Pi*G[1, 1, 1, x] + (116*Pi^2*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 1, 0, x] + 
       81*G[0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + 7*G[0, 1, 0, 1, x] + 
       (6*I)*Pi*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 0, x] - (604*G[0, 1, 1, 1, x])/3 + 
       (2*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
       5*G[1, 0, 0, 1, x] + (28*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, x] - (314*G[1, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 1, x] - 53*G[1, 1, 0, 0, x] + 
       (10*I)*Pi*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] - 
       (18*I)*Pi*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] + 
       322*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] - 
       4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
       12*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
       12*G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
       6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] + 
       26*G[1, 0, 0, 1, 1, x] + 70*G[1, 0, 1, 0, 0, x] - 
       74*G[1, 0, 1, 0, 1, x] - 74*G[1, 0, 1, 1, 0, x] + 
       66*G[1, 0, 1, 1, 1, x] + 102*G[1, 1, 0, 0, 0, x] - 
       40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] - 
       14*G[1, 1, 0, 1, 1, x] + 66*G[1, 1, 1, 0, 0, x] - 
       102*G[1, 1, 1, 0, 1, x] - 102*G[1, 1, 1, 1, 0, x] + 
       116*G[1, 1, 1, 1, 1, x] + (116*G[1, x]*Zeta[3])/3 - 
       ((62*I)/3)*Pi*G[1, x]*Zeta[3] + 8*G[0, 1, x]*Zeta[3] - 
       16*G[1, 0, x]*Zeta[3] - (434*G[1, 1, x]*Zeta[3])/3) + 
     Log[mu2/s]^3*(((-4*I)/3)*Pi - (83*Pi^2)/36 - ((7*I)/6)*Pi^3 + 
       (11*G[0, x])/18 + ((7*I)/3)*Pi*G[0, x] - (11*Pi^2*G[0, x])/2 - 
       (35*G[1, x])/18 - ((7*I)/3)*Pi*G[1, x] - (19*Pi^2*G[1, x])/6 + 
       (241*G[0, 0, x])/18 - ((7*I)/3)*Pi*G[0, 0, x] - G[0, 1, x]/18 + 
       ((7*I)/3)*Pi*G[0, 1, x] - G[1, 0, x]/18 + ((7*I)/3)*Pi*G[1, 0, x] - 
       (239*G[1, 1, x])/18 - ((7*I)/3)*Pi*G[1, 1, x] - 29*G[0, 0, 0, x] + 
       (47*G[0, 0, 1, x])/3 + (47*G[0, 1, 0, x])/3 - (7*G[0, 1, 1, x])/3 + 
       (35*G[1, 0, 0, x])/3 + (5*G[1, 0, 1, x])/3 + (5*G[1, 1, 0, x])/3 - 
       15*G[1, 1, 1, x] + (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*
        RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-2213/54 + ((718*I)/27)*Pi - 
         (61*Pi^2)/18 + ((53*I)/9)*Pi^3 + (214*G[0, x])/27 + 
         (173*Pi^2*G[0, x])/18 + (397*G[1, x])/18 - ((70*I)/3)*Pi*G[1, x] - 
         (5*Pi^2*G[1, x])/6 - (28*G[0, 1, x])/3 - (4*I)*Pi*G[0, 1, x] - 
         (28*G[1, 0, x])/3 - ((28*I)/3)*Pi*G[1, 0, x] - (154*G[1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] - 36*G[0, 0, 1, x] - 
         36*G[0, 1, 0, x] + (2*G[0, 1, 1, x])/3 - 28*G[1, 0, 0, x] - 
         (38*G[1, 0, 1, x])/3 - (38*G[1, 1, 0, x])/3 + (50*G[1, 1, 1, x])/3 - 
         (172*Zeta[3])/9) + 4*Zeta[3] + RATIO[x]*((-83*Pi^2)/36 - 
         ((7*I)/6)*Pi^3 - (11*Pi^2*G[0, x])/2 - (19*Pi^2*G[1, x])/6 - 
         (83*G[0, 0, x])/18 - ((7*I)/3)*Pi*G[0, 0, x] + (83*G[0, 1, x])/18 + 
         ((7*I)/3)*Pi*G[0, 1, x] + (83*G[1, 0, x])/18 + 
         ((7*I)/3)*Pi*G[1, 0, x] - (83*G[1, 1, x])/18 - 
         ((7*I)/3)*Pi*G[1, 1, x] - 29*G[0, 0, 0, x] + (47*G[0, 0, 1, x])/3 + 
         (47*G[0, 1, 0, x])/3 - (7*G[0, 1, 1, x])/3 + (35*G[1, 0, 0, x])/3 + 
         (5*G[1, 0, 1, x])/3 + (5*G[1, 1, 0, x])/3 - 15*G[1, 1, 1, x] + 
         4*Zeta[3])) + Log[mu2/s]^2*(((9*I)/2)*Pi - (305*Pi^2)/24 - 
       (I/12)*Pi^3 - (53*Pi^4)/72 + (1319*G[0, x])/36 + (14*I)*Pi*G[0, x] + 
       (133*Pi^2*G[0, x])/18 + ((17*I)/6)*Pi^3*G[0, x] - (1157*G[1, x])/36 - 
       (15*I)*Pi*G[1, x] - (55*Pi^2*G[1, x])/18 + ((25*I)/6)*Pi^3*G[1, x] + 
       (313*G[0, 0, x])/36 - (I/2)*Pi*G[0, 0, x] + (53*Pi^2*G[0, 0, x])/4 + 
       (125*G[0, 1, x])/36 - ((101*I)/2)*Pi*G[0, 1, x] + 
       (121*Pi^2*G[0, 1, x])/12 + (125*G[1, 0, x])/36 - 
       ((5*I)/2)*Pi*G[1, 0, x] + (43*Pi^2*G[1, 0, x])/4 - 
       (455*G[1, 1, x])/36 + ((107*I)/2)*Pi*G[1, 1, x] + 
       (47*Pi^2*G[1, 1, x])/12 - (73*G[0, 0, 0, x])/6 + 
       (6*I)*Pi*G[0, 0, 0, x] - (57*G[0, 0, 1, x])/2 - 
       (3*I)*Pi*G[0, 0, 1, x] - (57*G[0, 1, 0, x])/2 - 
       (3*I)*Pi*G[0, 1, 0, x] - (131*G[0, 1, 1, x])/6 - 
       (35*G[1, 0, 0, x])/2 + (8*I)*Pi*G[1, 0, 0, x] + (91*G[1, 0, 1, x])/6 - 
       (11*I)*Pi*G[1, 0, 1, x] + (91*G[1, 1, 0, x])/6 - 
       (11*I)*Pi*G[1, 1, 0, x] + (469*G[1, 1, 1, x])/6 + 
       (14*I)*Pi*G[1, 1, 1, x] + 117*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 
       34*G[0, 1, 0, 1, x] - 34*G[0, 1, 1, 0, x] + 41*G[0, 1, 1, 1, x] + 
       17*G[1, 0, 0, 0, x] - 44*G[1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, x] + 
       28*G[1, 0, 1, 1, x] - 42*G[1, 1, 0, 0, x] + 26*G[1, 1, 0, 1, x] + 
       26*G[1, 1, 1, 0, x] + 33*G[1, 1, 1, 1, x] + 
       ((50*I)*Pi*G[1, x] + 4*Pi^2*G[1, x] + I*Pi*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] + 50*G[1, 1, x] - I*Pi*G[1, 1, x] + 
         G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] + 4*G[1, 1, 1, x])*
        RATIO[x^(-1)] - 7*Zeta[3] - (11*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 
       2*G[1, x]*Zeta[3] + RATIO[x]*((-887*Pi^2)/72 - ((3*I)/4)*Pi^3 - 
         (793*Pi^4)/360 + (77*Pi^2*G[0, x])/36 + ((17*I)/6)*Pi^3*G[0, x] + 
         (127*Pi^2*G[1, x])/36 + ((25*I)/6)*Pi^3*G[1, x] - 
         (887*G[0, 0, x])/36 - ((3*I)/2)*Pi*G[0, 0, x] + 
         (53*Pi^2*G[0, 0, x])/4 + (887*G[0, 1, x])/36 + 
         ((3*I)/2)*Pi*G[0, 1, x] + (217*Pi^2*G[0, 1, x])/12 + 
         (887*G[1, 0, x])/36 + ((3*I)/2)*Pi*G[1, 0, x] + 
         (43*Pi^2*G[1, 0, x])/4 - (887*G[1, 1, x])/36 - 
         ((3*I)/2)*Pi*G[1, 1, x] - (49*Pi^2*G[1, 1, x])/12 + 
         (83*G[0, 0, 0, x])/6 + (6*I)*Pi*G[0, 0, 0, x] - 
         (3*G[0, 0, 1, x])/2 + (45*I)*Pi*G[0, 0, 1, x] - 
         (3*G[0, 1, 0, x])/2 - (3*I)*Pi*G[0, 1, 0, x] - (65*G[0, 1, 1, x])/
          6 - (48*I)*Pi*G[0, 1, 1, x] - (5*G[1, 0, 0, x])/2 + 
         (8*I)*Pi*G[1, 0, 0, x] - (59*G[1, 0, 1, x])/6 - 
         (59*I)*Pi*G[1, 0, 1, x] - (59*G[1, 1, 0, x])/6 - 
         (11*I)*Pi*G[1, 1, 0, x] + (133*G[1, 1, 1, x])/6 + 
         (62*I)*Pi*G[1, 1, 1, x] + 117*G[0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 22*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 0, x] - 34*G[0, 1, 0, 1, x] - 34*G[0, 1, 1, 0, x] - 
         7*G[0, 1, 1, 1, x] + 17*G[1, 0, 0, 0, x] - 44*G[1, 0, 0, 1, x] - 
         44*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] - 42*G[1, 1, 0, 0, x] + 
         26*G[1, 1, 0, 1, x] + 26*G[1, 1, 1, 0, x] + 81*G[1, 1, 1, 1, x] + 
         Zeta[3] - (59*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 
         2*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-45451/162 + 
         ((2096*I)/27)*Pi - (1015*Pi^2)/72 - ((211*I)/18)*Pi^3 - 
         (13*Pi^4)/40 + (800*G[0, x])/27 - (145*Pi^2*G[0, x])/6 - 
         ((31*I)/3)*Pi^3*G[0, x] + (3077*G[1, x])/18 - 
         ((718*I)/9)*Pi*G[1, x] + (26*Pi^2*G[1, x])/3 - 
         ((41*I)/3)*Pi^3*G[1, x] - (100*Pi^2*G[0, 0, x])/3 - 
         (214*G[0, 1, x])/9 - ((166*I)/3)*Pi*G[0, 1, x] - 
         (149*Pi^2*G[0, 1, x])/6 - (214*G[1, 0, x])/9 - (125*Pi^2*G[1, 0, x])/
          6 - (733*G[1, 1, x])/6 + (70*I)*Pi*G[1, 1, x] + 
         (13*Pi^2*G[1, 1, x])/3 - (139*G[0, 0, 0, x])/3 - 
         (6*I)*Pi*G[0, 0, 0, x] + (139*G[0, 0, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, x] + (139*G[0, 1, 0, x])/3 - 
         (221*G[0, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, x] + 28*G[1, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, x] + 28*G[1, 1, 0, x] + 
         (28*I)*Pi*G[1, 1, 0, x] + (280*G[1, 1, 1, x])/3 - 
         (68*I)*Pi*G[1, 1, 1, x] - 108*G[0, 0, 0, 0, x] + 
         78*G[0, 0, 0, 1, x] + 78*G[0, 0, 1, 0, x] + 28*G[0, 0, 1, 1, x] + 
         54*G[0, 1, 0, 0, x] + 54*G[0, 1, 0, 1, x] + 54*G[0, 1, 1, 0, x] - 
         32*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 96*G[1, 0, 0, 1, x] + 
         96*G[1, 0, 1, 0, x] - 34*G[1, 0, 1, 1, x] + 84*G[1, 1, 0, 0, x] - 
         18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, x] + 
         (862*Zeta[3])/9 + ((106*I)/3)*Pi*Zeta[3] + 72*G[0, x]*Zeta[3] + 
         (80*G[1, x]*Zeta[3])/3)) - (106*Zeta[5])/3 - (338*I)*Pi*Zeta[5] - 
     33*G[0, x]*Zeta[5] - 42*G[1, x]*Zeta[5] + 
     RATIO[x]*((-55345*Pi^2)/648 + (10*I)*Pi^3 + (16489*Pi^4)/3240 + 
       ((89*I)/60)*Pi^5 + (5459*Pi^6)/4320 + (4693*Pi^2*G[0, x])/324 - 
       ((28*I)/3)*Pi^3*G[0, x] + (239*Pi^4*G[0, x])/270 + 
       ((271*I)/180)*Pi^5*G[0, x] - (13337*Pi^2*G[1, x])/648 + 
       ((395*I)/24)*Pi^3*G[1, x] - (3119*Pi^4*G[1, x])/1080 + 
       ((1379*I)/180)*Pi^5*G[1, x] - (55345*G[0, 0, x])/324 + 
       (20*I)*Pi*G[0, 0, x] + (1303*Pi^2*G[0, 0, x])/216 + 
       ((55*I)/12)*Pi^3*G[0, 0, x] - (47*Pi^4*G[0, 0, x])/16 + 
       (55345*G[0, 1, x])/324 - (20*I)*Pi*G[0, 1, x] + 
       (169*Pi^2*G[0, 1, x])/4 - ((121*I)/12)*Pi^3*G[0, 1, x] - 
       (227*Pi^4*G[0, 1, x])/240 + (55345*G[1, 0, x])/324 - 
       (20*I)*Pi*G[1, 0, x] + (371*Pi^2*G[1, 0, x])/54 - 
       ((115*I)/12)*Pi^3*G[1, 0, x] + (29*Pi^4*G[1, 0, x])/48 - 
       (55345*G[1, 1, x])/324 + (20*I)*Pi*G[1, 1, x] - 
       (737*Pi^2*G[1, 1, x])/72 + (I/12)*Pi^3*G[1, 1, x] - 
       (607*Pi^4*G[1, 1, x])/80 + (8003*G[0, 0, 0, x])/36 - 
       ((117*I)/4)*Pi*G[0, 0, 0, x] + (233*Pi^2*G[0, 0, 0, x])/36 - 
       ((2*I)/3)*Pi^3*G[0, 0, 0, x] - (10703*G[0, 0, 1, x])/108 - 
       ((293*I)/4)*Pi*G[0, 0, 1, x] - (509*Pi^2*G[0, 0, 1, x])/36 - 
       ((77*I)/6)*Pi^3*G[0, 0, 1, x] - (10703*G[0, 1, 0, x])/108 + 
       ((281*I)/4)*Pi*G[0, 1, 0, x] - (1069*Pi^2*G[0, 1, 0, x])/36 + 
       ((55*I)/6)*Pi^3*G[0, 1, 0, x] - (2603*G[0, 1, 1, x])/108 + 
       ((129*I)/4)*Pi*G[0, 1, 1, x] - (901*Pi^2*G[0, 1, 1, x])/36 + 
       ((64*I)/3)*Pi^3*G[0, 1, 1, x] - (469*G[1, 0, 0, x])/2 + 
       ((87*I)/2)*Pi*G[1, 0, 0, x] - (463*Pi^2*G[1, 0, 0, x])/36 + 
       ((23*I)/3)*Pi^3*G[1, 0, 0, x] + (3005*G[1, 0, 1, x])/27 + 
       (59*I)*Pi*G[1, 0, 1, x] - (41*Pi^2*G[1, 0, 1, x])/36 + 
       ((107*I)/6)*Pi^3*G[1, 0, 1, x] + (3005*G[1, 1, 0, x])/27 - 
       ((169*I)/2)*Pi*G[1, 1, 0, x] + (139*Pi^2*G[1, 1, 0, x])/4 + 
       ((59*I)/6)*Pi^3*G[1, 1, 0, x] + (643*G[1, 1, 1, x])/54 - 
       (18*I)*Pi*G[1, 1, 1, x] + (1565*Pi^2*G[1, 1, 1, x])/36 - 
       ((43*I)/3)*Pi^3*G[1, 1, 1, x] - (3023*G[0, 0, 0, 0, x])/18 + 
       (21*I)*Pi*G[0, 0, 0, 0, x] - (75*Pi^2*G[0, 0, 0, 0, x])/2 + 
       (1717*G[0, 0, 0, 1, x])/36 - (52*I)*Pi*G[0, 0, 0, 1, x] - 
       83*Pi^2*G[0, 0, 0, 1, x] + (1717*G[0, 0, 1, 0, x])/36 - 
       (37*I)*Pi*G[0, 0, 1, 0, x] - 12*Pi^2*G[0, 0, 1, 0, x] - 
       (749*G[0, 0, 1, 1, x])/9 + (54*I)*Pi*G[0, 0, 1, 1, x] + 
       67*Pi^2*G[0, 0, 1, 1, x] + 225*G[0, 1, 0, 0, x] - 
       (44*I)*Pi*G[0, 1, 0, 0, x] + 26*Pi^2*G[0, 1, 0, 0, x] - 
       (4213*G[0, 1, 0, 1, x])/36 + (51*I)*Pi*G[0, 1, 0, 1, x] + 
       62*Pi^2*G[0, 1, 0, 1, x] - (4213*G[0, 1, 1, 0, x])/36 + 
       (46*I)*Pi*G[0, 1, 1, 0, x] + 10*Pi^2*G[0, 1, 1, 0, x] + 
       (989*G[0, 1, 1, 1, x])/6 - (39*I)*Pi*G[0, 1, 1, 1, x] - 
       (51*Pi^2*G[0, 1, 1, 1, x])/2 + (1483*G[1, 0, 0, 0, x])/9 - 
       (31*I)*Pi*G[1, 0, 0, 0, x] + (209*Pi^2*G[1, 0, 0, 0, x])/6 - 
       (635*G[1, 0, 0, 1, x])/18 + (94*I)*Pi*G[1, 0, 0, 1, x] + 
       (500*Pi^2*G[1, 0, 0, 1, x])/3 - (635*G[1, 0, 1, 0, x])/18 + 
       (37*I)*Pi*G[1, 0, 1, 0, x] + (77*Pi^2*G[1, 0, 1, 0, x])/3 + 
       (554*G[1, 0, 1, 1, x])/9 - (86*I)*Pi*G[1, 0, 1, 1, x] - 
       (284*Pi^2*G[1, 0, 1, 1, x])/3 - 132*G[1, 1, 0, 0, x] + 
       (24*I)*Pi*G[1, 1, 0, 0, x] + (88*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (133*G[1, 1, 0, 1, x])/9 - (63*I)*Pi*G[1, 1, 0, 1, x] - 
       (241*Pi^2*G[1, 1, 0, 1, x])/3 + (133*G[1, 1, 1, 0, x])/9 - 
       (16*I)*Pi*G[1, 1, 1, 0, x] + (26*Pi^2*G[1, 1, 1, 0, x])/3 - 
       (160*G[1, 1, 1, 1, x])/3 + (41*I)*Pi*G[1, 1, 1, 1, x] + 
       (209*Pi^2*G[1, 1, 1, 1, x])/6 + (409*G[0, 0, 0, 0, 0, x])/3 - 
       (12*I)*Pi*G[0, 0, 0, 0, 0, x] - 61*G[0, 0, 0, 0, 1, x] + 
       (152*I)*Pi*G[0, 0, 0, 0, 1, x] - 61*G[0, 0, 0, 1, 0, x] + 
       (26*I)*Pi*G[0, 0, 0, 1, 0, x] - (35*G[0, 0, 0, 1, 1, x])/3 - 
       (152*I)*Pi*G[0, 0, 0, 1, 1, x] - 157*G[0, 0, 1, 0, 0, x] + 
       (24*I)*Pi*G[0, 0, 1, 0, 0, x] + (298*G[0, 0, 1, 0, 1, x])/3 - 
       (154*I)*Pi*G[0, 0, 1, 0, 1, x] + (298*G[0, 0, 1, 1, 0, x])/3 - 
       (30*I)*Pi*G[0, 0, 1, 1, 0, x] + (52*G[0, 0, 1, 1, 1, x])/3 + 
       (150*I)*Pi*G[0, 0, 1, 1, 1, x] - (487*G[0, 1, 0, 0, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 0, 0, 0, x] + (121*G[0, 1, 0, 0, 1, x])/3 - 
       (30*I)*Pi*G[0, 1, 0, 0, 1, x] + (121*G[0, 1, 0, 1, 0, x])/3 - 
       (42*I)*Pi*G[0, 1, 0, 1, 0, x] + (188*G[0, 1, 0, 1, 1, x])/3 + 
       (44*I)*Pi*G[0, 1, 0, 1, 1, x] + 49*G[0, 1, 1, 0, 0, x] + 
       49*G[0, 1, 1, 0, 1, x] + (6*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       49*G[0, 1, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (569*G[0, 1, 1, 1, 1, x])/3 - (20*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (325*G[1, 0, 0, 0, 0, x])/3 + (36*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (85*G[1, 0, 0, 0, 1, x])/3 - (376*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (85*G[1, 0, 0, 1, 0, x])/3 - (58*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (269*G[1, 0, 0, 1, 1, x])/3 + (392*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       73*G[1, 0, 1, 0, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] + (262*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 0, x] + (54*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (446*G[1, 0, 1, 1, 1, x])/3 - (282*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       108*G[1, 1, 0, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 1, x] + (510*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       4*G[1, 1, 0, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (413*G[1, 1, 0, 1, 1, x])/3 - (520*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       65*G[1, 1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (455*G[1, 1, 1, 0, 1, x])/3 - (446*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (455*G[1, 1, 1, 1, 0, x])/3 - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (965*G[1, 1, 1, 1, 1, x])/3 + (464*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       42*G[0, 0, 0, 0, 0, 0, x] + 144*G[0, 0, 0, 0, 0, 1, x] + 
       144*G[0, 0, 0, 0, 1, 0, x] + 46*G[0, 0, 0, 0, 1, 1, x] + 
       64*G[0, 0, 0, 1, 0, 0, x] - 376*G[0, 0, 0, 1, 1, 1, x] + 
       10*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
       28*G[0, 0, 1, 0, 1, 0, x] - 242*G[0, 0, 1, 0, 1, 1, x] - 
       44*G[0, 0, 1, 1, 0, 0, x] - 46*G[0, 0, 1, 1, 0, 1, x] - 
       46*G[0, 0, 1, 1, 1, 0, x] + 444*G[0, 0, 1, 1, 1, 1, x] + 
       110*G[0, 1, 0, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 0, 1, x] - 
       44*G[0, 1, 0, 0, 1, 0, x] - 38*G[0, 1, 0, 0, 1, 1, x] - 
       38*G[0, 1, 0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, 0, 1, x] - 
       56*G[0, 1, 0, 1, 1, 0, x] + 150*G[0, 1, 0, 1, 1, 1, x] - 
       40*G[0, 1, 1, 0, 0, 1, x] - 40*G[0, 1, 1, 0, 1, 0, x] + 
       8*G[0, 1, 1, 0, 1, 1, x] - 26*G[0, 1, 1, 1, 0, 0, x] - 
       4*G[0, 1, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 1, 0, x] - 
       74*G[0, 1, 1, 1, 1, 1, x] + 266*G[1, 0, 0, 0, 0, 0, x] - 
       68*G[1, 0, 0, 0, 0, 1, x] - 68*G[1, 0, 0, 0, 1, 0, x] - 
       406*G[1, 0, 0, 0, 1, 1, x] - 80*G[1, 0, 0, 1, 0, 0, x] - 
       76*G[1, 0, 0, 1, 0, 1, x] - 76*G[1, 0, 0, 1, 1, 0, x] + 
       772*G[1, 0, 0, 1, 1, 1, x] - 12*G[1, 0, 1, 0, 0, 0, x] - 
       106*G[1, 0, 1, 0, 0, 1, x] - 106*G[1, 0, 1, 0, 1, 0, x] + 
       328*G[1, 0, 1, 0, 1, 1, x] + 28*G[1, 0, 1, 1, 0, 0, x] - 
       14*G[1, 0, 1, 1, 0, 1, x] - 14*G[1, 0, 1, 1, 1, 0, x] - 
       564*G[1, 0, 1, 1, 1, 1, x] + 98*G[1, 1, 0, 0, 0, 0, x] - 
       100*G[1, 1, 0, 0, 0, 1, x] - 100*G[1, 1, 0, 0, 1, 0, x] + 
       534*G[1, 1, 0, 0, 1, 1, x] - 74*G[1, 1, 0, 1, 0, 0, x] - 
       8*G[1, 1, 0, 1, 0, 1, x] - 8*G[1, 1, 0, 1, 1, 0, x] - 
       654*G[1, 1, 0, 1, 1, 1, x] + 16*G[1, 1, 1, 0, 0, 0, x] - 
       60*G[1, 1, 1, 0, 0, 1, x] - 60*G[1, 1, 1, 0, 1, 0, x] - 
       268*G[1, 1, 1, 0, 1, 1, x] - 96*G[1, 1, 1, 1, 0, 0, x] + 
       186*G[1, 1, 1, 1, 0, 1, x] + 186*G[1, 1, 1, 1, 1, 0, x] + 
       604*G[1, 1, 1, 1, 1, 1, x] + (14623*Zeta[3])/108 + 
       ((681*I)/4)*Pi*Zeta[3] + (65*Pi^2*Zeta[3])/18 + 
       ((89*I)/6)*Pi^3*Zeta[3] + (6425*G[0, x]*Zeta[3])/36 + 
       (4*I)*Pi*G[0, x]*Zeta[3] + (232*Pi^2*G[0, x]*Zeta[3])/3 - 
       (4663*G[1, x]*Zeta[3])/18 - (26*I)*Pi*G[1, x]*Zeta[3] + 
       (28*Pi^2*G[1, x]*Zeta[3])/3 + (182*G[0, 0, x]*Zeta[3])/9 - 
       ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (20*G[0, 1, x]*Zeta[3])/9 - 
       ((170*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (1196*G[1, 0, x]*Zeta[3])/9 - 
       ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (869*G[1, 1, x]*Zeta[3])/9 - 
       ((694*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 190*G[0, 0, 0, x]*Zeta[3] - 
       (370*G[0, 0, 1, x]*Zeta[3])/3 - (226*G[0, 1, 0, x]*Zeta[3])/3 + 
       (638*G[0, 1, 1, x]*Zeta[3])/3 - (556*G[1, 0, 0, x]*Zeta[3])/3 + 
       (878*G[1, 0, 1, x]*Zeta[3])/3 - (22*G[1, 1, 0, x]*Zeta[3])/3 - 
       284*G[1, 1, 1, x]*Zeta[3] + 150*Zeta[3]^2 + (110*Zeta[5])/3 - 
       (1202*I)*Pi*Zeta[5] - 33*G[0, x]*Zeta[5] - 186*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(-16939079/11664 + ((29152*I)/243)*Pi - 
       (37183*Pi^2)/1944 - ((1990*I)/81)*Pi^3 + (12497*Pi^4)/1440 - 
       ((1673*I)/1080)*Pi^5 - (5695*Pi^6)/9072 + (29152*G[0, x])/243 - 
       (74*I)*Pi*G[0, x] - (11719*Pi^2*G[0, x])/324 + 
       ((15*I)/4)*Pi^3*G[0, x] - (26*Pi^4*G[0, x])/45 - 
       ((107*I)/36)*Pi^5*G[0, x] + (944255*G[1, x])/972 - 
       ((11648*I)/81)*Pi*G[1, x] + (6815*Pi^2*G[1, x])/324 + 
       ((761*I)/27)*Pi^3*G[1, x] - (4343*Pi^4*G[1, x])/1080 - 
       ((631*I)/180)*Pi^5*G[1, x] - 74*G[0, 0, x] - ((3*I)/4)*Pi*G[0, 0, x] + 
       (2111*Pi^2*G[0, 0, x])/36 + (307*Pi^4*G[0, 0, x])/180 - 
       (6464*G[0, 1, x])/81 - ((1184*I)/9)*Pi*G[0, 1, x] + 
       (11165*Pi^2*G[0, 1, x])/108 + ((115*I)/6)*Pi^3*G[0, 1, x] + 
       (2183*Pi^4*G[0, 1, x])/360 - (6464*G[1, 0, x])/81 - 
       (20*I)*Pi*G[1, 0, x] + (1433*Pi^2*G[1, 0, x])/27 + 
       (143*Pi^4*G[1, 0, x])/360 - (55819*G[1, 1, x])/81 + 
       ((4192*I)/27)*Pi*G[1, 1, x] - (727*Pi^2*G[1, 1, x])/36 - 
       ((211*I)/9)*Pi^3*G[1, 1, x] + (71*Pi^4*G[1, 1, x])/90 - 
       (2891*G[0, 0, 0, x])/36 + ((69*I)/4)*Pi*G[0, 0, 0, x] - 
       (328*Pi^2*G[0, 0, 0, x])/9 - I*Pi^3*G[0, 0, 0, x] + 
       (896*G[0, 0, 1, x])/9 - ((559*I)/12)*Pi*G[0, 0, 1, x] + 
       (145*Pi^2*G[0, 0, 1, x])/9 + (I/3)*Pi^3*G[0, 0, 1, x] + 
       (896*G[0, 1, 0, x])/9 - ((29*I)/2)*Pi*G[0, 1, 0, x] - 
       (643*Pi^2*G[0, 1, 0, x])/18 - ((86*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (4640*G[0, 1, 1, x])/27 + ((248*I)/3)*Pi*G[0, 1, 1, x] - 
       (599*Pi^2*G[0, 1, 1, x])/9 - ((38*I)/3)*Pi^3*G[0, 1, 1, x] - 
       20*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - (79*Pi^2*G[1, 0, 0, x])/
        2 - ((22*I)/3)*Pi^3*G[1, 0, 0, x] + (1600*G[1, 0, 1, x])/27 + 
       ((392*I)/3)*Pi*G[1, 0, 1, x] - (527*Pi^2*G[1, 0, 1, x])/6 - 
       ((38*I)/3)*Pi^3*G[1, 0, 1, x] + (1600*G[1, 1, 0, x])/27 - 
       (145*Pi^2*G[1, 1, 0, x])/3 - ((62*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (4805*G[1, 1, 1, x])/9 - ((1436*I)/9)*Pi*G[1, 1, 1, x] + 
       (34*Pi^2*G[1, 1, 1, x])/3 - ((34*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (577*G[0, 0, 0, 0, x])/2 + (16*Pi^2*G[0, 0, 0, 0, x])/3 - 
       (1975*G[0, 0, 0, 1, x])/12 - ((61*I)/6)*Pi*G[0, 0, 0, 1, x] - 
       (71*Pi^2*G[0, 0, 0, 1, x])/3 - (1975*G[0, 0, 1, 0, x])/12 - 
       33*Pi^2*G[0, 0, 1, 0, x] + (58*G[0, 0, 1, 1, x])/3 + 
       ((59*I)/3)*Pi*G[0, 0, 1, 1, x] - 62*Pi^2*G[0, 0, 1, 1, x] - 
       (189*G[0, 1, 0, 0, x])/2 - (139*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (56*G[0, 1, 0, 1, x])/3 + ((397*I)/6)*Pi*G[0, 1, 0, 1, x] + 
       (Pi^2*G[0, 1, 0, 1, x])/3 - (56*G[0, 1, 1, 0, x])/3 - 
       19*Pi^2*G[0, 1, 1, 0, x] + (2548*G[0, 1, 1, 1, x])/9 - 
       ((260*I)/3)*Pi*G[0, 1, 1, 1, x] + (14*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (284*G[1, 0, 0, 0, x])/3 - (122*Pi^2*G[1, 0, 0, 0, x])/3 - 
       (296*G[1, 0, 0, 1, x])/3 + ((289*I)/6)*Pi*G[1, 0, 0, 1, x] - 
       (148*Pi^2*G[1, 0, 0, 1, x])/3 - (296*G[1, 0, 1, 0, x])/3 - 
       34*Pi^2*G[1, 0, 1, 0, x] + (1636*G[1, 0, 1, 1, x])/9 - 
       ((188*I)/3)*Pi*G[1, 0, 1, 1, x] + 19*Pi^2*G[1, 0, 1, 1, x] - 
       64*Pi^2*G[1, 1, 0, 0, x] - (428*G[1, 1, 0, 1, x])/9 - 
       ((332*I)/3)*Pi*G[1, 1, 0, 1, x] - 15*Pi^2*G[1, 1, 0, 1, x] - 
       (428*G[1, 1, 1, 0, x])/9 - (29*Pi^2*G[1, 1, 1, 0, x])/3 - 
       (1405*G[1, 1, 1, 1, x])/3 + (140*I)*Pi*G[1, 1, 1, 1, x] + 
       16*Pi^2*G[1, 1, 1, 1, x] - (719*G[0, 0, 0, 0, 0, x])/2 + 
       (24*I)*Pi*G[0, 0, 0, 0, 0, x] + (871*G[0, 0, 0, 0, 1, x])/6 + 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (871*G[0, 0, 0, 1, 0, x])/6 - 
       (28*I)*Pi*G[0, 0, 0, 1, 0, x] - (101*G[0, 0, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 1, 1, x] + 144*G[0, 0, 1, 0, 0, x] + 
       (4*I)*Pi*G[0, 0, 1, 0, 0, x] - (67*G[0, 0, 1, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 1, 0, 1, x] - (67*G[0, 0, 1, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, 1, 0, x] + (170*G[0, 0, 1, 1, 1, x])/3 - 
       (44*I)*Pi*G[0, 0, 1, 1, 1, x] + (107*G[0, 1, 0, 0, 0, x])/6 - 
       (96*I)*Pi*G[0, 1, 0, 0, 0, x] + (325*G[0, 1, 0, 0, 1, x])/6 - 
       (160*I)*Pi*G[0, 1, 0, 0, 1, x] + (325*G[0, 1, 0, 1, 0, x])/6 + 
       (116*I)*Pi*G[0, 1, 0, 1, 0, x] + (98*G[0, 1, 0, 1, 1, x])/3 + 
       (60*I)*Pi*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] - 
       (36*I)*Pi*G[0, 1, 1, 0, 0, x] + (170*G[0, 1, 1, 0, 1, x])/3 + 
       (164*I)*Pi*G[0, 1, 1, 0, 1, x] + (170*G[0, 1, 1, 1, 0, x])/3 - 
       374*G[0, 1, 1, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (1205*G[1, 0, 0, 0, 0, x])/6 + (649*G[1, 0, 0, 0, 1, x])/6 + 
       (8*I)*Pi*G[1, 0, 0, 0, 1, x] + (649*G[1, 0, 0, 1, 0, x])/6 + 
       (32*I)*Pi*G[1, 0, 0, 1, 0, x] + (98*G[1, 0, 0, 1, 1, x])/3 - 
       (60*I)*Pi*G[1, 0, 0, 1, 1, x] + 72*G[1, 0, 1, 0, 0, x] - 
       (56*I)*Pi*G[1, 0, 1, 0, 0, x] + (62*G[1, 0, 1, 0, 1, x])/3 + 
       (76*I)*Pi*G[1, 0, 1, 0, 1, x] + (62*G[1, 0, 1, 1, 0, x])/3 - 
       (692*G[1, 0, 1, 1, 1, x])/3 + (64*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (278*G[1, 1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (278*G[1, 1, 0, 0, 1, x])/3 - (20*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (278*G[1, 1, 0, 1, 0, x])/3 - (442*G[1, 1, 0, 1, 1, x])/3 + 
       (160*I)*Pi*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 1, x] + 
       (96*I)*Pi*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] + 
       (56*I)*Pi*G[1, 1, 1, 1, 0, x] + (1064*G[1, 1, 1, 1, 1, x])/3 - 
       (360*I)*Pi*G[1, 1, 1, 1, 1, x] - 156*G[0, 0, 0, 0, 0, 0, x] - 
       84*G[0, 0, 0, 0, 0, 1, x] - 84*G[0, 0, 0, 0, 1, 0, x] + 
       148*G[0, 0, 0, 0, 1, 1, x] - 72*G[0, 0, 0, 1, 0, 0, x] + 
       92*G[0, 0, 0, 1, 0, 1, x] + 92*G[0, 0, 0, 1, 1, 0, x] + 
       16*G[0, 0, 0, 1, 1, 1, x] - 84*G[0, 0, 1, 0, 0, 0, x] + 
       112*G[0, 0, 1, 0, 0, 1, x] + 112*G[0, 0, 1, 0, 1, 0, x] + 
       76*G[0, 0, 1, 0, 1, 1, x] + 36*G[0, 0, 1, 1, 0, 0, x] + 
       132*G[0, 0, 1, 1, 0, 1, x] + 132*G[0, 0, 1, 1, 1, 0, x] - 
       320*G[0, 0, 1, 1, 1, 1, x] - 216*G[0, 1, 0, 0, 0, 0, x] + 
       60*G[0, 1, 0, 0, 0, 1, x] + 60*G[0, 1, 0, 0, 1, 0, x] - 
       108*G[0, 1, 0, 0, 1, 1, x] + 120*G[0, 1, 0, 1, 0, 0, x] + 
       108*G[0, 1, 0, 1, 0, 1, x] + 108*G[0, 1, 0, 1, 1, 0, x] + 
       16*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
       72*G[0, 1, 1, 0, 0, 1, x] + 72*G[0, 1, 1, 0, 1, 0, x] + 
       96*G[0, 1, 1, 0, 1, 1, x] + 104*G[0, 1, 1, 1, 0, 0, x] - 
       100*G[0, 1, 1, 1, 0, 1, x] - 100*G[0, 1, 1, 1, 1, 0, x] + 
       32*G[0, 1, 1, 1, 1, 1, x] - 312*G[1, 0, 0, 0, 0, 0, x] + 
       96*G[1, 0, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 0, 1, 0, x] + 
       92*G[1, 0, 0, 0, 1, 1, x] + 88*G[1, 0, 0, 1, 0, 0, x] + 
       124*G[1, 0, 0, 1, 0, 1, x] + 124*G[1, 0, 0, 1, 1, 0, x] - 
       184*G[1, 0, 0, 1, 1, 1, x] - 20*G[1, 0, 1, 0, 0, 0, x] + 
       104*G[1, 0, 1, 0, 0, 1, x] + 104*G[1, 0, 1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] + 88*G[1, 0, 1, 1, 0, 0, x] - 
       36*G[1, 0, 1, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 1, 0, x] + 
       84*G[1, 0, 1, 1, 1, 1, x] - 216*G[1, 1, 0, 0, 0, 0, x] + 
       204*G[1, 1, 0, 0, 0, 1, x] + 204*G[1, 1, 0, 0, 1, 0, x] - 
       56*G[1, 1, 0, 0, 1, 1, x] + 172*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
       32*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 0, 0, x] + 
       144*G[1, 1, 1, 0, 0, 1, x] + 144*G[1, 1, 1, 0, 1, 0, x] - 
       196*G[1, 1, 1, 0, 1, 1, x] + 168*G[1, 1, 1, 1, 0, 0, x] - 
       260*G[1, 1, 1, 1, 0, 1, x] - 260*G[1, 1, 1, 1, 1, 0, x] - 
       400*G[1, 1, 1, 1, 1, 1, x] + (3395*Zeta[3])/3 - 
       ((20939*I)/108)*Pi*Zeta[3] - 23*Pi^2*Zeta[3] + 
       ((173*I)/9)*Pi^3*Zeta[3] - (40307*G[0, x]*Zeta[3])/108 - 
       (530*Pi^2*G[0, x]*Zeta[3])/9 - (1693*G[1, x]*Zeta[3])/3 + 
       ((1201*I)/6)*Pi*G[1, x]*Zeta[3] - (287*Pi^2*G[1, x]*Zeta[3])/3 + 
       (1081*G[0, 0, x]*Zeta[3])/6 + (132*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (413*G[0, 1, x]*Zeta[3])/6 + (232*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (1913*G[1, 0, x]*Zeta[3])/6 + ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (2228*G[1, 1, x]*Zeta[3])/9 - (36*I)*Pi*G[1, 1, x]*Zeta[3] + 
       28*G[0, 0, 0, x]*Zeta[3] + 212*G[0, 0, 1, x]*Zeta[3] + 
       120*G[0, 1, 0, x]*Zeta[3] - (532*G[0, 1, 1, x]*Zeta[3])/3 + 
       248*G[1, 0, 0, x]*Zeta[3] - (728*G[1, 0, 1, x]*Zeta[3])/3 + 
       (160*G[1, 1, 0, x]*Zeta[3])/3 - (208*G[1, 1, 1, x]*Zeta[3])/3 - 
       (989*Zeta[3]^2)/9 + (2549*Zeta[5])/15 + (1076*I)*Pi*Zeta[5] + 
       180*G[0, x]*Zeta[5] + 226*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(((334*I)/9)*Pi - (199*Pi^2)/4 - ((7*I)/6)*Pi^3 + 
       (539*Pi^4)/216 - ((67*I)/60)*Pi^5 + (4471*G[0, x])/27 + 
       (60*I)*Pi*G[0, x] - (116*Pi^2*G[0, x])/27 - ((10*I)/3)*Pi^3*G[0, x] + 
       (121*Pi^4*G[0, x])/60 - (3469*G[1, x])/27 - ((134*I)/3)*Pi*G[1, x] - 
       (331*Pi^2*G[1, x])/27 + (I/3)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/12 - 
       (1099*G[0, 0, x])/27 - (5*I)*Pi*G[0, 0, x] - (319*Pi^2*G[0, 0, x])/
        12 - ((7*I)/6)*Pi^3*G[0, 0, x] + (1481*G[0, 1, x])/54 - 
       (182*I)*Pi*G[0, 1, x] + (1577*Pi^2*G[0, 1, x])/36 - 
       ((41*I)/6)*Pi^3*G[0, 1, x] + (1481*G[1, 0, x])/54 + I*Pi*G[1, 0, x] - 
       (205*Pi^2*G[1, 0, x])/12 - ((77*I)/6)*Pi^3*G[1, 0, x] - 
       (211*G[1, 1, x])/27 + (187*I)*Pi*G[1, 1, x] - (1793*Pi^2*G[1, 1, x])/
        36 - ((19*I)/6)*Pi^3*G[1, 1, x] + (68*G[0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, x] + (3*Pi^2*G[0, 0, 0, x])/2 - 
       (811*G[0, 0, 1, x])/18 - (169*I)*Pi*G[0, 0, 1, x] - 
       (83*Pi^2*G[0, 0, 1, x])/6 - (811*G[0, 1, 0, x])/18 + 
       (7*I)*Pi*G[0, 1, 0, x] - (107*Pi^2*G[0, 1, 0, x])/6 - 
       (1295*G[0, 1, 1, x])/9 + (180*I)*Pi*G[0, 1, 1, x] - 
       (95*Pi^2*G[0, 1, 1, x])/6 - 73*G[1, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, x] - (241*Pi^2*G[1, 0, 0, x])/6 + 
       (1207*G[1, 0, 1, x])/18 + (119*I)*Pi*G[1, 0, 1, x] - 
       (23*Pi^2*G[1, 0, 1, x])/2 + (1207*G[1, 1, 0, x])/18 + 
       (7*I)*Pi*G[1, 1, 0, x] - (19*Pi^2*G[1, 1, 0, x])/2 + 
       (1307*G[1, 1, 1, x])/9 - (140*I)*Pi*G[1, 1, 1, x] + 
       (19*Pi^2*G[1, 1, 1, x])/6 - (295*G[0, 0, 0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 0, 0, x] + (344*G[0, 0, 0, 1, x])/3 - 
       (6*I)*Pi*G[0, 0, 0, 1, x] + (344*G[0, 0, 1, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - (680*G[0, 0, 1, 1, x])/3 + 
       124*G[0, 1, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 0, x] - 
       60*G[0, 1, 0, 1, x] + (30*I)*Pi*G[0, 1, 0, 1, x] - 
       60*G[0, 1, 1, 0, x] + (10*I)*Pi*G[0, 1, 1, 0, x] + 
       (851*G[0, 1, 1, 1, x])/3 - (14*I)*Pi*G[0, 1, 1, 1, x] + 
       15*G[1, 0, 0, 0, x] - (30*I)*Pi*G[1, 0, 0, 0, x] + 
       24*G[1, 0, 0, 1, x] - (6*I)*Pi*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, x] + 
       (194*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
       40*G[1, 1, 0, 0, x] + (50*G[1, 1, 0, 1, x])/3 + 
       (30*I)*Pi*G[1, 1, 0, 1, x] + (50*G[1, 1, 1, 0, x])/3 + 
       (2*I)*Pi*G[1, 1, 1, 0, x] - 313*G[1, 1, 1, 1, x] - 
       (42*I)*Pi*G[1, 1, 1, 1, x] - 198*G[0, 0, 0, 0, 0, x] - 
       38*G[0, 0, 0, 0, 1, x] - 38*G[0, 0, 0, 1, 0, x] + 
       80*G[0, 0, 0, 1, 1, x] - 14*G[0, 0, 1, 0, 0, x] + 
       60*G[0, 0, 1, 0, 1, x] + 60*G[0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
       52*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] + 
       46*G[0, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 0, 0, x] + 
       38*G[0, 1, 1, 0, 1, x] + 38*G[0, 1, 1, 1, 0, x] - 
       134*G[0, 1, 1, 1, 1, x] - 162*G[1, 0, 0, 0, 0, x] + 
       98*G[1, 0, 0, 0, 1, x] + 98*G[1, 0, 0, 1, 0, x] - 
       16*G[1, 0, 0, 1, 1, x] + 86*G[1, 0, 1, 0, 0, x] + 
       40*G[1, 0, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 0, x] - 
       88*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] + 
       76*G[1, 1, 0, 0, 1, x] + 76*G[1, 1, 0, 1, 0, x] - 
       98*G[1, 1, 0, 1, 1, x] + 68*G[1, 1, 1, 0, 0, x] - 
       118*G[1, 1, 1, 0, 1, x] - 118*G[1, 1, 1, 1, 0, x] + 
       10*G[1, 1, 1, 1, 1, x] + (335*Zeta[3])/18 - (13*I)*Pi*Zeta[3] - 
       (185*Pi^2*Zeta[3])/3 + 156*G[0, x]*Zeta[3] + (66*I)*Pi*G[0, x]*
        Zeta[3] - (40*G[1, x]*Zeta[3])/3 + (34*I)*Pi*G[1, x]*Zeta[3] - 
       4*G[0, 0, x]*Zeta[3] + 52*G[1, 0, x]*Zeta[3] - 40*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((2168*I)/9)*Pi*G[1, x] - (424*Pi^2*G[1, x])/9 + 
         (3*I)*Pi^3*G[1, x] + ((299*I)/3)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] - (23*Pi^2*G[1, 0, x])/3 + (2168*G[1, 1, x])/9 - 
         (113*I)*Pi*G[1, 1, x] - (52*Pi^2*G[1, 1, x])/3 + 
         (6*I)*Pi*G[0, 1, 0, x] + (299*G[0, 1, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + 
         (6*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - (10*I)*Pi*G[1, 1, 0, x] - 
         216*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 52*G[1, 1, 0, 0, x] + 
         36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
         16*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-944255/972 + 
         ((11648*I)/81)*Pi - (7679*Pi^2)/324 - ((761*I)/27)*Pi^3 + 
         (616*Pi^4)/135 + ((589*I)/180)*Pi^5 + (6464*G[0, x])/81 - 
         (20*I)*Pi*G[0, x] - (1325*Pi^2*G[0, x])/27 + (133*Pi^4*G[0, x])/
          360 + (50635*G[1, x])/81 - ((4192*I)/27)*Pi*G[1, x] + 
         (871*Pi^2*G[1, x])/36 + ((211*I)/9)*Pi^3*G[1, x] - 
         (5*Pi^4*G[1, x])/72 - 20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
         44*Pi^2*G[0, 0, x] + ((22*I)/3)*Pi^3*G[0, 0, x] - 
         (1600*G[0, 1, x])/27 - ((392*I)/3)*Pi*G[0, 1, x] + 
         (268*Pi^2*G[0, 1, x])/3 + (16*I)*Pi^3*G[0, 1, x] - 
         (1600*G[1, 0, x])/27 + (145*Pi^2*G[1, 0, x])/3 + 
         ((62*I)/3)*Pi^3*G[1, 0, x] - (3941*G[1, 1, x])/9 + 
         ((1436*I)/9)*Pi*G[1, 1, x] - (43*Pi^2*G[1, 1, x])/3 + 
         ((58*I)/3)*Pi^3*G[1, 1, x] - (320*G[0, 0, 0, x])/3 + 
         (116*Pi^2*G[0, 0, 0, x])/3 + (296*G[0, 0, 1, x])/3 - 
         ((131*I)/3)*Pi*G[0, 0, 1, x] + (190*Pi^2*G[0, 0, 1, x])/3 + 
         (296*G[0, 1, 0, x])/3 + 36*Pi^2*G[0, 1, 0, x] - 
         (1636*G[0, 1, 1, x])/9 + ((188*I)/3)*Pi*G[0, 1, 1, x] + 
         (31*Pi^2*G[0, 1, 1, x])/3 + (196*Pi^2*G[1, 0, 0, x])/3 + 
         (428*G[1, 0, 1, x])/9 + ((332*I)/3)*Pi*G[1, 0, 1, x] + 
         (97*Pi^2*G[1, 0, 1, x])/3 + (428*G[1, 1, 0, x])/9 + 
         (77*Pi^2*G[1, 1, 0, x])/3 + (1069*G[1, 1, 1, x])/3 - 
         (140*I)*Pi*G[1, 1, 1, x] - (37*Pi^2*G[1, 1, 1, x])/3 + 
         (643*G[0, 0, 0, 0, x])/3 - (365*G[0, 0, 0, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 0, 1, x] - (365*G[0, 0, 1, 0, x])/3 - 
         (32*I)*Pi*G[0, 0, 1, 0, x] - (44*G[0, 0, 1, 1, x])/3 + 
         (36*I)*Pi*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] + 
         (56*I)*Pi*G[0, 1, 0, 0, x] - (62*G[0, 1, 0, 1, x])/3 - 
         (68*I)*Pi*G[0, 1, 0, 1, x] - (62*G[0, 1, 1, 0, x])/3 + 
         (692*G[0, 1, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, 1, x] + 
         (278*G[1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, 0, x] - 
         (278*G[1, 0, 0, 1, x])/3 + (12*I)*Pi*G[1, 0, 0, 1, x] - 
         (278*G[1, 0, 1, 0, x])/3 + (442*G[1, 0, 1, 1, x])/3 - 
         (104*I)*Pi*G[1, 0, 1, 1, x] - 56*G[1, 1, 0, 1, x] - 
         (72*I)*Pi*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 0, x] - (812*G[1, 1, 1, 1, x])/3 + 
         (248*I)*Pi*G[1, 1, 1, 1, x] + 264*G[0, 0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] - 
         116*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] - 
         164*G[0, 0, 1, 0, 1, x] - 164*G[0, 0, 1, 1, 0, x] + 
         144*G[0, 0, 1, 1, 1, x] + 60*G[0, 1, 0, 0, 0, x] - 
         112*G[0, 1, 0, 0, 1, x] - 112*G[0, 1, 0, 1, 0, x] - 
         64*G[0, 1, 0, 1, 1, x] - 104*G[0, 1, 1, 0, 0, x] - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
         44*G[0, 1, 1, 1, 1, x] + 216*G[1, 0, 0, 0, 0, x] - 
         180*G[1, 0, 0, 0, 1, x] - 180*G[1, 0, 0, 1, 0, x] - 
         140*G[1, 0, 1, 0, 0, x] - 52*G[1, 0, 1, 0, 1, x] - 
         52*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] - 
         168*G[1, 1, 0, 0, 1, x] - 168*G[1, 1, 0, 1, 0, x] + 
         132*G[1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 0, 0, x] + 
         148*G[1, 1, 1, 0, 1, x] + 148*G[1, 1, 1, 1, 0, x] + 
         300*G[1, 1, 1, 1, 1, x] + 527*Zeta[3] - ((587*I)/3)*Pi*Zeta[3] + 
         (881*Pi^2*Zeta[3])/9 - (997*G[0, x]*Zeta[3])/3 - 
         ((596*I)/3)*Pi*G[0, x]*Zeta[3] - (1976*G[1, x]*Zeta[3])/9 - 
         ((52*I)/3)*Pi*G[1, x]*Zeta[3] - 208*G[0, 0, x]*Zeta[3] + 
         (304*G[0, 1, x]*Zeta[3])/3 - (296*G[1, 0, x]*Zeta[3])/3 + 
         8*G[1, 1, x]*Zeta[3] - 202*Zeta[5]) + 60*Zeta[5] + 
       RATIO[x]*((-5573*Pi^2)/108 + (2*I)*Pi^3 + (1843*Pi^4)/1080 - 
         ((307*I)/60)*Pi^5 + (769*Pi^2*G[0, x])/108 - ((3*I)/2)*Pi^3*
          G[0, x] + (121*Pi^4*G[0, x])/60 - (499*Pi^2*G[1, x])/108 + 
         ((17*I)/2)*Pi^3*G[1, x] + (299*Pi^4*G[1, x])/60 - 
         (5573*G[0, 0, x])/54 + (4*I)*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/
          12 - ((7*I)/6)*Pi^3*G[0, 0, x] + (5573*G[0, 1, x])/54 - 
         (4*I)*Pi*G[0, 1, x] + (365*Pi^2*G[0, 1, x])/36 - 
         ((41*I)/6)*Pi^3*G[0, 1, x] + (5573*G[1, 0, x])/54 - 
         (4*I)*Pi*G[1, 0, x] - (41*Pi^2*G[1, 0, x])/12 - 
         ((77*I)/6)*Pi^3*G[1, 0, x] - (5573*G[1, 1, x])/54 + 
         (4*I)*Pi*G[1, 1, x] - (569*Pi^2*G[1, 1, x])/36 - 
         ((19*I)/6)*Pi^3*G[1, 1, x] + 91*G[0, 0, 0, x] - 
         (6*I)*Pi*G[0, 0, 0, x] + (3*Pi^2*G[0, 0, 0, x])/2 - 
         (679*G[0, 0, 1, x])/18 - (45*I)*Pi*G[0, 0, 1, x] - 
         (323*Pi^2*G[0, 0, 1, x])/6 - (679*G[0, 1, 0, x])/18 + 
         (23*I)*Pi*G[0, 1, 0, x] - (107*Pi^2*G[0, 1, 0, x])/6 - 
         (140*G[0, 1, 1, x])/9 + (28*I)*Pi*G[0, 1, 1, x] + 
         (97*Pi^2*G[0, 1, 1, x])/6 - 86*G[1, 0, 0, x] + 
         (20*I)*Pi*G[1, 0, 0, x] - (241*Pi^2*G[1, 0, 0, x])/6 + 
         (589*G[1, 0, 1, x])/18 + (31*I)*Pi*G[1, 0, 1, x] + 
         (9*Pi^2*G[1, 0, 1, x])/2 + (589*G[1, 1, 0, x])/18 - 
         (37*I)*Pi*G[1, 1, 0, x] - (19*Pi^2*G[1, 1, 0, x])/2 + 
         (185*G[1, 1, 1, x])/9 - (14*I)*Pi*G[1, 1, 1, x] - 
         (29*Pi^2*G[1, 1, 1, x])/6 - (163*G[0, 0, 0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (62*G[0, 0, 0, 1, x])/3 + 
         (138*I)*Pi*G[0, 0, 0, 1, x] + (62*G[0, 0, 1, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - (188*G[0, 0, 1, 1, x])/3 - 
         (144*I)*Pi*G[0, 0, 1, 1, x] + 78*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 52*G[0, 1, 0, 1, x] - 
         (66*I)*Pi*G[0, 1, 0, 1, x] - 52*G[0, 1, 1, 0, x] + 
         (10*I)*Pi*G[0, 1, 1, 0, x] + (305*G[0, 1, 1, 1, x])/3 + 
         (82*I)*Pi*G[0, 1, 1, 1, x] + 49*G[1, 0, 0, 0, x] - 
         (30*I)*Pi*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
         (294*I)*Pi*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 
         (38*I)*Pi*G[1, 0, 1, 0, x] + (224*G[1, 0, 1, 1, x])/3 + 
         (296*I)*Pi*G[1, 0, 1, 1, x] - 88*G[1, 1, 0, 0, x] + 
         (212*G[1, 1, 0, 1, x])/3 + (270*I)*Pi*G[1, 1, 0, 1, x] + 
         (212*G[1, 1, 1, 0, x])/3 + (2*I)*Pi*G[1, 1, 1, 0, x] - 
         129*G[1, 1, 1, 1, x] - (282*I)*Pi*G[1, 1, 1, 1, x] - 
         198*G[0, 0, 0, 0, 0, x] - 38*G[0, 0, 0, 0, 1, x] - 
         38*G[0, 0, 0, 1, 0, x] + 224*G[0, 0, 0, 1, 1, x] - 
         14*G[0, 0, 1, 0, 0, x] + 60*G[0, 0, 1, 0, 1, x] + 
         60*G[0, 0, 1, 1, 0, x] - 248*G[0, 0, 1, 1, 1, x] - 
         36*G[0, 1, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 1, x] + 
         52*G[0, 1, 0, 1, 0, x] - 50*G[0, 1, 0, 1, 1, x] + 
         40*G[0, 1, 1, 0, 0, x] + 38*G[0, 1, 1, 0, 1, x] + 
         38*G[0, 1, 1, 1, 0, x] + 58*G[0, 1, 1, 1, 1, x] - 
         162*G[1, 0, 0, 0, 0, x] + 98*G[1, 0, 0, 0, 1, x] + 
         98*G[1, 0, 0, 1, 0, x] - 304*G[1, 0, 0, 1, 1, x] + 
         86*G[1, 0, 1, 0, 0, x] + 40*G[1, 0, 1, 0, 1, x] + 
         40*G[1, 0, 1, 1, 0, x] + 296*G[1, 0, 1, 1, 1, x] + 
         8*G[1, 1, 0, 0, 0, x] + 76*G[1, 1, 0, 0, 1, x] + 
         76*G[1, 1, 0, 1, 0, x] + 142*G[1, 1, 0, 1, 1, x] + 
         68*G[1, 1, 1, 0, 0, x] - 118*G[1, 1, 1, 0, 1, x] - 
         118*G[1, 1, 1, 1, 0, x] - 326*G[1, 1, 1, 1, 1, x] + 
         (869*Zeta[3])/18 + (71*I)*Pi*Zeta[3] - (185*Pi^2*Zeta[3])/3 + 
         92*G[0, x]*Zeta[3] + (66*I)*Pi*G[0, x]*Zeta[3] - 
         (256*G[1, x]*Zeta[3])/3 + (178*I)*Pi*G[1, x]*Zeta[3] - 
         4*G[0, 0, x]*Zeta[3] - 96*G[0, 1, x]*Zeta[3] + 
         52*G[1, 0, x]*Zeta[3] + 56*G[1, 1, x]*Zeta[3] + 156*Zeta[5]))) + 
   (10*Pi^2 + (I/3)*Pi^3 - (53*Pi^4)/90 + 12*G[0, x] - (4*I)*Pi*G[0, x] - 
     (23*Pi^2*G[0, x])/6 + ((8*I)/3)*Pi^3*G[0, x] - 12*G[1, x] + 
     (4*I)*Pi*G[1, x] - (11*Pi^2*G[1, x])/6 + ((4*I)/3)*Pi^3*G[1, x] + 
     10*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + (Pi^2*G[0, 0, x])/3 - 
     17*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - 
     17*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/3 + 
     24*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/3 - 
     16*G[0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, x] + 16*G[0, 0, 1, x] - 
     (8*I)*Pi*G[0, 0, 1, x] + 16*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] - 
     12*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
     6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
     16*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
     16*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
     4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
     8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
     4*G[1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, x] + 
     ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
     (Log[mu2/s]^4*RATIO[x^(-1)])/2 + Log[mu2/s]^2*(Pi^2 + G[0, x] - 
       G[1, x] + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
       (25/2 - (6*I)*Pi - (13*Pi^2)/6 - 9*G[0, x] + (6*I)*Pi*G[0, x] - 
         6*G[1, x] + (4*I)*Pi*G[1, x] + 6*G[0, 0, x] + 6*G[0, 1, x] + 
         6*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x^(-1)] + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]*(3*Pi^2 - (2*I)*Pi^3 + 3*G[0, x] - 
       (2*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 3*G[1, x] + (2*I)*Pi*G[1, x] - 
       2*Pi^2*G[1, x] + 2*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] + 
       (4*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + (4*I)*Pi*G[1, 0, x] + 
       10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
       12*G[1, 1, 1, x] + ((-3*Pi^2)/2 + I*Pi^3 + Pi^2*G[0, x] + 
         Pi^2*G[1, x] - 3*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 3*G[0, 1, x] - 
         (2*I)*Pi*G[0, 1, x] + 3*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 
         3*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(93/4 - (16*I)*Pi + 
         Pi^2/2 + (I/3)*Pi^3 - 25*G[0, x] + (12*I)*Pi*G[0, x] + 
         (13*Pi^2*G[0, x])/3 - 16*G[1, x] + (Pi^2*G[1, x])/3 + 
         18*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] - 
         (8*I)*Pi*G[0, 1, x] + 12*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
         8*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] - 12*Zeta[3])) - 4*Zeta[3] - (8*I)*Pi*Zeta[3] - 
     8*G[0, x]*Zeta[3] + 16*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
      (511/16 + (13*Pi^2)/12 - (13*Pi^4)/120 - (93*G[0, x])/4 + 
       (16*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - (I/3)*Pi^3*G[0, x] - 
       ((8*I)/3)*Pi^3*G[1, x] + 25*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 
       (13*Pi^2*G[0, 0, x])/3 + 16*G[0, 1, x] - (Pi^2*G[0, 1, x])/3 + 
       16*G[1, 0, x] + (13*Pi^2*G[1, 0, x])/3 - (10*Pi^2*G[1, 1, x])/3 - 
       18*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - 
       12*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 12*G[0, 0, 0, 0, x] + 
       12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
       12*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
       4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 15*Zeta[3] + 
       12*G[0, x]*Zeta[3]) + RATIO[x]*(-8*Pi^2 + (53*Pi^4)/180 + 
       (17*Pi^2*G[0, x])/6 - ((4*I)/3)*Pi^3*G[0, x] + (2*Pi^2*G[1, x])/3 - 
       ((2*I)/3)*Pi^3*G[1, x] - 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 + 
       16*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/6 + 16*G[1, 0, x] - 
       (5*Pi^2*G[1, 0, x])/6 - 16*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/6 + 
       13*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] + 
       (4*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
       7*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
       3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
       6*G[1, 1, 1, 1, x] - 4*Zeta[3] + (4*I)*Pi*Zeta[3] + 
       4*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     e*((-6*I)*Pi + (86*Pi^2)/3 + ((9*I)/2)*Pi^3 - (61*Pi^4)/30 - 
       ((14*I)/9)*Pi^5 + 48*G[0, x] - (21*I)*Pi*G[0, x] - 
       (313*Pi^2*G[0, x])/12 + ((17*I)/6)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/9 - 
       54*G[1, x] + (26*I)*Pi*G[1, x] - 20*Pi^2*G[1, x] - 
       (I/2)*Pi^3*G[1, x] + (25*Pi^4*G[1, x])/18 - (3*G[0, 0, x])/2 + 
       (31*I)*Pi*G[0, 0, x] + (47*Pi^2*G[0, 0, x])/6 - 
       (7*I)*Pi^3*G[0, 0, x] - (93*G[0, 1, x])/2 - (4*I)*Pi*G[0, 1, x] + 
       (23*Pi^2*G[0, 1, x])/3 - ((13*I)/3)*Pi^3*G[0, 1, x] - 
       (93*G[1, 0, x])/2 - ((59*I)/2)*Pi*G[1, 0, x] + 16*Pi^2*G[1, 0, x] - 
       (9*I)*Pi^3*G[1, 0, x] + 101*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/2 + (I/3)*Pi^3*G[1, 1, x] - 57*G[0, 0, 0, x] + 
       (6*I)*Pi*G[0, 0, 0, x] + 3*Pi^2*G[0, 0, 0, x] + 72*G[0, 0, 1, x] - 
       (14*I)*Pi*G[0, 0, 1, x] + (38*Pi^2*G[0, 0, 1, x])/3 + 
       72*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 0, x])/
        3 - 40*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - 
       (37*Pi^2*G[0, 1, 1, x])/3 + 7*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
       (31*Pi^2*G[1, 0, 0, x])/3 - G[1, 0, 1, x]/2 + 
       (16*I)*Pi*G[1, 0, 1, x] - (28*Pi^2*G[1, 0, 1, x])/3 - 
       G[1, 1, 0, x]/2 + (2*I)*Pi*G[1, 1, 0, x] - (40*Pi^2*G[1, 1, 0, x])/3 - 
       (113*G[1, 1, 1, x])/2 - (10*I)*Pi*G[1, 1, 1, x] - 
       5*Pi^2*G[1, 1, 1, x] + 84*G[0, 0, 0, 0, x] - 
       (36*I)*Pi*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] - 
       34*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] - 
       22*G[0, 0, 1, 1, x] - 34*G[0, 1, 0, 0, x] + 
       (8*I)*Pi*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] + 
       (36*I)*Pi*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] - 
       (8*I)*Pi*G[0, 1, 1, 0, x] + 52*G[0, 1, 1, 1, x] - 
       (28*I)*Pi*G[0, 1, 1, 1, x] + 10*G[1, 0, 0, 0, x] - 
       (12*I)*Pi*G[1, 0, 0, 0, x] - 38*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] - 38*G[1, 0, 1, 0, x] + 
       (28*I)*Pi*G[1, 0, 1, 0, x] + 60*G[1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 
       24*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 64*G[0, 0, 0, 0, 0, x] - 
       36*G[0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 1, 0, x] + 
       32*G[0, 0, 0, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] + 
       36*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       52*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       68*G[0, 1, 1, 1, 1, x] - 52*G[1, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] + 
       24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] - 
       48*G[1, 0, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 0, x] + 
       36*G[1, 1, 0, 0, 1, x] + 36*G[1, 1, 0, 1, 0, x] - 
       36*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] - 
       16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
       36*G[1, 1, 1, 1, 1, x] + (5/2 - ((5*I)/3)*Pi - (5*G[0, x])/3 - 
         (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + Log[mu2/s]^3*
        ((4*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 + (8*G[0, 0, x])/3 - 
         (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3 + 
         (91/6 - (6*I)*Pi - (20*Pi^2)/9 - 10*G[0, x] + ((20*I)/3)*Pi*
            G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] + (20*G[0, 0, x])/3 + 
           (20*G[0, 1, x])/3 + (20*G[1, 0, x])/3 + 4*G[1, 1, x])*
          RATIO[x^(-1)] + ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + 
           (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*
          RATIO[x]) - 11*Zeta[3] + (10*I)*Pi*Zeta[3] - (119*Pi^2*Zeta[3])/3 - 
       (152*G[0, x]*Zeta[3])/3 + (64*I)*Pi*G[0, x]*Zeta[3] + 
       (98*G[1, x]*Zeta[3])/3 + (32*I)*Pi*G[1, x]*Zeta[3] - 
       (16*G[0, 0, x]*Zeta[3])/3 - (104*G[0, 1, x]*Zeta[3])/3 + 
       (148*G[1, 0, x]*Zeta[3])/3 - (124*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*((-I/2)*Pi + 5*Pi^2 - (3*I)*Pi^3 + (11*G[0, x])/2 - 
         (3*I)*Pi*G[0, x] - 4*Pi^2*G[0, x] - 6*G[1, x] + (3*I)*Pi*G[1, x] - 
         4*Pi^2*G[1, x] + 3*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 
         10*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + 
         (6*I)*Pi*G[1, 0, x] + 17*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
         22*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 
         8*G[1, 1, 0, x] - 22*G[1, 1, 1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(205/4 - (24*I)*Pi + 
           ((2*I)/3)*Pi^3 - (91*G[0, x])/2 + (18*I)*Pi*G[0, x] + 
           (20*Pi^2*G[0, x])/3 - 24*G[1, x] + (5*Pi^2*G[1, x])/3 + 
           30*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] + 18*G[0, 1, x] - 
           (12*I)*Pi*G[0, 1, x] + 18*G[1, 0, x] - (10*I)*Pi*G[1, 0, x] - 
           20*G[0, 0, 0, x] - 20*G[0, 0, 1, x] - 20*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] - 16*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
           14*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (50*Zeta[3])/3) + 
         RATIO[x]*((-5*Pi^2)/2 + ((3*I)/2)*Pi^3 + 2*Pi^2*G[0, x] + 
           2*Pi^2*G[1, x] - 5*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] + 
           5*G[0, 1, x] - (3*I)*Pi*G[0, 1, x] + 5*G[1, 0, x] - 
           (3*I)*Pi*G[1, 0, x] - 5*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 
           11*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
           3*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - Zeta[3]) + 2*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 + (22*Pi^4)/45 - 
         ((21*I)/2)*Pi*G[0, x] + 2*Pi^2*G[0, x] - ((7*I)/6)*Pi^3*G[0, x] + 
         ((2*I)/3)*Pi^3*G[1, x] - (21*G[0, 0, x])/2 + (18*I)*Pi*G[0, 0, x] + 
         (5*Pi^2*G[0, 0, x])/6 + (2*Pi^2*G[0, 1, x])/3 - 
         (4*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 29*G[0, 0, 0, x] - 
         (6*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 4*Zeta[3] + 
         (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(((-3*I)/2)*Pi + (41*Pi^2)/2 - (I/3)*Pi^3 - (53*Pi^4)/45 + 
         27*G[0, x] - (9*I)*Pi*G[0, x] - (35*Pi^2*G[0, x])/3 + 
         ((22*I)/3)*Pi^3*G[0, x] - (57*G[1, x])/2 + (12*I)*Pi*G[1, x] - 
         (23*Pi^2*G[1, x])/3 + ((14*I)/3)*Pi^3*G[1, x] + 16*G[0, 0, x] + 
         (4*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 36*G[0, 1, x] - 
         (2*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 36*G[1, 0, x] - 
         (2*I)*Pi*G[1, 0, x] + (22*Pi^2*G[1, 0, x])/3 + 60*G[1, 1, x] + 
         (34*Pi^2*G[1, 1, x])/3 - 44*G[0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 0, x] + 42*G[0, 0, 1, x] - 
         (20*I)*Pi*G[0, 0, 1, x] + 42*G[0, 1, 0, x] - 
         (20*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         28*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] - 
         16*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 28*G[1, 0, 0, 1, x] - 
         28*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, x] + 
         ((-11*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 11*G[0, 0, x] + 
           (6*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] - 
         (20*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 28*G[1, x]*Zeta[3] + 
         RATIO[x]*((-67*Pi^2)/4 + (I/2)*Pi^3 + (53*Pi^4)/90 + 
           (23*Pi^2*G[0, x])/3 - ((11*I)/3)*Pi^3*G[0, x] + 
           (10*Pi^2*G[1, x])/3 - ((7*I)/3)*Pi^3*G[1, x] - (67*G[0, 0, x])/2 + 
           I*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/3 + (67*G[0, 1, x])/2 - 
           I*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/3 + (67*G[1, 0, x])/2 - 
           I*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/3 - (67*G[1, 1, x])/2 + 
           I*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 + 35*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] - 24*G[0, 0, 1, x] + 
           (10*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + 13*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - 13*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 
           8*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
           12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
           14*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] - 
           11*Zeta[3] + (10*I)*Pi*Zeta[3] + 10*G[0, x]*Zeta[3] - 
           14*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(895/8 - (32*I)*Pi + 
           (17*Pi^2)/12 + I*Pi^3 + (7*Pi^4)/60 - (205*G[0, x])/2 + 
           (48*I)*Pi*G[0, x] - ((4*I)/3)*Pi^3*G[0, x] - 32*G[1, x] + 
           4*Pi^2*G[1, x] - (8*I)*Pi^3*G[1, x] + 91*G[0, 0, x] - 
           (36*I)*Pi*G[0, 0, x] - (40*Pi^2*G[0, 0, x])/3 + 48*G[0, 1, x] - 
           (10*Pi^2*G[0, 1, x])/3 + 48*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
           10*Pi^2*G[1, 0, x] - (34*Pi^2*G[1, 1, x])/3 - 60*G[0, 0, 0, x] + 
           (40*I)*Pi*G[0, 0, 0, x] - 36*G[0, 0, 1, x] + 
           (24*I)*Pi*G[0, 0, 1, x] - 36*G[0, 1, 0, x] + 
           (20*I)*Pi*G[0, 1, 0, x] - 24*G[1, 0, 0, x] - 
           (16*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] + 
           40*G[0, 0, 0, 1, x] + 40*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, x] + 28*G[0, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
           12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 44*Zeta[3] + 
           ((28*I)/3)*Pi*Zeta[3] + (100*G[0, x]*Zeta[3])/3 + 
           (28*G[1, x]*Zeta[3])/3)) + RATIO[x]*((-123*Pi^2)/4 - 
         ((7*I)/4)*Pi^3 + (341*Pi^4)/180 + ((7*I)/9)*Pi^5 + 
         (95*Pi^2*G[0, x])/4 - ((10*I)/3)*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/18 + (55*Pi^2*G[1, x])/4 + (I/3)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/36 - (123*G[0, 0, x])/2 - ((7*I)/2)*Pi*
          G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + ((7*I)/2)*Pi^3*G[0, 0, x] + 
         (123*G[0, 1, x])/2 + ((7*I)/2)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/
          6 + ((13*I)/6)*Pi^3*G[0, 1, x] + (123*G[1, 0, x])/2 + 
         ((7*I)/2)*Pi*G[1, 0, x] - (59*Pi^2*G[1, 0, x])/6 + 
         ((9*I)/2)*Pi^3*G[1, 0, x] - (123*G[1, 1, x])/2 - 
         ((7*I)/2)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/6 - 
         (I/6)*Pi^3*G[1, 1, x] + (195*G[0, 0, 0, x])/2 - 
         (22*I)*Pi*G[0, 0, 0, x] - (3*Pi^2*G[0, 0, 0, x])/2 - 
         (135*G[0, 0, 1, x])/2 + (18*I)*Pi*G[0, 0, 1, x] - 
         (19*Pi^2*G[0, 0, 1, x])/3 - (135*G[0, 1, 0, x])/2 + 
         (14*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 + 
         (75*G[0, 1, 1, x])/2 - (10*I)*Pi*G[0, 1, 1, x] + 
         (37*Pi^2*G[0, 1, 1, x])/6 - (45*G[1, 0, 0, x])/2 + 
         (16*I)*Pi*G[1, 0, 0, x] + (31*Pi^2*G[1, 0, 0, x])/6 - 
         (15*G[1, 0, 1, x])/2 - (12*I)*Pi*G[1, 0, 1, x] + 
         (14*Pi^2*G[1, 0, 1, x])/3 - (15*G[1, 1, 0, x])/2 - 
         (8*I)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/3 + 
         (75*G[1, 1, 1, x])/2 + (4*I)*Pi*G[1, 1, 1, x] + 
         (5*Pi^2*G[1, 1, 1, x])/2 - 78*G[0, 0, 0, 0, x] + 
         (18*I)*Pi*G[0, 0, 0, 0, x] + 21*G[0, 0, 0, 1, x] + 
         21*G[0, 0, 1, 0, x] - (14*I)*Pi*G[0, 0, 1, 0, x] + 
         21*G[0, 0, 1, 1, x] + 30*G[0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] - 
         (18*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] - 31*G[0, 1, 1, 1, x] + 
         (14*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
         (6*I)*Pi*G[1, 0, 0, 0, x] + 17*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] + 17*G[1, 0, 1, 0, x] - 
         (14*I)*Pi*G[1, 0, 1, 0, x] - 31*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 9*G[1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 32*G[0, 0, 0, 0, 0, x] + 
         18*G[0, 0, 0, 0, 1, x] + 18*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 0, 1, 1, x] - 10*G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, x] - 10*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         26*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, 1, x] + 26*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
         6*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         24*G[1, 0, 1, 1, 1, x] + 10*G[1, 1, 0, 0, 0, x] - 
         18*G[1, 1, 0, 0, 1, x] - 18*G[1, 1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
         18*G[1, 1, 1, 1, 1, x] - 45*Zeta[3] - (6*I)*Pi*Zeta[3] + 
         (119*Pi^2*Zeta[3])/6 + 27*G[0, x]*Zeta[3] - (32*I)*Pi*G[0, x]*
          Zeta[3] - 18*G[1, x]*Zeta[3] - (16*I)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 + (52*G[0, 1, x]*Zeta[3])/3 - 
         (74*G[1, 0, x]*Zeta[3])/3 + (62*G[1, 1, x]*Zeta[3])/3 - 
         32*Zeta[5]) + RATIO[x^(-1)]*(4205/32 + (71*Pi^2)/16 + 
         ((4*I)/3)*Pi^3 - (31*Pi^4)/120 - (I/36)*Pi^5 - (895*G[0, x])/8 + 
         (32*I)*Pi*G[0, x] - (17*Pi^2*G[0, x])/12 - I*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/60 - (10*I)*Pi*G[1, x] + (32*Pi^2*G[1, x])/3 + 
         (I/4)*Pi^3*G[1, x] - (251*Pi^4*G[1, x])/60 + (205*G[0, 0, x])/2 - 
         (48*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi^3*G[0, 0, x] + 32*G[0, 1, x] - 
         4*Pi^2*G[0, 1, x] + (8*I)*Pi^3*G[0, 1, x] + 32*G[1, 0, x] + 
         (16*I)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/2 + 
         (17*I)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
         (3*Pi^2*G[1, 1, x])/2 - 91*G[0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, x] + 
         (40*Pi^2*G[0, 0, 0, x])/3 - 48*G[0, 0, 1, x] + 
         (10*Pi^2*G[0, 0, 1, x])/3 - 48*G[0, 1, 0, x] - 
         (6*I)*Pi*G[0, 1, 0, x] - 10*Pi^2*G[0, 1, 0, x] + 
         (34*Pi^2*G[0, 1, 1, x])/3 - 16*G[1, 0, 0, x] - 
         (18*I)*Pi*G[1, 0, 0, x] - 6*Pi^2*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 
         (11*Pi^2*G[1, 0, 1, x])/3 - 16*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] + 23*Pi^2*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x] + 11*Pi^2*G[1, 1, 1, x] + 60*G[0, 0, 0, 0, x] - 
         (40*I)*Pi*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] - 
         (20*I)*Pi*G[0, 0, 1, 0, x] + 24*G[0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
         6*G[0, 1, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, x] + 
         18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] + 
         (28*I)*Pi*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 
         (27*G[1, 1, 0, 1, x])/2 - (12*I)*Pi*G[1, 1, 0, 1, x] - 
         (27*G[1, 1, 1, 0, x])/2 + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         (15*G[1, 1, 1, 1, x])/2 - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         40*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
         40*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 1, 0, 0, x] - 28*G[0, 0, 1, 0, 1, x] - 
         28*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] - 
         16*G[0, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 0, x] + 
         24*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] + 
         16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         20*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
         40*G[1, 1, 0, 0, 1, x] - 40*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, 1, x] - (388*Zeta[3])/3 + (136*Pi^2*Zeta[3])/9 + 
         44*G[0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, x]*Zeta[3] - 
         3*G[1, x]*Zeta[3] - (120*I)*Pi*G[1, x]*Zeta[3] - 
         (100*G[0, 0, x]*Zeta[3])/3 - (28*G[0, 1, x]*Zeta[3])/3 - 
         (148*G[1, 0, x]*Zeta[3])/3 - 8*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) + 
       64*Zeta[5]) + e^2*((-30*I)*Pi + (278*Pi^2)/3 + ((175*I)/8)*Pi^3 - 
       (77*Pi^4)/20 - ((7*I)/9)*Pi^5 - (1321*Pi^6)/15120 + 168*G[0, x] - 
       ((451*I)/4)*Pi*G[0, x] - (2111*Pi^2*G[0, x])/24 - 
       ((113*I)/12)*Pi^3*G[0, x] + (2063*Pi^4*G[0, x])/720 + 
       ((23*I)/6)*Pi^5*G[0, x] - 198*G[1, x] + ((519*I)/4)*Pi*G[1, x] - 
       (703*Pi^2*G[1, x])/8 + ((103*I)/6)*Pi^3*G[1, x] + 
       (1937*Pi^4*G[1, x])/720 + ((113*I)/30)*Pi^5*G[1, x] - 
       (303*G[0, 0, x])/4 + ((579*I)/4)*Pi*G[0, 0, x] + 
       (385*Pi^2*G[0, 0, x])/12 - ((32*I)/3)*Pi^3*G[0, 0, x] - 
       (73*Pi^4*G[0, 0, x])/40 - 139*G[0, 1, x] - ((41*I)/4)*Pi*G[0, 1, x] + 
       (75*Pi^2*G[0, 1, x])/2 + ((49*I)/6)*Pi^3*G[0, 1, x] - 
       (1067*Pi^4*G[0, 1, x])/360 - 139*G[1, 0, x] - 
       ((505*I)/4)*Pi*G[1, 0, x] + 78*Pi^2*G[1, 0, x] - 
       ((5*I)/6)*Pi^3*G[1, 0, x] + (19*Pi^4*G[1, 0, x])/24 + 
       (1543*G[1, 1, x])/4 + ((7*I)/4)*Pi*G[1, 1, x] + 
       (323*Pi^2*G[1, 1, x])/12 - ((23*I)/3)*Pi^3*G[1, 1, x] - 
       (1213*Pi^4*G[1, 1, x])/360 - (201*G[0, 0, 0, x])/2 - 
       (86*I)*Pi*G[0, 0, 0, x] - (35*Pi^2*G[0, 0, 0, x])/6 + 
       ((44*I)/3)*Pi^3*G[0, 0, 0, x] + (1019*G[0, 0, 1, x])/4 - 
       (46*I)*Pi*G[0, 0, 1, x] + (17*Pi^2*G[0, 0, 1, x])/3 + 
       ((47*I)/3)*Pi^3*G[0, 0, 1, x] + (1019*G[0, 1, 0, x])/4 + 
       ((167*I)/2)*Pi*G[0, 1, 0, x] - (50*Pi^2*G[0, 1, 0, x])/3 + 
       ((67*I)/3)*Pi^3*G[0, 1, 0, x] - 168*G[0, 1, 1, x] + 
       (35*I)*Pi*G[0, 1, 1, x] - (65*Pi^2*G[0, 1, 1, x])/3 - 
       ((20*I)/3)*Pi^3*G[0, 1, 1, x] - (79*G[1, 0, 0, x])/2 + 
       (109*I)*Pi*G[1, 0, 0, x] - (107*Pi^2*G[1, 0, 0, x])/3 + 
       ((58*I)/3)*Pi^3*G[1, 0, 0, x] + (41*G[1, 0, 1, x])/4 + 
       (66*I)*Pi*G[1, 0, 1, x] - 39*Pi^2*G[1, 0, 1, x] - 
       ((29*I)/3)*Pi^3*G[1, 0, 1, x] + (41*G[1, 1, 0, x])/4 - 
       (126*I)*Pi*G[1, 1, 0, x] - (110*Pi^2*G[1, 1, 0, x])/3 + 
       ((23*I)/3)*Pi^3*G[1, 1, 0, x] - 233*G[1, 1, 1, x] - 
       (39*I)*Pi*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/6 + 
       ((38*I)/3)*Pi^3*G[1, 1, 1, x] + 172*G[0, 0, 0, 0, x] - 
       (44*I)*Pi*G[0, 0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, 0, x])/3 - 
       138*G[0, 0, 0, 1, x] - (26*I)*Pi*G[0, 0, 0, 1, x] - 
       (94*Pi^2*G[0, 0, 0, 1, x])/3 - 138*G[0, 0, 1, 0, x] + 
       (46*I)*Pi*G[0, 0, 1, 0, x] - (140*Pi^2*G[0, 0, 1, 0, x])/3 - 
       62*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] - 
       (4*Pi^2*G[0, 0, 1, 1, x])/3 + 6*G[0, 1, 0, 0, x] + 
       (44*I)*Pi*G[0, 1, 0, 0, x] - (4*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (153*G[0, 1, 0, 1, x])/2 + (50*I)*Pi*G[0, 1, 0, 1, x] - 
       (44*Pi^2*G[0, 1, 0, 1, x])/3 - (153*G[0, 1, 1, 0, x])/2 - 
       (52*I)*Pi*G[0, 1, 1, 0, x] + (86*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (381*G[0, 1, 1, 1, x])/2 - (38*I)*Pi*G[0, 1, 1, 1, x] + 
       33*Pi^2*G[0, 1, 1, 1, x] + 230*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 23*Pi^2*G[1, 0, 0, 0, x] - 
       142*G[1, 0, 0, 1, x] + (68*I)*Pi*G[1, 0, 0, 1, x] + 
       (40*Pi^2*G[1, 0, 0, 1, x])/3 - 142*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (44*Pi^2*G[1, 0, 1, 0, x])/3 + 
       205*G[1, 0, 1, 1, x] - (56*I)*Pi*G[1, 0, 1, 1, x] + 
       (128*Pi^2*G[1, 0, 1, 1, x])/3 - 166*G[1, 1, 0, 0, x] - 
       (16*I)*Pi*G[1, 1, 0, 0, x] + (110*Pi^2*G[1, 1, 0, 0, x])/3 + 
       37*G[1, 1, 0, 1, x] - (62*I)*Pi*G[1, 1, 0, 1, x] + 
       (92*Pi^2*G[1, 1, 0, 1, x])/3 + 37*G[1, 1, 1, 0, x] + 
       (22*I)*Pi*G[1, 1, 1, 0, x] + (94*Pi^2*G[1, 1, 1, 0, x])/3 + 
       67*G[1, 1, 1, 1, x] + (36*I)*Pi*G[1, 1, 1, 1, x] - 
       (19*Pi^2*G[1, 1, 1, 1, x])/3 - 264*G[0, 0, 0, 0, 0, x] + 
       (112*I)*Pi*G[0, 0, 0, 0, 0, x] + 26*G[0, 0, 0, 0, 1, x] - 
       (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 26*G[0, 0, 0, 1, 0, x] - 
       (76*I)*Pi*G[0, 0, 0, 1, 0, x] + 26*G[0, 0, 0, 1, 1, x] + 
       (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] + 
       (12*I)*Pi*G[0, 0, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 62*G[0, 1, 0, 0, 0, x] + 
       (12*I)*Pi*G[0, 1, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 1, x] + 
       (108*I)*Pi*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] - 
       (52*I)*Pi*G[0, 1, 0, 1, 0, x] + 42*G[0, 1, 0, 1, 1, x] - 
       (64*I)*Pi*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] - 
       (116*I)*Pi*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 170*G[0, 1, 1, 1, 1, x] + 
       (72*I)*Pi*G[0, 1, 1, 1, 1, x] - 132*G[1, 0, 0, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 106*G[1, 0, 0, 0, 1, x] + 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 106*G[1, 0, 0, 1, 0, x] - 
       (84*I)*Pi*G[1, 0, 0, 1, 0, x] + 50*G[1, 0, 0, 1, 1, x] + 
       50*G[1, 0, 1, 0, 0, x] - (56*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       40*G[1, 0, 1, 0, 1, x] - (84*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       40*G[1, 0, 1, 1, 0, x] + (84*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       218*G[1, 0, 1, 1, 1, x] + (60*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       76*G[1, 1, 0, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       96*G[1, 1, 0, 0, 1, x] - (60*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       96*G[1, 1, 0, 1, 0, x] - (20*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       200*G[1, 1, 0, 1, 1, x] + (48*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       52*G[1, 1, 1, 0, 0, x] + (32*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       72*G[1, 1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       72*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       78*G[1, 1, 1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       152*G[0, 0, 0, 0, 0, 0, x] + 148*G[0, 0, 0, 0, 0, 1, x] + 
       148*G[0, 0, 0, 0, 1, 0, x] - 136*G[0, 0, 0, 0, 1, 1, x] - 
       40*G[0, 0, 0, 1, 0, 0, x] + 32*G[0, 0, 0, 1, 0, 1, x] + 
       32*G[0, 0, 0, 1, 1, 0, x] - 56*G[0, 0, 0, 1, 1, 1, x] - 
       116*G[0, 0, 1, 0, 0, 0, x] + 48*G[0, 0, 1, 0, 0, 1, x] + 
       48*G[0, 0, 1, 0, 1, 0, x] - 84*G[0, 0, 1, 0, 1, 1, x] + 
       4*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 0, 1, x] - 
       16*G[0, 0, 1, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 1, 1, x] - 
       16*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] + 80*G[0, 1, 0, 0, 1, 1, x] - 
       16*G[0, 1, 0, 1, 0, 0, x] - 60*G[0, 1, 0, 1, 0, 1, x] - 
       60*G[0, 1, 0, 1, 1, 0, x] - 112*G[0, 1, 0, 1, 1, 1, x] + 
       64*G[0, 1, 1, 0, 0, 0, x] - 48*G[0, 1, 1, 0, 0, 1, x] - 
       48*G[0, 1, 1, 0, 1, 0, x] - 112*G[0, 1, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 0, 1, x] - 
       16*G[0, 1, 1, 1, 1, 0, x] + 252*G[0, 1, 1, 1, 1, 1, x] + 
       212*G[1, 0, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 0, 1, x] - 
       24*G[1, 0, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 0, 1, 0, 1, x] - 
       48*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] - 
       28*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 1, x] - 
       96*G[1, 0, 1, 0, 1, 0, x] - 52*G[1, 0, 1, 0, 1, 1, x] + 
       76*G[1, 0, 1, 1, 0, 0, x] - 56*G[1, 0, 1, 1, 0, 1, x] - 
       56*G[1, 0, 1, 1, 1, 0, x] + 228*G[1, 0, 1, 1, 1, 1, x] + 
       160*G[1, 1, 0, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 0, 1, x] - 
       100*G[1, 1, 0, 0, 1, 0, x] - 48*G[1, 1, 0, 0, 1, 1, x] - 
       60*G[1, 1, 0, 1, 0, 0, x] - 48*G[1, 1, 0, 1, 0, 1, x] - 
       48*G[1, 1, 0, 1, 1, 0, x] + 172*G[1, 1, 0, 1, 1, 1, x] + 
       64*G[1, 1, 1, 0, 0, 0, x] - 64*G[1, 1, 1, 0, 0, 1, x] - 
       64*G[1, 1, 1, 0, 1, 0, x] + 144*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 0, x] + 80*G[1, 1, 1, 1, 0, 1, x] + 
       80*G[1, 1, 1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, 1, 1, x] + 
       (5/4 - ((5*I)/6)*Pi - (5*G[0, x])/6 - (5*G[1, x])/6)*Log[mu2/s]^5*
        RATIO[x^(-1)] + (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^4*((11*Pi^2)/12 + (11*G[0, x])/12 - (11*G[1, x])/12 + 
         (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - (11*G[1, 0, x])/6 + 
         (11*G[1, 1, x])/6 + (239/24 - ((7*I)/2)*Pi - (95*Pi^2)/72 - 
           (25*G[0, x])/4 + ((25*I)/6)*Pi*G[0, x] - (7*G[1, x])/2 + 
           ((7*I)/3)*Pi*G[1, x] + (25*G[0, 0, x])/6 + (25*G[0, 1, x])/6 + 
           (25*G[1, 0, x])/6 + (7*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         ((-11*Pi^2)/24 - (11*G[0, 0, x])/12 + (11*G[0, 1, x])/12 + 
           (11*G[1, 0, x])/12 - (11*G[1, 1, x])/12)*RATIO[x]) - 
       (29*Zeta[3])/4 + ((1217*I)/6)*Pi*Zeta[3] - (154*Pi^2*Zeta[3])/3 + 
       (I/3)*Pi^3*Zeta[3] - (65*G[0, x]*Zeta[3])/3 + ((266*I)/3)*Pi*G[0, x]*
        Zeta[3] + 54*Pi^2*G[0, x]*Zeta[3] - 80*G[1, x]*Zeta[3] - 
       ((116*I)/3)*Pi*G[1, x]*Zeta[3] + (160*Pi^2*G[1, x]*Zeta[3])/3 + 
       (430*G[0, 0, x]*Zeta[3])/3 - ((296*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (280*G[0, 1, x]*Zeta[3])/3 - ((436*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (260*G[1, 0, x]*Zeta[3])/3 - ((568*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (164*G[1, 1, x]*Zeta[3])/3 + ((4*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       (404*G[0, 0, 0, x]*Zeta[3])/3 + (124*G[0, 0, 1, x]*Zeta[3])/3 - 
       (116*G[0, 1, 0, x]*Zeta[3])/3 + (92*G[0, 1, 1, x]*Zeta[3])/3 - 
       (424*G[1, 0, 0, x]*Zeta[3])/3 + (292*G[1, 0, 1, x]*Zeta[3])/3 - 
       (404*G[1, 1, 0, x]*Zeta[3])/3 + (320*G[1, 1, 1, x]*Zeta[3])/3 + 
       (260*Zeta[3]^2)/3 + Log[mu2/s]^3*(((-2*I)/3)*Pi + (25*Pi^2)/6 - 
         ((7*I)/3)*Pi^3 + (29*G[0, x])/6 - ((7*I)/3)*Pi*G[0, x] - 
         (11*Pi^2*G[0, x])/3 - (11*G[1, x])/2 + ((7*I)/3)*Pi*G[1, x] - 
         (11*Pi^2*G[1, x])/3 + (7*G[0, 0, x])/3 - ((14*I)/3)*Pi*G[0, 0, x] - 
         (25*G[0, 1, x])/3 + ((14*I)/3)*Pi*G[0, 1, x] - (25*G[1, 0, x])/3 + 
         ((14*I)/3)*Pi*G[1, 0, x] + (43*G[1, 1, x])/3 - 
         ((14*I)/3)*Pi*G[1, 1, x] - (58*G[0, 0, 0, x])/3 + 
         (22*G[0, 0, 1, x])/3 + (22*G[0, 1, 0, x])/3 + (14*G[0, 1, 1, x])/3 + 
         (14*G[1, 0, 0, x])/3 + (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - 
         (58*G[1, 1, 1, x])/3 + (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(293/6 - ((56*I)/3)*Pi - 
           Pi^2/4 + ((11*I)/18)*Pi^3 - (239*G[0, x])/6 + (14*I)*Pi*G[0, x] + 
           (95*Pi^2*G[0, x])/18 - (56*G[1, x])/3 + (35*Pi^2*G[1, x])/18 + 
           25*G[0, 0, x] - ((50*I)/3)*Pi*G[0, 0, x] + 14*G[0, 1, x] - 
           ((28*I)/3)*Pi*G[0, 1, x] + 14*G[1, 0, x] - ((20*I)/3)*Pi*
            G[1, 0, x] - (50*G[0, 0, 0, x])/3 - (50*G[0, 0, 1, x])/3 - 
           (50*G[0, 1, 0, x])/3 - (28*G[0, 1, 1, x])/3 - (34*G[1, 0, 0, x])/
            3 - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 - 
           (128*Zeta[3])/9) + RATIO[x]*((-25*Pi^2)/12 + ((7*I)/6)*Pi^3 + 
           (11*Pi^2*G[0, x])/6 + (11*Pi^2*G[1, x])/6 - (25*G[0, 0, x])/6 + 
           ((7*I)/3)*Pi*G[0, 0, x] + (25*G[0, 1, x])/6 - 
           ((7*I)/3)*Pi*G[0, 1, x] + (25*G[1, 0, x])/6 - 
           ((7*I)/3)*Pi*G[1, 0, x] - (25*G[1, 1, x])/6 + 
           ((7*I)/3)*Pi*G[1, 1, x] + (29*G[0, 0, 0, x])/3 - 
           (11*G[0, 0, 1, x])/3 - (11*G[0, 1, 0, x])/3 - (7*G[0, 1, 1, x])/
            3 - (7*G[1, 0, 0, x])/3 - (11*G[1, 0, 1, x])/3 - 
           (11*G[1, 1, 0, x])/3 + (29*G[1, 1, 1, x])/3 - (4*Zeta[3])/3) + 
         (8*Zeta[3])/3) + Log[mu2/s]^2*(((-13*I)/4)*Pi + 22*Pi^2 - 
         ((5*I)/6)*Pi^3 - (43*Pi^4)/36 + (61*G[0, x])/2 - (10*I)*Pi*G[0, x] - 
         (57*Pi^2*G[0, x])/4 + ((25*I)/3)*Pi^3*G[0, x] - (135*G[1, x])/4 + 
         (14*I)*Pi*G[1, x] - (121*Pi^2*G[1, x])/12 + ((17*I)/3)*Pi^3*
          G[1, x] + (29*G[0, 0, x])/2 + (4*I)*Pi*G[0, 0, x] + 
         (15*Pi^2*G[0, 0, x])/2 - 39*G[0, 1, x] - I*Pi*G[0, 1, x] + 
         (23*Pi^2*G[0, 1, x])/6 - 39*G[1, 0, x] - I*Pi*G[1, 0, x] + 
         (21*Pi^2*G[1, 0, x])/2 + (139*G[1, 1, x])/2 - (2*I)*Pi*G[1, 1, x] + 
         (85*Pi^2*G[1, 1, x])/6 - 51*G[0, 0, 0, x] + 
         (28*I)*Pi*G[0, 0, 0, x] + 48*G[0, 0, 1, x] - 
         (22*I)*Pi*G[0, 0, 1, x] + 48*G[0, 1, 0, x] - 
         (22*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + 26*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, x] - 
         43*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 86*G[0, 0, 0, 0, x] - 
         44*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 
         28*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 0, x] - 
         36*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
         20*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
         78*G[1, 1, 1, 1, x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - 
           (14*I)*Pi*G[0, x] - (5*Pi^2*G[0, x])/2 - 14*G[0, 0, x] + 
           (10*I)*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           11*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           2*G[1, 0, 0, x] - Zeta[3]) + 2*Zeta[3] - (22*I)*Pi*Zeta[3] - 
         24*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
         RATIO[x]*((-143*Pi^2)/8 + ((3*I)/4)*Pi^3 + (43*Pi^4)/72 + 
           (107*Pi^2*G[0, x])/12 - ((25*I)/6)*Pi^3*G[0, x] + 
           (55*Pi^2*G[1, x])/12 - ((17*I)/6)*Pi^3*G[1, x] - 
           (143*G[0, 0, x])/4 + ((3*I)/2)*Pi*G[0, 0, x] - 
           (15*Pi^2*G[0, 0, x])/4 + (143*G[0, 1, x])/4 - 
           ((3*I)/2)*Pi*G[0, 1, x] - (23*Pi^2*G[0, 1, x])/12 + 
           (143*G[1, 0, x])/4 - ((3*I)/2)*Pi*G[1, 0, x] - 
           (21*Pi^2*G[1, 0, x])/4 - (143*G[1, 1, x])/4 + 
           ((3*I)/2)*Pi*G[1, 1, x] - (85*Pi^2*G[1, 1, x])/12 + 
           (81*G[0, 0, 0, x])/2 - (14*I)*Pi*G[0, 0, 0, x] - 
           (53*G[0, 0, 1, x])/2 + (11*I)*Pi*G[0, 0, 1, x] - 
           (53*G[0, 1, 0, x])/2 + (11*I)*Pi*G[0, 1, 0, x] + 
           (25*G[0, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, x] - 
           (27*G[1, 0, 0, x])/2 - G[1, 0, 1, x]/2 + (3*I)*Pi*G[1, 0, 1, x] - 
           G[1, 1, 0, x]/2 + (3*I)*Pi*G[1, 1, 0, x] + (29*G[1, 1, 1, x])/2 - 
           (6*I)*Pi*G[1, 1, 1, x] - 43*G[0, 0, 0, 0, x] + 
           22*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
           14*G[0, 1, 1, 0, x] - 15*G[0, 1, 1, 1, x] - 11*G[1, 0, 0, 0, x] + 
           18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
           10*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
           39*G[1, 1, 1, 1, x] - 13*Zeta[3] + (11*I)*Pi*Zeta[3] + 
           12*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (1343/8 - (48*I)*Pi + (3*Pi^2)/8 + ((3*I)/2)*Pi^3 + 
           (157*Pi^4)/720 - (293*G[0, x])/2 + (56*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 - ((11*I)/6)*Pi^3*G[0, x] - 48*G[1, x] + 
           6*Pi^2*G[1, x] - ((29*I)/3)*Pi^3*G[1, x] + (239*G[0, 0, x])/2 - 
           (42*I)*Pi*G[0, 0, x] - (95*Pi^2*G[0, 0, x])/6 + 56*G[0, 1, x] - 
           (35*Pi^2*G[0, 1, x])/6 + 56*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] + 
           (17*Pi^2*G[1, 0, x])/2 - (44*Pi^2*G[1, 1, x])/3 - 
           75*G[0, 0, 0, x] + (50*I)*Pi*G[0, 0, 0, x] - 42*G[0, 0, 1, x] + 
           (28*I)*Pi*G[0, 0, 1, x] - 42*G[0, 1, 0, x] + 
           (20*I)*Pi*G[0, 1, 0, x] - 24*G[1, 0, 0, x] - 
           (22*I)*Pi*G[1, 0, 0, x] - 9*G[1, 0, 1, x] - 9*G[1, 1, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, x] + 9*G[1, 1, 1, x] - 
           (6*I)*Pi*G[1, 1, 1, x] + 50*G[0, 0, 0, 0, x] + 
           50*G[0, 0, 0, 1, x] + 50*G[0, 0, 1, 0, x] + 28*G[0, 0, 1, 1, x] + 
           34*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 36*G[0, 1, 1, 0, x] - 
           8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 
           22*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] + 
           22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] - 
           58*Zeta[3] + ((56*I)/3)*Pi*Zeta[3] + (128*G[0, x]*Zeta[3])/3 + 
           (68*G[1, x]*Zeta[3])/3)) + 122*Zeta[5] - (708*I)*Pi*Zeta[5] - 
       60*G[0, x]*Zeta[5] - 102*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((-49*I)/24)*Pi^3 - (77*Pi^4)/90 + ((83*I)/60)*Pi^5 - 
         ((49*I)/4)*Pi*G[0, x] - (43*Pi^2*G[0, x])/24 - (3*I)*Pi^3*G[0, x] + 
         (37*Pi^4*G[0, x])/36 + ((11*I)/3)*Pi^3*G[1, x] + 
         (101*Pi^4*G[1, x])/90 - (49*G[0, 0, x])/4 + ((235*I)/4)*Pi*
          G[0, 0, x] - (107*Pi^2*G[0, 0, x])/6 + ((2*I)/3)*Pi^3*G[0, 0, x] - 
         ((17*I)/4)*Pi*G[0, 1, x] - (17*Pi^2*G[0, 1, x])/3 + 
         ((3*I)/2)*Pi^3*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] - 
         3*Pi^2*G[1, 0, x] - (4*I)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] + 
         (177*G[0, 0, 0, x])/2 - (47*I)*Pi*G[0, 0, 0, x] - 
         (5*Pi^2*G[0, 0, 0, x])/2 - (17*G[0, 0, 1, x])/4 - 
         (22*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/6 - 
         (17*G[0, 1, 0, x])/4 + (11*I)*Pi*G[0, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 0, x])/2 + (5*I)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/3 + 8*G[1, 0, 0, x] + 
         (22*I)*Pi*G[1, 0, 0, x] + 6*Pi^2*G[1, 0, 0, x] + 
         (7*I)*Pi*G[1, 0, 1, x] + (11*Pi^2*G[1, 0, 1, x])/3 - 
         (15*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] - 
         134*G[0, 0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, 0, x] + 
         14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] + 
         (10*I)*Pi*G[0, 0, 1, 0, x] - 39*G[0, 0, 1, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, 0, x] + 5*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
         23*G[1, 0, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, x] + 
         7*G[1, 0, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] + 
         7*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         15*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         32*G[0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 1, x] + 
         18*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 
         14*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         16*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
         6*G[0, 1, 1, 1, 0, x] + 10*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] + (49*Zeta[3])/4 + (2*I)*Pi*Zeta[3] + 
         (53*Pi^2*Zeta[3])/6 + 55*G[0, x]*Zeta[3] - ((58*I)/3)*Pi*G[0, x]*
          Zeta[3] - 22*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] - 
         4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 28*Zeta[5]) + 
       Log[mu2/s]*((-15*I)*Pi + (709*Pi^2)/12 + ((13*I)/2)*Pi^3 - 
         (247*Pi^4)/60 - ((277*I)/90)*Pi^5 + 102*G[0, x] - 
         ((91*I)/2)*Pi*G[0, x] - (689*Pi^2*G[0, x])/12 + 
         ((41*I)/6)*Pi^3*G[0, x] + (143*Pi^4*G[0, x])/90 - 117*G[1, x] + 
         (60*I)*Pi*G[1, x] - (175*Pi^2*G[1, x])/4 - (I/6)*Pi^3*G[1, x] + 
         (253*Pi^4*G[1, x])/90 - (19*G[0, 0, x])/2 + (63*I)*Pi*G[0, 0, x] + 
         (41*Pi^2*G[0, 0, x])/2 - ((47*I)/3)*Pi^3*G[0, 0, x] - 
         97*G[0, 1, x] - (3*I)*Pi*G[0, 1, x] + (125*Pi^2*G[0, 1, x])/6 - 
         (11*I)*Pi^3*G[0, 1, x] - 97*G[1, 0, x] - (54*I)*Pi*G[1, 0, x] + 
         (75*Pi^2*G[1, 0, x])/2 - ((61*I)/3)*Pi^3*G[1, 0, x] + 
         (449*G[1, 1, x])/2 - I*Pi*G[1, 1, x] + (55*Pi^2*G[1, 1, x])/6 - 
         I*Pi^3*G[1, 1, x] - 120*G[0, 0, 0, x] + (14*I)*Pi*G[0, 0, 0, x] + 
         Pi^2*G[0, 0, 0, x] + 154*G[0, 0, 1, x] - (30*I)*Pi*G[0, 0, 1, x] + 
         19*Pi^2*G[0, 0, 1, x] + 154*G[0, 1, 0, x] - 
         (18*I)*Pi*G[0, 1, 0, x] + 7*Pi^2*G[0, 1, 0, x] - 79*G[0, 1, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, x] - 31*Pi^2*G[0, 1, 1, x] + 21*G[1, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, x] - 27*Pi^2*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + 
         (30*I)*Pi*G[1, 0, 1, x] - 25*Pi^2*G[1, 0, 1, x] + 3*G[1, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, x] - 33*Pi^2*G[1, 1, 0, x] - 143*G[1, 1, 1, x] - 
         (14*I)*Pi*G[1, 1, 1, x] - 15*Pi^2*G[1, 1, 1, x] + 
         194*G[0, 0, 0, 0, x] - (84*I)*Pi*G[0, 0, 0, 0, x] - 
         78*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         78*G[0, 0, 1, 0, x] + (60*I)*Pi*G[0, 0, 1, 0, x] - 
         48*G[0, 0, 1, 1, x] - 70*G[0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, x] + 
         (76*I)*Pi*G[0, 1, 0, 1, x] - 44*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + 116*G[0, 1, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] - 
         (28*I)*Pi*G[1, 0, 0, 0, x] - 88*G[1, 0, 0, 1, x] + 
         (20*I)*Pi*G[1, 0, 0, 1, x] - 88*G[1, 0, 1, 0, x] + 
         (60*I)*Pi*G[1, 0, 1, 0, x] + 122*G[1, 0, 1, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] + 
         42*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         42*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         30*G[1, 1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 1, x] - 
         188*G[0, 0, 0, 0, 0, x] - 68*G[0, 0, 0, 0, 1, x] - 
         68*G[0, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 1, 1, x] + 
         36*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 1, x] + 
         24*G[0, 1, 0, 1, 0, x] + 108*G[0, 1, 0, 1, 1, x] + 
         44*G[0, 1, 1, 0, 1, x] + 44*G[0, 1, 1, 1, 0, x] - 
         164*G[0, 1, 1, 1, 1, x] - 132*G[1, 0, 0, 0, 0, x] + 
         60*G[1, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 68*G[1, 0, 1, 0, 0, x] + 
         64*G[1, 0, 1, 0, 1, x] + 64*G[1, 0, 1, 1, 0, x] - 
         112*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] + 
         88*G[1, 1, 0, 0, 1, x] + 88*G[1, 1, 0, 1, 0, x] - 
         76*G[1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 0, 0, x] - 
         28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] - 
         132*G[1, 1, 1, 1, 1, x] - 19*Zeta[3] + (18*I)*Pi*Zeta[3] - 
         (238*Pi^2*Zeta[3])/3 - (328*G[0, x]*Zeta[3])/3 + 
         (132*I)*Pi*G[0, x]*Zeta[3] + (172*G[1, x]*Zeta[3])/3 + 
         (68*I)*Pi*G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 
         (184*G[0, 1, x]*Zeta[3])/3 + (320*G[1, 0, x]*Zeta[3])/3 - 
         (224*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (((11*I)/6)*Pi^3 + (59*Pi^4)/45 - ((51*I)/2)*Pi*G[0, x] + 
           (5*Pi^2*G[0, x])/2 - ((11*I)/3)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - 
           (51*G[0, 0, x])/2 + (48*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 + 
           (3*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - (8*I)*Pi*G[1, 0, x] - 
           7*Pi^2*G[1, 0, x] + 73*G[0, 0, 0, x] - (22*I)*Pi*G[0, 0, 0, x] + 
           3*G[0, 0, 1, x] - (10*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] - 
           8*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 32*G[0, 0, 0, 0, x] - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           6*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
           6*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
           11*Zeta[3] + (18*I)*Pi*Zeta[3] + 10*G[0, x]*Zeta[3] - 
           6*G[1, x]*Zeta[3]) + RATIO[x]*((-255*Pi^2)/4 - (2*I)*Pi^3 + 
           (1373*Pi^4)/360 + ((277*I)/180)*Pi^5 + (199*Pi^2*G[0, x])/4 - 
           ((43*I)/6)*Pi^3*G[0, x] - (143*Pi^4*G[0, x])/180 + 
           (119*Pi^2*G[1, x])/4 + (I/6)*Pi^3*G[1, x] - (253*Pi^4*G[1, x])/
            180 - (255*G[0, 0, x])/2 - (4*I)*Pi*G[0, 0, x] - 
           (91*Pi^2*G[0, 0, x])/12 + ((47*I)/6)*Pi^3*G[0, 0, x] + 
           (255*G[0, 1, x])/2 + (4*I)*Pi*G[0, 1, x] - (109*Pi^2*G[0, 1, x])/
            12 + ((11*I)/2)*Pi^3*G[0, 1, x] + (255*G[1, 0, x])/2 + 
           (4*I)*Pi*G[1, 0, x] - (269*Pi^2*G[1, 0, x])/12 + 
           ((61*I)/6)*Pi^3*G[1, 0, x] - (255*G[1, 1, x])/2 - 
           (4*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/12 + 
           (I/2)*Pi^3*G[1, 1, x] + 207*G[0, 0, 0, x] - 
           (46*I)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/2 - 
           (279*G[0, 0, 1, x])/2 + (37*I)*Pi*G[0, 0, 1, x] - 
           (19*Pi^2*G[0, 0, 1, x])/2 - (279*G[0, 1, 0, x])/2 + 
           (29*I)*Pi*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/2 + 
           72*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
           (31*Pi^2*G[0, 1, 1, x])/2 - 48*G[1, 0, 0, x] + 
           (32*I)*Pi*G[1, 0, 0, x] + (27*Pi^2*G[1, 0, 0, x])/2 - 
           (39*G[1, 0, 1, x])/2 - (23*I)*Pi*G[1, 0, 1, x] + 
           (25*Pi^2*G[1, 0, 1, x])/2 - (39*G[1, 1, 0, x])/2 - 
           (15*I)*Pi*G[1, 1, 0, x] + (33*Pi^2*G[1, 1, 0, x])/2 + 
           87*G[1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, x] + 
           (15*Pi^2*G[1, 1, 1, x])/2 - 173*G[0, 0, 0, 0, x] + 
           (42*I)*Pi*G[0, 0, 0, 0, x] + 46*G[0, 0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] - 
           (30*I)*Pi*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
           60*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
           22*G[0, 1, 0, 1, x] - (38*I)*Pi*G[0, 1, 0, 1, x] + 
           22*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] - 
           67*G[0, 1, 1, 1, x] + (30*I)*Pi*G[0, 1, 1, 1, x] + 
           19*G[1, 0, 0, 0, x] + (14*I)*Pi*G[1, 0, 0, 0, x] + 
           40*G[1, 0, 0, 1, x] - (10*I)*Pi*G[1, 0, 0, 1, x] + 
           40*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] - 
           62*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] - 
           14*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + (6*I)*Pi*G[1, 1, 1, 0, x] - 
           9*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] + 
           94*G[0, 0, 0, 0, 0, x] + 34*G[0, 0, 0, 0, 1, x] + 
           34*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] - 
           18*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
           12*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] - 
           12*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
           12*G[0, 1, 0, 1, 0, x] - 54*G[0, 1, 0, 1, 1, x] - 
           22*G[0, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 0, x] + 
           82*G[0, 1, 1, 1, 1, x] + 66*G[1, 0, 0, 0, 0, x] - 
           30*G[1, 0, 0, 0, 1, x] - 30*G[1, 0, 0, 1, 0, x] - 
           16*G[1, 0, 0, 1, 1, x] - 34*G[1, 0, 1, 0, 0, x] - 
           32*G[1, 0, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 0, x] + 
           56*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] - 
           44*G[1, 1, 0, 0, 1, x] - 44*G[1, 1, 0, 1, 0, x] + 
           38*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
           14*G[1, 1, 1, 0, 1, x] + 14*G[1, 1, 1, 1, 0, x] + 
           66*G[1, 1, 1, 1, 1, x] - (183*Zeta[3])/2 - (11*I)*Pi*Zeta[3] + 
           (119*Pi^2*Zeta[3])/3 + 58*G[0, x]*Zeta[3] - (66*I)*Pi*G[0, x]*
            Zeta[3] - 32*G[1, x]*Zeta[3] - (34*I)*Pi*G[1, x]*Zeta[3] + 
           (4*G[0, 0, x]*Zeta[3])/3 + (92*G[0, 1, x]*Zeta[3])/3 - 
           (160*G[1, 0, x]*Zeta[3])/3 + (112*G[1, 1, x]*Zeta[3])/3 - 
           64*Zeta[5]) + RATIO[x^(-1)]*(5741/16 - (64*I)*Pi + (55*Pi^2)/8 + 
           (4*I)*Pi^3 - (57*Pi^4)/80 + ((3*I)/40)*Pi^5 - (1343*G[0, x])/4 + 
           (96*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (3*I)*Pi^3*G[0, x] - 
           (157*Pi^4*G[0, x])/360 - 64*G[1, x] - (20*I)*Pi*G[1, x] + 
           (68*Pi^2*G[1, x])/3 - (I/2)*Pi^3*G[1, x] - (641*Pi^4*G[1, x])/72 + 
           293*G[0, 0, x] - (112*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + 
           ((11*I)/3)*Pi^3*G[0, 0, x] + 96*G[0, 1, x] - 12*Pi^2*G[0, 1, x] + 
           ((58*I)/3)*Pi^3*G[0, 1, x] + 96*G[1, 0, x] + 
           (32*I)*Pi*G[1, 0, x] - 12*Pi^2*G[1, 0, x] + ((118*I)/3)*Pi^3*
            G[1, 0, x] - 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
           ((10*I)/3)*Pi^3*G[1, 1, x] - 239*G[0, 0, 0, x] + 
           (84*I)*Pi*G[0, 0, 0, x] + (95*Pi^2*G[0, 0, 0, x])/3 - 
           112*G[0, 0, 1, x] + (35*Pi^2*G[0, 0, 1, x])/3 - 
           112*G[0, 1, 0, x] - (18*I)*Pi*G[0, 1, 0, x] - 
           17*Pi^2*G[0, 1, 0, x] + (88*Pi^2*G[0, 1, 1, x])/3 - 
           48*G[1, 0, 0, x] - (42*I)*Pi*G[1, 0, 0, x] - 
           7*Pi^2*G[1, 0, 0, x] - 32*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/
            3 - 32*G[1, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, x] + 
           (182*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] + 
           28*Pi^2*G[1, 1, 1, x] + 150*G[0, 0, 0, 0, x] - 
           (100*I)*Pi*G[0, 0, 0, 0, x] + 84*G[0, 0, 0, 1, x] - 
           (56*I)*Pi*G[0, 0, 0, 1, x] + 84*G[0, 0, 1, 0, x] - 
           (40*I)*Pi*G[0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, x] + 
           (44*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
           18*G[0, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, x] - 
           18*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
           36*G[1, 0, 0, 0, x] + (84*I)*Pi*G[1, 0, 0, 0, x] + 
           42*G[1, 0, 0, 1, x] + 42*G[1, 0, 1, 0, x] - 
           (24*I)*Pi*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 
           (56*I)*Pi*G[1, 0, 1, 1, x] + 42*G[1, 1, 0, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, 0, x] - 21*G[1, 1, 0, 1, x] - 
           (32*I)*Pi*G[1, 1, 0, 1, x] - 21*G[1, 1, 1, 0, x] - 
           (8*I)*Pi*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] - 
           100*G[0, 0, 0, 0, 0, x] - 100*G[0, 0, 0, 0, 1, x] - 
           100*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] - 
           68*G[0, 0, 1, 0, 0, x] - 72*G[0, 0, 1, 0, 1, x] - 
           72*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
           20*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
           44*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] - 
           20*G[0, 1, 1, 0, 0, x] - 44*G[0, 1, 1, 0, 1, x] - 
           44*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
           76*G[1, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 0, 1, x] + 
           28*G[1, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 1, 1, x] - 
           44*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
           24*G[1, 0, 1, 1, 0, x] + 52*G[1, 0, 1, 1, 1, x] + 
           76*G[1, 1, 0, 0, 0, x] - 100*G[1, 1, 0, 0, 1, x] - 
           100*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] - 
           36*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] - 
           (839*Zeta[3])/3 + (28*I)*Pi*Zeta[3] + (356*Pi^2*Zeta[3])/9 + 
           116*G[0, x]*Zeta[3] - ((112*I)/3)*Pi*G[0, x]*Zeta[3] + 
           34*G[1, x]*Zeta[3] - ((800*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (256*G[0, 0, x]*Zeta[3])/3 - (136*G[0, 1, x]*Zeta[3])/3 - 
           (376*G[1, 0, x]*Zeta[3])/3 - (152*G[1, 1, x]*Zeta[3])/3 - 
           12*Zeta[5]) + 128*Zeta[5]) + RATIO[x^(-1)]*
        (25863/64 + (1583*Pi^2)/96 + ((8*I)/3)*Pi^3 - (343*Pi^4)/160 - 
         (I/24)*Pi^5 + (9389*Pi^6)/30240 - (5741*G[0, x])/16 + 
         (64*I)*Pi*G[0, x] - (55*Pi^2*G[0, x])/8 - (4*I)*Pi^3*G[0, x] + 
         (57*Pi^4*G[0, x])/80 - ((3*I)/40)*Pi^5*G[0, x] - (74*I)*Pi*G[1, x] + 
         (427*Pi^2*G[1, x])/12 + (I/24)*Pi^3*G[1, x] - (191*Pi^4*G[1, x])/
          120 - ((601*I)/60)*Pi^5*G[1, x] + (1343*G[0, 0, x])/4 - 
         (96*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/4 + 
         (3*I)*Pi^3*G[0, 0, x] + (157*Pi^4*G[0, 0, x])/360 + 64*G[0, 1, x] - 
         (20*I)*Pi*G[0, 1, x] - (56*Pi^2*G[0, 1, x])/3 + 
         ((5*I)/4)*Pi^3*G[0, 1, x] + (641*Pi^4*G[0, 1, x])/72 + 
         64*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - (271*Pi^2*G[1, 0, x])/12 + 
         ((5*I)/4)*Pi^3*G[1, 0, x] - (199*Pi^4*G[1, 0, x])/72 - 
         74*G[1, 1, x] - ((3*I)/4)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/12 + 
         ((3*I)/4)*Pi^3*G[1, 1, x] - (203*Pi^4*G[1, 1, x])/180 - 
         293*G[0, 0, 0, x] + (112*I)*Pi*G[0, 0, 0, x] + 
         (3*Pi^2*G[0, 0, 0, x])/2 - ((11*I)/3)*Pi^3*G[0, 0, 0, x] - 
         96*G[0, 0, 1, x] + 12*Pi^2*G[0, 0, 1, x] - ((58*I)/3)*Pi^3*
          G[0, 0, 1, x] - 96*G[0, 1, 0, x] - (32*I)*Pi*G[0, 1, 0, x] + 
         (27*Pi^2*G[0, 1, 0, x])/2 - ((118*I)/3)*Pi^3*G[0, 1, 0, x] - 
         20*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + (3*Pi^2*G[0, 1, 1, x])/
          2 - ((10*I)/3)*Pi^3*G[0, 1, 1, x] - 32*G[1, 0, 0, x] - 
         (64*I)*Pi*G[1, 0, 0, x] + (41*Pi^2*G[1, 0, 0, x])/2 - 
         (25*I)*Pi^3*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 
         ((29*I)/2)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/2 - 
         ((32*I)/3)*Pi^3*G[1, 0, 1, x] - 32*G[1, 1, 0, x] + 
         ((31*I)/4)*Pi*G[1, 1, 0, x] + 10*Pi^2*G[1, 1, 0, x] + 
         ((2*I)/3)*Pi^3*G[1, 1, 0, x] + (205*G[1, 1, 1, x])/4 + 
         ((69*I)/4)*Pi*G[1, 1, 1, x] - 4*Pi^2*G[1, 1, 1, x] - 
         ((25*I)/3)*Pi^3*G[1, 1, 1, x] + 239*G[0, 0, 0, 0, x] - 
         (84*I)*Pi*G[0, 0, 0, 0, x] - (95*Pi^2*G[0, 0, 0, 0, x])/3 + 
         112*G[0, 0, 0, 1, x] - (35*Pi^2*G[0, 0, 0, 1, x])/3 + 
         112*G[0, 0, 1, 0, x] + (18*I)*Pi*G[0, 0, 1, 0, x] + 
         17*Pi^2*G[0, 0, 1, 0, x] - (88*Pi^2*G[0, 0, 1, 1, x])/3 + 
         48*G[0, 1, 0, 0, x] + (42*I)*Pi*G[0, 1, 0, 0, x] + 
         7*Pi^2*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] - 
         (4*Pi^2*G[0, 1, 0, 1, x])/3 + 32*G[0, 1, 1, 0, x] - 
         ((15*I)/2)*Pi*G[0, 1, 1, 0, x] - (182*Pi^2*G[0, 1, 1, 0, x])/3 - 
         36*G[0, 1, 1, 1, x] - 28*Pi^2*G[0, 1, 1, 1, x] - 
         80*G[1, 0, 0, 0, x] + (30*I)*Pi*G[1, 0, 0, 0, x] + 
         25*Pi^2*G[1, 0, 0, 0, x] + 64*G[1, 0, 0, 1, x] + 
         29*Pi^2*G[1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, x] + 
         ((21*I)/2)*Pi*G[1, 0, 1, 0, x] + 3*Pi^2*G[1, 0, 1, 0, x] - 
         (93*G[1, 0, 1, 1, x])/2 - (43*Pi^2*G[1, 0, 1, 1, x])/3 + 
         64*G[1, 1, 0, 0, x] - (15*I)*Pi*G[1, 1, 0, 0, x] - 
         57*Pi^2*G[1, 1, 0, 0, x] - (97*G[1, 1, 0, 1, x])/4 - 
         37*Pi^2*G[1, 1, 0, 1, x] - (97*G[1, 1, 1, 0, x])/4 - 
         ((9*I)/2)*Pi*G[1, 1, 1, 0, x] - (91*Pi^2*G[1, 1, 1, 0, x])/3 + 
         (35*G[1, 1, 1, 1, x])/2 - (52*Pi^2*G[1, 1, 1, 1, x])/3 - 
         150*G[0, 0, 0, 0, 0, x] + (100*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         84*G[0, 0, 0, 0, 1, x] + (56*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         84*G[0, 0, 0, 1, 0, x] + (40*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 1, 0, 0, x] - (44*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         18*G[0, 0, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] - 
         (84*I)*Pi*G[0, 1, 0, 0, 0, x] - 42*G[0, 1, 0, 0, 1, x] - 
         42*G[0, 1, 0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         42*G[0, 1, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (33*G[0, 1, 1, 0, 1, x])/2 + (32*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (33*G[0, 1, 1, 1, 0, x])/2 + (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (3*G[0, 1, 1, 1, 1, x])/2 + 96*G[1, 0, 0, 0, 0, x] - 
         (100*I)*Pi*G[1, 0, 0, 0, 0, x] - 30*G[1, 0, 0, 0, 1, x] - 
         30*G[1, 0, 0, 1, 0, x] + (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         30*G[1, 0, 1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (3*G[1, 0, 1, 0, 1, x])/2 + (116*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (3*G[1, 0, 1, 1, 0, x])/2 + (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (51*G[1, 0, 1, 1, 1, x])/2 - (96*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         30*G[1, 1, 0, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         27*G[1, 1, 0, 0, 1, x] + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         27*G[1, 1, 0, 1, 0, x] + (48*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         48*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         27*G[1, 1, 1, 0, 0, x] - (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (87*G[1, 1, 1, 0, 1, x])/2 - (28*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (87*G[1, 1, 1, 1, 0, x])/2 + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (93*G[1, 1, 1, 1, 1, x])/2 + (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         100*G[0, 0, 0, 0, 0, 0, x] + 100*G[0, 0, 0, 0, 0, 1, x] + 
         100*G[0, 0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] + 
         68*G[0, 0, 0, 1, 0, 0, x] + 72*G[0, 0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 0, 1, 1, 0, x] - 16*G[0, 0, 0, 1, 1, 1, x] - 
         20*G[0, 0, 1, 0, 0, 0, x] + 44*G[0, 0, 1, 0, 0, 1, x] + 
         44*G[0, 0, 1, 0, 1, 0, x] + 28*G[0, 0, 1, 0, 1, 1, x] + 
         20*G[0, 0, 1, 1, 0, 0, x] + 44*G[0, 0, 1, 1, 0, 1, x] + 
         44*G[0, 0, 1, 1, 1, 0, x] - 72*G[0, 0, 1, 1, 1, 1, x] - 
         76*G[0, 1, 0, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 0, 1, x] - 
         28*G[0, 1, 0, 0, 1, 0, x] + 72*G[0, 1, 0, 0, 1, 1, x] + 
         44*G[0, 1, 0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 1, x] + 
         24*G[0, 1, 0, 1, 1, 0, x] - 52*G[0, 1, 0, 1, 1, 1, x] - 
         76*G[0, 1, 1, 0, 0, 0, x] + 100*G[0, 1, 1, 0, 0, 1, x] + 
         100*G[0, 1, 1, 0, 1, 0, x] - 24*G[0, 1, 1, 0, 1, 1, x] + 
         36*G[0, 1, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, 1, x] - 
         52*G[1, 0, 0, 0, 0, 0, x] - 124*G[1, 0, 0, 0, 0, 1, x] - 
         124*G[1, 0, 0, 0, 1, 0, x] + 96*G[1, 0, 0, 0, 1, 1, x] + 
         44*G[1, 0, 0, 1, 0, 0, x] - 40*G[1, 0, 0, 1, 0, 1, x] - 
         40*G[1, 0, 0, 1, 1, 0, x] + 76*G[1, 0, 0, 1, 1, 1, x] + 
         20*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
         20*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] + 
         44*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 1, 0, x] - 136*G[1, 0, 1, 1, 1, 1, x] - 
         196*G[1, 1, 0, 0, 0, 0, x] + 116*G[1, 1, 0, 0, 0, 1, x] + 
         116*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] + 
         44*G[1, 1, 0, 1, 0, 0, x] + 104*G[1, 1, 0, 1, 0, 1, x] + 
         104*G[1, 1, 0, 1, 1, 0, x] - 124*G[1, 1, 0, 1, 1, 1, x] - 
         60*G[1, 1, 1, 0, 0, 0, x] + 76*G[1, 1, 1, 0, 0, 1, x] + 
         76*G[1, 1, 1, 0, 1, 0, x] - 88*G[1, 1, 1, 0, 1, 1, x] + 
         44*G[1, 1, 1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] - 
         (6989*Zeta[3])/12 + ((112*I)/3)*Pi*Zeta[3] + (9*Pi^2*Zeta[3])/2 - 
         ((14*I)/9)*Pi^3*Zeta[3] + (839*G[0, x]*Zeta[3])/3 - 
         (28*I)*Pi*G[0, x]*Zeta[3] - (356*Pi^2*G[0, x]*Zeta[3])/9 + 
         (277*G[1, x]*Zeta[3])/3 - ((63*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (650*Pi^2*G[1, x]*Zeta[3])/9 - 116*G[0, 0, x]*Zeta[3] + 
         ((112*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 43*G[0, 1, x]*Zeta[3] + 
         ((800*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 97*G[1, 0, x]*Zeta[3] + 
         ((1012*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 36*G[1, 1, x]*Zeta[3] - 
         (56*I)*Pi*G[1, 1, x]*Zeta[3] + (256*G[0, 0, 0, x]*Zeta[3])/3 + 
         (136*G[0, 0, 1, x]*Zeta[3])/3 + (376*G[0, 1, 0, x]*Zeta[3])/3 + 
         (152*G[0, 1, 1, x]*Zeta[3])/3 + (272*G[1, 0, 0, x]*Zeta[3])/3 - 
         108*G[1, 0, 1, x]*Zeta[3] + 164*G[1, 1, 0, x]*Zeta[3] + 
         (176*G[1, 1, 1, x]*Zeta[3])/3 + (1304*Zeta[3]^2)/9 - 9*Zeta[5] + 
         12*G[0, x]*Zeta[5] + 8*G[1, x]*Zeta[5]) + 
       RATIO[x]*((-911*Pi^2)/8 - (10*I)*Pi^3 + (317*Pi^4)/240 + 
         ((11*I)/18)*Pi^5 + (1321*Pi^6)/30240 + (2339*Pi^2*G[0, x])/24 + 
         ((107*I)/24)*Pi^3*G[0, x] - (257*Pi^4*G[0, x])/72 - 
         ((23*I)/12)*Pi^5*G[0, x] + (713*Pi^2*G[1, x])/12 - 
         ((139*I)/12)*Pi^3*G[1, x] - (481*Pi^4*G[1, x])/180 - 
         ((113*I)/60)*Pi^5*G[1, x] - (911*G[0, 0, x])/4 - 
         (20*I)*Pi*G[0, 0, x] - (955*Pi^2*G[0, 0, x])/24 + 
         ((205*I)/12)*Pi^3*G[0, 0, x] + (73*Pi^4*G[0, 0, x])/80 + 
         (911*G[0, 1, x])/4 + (20*I)*Pi*G[0, 1, x] - (403*Pi^2*G[0, 1, x])/
          12 - ((131*I)/12)*Pi^3*G[0, 1, x] + (1067*Pi^4*G[0, 1, x])/720 + 
         (911*G[1, 0, x])/4 + (20*I)*Pi*G[1, 0, x] - (299*Pi^2*G[1, 0, x])/
          6 + ((11*I)/12)*Pi^3*G[1, 0, x] - (19*Pi^4*G[1, 0, x])/48 - 
         (911*G[1, 1, x])/4 - (20*I)*Pi*G[1, 1, x] - (625*Pi^2*G[1, 1, x])/
          24 + ((95*I)/12)*Pi^3*G[1, 1, x] + (1213*Pi^4*G[1, 1, x])/720 + 
         (757*G[0, 0, 0, x])/2 + (27*Pi^2*G[0, 0, 0, x])/4 - 
         ((22*I)/3)*Pi^3*G[0, 0, 0, x] - 271*G[0, 0, 1, x] + 
         ((169*I)/2)*Pi*G[0, 0, 1, x] - (127*Pi^2*G[0, 0, 1, x])/12 - 
         ((47*I)/6)*Pi^3*G[0, 0, 1, x] - 271*G[0, 1, 0, x] - 
         (41*I)*Pi*G[0, 1, 0, x] + (53*Pi^2*G[0, 1, 0, x])/12 - 
         ((67*I)/6)*Pi^3*G[0, 1, 0, x] + (327*G[0, 1, 1, x])/2 - 
         ((87*I)/2)*Pi*G[0, 1, 1, x] + (137*Pi^2*G[0, 1, 1, x])/12 + 
         ((10*I)/3)*Pi^3*G[0, 1, 1, x] - (259*G[1, 0, 0, x])/4 - 
         ((57*I)/4)*Pi*G[1, 0, 0, x] + (97*Pi^2*G[1, 0, 0, x])/12 - 
         ((29*I)/3)*Pi^3*G[1, 0, 0, x] - (171*G[1, 0, 1, x])/4 - 
         ((281*I)/4)*Pi*G[1, 0, 1, x] + (89*Pi^2*G[1, 0, 1, x])/4 + 
         ((29*I)/6)*Pi^3*G[1, 0, 1, x] - (171*G[1, 1, 0, x])/4 + 
         ((221*I)/4)*Pi*G[1, 1, 0, x] + (109*Pi^2*G[1, 1, 0, x])/4 - 
         ((23*I)/6)*Pi^3*G[1, 1, 0, x] + (601*G[1, 1, 1, x])/4 + 
         ((117*I)/4)*Pi*G[1, 1, 1, x] + (47*Pi^2*G[1, 1, 1, x])/12 - 
         ((19*I)/3)*Pi^3*G[1, 1, 1, x] - 348*G[0, 0, 0, 0, x] + 
         (109*I)*Pi*G[0, 0, 0, 0, x] + (61*Pi^2*G[0, 0, 0, 0, x])/6 + 
         141*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (47*Pi^2*G[0, 0, 0, 1, x])/3 + 141*G[0, 0, 1, 0, x] - 
         (87*I)*Pi*G[0, 0, 1, 0, x] + (70*Pi^2*G[0, 0, 1, 0, x])/3 + 
         83*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (2*Pi^2*G[0, 0, 1, 1, x])/3 + 43*G[0, 1, 0, 0, x] - 
         (94*I)*Pi*G[0, 1, 0, 0, x] + (2*Pi^2*G[0, 1, 0, 0, x])/3 + 
         (111*G[0, 1, 0, 1, x])/2 - (37*I)*Pi*G[0, 1, 0, 1, x] + 
         (22*Pi^2*G[0, 1, 0, 1, x])/3 + (111*G[0, 1, 1, 0, x])/2 + 
         (86*I)*Pi*G[0, 1, 1, 0, x] - (43*Pi^2*G[0, 1, 1, 0, x])/3 - 
         171*G[0, 1, 1, 1, x] + (31*I)*Pi*G[0, 1, 1, 1, x] - 
         (33*Pi^2*G[0, 1, 1, 1, x])/2 - (129*G[1, 0, 0, 0, x])/2 - 
         (21*I)*Pi*G[1, 0, 0, 0, x] - (23*Pi^2*G[1, 0, 0, 0, x])/2 + 
         (393*G[1, 0, 0, 1, x])/4 - (46*I)*Pi*G[1, 0, 0, 1, x] - 
         (20*Pi^2*G[1, 0, 0, 1, x])/3 + (393*G[1, 0, 1, 0, x])/4 + 
         (9*I)*Pi*G[1, 0, 1, 0, x] - (22*Pi^2*G[1, 0, 1, 0, x])/3 - 
         149*G[1, 0, 1, 1, x] + (44*I)*Pi*G[1, 0, 1, 1, x] - 
         (64*Pi^2*G[1, 0, 1, 1, x])/3 + 71*G[1, 1, 0, 0, x] + 
         (36*I)*Pi*G[1, 1, 0, 0, x] - (55*Pi^2*G[1, 1, 0, 0, x])/3 + 
         (15*G[1, 1, 0, 1, x])/4 + (37*I)*Pi*G[1, 1, 0, 1, x] - 
         (46*Pi^2*G[1, 1, 0, 1, x])/3 + (15*G[1, 1, 1, 0, x])/4 - 
         (38*I)*Pi*G[1, 1, 1, 0, x] - (47*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (123*G[1, 1, 1, 1, x])/2 - (21*I)*Pi*G[1, 1, 1, 1, x] + 
         (19*Pi^2*G[1, 1, 1, 1, x])/6 + 303*G[0, 0, 0, 0, 0, x] - 
         (56*I)*Pi*G[0, 0, 0, 0, 0, x] - 21*G[0, 0, 0, 0, 1, x] + 
         (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 21*G[0, 0, 0, 1, 0, x] + 
         (38*I)*Pi*G[0, 0, 0, 1, 0, x] - 9*G[0, 0, 0, 1, 1, x] - 
         (24*I)*Pi*G[0, 0, 0, 1, 1, x] - 113*G[0, 0, 1, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 142*G[0, 1, 0, 0, 0, x] - 
         (6*I)*Pi*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         (54*I)*Pi*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 1, 0, 1, 0, x] - 47*G[0, 1, 0, 1, 1, x] + 
         (32*I)*Pi*G[0, 1, 0, 1, 1, x] + 65*G[0, 1, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, 0, x] - G[0, 1, 1, 0, 1, x] + 
         (58*I)*Pi*G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 99*G[0, 1, 1, 1, 1, x] - 
         (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 5*G[1, 0, 0, 0, 0, x] - 
         (28*I)*Pi*G[1, 0, 0, 0, 0, x] - 45*G[1, 0, 0, 0, 1, x] - 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 45*G[1, 0, 0, 1, 0, x] + 
         (42*I)*Pi*G[1, 0, 0, 1, 0, x] - 41*G[1, 0, 0, 1, 1, x] - 
         12*G[1, 0, 1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         19*G[1, 0, 1, 0, 1, x] + (42*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         19*G[1, 0, 1, 1, 0, x] - (42*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         125*G[1, 0, 1, 1, 1, x] - (30*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         90*G[1, 1, 0, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         54*G[1, 1, 0, 0, 1, x] + (30*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         54*G[1, 1, 0, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         105*G[1, 1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         49*G[1, 1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         25*G[1, 1, 1, 0, 1, x] - (26*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         25*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         37*G[1, 1, 1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         76*G[0, 0, 0, 0, 0, 0, x] - 74*G[0, 0, 0, 0, 0, 1, x] - 
         74*G[0, 0, 0, 0, 1, 0, x] + 68*G[0, 0, 0, 0, 1, 1, x] + 
         20*G[0, 0, 0, 1, 0, 0, x] - 16*G[0, 0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 0, 1, 1, 0, x] + 28*G[0, 0, 0, 1, 1, 1, x] + 
         58*G[0, 0, 1, 0, 0, 0, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, 1, 0, x] + 42*G[0, 0, 1, 0, 1, 1, x] - 
         2*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
         2*G[0, 1, 0, 0, 1, 0, x] - 40*G[0, 1, 0, 0, 1, 1, x] + 
         8*G[0, 1, 0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, 0, 1, x] + 
         30*G[0, 1, 0, 1, 1, 0, x] + 56*G[0, 1, 0, 1, 1, 1, x] - 
         32*G[0, 1, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, 1, x] + 
         24*G[0, 1, 1, 0, 1, 0, x] + 56*G[0, 1, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 1, 0, x] - 126*G[0, 1, 1, 1, 1, 1, x] - 
         106*G[1, 0, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 0, 1, x] + 
         12*G[1, 0, 0, 0, 1, 0, x] + 10*G[1, 0, 0, 0, 1, 1, x] + 
         48*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
         24*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
         14*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, 1, 0, x] + 26*G[1, 0, 1, 0, 1, 1, x] - 
         38*G[1, 0, 1, 1, 0, 0, x] + 28*G[1, 0, 1, 1, 0, 1, x] + 
         28*G[1, 0, 1, 1, 1, 0, x] - 114*G[1, 0, 1, 1, 1, 1, x] - 
         80*G[1, 1, 0, 0, 0, 0, x] + 50*G[1, 1, 0, 0, 0, 1, x] + 
         50*G[1, 1, 0, 0, 1, 0, x] + 24*G[1, 1, 0, 0, 1, 1, x] + 
         30*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
         24*G[1, 1, 0, 1, 1, 0, x] - 86*G[1, 1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 1, 0, 0, 0, x] + 32*G[1, 1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 1, 0, 1, 0, x] - 72*G[1, 1, 1, 0, 1, 1, x] + 
         42*G[1, 1, 1, 1, 0, 0, x] - 40*G[1, 1, 1, 1, 0, 1, x] - 
         40*G[1, 1, 1, 1, 1, 0, x] - 14*G[1, 1, 1, 1, 1, 1, x] - 
         (825*Zeta[3])/4 - ((609*I)/4)*Pi*Zeta[3] + 34*Pi^2*Zeta[3] - 
         (I/6)*Pi^3*Zeta[3] + 70*G[0, x]*Zeta[3] - (104*I)*Pi*G[0, x]*
          Zeta[3] - 27*Pi^2*G[0, x]*Zeta[3] + (221*G[1, x]*Zeta[3])/4 + 
         (36*I)*Pi*G[1, x]*Zeta[3] - (80*Pi^2*G[1, x]*Zeta[3])/3 - 
         (368*G[0, 0, x]*Zeta[3])/3 + ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         (329*G[0, 1, x]*Zeta[3])/3 + ((218*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         (41*G[1, 0, x]*Zeta[3])/3 + ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         (71*G[1, 1, x]*Zeta[3])/3 - ((2*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
         (202*G[0, 0, 0, x]*Zeta[3])/3 - (62*G[0, 0, 1, x]*Zeta[3])/3 + 
         (58*G[0, 1, 0, x]*Zeta[3])/3 - (46*G[0, 1, 1, x]*Zeta[3])/3 + 
         (212*G[1, 0, 0, x]*Zeta[3])/3 - (146*G[1, 0, 1, x]*Zeta[3])/3 + 
         (202*G[1, 1, 0, x]*Zeta[3])/3 - (160*G[1, 1, 1, x]*Zeta[3])/3 - 
         (130*Zeta[3]^2)/3 - 182*Zeta[5] + (354*I)*Pi*Zeta[5] + 
         30*G[0, x]*Zeta[5] + 51*G[1, x]*Zeta[5])))/Nc^3 + 
   Nc^2*((7*Pi^2)/3 + (4*Pi^4)/15 - (128*G[0, x])/9 - (37*Pi^2*G[0, x])/18 + 
     (128*G[1, x])/9 - (10*Pi^2*G[1, x])/9 + (62*G[0, 0, x])/9 + 
     (Pi^2*G[0, 0, x])/6 - (23*G[0, 1, x])/9 - (Pi^2*G[0, 1, x])/6 - 
     (23*G[1, 0, x])/9 - (7*Pi^2*G[1, 0, x])/6 - (16*G[1, 1, x])/9 + 
     (Pi^2*G[1, 1, x])/6 - (16*G[0, 0, 0, x])/3 + 5*G[0, 0, 1, x] + 
     5*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 + 3*G[1, 0, 0, x] - 
     (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 - (11*G[1, 1, 1, x])/3 - 
     6*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 
     2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
     4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
     2*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
     4*G[1, 1, 1, 1, x] + (17/9 + 2*G[0, x])*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     Log[mu2/s]^2*(-Pi^2/2 + G[0, x] - G[1, x] - G[0, 0, x] + G[0, 1, x] + 
       G[1, 0, x] - G[1, 1, x] + (67/9 + (5*Pi^2)/6 - 5*G[0, x] - 
         (2*G[1, x])/3 - 4*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
         2*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]*((13*Pi^2)/6 - (13*G[0, x])/3 + Pi^2*G[0, x] + 
       (13*G[1, x])/3 + G[0, 0, x]/3 - (7*G[0, 1, x])/3 - (7*G[1, 0, x])/3 + 
       (13*G[1, 1, x])/3 + 6*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + ((13*Pi^2)/6 + Pi^2*G[0, x] + 
         (13*G[0, 0, x])/3 - (13*G[0, 1, x])/3 - (13*G[1, 0, x])/3 + 
         (13*G[1, 1, x])/3 + 6*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(103/108 - (38*Pi^2)/9 - (160*G[0, x])/9 - 
         (5*Pi^2*G[0, x])/3 + (26*G[1, x])/9 + 10*G[0, 1, x] + 
         10*G[1, 0, x] - (26*G[1, 1, x])/3 + 8*G[0, 0, 1, x] + 
         8*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] - 14*Zeta[3])) - 4*Zeta[3] + 
     4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + 
     RATIO[x]*((64*Pi^2)/9 + (4*Pi^4)/15 - (5*Pi^2*G[0, x])/9 - 
       (29*Pi^2*G[1, x])/18 + (128*G[0, 0, x])/9 + (Pi^2*G[0, 0, x])/6 - 
       (128*G[0, 1, x])/9 - (Pi^2*G[0, 1, x])/6 - (128*G[1, 0, x])/9 - 
       (7*Pi^2*G[1, 0, x])/6 + (128*G[1, 1, x])/9 + (Pi^2*G[1, 1, x])/6 - 
       (10*G[0, 0, 0, x])/3 - G[0, 0, 1, x] - G[0, 1, 0, x] + 
       (16*G[0, 1, 1, x])/3 - G[1, 0, 0, x] + (16*G[1, 0, 1, x])/3 + 
       (16*G[1, 1, 0, x])/3 - (29*G[1, 1, 1, x])/3 - 6*G[0, 0, 0, 0, x] + 
       4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
       4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (-23213/1296 - (437*Pi^2)/54 - (173*Pi^4)/360 - (404*G[0, x])/27 + 
       (11*Pi^2*G[0, x])/3 + (1513*G[1, x])/108 + (38*Pi^2*G[1, x])/9 + 
       (2*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 + Pi^2*G[0, 1, x] + 
       (160*G[1, 0, x])/9 + (5*Pi^2*G[1, 0, x])/3 - (62*G[1, 1, x])/3 - 
       (5*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 - (22*G[0, 0, 1, x])/3 - 
       (22*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 10*G[1, 0, 1, x] - 
       10*G[1, 1, 0, x] + (56*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 0, x] - 
       4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
       4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 
       12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] - (82*Zeta[3])/9 + 
       2*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
     e*((53*Pi^2)/18 - (119*Pi^4)/540 - (1732*G[0, x])/27 - 
       (125*Pi^2*G[0, x])/54 - (101*Pi^4*G[0, x])/180 + (1732*G[1, x])/27 + 
       (193*Pi^2*G[1, x])/108 - (43*Pi^4*G[1, x])/180 + 
       (1949*G[0, 0, x])/54 + (115*Pi^2*G[0, 0, x])/18 - (31*G[0, 1, x])/27 + 
       (25*Pi^2*G[0, 1, x])/18 - (31*G[1, 0, x])/27 + (113*Pi^2*G[1, 0, x])/
        18 - (1825*G[1, 1, x])/54 + (131*Pi^2*G[1, 1, x])/18 - 
       (64*G[0, 0, 0, x])/3 - (7*Pi^2*G[0, 0, 0, x])/2 + 
       (127*G[0, 0, 1, x])/18 - (11*Pi^2*G[0, 0, 1, x])/6 + 
       (127*G[0, 1, 0, x])/18 + (Pi^2*G[0, 1, 0, x])/6 - 
       (25*G[0, 1, 1, x])/9 + (Pi^2*G[0, 1, 1, x])/6 + (35*G[1, 0, 0, x])/2 + 
       5*Pi^2*G[1, 0, 0, x] - (119*G[1, 0, 1, x])/9 + (10*Pi^2*G[1, 0, 1, x])/
        3 - (119*G[1, 1, 0, x])/9 + (13*Pi^2*G[1, 1, 0, x])/3 + 
       (341*G[1, 1, 1, x])/18 - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (94*G[0, 0, 0, 0, x])/3 - 21*G[0, 0, 0, 1, x] - 21*G[0, 0, 1, 0, x] + 
       (26*G[0, 0, 1, 1, x])/3 - 17*G[0, 1, 0, 0, x] + 
       (14*G[0, 1, 0, 1, x])/3 + (14*G[0, 1, 1, 0, x])/3 + 
       (5*G[0, 1, 1, 1, x])/3 + (19*G[1, 0, 0, 0, x])/3 - 
       (31*G[1, 0, 0, 1, x])/3 - (31*G[1, 0, 1, 0, x])/3 + 
       (25*G[1, 0, 1, 1, x])/3 + 8*G[1, 1, 0, 0, x] - 10*G[1, 1, 0, 1, x] - 
       10*G[1, 1, 1, 0, x] + 26*G[1, 1, 1, 1, x] + 18*G[0, 0, 0, 0, 0, x] + 
       10*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] - 
       16*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
       6*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       4*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] - 
       2*G[0, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 0, x] + 
       14*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
       16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
       4*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
       6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
       22*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] - 
       14*G[1, 1, 0, 0, 1, x] - 14*G[1, 1, 0, 1, 0, x] + 
       26*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
       18*G[1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 0, x] - 
       26*G[1, 1, 1, 1, 1, x] + (53/36 + (5*G[0, x])/3)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] - (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^3*((-2*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 - 
         (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - 
         (4*G[1, 1, x])/3 + (49/9 + (4*Pi^2)/3 - 5*G[0, x] - (8*G[1, x])/9 - 
           4*G[0, 0, x] - (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + 
           (8*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x]) + 
       Log[mu2/s]^2*(3*Pi^2 - 5*G[0, x] + 2*Pi^2*G[0, x] + 5*G[1, x] + 
         (Pi^2*G[1, x])/2 - G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 
         7*G[1, 1, x] + 11*G[0, 0, 0, x] - 7*G[0, 0, 1, x] - 
         7*G[0, 1, 0, x] + 3*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
         RATIO[(1 - x)^(-1)]*(85/108 - (245*Pi^2)/36 - (173*G[0, x])/9 - 
           4*Pi^2*G[0, x] + (26*G[1, x])/9 - Pi^2*G[1, x] + 15*G[0, 1, x] + 
           15*G[1, 0, x] - (37*G[1, 1, x])/3 - 2*G[0, 0, 0, x] + 
           14*G[0, 0, 1, x] + 14*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
           12*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] - 
           4*G[1, 1, 1, x] - (22*Zeta[3])/3) + RATIO[x]*
          (3*Pi^2 + 2*Pi^2*G[0, x] + (Pi^2*G[1, x])/2 + 6*G[0, 0, x] - 
           6*G[0, 1, x] - 6*G[1, 0, x] + 6*G[1, 1, x] + 11*G[0, 0, 0, x] - 
           7*G[0, 0, 1, x] - 7*G[0, 1, 0, x] + 3*G[0, 1, 1, x] - 
           6*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
           2*G[1, 1, 1, x] - Zeta[3]) - Zeta[3]) - (10*Zeta[3])/9 + 
       (13*Pi^2*Zeta[3])/2 - 26*G[0, x]*Zeta[3] + (47*G[1, x]*Zeta[3])/3 - 
       (16*G[0, 0, x]*Zeta[3])/3 + (28*G[0, 1, x]*Zeta[3])/3 - 
       (26*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(2*Pi^2*G[1, 0, x] + 4*Pi^2*G[1, 1, x] + 
         12*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] - 12*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*((23*Pi^2)/4 + (8*Pi^4)/15 - (629*G[0, x])/18 - 
         (52*Pi^2*G[0, x])/9 + (629*G[1, x])/18 - (79*Pi^2*G[1, x])/18 + 
         (257*G[0, 0, x])/18 - (5*Pi^2*G[0, 0, x])/3 - (77*G[0, 1, x])/18 - 
         (4*Pi^2*G[0, 1, x])/3 - (77*G[1, 0, x])/18 - (10*Pi^2*G[1, 0, x])/
          3 - (103*G[1, 1, x])/18 + (Pi^2*G[1, 1, x])/3 - 
         (31*G[0, 0, 0, x])/3 + (37*G[0, 0, 1, x])/3 + (37*G[0, 1, 0, x])/3 - 
         (19*G[0, 1, 1, x])/3 + 4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 16*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] + 
         6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
         8*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 
         16*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] - (11*Zeta[3])/3 + 
         10*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3] + 
         RATIO[x]*((551*Pi^2)/36 + (8*Pi^4)/15 - (25*Pi^2*G[0, x])/9 - 
           (97*Pi^2*G[1, x])/18 + (551*G[0, 0, x])/18 - (5*Pi^2*G[0, 0, x])/
            3 - (551*G[0, 1, x])/18 - (4*Pi^2*G[0, 1, x])/3 - 
           (551*G[1, 0, x])/18 - (10*Pi^2*G[1, 0, x])/3 + (551*G[1, 1, x])/
            18 + (Pi^2*G[1, 1, x])/3 - (37*G[0, 0, 0, x])/3 + 
           G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + (35*G[0, 1, 1, x])/3 - 
           4*G[1, 0, 0, x] + 16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] - 
           28*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
           6*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 
           6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
           12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
           8*G[1, 1, 1, 1, x] + (13*Zeta[3])/3 + 10*G[0, x]*Zeta[3] - 
           8*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(-10511/216 - 
           (287*Pi^2)/18 - (173*Pi^4)/180 - (968*G[0, x])/27 + 
           (25*Pi^2*G[0, x])/2 + (617*G[1, x])/18 + (115*Pi^2*G[1, x])/9 + 
           6*Pi^2*G[0, 0, x] + (346*G[0, 1, x])/9 + 4*Pi^2*G[0, 1, x] + 
           (346*G[1, 0, x])/9 + (16*Pi^2*G[1, 0, x])/3 - (398*G[1, 1, x])/9 - 
           (10*Pi^2*G[1, 1, x])/3 + (70*G[0, 0, 0, x])/3 - 
           (70*G[0, 0, 1, x])/3 - (70*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/
            3 - 30*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + (164*G[1, 1, 1, x])/3 + 
           24*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 
           8*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 1, x] - 
           24*G[1, 0, 1, 0, x] + 32*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
           32*G[1, 1, 0, 1, x] + 32*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] - 
           (424*Zeta[3])/9 - (28*G[0, x]*Zeta[3])/3 + 24*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(-309479/2592 - (14353*Pi^2)/1296 + 
         (85*Pi^4)/432 - (2428*G[0, x])/81 + (481*Pi^2*G[0, x])/27 + 
         (19*Pi^4*G[0, x])/20 + (50957*G[1, x])/648 + (781*Pi^2*G[1, x])/54 + 
         (83*Pi^4*G[1, x])/90 - (53*Pi^2*G[0, 0, x])/6 + 
         (968*G[0, 1, x])/27 - (97*Pi^2*G[0, 1, x])/12 + 
         (968*G[1, 0, x])/27 - (25*Pi^2*G[1, 0, x])/2 - 
         (3787*G[1, 1, x])/54 - (215*Pi^2*G[1, 1, x])/18 + 
         (98*G[0, 0, 0, x])/3 + (Pi^2*G[0, 0, 0, x])/3 - 
         (98*G[0, 0, 1, x])/3 - (7*Pi^2*G[0, 0, 1, x])/3 - 
         (98*G[0, 1, 0, x])/3 - (19*Pi^2*G[0, 1, 0, x])/3 - 
         (52*G[0, 1, 1, x])/9 - (11*Pi^2*G[0, 1, 1, x])/3 - 
         (20*Pi^2*G[1, 0, 0, x])/3 - (346*G[1, 0, 1, x])/9 - 
         (2*Pi^2*G[1, 0, 1, x])/3 - (346*G[1, 1, 0, x])/9 - 
         (8*Pi^2*G[1, 1, 0, x])/3 + (248*G[1, 1, 1, x])/3 + 
         8*Pi^2*G[1, 1, 1, x] - (265*G[0, 0, 0, 0, x])/6 + 
         (125*G[0, 0, 0, 1, x])/6 + (125*G[0, 0, 1, 0, x])/6 + 
         (5*G[0, 0, 1, 1, x])/2 + 12*G[0, 1, 0, 0, x] + (34*G[0, 1, 0, 1, x])/
          3 + (34*G[0, 1, 1, 0, x])/3 - (14*G[0, 1, 1, 1, x])/3 - 
         (70*G[1, 0, 0, 0, x])/3 + (70*G[1, 0, 0, 1, x])/3 + 
         (70*G[1, 0, 1, 0, x])/3 + (20*G[1, 0, 1, 1, x])/3 + 
         30*G[1, 1, 0, 1, x] + 30*G[1, 1, 1, 0, x] - (254*G[1, 1, 1, 1, x])/
          3 - 24*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, 1, x] + 
         8*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] + 
         8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
         32*G[0, 1, 1, 1, 1, x] - 28*G[1, 0, 0, 0, 0, x] + 
         28*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] - 
         32*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] + 
         20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] - 
         52*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
         80*G[1, 1, 1, 1, 1, x] - (214*Zeta[3])/3 - (11*Pi^2*Zeta[3])/6 + 
         (449*G[0, x]*Zeta[3])/6 - (170*G[1, x]*Zeta[3])/9 + 
         20*G[0, 0, x]*Zeta[3] - (32*G[0, 1, x]*Zeta[3])/3 + 
         (28*G[1, 0, x]*Zeta[3])/3 - (100*G[1, 1, x]*Zeta[3])/3 - 
         13*Zeta[5]) + RATIO[x]*((2939*Pi^2)/108 + (11*Pi^4)/270 - 
         (509*Pi^2*G[0, x])/54 - (101*Pi^4*G[0, x])/180 - 
         (290*Pi^2*G[1, x])/27 - (43*Pi^4*G[1, x])/180 + 
         (2939*G[0, 0, x])/54 + (11*Pi^2*G[0, 0, x])/9 - 
         (2939*G[0, 1, x])/54 - (4*Pi^2*G[0, 1, x])/9 - 
         (2939*G[1, 0, x])/54 + (19*Pi^2*G[1, 0, x])/9 + 
         (2939*G[1, 1, x])/54 + (67*Pi^2*G[1, 1, x])/9 - 
         (281*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 0, x])/2 + 
         (146*G[0, 0, 1, x])/9 - (11*Pi^2*G[0, 0, 1, x])/6 + 
         (146*G[0, 1, 0, x])/9 + (Pi^2*G[0, 1, 0, x])/6 + 
         (259*G[0, 1, 1, x])/18 + (Pi^2*G[0, 1, 1, x])/6 + 
         (13*G[1, 0, 0, x])/2 + 5*Pi^2*G[1, 0, 0, x] + (217*G[1, 0, 1, x])/
          9 + (10*Pi^2*G[1, 0, 1, x])/3 + (217*G[1, 1, 0, x])/9 + 
         (13*Pi^2*G[1, 1, 0, x])/3 - (985*G[1, 1, 1, x])/18 - 
         (2*Pi^2*G[1, 1, 1, x])/3 + (40*G[0, 0, 0, 0, x])/3 - 
         G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + (2*G[0, 0, 1, 1, x])/3 - 
         5*G[0, 1, 0, 0, x] + (14*G[0, 1, 0, 1, x])/3 + (14*G[0, 1, 1, 0, x])/
          3 - (49*G[0, 1, 1, 1, x])/3 + (7*G[1, 0, 0, 0, x])/3 + 
         (5*G[1, 0, 0, 1, x])/3 + (5*G[1, 0, 1, 0, x])/3 - 
         (53*G[1, 0, 1, 1, x])/3 + 10*G[1, 1, 0, 0, x] - 
         26*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, x] + 
         18*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
         10*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
         4*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
         6*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 14*G[0, 1, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
         6*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
         6*G[1, 0, 1, 1, 0, x] + 22*G[1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, x] - 14*G[1, 1, 0, 0, 1, x] - 
         14*G[1, 1, 0, 1, 0, x] + 26*G[1, 1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 0, 0, x] + 18*G[1, 1, 1, 0, 1, x] + 
         18*G[1, 1, 1, 1, 0, x] - 26*G[1, 1, 1, 1, 1, x] + (175*Zeta[3])/18 + 
         (13*Pi^2*Zeta[3])/2 - (34*G[0, x]*Zeta[3])/3 + 7*G[1, x]*Zeta[3] - 
         (16*G[0, 0, x]*Zeta[3])/3 + (28*G[0, 1, x]*Zeta[3])/3 - 
         (26*G[1, 0, x]*Zeta[3])/3 + (8*G[1, 1, x]*Zeta[3])/3 - 4*Zeta[5]) - 
       4*Zeta[5]) + e^2*((-100*Pi^2)/27 - (1117*Pi^4)/1620 - 
       (4303*Pi^6)/30240 - (19070*G[0, x])/81 + (2081*Pi^2*G[0, x])/648 + 
       (313*Pi^4*G[0, x])/2160 + (19070*G[1, x])/81 + 
       (11659*Pi^2*G[1, x])/648 + (1901*Pi^4*G[1, x])/2160 + 
       (10220*G[0, 0, x])/81 + (1081*Pi^2*G[0, 0, x])/216 + 
       (761*Pi^4*G[0, 0, x])/720 + (1225*G[0, 1, x])/81 - 
       (145*Pi^2*G[0, 1, x])/8 + (227*Pi^4*G[0, 1, x])/720 + 
       (1225*G[1, 0, x])/81 - (1729*Pi^2*G[1, 0, x])/216 + 
       (463*Pi^4*G[1, 0, x])/720 - (12670*G[1, 1, x])/81 + 
       (19*Pi^2*G[1, 1, x])/72 + (289*Pi^4*G[1, 1, x])/720 - 
       (153*G[0, 0, 0, x])/2 - (535*Pi^2*G[0, 0, 0, x])/36 + 
       (413*G[0, 0, 1, x])/54 - (19*Pi^2*G[0, 0, 1, x])/18 + 
       (413*G[0, 1, 0, x])/54 - (161*Pi^2*G[0, 1, 0, x])/18 - 
       (248*G[0, 1, 1, x])/27 - (157*Pi^2*G[0, 1, 1, x])/36 + 
       64*G[1, 0, 0, x] - (221*Pi^2*G[1, 0, 0, x])/18 - 
       (3539*G[1, 0, 1, x])/54 - (569*Pi^2*G[1, 0, 1, x])/36 - 
       (3539*G[1, 1, 0, x])/54 - (319*Pi^2*G[1, 1, 0, x])/12 + 
       (7423*G[1, 1, 1, x])/54 - (241*Pi^2*G[1, 1, 1, x])/9 + 
       (1321*G[0, 0, 0, 0, x])/18 + (103*Pi^2*G[0, 0, 0, 0, x])/6 - 
       (613*G[0, 0, 0, 1, x])/18 + (46*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (613*G[0, 0, 1, 0, x])/18 + (41*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (178*G[0, 0, 1, 1, x])/9 + (17*Pi^2*G[0, 0, 1, 1, x])/3 - 
       70*G[0, 1, 0, 0, x] - (7*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (1003*G[0, 1, 0, 1, x])/18 - (4*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (1003*G[0, 1, 1, 0, x])/18 - (5*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (289*G[0, 1, 1, 1, x])/6 + (Pi^2*G[0, 1, 1, 1, x])/2 - 
       (949*G[1, 0, 0, 0, x])/18 - (55*Pi^2*G[1, 0, 0, 0, x])/6 + 
       (355*G[1, 0, 0, 1, x])/18 - (73*Pi^2*G[1, 0, 0, 1, x])/6 + 
       (355*G[1, 0, 1, 0, x])/18 - (33*Pi^2*G[1, 0, 1, 0, x])/2 + 
       (59*G[1, 0, 1, 1, x])/9 - 7*Pi^2*G[1, 0, 1, 1, x] + 
       (17*G[1, 1, 0, 0, x])/2 - 15*Pi^2*G[1, 1, 0, 0, x] + 
       (160*G[1, 1, 0, 1, x])/9 - (19*Pi^2*G[1, 1, 0, 1, x])/2 + 
       (160*G[1, 1, 1, 0, x])/9 - (73*Pi^2*G[1, 1, 1, 0, x])/6 - 
       (167*G[1, 1, 1, 1, x])/3 + (3*Pi^2*G[1, 1, 1, 1, x])/2 - 
       (365*G[0, 0, 0, 0, 0, x])/3 + 62*G[0, 0, 0, 0, 1, x] + 
       62*G[0, 0, 0, 1, 0, x] - (56*G[0, 0, 0, 1, 1, x])/3 + 
       58*G[0, 0, 1, 0, 0, x] - (44*G[0, 0, 1, 0, 1, x])/3 - 
       (44*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
       (38*G[0, 1, 0, 0, 0, x])/3 + (58*G[0, 1, 0, 0, 1, x])/3 + 
       (58*G[0, 1, 0, 1, 0, x])/3 - (76*G[0, 1, 0, 1, 1, x])/3 + 
       2*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
       8*G[0, 1, 1, 1, 0, x] + G[0, 1, 1, 1, 1, x]/3 - 
       (124*G[1, 0, 0, 0, 0, x])/3 + (73*G[1, 0, 0, 0, 1, x])/3 + 
       (73*G[1, 0, 0, 1, 0, x])/3 - (4*G[1, 0, 0, 1, 1, x])/3 - 
       3*G[1, 0, 1, 0, 0, x] + 26*G[1, 0, 1, 0, 1, x] + 
       26*G[1, 0, 1, 1, 0, x] - (128*G[1, 0, 1, 1, 1, x])/3 - 
       62*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
       44*G[1, 1, 0, 1, 0, x] - (59*G[1, 1, 0, 1, 1, x])/3 - 
       30*G[1, 1, 1, 0, 0, x] + (163*G[1, 1, 1, 0, 1, x])/3 + 
       (163*G[1, 1, 1, 1, 0, x])/3 - (358*G[1, 1, 1, 1, 1, x])/3 - 
       14*G[0, 0, 0, 0, 0, 0, x] - 52*G[0, 0, 0, 0, 0, 1, x] - 
       52*G[0, 0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 0, 1, 0, 0, x] - 16*G[0, 0, 0, 1, 0, 1, x] - 
       16*G[0, 0, 0, 1, 1, 0, x] + 48*G[0, 0, 0, 1, 1, 1, x] + 
       38*G[0, 0, 1, 0, 0, 0, x] - 26*G[0, 0, 1, 0, 0, 1, x] - 
       26*G[0, 0, 1, 0, 1, 0, x] + 34*G[0, 0, 1, 0, 1, 1, x] + 
       10*G[0, 0, 1, 1, 0, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 1, 0, x] + 10*G[0, 0, 1, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 1, x] + 
       8*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, 1, 1, x] + 
       6*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 0, 1, x] + 
       4*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
       4*G[0, 1, 1, 0, 0, 0, x] + 8*G[0, 1, 1, 0, 0, 1, x] + 
       8*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 1, 0, x] - 30*G[0, 1, 1, 1, 1, 1, x] - 
       70*G[1, 0, 0, 0, 0, 0, x] + 30*G[1, 0, 0, 0, 0, 1, x] + 
       30*G[1, 0, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 0, 1, 1, x] + 
       12*G[1, 0, 0, 1, 0, 0, x] + 26*G[1, 0, 0, 1, 0, 1, x] + 
       26*G[1, 0, 0, 1, 1, 0, x] - 34*G[1, 0, 0, 1, 1, 1, x] - 
       22*G[1, 0, 1, 0, 0, 0, x] + 38*G[1, 0, 1, 0, 0, 1, x] + 
       38*G[1, 0, 1, 0, 1, 0, x] - 24*G[1, 0, 1, 0, 1, 1, x] + 
       6*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
       8*G[1, 0, 1, 1, 1, 0, x] - 58*G[1, 0, 1, 1, 1, 1, x] - 
       58*G[1, 1, 0, 0, 0, 0, x] + 46*G[1, 1, 0, 0, 0, 1, x] + 
       46*G[1, 1, 0, 0, 1, 0, x] - 14*G[1, 1, 0, 0, 1, 1, x] + 
       16*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
       16*G[1, 1, 0, 1, 1, 0, x] - 74*G[1, 1, 0, 1, 1, 1, x] - 
       22*G[1, 1, 1, 0, 0, 0, x] + 38*G[1, 1, 1, 0, 0, 1, x] + 
       38*G[1, 1, 1, 0, 1, 0, x] - 80*G[1, 1, 1, 0, 1, 1, x] + 
       14*G[1, 1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 1, 0, 1, x] - 
       56*G[1, 1, 1, 1, 1, 0, x] + 108*G[1, 1, 1, 1, 1, 1, x] + 
       (127/180 + (5*G[0, x])/6)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] - 
       (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]^4*
        ((-11*Pi^2)/24 + (11*G[0, x])/12 - (11*G[1, x])/12 - 
         (11*G[0, 0, x])/12 + (11*G[0, 1, x])/12 + (11*G[1, 0, x])/12 - 
         (11*G[1, 1, x])/12 + (80/27 + (23*Pi^2)/24 - (35*G[0, x])/12 - 
           (11*G[1, x])/18 - (7*G[0, 0, x])/3 - (11*G[0, 1, x])/6 - 
           (11*G[1, 0, x])/6 + (11*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         ((-11*Pi^2)/24 - (11*G[0, 0, x])/12 + (11*G[0, 1, x])/12 + 
           (11*G[1, 0, x])/12 - (11*G[1, 1, x])/12)*RATIO[x]) + 
       Log[mu2/s]^3*((79*Pi^2)/36 - (55*G[0, x])/18 + (11*Pi^2*G[0, x])/6 + 
         (55*G[1, x])/18 + (2*Pi^2*G[1, x])/3 - (29*G[0, 0, x])/18 - 
         (37*G[0, 1, x])/18 - (37*G[1, 0, x])/18 + (103*G[1, 1, x])/18 + 
         (29*G[0, 0, 0, x])/3 - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
         (7*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + G[1, 0, 1, x] + 
         G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 + RATIO[x]*((79*Pi^2)/36 + 
           (11*Pi^2*G[0, x])/6 + (2*Pi^2*G[1, x])/3 + (79*G[0, 0, x])/18 - 
           (79*G[0, 1, x])/18 - (79*G[1, 0, x])/18 + (79*G[1, 1, x])/18 + 
           (29*G[0, 0, 0, x])/3 - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
           (7*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + G[1, 0, 1, x] + 
           G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 - (4*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*(118/81 - (65*Pi^2)/12 - (359*G[0, x])/27 - 
           (23*Pi^2*G[0, x])/6 + (13*G[1, x])/9 - (4*Pi^2*G[1, x])/3 + 
           (35*G[0, 1, x])/3 + (35*G[1, 0, x])/3 - (83*G[1, 1, x])/9 - 
           (8*G[0, 0, 0, x])/3 + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (14*G[0, 1, 1, x])/3 + (28*G[1, 0, 0, x])/3 - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] - (16*G[1, 1, 1, x])/3 - (4*Zeta[3])/9) - 
         (4*Zeta[3])/3) + (523*Zeta[3])/27 - (104*Pi^2*Zeta[3])/9 + 
       (71*G[0, x]*Zeta[3])/3 - (82*Pi^2*G[0, x]*Zeta[3])/3 + 
       (29*G[1, x]*Zeta[3])/6 + (47*Pi^2*G[1, x]*Zeta[3])/6 + 
       (326*G[0, 0, x]*Zeta[3])/9 + (262*G[0, 1, x]*Zeta[3])/9 + 
       (832*G[1, 0, x]*Zeta[3])/9 - (532*G[1, 1, x]*Zeta[3])/9 - 
       (142*G[0, 0, 0, x]*Zeta[3])/3 - 6*G[0, 0, 1, x]*Zeta[3] + 
       20*G[0, 1, 0, x]*Zeta[3] - (98*G[0, 1, 1, x]*Zeta[3])/3 + 
       (202*G[1, 0, 0, x]*Zeta[3])/3 - 20*G[1, 0, 1, x]*Zeta[3] + 
       8*G[1, 1, 0, x]*Zeta[3] + (74*G[1, 1, 1, x]*Zeta[3])/3 - 
       (10*Zeta[3]^2)/3 + RATIO[x^(-1)]*((-23*Pi^4*G[1, x])/30 + 
         (7*Pi^2*G[1, 0, x])/6 + (7*Pi^2*G[1, 1, x])/3 + 
         2*Pi^2*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 1, x] - 6*Pi^2*G[1, 0, 0, x] - 
         16*Pi^2*G[1, 0, 1, x] - 18*Pi^2*G[1, 1, 0, x] - 
         20*Pi^2*G[1, 1, 1, x] + 7*G[1, 1, 0, 0, x] - 7*G[1, 1, 0, 1, x] - 
         7*G[1, 1, 1, 0, x] + 7*G[1, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] + 
         36*G[1, 0, 1, 0, 1, x] + 36*G[1, 0, 1, 1, 0, x] - 
         36*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] - 
         36*G[1, 1, 1, 0, 0, x] + 60*G[1, 1, 1, 0, 1, x] + 
         60*G[1, 1, 1, 1, 0, x] - 84*G[1, 1, 1, 1, 1, x] - 
         7*G[1, x]*Zeta[3] - 12*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] + 
         84*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^2*((145*Pi^2)/24 + 
         (13*Pi^4)/24 - (1267*G[0, x])/36 - (58*Pi^2*G[0, x])/9 + 
         (1267*G[1, x])/36 - (185*Pi^2*G[1, x])/36 + (451*G[0, 0, x])/36 - 
         (37*Pi^2*G[0, 0, x])/12 - (121*G[0, 1, x])/36 - 
         (29*Pi^2*G[0, 1, x])/12 - (121*G[1, 0, x])/36 - 
         (53*Pi^2*G[1, 0, x])/12 - (209*G[1, 1, x])/36 - 
         (Pi^2*G[1, 1, x])/12 - (49*G[0, 0, 0, x])/6 + 13*G[0, 0, 1, x] + 
         13*G[0, 1, 0, x] - (41*G[0, 1, 1, x])/6 + 3*G[1, 0, 0, x] + 
         (19*G[1, 0, 1, x])/6 + (19*G[1, 1, 0, x])/6 - (61*G[1, 1, 1, x])/3 - 
         39*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 
         8*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - 15*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
         15*G[1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, x] - 18*G[1, 0, 1, 1, x] + 
         10*G[1, 1, 0, 0, x] - 13*G[1, 1, 0, 1, x] - 13*G[1, 1, 1, 0, x] + 
         5*G[1, 1, 1, 1, x] - 2*Zeta[3] + 12*G[0, x]*Zeta[3] - 
         7*G[1, x]*Zeta[3] + RATIO[x]*((1087*Pi^2)/72 + (13*Pi^4)/24 - 
           (121*Pi^2*G[0, x])/36 - (56*Pi^2*G[1, x])/9 + (1087*G[0, 0, x])/
            36 - (37*Pi^2*G[0, 0, x])/12 - (1087*G[0, 1, x])/36 - 
           (29*Pi^2*G[0, 1, x])/12 - (1087*G[1, 0, x])/36 - 
           (53*Pi^2*G[1, 0, x])/12 + (1087*G[1, 1, x])/36 - 
           (Pi^2*G[1, 1, x])/12 - (85*G[0, 0, 0, x])/6 + G[0, 0, 1, x] + 
           G[0, 1, 0, x] + (73*G[0, 1, 1, x])/6 - 5*G[1, 0, 0, x] + 
           (109*G[1, 0, 1, x])/6 + (109*G[1, 1, 0, x])/6 - 
           (94*G[1, 1, 1, x])/3 - 39*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 
           10*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 
           8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 15*G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + 15*G[1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, x] - 
           18*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] - 13*G[1, 1, 0, 1, x] - 
           13*G[1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, x] + 6*Zeta[3] + 
           12*G[0, x]*Zeta[3] - 7*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-10607/216 - (287*Pi^2)/18 - (73*Pi^4)/80 - (1048*G[0, x])/27 + 
           (181*Pi^2*G[0, x])/12 + (310*G[1, x])/9 + 15*Pi^2*G[1, x] + 
           (28*Pi^2*G[0, 0, x])/3 + (359*G[0, 1, x])/9 + (37*Pi^2*G[0, 1, x])/
            6 + (359*G[1, 0, x])/9 + (15*Pi^2*G[1, 0, x])/2 - 
           (398*G[1, 1, x])/9 - (5*Pi^2*G[1, 1, x])/2 + (83*G[0, 0, 0, x])/
            3 - (83*G[0, 0, 1, x])/3 - (83*G[0, 1, 0, x])/3 - 
           (22*G[0, 1, 1, x])/3 - 35*G[1, 0, 1, x] - 35*G[1, 1, 0, x] + 
           (188*G[1, 1, 1, x])/3 + 36*G[0, 0, 0, 0, x] - 
           28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 
           20*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 
           30*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 30*G[1, 0, 0, 1, x] - 
           30*G[1, 0, 1, 0, x] + 36*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
           34*G[1, 1, 0, 1, x] + 34*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] - 
           (568*Zeta[3])/9 - (68*G[0, x]*Zeta[3])/3 + 22*G[1, x]*Zeta[3])) + 
       Log[mu2/s]*((251*Pi^2)/36 - (103*Pi^4)/216 - (3815*G[0, x])/27 - 
         (131*Pi^2*G[0, x])/27 - (41*Pi^4*G[0, x])/36 + (3815*G[1, x])/27 + 
         (115*Pi^2*G[1, x])/54 - (43*Pi^4*G[1, x])/90 + 
         (1859*G[0, 0, x])/27 + (167*Pi^2*G[0, 0, x])/12 + 
         (83*G[0, 1, x])/54 + (167*Pi^2*G[0, 1, x])/36 + (83*G[1, 0, x])/54 + 
         (173*Pi^2*G[1, 0, x])/12 - (1942*G[1, 1, x])/27 + 
         (589*Pi^2*G[1, 1, x])/36 - (118*G[0, 0, 0, x])/3 - 
         (9*Pi^2*G[0, 0, 0, x])/2 + (257*G[0, 0, 1, x])/18 - 
         (4*Pi^2*G[0, 0, 1, x])/3 + (257*G[0, 1, 0, x])/18 + 
         (8*Pi^2*G[0, 1, 0, x])/3 - (68*G[0, 1, 1, x])/9 + 
         (7*Pi^2*G[0, 1, 1, x])/6 + 33*G[1, 0, 0, x] + 
         (37*Pi^2*G[1, 0, 0, x])/3 - (473*G[1, 0, 1, x])/18 + 
         (15*Pi^2*G[1, 0, 1, x])/2 - (473*G[1, 1, 0, x])/18 + 
         (19*Pi^2*G[1, 1, 0, x])/2 + (341*G[1, 1, 1, x])/9 - 
         (4*Pi^2*G[1, 1, 1, x])/3 + (179*G[0, 0, 0, 0, x])/3 - 
         (130*G[0, 0, 0, 1, x])/3 - (130*G[0, 0, 1, 0, x])/3 + 
         (52*G[0, 0, 1, 1, x])/3 - 32*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] + (23*G[0, 1, 1, 1, x])/3 + 17*G[1, 0, 0, 0, x] - 
         23*G[1, 0, 0, 1, x] - 23*G[1, 0, 1, 0, x] + (50*G[1, 0, 1, 1, x])/
          3 + 18*G[1, 1, 0, 0, x] - (73*G[1, 1, 0, 1, x])/3 - 
         (73*G[1, 1, 1, 0, x])/3 + 65*G[1, 1, 1, 1, x] + 
         66*G[0, 0, 0, 0, 0, x] + 12*G[0, 0, 0, 0, 1, x] + 
         12*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 1, 1, x] - 
         12*G[0, 0, 1, 0, 0, x] - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
         10*G[0, 1, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 1, x] - 
         10*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] - 
         12*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] + 34*G[0, 1, 1, 1, 1, x] + 
         40*G[1, 0, 0, 0, 0, x] - 38*G[1, 0, 0, 0, 1, x] - 
         38*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 0, 0, x] - 14*G[1, 0, 1, 0, 1, x] - 
         14*G[1, 0, 1, 1, 0, x] + 50*G[1, 0, 1, 1, 1, x] + 
         12*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 0, 1, 0, x] + 58*G[1, 1, 0, 1, 1, x] - 
         16*G[1, 1, 1, 0, 0, x] + 42*G[1, 1, 1, 0, 1, x] + 
         42*G[1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, x] - Zeta[3]/18 + 
         13*Pi^2*Zeta[3] - (166*G[0, x]*Zeta[3])/3 + 27*G[1, x]*Zeta[3] - 
         (44*G[0, 0, x]*Zeta[3])/3 + (50*G[0, 1, x]*Zeta[3])/3 - 
         (58*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(4*Pi^2*G[1, 0, x] + 8*Pi^2*G[1, 1, x] + 
           24*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 
           24*G[1, 1, 1, 1, x] - 24*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (-1029109/3888 - (14015*Pi^2)/648 + (79*Pi^4)/432 - 
           (5824*G[0, x])/81 + (1937*Pi^2*G[0, x])/54 + (649*Pi^4*G[0, x])/
            360 + (55117*G[1, x])/324 + (1549*Pi^2*G[1, x])/54 + 
           (83*Pi^4*G[1, x])/45 - 22*Pi^2*G[0, 0, x] + (2096*G[0, 1, x])/27 - 
           (64*Pi^2*G[0, 1, x])/3 + (2096*G[1, 0, x])/27 - 
           (181*Pi^2*G[1, 0, x])/6 - (3956*G[1, 1, x])/27 - 
           (55*Pi^2*G[1, 1, x])/2 + (196*G[0, 0, 0, x])/3 - 
           (16*Pi^2*G[0, 0, 0, x])/3 - (196*G[0, 0, 1, x])/3 - 
           (28*Pi^2*G[0, 0, 1, x])/3 - (196*G[0, 1, 0, x])/3 - 
           (52*Pi^2*G[0, 1, 0, x])/3 - (130*G[0, 1, 1, x])/9 - 
           9*Pi^2*G[0, 1, 1, x] - 18*Pi^2*G[1, 0, 0, x] - (718*G[1, 0, 1, x])/
            9 - 3*Pi^2*G[1, 0, 1, x] - (718*G[1, 1, 0, x])/9 - 
           7*Pi^2*G[1, 1, 0, x] + (1514*G[1, 1, 1, x])/9 + 
           16*Pi^2*G[1, 1, 1, x] - (317*G[0, 0, 0, 0, x])/3 + 
           (151*G[0, 0, 0, 1, x])/3 + (151*G[0, 0, 1, 0, x])/3 + 
           5*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + (94*G[0, 1, 0, 1, x])/
            3 + (94*G[0, 1, 1, 0, x])/3 - (50*G[0, 1, 1, 1, x])/3 - 
           (166*G[1, 0, 0, 0, x])/3 + (166*G[1, 0, 0, 1, x])/3 + 
           (166*G[1, 0, 1, 0, x])/3 + (44*G[1, 0, 1, 1, x])/3 + 
           70*G[1, 1, 0, 1, x] + 70*G[1, 1, 1, 0, x] - (586*G[1, 1, 1, 1, x])/
            3 - 88*G[0, 0, 0, 0, 0, x] + 16*G[0, 0, 0, 0, 1, x] + 
           16*G[0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 1, 1, x] + 
           24*G[0, 0, 1, 0, 0, x] + 32*G[0, 0, 1, 0, 1, x] + 
           32*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
           4*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
           44*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
           16*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
           16*G[0, 1, 1, 1, 0, x] - 76*G[0, 1, 1, 1, 1, x] - 
           72*G[1, 0, 0, 0, 0, x] + 68*G[1, 0, 0, 0, 1, x] + 
           68*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
           56*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
           4*G[1, 0, 1, 1, 0, x] - 76*G[1, 0, 1, 1, 1, x] + 
           8*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
           48*G[1, 1, 0, 1, 0, x] - 116*G[1, 1, 0, 1, 1, x] + 
           56*G[1, 1, 1, 0, 0, x] - 124*G[1, 1, 1, 0, 1, x] - 
           124*G[1, 1, 1, 1, 0, x] + 160*G[1, 1, 1, 1, 1, x] - 
           (3670*Zeta[3])/27 - (11*Pi^2*Zeta[3])/3 + (545*G[0, x]*Zeta[3])/
            3 - (262*G[1, x]*Zeta[3])/9 + (200*G[0, 0, x]*Zeta[3])/3 - 
           (52*G[0, 1, x]*Zeta[3])/3 + (68*G[1, 0, x]*Zeta[3])/3 - 
           (200*G[1, 1, x]*Zeta[3])/3 - 26*Zeta[5]) + 
         RATIO[x]*((6229*Pi^2)/108 + (49*Pi^4)/1080 - (1991*Pi^2*G[0, x])/
            108 - (41*Pi^4*G[0, x])/36 - (2437*Pi^2*G[1, x])/108 - 
           (43*Pi^4*G[1, x])/90 + (6229*G[0, 0, x])/54 + (13*Pi^2*G[0, 0, x])/
            4 - (6229*G[0, 1, x])/54 + (41*Pi^2*G[0, 1, x])/36 - 
           (6229*G[1, 0, x])/54 + (25*Pi^2*G[1, 0, x])/4 + 
           (6229*G[1, 1, x])/54 + (601*Pi^2*G[1, 1, x])/36 - 
           89*G[0, 0, 0, x] - (9*Pi^2*G[0, 0, 0, x])/2 + (515*G[0, 0, 1, x])/
            18 - (4*Pi^2*G[0, 0, 1, x])/3 + (515*G[0, 1, 0, x])/18 + 
           (8*Pi^2*G[0, 1, 0, x])/3 + (286*G[0, 1, 1, x])/9 + 
           (7*Pi^2*G[0, 1, 1, x])/6 + 7*G[1, 0, 0, x] + 
           (37*Pi^2*G[1, 0, 0, x])/3 + (961*G[1, 0, 1, x])/18 + 
           (15*Pi^2*G[1, 0, 1, x])/2 + (961*G[1, 1, 0, x])/18 + 
           (19*Pi^2*G[1, 1, 0, x])/2 - (1024*G[1, 1, 1, x])/9 - 
           (4*Pi^2*G[1, 1, 1, x])/3 + (95*G[0, 0, 0, 0, x])/3 - 
           (10*G[0, 0, 0, 1, x])/3 - (10*G[0, 0, 1, 0, x])/3 + 
           (4*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
           6*G[0, 1, 1, 0, x] - (91*G[0, 1, 1, 1, x])/3 + 
           9*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
           (112*G[1, 0, 1, 1, x])/3 + 22*G[1, 1, 0, 0, x] - 
           (175*G[1, 1, 0, 1, x])/3 - (175*G[1, 1, 1, 0, x])/3 + 
           121*G[1, 1, 1, 1, x] + 66*G[0, 0, 0, 0, 0, x] + 
           12*G[0, 0, 0, 0, 1, x] + 12*G[0, 0, 0, 1, 0, x] - 
           32*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] - 
           8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] - 
           8*G[0, 0, 1, 1, 1, x] - 10*G[0, 1, 0, 0, 0, x] - 
           10*G[0, 1, 0, 0, 1, x] - 10*G[0, 1, 0, 1, 0, x] - 
           6*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] - 
           4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
           34*G[0, 1, 1, 1, 1, x] + 40*G[1, 0, 0, 0, 0, x] - 
           38*G[1, 0, 0, 0, 1, x] - 38*G[1, 0, 0, 1, 0, x] + 
           8*G[1, 0, 0, 1, 1, x] - 16*G[1, 0, 1, 0, 0, x] - 
           14*G[1, 0, 1, 0, 1, x] - 14*G[1, 0, 1, 1, 0, x] + 
           50*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] - 
           32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] + 
           58*G[1, 1, 0, 1, 1, x] - 16*G[1, 1, 1, 0, 0, x] + 
           42*G[1, 1, 1, 0, 1, x] + 42*G[1, 1, 1, 1, 0, x] - 
           52*G[1, 1, 1, 1, 1, x] + (389*Zeta[3])/18 + 13*Pi^2*Zeta[3] - 
           26*G[0, x]*Zeta[3] + (29*G[1, x]*Zeta[3])/3 - 
           (44*G[0, 0, x]*Zeta[3])/3 + (50*G[0, 1, x]*Zeta[3])/3 - 
           (58*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 - 
           8*Zeta[5]) - 8*Zeta[5]) - (49*Zeta[5])/3 + 23*G[0, x]*Zeta[5] - 
       11*G[1, x]*Zeta[5] + RATIO[x]*((8071*Pi^2)/81 - (4069*Pi^4)/6480 - 
         (4303*Pi^6)/30240 - (2993*Pi^2*G[0, x])/81 - (56*Pi^4*G[0, x])/135 - 
         (6227*Pi^2*G[1, x])/162 + (71*Pi^4*G[1, x])/216 + 
         (16142*G[0, 0, x])/81 + (2161*Pi^2*G[0, 0, x])/216 + 
         (761*Pi^4*G[0, 0, x])/720 - (16142*G[0, 1, x])/81 + 
         (55*Pi^2*G[0, 1, x])/24 + (227*Pi^4*G[0, 1, x])/720 - 
         (16142*G[1, 0, x])/81 + (2885*Pi^2*G[1, 0, x])/216 + 
         (463*Pi^4*G[1, 0, x])/720 + (16142*G[1, 1, x])/81 + 
         (1909*Pi^2*G[1, 1, x])/72 + (289*Pi^4*G[1, 1, x])/720 - 
         (3353*G[0, 0, 0, x])/18 - (187*Pi^2*G[0, 0, 0, x])/36 + 
         (1915*G[0, 0, 1, x])/27 + (107*Pi^2*G[0, 0, 1, x])/18 + 
         (1915*G[0, 1, 0, x])/27 + (67*Pi^2*G[0, 1, 0, x])/18 + 
         (2399*G[0, 1, 1, x])/54 - (55*Pi^2*G[0, 1, 1, x])/36 + 
         (71*G[1, 0, 0, x])/2 + (13*Pi^2*G[1, 0, 0, x])/18 + 
         (2156*G[1, 0, 1, x])/27 - (239*Pi^2*G[1, 0, 1, x])/36 + 
         (2156*G[1, 1, 0, x])/27 - (145*Pi^2*G[1, 1, 0, x])/12 - 
         (10541*G[1, 1, 1, x])/54 - (407*Pi^2*G[1, 1, 1, x])/18 + 
         (2065*G[0, 0, 0, 0, x])/18 + (103*Pi^2*G[0, 0, 0, 0, x])/6 - 
         (463*G[0, 0, 0, 1, x])/18 + (46*Pi^2*G[0, 0, 0, 1, x])/3 - 
         (463*G[0, 0, 1, 0, x])/18 + (41*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (26*G[0, 0, 1, 1, x])/9 + (17*Pi^2*G[0, 0, 1, 1, x])/3 - 
         38*G[0, 1, 0, 0, x] - (7*Pi^2*G[0, 1, 0, 0, x])/3 + 
         (169*G[0, 1, 0, 1, x])/18 - (4*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (169*G[0, 1, 1, 0, x])/18 - (5*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (247*G[0, 1, 1, 1, x])/6 + (Pi^2*G[0, 1, 1, 1, x])/2 + 
         (28*G[1, 0, 0, 0, x])/9 - (55*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (91*G[1, 0, 0, 1, x])/9 - (73*Pi^2*G[1, 0, 0, 1, x])/6 - 
         (91*G[1, 0, 1, 0, x])/9 - (33*Pi^2*G[1, 0, 1, 0, x])/2 - 
         (779*G[1, 0, 1, 1, x])/18 - 7*Pi^2*G[1, 0, 1, 1, x] + 
         (49*G[1, 1, 0, 0, x])/2 - 15*Pi^2*G[1, 1, 0, 0, x] - 
         (701*G[1, 1, 0, 1, x])/9 - (19*Pi^2*G[1, 1, 0, 1, x])/2 - 
         (701*G[1, 1, 1, 0, x])/9 - (73*Pi^2*G[1, 1, 1, 0, x])/6 + 
         (575*G[1, 1, 1, 1, x])/3 + (3*Pi^2*G[1, 1, 1, 1, x])/2 - 
         (149*G[0, 0, 0, 0, 0, x])/3 + 18*G[0, 0, 0, 0, 1, x] + 
         18*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 0, 1, 1, x])/3 + 
         26*G[0, 0, 1, 0, 0, x] - (68*G[0, 0, 1, 0, 1, x])/3 - 
         (68*G[0, 0, 1, 1, 0, x])/3 + (64*G[0, 0, 1, 1, 1, x])/3 + 
         (56*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 - 
         (32*G[0, 1, 0, 1, 0, x])/3 + (14*G[0, 1, 0, 1, 1, x])/3 - 
         4*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + (97*G[0, 1, 1, 1, 1, x])/3 + 
         (14*G[1, 0, 0, 0, 0, x])/3 - (41*G[1, 0, 0, 0, 1, x])/3 - 
         (41*G[1, 0, 0, 1, 0, x])/3 + (38*G[1, 0, 0, 1, 1, x])/3 - 
         13*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] + (76*G[1, 0, 1, 1, 1, x])/3 - 
         30*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + (151*G[1, 1, 0, 1, 1, x])/3 - 
         28*G[1, 1, 1, 0, 0, x] + (259*G[1, 1, 1, 0, 1, x])/3 + 
         (259*G[1, 1, 1, 1, 0, x])/3 - (622*G[1, 1, 1, 1, 1, x])/3 - 
         14*G[0, 0, 0, 0, 0, 0, x] - 52*G[0, 0, 0, 0, 0, 1, x] - 
         52*G[0, 0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 0, 1, 0, 0, x] - 16*G[0, 0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 0, 1, 1, 0, x] + 48*G[0, 0, 0, 1, 1, 1, x] + 
         38*G[0, 0, 1, 0, 0, 0, x] - 26*G[0, 0, 1, 0, 0, 1, x] - 
         26*G[0, 0, 1, 0, 1, 0, x] + 34*G[0, 0, 1, 0, 1, 1, x] + 
         10*G[0, 0, 1, 1, 0, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 1, 0, x] + 10*G[0, 0, 1, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 1, x] + 
         8*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, 1, 1, x] + 
         6*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 0, 1, x] + 
         4*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, 0, x] + 8*G[0, 1, 1, 0, 0, 1, x] + 
         8*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 1, 0, x] - 30*G[0, 1, 1, 1, 1, 1, x] - 
         70*G[1, 0, 0, 0, 0, 0, x] + 30*G[1, 0, 0, 0, 0, 1, x] + 
         30*G[1, 0, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 0, 1, 1, x] + 
         12*G[1, 0, 0, 1, 0, 0, x] + 26*G[1, 0, 0, 1, 0, 1, x] + 
         26*G[1, 0, 0, 1, 1, 0, x] - 34*G[1, 0, 0, 1, 1, 1, x] - 
         22*G[1, 0, 1, 0, 0, 0, x] + 38*G[1, 0, 1, 0, 0, 1, x] + 
         38*G[1, 0, 1, 0, 1, 0, x] - 24*G[1, 0, 1, 0, 1, 1, x] + 
         6*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 1, 0, x] - 58*G[1, 0, 1, 1, 1, 1, x] - 
         58*G[1, 1, 0, 0, 0, 0, x] + 46*G[1, 1, 0, 0, 0, 1, x] + 
         46*G[1, 1, 0, 0, 1, 0, x] - 14*G[1, 1, 0, 0, 1, 1, x] + 
         16*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
         16*G[1, 1, 0, 1, 1, 0, x] - 74*G[1, 1, 0, 1, 1, 1, x] - 
         22*G[1, 1, 1, 0, 0, 0, x] + 38*G[1, 1, 1, 0, 0, 1, x] + 
         38*G[1, 1, 1, 0, 1, 0, x] - 80*G[1, 1, 1, 0, 1, 1, x] + 
         14*G[1, 1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 1, 0, 1, x] - 
         56*G[1, 1, 1, 1, 1, 0, x] + 108*G[1, 1, 1, 1, 1, 1, x] + 
         (1913*Zeta[3])/54 - (194*Pi^2*Zeta[3])/9 - (487*G[0, x]*Zeta[3])/9 - 
         (82*Pi^2*G[0, x]*Zeta[3])/3 + (286*G[1, x]*Zeta[3])/9 + 
         (47*Pi^2*G[1, x]*Zeta[3])/6 - (322*G[0, 0, x]*Zeta[3])/9 + 
         (466*G[0, 1, x]*Zeta[3])/9 + (658*G[1, 0, x]*Zeta[3])/9 - 
         (616*G[1, 1, x]*Zeta[3])/9 - (142*G[0, 0, 0, x]*Zeta[3])/3 - 
         6*G[0, 0, 1, x]*Zeta[3] + 20*G[0, 1, 0, x]*Zeta[3] - 
         (98*G[0, 1, 1, x]*Zeta[3])/3 + (202*G[1, 0, 0, x]*Zeta[3])/3 - 
         20*G[1, 0, 1, x]*Zeta[3] + 8*G[1, 1, 0, x]*Zeta[3] + 
         (74*G[1, 1, 1, x]*Zeta[3])/3 - (10*Zeta[3]^2)/3 + (5*Zeta[5])/3 + 
         23*G[0, x]*Zeta[5] - 11*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (-23550685/46656 - (13727*Pi^2)/2592 - (1237*Pi^4)/3240 + 
         (7831*Pi^6)/30240 - (14576*G[0, x])/243 + (2906*Pi^2*G[0, x])/81 + 
         (71*Pi^4*G[0, x])/144 + (420775*G[1, x])/1296 + 
         (12079*Pi^2*G[1, x])/648 - (631*Pi^4*G[1, x])/432 - 
         (545*Pi^2*G[0, 0, x])/18 - (259*Pi^4*G[0, 0, x])/180 + 
         (5824*G[0, 1, x])/81 - (3097*Pi^2*G[0, 1, x])/108 - 
         (311*Pi^4*G[0, 1, x])/360 + (5824*G[1, 0, x])/81 - 
         (1937*Pi^2*G[1, 0, x])/54 - (787*Pi^4*G[1, 0, x])/360 - 
         (78413*G[1, 1, x])/324 - (688*Pi^2*G[1, 1, x])/27 - 
         (227*Pi^4*G[1, 1, x])/120 + (592*G[0, 0, 0, x])/9 + 
         (146*Pi^2*G[0, 0, 0, x])/9 - (592*G[0, 0, 1, x])/9 + 
         (259*Pi^2*G[0, 0, 1, x])/36 - (592*G[0, 1, 0, x])/9 + 
         (317*Pi^2*G[0, 1, 0, x])/18 - (320*G[0, 1, 1, x])/27 + 
         (851*Pi^2*G[0, 1, 1, x])/36 + (41*Pi^2*G[1, 0, 0, x])/2 - 
         (2096*G[1, 0, 1, x])/27 + (247*Pi^2*G[1, 0, 1, x])/12 - 
         (2096*G[1, 1, 0, x])/27 + (181*Pi^2*G[1, 1, 0, x])/6 + 
         (6052*G[1, 1, 1, x])/27 + 25*Pi^2*G[1, 1, 1, x] - 
         (271*G[0, 0, 0, 0, x])/2 - (34*Pi^2*G[0, 0, 0, 0, x])/3 + 
         (421*G[0, 0, 0, 1, x])/6 - (16*Pi^2*G[0, 0, 0, 1, x])/3 + 
         (421*G[0, 0, 1, 0, x])/6 - 2*Pi^2*G[0, 0, 1, 0, x] - 
         (29*G[0, 0, 1, 1, x])/6 + (4*Pi^2*G[0, 0, 1, 1, x])/3 + 
         24*G[0, 1, 0, 0, x] + 16*Pi^2*G[0, 1, 0, 0, x] + 
         (124*G[0, 1, 0, 1, x])/3 + (58*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (124*G[0, 1, 1, 0, x])/3 + 24*Pi^2*G[0, 1, 1, 0, x] - 
         (242*G[0, 1, 1, 1, x])/9 + 11*Pi^2*G[0, 1, 1, 1, x] - 
         (196*G[1, 0, 0, 0, x])/3 + (19*Pi^2*G[1, 0, 0, 0, x])/3 + 
         (196*G[1, 0, 0, 1, x])/3 + (11*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (196*G[1, 0, 1, 0, x])/3 + (49*Pi^2*G[1, 0, 1, 0, x])/3 + 
         (130*G[1, 0, 1, 1, x])/9 + (8*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (52*Pi^2*G[1, 1, 0, 0, x])/3 + (718*G[1, 1, 0, 1, x])/9 - 
         (19*Pi^2*G[1, 1, 0, 1, x])/3 + (718*G[1, 1, 1, 0, x])/9 - 
         Pi^2*G[1, 1, 1, 0, x] - 248*G[1, 1, 1, 1, x] - 
         25*Pi^2*G[1, 1, 1, 1, x] + (313*G[0, 0, 0, 0, 0, x])/2 - 
         (305*G[0, 0, 0, 0, 1, x])/6 - (305*G[0, 0, 0, 1, 0, x])/6 + 
         G[0, 0, 0, 1, 1, x]/2 - 48*G[0, 0, 1, 0, 0, x] - 
         (7*G[0, 0, 1, 0, 1, x])/3 - (7*G[0, 0, 1, 1, 0, x])/3 - 
         (8*G[0, 0, 1, 1, 1, x])/3 + (23*G[0, 1, 0, 0, 0, x])/6 - 
         (167*G[0, 1, 0, 0, 1, x])/6 - (167*G[0, 1, 0, 1, 0, x])/6 - 
         (7*G[0, 1, 0, 1, 1, x])/2 + 12*G[0, 1, 1, 0, 0, x] - 
         (130*G[0, 1, 1, 0, 1, x])/3 - (130*G[0, 1, 1, 1, 0, x])/3 + 
         60*G[0, 1, 1, 1, 1, x] + (607*G[1, 0, 0, 0, 0, x])/6 - 
         (275*G[1, 0, 0, 0, 1, x])/6 - (275*G[1, 0, 0, 1, 0, x])/6 - 
         (19*G[1, 0, 0, 1, 1, x])/2 - 24*G[1, 0, 1, 0, 0, x] - 
         (94*G[1, 0, 1, 0, 1, x])/3 - (94*G[1, 0, 1, 1, 0, x])/3 + 
         (50*G[1, 0, 1, 1, 1, x])/3 + (166*G[1, 1, 0, 0, 0, x])/3 - 
         (166*G[1, 1, 0, 0, 1, x])/3 - (166*G[1, 1, 0, 1, 0, x])/3 - 
         (44*G[1, 1, 0, 1, 1, x])/3 - 70*G[1, 1, 1, 0, 1, x] - 
         70*G[1, 1, 1, 1, 0, x] + (796*G[1, 1, 1, 1, 1, x])/3 + 
         52*G[0, 0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 0, 1, x] + 
         36*G[0, 0, 0, 0, 1, 0, x] - 52*G[0, 0, 0, 0, 1, 1, x] - 
         8*G[0, 0, 0, 1, 0, 0, x] - 8*G[0, 0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 0, 1, 1, 0, x] - 32*G[0, 0, 0, 1, 1, 1, x] - 
         20*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, 1, 0, x] - 28*G[0, 0, 1, 0, 1, 1, x] - 
         24*G[0, 0, 1, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
         40*G[0, 1, 0, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 0, 1, x] - 
         36*G[0, 1, 0, 0, 1, 0, x] - 8*G[0, 1, 0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 1, 0, 1, x] - 44*G[0, 1, 0, 1, 1, 0, x] + 
         56*G[0, 1, 0, 1, 1, 1, x] + 40*G[0, 1, 1, 0, 0, 0, x] - 
         56*G[0, 1, 1, 0, 0, 1, x] - 56*G[0, 1, 1, 0, 1, 0, x] + 
         40*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 1, 0, x] + 
         88*G[0, 1, 1, 1, 1, 1, x] + 112*G[1, 0, 0, 0, 0, 0, x] - 
         40*G[1, 0, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 0, 1, 0, x] - 
         28*G[1, 0, 0, 0, 1, 1, x] - 56*G[1, 0, 0, 1, 0, 0, x] - 
         12*G[1, 0, 0, 1, 0, 1, x] - 12*G[1, 0, 0, 1, 1, 0, x] + 
         20*G[1, 0, 0, 1, 1, 1, x] - 16*G[1, 0, 1, 0, 0, 0, x] - 
         40*G[1, 0, 1, 0, 0, 1, x] - 40*G[1, 0, 1, 0, 1, 0, x] + 
         36*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 0, 0, x] + 
         4*G[1, 0, 1, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 1, 0, x] + 
         72*G[1, 0, 1, 1, 1, 1, x] + 72*G[1, 1, 0, 0, 0, 0, x] - 
         80*G[1, 1, 0, 0, 0, 1, x] - 80*G[1, 1, 0, 0, 1, 0, x] + 
         32*G[1, 1, 0, 0, 1, 1, x] - 72*G[1, 1, 0, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, 0, 1, x] + 24*G[1, 1, 0, 1, 1, 0, x] + 
         92*G[1, 1, 0, 1, 1, 1, x] - 20*G[1, 1, 1, 0, 0, 0, x] - 
         36*G[1, 1, 1, 0, 0, 1, x] - 36*G[1, 1, 1, 0, 1, 0, x] + 
         160*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
         180*G[1, 1, 1, 1, 0, 1, x] + 180*G[1, 1, 1, 1, 1, 0, x] - 
         340*G[1, 1, 1, 1, 1, 1, x] - (14843*Zeta[3])/324 + 
         (287*Pi^2*Zeta[3])/6 + (11969*G[0, x]*Zeta[3])/54 + 
         25*Pi^2*G[0, x]*Zeta[3] - (356*G[1, x]*Zeta[3])/9 - 
         (11*Pi^2*G[1, x]*Zeta[3])/3 - (419*G[0, 0, x]*Zeta[3])/6 - 
         (769*G[0, 1, x]*Zeta[3])/6 - (1063*G[1, 0, x]*Zeta[3])/6 + 
         (1660*G[1, 1, x]*Zeta[3])/9 - (20*G[0, 0, 0, x]*Zeta[3])/3 - 
         4*G[0, 0, 1, x]*Zeta[3] - 60*G[0, 1, 0, x]*Zeta[3] + 
         (52*G[0, 1, 1, x]*Zeta[3])/3 - (260*G[1, 0, 0, x]*Zeta[3])/3 + 
         60*G[1, 0, 1, x]*Zeta[3] + (212*G[1, 1, 1, x]*Zeta[3])/3 + 
         (787*Zeta[3]^2)/9 - (613*Zeta[5])/5 - 50*G[0, x]*Zeta[5] + 
         72*G[1, x]*Zeta[5]))) + ((-14*Pi^2)/3 - I*Pi^3 - (13*Pi^4)/30 + 
     24*G[0, x] - (12*I)*Pi*G[0, x] + (8*Pi^2*G[0, x])/3 - 
     (2*I)*Pi^3*G[0, x] - 24*G[1, x] + (12*I)*Pi*G[1, x] + 
     (4*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] - 24*G[0, 0, x] - 
     (6*I)*Pi*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 + 6*G[0, 1, x] + 
     (6*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 + 6*G[1, 0, x] + 
     (6*I)*Pi*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] - 
     (6*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 4*G[0, 0, 0, x] + 
     8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
     12*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - 14*G[1, 0, 1, x] + 
     (12*I)*Pi*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + 
     6*G[1, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, x] - 20*G[0, 0, 0, 0, x] + 
     2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] - 
     2*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
     8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
     6*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
     8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
     (-3 + (4*I)*Pi + 4*G[0, x] + 2*G[1, x])*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] - (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     ((12*I)*Pi*G[1, x] + 12*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(-Pi^2 + 2*G[0, x] - 2*G[1, x] - 2*G[0, 0, x] + 
       2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
       (-25/2 + (12*I)*Pi + (37*Pi^2)/6 + 12*G[0, x] - (12*I)*Pi*G[0, x] + 
         9*G[1, x] - (12*I)*Pi*G[1, x] - 12*G[0, 0, x] - 12*G[0, 1, x] - 
         12*G[1, 0, x] - 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x])*
        RATIO[x]) + 20*Zeta[3] + (12*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 
     8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(-511/16 - (13*Pi^2)/12 - 
       (149*Pi^4)/72 + (8*I)*Pi^3*G[0, x] + (93*G[1, x])/4 - 
       (32*I)*Pi*G[1, x] + (Pi^2*G[1, x])/2 + ((2*I)/3)*Pi^3*G[1, x] + 
       (32*Pi^2*G[0, 0, x])/3 - 32*G[0, 1, x] - (38*Pi^2*G[0, 1, x])/3 - 
       32*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/3 - 25*G[1, 1, x] + 
       (24*I)*Pi*G[1, 1, x] + (37*Pi^2*G[1, 1, x])/3 + 24*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] + 24*G[1, 0, 1, x] - (24*I)*Pi*G[1, 0, 1, x] + 
       24*G[1, 1, 0, x] - (24*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
       (24*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
       16*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 
       8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
       24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 
       24*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, x] + 15*Zeta[3] - (32*I)*Pi*Zeta[3] - 
       12*G[1, x]*Zeta[3]) + RATIO[x]*(-18*Pi^2 - (13*Pi^4)/30 + 
       (8*Pi^2*G[0, x])/3 - (2*I)*Pi^3*G[0, x] + (19*Pi^2*G[1, x])/3 - 
       (4*I)*Pi^3*G[1, x] - 36*G[0, 0, x] - (16*Pi^2*G[0, 0, x])/3 + 
       36*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 + 36*G[1, 0, x] + 
       (7*Pi^2*G[1, 0, x])/3 - 36*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 + 
       4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
       8*G[0, 1, 1, x] + 14*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - 
       20*G[1, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, x] - 20*G[1, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 0, x] + 26*G[1, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, x] - 
       20*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
       6*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 
       10*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 
       6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 
       22*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 
       16*G[1, 1, 1, 1, x] - 12*Zeta[3] + (12*I)*Pi*Zeta[3] - 
       20*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(-3*Pi^2 + (3*I)*Pi^3 + 6*G[0, x] - (6*I)*Pi*G[0, x] + 
       3*Pi^2*G[0, x] - 6*G[1, x] + (6*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] - 
       18*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] - 
       (6*I)*Pi*G[0, 1, x] + 8*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + 
       2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
       8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
       8*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x] + (-3*Pi^2 + (3*I)*Pi^3 + 3*Pi^2*G[0, x] + 
         2*Pi^2*G[1, x] - 6*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 6*G[0, 1, x] - 
         (6*I)*Pi*G[0, 1, x] + 6*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
         6*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 18*G[0, 0, 0, x] - 
         8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
         8*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (-93/4 + (32*I)*Pi - Pi^2/2 - ((2*I)/3)*Pi^3 + 32*G[0, x] - 
         (2*Pi^2*G[0, x])/3 + 25*G[1, x] - (24*I)*Pi*G[1, x] - 
         (37*Pi^2*G[1, x])/3 - 24*G[0, 1, x] + (24*I)*Pi*G[0, 1, x] - 
         24*G[1, 0, x] + (24*I)*Pi*G[1, 0, x] - 18*G[1, 1, x] + 
         (24*I)*Pi*G[1, 1, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         24*G[0, 1, 1, x] + 24*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 
         24*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 12*Zeta[3])) + 
     e*((12*I)*Pi + (23*Pi^2)/12 + ((53*I)/12)*Pi^3 - (149*Pi^4)/180 + 
       ((17*I)/10)*Pi^5 + 108*G[0, x] - (78*I)*Pi*G[0, x] + 
       (75*Pi^2*G[0, x])/4 + ((11*I)/2)*Pi^3*G[0, x] + (Pi^4*G[0, x])/5 - 
       96*G[1, x] + ((133*I)/2)*Pi*G[1, x] + (13*Pi^2*G[1, x])/6 + 
       (I/2)*Pi^3*G[1, x] + (Pi^4*G[1, x])/2 - (241*G[0, 0, x])/2 + 
       ((3*I)/2)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/2 + 
       (I/2)*Pi^3*G[0, 0, x] - (29*G[0, 1, x])/2 + (57*I)*Pi*G[0, 1, x] - 
       (77*Pi^2*G[0, 1, x])/6 + ((17*I)/2)*Pi^3*G[0, 1, x] - 
       (29*G[1, 0, x])/2 + ((3*I)/2)*Pi*G[1, 0, x] - (21*Pi^2*G[1, 0, x])/2 + 
       ((35*I)/2)*Pi^3*G[1, 0, x] + 135*G[1, 1, x] - 
       ((123*I)/2)*Pi*G[1, 1, x] - (29*Pi^2*G[1, 1, x])/3 + 
       ((7*I)/2)*Pi^3*G[1, 1, x] + 63*G[0, 0, 0, x] + 
       (18*I)*Pi*G[0, 0, 0, x] + (37*Pi^2*G[0, 0, 0, x])/6 + 
       (27*G[0, 0, 1, x])/2 + (6*I)*Pi*G[0, 0, 1, x] + 
       16*Pi^2*G[0, 0, 1, x] + (27*G[0, 1, 0, x])/2 - 
       (12*I)*Pi*G[0, 1, 0, x] + (34*Pi^2*G[0, 1, 0, x])/3 + 
       (57*G[0, 1, 1, x])/2 - (24*I)*Pi*G[0, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, x])/2 + 2*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 0, x] + 
       (58*Pi^2*G[1, 0, 0, x])/3 - (31*G[1, 0, 1, x])/2 - 
       (6*I)*Pi*G[1, 0, 1, x] - (19*Pi^2*G[1, 0, 1, x])/2 - 
       (31*G[1, 1, 0, x])/2 - (12*I)*Pi*G[1, 1, 0, x] - 
       (101*Pi^2*G[1, 1, 0, x])/6 - 81*G[1, 1, 1, x] + 
       (36*I)*Pi*G[1, 1, 1, x] - 3*Pi^2*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] - 
       (6*I)*Pi*G[0, 0, 0, 0, x] - 41*G[0, 0, 0, 1, x] + 
       (12*I)*Pi*G[0, 0, 0, 1, x] - 41*G[0, 0, 1, 0, x] + 
       (6*I)*Pi*G[0, 0, 1, 0, x] + 37*G[0, 0, 1, 1, x] - 
       65*G[0, 1, 0, 0, x] + (24*I)*Pi*G[0, 1, 0, 0, x] + 
       43*G[0, 1, 0, 1, x] - (42*I)*Pi*G[0, 1, 0, 1, x] + 
       43*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, x] + (18*I)*Pi*G[0, 1, 1, 1, x] - 
       47*G[1, 0, 0, 0, x] + (42*I)*Pi*G[1, 0, 0, 0, x] + 
       17*G[1, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 1, x] + 
       17*G[1, 0, 1, 0, x] - (54*I)*Pi*G[1, 0, 1, 0, x] + 
       18*G[1, 0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] + 
       30*G[1, 1, 0, 1, x] - (42*I)*Pi*G[1, 1, 0, 1, x] + 
       30*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
       (54*I)*Pi*G[1, 1, 1, 1, x] + 66*G[0, 0, 0, 0, 0, x] + 
       16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] - 
       18*G[0, 0, 0, 1, 1, x] + 36*G[0, 0, 1, 0, 0, x] - 
       44*G[0, 0, 1, 0, 1, x] - 44*G[0, 0, 1, 1, 0, x] + 
       24*G[0, 0, 1, 1, 1, x] + 56*G[0, 1, 0, 0, 0, x] - 
       32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] - 
       44*G[0, 1, 0, 1, 1, x] - 22*G[0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
       70*G[0, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, x] - 
       26*G[1, 0, 0, 0, 1, x] - 26*G[1, 0, 0, 1, 0, x] + 
       10*G[1, 0, 0, 1, 1, x] - 76*G[1, 0, 1, 0, 0, x] - 
       6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] - 
       18*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
       18*G[1, 1, 0, 1, 1, x] - 38*G[1, 1, 1, 0, 0, x] + 
       54*G[1, 1, 1, 0, 1, x] + 54*G[1, 1, 1, 1, 0, x] + 
       64*G[1, 1, 1, 1, 1, x] + (-5/2 + ((10*I)/3)*Pi + (10*G[0, x])/3 + 
         (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
       (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + 
       (((73*I)/2)*Pi*G[1, x] - (22*Pi^2*G[1, x])/3 + ((7*I)/3)*Pi^3*
          G[1, x] + (12*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - 
         2*Pi^2*G[1, 0, x] + (73*G[1, 1, x])/2 - (44*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/3 + (6*I)*Pi*G[0, 0, 1, x] - 
         (6*I)*Pi*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, x] - 
         74*G[1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
         6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + 
         16*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + Log[mu2/s]^3*
        ((-4*Pi^2)/3 + (8*G[0, x])/3 - (8*G[1, x])/3 - (8*G[0, 0, x])/3 + 
         (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3 + 
         (-91/6 + (12*I)*Pi + (56*Pi^2)/9 + 12*G[0, x] - (12*I)*Pi*G[0, x] + 
           10*G[1, x] - ((40*I)/3)*Pi*G[1, x] - 12*G[0, 0, x] - 
           (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 - (20*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + 
           (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*
          RATIO[x]) + (147*Zeta[3])/2 + (48*I)*Pi*Zeta[3] + 50*Pi^2*Zeta[3] - 
       (154*G[0, x]*Zeta[3])/3 - (96*I)*Pi*G[0, x]*Zeta[3] + 
       (136*G[1, x]*Zeta[3])/3 - (48*I)*Pi*G[1, x]*Zeta[3] + 
       (136*G[0, 0, x]*Zeta[3])/3 - (82*G[0, 1, x]*Zeta[3])/3 - 
       (46*G[1, 0, x]*Zeta[3])/3 + (142*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(I*Pi - 5*Pi^2 + ((9*I)/2)*Pi^3 + 12*G[0, x] - 
         (9*I)*Pi*G[0, x] + (11*Pi^2*G[0, x])/2 - 11*G[1, x] + 
         (9*I)*Pi*G[1, x] + 4*Pi^2*G[1, x] - 30*G[0, 0, x] + 
         (9*I)*Pi*G[0, 0, x] + 13*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] + 
         13*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] + 4*G[1, 1, x] + 
         (9*I)*Pi*G[1, 1, x] + 31*G[0, 0, 0, x] - 14*G[0, 0, 1, x] - 
         14*G[0, 1, 0, x] - 3*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - 
         5*G[1, 0, 1, x] - 5*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + 
         ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
         RATIO[x]*(-5*Pi^2 + ((9*I)/2)*Pi^3 + (11*Pi^2*G[0, x])/2 + 
           4*Pi^2*G[1, x] - 10*G[0, 0, x] + (9*I)*Pi*G[0, 0, x] + 
           10*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] + 10*G[1, 0, x] - 
           (9*I)*Pi*G[1, 0, x] - 10*G[1, 1, x] + (9*I)*Pi*G[1, 1, x] + 
           31*G[0, 0, 0, x] - 14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] - 
           3*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - 5*G[1, 0, 1, x] - 
           5*G[1, 1, 0, x] + 22*G[1, 1, 1, x] - 2*Zeta[3]) - 2*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(-205/4 + (48*I)*Pi - (2*I)*Pi^3 + 48*G[0, x] - 
           (10*Pi^2*G[0, x])/3 + (91*G[1, x])/2 - (36*I)*Pi*G[1, x] - 
           (56*Pi^2*G[1, x])/3 - 36*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - 
           36*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] - 30*G[1, 1, x] + 
           (40*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 40*G[0, 0, 1, x] + 
           40*G[0, 1, 0, x] + 32*G[0, 1, 1, x] + 36*G[1, 0, 0, x] + 
           40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
           (62*Zeta[3])/3)) + Log[mu2/s]*((3*I)*Pi - (47*Pi^2)/6 - 
         (I/2)*Pi^3 - (13*Pi^4)/15 + 57*G[0, x] - (36*I)*Pi*G[0, x] + 
         (59*Pi^2*G[0, x])/6 - (7*I)*Pi^3*G[0, x] - 54*G[1, x] + 
         (28*I)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 - (11*I)*Pi^3*G[1, x] - 
         75*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - (50*Pi^2*G[0, 0, x])/3 + 
         15*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] - (25*Pi^2*G[0, 1, x])/3 + 
         15*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/3 + 
         35*G[1, 1, x] - (15*I)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 + 
         47*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, x] + 10*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 
         27*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] - 
         41*G[1, 0, 1, x] + (30*I)*Pi*G[1, 0, 1, x] - 41*G[1, 1, 0, x] + 
         (30*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 1, x] - 88*G[0, 0, 0, 0, x] + 
         14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 
         34*G[0, 1, 0, 1, x] + 34*G[0, 1, 1, 0, x] - 28*G[0, 1, 1, 1, x] - 
         28*G[1, 0, 0, 0, x] + 28*G[1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] + 56*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
         ((30*I)*Pi*G[1, x] + 6*Pi^2*G[1, x] - (6*I)*Pi*G[0, 1, x] - 
           (6*I)*Pi*G[1, 0, x] + 30*G[1, 1, x] - (14*I)*Pi*G[1, 1, x] - 
           6*G[0, 1, 1, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
           12*G[1, 1, 1, x])*RATIO[x^(-1)] + 34*Zeta[3] + (30*I)*Pi*Zeta[3] - 
         34*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (-895/8 + (64*I)*Pi - (17*Pi^2)/12 - (4*I)*Pi^3 - (257*Pi^4)/36 + 
           64*G[0, x] - 8*Pi^2*G[0, x] + (26*I)*Pi^3*G[0, x] + 
           (205*G[1, x])/2 - (96*I)*Pi*G[1, x] + (4*I)*Pi^3*G[1, x] + 
           (106*Pi^2*G[0, 0, x])/3 - 96*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 
           32*Pi^2*G[0, 1, x] - 96*G[1, 0, x] + (20*Pi^2*G[1, 0, x])/3 - 
           91*G[1, 1, x] + (72*I)*Pi*G[1, 1, x] + (112*Pi^2*G[1, 1, x])/3 - 
           12*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
           (32*I)*Pi*G[0, 1, 1, x] + 72*G[1, 0, 1, x] - 
           (64*I)*Pi*G[1, 0, 1, x] + 72*G[1, 1, 0, x] - 
           (72*I)*Pi*G[1, 1, 0, x] + 60*G[1, 1, 1, x] - 
           (80*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 
           60*G[0, 0, 0, 1, x] - 60*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 
           48*G[0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, x] - 32*G[0, 1, 1, 0, x] + 
           8*G[1, 0, 0, 0, x] - 80*G[1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, x] - 
           64*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] - 80*G[1, 1, 0, 1, x] - 
           80*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 56*Zeta[3] - 
           ((284*I)/3)*Pi*Zeta[3] - (92*G[0, x]*Zeta[3])/3 - 
           (124*G[1, x]*Zeta[3])/3) + RATIO[x]*((-75*Pi^2)/2 + 
           ((3*I)/2)*Pi^3 - (13*Pi^4)/15 + (59*Pi^2*G[0, x])/6 - 
           (7*I)*Pi^3*G[0, x] + (50*Pi^2*G[1, x])/3 - (11*I)*Pi^3*G[1, x] - 
           75*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - (50*Pi^2*G[0, 0, x])/3 + 
           75*G[0, 1, x] - (3*I)*Pi*G[0, 1, x] - (25*Pi^2*G[0, 1, x])/3 + 
           75*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/3 - 
           75*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 + 
           29*G[0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] + 
           (6*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
           (6*I)*Pi*G[0, 1, 0, x] - 17*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] - 47*G[1, 0, 1, x] + 
           (30*I)*Pi*G[1, 0, 1, x] - 47*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] + 70*G[1, 1, 1, x] - 
           (36*I)*Pi*G[1, 1, 1, x] - 88*G[0, 0, 0, 0, x] + 
           14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 
           34*G[0, 1, 0, 1, x] + 34*G[0, 1, 1, 0, x] - 28*G[0, 1, 1, 1, x] - 
           28*G[1, 0, 0, 0, x] + 28*G[1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, x] + 
           12*G[1, 0, 1, 1, x] + 56*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] - 30*Zeta[3] + 
           (30*I)*Pi*Zeta[3] - 34*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(-4205/32 - (71*Pi^2)/16 - (8*I)*Pi^3 - 
         (7*Pi^4)/120 - ((89*I)/15)*Pi^5 + (30*I)*Pi*G[0, x] - 
         (68*Pi^2*G[0, x])/3 - (74*Pi^4*G[0, x])/15 + (895*G[1, x])/8 - 
         (64*I)*Pi*G[1, x] + (17*Pi^2*G[1, x])/12 + (4*I)*Pi^3*G[1, x] + 
         (257*Pi^4*G[1, x])/36 + 30*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/2 - (8*I)*Pi^3*G[0, 0, x] - 64*G[0, 1, x] - 
         (32*I)*Pi*G[0, 1, x] + (9*Pi^2*G[0, 1, x])/2 - 
         ((130*I)/3)*Pi^3*G[0, 1, x] - 64*G[1, 0, x] + 8*Pi^2*G[1, 0, x] - 
         (26*I)*Pi^3*G[1, 0, x] - (205*G[1, 1, x])/2 + (96*I)*Pi*G[1, 1, x] - 
         (4*I)*Pi^3*G[1, 1, x] - 20*G[0, 0, 0, x] - 34*Pi^2*G[0, 0, 0, x] + 
         32*G[0, 0, 1, x] + ((9*I)/2)*Pi*G[0, 0, 1, x] - 
         64*Pi^2*G[0, 0, 1, x] + 32*G[0, 1, 0, x] + 10*Pi^2*G[0, 1, 0, x] + 
         32*G[0, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, x] + 24*Pi^2*G[0, 1, 1, x] - 
         (106*Pi^2*G[1, 0, 0, x])/3 + 96*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] + 32*Pi^2*G[1, 0, 1, x] + 96*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/3 + 91*G[1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, x] - (112*Pi^2*G[1, 1, 1, x])/3 - 
         (33*G[0, 0, 0, 0, x])/2 + (12*I)*Pi*G[0, 0, 0, 0, x] + 
         (57*G[0, 0, 0, 1, x])/2 - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (57*G[0, 0, 1, 0, x])/2 + (36*I)*Pi*G[0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         24*G[0, 1, 0, 0, x] - (84*I)*Pi*G[0, 1, 0, 0, x] - 
         36*G[0, 1, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] - 
         36*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] - 
         (88*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
         48*G[1, 0, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, 1, x] - 
         72*G[1, 1, 0, 1, x] + (64*I)*Pi*G[1, 1, 0, 1, x] - 
         72*G[1, 1, 1, 0, x] + (72*I)*Pi*G[1, 1, 1, 0, x] - 
         60*G[1, 1, 1, 1, x] + (80*I)*Pi*G[1, 1, 1, 1, x] - 
         96*G[0, 0, 0, 0, 0, x] + 28*G[0, 0, 0, 0, 1, x] + 
         28*G[0, 0, 0, 1, 0, x] + 20*G[0, 0, 0, 1, 1, x] - 
         12*G[0, 0, 1, 0, 0, x] + 108*G[0, 0, 1, 0, 1, x] + 
         108*G[0, 0, 1, 1, 0, x] - 104*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] + 64*G[0, 1, 0, 1, 1, x] + 
         88*G[0, 1, 1, 0, 0, x] - 56*G[0, 1, 1, 0, 1, x] - 
         56*G[0, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, x] - 
         80*G[1, 0, 0, 0, 0, x] + 60*G[1, 0, 0, 0, 1, x] + 
         60*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] + 
         48*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] - 8*G[1, 1, 0, 0, 0, x] + 
         80*G[1, 1, 0, 0, 1, x] + 80*G[1, 1, 0, 1, 0, x] + 
         64*G[1, 1, 0, 1, 1, x] + 72*G[1, 1, 1, 0, 0, x] + 
         80*G[1, 1, 1, 0, 1, x] + 80*G[1, 1, 1, 1, 0, x] + 
         40*G[1, 1, 1, 1, 1, x] + (484*Zeta[3])/3 - ((15*I)/2)*Pi*Zeta[3] - 
         (1006*Pi^2*Zeta[3])/9 + (9*G[0, x]*Zeta[3])/2 + 
         (264*I)*Pi*G[0, x]*Zeta[3] - 56*G[1, x]*Zeta[3] + 
         ((284*I)/3)*Pi*G[1, x]*Zeta[3] + 92*G[0, 0, x]*Zeta[3] + 
         (164*G[0, 1, x]*Zeta[3])/3 + (92*G[1, 0, x]*Zeta[3])/3 + 
         (124*G[1, 1, x]*Zeta[3])/3 - 162*Zeta[5]) + 
       RATIO[x]*((-295*Pi^2)/4 - ((21*I)/4)*Pi^3 - (29*Pi^4)/60 + 
         ((17*I)/10)*Pi^5 + (437*Pi^2*G[0, x])/12 + (3*I)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/5 + (329*Pi^2*G[1, x])/6 - (12*I)*Pi^3*G[1, x] + 
         (Pi^4*G[1, x])/2 - (295*G[0, 0, x])/2 - ((21*I)/2)*Pi*G[0, 0, x] - 
         (21*Pi^2*G[0, 0, x])/2 + (I/2)*Pi^3*G[0, 0, x] + 
         (295*G[0, 1, x])/2 + ((21*I)/2)*Pi*G[0, 1, x] - 23*Pi^2*G[0, 1, x] + 
         ((17*I)/2)*Pi^3*G[0, 1, x] + (295*G[1, 0, x])/2 + 
         ((21*I)/2)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] + 
         ((35*I)/2)*Pi^3*G[1, 0, x] - (295*G[1, 1, x])/2 - 
         ((21*I)/2)*Pi*G[1, 1, x] - 6*Pi^2*G[1, 1, x] + 
         ((7*I)/2)*Pi^3*G[1, 1, x] + (201*G[0, 0, 0, x])/2 + 
         (12*I)*Pi*G[0, 0, 0, x] + (37*Pi^2*G[0, 0, 0, x])/6 - 
         36*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] + 16*Pi^2*G[0, 0, 1, x] - 
         36*G[0, 1, 0, x] - (36*I)*Pi*G[0, 1, 0, x] + (34*Pi^2*G[0, 1, 0, x])/
          3 - (57*G[0, 1, 1, x])/2 + (28*I)*Pi*G[0, 1, 1, x] + 
         (23*Pi^2*G[0, 1, 1, x])/2 + 82*G[1, 0, 0, x] - 
         (30*I)*Pi*G[1, 0, 0, x] + (58*Pi^2*G[1, 0, 0, x])/3 - 
         (293*G[1, 0, 1, x])/2 + (22*I)*Pi*G[1, 0, 1, x] - 
         (19*Pi^2*G[1, 0, 1, x])/2 - (293*G[1, 1, 0, x])/2 + 
         (54*I)*Pi*G[1, 1, 0, x] - (101*Pi^2*G[1, 1, 0, x])/6 + 
         211*G[1, 1, 1, x] - (46*I)*Pi*G[1, 1, 1, x] - 3*Pi^2*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 0, x] - 
         5*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         5*G[0, 0, 1, 0, x] + (6*I)*Pi*G[0, 0, 1, 0, x] + 
         7*G[0, 0, 1, 1, x] - 69*G[0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, 0, x] + 39*G[0, 1, 0, 1, x] - 
         (42*I)*Pi*G[0, 1, 0, 1, x] + 39*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
         (18*I)*Pi*G[0, 1, 1, 1, x] - 75*G[1, 0, 0, 0, x] + 
         (42*I)*Pi*G[1, 0, 0, 0, x] + 21*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] + 21*G[1, 0, 1, 0, x] - 
         (54*I)*Pi*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 61*G[1, 1, 0, 0, x] + 
         40*G[1, 1, 0, 1, x] - (42*I)*Pi*G[1, 1, 0, 1, x] + 
         40*G[1, 1, 1, 0, x] - 156*G[1, 1, 1, 1, x] + 
         (54*I)*Pi*G[1, 1, 1, 1, x] + 66*G[0, 0, 0, 0, 0, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] - 
         18*G[0, 0, 0, 1, 1, x] + 36*G[0, 0, 1, 0, 0, x] - 
         44*G[0, 0, 1, 0, 1, x] - 44*G[0, 0, 1, 1, 0, x] + 
         24*G[0, 0, 1, 1, 1, x] + 56*G[0, 1, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] - 
         44*G[0, 1, 0, 1, 1, x] - 22*G[0, 1, 1, 0, 0, x] - 
         24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
         70*G[0, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, x] - 
         26*G[1, 0, 0, 0, 1, x] - 26*G[1, 0, 0, 1, 0, x] + 
         10*G[1, 0, 0, 1, 1, x] - 76*G[1, 0, 1, 0, 0, x] - 
         6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] - 
         18*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
         18*G[1, 1, 0, 1, 1, x] - 38*G[1, 1, 1, 0, 0, x] + 
         54*G[1, 1, 1, 0, 1, x] + 54*G[1, 1, 1, 1, 0, x] + 
         64*G[1, 1, 1, 1, 1, x] - 118*Zeta[3] - (38*I)*Pi*Zeta[3] + 
         50*Pi^2*Zeta[3] - 58*G[0, x]*Zeta[3] - (96*I)*Pi*G[0, x]*Zeta[3] + 
         82*G[1, x]*Zeta[3] - (48*I)*Pi*G[1, x]*Zeta[3] + 
         (136*G[0, 0, x]*Zeta[3])/3 - (82*G[0, 1, x]*Zeta[3])/3 - 
         (46*G[1, 0, x]*Zeta[3])/3 + (142*G[1, 1, x]*Zeta[3])/3 - 
         58*Zeta[5]) - 58*Zeta[5]) + e^2*((60*I)*Pi + (851*Pi^2)/24 + 
       ((257*I)/12)*Pi^3 - (2017*Pi^4)/360 + (I/60)*Pi^5 + 
       (1159*Pi^6)/15120 + 396*G[0, x] - ((1557*I)/4)*Pi*G[0, x] + 
       (277*Pi^2*G[0, x])/3 + ((33*I)/2)*Pi^3*G[0, x] - 
       (931*Pi^4*G[0, x])/360 - ((271*I)/60)*Pi^5*G[0, x] - 336*G[1, x] + 
       ((1401*I)/4)*Pi*G[1, x] - (151*Pi^2*G[1, x])/4 + 
       ((293*I)/24)*Pi^3*G[1, x] + (1811*Pi^4*G[1, x])/360 - 
       ((299*I)/60)*Pi^5*G[1, x] - 497*G[0, 0, x] + 
       ((219*I)/4)*Pi*G[0, 0, x] + (35*Pi^2*G[0, 0, x])/12 - 
       ((21*I)/4)*Pi^3*G[0, 0, x] + (1069*Pi^4*G[0, 0, x])/360 - 
       (505*G[0, 1, x])/4 + ((945*I)/4)*Pi*G[0, 1, x] - 
       (1615*Pi^2*G[0, 1, x])/24 + ((21*I)/4)*Pi^3*G[0, 1, x] - 
       (929*Pi^4*G[0, 1, x])/360 - (505*G[1, 0, x])/4 - 
       ((117*I)/4)*Pi*G[1, 0, x] - (439*Pi^2*G[1, 0, x])/24 - 
       ((9*I)/4)*Pi^3*G[1, 0, x] - (1987*Pi^4*G[1, 0, x])/360 + 
       (1361*G[1, 1, x])/2 - ((1147*I)/4)*Pi*G[1, 1, x] + 
       (29*Pi^2*G[1, 1, x])/2 - ((15*I)/4)*Pi^3*G[1, 1, x] + 
       (1553*Pi^4*G[1, 1, x])/360 + (1183*G[0, 0, 0, x])/4 + 
       ((117*I)/4)*Pi*G[0, 0, 0, x] - (305*Pi^2*G[0, 0, 0, x])/12 + 
       (2*I)*Pi^3*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
       ((453*I)/4)*Pi*G[0, 0, 1, x] + (61*Pi^2*G[0, 0, 1, x])/6 - 
       ((43*I)/2)*Pi^3*G[0, 0, 1, x] + 48*G[0, 1, 0, x] + 
       ((51*I)/4)*Pi*G[0, 1, 0, x] + (59*Pi^2*G[0, 1, 0, x])/2 - 
       ((55*I)/2)*Pi^3*G[0, 1, 0, x] + (857*G[0, 1, 1, x])/4 - 
       ((741*I)/4)*Pi*G[0, 1, 1, x] + (655*Pi^2*G[0, 1, 1, x])/12 - 
       (4*I)*Pi^3*G[0, 1, 1, x] - (33*G[1, 0, 0, x])/2 + 
       ((51*I)/2)*Pi*G[1, 0, 0, x] + 23*Pi^2*G[1, 0, 0, x] - 
       (23*I)*Pi^3*G[1, 0, 0, x] + (53*G[1, 0, 1, x])/4 - 
       ((103*I)/2)*Pi*G[1, 0, 1, x] + (263*Pi^2*G[1, 0, 1, x])/12 + 
       ((13*I)/2)*Pi^3*G[1, 0, 1, x] + (53*G[1, 1, 0, x])/4 - 
       ((231*I)/2)*Pi*G[1, 1, 0, x] + (151*Pi^2*G[1, 1, 0, x])/12 - 
       ((59*I)/2)*Pi^3*G[1, 1, 0, x] - 592*G[1, 1, 1, x] + 
       (180*I)*Pi*G[1, 1, 1, x] - (11*Pi^2*G[1, 1, 1, x])/6 - 
       (17*I)*Pi^3*G[1, 1, 1, x] - 49*G[0, 0, 0, 0, x] - 
       (45*I)*Pi*G[0, 0, 0, 0, x] + 15*Pi^2*G[0, 0, 0, 0, x] - 
       (383*G[0, 0, 0, 1, x])/4 + (12*I)*Pi*G[0, 0, 0, 1, x] - 
       (197*Pi^2*G[0, 0, 0, 1, x])/6 - (383*G[0, 0, 1, 0, x])/4 + 
       (75*I)*Pi*G[0, 0, 1, 0, x] - (69*Pi^2*G[0, 0, 1, 0, x])/2 + 
       183*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] - 
       (125*Pi^2*G[0, 0, 1, 1, x])/3 - 120*G[0, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 0, 0, x] - (175*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (427*G[0, 1, 0, 1, x])/4 - (9*I)*Pi*G[0, 1, 0, 1, x] - 
       (19*Pi^2*G[0, 1, 0, 1, x])/2 + (427*G[0, 1, 1, 0, x])/4 - 
       (66*I)*Pi*G[0, 1, 1, 0, x] - (65*Pi^2*G[0, 1, 1, 0, x])/6 - 
       339*G[0, 1, 1, 1, x] + (33*I)*Pi*G[0, 1, 1, 1, x] - 
       (79*Pi^2*G[0, 1, 1, 1, x])/3 - 52*G[1, 0, 0, 0, x] + 
       (21*I)*Pi*G[1, 0, 0, 0, x] - 51*Pi^2*G[1, 0, 0, 0, x] + 
       (143*G[1, 0, 0, 1, x])/2 - (30*I)*Pi*G[1, 0, 0, 1, x] - 
       (133*Pi^2*G[1, 0, 0, 1, x])/3 + (143*G[1, 0, 1, 0, x])/2 - 
       (39*I)*Pi*G[1, 0, 1, 0, x] + (58*Pi^2*G[1, 0, 1, 0, x])/3 - 
       79*G[1, 0, 1, 1, x] + (78*I)*Pi*G[1, 0, 1, 1, x] + 
       3*Pi^2*G[1, 0, 1, 1, x] - (147*G[1, 1, 0, 0, x])/2 - 
       (16*Pi^2*G[1, 1, 0, 0, x])/3 + 2*G[1, 1, 0, 1, x] + 
       (63*I)*Pi*G[1, 1, 0, 1, x] + (175*Pi^2*G[1, 1, 0, 1, x])/3 + 
       2*G[1, 1, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] + 
       (101*Pi^2*G[1, 1, 1, 0, x])/3 + 352*G[1, 1, 1, 1, x] - 
       (135*I)*Pi*G[1, 1, 1, 1, x] + (61*Pi^2*G[1, 1, 1, 1, x])/3 - 
       133*G[0, 0, 0, 0, 0, x] + (36*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       130*G[0, 0, 0, 0, 1, x] + (48*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       130*G[0, 0, 0, 1, 0, x] - (78*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       43*G[0, 0, 0, 1, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       210*G[0, 0, 1, 0, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       60*G[0, 0, 1, 0, 1, x] + (30*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       60*G[0, 0, 1, 1, 0, x] + (90*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       42*G[0, 0, 1, 1, 1, x] - (18*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       192*G[0, 1, 0, 0, 0, x] - (90*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       24*G[0, 1, 0, 0, 1, x] - (126*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       24*G[0, 1, 0, 1, 0, x] + (126*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       84*G[0, 1, 0, 1, 1, x] + (84*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       35*G[0, 1, 1, 0, 0, x] - 130*G[0, 1, 1, 0, 1, x] + 
       (126*I)*Pi*G[0, 1, 1, 0, 1, x] - 130*G[0, 1, 1, 1, 0, x] - 
       (24*I)*Pi*G[0, 1, 1, 1, 0, x] + 249*G[0, 1, 1, 1, 1, x] - 
       (84*I)*Pi*G[0, 1, 1, 1, 1, x] + 162*G[1, 0, 0, 0, 0, x] - 
       (108*I)*Pi*G[1, 0, 0, 0, 0, x] - 33*G[1, 0, 0, 0, 1, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, 1, x] - 33*G[1, 0, 0, 1, 0, x] + 
       (174*I)*Pi*G[1, 0, 0, 1, 0, x] - 45*G[1, 0, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
       (96*I)*Pi*G[1, 0, 1, 0, 0, x] - 93*G[1, 0, 1, 0, 1, x] + 
       (78*I)*Pi*G[1, 0, 1, 0, 1, x] - 93*G[1, 0, 1, 1, 0, x] - 
       (162*I)*Pi*G[1, 0, 1, 1, 0, x] + 131*G[1, 0, 1, 1, 1, x] - 
       (18*I)*Pi*G[1, 0, 1, 1, 1, x] + 10*G[1, 1, 0, 0, 0, x] - 
       (18*I)*Pi*G[1, 1, 0, 0, 0, x] - 14*G[1, 1, 0, 0, 1, x] - 
       (18*I)*Pi*G[1, 1, 0, 0, 1, x] - 14*G[1, 1, 0, 1, 0, x] + 
       (18*I)*Pi*G[1, 1, 0, 1, 0, x] + 5*G[1, 1, 0, 1, 1, x] + 
       (48*I)*Pi*G[1, 1, 0, 1, 1, x] - 27*G[1, 1, 1, 0, 0, x] - 
       (72*I)*Pi*G[1, 1, 1, 0, 0, x] - 15*G[1, 1, 1, 0, 1, x] + 
       (114*I)*Pi*G[1, 1, 1, 0, 1, x] - 15*G[1, 1, 1, 1, 0, x] + 
       (84*I)*Pi*G[1, 1, 1, 1, 0, x] - 78*G[1, 1, 1, 1, 1, x] - 
       (168*I)*Pi*G[1, 1, 1, 1, 1, x] - 88*G[0, 0, 0, 0, 0, 0, x] - 
       98*G[0, 0, 0, 0, 0, 1, x] - 98*G[0, 0, 0, 0, 1, 0, x] + 
       126*G[0, 0, 0, 0, 1, 1, x] - 160*G[0, 0, 0, 1, 0, 0, x] + 
       62*G[0, 0, 0, 1, 0, 1, x] + 62*G[0, 0, 0, 1, 1, 0, x] - 
       66*G[0, 0, 0, 1, 1, 1, x] - 196*G[0, 0, 1, 0, 0, 0, x] + 
       52*G[0, 0, 1, 0, 0, 1, x] + 52*G[0, 0, 1, 0, 1, 0, x] + 
       86*G[0, 0, 1, 0, 1, 1, x] + 84*G[0, 0, 1, 1, 0, 0, x] + 
       114*G[0, 0, 1, 1, 0, 1, x] + 114*G[0, 0, 1, 1, 1, 0, x] - 
       192*G[0, 0, 1, 1, 1, 1, x] - 298*G[0, 1, 0, 0, 0, 0, x] + 
       78*G[0, 1, 0, 0, 0, 1, x] + 78*G[0, 1, 0, 0, 1, 0, x] - 
       118*G[0, 1, 0, 0, 1, 1, x] + 96*G[0, 1, 0, 1, 0, 0, x] + 
       116*G[0, 1, 0, 1, 0, 1, x] + 116*G[0, 1, 0, 1, 1, 0, x] + 
       58*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 0, 0, x] + 
       54*G[0, 1, 1, 0, 0, 1, x] + 54*G[0, 1, 1, 0, 1, 0, x] + 
       132*G[0, 1, 1, 0, 1, 1, x] + 26*G[0, 1, 1, 1, 0, 0, x] + 
       10*G[0, 1, 1, 1, 0, 1, x] + 10*G[0, 1, 1, 1, 1, 0, x] - 
       268*G[0, 1, 1, 1, 1, 1, x] - 368*G[1, 0, 0, 0, 0, 0, x] + 
       32*G[1, 0, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 0, 1, 0, x] + 
       14*G[1, 0, 0, 0, 1, 1, x] + 172*G[1, 0, 0, 1, 0, 0, x] + 
       72*G[1, 0, 0, 1, 0, 1, x] + 72*G[1, 0, 0, 1, 1, 0, x] - 
       108*G[1, 0, 0, 1, 1, 1, x] + 160*G[1, 0, 1, 0, 0, 0, x] + 
       96*G[1, 0, 1, 0, 0, 1, x] + 96*G[1, 0, 1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 0, 1, 1, x] - 120*G[1, 0, 1, 1, 0, 0, x] - 
       12*G[1, 0, 1, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 1, 0, x] + 
       8*G[1, 0, 1, 1, 1, 1, x] + 34*G[1, 1, 0, 0, 0, 0, x] + 
       36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] - 
       18*G[1, 1, 0, 0, 1, 1, x] + 104*G[1, 1, 0, 1, 0, 0, x] - 
       50*G[1, 1, 0, 1, 0, 1, x] - 50*G[1, 1, 0, 1, 1, 0, x] + 
       124*G[1, 1, 0, 1, 1, 1, x] + 44*G[1, 1, 1, 0, 0, 0, x] - 
       28*G[1, 1, 1, 0, 0, 1, x] - 28*G[1, 1, 1, 0, 1, 0, x] + 
       32*G[1, 1, 1, 0, 1, 1, x] + 178*G[1, 1, 1, 1, 0, 0, x] - 
       204*G[1, 1, 1, 1, 0, 1, x] - 204*G[1, 1, 1, 1, 1, 0, x] - 
       152*G[1, 1, 1, 1, 1, 1, x] + (-5/4 + ((5*I)/3)*Pi + (5*G[0, x])/3 + 
         (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] - 
       (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]^4*
        ((-11*Pi^2)/12 + (11*G[0, x])/6 - (11*G[1, x])/6 - 
         (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 - 
         (11*G[1, 1, x])/6 + (-239/24 + (7*I)*Pi + (263*Pi^2)/72 + 
           7*G[0, x] - (7*I)*Pi*G[0, x] + (25*G[1, x])/4 - 
           ((25*I)/3)*Pi*G[1, x] - 7*G[0, 0, x] - (25*G[0, 1, x])/3 - 
           (25*G[1, 0, x])/3 - (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         ((-11*Pi^2)/12 - (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + 
           (11*G[1, 0, x])/6 - (11*G[1, 1, x])/6)*RATIO[x]) + 274*Zeta[3] + 
       ((2923*I)/12)*Pi*Zeta[3] - (27*Pi^2*Zeta[3])/2 + 
       ((31*I)/2)*Pi^3*Zeta[3] - (165*G[0, x]*Zeta[3])/4 + 
       (2*I)*Pi*G[0, x]*Zeta[3] - (421*Pi^2*G[0, x]*Zeta[3])/6 - 
       (859*G[1, x]*Zeta[3])/6 + (52*I)*Pi*G[1, x]*Zeta[3] - 
       (187*Pi^2*G[1, x]*Zeta[3])/3 + 246*G[0, 0, x]*Zeta[3] + 
       (148*I)*Pi*G[0, 0, x]*Zeta[3] - (793*G[0, 1, x]*Zeta[3])/3 + 
       (98*I)*Pi*G[0, 1, x]*Zeta[3] - (19*G[1, 0, x]*Zeta[3])/3 + 
       (284*I)*Pi*G[1, 0, x]*Zeta[3] - (283*G[1, 1, x]*Zeta[3])/3 + 
       (118*I)*Pi*G[1, 1, x]*Zeta[3] - (872*G[0, 0, 0, x]*Zeta[3])/3 + 
       242*G[0, 0, 1, x]*Zeta[3] + 114*G[0, 1, 0, x]*Zeta[3] - 
       (4*G[0, 1, 1, x]*Zeta[3])/3 + (566*G[1, 0, 0, x]*Zeta[3])/3 - 
       214*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] - 
       (494*G[1, 1, 1, x]*Zeta[3])/3 - (329*Zeta[3]^2)/3 + 
       RATIO[x^(-1)]*(((303*I)/4)*Pi*G[1, x] - (283*Pi^2*G[1, x])/24 - 
         ((28*I)/3)*Pi^3*G[1, x] - (65*Pi^4*G[1, x])/18 - 
         (7*I)*Pi*G[0, 1, x] + (23*Pi^2*G[0, 1, x])/3 + 
         ((89*I)/6)*Pi^3*G[0, 1, x] + ((51*I)/4)*Pi*G[1, 0, x] + 
         (41*Pi^2*G[1, 0, x])/3 - ((3*I)/2)*Pi^3*G[1, 0, x] + 
         (303*G[1, 1, x])/4 - ((577*I)/4)*Pi*G[1, 1, x] + 
         (118*Pi^2*G[1, 1, x])/3 - ((47*I)/6)*Pi^3*G[1, 1, x] + 
         (45*I)*Pi*G[0, 0, 1, x] + 3*Pi^2*G[0, 0, 1, x] - 
         (21*I)*Pi*G[0, 1, 0, x] - 11*Pi^2*G[0, 1, 0, x] - 7*G[0, 1, 1, x] - 
         (56*I)*Pi*G[0, 1, 1, x] - (115*Pi^2*G[0, 1, 1, x])/6 - 
         (15*I)*Pi*G[1, 0, 0, x] + 5*Pi^2*G[1, 0, 0, x] + 
         (51*G[1, 0, 1, x])/4 - (34*I)*Pi*G[1, 0, 1, x] - 
         (61*Pi^2*G[1, 0, 1, x])/6 + (51*G[1, 1, 0, x])/4 + 
         (66*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
         239*G[1, 1, 1, x] + (116*I)*Pi*G[1, 1, 1, x] + 
         11*Pi^2*G[1, 1, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 0, x] + 45*G[0, 0, 1, 1, x] - 
         (6*I)*Pi*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 0, x] - 
         21*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
         21*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 0, x] - 
         56*G[0, 1, 1, 1, x] + (22*I)*Pi*G[0, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - 15*G[1, 0, 0, 1, x] + 
         (28*I)*Pi*G[1, 0, 0, 1, x] - 15*G[1, 0, 1, 0, x] + 
         (24*I)*Pi*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
         (8*I)*Pi*G[1, 0, 1, 1, x] + 97*G[1, 1, 0, 0, x] - 
         (30*I)*Pi*G[1, 1, 0, 0, x] - 22*G[1, 1, 0, 1, x] - 
         (18*I)*Pi*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 
         316*G[1, 1, 1, 1, x] - (54*I)*Pi*G[1, 1, 1, 1, x] + 
         12*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 1, x] - 
         6*G[0, 0, 1, 1, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 20*G[0, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
         36*G[0, 1, 1, 1, 0, x] - 38*G[0, 1, 1, 1, 1, x] - 
         18*G[1, 0, 0, 0, 1, x] - 18*G[1, 0, 0, 1, 0, x] + 
         34*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
         6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 
         30*G[1, 0, 1, 1, 1, x] - 18*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] - 
         30*G[1, 1, 0, 1, 1, x] + 18*G[1, 1, 1, 0, 0, x] - 
         54*G[1, 1, 1, 0, 1, x] - 54*G[1, 1, 1, 1, 0, x] - 
         64*G[1, 1, 1, 1, 1, x] - 30*G[1, x]*Zeta[3] - ((22*I)/3)*Pi*G[1, x]*
          Zeta[3] - 24*G[1, 0, x]*Zeta[3] + (38*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^3*(((4*I)/3)*Pi - (25*Pi^2)/6 + ((7*I)/2)*Pi^3 + 
         11*G[0, x] - (7*I)*Pi*G[0, x] + (29*Pi^2*G[0, x])/6 - 
         (29*G[1, x])/3 + (7*I)*Pi*G[1, x] + (11*Pi^2*G[1, x])/3 - 
         25*G[0, 0, x] + (7*I)*Pi*G[0, 0, x] + (32*G[0, 1, x])/3 - 
         (7*I)*Pi*G[0, 1, x] + (32*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] + 
         (11*G[1, 1, x])/3 + (7*I)*Pi*G[1, 1, x] + (79*G[0, 0, 0, x])/3 - 
         12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - (7*G[0, 1, 1, x])/3 - 
         (28*G[1, 0, 0, x])/3 - 5*G[1, 0, 1, x] - 5*G[1, 1, 0, x] + 
         (58*G[1, 1, 1, x])/3 + (((8*I)/3)*Pi*G[1, x] + (8*G[1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[x]*((-25*Pi^2)/6 + ((7*I)/2)*Pi^3 + 
           (29*Pi^2*G[0, x])/6 + (11*Pi^2*G[1, x])/3 - (25*G[0, 0, x])/3 + 
           (7*I)*Pi*G[0, 0, x] + (25*G[0, 1, x])/3 - (7*I)*Pi*G[0, 1, x] + 
           (25*G[1, 0, x])/3 - (7*I)*Pi*G[1, 0, x] - (25*G[1, 1, x])/3 + 
           (7*I)*Pi*G[1, 1, x] + (79*G[0, 0, 0, x])/3 - 12*G[0, 0, 1, x] - 
           12*G[0, 1, 0, x] - (7*G[0, 1, 1, x])/3 - (28*G[1, 0, 0, x])/3 - 
           5*G[1, 0, 1, x] - 5*G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3 - 
           (8*Zeta[3])/3) - (8*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (-293/6 + ((112*I)/3)*Pi + Pi^2/4 - ((19*I)/9)*Pi^3 + 
           (112*G[0, x])/3 - (35*Pi^2*G[0, x])/9 + (239*G[1, x])/6 - 
           (28*I)*Pi*G[1, x] - (263*Pi^2*G[1, x])/18 - 28*G[0, 1, x] + 
           ((68*I)/3)*Pi*G[0, 1, x] - 28*G[1, 0, x] + (28*I)*Pi*G[1, 0, x] - 
           25*G[1, 1, x] + ((100*I)/3)*Pi*G[1, 1, x] - (16*G[0, 0, 0, x])/3 + 
           (100*G[0, 0, 1, x])/3 + (100*G[0, 1, 0, x])/3 + 
           (68*G[0, 1, 1, x])/3 + 28*G[1, 0, 0, x] + (100*G[1, 0, 1, x])/3 + 
           (100*G[1, 1, 0, x])/3 + (50*G[1, 1, 1, x])/3 + (176*Zeta[3])/9)) + 
       Log[mu2/s]^2*(((13*I)/2)*Pi - (97*Pi^2)/12 + (I/4)*Pi^3 - 
         (17*Pi^4)/20 + (135*G[0, x])/2 - (42*I)*Pi*G[0, x] + 
         (149*Pi^2*G[0, x])/12 - ((17*I)/2)*Pi^3*G[0, x] - 61*G[1, x] + 
         (31*I)*Pi*G[1, x] + (28*Pi^2*G[1, x])/3 - ((25*I)/2)*Pi^3*G[1, x] - 
         (185*G[0, 0, x])/2 + ((3*I)/2)*Pi*G[0, 0, x] - (41*Pi^2*G[0, 0, x])/
          2 + (35*G[0, 1, x])/2 + ((15*I)/2)*Pi*G[0, 1, x] - 
         12*Pi^2*G[0, 1, x] + (35*G[1, 0, x])/2 + ((15*I)/2)*Pi*G[1, 0, x] - 
         4*Pi^2*G[1, 0, x] + (85*G[1, 1, x])/2 - ((33*I)/2)*Pi*G[1, 1, x] - 
         (15*Pi^2*G[1, 1, x])/2 + (141*G[0, 0, 0, x])/2 - 
         (18*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + (9*I)*Pi*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] + (9*I)*Pi*G[0, 1, 0, x] - (61*G[0, 1, 1, x])/2 + 
         24*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] - (97*G[1, 0, 1, x])/2 + 
         (33*I)*Pi*G[1, 0, 1, x] - (97*G[1, 1, 0, x])/2 + 
         (33*I)*Pi*G[1, 1, 0, x] + 21*G[1, 1, 1, x] - 
         (42*I)*Pi*G[1, 1, 1, x] - 118*G[0, 0, 0, 0, x] + 
         21*G[0, 0, 0, 1, x] + 21*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] + 43*G[0, 1, 0, 1, x] + 43*G[0, 1, 1, 0, x] - 
         36*G[0, 1, 1, 1, x] - 34*G[1, 0, 0, 0, x] + 38*G[1, 0, 0, 1, x] + 
         38*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 62*G[1, 1, 0, 0, x] - 
         14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] - 86*G[1, 1, 1, 1, x] + 
         ((36*I)*Pi*G[1, x] + 8*Pi^2*G[1, x] - (7*I)*Pi*G[0, 1, x] - 
           (9*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] - (23*I)*Pi*G[1, 1, x] - 
           7*G[0, 1, 1, x] - 9*G[1, 0, 1, x] - 9*G[1, 1, 0, x] - 
           22*G[1, 1, 1, x])*RATIO[x^(-1)] + 30*Zeta[3] + (33*I)*Pi*Zeta[3] - 
         29*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (-1343/8 + (96*I)*Pi - (3*Pi^2)/8 - (6*I)*Pi^3 - (5957*Pi^4)/720 + 
           96*G[0, x] - 12*Pi^2*G[0, x] + (31*I)*Pi^3*G[0, x] + 
           (293*G[1, x])/2 - (112*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 + 
           ((19*I)/3)*Pi^3*G[1, x] + (133*Pi^2*G[0, 0, x])/3 - 
           112*G[0, 1, x] - (18*I)*Pi*G[0, 1, x] - 31*Pi^2*G[0, 1, x] - 
           112*G[1, 0, x] + (35*Pi^2*G[1, 0, x])/3 - (239*G[1, 1, x])/2 + 
           (84*I)*Pi*G[1, 1, x] + (263*Pi^2*G[1, 1, x])/6 - 
           18*G[0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, x] + 18*G[0, 0, 1, x] + 
           (14*I)*Pi*G[0, 0, 1, x] + 18*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 
           (44*I)*Pi*G[0, 1, 1, x] + 84*G[1, 0, 1, x] - 
           (68*I)*Pi*G[1, 0, 1, x] + 84*G[1, 1, 0, x] - 
           (84*I)*Pi*G[1, 1, 0, x] + 75*G[1, 1, 1, x] - 
           (100*I)*Pi*G[1, 1, 1, x] + 112*G[0, 0, 0, 0, x] - 
           78*G[0, 0, 0, 1, x] - 78*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 
           56*G[0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, x] - 44*G[0, 1, 1, 0, x] + 
           20*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 100*G[1, 0, 0, 1, x] - 
           100*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] - 84*G[1, 1, 0, 0, x] - 
           100*G[1, 1, 0, 1, x] - 100*G[1, 1, 1, 0, x] - 
           50*G[1, 1, 1, 1, x] + 76*Zeta[3] - ((358*I)/3)*Pi*Zeta[3] - 
           (178*G[0, x]*Zeta[3])/3 - (176*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*((-159*Pi^2)/4 + ((9*I)/4)*Pi^3 - (17*Pi^4)/20 + 
           (151*Pi^2*G[0, x])/12 - ((17*I)/2)*Pi^3*G[0, x] + 
           (115*Pi^2*G[1, x])/6 - ((25*I)/2)*Pi^3*G[1, x] - 
           (159*G[0, 0, x])/2 + ((9*I)/2)*Pi*G[0, 0, x] - 
           (41*Pi^2*G[0, 0, x])/2 + (159*G[0, 1, x])/2 - 
           ((9*I)/2)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] + (159*G[1, 0, x])/
            2 - ((9*I)/2)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] - 
           (159*G[1, 1, x])/2 + ((9*I)/2)*Pi*G[1, 1, x] - 
           (15*Pi^2*G[1, 1, x])/2 + (83*G[0, 0, 0, x])/2 - 
           (18*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] + 
           (9*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           (9*I)*Pi*G[0, 1, 0, x] - (35*G[0, 1, 1, x])/2 + 22*G[1, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, x] - (103*G[1, 0, 1, x])/2 + 
           (33*I)*Pi*G[1, 0, 1, x] - (103*G[1, 1, 0, x])/2 + 
           (33*I)*Pi*G[1, 1, 0, x] + 81*G[1, 1, 1, x] - 
           (42*I)*Pi*G[1, 1, 1, x] - 118*G[0, 0, 0, 0, x] + 
           21*G[0, 0, 0, 1, x] + 21*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
           2*G[0, 1, 0, 0, x] + 43*G[0, 1, 0, 1, x] + 43*G[0, 1, 1, 0, x] - 
           36*G[0, 1, 1, 1, x] - 34*G[1, 0, 0, 0, x] + 38*G[1, 0, 0, 1, x] + 
           38*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 62*G[1, 1, 0, 0, x] - 
           14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] - 86*G[1, 1, 1, 1, x] - 
           34*Zeta[3] + (33*I)*Pi*Zeta[3] - 29*G[0, x]*Zeta[3] + 
           24*G[1, x]*Zeta[3])) + Log[mu2/s]*((30*I)*Pi + (41*Pi^2)/6 + 
         ((71*I)/6)*Pi^3 - (289*Pi^4)/180 + ((67*I)/20)*Pi^5 + 234*G[0, x] - 
         (180*I)*Pi*G[0, x] + (83*Pi^2*G[0, x])/2 + (10*I)*Pi^3*G[0, x] + 
         (7*Pi^4*G[0, x])/20 - 204*G[1, x] + (144*I)*Pi*G[1, x] + 
         (34*Pi^2*G[1, x])/3 - I*Pi^3*G[1, x] + (29*Pi^4*G[1, x])/30 - 
         289*G[0, 0, x] + (15*I)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/2 + 
         ((7*I)/2)*Pi^3*G[0, 0, x] - 26*G[0, 1, x] + (108*I)*Pi*G[0, 1, x] - 
         (191*Pi^2*G[0, 1, x])/6 + ((41*I)/2)*Pi^3*G[0, 1, x] - 
         26*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] - (163*Pi^2*G[1, 0, x])/6 + 
         ((77*I)/2)*Pi^3*G[1, 0, x] + 292*G[1, 1, x] - 
         (133*I)*Pi*G[1, 1, x] - (49*Pi^2*G[1, 1, x])/2 + 
         ((19*I)/2)*Pi^3*G[1, 1, x] + 174*G[0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 0, x] + (119*Pi^2*G[0, 0, 0, x])/6 + 
         26*G[0, 0, 1, x] + (15*I)*Pi*G[0, 0, 1, x] + 
         (122*Pi^2*G[0, 0, 1, x])/3 + 26*G[0, 1, 0, x] - 
         (21*I)*Pi*G[0, 1, 0, x] + (94*Pi^2*G[0, 1, 0, x])/3 + 
         47*G[0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, x] + 
         (181*Pi^2*G[0, 1, 1, x])/6 + 6*G[1, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, x] + (142*Pi^2*G[1, 0, 0, x])/3 - 
         44*G[1, 0, 1, x] - (9*I)*Pi*G[1, 0, 1, x] - (71*Pi^2*G[1, 0, 1, x])/
          6 - 44*G[1, 1, 0, x] - (21*I)*Pi*G[1, 1, 0, x] - 
         (53*Pi^2*G[1, 1, 0, x])/2 - 174*G[1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, x] - Pi^2*G[1, 1, 1, x] - 42*G[0, 0, 0, 0, x] + 
         (6*I)*Pi*G[0, 0, 0, 0, x] - 75*G[0, 0, 0, 1, x] + 
         (18*I)*Pi*G[0, 0, 0, 1, x] - 75*G[0, 0, 1, 0, x] + 
         (6*I)*Pi*G[0, 0, 1, 0, x] + 78*G[0, 0, 1, 1, x] - 
         132*G[0, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, x] + 
         99*G[0, 1, 0, 1, x] - (90*I)*Pi*G[0, 1, 0, 1, x] + 
         99*G[0, 1, 1, 0, x] - (30*I)*Pi*G[0, 1, 1, 0, x] - 
         86*G[0, 1, 1, 1, x] + (42*I)*Pi*G[0, 1, 1, 1, x] - 
         108*G[1, 0, 0, 0, x] + (90*I)*Pi*G[1, 0, 0, 0, x] + 
         48*G[1, 0, 0, 1, x] + (18*I)*Pi*G[1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, x] - (114*I)*Pi*G[1, 0, 1, 0, x] + 
         40*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
         4*G[1, 1, 0, 0, x] + 72*G[1, 1, 0, 1, x] - 
         (90*I)*Pi*G[1, 1, 0, 1, x] + 72*G[1, 1, 1, 0, x] - 
         (6*I)*Pi*G[1, 1, 1, 0, x] - 42*G[1, 1, 1, 1, x] + 
         (126*I)*Pi*G[1, 1, 1, 1, x] + 222*G[0, 0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
         44*G[0, 0, 0, 1, 1, x] + 72*G[0, 0, 1, 0, 0, x] - 
         108*G[0, 0, 1, 0, 1, x] - 108*G[0, 0, 1, 1, 0, x] + 
         60*G[0, 0, 1, 1, 1, x] + 130*G[0, 1, 0, 0, 0, x] - 
         86*G[0, 1, 0, 0, 1, x] - 86*G[0, 1, 0, 1, 0, x] - 
         90*G[0, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 0, 0, x] - 
         60*G[0, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 0, x] + 
         174*G[0, 1, 1, 1, 1, x] + 228*G[1, 0, 0, 0, 0, x] - 
         70*G[1, 0, 0, 0, 1, x] - 70*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 160*G[1, 0, 1, 0, 0, x] - 
         30*G[1, 0, 1, 0, 1, x] - 30*G[1, 0, 1, 1, 0, x] - 
         14*G[1, 0, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, x] - 
         36*G[1, 1, 0, 0, 1, x] - 36*G[1, 1, 0, 1, 0, x] - 
         26*G[1, 1, 0, 1, 1, x] - 88*G[1, 1, 1, 0, 0, x] + 
         110*G[1, 1, 1, 0, 1, x] + 110*G[1, 1, 1, 1, 0, x] + 
         188*G[1, 1, 1, 1, 1, x] + ((82*I)*Pi*G[1, x] - (26*Pi^2*G[1, x])/3 + 
           ((23*I)/3)*Pi^3*G[1, x] + (21*I)*Pi*G[0, 1, x] + 
           21*Pi^2*G[0, 1, x] - (9*I)*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] + 
           82*G[1, 1, x] - (115*I)*Pi*G[1, 1, x] - (28*Pi^2*G[1, 1, x])/3 - 
           (18*I)*Pi*G[0, 1, 0, x] + 21*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, x] - 
           9*G[1, 0, 1, x] + (10*I)*Pi*G[1, 0, 1, x] - 9*G[1, 1, 0, x] + 
           (30*I)*Pi*G[1, 1, 0, x] - 178*G[1, 1, 1, x] + 
           (56*I)*Pi*G[1, 1, 1, x] - 18*G[0, 1, 0, 1, x] - 
           18*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
           36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, x])*
          RATIO[x^(-1)] + 144*Zeta[3] + (99*I)*Pi*Zeta[3] + 
         100*Pi^2*Zeta[3] - (281*G[0, x]*Zeta[3])/3 - (198*I)*Pi*G[0, x]*
          Zeta[3] + (296*G[1, x]*Zeta[3])/3 - (102*I)*Pi*G[1, x]*Zeta[3] + 
         (236*G[0, 0, x]*Zeta[3])/3 - (194*G[0, 1, x]*Zeta[3])/3 - 
         (122*G[1, 0, x]*Zeta[3])/3 + (260*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(-5741/16 + (128*I)*Pi - (55*Pi^2)/8 - 
           ((56*I)/3)*Pi^3 + (47*Pi^4)/48 - ((469*I)/36)*Pi^5 + 128*G[0, x] + 
           (60*I)*Pi*G[0, x] - 48*Pi^2*G[0, x] - (397*Pi^4*G[0, x])/36 + 
           (1343*G[1, x])/4 - (192*I)*Pi*G[1, x] + (3*Pi^2*G[1, x])/4 + 
           (12*I)*Pi^3*G[1, x] + (5957*Pi^4*G[1, x])/360 + 60*G[0, 0, x] + 
           (24*I)*Pi*G[0, 0, x] - Pi^2*G[0, 0, x] - (22*I)*Pi^3*G[0, 0, x] - 
           192*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 23*Pi^2*G[0, 1, x] - 
           ((308*I)/3)*Pi^3*G[0, 1, x] - 192*G[1, 0, x] + 
           24*Pi^2*G[1, 0, x] - (62*I)*Pi^3*G[1, 0, x] - 293*G[1, 1, x] + 
           (224*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/2 - 
           ((38*I)/3)*Pi^3*G[1, 1, x] - 40*G[0, 0, 0, x] - 
           86*Pi^2*G[0, 0, 0, x] + 64*G[0, 0, 1, x] - 
           (3*I)*Pi*G[0, 0, 1, x] - 170*Pi^2*G[0, 0, 1, x] + 
           64*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] + 96*G[0, 1, 1, x] + 
           (84*I)*Pi*G[0, 1, 1, x] + 42*Pi^2*G[0, 1, 1, x] - 
           (266*Pi^2*G[1, 0, 0, x])/3 + 224*G[1, 0, 1, x] + 
           (36*I)*Pi*G[1, 0, 1, x] + 62*Pi^2*G[1, 0, 1, x] + 
           224*G[1, 1, 0, x] - (70*Pi^2*G[1, 1, 0, x])/3 + 
           239*G[1, 1, 1, x] - (168*I)*Pi*G[1, 1, 1, x] - 
           (263*Pi^2*G[1, 1, 1, x])/3 - 9*G[0, 0, 0, 0, x] + 
           45*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] + 
           45*G[0, 0, 1, 0, x] + (96*I)*Pi*G[0, 0, 1, 0, x] - 
           84*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
           48*G[0, 1, 0, 0, x] - (168*I)*Pi*G[0, 1, 0, 0, x] - 
           84*G[0, 1, 0, 1, x] + (84*I)*Pi*G[0, 1, 0, 1, x] - 
           84*G[0, 1, 1, 0, x] + 72*G[0, 1, 1, 1, x] - 
           (224*I)*Pi*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] - 
           (36*I)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
           (28*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] - 
           96*G[1, 0, 1, 1, x] - (88*I)*Pi*G[1, 0, 1, 1, x] - 
           168*G[1, 1, 0, 1, x] + (136*I)*Pi*G[1, 1, 0, 1, x] - 
           168*G[1, 1, 1, 0, x] + (168*I)*Pi*G[1, 1, 1, 0, x] - 
           150*G[1, 1, 1, 1, x] + (200*I)*Pi*G[1, 1, 1, 1, x] - 
           312*G[0, 0, 0, 0, 0, x] + 88*G[0, 0, 0, 0, 1, x] + 
           88*G[0, 0, 0, 1, 0, x] + 92*G[0, 0, 0, 1, 1, x] - 
           16*G[0, 0, 1, 0, 0, x] + 268*G[0, 0, 1, 0, 1, x] + 
           268*G[0, 0, 1, 1, 0, x] - 256*G[0, 0, 1, 1, 1, x] - 
           124*G[0, 1, 0, 0, 0, x] + 68*G[0, 1, 0, 0, 1, x] + 
           68*G[0, 1, 0, 1, 0, x] + 104*G[0, 1, 0, 1, 1, x] + 
           200*G[0, 1, 1, 0, 0, x] - 112*G[0, 1, 1, 0, 1, x] - 
           112*G[0, 1, 1, 1, 0, x] - 152*G[0, 1, 1, 1, 1, x] - 
           224*G[1, 0, 0, 0, 0, x] + 156*G[1, 0, 0, 0, 1, x] + 
           156*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] + 
           112*G[1, 0, 1, 0, 0, x] + 88*G[1, 0, 1, 0, 1, x] + 
           88*G[1, 0, 1, 1, 0, x] - 40*G[1, 0, 1, 1, 1, x] - 
           32*G[1, 1, 0, 0, 0, x] + 200*G[1, 1, 0, 0, 1, x] + 
           200*G[1, 1, 0, 1, 0, x] + 136*G[1, 1, 0, 1, 1, x] + 
           168*G[1, 1, 1, 0, 0, x] + 200*G[1, 1, 1, 0, 1, x] + 
           200*G[1, 1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, 1, x] + 
           (1031*Zeta[3])/3 - (71*I)*Pi*Zeta[3] - (2264*Pi^2*Zeta[3])/9 - 
           59*G[0, x]*Zeta[3] + (596*I)*Pi*G[0, x]*Zeta[3] - 
           152*G[1, x]*Zeta[3] + ((716*I)/3)*Pi*G[1, x]*Zeta[3] + 
           264*G[0, 0, x]*Zeta[3] + (500*G[0, 1, x]*Zeta[3])/3 + 
           (356*G[1, 0, x]*Zeta[3])/3 + (352*G[1, 1, x]*Zeta[3])/3 - 
           324*Zeta[5]) + RATIO[x]*(-152*Pi^2 - (6*I)*Pi^3 - (11*Pi^4)/12 + 
           ((67*I)/20)*Pi^5 + (473*Pi^2*G[0, x])/6 + ((9*I)/2)*Pi^3*G[0, x] + 
           (7*Pi^4*G[0, x])/20 + (685*Pi^2*G[1, x])/6 - ((51*I)/2)*Pi^3*
            G[1, x] + (29*Pi^4*G[1, x])/30 - 304*G[0, 0, x] - 
           (12*I)*Pi*G[0, 0, x] - (53*Pi^2*G[0, 0, x])/2 + 
           ((7*I)/2)*Pi^3*G[0, 0, x] + 304*G[0, 1, x] + 
           (12*I)*Pi*G[0, 1, x] - 52*Pi^2*G[0, 1, x] + ((41*I)/2)*Pi^3*
            G[0, 1, x] + 304*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] - 
           22*Pi^2*G[1, 0, x] + ((77*I)/2)*Pi^3*G[1, 0, x] - 304*G[1, 1, x] - 
           (12*I)*Pi*G[1, 1, x] - (33*Pi^2*G[1, 1, x])/2 + 
           ((19*I)/2)*Pi^3*G[1, 1, x] + 234*G[0, 0, 0, x] + 
           (18*I)*Pi*G[0, 0, 0, x] + (119*Pi^2*G[0, 0, 0, x])/6 - 
           87*G[0, 0, 1, x] - (5*I)*Pi*G[0, 0, 1, x] + 
           (122*Pi^2*G[0, 0, 1, x])/3 - 87*G[0, 1, 0, x] - 
           (69*I)*Pi*G[0, 1, 0, x] + (94*Pi^2*G[0, 1, 0, x])/3 - 
           60*G[0, 1, 1, x] + (56*I)*Pi*G[0, 1, 1, x] + 
           (181*Pi^2*G[0, 1, 1, x])/6 + 152*G[1, 0, 0, x] - 
           (60*I)*Pi*G[1, 0, 0, x] + (142*Pi^2*G[1, 0, 0, x])/3 - 
           299*G[1, 0, 1, x] + (47*I)*Pi*G[1, 0, 1, x] - 
           (71*Pi^2*G[1, 0, 1, x])/6 - 299*G[1, 1, 0, x] + 
           (111*I)*Pi*G[1, 1, 0, x] - (53*Pi^2*G[1, 1, 0, x])/2 + 
           446*G[1, 1, 1, x] - (98*I)*Pi*G[1, 1, 1, x] - Pi^2*G[1, 1, 1, x] - 
           66*G[0, 0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, 0, x] + 
           G[0, 0, 0, 1, x] + (18*I)*Pi*G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           (6*I)*Pi*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - 
           136*G[0, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, x] + 
           91*G[0, 1, 0, 1, x] - (90*I)*Pi*G[0, 1, 0, 1, x] + 
           91*G[0, 1, 1, 0, x] - (30*I)*Pi*G[0, 1, 1, 0, x] + 
           (42*I)*Pi*G[0, 1, 1, 1, x] - 160*G[1, 0, 0, 0, x] + 
           (90*I)*Pi*G[1, 0, 0, 0, x] + 56*G[1, 0, 0, 1, x] + 
           (18*I)*Pi*G[1, 0, 0, 1, x] + 56*G[1, 0, 1, 0, x] - 
           (114*I)*Pi*G[1, 0, 1, 0, x] + 94*G[1, 0, 1, 1, x] - 
           (24*I)*Pi*G[1, 0, 1, 1, x] + 128*G[1, 1, 0, 0, x] + 
           86*G[1, 1, 0, 1, x] - (90*I)*Pi*G[1, 1, 0, 1, x] + 
           86*G[1, 1, 1, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, x] - 
           346*G[1, 1, 1, 1, x] + (126*I)*Pi*G[1, 1, 1, 1, x] + 
           222*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] + 
           20*G[0, 0, 0, 1, 0, x] - 44*G[0, 0, 0, 1, 1, x] + 
           72*G[0, 0, 1, 0, 0, x] - 108*G[0, 0, 1, 0, 1, x] - 
           108*G[0, 0, 1, 1, 0, x] + 60*G[0, 0, 1, 1, 1, x] + 
           130*G[0, 1, 0, 0, 0, x] - 86*G[0, 1, 0, 0, 1, x] - 
           86*G[0, 1, 0, 1, 0, x] - 90*G[0, 1, 0, 1, 1, x] - 
           56*G[0, 1, 1, 0, 0, x] - 60*G[0, 1, 1, 0, 1, x] - 
           60*G[0, 1, 1, 1, 0, x] + 174*G[0, 1, 1, 1, 1, x] + 
           228*G[1, 0, 0, 0, 0, x] - 70*G[1, 0, 0, 0, 1, x] - 
           70*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
           160*G[1, 0, 1, 0, 0, x] - 30*G[1, 0, 1, 0, 1, x] - 
           30*G[1, 0, 1, 1, 0, x] - 14*G[1, 0, 1, 1, 1, x] - 
           88*G[1, 1, 0, 0, 0, x] - 36*G[1, 1, 0, 0, 1, x] - 
           36*G[1, 1, 0, 1, 0, x] - 26*G[1, 1, 0, 1, 1, x] - 
           88*G[1, 1, 1, 0, 0, x] + 110*G[1, 1, 1, 0, 1, x] + 
           110*G[1, 1, 1, 1, 0, x] + 188*G[1, 1, 1, 1, 1, x] - 239*Zeta[3] - 
           (73*I)*Pi*Zeta[3] + 100*Pi^2*Zeta[3] - 107*G[0, x]*Zeta[3] - 
           (198*I)*Pi*G[0, x]*Zeta[3] + 172*G[1, x]*Zeta[3] - 
           (102*I)*Pi*G[1, x]*Zeta[3] + (236*G[0, 0, x]*Zeta[3])/3 - 
           (194*G[0, 1, x]*Zeta[3])/3 - (122*G[1, 0, x]*Zeta[3])/3 + 
           (260*G[1, 1, x]*Zeta[3])/3 - 116*Zeta[5]) - 116*Zeta[5]) + 
       113*Zeta[5] + (1014*I)*Pi*Zeta[5] - 3*G[0, x]*Zeta[5] + 
       132*G[1, x]*Zeta[5] + RATIO[x]*((-2321*Pi^2)/8 - (30*I)*Pi^3 - 
         (583*Pi^4)/60 + ((83*I)/60)*Pi^5 + (1159*Pi^6)/15120 + 
         (1957*Pi^2*G[0, x])/12 + (28*I)*Pi^3*G[0, x] - (103*Pi^4*G[0, x])/
          180 - ((271*I)/60)*Pi^5*G[0, x] + (5623*Pi^2*G[1, x])/24 - 
         ((395*I)/8)*Pi^3*G[1, x] + (67*Pi^4*G[1, x])/180 - 
         ((299*I)/60)*Pi^5*G[1, x] - (2321*G[0, 0, x])/4 - 
         (60*I)*Pi*G[0, 0, x] - (931*Pi^2*G[0, 0, x])/12 - 
         ((55*I)/4)*Pi^3*G[0, 0, x] + (1069*Pi^4*G[0, 0, x])/360 + 
         (2321*G[0, 1, x])/4 + (60*I)*Pi*G[0, 1, x] - (2965*Pi^2*G[0, 1, x])/
          24 + ((121*I)/4)*Pi^3*G[0, 1, x] - (929*Pi^4*G[0, 1, x])/360 + 
         (2321*G[1, 0, x])/4 + (60*I)*Pi*G[1, 0, x] - (1945*Pi^2*G[1, 0, x])/
          24 + ((115*I)/4)*Pi^3*G[1, 0, x] - (1987*Pi^4*G[1, 0, x])/360 - 
         (2321*G[1, 1, x])/4 - (60*I)*Pi*G[1, 1, x] - (533*Pi^2*G[1, 1, x])/
          6 - (I/4)*Pi^3*G[1, 1, x] + (1553*Pi^4*G[1, 1, x])/360 + 
         (1711*G[0, 0, 0, x])/4 + ((351*I)/4)*Pi*G[0, 0, 0, x] + 
         (55*Pi^2*G[0, 0, 0, x])/4 + (2*I)*Pi^3*G[0, 0, 0, x] - 
         (735*G[0, 0, 1, x])/4 + ((695*I)/4)*Pi*G[0, 0, 1, x] + 
         (347*Pi^2*G[0, 0, 1, x])/6 - ((43*I)/2)*Pi^3*G[0, 0, 1, x] - 
         (735*G[0, 1, 0, x])/4 - ((843*I)/4)*Pi*G[0, 1, 0, x] + 
         (123*Pi^2*G[0, 1, 0, x])/2 - ((55*I)/2)*Pi^3*G[0, 1, 0, x] - 
         (241*G[0, 1, 1, x])/4 - ((203*I)/4)*Pi*G[0, 1, 1, x] + 
         (91*Pi^2*G[0, 1, 1, x])/4 - (4*I)*Pi^3*G[0, 1, 1, x] + 
         367*G[1, 0, 0, x] - ((261*I)/2)*Pi*G[1, 0, 0, x] + 
         37*Pi^2*G[1, 0, 0, x] - (23*I)*Pi^3*G[1, 0, 0, x] - 
         611*G[1, 0, 1, x] - (131*I)*Pi*G[1, 0, 1, x] + 
         (185*Pi^2*G[1, 0, 1, x])/12 + ((13*I)/2)*Pi^3*G[1, 0, 1, x] - 
         611*G[1, 1, 0, x] + ((507*I)/2)*Pi*G[1, 1, 0, x] - 
         (133*Pi^2*G[1, 1, 0, x])/4 - ((59*I)/2)*Pi^3*G[1, 1, 0, x] + 
         855*G[1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, x] + (27*Pi^2*G[1, 1, 1, x])/
          2 - (17*I)*Pi^3*G[1, 1, 1, x] - 225*G[0, 0, 0, 0, x] - 
         (63*I)*Pi*G[0, 0, 0, 0, x] + 15*Pi^2*G[0, 0, 0, 0, x] + 
         (315*G[0, 0, 0, 1, x])/4 - (54*I)*Pi*G[0, 0, 0, 1, x] - 
         (197*Pi^2*G[0, 0, 0, 1, x])/6 + (315*G[0, 0, 1, 0, x])/4 + 
         (111*I)*Pi*G[0, 0, 1, 0, x] - (69*Pi^2*G[0, 0, 1, 0, x])/2 + 
         182*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, x] - 
         (125*Pi^2*G[0, 0, 1, 1, x])/3 - 350*G[0, 1, 0, 0, x] + 
         (132*I)*Pi*G[0, 1, 0, 0, x] - (175*Pi^2*G[0, 1, 0, 0, x])/3 + 
         (905*G[0, 1, 0, 1, x])/4 - (13*I)*Pi*G[0, 1, 0, 1, x] - 
         (19*Pi^2*G[0, 1, 0, 1, x])/2 + (905*G[0, 1, 1, 0, x])/4 - 
         (138*I)*Pi*G[0, 1, 1, 0, x] - (65*Pi^2*G[0, 1, 1, 0, x])/6 - 
         217*G[0, 1, 1, 1, x] - (23*I)*Pi*G[0, 1, 1, 1, x] - 
         (79*Pi^2*G[0, 1, 1, 1, x])/3 - (827*G[1, 0, 0, 0, x])/2 + 
         (93*I)*Pi*G[1, 0, 0, 0, x] - 51*Pi^2*G[1, 0, 0, 0, x] + 
         131*G[1, 0, 0, 1, x] + (138*I)*Pi*G[1, 0, 0, 1, x] - 
         (133*Pi^2*G[1, 0, 0, 1, x])/3 + 131*G[1, 0, 1, 0, x] - 
         (111*I)*Pi*G[1, 0, 1, 0, x] + (58*Pi^2*G[1, 0, 1, 0, x])/3 + 
         37*G[1, 0, 1, 1, x] - (162*I)*Pi*G[1, 0, 1, 1, x] + 
         3*Pi^2*G[1, 0, 1, 1, x] + (493*G[1, 1, 0, 0, x])/2 - 
         (72*I)*Pi*G[1, 1, 0, 0, x] - (16*Pi^2*G[1, 1, 0, 0, x])/3 + 
         306*G[1, 1, 0, 1, x] - (161*I)*Pi*G[1, 1, 0, 1, x] + 
         (175*Pi^2*G[1, 1, 0, 1, x])/3 + 306*G[1, 1, 1, 0, x] + 
         (48*I)*Pi*G[1, 1, 1, 0, x] + (101*Pi^2*G[1, 1, 1, 0, x])/3 - 
         744*G[1, 1, 1, 1, x] + (227*I)*Pi*G[1, 1, 1, 1, x] + 
         (61*Pi^2*G[1, 1, 1, 1, x])/3 - 19*G[0, 0, 0, 0, 0, x] + 
         (36*I)*Pi*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] + 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] + 22*G[0, 0, 0, 1, 0, x] - 
         (78*I)*Pi*G[0, 0, 0, 1, 0, x] - 77*G[0, 0, 0, 1, 1, x] - 
         (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 246*G[0, 0, 1, 0, 0, x] - 
         (72*I)*Pi*G[0, 0, 1, 0, 0, x] - 136*G[0, 0, 1, 0, 1, x] + 
         (30*I)*Pi*G[0, 0, 1, 0, 1, x] - 136*G[0, 0, 1, 1, 0, x] + 
         (90*I)*Pi*G[0, 0, 1, 1, 0, x] + 166*G[0, 0, 1, 1, 1, x] - 
         (18*I)*Pi*G[0, 0, 1, 1, 1, x] + 318*G[0, 1, 0, 0, 0, x] - 
         (90*I)*Pi*G[0, 1, 0, 0, 0, x] - 50*G[0, 1, 0, 0, 1, x] - 
         (126*I)*Pi*G[0, 1, 0, 0, 1, x] - 50*G[0, 1, 0, 1, 0, x] + 
         (126*I)*Pi*G[0, 1, 0, 1, 0, x] - 54*G[0, 1, 0, 1, 1, x] + 
         (84*I)*Pi*G[0, 1, 0, 1, 1, x] - 139*G[0, 1, 1, 0, 0, x] - 
         90*G[0, 1, 1, 0, 1, x] + (126*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         90*G[0, 1, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         67*G[0, 1, 1, 1, 1, x] - (84*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         268*G[1, 0, 0, 0, 0, x] - (108*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         15*G[1, 0, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         15*G[1, 0, 0, 1, 0, x] + (174*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         97*G[1, 0, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         146*G[1, 0, 1, 0, 0, x] + (96*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         21*G[1, 0, 1, 0, 1, x] + (78*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         21*G[1, 0, 1, 1, 0, x] - (162*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         235*G[1, 0, 1, 1, 1, x] - (18*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         146*G[1, 1, 0, 0, 0, x] - (18*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         54*G[1, 1, 0, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         54*G[1, 1, 0, 1, 0, x] + (18*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         193*G[1, 1, 0, 1, 1, x] + (48*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         5*G[1, 1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         33*G[1, 1, 1, 0, 1, x] + (114*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         33*G[1, 1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         606*G[1, 1, 1, 1, 1, x] - (168*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         88*G[0, 0, 0, 0, 0, 0, x] - 98*G[0, 0, 0, 0, 0, 1, x] - 
         98*G[0, 0, 0, 0, 1, 0, x] + 126*G[0, 0, 0, 0, 1, 1, x] - 
         160*G[0, 0, 0, 1, 0, 0, x] + 62*G[0, 0, 0, 1, 0, 1, x] + 
         62*G[0, 0, 0, 1, 1, 0, x] - 66*G[0, 0, 0, 1, 1, 1, x] - 
         196*G[0, 0, 1, 0, 0, 0, x] + 52*G[0, 0, 1, 0, 0, 1, x] + 
         52*G[0, 0, 1, 0, 1, 0, x] + 86*G[0, 0, 1, 0, 1, 1, x] + 
         84*G[0, 0, 1, 1, 0, 0, x] + 114*G[0, 0, 1, 1, 0, 1, x] + 
         114*G[0, 0, 1, 1, 1, 0, x] - 192*G[0, 0, 1, 1, 1, 1, x] - 
         298*G[0, 1, 0, 0, 0, 0, x] + 78*G[0, 1, 0, 0, 0, 1, x] + 
         78*G[0, 1, 0, 0, 1, 0, x] - 118*G[0, 1, 0, 0, 1, 1, x] + 
         96*G[0, 1, 0, 1, 0, 0, x] + 116*G[0, 1, 0, 1, 0, 1, x] + 
         116*G[0, 1, 0, 1, 1, 0, x] + 58*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, 0, x] + 54*G[0, 1, 1, 0, 0, 1, x] + 
         54*G[0, 1, 1, 0, 1, 0, x] + 132*G[0, 1, 1, 0, 1, 1, x] + 
         26*G[0, 1, 1, 1, 0, 0, x] + 10*G[0, 1, 1, 1, 0, 1, x] + 
         10*G[0, 1, 1, 1, 1, 0, x] - 268*G[0, 1, 1, 1, 1, 1, x] - 
         368*G[1, 0, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 0, 1, x] + 
         32*G[1, 0, 0, 0, 1, 0, x] + 14*G[1, 0, 0, 0, 1, 1, x] + 
         172*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
         72*G[1, 0, 0, 1, 1, 0, x] - 108*G[1, 0, 0, 1, 1, 1, x] + 
         160*G[1, 0, 1, 0, 0, 0, x] + 96*G[1, 0, 1, 0, 0, 1, x] + 
         96*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] - 
         120*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, 1, x] + 
         34*G[1, 1, 0, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 0, 1, x] + 
         36*G[1, 1, 0, 0, 1, 0, x] - 18*G[1, 1, 0, 0, 1, 1, x] + 
         104*G[1, 1, 0, 1, 0, 0, x] - 50*G[1, 1, 0, 1, 0, 1, x] - 
         50*G[1, 1, 0, 1, 1, 0, x] + 124*G[1, 1, 0, 1, 1, 1, x] + 
         44*G[1, 1, 1, 0, 0, 0, x] - 28*G[1, 1, 1, 0, 0, 1, x] - 
         28*G[1, 1, 1, 0, 1, 0, x] + 32*G[1, 1, 1, 0, 1, 1, x] + 
         178*G[1, 1, 1, 1, 0, 0, x] - 204*G[1, 1, 1, 1, 0, 1, x] - 
         204*G[1, 1, 1, 1, 1, 0, x] - 152*G[1, 1, 1, 1, 1, 1, x] - 
         (2203*Zeta[3])/4 - ((1859*I)/4)*Pi*Zeta[3] + (685*Pi^2*Zeta[3])/6 + 
         ((31*I)/2)*Pi^3*Zeta[3] - (843*G[0, x]*Zeta[3])/4 - 
         (12*I)*Pi*G[0, x]*Zeta[3] - (421*Pi^2*G[0, x]*Zeta[3])/6 + 
         524*G[1, x]*Zeta[3] - (132*I)*Pi*G[1, x]*Zeta[3] - 
         (187*Pi^2*G[1, x]*Zeta[3])/3 + (416*G[0, 0, x]*Zeta[3])/3 + 
         (148*I)*Pi*G[0, 0, x]*Zeta[3] - (389*G[0, 1, x]*Zeta[3])/3 + 
         (98*I)*Pi*G[0, 1, x]*Zeta[3] - (137*G[1, 0, x]*Zeta[3])/3 + 
         (284*I)*Pi*G[1, 0, x]*Zeta[3] - (49*G[1, 1, x]*Zeta[3])/3 + 
         (118*I)*Pi*G[1, 1, x]*Zeta[3] - (872*G[0, 0, 0, x]*Zeta[3])/3 + 
         242*G[0, 0, 1, x]*Zeta[3] + 114*G[0, 1, 0, x]*Zeta[3] - 
         (4*G[0, 1, 1, x]*Zeta[3])/3 + (566*G[1, 0, 0, x]*Zeta[3])/3 - 
         214*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] - 
         (494*G[1, 1, 1, x]*Zeta[3])/3 - (329*Zeta[3]^2)/3 - 239*Zeta[5] + 
         (1014*I)*Pi*Zeta[5] - 3*G[0, x]*Zeta[5] + 132*G[1, x]*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(-25863/64 - (1583*Pi^2)/96 - (26*I)*Pi^3 + 
         (1351*Pi^4)/288 + ((9*I)/20)*Pi^5 - (109447*Pi^6)/90720 + 
         (222*I)*Pi*G[0, x] - (1057*Pi^2*G[0, x])/12 - ((45*I)/4)*Pi^3*
          G[0, x] - (13*Pi^4*G[0, x])/20 + ((107*I)/12)*Pi^5*G[0, x] + 
         (5741*G[1, x])/16 - (128*I)*Pi*G[1, x] + (55*Pi^2*G[1, x])/8 + 
         ((56*I)/3)*Pi^3*G[1, x] - (487*Pi^4*G[1, x])/240 + 
         ((469*I)/36)*Pi^5*G[1, x] + 222*G[0, 0, x] + 
         ((9*I)/4)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         (491*Pi^4*G[0, 0, x])/180 - 128*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 
         (509*Pi^2*G[0, 1, x])/12 - ((13*I)/2)*Pi^3*G[0, 1, x] + 
         (3221*Pi^4*G[0, 1, x])/180 - 128*G[1, 0, x] + (60*I)*Pi*G[1, 0, x] + 
         36*Pi^2*G[1, 0, x] + (397*Pi^4*G[1, 0, x])/36 - 
         (1343*G[1, 1, x])/4 + (192*I)*Pi*G[1, 1, x] - (3*Pi^2*G[1, 1, x])/
          4 - (12*I)*Pi^3*G[1, 1, x] - (5957*Pi^4*G[1, 1, x])/360 - 
         (487*G[0, 0, 0, x])/4 - ((207*I)/4)*Pi*G[0, 0, 0, x] + 
         (21*Pi^2*G[0, 0, 0, x])/2 + (3*I)*Pi^3*G[0, 0, 0, x] + 
         64*G[0, 0, 1, x] - ((29*I)/4)*Pi*G[0, 0, 1, x] - 
         (39*Pi^2*G[0, 0, 1, x])/2 - ((67*I)/3)*Pi^3*G[0, 0, 1, x] + 
         64*G[0, 1, 0, x] + ((87*I)/2)*Pi*G[0, 1, 0, x] + 
         3*Pi^2*G[0, 1, 0, x] + (86*I)*Pi^3*G[0, 1, 0, x] + 
         64*G[0, 1, 1, x] + (128*I)*Pi*G[0, 1, 1, x] - 
         (79*Pi^2*G[0, 1, 1, x])/2 + ((184*I)/3)*Pi^3*G[0, 1, 1, x] + 
         60*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 0, x])/
          2 + (22*I)*Pi^3*G[1, 0, 0, x] + 192*G[1, 0, 1, x] + 
         (64*I)*Pi*G[1, 0, 1, x] - (55*Pi^2*G[1, 0, 1, x])/2 + 
         ((308*I)/3)*Pi^3*G[1, 0, 1, x] + 192*G[1, 1, 0, x] - 
         24*Pi^2*G[1, 1, 0, x] + (62*I)*Pi^3*G[1, 1, 0, x] + 
         293*G[1, 1, 1, x] - (224*I)*Pi*G[1, 1, 1, x] - 
         (3*Pi^2*G[1, 1, 1, x])/2 + ((38*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (137*G[0, 0, 0, 0, x])/2 + 50*Pi^2*G[0, 0, 0, 0, x] + 
         (227*G[0, 0, 0, 1, x])/4 + ((27*I)/2)*Pi*G[0, 0, 0, 1, x] + 
         (229*Pi^2*G[0, 0, 0, 1, x])/3 + (227*G[0, 0, 1, 0, x])/4 + 
         101*Pi^2*G[0, 0, 1, 0, x] - 128*G[0, 0, 1, 1, x] + 
         (27*I)*Pi*G[0, 0, 1, 1, x] + 160*Pi^2*G[0, 0, 1, 1, x] + 
         (215*G[0, 1, 0, 0, x])/2 + 48*Pi^2*G[0, 1, 0, 0, x] - 
         128*G[0, 1, 0, 1, x] - ((51*I)/2)*Pi*G[0, 1, 0, 1, x] - 
         10*Pi^2*G[0, 1, 0, 1, x] - 128*G[0, 1, 1, 0, x] - 
         76*Pi^2*G[0, 1, 1, 0, x] + 160*G[0, 1, 1, 1, x] - 
         (60*I)*Pi*G[0, 1, 1, 1, x] - 78*Pi^2*G[0, 1, 1, 1, x] + 
         76*G[1, 0, 0, 0, x] + 86*Pi^2*G[1, 0, 0, 0, x] - 
         64*G[1, 0, 0, 1, x] + ((33*I)/2)*Pi*G[1, 0, 0, 1, x] + 
         170*Pi^2*G[1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, x] + 
         4*Pi^2*G[1, 0, 1, 0, x] - 96*G[1, 0, 1, 1, x] - 
         (84*I)*Pi*G[1, 0, 1, 1, x] - 42*Pi^2*G[1, 0, 1, 1, x] + 
         (266*Pi^2*G[1, 1, 0, 0, x])/3 - 224*G[1, 1, 0, 1, x] - 
         (36*I)*Pi*G[1, 1, 0, 1, x] - 62*Pi^2*G[1, 1, 0, 1, x] - 
         224*G[1, 1, 1, 0, x] + (70*Pi^2*G[1, 1, 1, 0, x])/3 - 
         239*G[1, 1, 1, 1, x] + (168*I)*Pi*G[1, 1, 1, 1, x] + 
         (263*Pi^2*G[1, 1, 1, 1, x])/3 + (207*G[0, 0, 0, 0, 0, x])/2 - 
         (72*I)*Pi*G[0, 0, 0, 0, 0, x] - (189*G[0, 0, 0, 0, 1, x])/2 - 
         (48*I)*Pi*G[0, 0, 0, 0, 1, x] - (189*G[0, 0, 0, 1, 0, x])/2 + 
         (84*I)*Pi*G[0, 0, 0, 1, 0, x] + 63*G[0, 0, 0, 1, 1, x] + 
         (56*I)*Pi*G[0, 0, 0, 1, 1, x] - 96*G[0, 0, 1, 0, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 51*G[0, 0, 1, 0, 1, x] - 
         (136*I)*Pi*G[0, 0, 1, 0, 1, x] + 51*G[0, 0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 1, 0, x] + 60*G[0, 0, 1, 1, 1, x] + 
         (20*I)*Pi*G[0, 0, 1, 1, 1, x] - (93*G[0, 1, 0, 0, 0, x])/2 + 
         (288*I)*Pi*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 0, 0, 1, x])/2 + 
         (32*I)*Pi*G[0, 1, 0, 0, 1, x] - (3*G[0, 1, 0, 1, 0, x])/2 - 
         (348*I)*Pi*G[0, 1, 0, 1, 0, x] + 60*G[0, 1, 0, 1, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] + 
         (108*I)*Pi*G[0, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 0, 1, x] - 
         (148*I)*Pi*G[0, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 0, x] - 
         192*G[0, 1, 1, 1, 1, x] + (312*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (9*G[1, 0, 0, 0, 0, x])/2 - (63*G[1, 0, 0, 0, 1, x])/2 - 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] - (63*G[1, 0, 0, 1, 0, x])/2 - 
         (96*I)*Pi*G[1, 0, 0, 1, 0, x] + 84*G[1, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 48*G[1, 0, 1, 0, 0, x] + 
         (168*I)*Pi*G[1, 0, 1, 0, 0, x] + 84*G[1, 0, 1, 0, 1, x] - 
         (84*I)*Pi*G[1, 0, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 0, x] - 
         72*G[1, 0, 1, 1, 1, x] + (224*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         36*G[1, 1, 0, 0, 0, x] + (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 1, x] + (28*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         36*G[1, 1, 0, 1, 0, x] + 96*G[1, 1, 0, 1, 1, x] + 
         (88*I)*Pi*G[1, 1, 0, 1, 1, x] + 168*G[1, 1, 1, 0, 1, x] - 
         (136*I)*Pi*G[1, 1, 1, 0, 1, x] + 168*G[1, 1, 1, 1, 0, x] - 
         (168*I)*Pi*G[1, 1, 1, 1, 0, x] + 150*G[1, 1, 1, 1, 1, x] - 
         (200*I)*Pi*G[1, 1, 1, 1, 1, x] + 248*G[0, 0, 0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 0, 1, 0, x] - 
         128*G[0, 0, 0, 0, 1, 1, x] + 180*G[0, 0, 0, 1, 0, 0, x] - 
         184*G[0, 0, 0, 1, 0, 1, x] - 184*G[0, 0, 0, 1, 1, 0, x] + 
         148*G[0, 0, 0, 1, 1, 1, x] + 300*G[0, 0, 1, 0, 0, 0, x] - 
         296*G[0, 0, 1, 0, 0, 1, x] - 296*G[0, 0, 1, 0, 1, 0, x] - 
         108*G[0, 0, 1, 0, 1, 1, x] + 20*G[0, 0, 1, 1, 0, 0, x] - 
         300*G[0, 0, 1, 1, 0, 1, x] - 300*G[0, 0, 1, 1, 1, 0, x] + 
         576*G[0, 0, 1, 1, 1, 1, x] + 388*G[0, 1, 0, 0, 0, 0, x] + 
         24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] - 
         60*G[0, 1, 0, 0, 1, 1, x] - 356*G[0, 1, 0, 1, 0, 0, x] - 
         60*G[0, 1, 0, 1, 0, 1, x] - 60*G[0, 1, 0, 1, 1, 0, x] - 
         72*G[0, 1, 0, 1, 1, 1, x] - 200*G[0, 1, 1, 0, 0, 0, x] + 
         108*G[0, 1, 1, 0, 0, 1, x] + 108*G[0, 1, 1, 0, 1, 0, x] - 
         144*G[0, 1, 1, 0, 1, 1, x] - 248*G[0, 1, 1, 1, 0, 0, x] + 
         360*G[0, 1, 1, 1, 0, 1, x] + 360*G[0, 1, 1, 1, 1, 0, x] + 
         104*G[0, 1, 1, 1, 1, 1, x] + 312*G[1, 0, 0, 0, 0, 0, x] - 
         88*G[1, 0, 0, 0, 0, 1, x] - 88*G[1, 0, 0, 0, 1, 0, x] - 
         92*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] - 
         268*G[1, 0, 0, 1, 0, 1, x] - 268*G[1, 0, 0, 1, 1, 0, x] + 
         256*G[1, 0, 0, 1, 1, 1, x] + 124*G[1, 0, 1, 0, 0, 0, x] - 
         68*G[1, 0, 1, 0, 0, 1, x] - 68*G[1, 0, 1, 0, 1, 0, x] - 
         104*G[1, 0, 1, 0, 1, 1, x] - 200*G[1, 0, 1, 1, 0, 0, x] + 
         112*G[1, 0, 1, 1, 0, 1, x] + 112*G[1, 0, 1, 1, 1, 0, x] + 
         152*G[1, 0, 1, 1, 1, 1, x] + 224*G[1, 1, 0, 0, 0, 0, x] - 
         156*G[1, 1, 0, 0, 0, 1, x] - 156*G[1, 1, 0, 0, 1, 0, x] - 
         16*G[1, 1, 0, 0, 1, 1, x] - 112*G[1, 1, 0, 1, 0, 0, x] - 
         88*G[1, 1, 0, 1, 0, 1, x] - 88*G[1, 1, 0, 1, 1, 0, x] + 
         40*G[1, 1, 0, 1, 1, 1, x] + 32*G[1, 1, 1, 0, 0, 0, x] - 
         200*G[1, 1, 1, 0, 0, 1, x] - 200*G[1, 1, 1, 0, 1, 0, x] - 
         136*G[1, 1, 1, 0, 1, 1, x] - 168*G[1, 1, 1, 1, 0, 0, x] - 
         200*G[1, 1, 1, 1, 0, 1, x] - 200*G[1, 1, 1, 1, 1, 0, x] - 
         100*G[1, 1, 1, 1, 1, 1, x] + (8477*Zeta[3])/12 - 
         ((1883*I)/12)*Pi*Zeta[3] - 25*Pi^2*Zeta[3] - ((973*I)/9)*Pi^3*
          Zeta[3] - (1883*G[0, x]*Zeta[3])/12 + (241*Pi^2*G[0, x]*Zeta[3])/
          9 - (1031*G[1, x]*Zeta[3])/3 + ((169*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (2264*Pi^2*G[1, x]*Zeta[3])/9 - (183*G[0, 0, x]*Zeta[3])/2 - 
         (396*I)*Pi*G[0, 0, x]*Zeta[3] + (433*G[0, 1, x]*Zeta[3])/2 - 
         ((1384*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (145*G[1, 0, x]*Zeta[3])/2 - 
         (596*I)*Pi*G[1, 0, x]*Zeta[3] + 152*G[1, 1, x]*Zeta[3] - 
         ((716*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (196*G[0, 0, 0, x]*Zeta[3])/3 - 
         (1052*G[0, 0, 1, x]*Zeta[3])/3 - (116*G[0, 1, 0, x]*Zeta[3])/3 - 
         (100*G[0, 1, 1, x]*Zeta[3])/3 - 264*G[1, 0, 0, x]*Zeta[3] - 
         (500*G[1, 0, 1, x]*Zeta[3])/3 - (356*G[1, 1, 0, x]*Zeta[3])/3 - 
         (352*G[1, 1, 1, x]*Zeta[3])/3 - (3974*Zeta[3]^2)/9 - 45*Zeta[5] - 
         (1632*I)*Pi*Zeta[5] - 216*G[0, x]*Zeta[5] + 324*G[1, x]*Zeta[5])))/
    Nc^2 + Nf*((-26/3 + ((40*I)/9)*Pi - (11*Pi^2)/9 + (34*G[0, x])/9 - 
       (4*I)*Pi*G[0, x] - (8*G[0, 0, x])/3)*Log[mu2/s]*RATIO[x^(-1)] + 
     (1/3 + (2*I)*Pi - (2*G[0, x])/3)*Log[mu2/s]^2*RATIO[x^(-1)] + 
     (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + RATIO[x^(-1)]*
      (-455/27 + ((56*I)/27)*Pi - (107*Pi^2)/54 + (290*G[0, x])/27 - 
       ((40*I)/9)*Pi*G[0, x] + (11*Pi^2*G[0, x])/9 - (74*G[0, 0, x])/9 + 
       (4*I)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + (20*G[0, 0, 0, x])/3 - 
       (4*G[1, 0, 0, x])/3 - (46*Zeta[3])/9) + 
     e*(((16*I)/9)*Pi - (2*Pi^2)/9 + (16*G[0, x])/9 - (2*G[0, 0, x])/3 + 
       (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + (32*G[0, 0, x])/9 - 
         ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-269/27 + ((50*I)/9)*Pi - (37*Pi^2)/18 + (41*G[0, x])/9 - 
         (6*I)*Pi*G[0, x] - (10*G[0, 0, x])/3)*Log[mu2/s]^2*RATIO[x^(-1)] + 
       (1/3 + (2*I)*Pi - (8*G[0, x])/9)*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]*
        (((2*I)/3)*Pi + (2*G[0, x])/3 + (((4*I)/3)*Pi*G[0, x] + 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
          (-3778/81 + ((224*I)/27)*Pi - (197*Pi^2)/54 - (I/3)*Pi^3 + 
           (254*G[0, x])/9 - ((100*I)/9)*Pi*G[0, x] + (34*Pi^2*G[0, x])/9 - 
           (182*G[0, 0, x])/9 + (12*I)*Pi*G[0, 0, x] - ((16*I)/3)*Pi*
            G[1, 0, x] + (56*G[0, 0, 0, x])/3 - (16*G[1, 0, 0, x])/3 - 
           (172*Zeta[3])/9)) + RATIO[x^(-1)]*(-37559/486 + ((328*I)/81)*Pi - 
         (46*Pi^2)/27 - ((10*I)/27)*Pi^3 - (53*Pi^4)/270 + 
         (4106*G[0, x])/81 - ((224*I)/27)*Pi*G[0, x] + (59*Pi^2*G[0, x])/18 + 
         (I/3)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - (986*G[0, 0, x])/27 + 
         ((100*I)/9)*Pi*G[0, 0, x] - (31*Pi^2*G[0, 0, x])/9 - 
         ((20*I)/3)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + (94*G[0, 0, 0, x])/
          3 - (12*I)*Pi*G[0, 0, 0, x] + ((16*I)/3)*Pi*G[0, 1, 0, x] - 
         (20*G[1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 0, x] - (92*G[0, 0, 0, 0, x])/3 + 
         (16*G[0, 1, 0, 0, x])/3 + (32*G[1, 0, 0, 0, x])/3 - 
         (4*G[1, 1, 0, 0, x])/3 - 10*Zeta[3] - (12*I)*Pi*Zeta[3] + 
         (64*G[0, x]*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/3)) + 
     e^2*(((236*I)/27)*Pi - (52*Pi^2)/27 - (I/6)*Pi^3 + (236*G[0, x])/27 + 
       ((16*I)/9)*Pi*G[0, x] - (5*Pi^2*G[0, x])/18 - (28*G[0, 0, x])/9 - 
       ((2*I)/3)*Pi*G[0, 0, x] + (2*G[0, 0, 0, x])/3 + 
       (-517/81 + ((110*I)/27)*Pi - (5*Pi^2)/3 + (79*G[0, x])/27 - 
         ((14*I)/3)*Pi*G[0, x] - (20*G[0, 0, x])/9)*Log[mu2/s]^3*
        RATIO[x^(-1)] + (31/108 + ((7*I)/6)*Pi - (11*G[0, x])/18)*
        Log[mu2/s]^4*RATIO[x^(-1)] + (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + 
       Log[mu2/s]^2*(I*Pi + G[0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-3974/81 + ((280*I)/27)*Pi - 
           (43*Pi^2)/12 - (I/2)*Pi^3 + (797*G[0, x])/27 - 
           ((110*I)/9)*Pi*G[0, x] + (9*Pi^2*G[0, x])/2 - 21*G[0, 0, x] + 
           (14*I)*Pi*G[0, 0, x] - ((20*I)/3)*Pi*G[1, 0, x] + 
           (62*G[0, 0, 0, x])/3 - (20*G[1, 0, 0, x])/3 - (226*Zeta[3])/9)) + 
       (2*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + 
         (8*Pi^4)/135 + ((424*I)/27)*Pi*G[0, x] - (98*Pi^2*G[0, x])/27 - 
         (I/9)*Pi^3*G[0, x] + (424*G[0, 0, x])/27 - ((82*I)/9)*Pi*
          G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
         (4*Pi^2*G[1, 0, x])/9 - (164*G[0, 0, 0, x])/9 + 
         (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
         (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
         12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/
          3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
       Log[mu2/s]*(((44*I)/9)*Pi - (7*Pi^2)/9 + (44*G[0, x])/9 + 
         ((2*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3 + RATIO[(1 - x)^(-1)]*
          (((-2*I)/9)*Pi^3 + ((82*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + 
           (82*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*
            G[1, 0, x] - 8*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 + 
           (4*Zeta[3])/3) + RATIO[x^(-1)]*(-43759/243 + ((1312*I)/81)*Pi - 
           (461*Pi^2)/162 - ((25*I)/27)*Pi^3 - (247*Pi^4)/540 + 
           (9260*G[0, x])/81 - ((560*I)/27)*Pi*G[0, x] + (337*Pi^2*G[0, x])/
            54 + I*Pi^3*G[0, x] + ((8*I)/9)*Pi^3*G[1, x] - 
           (718*G[0, 0, x])/9 + ((220*I)/9)*Pi*G[0, 0, x] - 
           8*Pi^2*G[0, 0, x] - ((40*I)/3)*Pi*G[1, 0, x] + 
           (16*Pi^2*G[1, 0, x])/3 + (598*G[0, 0, 0, x])/9 - 
           (28*I)*Pi*G[0, 0, 0, x] + ((40*I)/3)*Pi*G[0, 1, 0, x] - 
           (40*G[1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[1, 0, 0, x] - 
           ((16*I)/3)*Pi*G[1, 1, 0, x] - (208*G[0, 0, 0, 0, x])/3 + 
           (40*G[0, 1, 0, 0, x])/3 + (80*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 - (302*Zeta[3])/27 - ((100*I)/3)*Pi*
            Zeta[3] + (152*G[0, x]*Zeta[3])/9 - (16*G[1, x]*Zeta[3])/3)) + 
       RATIO[x^(-1)]*(-833023/2916 + ((1952*I)/243)*Pi + (2395*Pi^2)/972 - 
         ((56*I)/81)*Pi^3 - (1393*Pi^4)/6480 - ((67*I)/360)*Pi^5 + 
         (1693*G[0, x])/9 - ((1312*I)/81)*Pi*G[0, x] + (349*Pi^2*G[0, x])/
          162 + ((25*I)/27)*Pi^3*G[0, x] + (293*Pi^4*G[0, x])/1080 + 
         ((10*I)/9)*Pi^3*G[1, x] - (5*Pi^4*G[1, x])/18 - 
         (3524*G[0, 0, x])/27 + ((560*I)/27)*Pi*G[0, 0, x] - 
         (287*Pi^2*G[0, 0, x])/54 - I*Pi^3*G[0, 0, x] - 
         ((8*I)/9)*Pi^3*G[0, 1, x] - ((112*I)/9)*Pi*G[1, 0, x] + 
         (50*Pi^2*G[1, 0, x])/9 + ((4*I)/9)*Pi^3*G[1, 0, x] + 
         ((2*I)/9)*Pi^3*G[1, 1, x] + (2714*G[0, 0, 0, x])/27 - 
         ((220*I)/9)*Pi*G[0, 0, 0, x] + 7*Pi^2*G[0, 0, 0, x] + 
         ((40*I)/3)*Pi*G[0, 1, 0, x] - (16*Pi^2*G[0, 1, 0, x])/3 - 
         (112*G[1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[1, 0, 0, x] - 
         (44*Pi^2*G[1, 0, 0, x])/9 - ((20*I)/3)*Pi*G[1, 1, 0, x] + 
         2*Pi^2*G[1, 1, 0, x] - (818*G[0, 0, 0, 0, x])/9 + 
         (28*I)*Pi*G[0, 0, 0, 0, x] - ((40*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (40*G[0, 1, 0, 0, x])/3 - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (80*G[1, 0, 0, 0, x])/3 - 
         ((40*I)/3)*Pi*G[1, 0, 0, 0, x] + ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (20*G[1, 1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + (292*G[0, 0, 0, 0, 0, x])/3 - 
         (40*G[0, 0, 1, 0, 0, x])/3 - (80*G[0, 1, 0, 0, 0, x])/3 + 
         (16*G[0, 1, 1, 0, 0, x])/3 - 40*G[1, 0, 0, 0, 0, x] + 
         (16*G[1, 0, 1, 0, 0, x])/3 + (32*G[1, 1, 0, 0, 0, x])/3 - 
         (4*G[1, 1, 1, 0, 0, x])/3 + (3587*Zeta[3])/81 - 
         ((820*I)/27)*Pi*Zeta[3] + (38*Pi^2*Zeta[3])/3 - 
         (518*G[0, x]*Zeta[3])/27 + ((100*I)/3)*Pi*G[0, x]*Zeta[3] - 
         (20*G[1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, x]*Zeta[3] + 
         (148*G[0, 0, x]*Zeta[3])/9 + (16*G[0, 1, x]*Zeta[3])/3 + 
         (4*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 - 
         (286*Zeta[5])/5)) + ((-22*Pi^2)/9 - (32*G[0, x])/9 + 
       (8*Pi^2*G[0, x])/9 + (32*G[1, x])/9 + (4*Pi^2*G[1, x])/9 - 
       (28*G[0, 0, x])/9 + (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 - 
       (52*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
       (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (-47/9 + (2*I)*Pi + (8*G[0, x])/3 + 2*G[1, x])*Log[mu2/s]^2*
        RATIO[x^(-1)] - (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + 
       ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - (2*Pi^2*G[1, x])/9 + 
         (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - (32*G[1, 0, x])/9 + 
         (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - (4*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((-4*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 - 
         (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - 
         (8*G[1, 1, x])/3 + (-416/27 + ((40*I)/9)*Pi - Pi^2/9 + 
           (94*G[0, x])/9 - (4*I)*Pi*G[0, x] + (40*G[1, x])/9 - 
           (16*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x])*RATIO[x^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
       RATIO[x^(-1)]*(-1370/81 + ((56*I)/27)*Pi - (13*Pi^2)/54 + 
         (416*G[0, x])/27 - ((40*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 + 
         (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 - (94*G[0, 0, x])/9 + 
         (4*I)*Pi*G[0, 0, x] - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
         ((4*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
         (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 - (38*Zeta[3])/9) + 
       e*(((16*I)/9)*Pi - (191*Pi^2)/27 - (16*Pi^4)/135 - (376*G[0, x])/27 + 
         (115*Pi^2*G[0, x])/27 + (424*G[1, x])/27 + (95*Pi^2*G[1, x])/27 - 
         (92*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/9 + (320*G[0, 1, x])/27 - 
         (14*Pi^2*G[0, 1, x])/9 + (320*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/
          9 - (566*G[1, 1, x])/27 - (10*Pi^2*G[1, 1, x])/9 + 
         (148*G[0, 0, 0, x])/9 - (92*G[0, 0, 1, x])/9 - (92*G[0, 1, 0, x])/
          9 - (52*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/9 - 
         (40*G[1, 1, 0, x])/9 + (56*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 + 
         (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + (32*G[0, 0, x])/9 - 
           ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (-47/9 + (2*I)*Pi + (26*G[0, x])/9 + 
           2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
         (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]^2*
          (-2*Pi^2 - 2*G[0, x] + 2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
           4*G[1, 0, x] - 4*G[1, 1, x] + (-661/27 + ((50*I)/9)*Pi + Pi^2/18 + 
             (47*G[0, x])/3 - (6*I)*Pi*G[0, x] + (50*G[1, x])/9 - 
             (26*G[0, 0, x])/3 - 6*G[0, 1, x] - 6*G[1, 0, x])*RATIO[x^(-1)] + 
           (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
            RATIO[x]) - (52*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-16159/243 + ((328*I)/81)*Pi - (89*Pi^2)/162 - 
           ((10*I)/27)*Pi^3 - (11*Pi^4)/135 + (4972*G[0, x])/81 - 
           ((224*I)/27)*Pi*G[0, x] - (Pi^2*G[0, x])/54 + (I/3)*Pi^3*G[0, x] + 
           (328*G[1, x])/81 - (100*Pi^2*G[1, x])/27 + ((2*I)/9)*Pi^3*
            G[1, x] - (1322*G[0, 0, x])/27 + ((100*I)/9)*Pi*G[0, 0, x] + 
           (Pi^2*G[0, 0, x])/9 - (224*G[0, 1, x])/27 + 3*Pi^2*G[0, 1, x] - 
           (224*G[1, 0, x])/27 - ((20*I)/3)*Pi*G[1, 0, x] + 
           (13*Pi^2*G[1, 0, x])/3 + (4*Pi^2*G[1, 1, x])/3 + 
           (94*G[0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + 
           (100*G[0, 0, 1, x])/9 + (100*G[0, 1, 0, x])/9 + 
           ((16*I)/3)*Pi*G[0, 1, 0, x] - (20*G[1, 0, 0, x])/9 + 
           ((16*I)/3)*Pi*G[1, 0, 0, x] + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
           (20*G[1, 1, 1, x])/3 - (52*G[0, 0, 0, 0, x])/3 - 
           12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - (4*G[0, 1, 0, 0, x])/
            3 - (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
           (16*G[0, 1, 1, 1, x])/3 + (28*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
           (16*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
           (4*G[1, 1, 1, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 + (4*Zeta[3])/3 - 
           (12*I)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/9 - (44*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((164*Pi^2)/27 + (8*Pi^4)/135 - (86*Pi^2*G[0, x])/
            27 - (67*Pi^2*G[1, x])/27 + (328*G[0, 0, x])/27 + 
           (13*Pi^2*G[0, 0, x])/9 - (328*G[0, 1, x])/27 + (7*Pi^2*G[0, 1, x])/
            9 - (328*G[1, 0, x])/27 + (5*Pi^2*G[1, 0, x])/9 + 
           (328*G[1, 1, x])/27 + (5*Pi^2*G[1, 1, x])/9 - (140*G[0, 0, 0, x])/
            9 + (70*G[0, 0, 1, x])/9 + (70*G[0, 1, 0, x])/9 + 
           (38*G[1, 0, 0, x])/9 + (32*G[1, 0, 1, x])/9 + (32*G[1, 1, 0, x])/
            9 - (34*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - 
           (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 + 
           (4*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, 1, x])/3 - (4*G[1, 0, 1, 0, x])/3 - 
           (4*G[1, 1, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 + 
           (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]*(((2*I)/3)*Pi - (50*Pi^2)/9 - (76*G[0, x])/9 + 
           (28*Pi^2*G[0, x])/9 + (82*G[1, x])/9 + (20*Pi^2*G[1, x])/9 - 
           (56*G[0, 0, x])/9 + (92*G[0, 1, x])/9 + (92*G[1, 0, x])/9 - 
           (128*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
           8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
           (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 + 
           (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
           RATIO[x^(-1)]*(-4972/81 + ((224*I)/27)*Pi + Pi^2/54 - (I/3)*Pi^3 + 
             (1322*G[0, x])/27 - ((100*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 + 
             (224*G[1, x])/27 - 3*Pi^2*G[1, x] - (94*G[0, 0, x])/3 + 
             (12*I)*Pi*G[0, 0, x] - (100*G[0, 1, x])/9 - (100*G[1, 0, x])/9 - 
             ((16*I)/3)*Pi*G[1, 0, x] + (52*G[0, 0, 0, x])/3 + 
             12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + 
             (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
              3 - (20*Zeta[3])/9) - (8*Zeta[3])/3 + 
           RATIO[x]*((35*Pi^2)/9 - (14*Pi^2*G[0, x])/9 - (10*Pi^2*G[1, x])/
              9 + (70*G[0, 0, x])/9 - (70*G[0, 1, x])/9 - (70*G[1, 0, x])/9 + 
             (70*G[1, 1, x])/9 - 8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
             4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
             (4*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + (4*Zeta[3])/3))) + 
       e^2*(((236*I)/27)*Pi - (1786*Pi^2)/81 - (I/6)*Pi^3 - (101*Pi^4)/405 - 
         (3920*G[0, x])/81 + ((16*I)/9)*Pi*G[0, x] + (911*Pi^2*G[0, x])/81 + 
         (7*Pi^4*G[0, x])/45 + (4628*G[1, x])/81 + (1529*Pi^2*G[1, x])/162 + 
         (8*Pi^4*G[1, x])/45 - (112*G[0, 0, x])/81 - ((2*I)/3)*Pi*
          G[0, 0, x] - (76*Pi^2*G[0, 0, x])/9 + (2728*G[0, 1, x])/81 - 
         (161*Pi^2*G[0, 1, x])/27 + (2728*G[1, 0, x])/81 - 
         5*Pi^2*G[1, 0, x] - (5596*G[1, 1, x])/81 - (130*Pi^2*G[1, 1, x])/
          27 + (896*G[0, 0, 0, x])/27 + (56*Pi^2*G[0, 0, 0, x])/9 - 
         (712*G[0, 0, 1, x])/27 + (14*Pi^2*G[0, 0, 1, x])/3 - 
         (712*G[0, 1, 0, x])/27 + (34*Pi^2*G[0, 1, 0, x])/9 + 
         (20*Pi^2*G[0, 1, 1, x])/9 - (392*G[1, 0, 0, x])/27 + 
         (32*Pi^2*G[1, 0, 0, x])/9 - (320*G[1, 0, 1, x])/27 + 
         (14*Pi^2*G[1, 0, 1, x])/9 - (320*G[1, 1, 0, x])/27 + 
         (10*Pi^2*G[1, 1, 0, x])/9 + (526*G[1, 1, 1, x])/9 + 
         (20*Pi^2*G[1, 1, 1, x])/9 - 56*G[0, 0, 0, 0, x] + 
         (196*G[0, 0, 0, 1, x])/9 + (196*G[0, 0, 1, 0, x])/9 + 
         (104*G[0, 1, 0, 0, x])/9 + (92*G[0, 1, 0, 1, x])/9 + 
         (92*G[0, 1, 1, 0, x])/9 - (92*G[0, 1, 1, 1, x])/9 + 
         (4*G[1, 0, 0, 0, x])/3 + (92*G[1, 0, 0, 1, x])/9 + 
         (92*G[1, 0, 1, 0, x])/9 + (52*G[1, 1, 0, 0, x])/9 + 
         (40*G[1, 1, 0, 1, x])/9 + (40*G[1, 1, 1, 0, x])/9 - 
         (412*G[1, 1, 1, 1, x])/9 + (224*G[0, 0, 0, 0, 0, x])/3 - 
         (56*G[0, 0, 0, 0, 1, x])/3 - (56*G[0, 0, 0, 1, 0, x])/3 - 
         (32*G[0, 0, 1, 0, 0, x])/3 - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
         (8*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 0, 0, 1, x] - 
         8*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         (16*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 0, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 - 
         (8*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
         (8*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
         (88*G[1, 1, 1, 1, 1, x])/3 + (-113/36 + ((7*I)/6)*Pi + 
           (16*G[0, x])/9 + (7*G[1, x])/6)*Log[mu2/s]^4*RATIO[x^(-1)] - 
         (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + Log[mu2/s]^3*
          ((-14*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 - 
           (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - 
           (28*G[1, 1, x])/9 + (-541/27 + ((110*I)/27)*Pi + Pi^2/9 + 
             (113*G[0, x])/9 - ((14*I)/3)*Pi*G[0, x] + (110*G[1, x])/27 - 
             (64*G[0, 0, x])/9 - (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3)*
            RATIO[x^(-1)] + ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - 
             (14*G[0, 1, x])/9 - (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*
            RATIO[x]) - (452*Zeta[3])/27 + (98*Pi^2*Zeta[3])/9 + 
         (140*G[0, x]*Zeta[3])/9 + (16*G[1, x]*Zeta[3])/9 + 
         (176*G[0, 0, x]*Zeta[3])/9 - (224*G[0, 1, x]*Zeta[3])/9 - 
         (200*G[1, 0, x]*Zeta[3])/9 + (128*G[1, 1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + (8*Pi^4)/135 + 
           ((424*I)/27)*Pi*G[0, x] - (98*Pi^2*G[0, x])/27 - 
           (I/9)*Pi^3*G[0, x] + (424*G[0, 0, x])/27 - ((82*I)/9)*Pi*
            G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
           (4*Pi^2*G[1, 0, x])/9 - (164*G[0, 0, 0, x])/9 + 
           (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
           (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
           12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
         Log[mu2/s]^2*(I*Pi - (53*Pi^2)/9 - (82*G[0, x])/9 + 
           (34*Pi^2*G[0, x])/9 + (91*G[1, x])/9 + (26*Pi^2*G[1, x])/9 - 
           (56*G[0, 0, x])/9 + (98*G[0, 1, x])/9 + (98*G[1, 0, x])/9 - 
           (140*G[1, 1, x])/9 + (56*G[0, 0, 0, x])/3 - (28*G[0, 0, 1, x])/3 - 
           (28*G[0, 1, 0, x])/3 - (16*G[1, 0, 0, x])/3 - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 + 
           ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 
           4*Zeta[3] + RATIO[x]*((73*Pi^2)/18 - (17*Pi^2*G[0, x])/9 - 
             (13*Pi^2*G[1, x])/9 + (73*G[0, 0, x])/9 - (73*G[0, 1, x])/9 - 
             (73*G[1, 0, x])/9 + (73*G[1, 1, x])/9 - (28*G[0, 0, 0, x])/3 + 
             (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 + (8*G[1, 0, 0, x])/
              3 + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 + 
             2*Zeta[3]) + RATIO[x^(-1)]*(-6416/81 + ((280*I)/27)*Pi + 
             (13*Pi^2)/36 - (I/2)*Pi^3 + (541*G[0, x])/9 - ((110*I)/9)*Pi*
              G[0, x] - (Pi^2*G[0, x])/3 + (280*G[1, x])/27 - 
             (23*Pi^2*G[1, x])/6 - (113*G[0, 0, x])/3 + (14*I)*Pi*
              G[0, 0, x] - (110*G[0, 1, x])/9 - (110*G[1, 0, x])/9 - 
             ((20*I)/3)*Pi*G[1, 0, x] + (64*G[0, 0, 0, x])/3 + 
             14*G[0, 0, 1, x] + 14*G[0, 1, 0, x] + (2*G[1, 0, 0, x])/3 + 
             (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/
              3 + (22*Zeta[3])/9)) + Log[mu2/s]*(((44*I)/9)*Pi - 
           (427*Pi^2)/27 - (29*Pi^4)/135 - (824*G[0, x])/27 + 
           ((2*I)/3)*Pi*G[0, x] + (251*Pi^2*G[0, x])/27 + (956*G[1, x])/27 + 
           (205*Pi^2*G[1, x])/27 - (202*G[0, 0, x])/27 - (62*Pi^2*G[0, 0, x])/
            9 + (712*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/3 + 
           (712*G[1, 0, x])/27 - (34*Pi^2*G[1, 0, x])/9 - (1258*G[1, 1, x])/
            27 - (10*Pi^2*G[1, 1, x])/3 + (308*G[0, 0, 0, x])/9 - 
           (196*G[0, 0, 1, x])/9 - (196*G[0, 1, 0, x])/9 - 
           (104*G[1, 0, 0, x])/9 - (92*G[1, 0, 1, x])/9 - (92*G[1, 1, 0, x])/
            9 + (124*G[1, 1, 1, x])/3 - 56*G[0, 0, 0, 0, x] + 
           (56*G[0, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 1, 0, 0, x])/3 + 8*G[0, 1, 0, 1, x] + 
           8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/3 + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + (16*G[1, 1, 0, 0, x])/
            3 + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
           (88*G[1, 1, 1, 1, x])/3 - (116*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/
            3 + 8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
             ((82*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + (82*G[0, 0, x])/
              9 - (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
             8*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3) + 
           RATIO[x^(-1)]*(-45638/243 + ((1312*I)/81)*Pi + (11*Pi^2)/162 - 
             ((25*I)/27)*Pi^3 - (41*Pi^4)/540 + (12832*G[0, x])/81 - 
             ((560*I)/27)*Pi*G[0, x] - (13*Pi^2*G[0, x])/18 + 
             I*Pi^3*G[0, x] + (1312*G[1, x])/81 - (205*Pi^2*G[1, x])/27 + 
             ((8*I)/9)*Pi^3*G[1, x] - (1082*G[0, 0, x])/9 + 
             ((220*I)/9)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 - 
             (560*G[0, 1, x])/27 + (23*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/
              27 - ((40*I)/3)*Pi*G[1, 0, x] + (35*Pi^2*G[1, 0, x])/3 + 
             4*Pi^2*G[1, 1, x] + (226*G[0, 0, 0, x])/3 - 
             (28*I)*Pi*G[0, 0, 0, x] + (220*G[0, 0, 1, x])/9 + 
             (220*G[0, 1, 0, x])/9 + ((40*I)/3)*Pi*G[0, 1, 0, x] - 
             (20*G[1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[1, 0, 0, x] + 
             (40*G[1, 0, 1, x])/3 + (40*G[1, 1, 0, x])/3 - ((16*I)/3)*Pi*
              G[1, 1, 0, x] - (40*G[1, 1, 1, x])/3 - (128*G[0, 0, 0, 0, x])/
              3 - 28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] - 
             (4*G[0, 1, 0, 0, x])/3 - (40*G[0, 1, 0, 1, x])/3 - 
             (40*G[0, 1, 1, 0, x])/3 + (40*G[0, 1, 1, 1, x])/3 + 
             (76*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 - 
             (40*G[1, 0, 1, 0, x])/3 - (40*G[1, 1, 0, 0, x])/3 - 
             (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
             (56*G[1, 1, 1, 1, x])/3 + (50*Zeta[3])/3 - ((100*I)/3)*Pi*
              Zeta[3] - (44*G[0, x]*Zeta[3])/9 - 44*G[1, x]*Zeta[3]) + 
           RATIO[x]*((355*Pi^2)/27 + (29*Pi^4)/270 - (181*Pi^2*G[0, x])/27 - 
             (143*Pi^2*G[1, x])/27 + (710*G[0, 0, x])/27 + 
             (31*Pi^2*G[0, 0, x])/9 - (710*G[0, 1, x])/27 + 
             (7*Pi^2*G[0, 1, x])/3 - (710*G[1, 0, x])/27 + 
             (17*Pi^2*G[1, 0, x])/9 + (710*G[1, 1, x])/27 + 
             (5*Pi^2*G[1, 1, x])/3 - (292*G[0, 0, 0, x])/9 + 
             (146*G[0, 0, 1, x])/9 + (146*G[0, 1, 0, x])/9 + 
             (76*G[1, 0, 0, x])/9 + (70*G[1, 0, 1, x])/9 + (70*G[1, 1, 0, x])/
              9 - 24*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 
             (28*G[0, 0, 0, 1, x])/3 - (28*G[0, 0, 1, 0, x])/3 - 
             (16*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
             4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - (4*G[1, 0, 0, 0, x])/
              3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
             (8*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
             (4*G[1, 1, 1, 0, x])/3 + (44*G[1, 1, 1, 1, x])/3 + 
             (70*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3 - 4*G[1, x]*Zeta[3])) + 
         RATIO[x^(-1)]*(-300751/1458 + ((1952*I)/243)*Pi - (1913*Pi^2)/972 - 
           ((56*I)/81)*Pi^3 - (121*Pi^4)/2160 - ((67*I)/360)*Pi^5 + 
           (45638*G[0, x])/243 - ((1312*I)/81)*Pi*G[0, x] - 
           (11*Pi^2*G[0, x])/162 + ((25*I)/27)*Pi^3*G[0, x] + 
           (41*Pi^4*G[0, x])/540 + (1952*G[1, x])/243 - (560*Pi^2*G[1, x])/
            81 + ((10*I)/9)*Pi^3*G[1, x] - (227*Pi^4*G[1, x])/360 - 
           (12832*G[0, 0, x])/81 + ((560*I)/27)*Pi*G[0, 0, x] + 
           (13*Pi^2*G[0, 0, x])/18 - I*Pi^3*G[0, 0, x] - (1312*G[0, 1, x])/
            81 + (205*Pi^2*G[0, 1, x])/27 - ((8*I)/9)*Pi^3*G[0, 1, x] - 
           (1312*G[1, 0, x])/81 - ((112*I)/9)*Pi*G[1, 0, x] + 
           (325*Pi^2*G[1, 0, x])/27 + ((4*I)/9)*Pi^3*G[1, 0, x] + 
           (40*Pi^2*G[1, 1, x])/9 + ((2*I)/9)*Pi^3*G[1, 1, x] + 
           (1082*G[0, 0, 0, x])/9 - ((220*I)/9)*Pi*G[0, 0, 0, x] - 
           (2*Pi^2*G[0, 0, 0, x])/3 + (560*G[0, 0, 1, x])/27 - 
           (23*Pi^2*G[0, 0, 1, x])/3 + (560*G[0, 1, 0, x])/27 + 
           ((40*I)/3)*Pi*G[0, 1, 0, x] - (35*Pi^2*G[0, 1, 0, x])/3 - 
           4*Pi^2*G[0, 1, 1, x] - (112*G[1, 0, 0, x])/27 + 
           ((40*I)/3)*Pi*G[1, 0, 0, x] - (97*Pi^2*G[1, 0, 0, x])/9 + 
           (112*G[1, 0, 1, x])/9 - (28*Pi^2*G[1, 0, 1, x])/9 + 
           (112*G[1, 1, 0, x])/9 - ((20*I)/3)*Pi*G[1, 1, 0, x] - 
           (4*Pi^2*G[1, 1, 0, x])/9 - (112*G[1, 1, 1, x])/9 - 
           (20*Pi^2*G[1, 1, 1, x])/9 - (226*G[0, 0, 0, 0, x])/3 + 
           (28*I)*Pi*G[0, 0, 0, 0, x] - (220*G[0, 0, 0, 1, x])/9 - 
           (220*G[0, 0, 1, 0, x])/9 - ((40*I)/3)*Pi*G[0, 0, 1, 0, x] + 
           (20*G[0, 1, 0, 0, x])/9 - ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
           ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + (40*G[0, 1, 1, 1, x])/3 + 
           (260*G[1, 0, 0, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, 0, 0, x] - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 + 
           ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - (40*G[1, 1, 0, 0, x])/3 + 
           ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - (20*G[1, 1, 0, 1, x])/3 - 
           (20*G[1, 1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
           20*G[1, 1, 1, 1, x] + (128*G[0, 0, 0, 0, 0, x])/3 + 
           28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] + 
           (4*G[0, 0, 1, 0, 0, x])/3 + (40*G[0, 0, 1, 0, 1, x])/3 + 
           (40*G[0, 0, 1, 1, 0, x])/3 - (40*G[0, 0, 1, 1, 1, x])/3 - 
           (76*G[0, 1, 0, 0, 0, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
           (40*G[0, 1, 0, 1, 0, x])/3 + (40*G[0, 1, 1, 0, 0, x])/3 + 
           (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
           (56*G[0, 1, 1, 1, 1, x])/3 - 52*G[1, 0, 0, 0, 0, x] + 
           (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
           (40*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 1, x])/3 + 
           (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
           (40*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
           (16*G[1, 1, 0, 1, 0, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
           (4*G[1, 1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 1, 0, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] + (91*Zeta[3])/3 - ((820*I)/27)*Pi*
            Zeta[3] + (8*Pi^2*Zeta[3])/9 - (50*G[0, x]*Zeta[3])/3 + 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] - (1180*G[1, x]*Zeta[3])/27 - 
           (4*I)*Pi*G[1, x]*Zeta[3] + (44*G[0, 0, x]*Zeta[3])/9 + 
           44*G[0, 1, x]*Zeta[3] + 36*G[1, 0, x]*Zeta[3] + 
           4*G[1, 1, x]*Zeta[3] - (302*Zeta[5])/15) - (8*Zeta[5])/3 + 
         RATIO[x]*((1678*Pi^2)/81 + (64*Pi^4)/405 - (874*Pi^2*G[0, x])/81 - 
           (7*Pi^4*G[0, x])/90 - (683*Pi^2*G[1, x])/81 - (4*Pi^4*G[1, x])/
            45 + (3356*G[0, 0, x])/81 + (109*Pi^2*G[0, 0, x])/18 - 
           (3356*G[0, 1, x])/81 + (245*Pi^2*G[0, 1, x])/54 - 
           (3356*G[1, 0, x])/81 + (23*Pi^2*G[1, 0, x])/6 + 
           (3356*G[1, 1, x])/81 + (175*Pi^2*G[1, 1, x])/54 - 
           (1420*G[0, 0, 0, x])/27 - (28*Pi^2*G[0, 0, 0, x])/9 + 
           (710*G[0, 0, 1, x])/27 - (7*Pi^2*G[0, 0, 1, x])/3 + 
           (710*G[0, 1, 0, x])/27 - (17*Pi^2*G[0, 1, 0, x])/9 - 
           (10*Pi^2*G[0, 1, 1, x])/9 + (382*G[1, 0, 0, x])/27 - 
           (16*Pi^2*G[1, 0, 0, x])/9 + (328*G[1, 0, 1, x])/27 - 
           (7*Pi^2*G[1, 0, 1, x])/9 + (328*G[1, 1, 0, x])/27 - 
           (5*Pi^2*G[1, 1, 0, x])/9 - (346*G[1, 1, 1, x])/9 - 
           (10*Pi^2*G[1, 1, 1, x])/9 + (146*G[0, 0, 0, 0, x])/3 - 
           (146*G[0, 0, 0, 1, x])/9 - (146*G[0, 0, 1, 0, x])/9 - 
           (76*G[0, 1, 0, 0, x])/9 - (70*G[0, 1, 0, 1, x])/9 - 
           (70*G[0, 1, 1, 0, x])/9 + (70*G[0, 1, 1, 1, x])/9 - 
           (2*G[1, 0, 0, 0, x])/3 - (70*G[1, 0, 0, 1, x])/9 - 
           (70*G[1, 0, 1, 0, x])/9 - (38*G[1, 1, 0, 0, x])/9 - 
           (32*G[1, 1, 0, 1, x])/9 - (32*G[1, 1, 1, 0, x])/9 + 
           (248*G[1, 1, 1, 1, x])/9 - (112*G[0, 0, 0, 0, 0, x])/3 + 
           (28*G[0, 0, 0, 0, 1, x])/3 + (28*G[0, 0, 0, 1, 0, x])/3 + 
           (16*G[0, 0, 1, 0, 0, x])/3 + 4*G[0, 0, 1, 0, 1, x] + 
           4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
           (4*G[0, 1, 0, 0, 0, x])/3 + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + (8*G[0, 1, 1, 0, 0, x])/3 + 
           (4*G[0, 1, 1, 0, 1, x])/3 + (4*G[0, 1, 1, 1, 0, x])/3 - 
           (16*G[0, 1, 1, 1, 1, x])/3 - (8*G[1, 0, 0, 0, 0, x])/3 + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           (8*G[1, 0, 1, 0, 0, x])/3 + (4*G[1, 0, 1, 0, 1, x])/3 + 
           (4*G[1, 0, 1, 1, 0, x])/3 - (4*G[1, 0, 1, 1, 1, x])/3 + 
           (4*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, 1, x])/3 + 
           (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 - 
           (44*G[1, 1, 1, 1, 1, x])/3 + (328*Zeta[3])/27 - 
           (49*Pi^2*Zeta[3])/9 - (32*G[0, x]*Zeta[3])/9 - 
           (70*G[1, x]*Zeta[3])/9 - (88*G[0, 0, x]*Zeta[3])/9 + 
           (112*G[0, 1, x]*Zeta[3])/9 + (100*G[1, 0, x]*Zeta[3])/9 - 
           (64*G[1, 1, x]*Zeta[3])/9 + (4*Zeta[5])/3)))/Nc^2 + 
     ((4*Pi^2)/3 - (64*G[0, x])/9 - (4*Pi^2*G[0, x])/9 + (64*G[1, x])/9 - 
       (8*Pi^2*G[1, x])/9 + (40*G[0, 0, x])/9 - (16*G[0, 1, x])/9 - 
       (16*G[1, 0, x])/9 - (8*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + 
       (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - 
       (16*G[1, 1, 1, x])/3 + (47/9 - (4*I)*Pi - 4*G[0, x] - (8*G[1, x])/3)*
        Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
       (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       ((32*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - (8*Pi^2*G[1, x])/9 + 
         (64*G[0, 0, x])/9 - (64*G[0, 1, x])/9 - (64*G[1, 0, x])/9 + 
         (64*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 
         (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((4*Pi^2)/3 - (8*G[0, x])/3 + (8*G[1, x])/3 + 
         (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + 
         (8*G[1, 1, x])/3 + (416/27 - ((80*I)/9)*Pi + Pi^2/9 - 
           (80*G[0, x])/9 - (94*G[1, x])/9 + (8*I)*Pi*G[1, x] + 
           8*G[0, 1, x] + 8*G[1, 0, x] + (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(1370/81 - ((112*I)/27)*Pi + 
         (13*Pi^2)/54 + ((4*I)/9)*Pi^3 - (112*G[0, x])/27 + 
         (4*Pi^2*G[0, x])/3 - (416*G[1, x])/27 + ((80*I)/9)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/9 + (80*G[0, 1, x])/9 + ((8*I)/3)*Pi*G[0, 1, x] + 
         (80*G[1, 0, x])/9 + (94*G[1, 1, x])/9 - (8*I)*Pi*G[1, 1, x] + 
         (8*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
         (8*G[0, 1, 1, x])/3 - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - 
         (16*G[1, 1, 1, x])/3 + (14*Zeta[3])/9) + 
       e*(((-32*I)/9)*Pi + 2*Pi^2 - Pi^4/135 - (848*G[0, x])/27 - 
         (56*Pi^2*G[0, x])/27 + (752*G[1, x])/27 - (58*Pi^2*G[1, x])/27 + 
         (476*G[0, 0, x])/27 + (10*Pi^2*G[0, 0, x])/9 + (16*G[0, 1, x])/27 + 
         (10*Pi^2*G[0, 1, x])/9 + (16*G[1, 0, x])/27 + (14*Pi^2*G[1, 0, x])/
          9 - (472*G[1, 1, x])/27 + (26*Pi^2*G[1, 1, x])/9 - 
         (44*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/9 + (16*G[0, 1, 0, x])/9 + 
         (28*G[0, 1, 1, x])/9 + (44*G[1, 0, 1, x])/9 + (44*G[1, 1, 0, x])/9 - 
         (16*G[1, 1, 1, x])/9 + (32*G[0, 0, 0, 0, x])/3 - 
         (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (16*G[1, 0, 1, 1, x])/3 - 
         8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
         (47/9 - (4*I)*Pi - 4*G[0, x] - (26*G[1, x])/9)*Log[mu2/s]^3*
          RATIO[(1 - x)^(-1)] + (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + 
         (((-64*I)/9)*Pi*G[1, x] + (8*Pi^2*G[1, x])/9 - (64*G[1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, x] + (16*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         Log[mu2/s]^2*(2*Pi^2 - 4*G[0, x] + 4*G[1, x] + 4*G[0, 0, x] - 
           4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
           (661/27 - ((100*I)/9)*Pi - Pi^2/18 - (100*G[0, x])/9 - 
             (47*G[1, x])/3 + (12*I)*Pi*G[1, x] + 12*G[0, 1, x] + 
             12*G[1, 0, x] + (26*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
           (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 
             4*G[1, 1, x])*RATIO[x]) + (40*Zeta[3])/9 - (8*G[0, x]*Zeta[3])/
          3 + RATIO[x]*((328*Pi^2)/27 - Pi^4/135 - (134*Pi^2*G[0, x])/27 - 
           (172*Pi^2*G[1, x])/27 + (656*G[0, 0, x])/27 + (10*Pi^2*G[0, 0, x])/
            9 - (656*G[0, 1, x])/27 + (10*Pi^2*G[0, 1, x])/9 - 
           (656*G[1, 0, x])/27 + (14*Pi^2*G[1, 0, x])/9 + (656*G[1, 1, x])/
            27 + (26*Pi^2*G[1, 1, x])/9 - (68*G[0, 0, 0, x])/3 + 
           (64*G[0, 0, 1, x])/9 + (64*G[0, 1, 0, x])/9 + (76*G[0, 1, 1, x])/
            9 + (140*G[1, 0, 1, x])/9 + (140*G[1, 1, 0, x])/9 - 
           (280*G[1, 1, 1, x])/9 + (32*G[0, 0, 0, 0, x])/3 - 
           (8*G[0, 0, 1, 1, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
           (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
           (8*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
           (8*G[1, 0, 1, 0, x])/3 - (16*G[1, 0, 1, 1, x])/3 - 
           8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
           (64*Zeta[3])/9 - (8*G[0, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (16159/243 - ((656*I)/81)*Pi + (89*Pi^2)/162 + ((80*I)/27)*Pi^3 - 
           (13*Pi^4)/135 - (656*G[0, x])/81 + (200*Pi^2*G[0, x])/27 - 
           (4972*G[1, x])/81 + ((448*I)/27)*Pi*G[1, x] + (Pi^2*G[1, x])/54 - 
           ((22*I)/9)*Pi^3*G[1, x] - (8*Pi^2*G[0, 0, x])/3 + 
           (448*G[0, 1, x])/27 + ((40*I)/3)*Pi*G[0, 1, x] - 
           (26*Pi^2*G[0, 1, x])/3 + (448*G[1, 0, x])/27 - 6*Pi^2*G[1, 0, x] + 
           (1322*G[1, 1, x])/27 - ((200*I)/9)*Pi*G[1, 1, x] - 
           (Pi^2*G[1, 1, x])/9 + (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/
            3 + ((8*I)/3)*Pi*G[0, 0, 1, x] - (40*G[0, 1, 0, x])/3 + 
           (40*G[0, 1, 1, x])/9 - ((32*I)/3)*Pi*G[0, 1, 1, x] - 
           (200*G[1, 0, 1, x])/9 - ((32*I)/3)*Pi*G[1, 0, 1, x] - 
           (200*G[1, 1, 0, x])/9 - (94*G[1, 1, 1, x])/3 + 
           (24*I)*Pi*G[1, 1, 1, x] - (40*G[0, 0, 0, 0, x])/3 + 
           (8*G[0, 0, 0, 1, x])/3 + (8*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 0, 1, 1, x])/3 + (32*G[0, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 0, x])/3 - (56*G[0, 1, 1, 1, x])/3 - 
           (32*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 1, x])/3 + 
           (32*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] + (52*G[1, 1, 1, 1, x])/
            3 - (44*Zeta[3])/3 + (16*I)*Pi*Zeta[3] + (80*G[0, x]*Zeta[3])/3 + 
           (76*G[1, x]*Zeta[3])/9) + Log[mu2/s]*(((-4*I)/3)*Pi + 
           (10*Pi^2)/3 - (164*G[0, x])/9 - (20*Pi^2*G[0, x])/9 + 
           (152*G[1, x])/9 - (28*Pi^2*G[1, x])/9 + (116*G[0, 0, x])/9 - 
           (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9 - (28*G[1, 1, x])/9 - 
           (32*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + 
           (16*G[0, 1, 1, x])/3 + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
           16*G[1, 1, 1, x] + (((-8*I)/3)*Pi*G[1, x] - (8*G[1, 1, x])/3)*
            RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(4972/81 - ((448*I)/27)*Pi - 
             Pi^2/54 + ((22*I)/9)*Pi^3 - (448*G[0, x])/27 + 6*Pi^2*G[0, x] - 
             (1322*G[1, x])/27 + ((200*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/9 + 
             (200*G[0, 1, x])/9 + ((32*I)/3)*Pi*G[0, 1, x] + 
             (200*G[1, 0, x])/9 + (94*G[1, 1, x])/3 - (24*I)*Pi*G[1, 1, x] + 
             (32*G[0, 0, 0, x])/3 - (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/
              3 - (8*G[0, 1, 1, x])/3 - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] - 
             (52*G[1, 1, 1, x])/3 - (76*Zeta[3])/9) + (8*Zeta[3])/3 + 
           RATIO[x]*((70*Pi^2)/9 - (20*Pi^2*G[0, x])/9 - (28*Pi^2*G[1, x])/
              9 + (140*G[0, 0, x])/9 - (140*G[0, 1, x])/9 - (140*G[1, 0, x])/
              9 + (140*G[1, 1, x])/9 - (32*G[0, 0, 0, x])/3 + 
             (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 + (16*G[0, 1, 1, x])/
              3 + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 16*G[1, 1, 1, x] + 
             (8*Zeta[3])/3))) + e^2*(((-472*I)/27)*Pi + (8*Pi^2)/3 + 
         (I/3)*Pi^3 + (29*Pi^4)/810 - (9256*G[0, x])/81 - 
         (163*Pi^2*G[0, x])/81 - (7*Pi^4*G[0, x])/135 + (7840*G[1, x])/81 - 
         ((32*I)/9)*Pi*G[1, x] - (74*Pi^2*G[1, x])/81 + 
         (13*Pi^4*G[1, x])/135 + (4480*G[0, 0, x])/81 + (85*Pi^2*G[0, 0, x])/
          27 + (1256*G[0, 1, x])/81 + (7*Pi^2*G[0, 1, x])/3 + 
         (1256*G[1, 0, x])/81 + (77*Pi^2*G[1, 0, x])/27 - 
         (6488*G[1, 1, x])/81 + ((4*I)/3)*Pi*G[1, 1, x] + 
         (43*Pi^2*G[1, 1, x])/9 - 40*G[0, 0, 0, x] - (20*Pi^2*G[0, 0, 0, x])/
          9 - (16*G[0, 0, 1, x])/27 - (10*Pi^2*G[0, 0, 1, x])/9 - 
         (16*G[0, 1, 0, x])/27 - (14*Pi^2*G[0, 1, 0, x])/9 + 
         (20*G[0, 1, 1, x])/27 - (32*Pi^2*G[0, 1, 1, x])/9 - 
         (20*Pi^2*G[1, 0, 0, x])/9 + (4*G[1, 0, 1, x])/27 - 
         (34*Pi^2*G[1, 0, 1, x])/9 + (4*G[1, 1, 0, x])/27 - 
         (14*Pi^2*G[1, 1, 0, x])/3 + (1048*G[1, 1, 1, x])/27 - 
         (56*Pi^2*G[1, 1, 1, x])/9 + (328*G[0, 0, 0, 0, x])/9 - 
         (16*G[0, 0, 0, 1, x])/9 - (16*G[0, 0, 1, 0, x])/9 - 
         (28*G[0, 0, 1, 1, x])/9 - (44*G[0, 1, 0, 1, x])/9 - 
         (44*G[0, 1, 1, 0, x])/9 - (4*G[0, 1, 1, 1, x])/3 + 
         (44*G[1, 0, 0, 0, x])/9 - (44*G[1, 0, 0, 1, x])/9 - 
         (44*G[1, 0, 1, 0, x])/9 - (56*G[1, 0, 1, 1, x])/9 - 
         (100*G[1, 1, 0, 1, x])/9 - (100*G[1, 1, 1, 0, x])/9 + 
         (44*G[1, 1, 1, 1, x])/3 - (88*G[0, 0, 0, 0, 0, x])/3 + 
         (8*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 1, x])/3 + 
         (8*G[0, 0, 1, 1, 0, x])/3 + (8*G[0, 0, 1, 1, 1, x])/3 - 
         (8*G[0, 1, 0, 0, 0, x])/3 + (8*G[0, 1, 0, 0, 1, x])/3 + 
         (8*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 + 
         8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] - 
         (16*G[0, 1, 1, 1, 1, x])/3 - (32*G[1, 0, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 0, 1, x])/3 + (8*G[1, 0, 0, 1, 0, x])/3 + 
         (16*G[1, 0, 0, 1, 1, x])/3 + 8*G[1, 0, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 0, x] + (8*G[1, 0, 1, 1, 1, x])/3 - 
         8*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + (32*G[1, 1, 0, 1, 1, x])/3 + 
         (56*G[1, 1, 1, 0, 1, x])/3 + (56*G[1, 1, 1, 1, 0, x])/3 - 
         (224*G[1, 1, 1, 1, 1, x])/3 + (113/36 - ((7*I)/3)*Pi - 
           (7*G[0, x])/3 - (16*G[1, x])/9)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
         (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 + Log[mu2/s]^3*
          ((14*Pi^2)/9 - (28*G[0, x])/9 + (28*G[1, x])/9 + 
           (28*G[0, 0, x])/9 - (28*G[0, 1, x])/9 - (28*G[1, 0, x])/9 + 
           (28*G[1, 1, x])/9 + (541/27 - ((220*I)/27)*Pi - Pi^2/9 - 
             (220*G[0, x])/27 - (113*G[1, x])/9 + ((28*I)/3)*Pi*G[1, x] + 
             (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3 + (64*G[1, 1, x])/9)*
            RATIO[(1 - x)^(-1)] + ((14*Pi^2)/9 + (28*G[0, 0, x])/9 - 
             (28*G[0, 1, x])/9 - (28*G[1, 0, x])/9 + (28*G[1, 1, x])/9)*
            RATIO[x]) + (248*Zeta[3])/27 - (94*Pi^2*Zeta[3])/9 + 
         12*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3] - (128*G[0, 0, x]*Zeta[3])/
          9 + (200*G[0, 1, x]*Zeta[3])/9 + (224*G[1, 0, x]*Zeta[3])/9 - 
         (176*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*
          (((-848*I)/27)*Pi*G[1, x] + (196*Pi^2*G[1, x])/27 + 
           ((2*I)/3)*Pi^3*G[1, x] - ((64*I)/9)*Pi*G[0, 1, x] + 
           (8*Pi^2*G[0, 1, x])/9 - (848*G[1, 1, x])/27 + ((164*I)/9)*Pi*
            G[1, 1, x] - (26*Pi^2*G[1, 1, x])/9 - (64*G[0, 1, 1, x])/9 + 
           ((8*I)/3)*Pi*G[0, 1, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] + 
           (328*G[1, 1, 1, x])/9 - (8*I)*Pi*G[1, 1, 1, x] + 
           (16*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 1, 1, x])/3 - 
           24*G[1, 1, 1, 1, x] - (8*G[1, x]*Zeta[3])/3) + 
         Log[mu2/s]^2*((-2*I)*Pi + (11*Pi^2)/3 - (182*G[0, x])/9 - 
           (26*Pi^2*G[0, x])/9 + (164*G[1, x])/9 - (34*Pi^2*G[1, x])/9 + 
           (134*G[0, 0, x])/9 - (50*G[0, 1, x])/9 - (50*G[1, 0, x])/9 - 
           (34*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 
           4*G[0, 1, 0, x] + (16*G[0, 1, 1, x])/3 + (28*G[1, 0, 1, x])/3 + 
           (28*G[1, 1, 0, x])/3 - (56*G[1, 1, 1, x])/3 + 
           ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[(1 - x)^(-1)]*(6416/81 - ((560*I)/27)*Pi - (13*Pi^2)/36 + 
             ((29*I)/9)*Pi^3 - (560*G[0, x])/27 + (23*Pi^2*G[0, x])/3 - 
             (541*G[1, x])/9 + ((220*I)/9)*Pi*G[1, x] + (Pi^2*G[1, x])/3 + 
             (220*G[0, 1, x])/9 + ((40*I)/3)*Pi*G[0, 1, x] + 
             (220*G[1, 0, x])/9 + (113*G[1, 1, x])/3 - (28*I)*Pi*G[1, 1, x] + 
             (40*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/
              3 - (4*G[0, 1, 1, x])/3 - 28*G[1, 0, 1, x] - 28*G[1, 1, 0, x] - 
             (64*G[1, 1, 1, x])/3 - (142*Zeta[3])/9) + 4*Zeta[3] + 
           RATIO[x]*((73*Pi^2)/9 - (26*Pi^2*G[0, x])/9 - (34*Pi^2*G[1, x])/
              9 + (146*G[0, 0, x])/9 - (146*G[0, 1, x])/9 - (146*G[1, 0, x])/
              9 + (146*G[1, 1, x])/9 - (40*G[0, 0, 0, x])/3 + 
             4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + (16*G[0, 1, 1, x])/3 + 
             (28*G[1, 0, 1, x])/3 + (28*G[1, 1, 0, x])/3 - (56*G[1, 1, 1, x])/
              3 + 4*Zeta[3])) + Log[mu2/s]*(((-88*I)/9)*Pi + (16*Pi^2)/3 - 
           Pi^4/27 - (1912*G[0, x])/27 - (124*Pi^2*G[0, x])/27 + 
           (1648*G[1, x])/27 - ((4*I)/3)*Pi*G[1, x] - (140*Pi^2*G[1, x])/27 + 
           (1096*G[0, 0, x])/27 + (10*Pi^2*G[0, 0, x])/3 - 
           (4*G[0, 1, x])/27 + (34*Pi^2*G[0, 1, x])/9 - (4*G[1, 0, x])/27 + 
           (14*Pi^2*G[1, 0, x])/3 - (1016*G[1, 1, x])/27 + 
           (62*Pi^2*G[1, 1, x])/9 - (104*G[0, 0, 0, x])/3 + 
           (44*G[0, 0, 1, x])/9 + (44*G[0, 1, 0, x])/9 + (56*G[0, 1, 1, x])/
            9 + (100*G[1, 0, 1, x])/9 + (100*G[1, 1, 0, x])/9 - 
           (32*G[1, 1, 1, x])/9 + (88*G[0, 0, 0, 0, x])/3 - 
           (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 1, x] - 
           8*G[0, 1, 1, 0, x] - (8*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - (32*G[1, 0, 1, 1, x])/
            3 - (56*G[1, 1, 0, 1, x])/3 - (56*G[1, 1, 1, 0, x])/3 + 
           56*G[1, 1, 1, 1, x] + (((-164*I)/9)*Pi*G[1, x] + (28*Pi^2*G[1, x])/
              9 - ((8*I)/3)*Pi*G[0, 1, x] - (164*G[1, 1, x])/9 + 
             (8*I)*Pi*G[1, 1, x] - (8*G[0, 1, 1, x])/3 + 16*G[1, 1, 1, x])*
            RATIO[x^(-1)] + (92*Zeta[3])/9 - 8*G[0, x]*Zeta[3] - 
           (8*G[1, x]*Zeta[3])/3 + RATIO[x]*((710*Pi^2)/27 - Pi^4/27 - 
             (286*Pi^2*G[0, x])/27 - (362*Pi^2*G[1, x])/27 + 
             (1420*G[0, 0, x])/27 + (10*Pi^2*G[0, 0, x])/3 - 
             (1420*G[0, 1, x])/27 + (34*Pi^2*G[0, 1, x])/9 - 
             (1420*G[1, 0, x])/27 + (14*Pi^2*G[1, 0, x])/3 + 
             (1420*G[1, 1, x])/27 + (62*Pi^2*G[1, 1, x])/9 - 
             48*G[0, 0, 0, x] + (140*G[0, 0, 1, x])/9 + (140*G[0, 1, 0, x])/
              9 + (152*G[0, 1, 1, x])/9 + (292*G[1, 0, 1, x])/9 + 
             (292*G[1, 1, 0, x])/9 - (584*G[1, 1, 1, x])/9 + 
             (88*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, x])/3 - 
             (8*G[0, 0, 1, 0, x])/3 - (16*G[0, 0, 1, 1, x])/3 - 
             8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - (8*G[0, 1, 1, 1, x])/
              3 + 8*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
             8*G[1, 0, 1, 0, x] - (32*G[1, 0, 1, 1, x])/3 - 
             (56*G[1, 1, 0, 1, x])/3 - (56*G[1, 1, 1, 0, x])/3 + 
             56*G[1, 1, 1, 1, x] + (140*Zeta[3])/9 - 8*G[0, x]*Zeta[3] - 
             (8*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (45638/243 - ((2624*I)/81)*Pi - (11*Pi^2)/162 + 
             ((170*I)/27)*Pi^3 - (367*Pi^4)/540 - (2624*G[0, x])/81 + 
             (410*Pi^2*G[0, x])/27 - (12832*G[1, x])/81 + ((1120*I)/27)*Pi*
              G[1, x] + (13*Pi^2*G[1, x])/18 - ((58*I)/9)*Pi^3*G[1, x] - 
             8*Pi^2*G[0, 0, x] + (1120*G[0, 1, x])/27 + ((80*I)/3)*Pi*
              G[0, 1, x] - (70*Pi^2*G[0, 1, x])/3 + (1120*G[1, 0, x])/27 - 
             (46*Pi^2*G[1, 0, x])/3 + (1082*G[1, 1, x])/9 - 
             ((440*I)/9)*Pi*G[1, 1, x] - (2*Pi^2*G[1, 1, x])/3 + 
             (80*G[0, 0, 0, x])/3 - (80*G[0, 0, 1, x])/3 + ((32*I)/3)*Pi*
              G[0, 0, 1, x] - (80*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/9 - 
             ((80*I)/3)*Pi*G[0, 1, 1, x] - (440*G[1, 0, 1, x])/9 - 
             ((80*I)/3)*Pi*G[1, 0, 1, x] - (440*G[1, 1, 0, x])/9 - 
             (226*G[1, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 1, x] - 
             (112*G[0, 0, 0, 0, x])/3 + (32*G[0, 0, 0, 1, x])/3 + 
             (32*G[0, 0, 1, 0, x])/3 + (80*G[0, 0, 1, 1, x])/3 + 
             (80*G[0, 1, 0, 1, x])/3 + (80*G[0, 1, 1, 0, x])/3 - 
             (152*G[0, 1, 1, 1, x])/3 - (80*G[1, 0, 0, 0, x])/3 + 
             (80*G[1, 0, 0, 1, x])/3 + (80*G[1, 0, 1, 0, x])/3 + 
             (8*G[1, 0, 1, 1, x])/3 + 56*G[1, 1, 0, 1, x] + 
             56*G[1, 1, 1, 0, x] + (128*G[1, 1, 1, 1, x])/3 - 
             (130*Zeta[3])/3 + ((152*I)/3)*Pi*Zeta[3] + (232*G[0, x]*Zeta[3])/
              3 + (284*G[1, x]*Zeta[3])/9)) + (16*Zeta[5])/3 + 
         RATIO[(1 - x)^(-1)]*(300751/1458 - ((3904*I)/243)*Pi + 
           (1913*Pi^2)/972 + ((448*I)/81)*Pi^3 - (653*Pi^4)/720 + 
           ((121*I)/540)*Pi^5 - (3904*G[0, x])/243 + (1120*Pi^2*G[0, x])/81 + 
           (59*Pi^4*G[0, x])/180 - (45638*G[1, x])/243 + ((2624*I)/81)*Pi*
            G[1, x] + (11*Pi^2*G[1, x])/162 - ((170*I)/27)*Pi^3*G[1, x] + 
           (367*Pi^4*G[1, x])/540 - (80*Pi^2*G[0, 0, x])/9 + 
           (2624*G[0, 1, x])/81 + ((224*I)/9)*Pi*G[0, 1, x] - 
           (650*Pi^2*G[0, 1, x])/27 - ((8*I)/3)*Pi^3*G[0, 1, x] + 
           (2624*G[1, 0, x])/81 - (410*Pi^2*G[1, 0, x])/27 + 
           (12832*G[1, 1, x])/81 - ((1120*I)/27)*Pi*G[1, 1, x] - 
           (13*Pi^2*G[1, 1, x])/18 + ((58*I)/9)*Pi^3*G[1, 1, x] + 
           (224*G[0, 0, 0, x])/9 + (40*Pi^2*G[0, 0, 0, x])/9 - 
           (224*G[0, 0, 1, x])/9 + ((40*I)/3)*Pi*G[0, 0, 1, x] + 
           (8*Pi^2*G[0, 0, 1, x])/9 - (224*G[0, 1, 0, x])/9 + 
           (56*Pi^2*G[0, 1, 0, x])/9 + (224*G[0, 1, 1, x])/27 - 
           ((80*I)/3)*Pi*G[0, 1, 1, x] + (194*Pi^2*G[0, 1, 1, x])/9 + 
           8*Pi^2*G[1, 0, 0, x] - (1120*G[1, 0, 1, x])/27 - 
           ((80*I)/3)*Pi*G[1, 0, 1, x] + (70*Pi^2*G[1, 0, 1, x])/3 - 
           (1120*G[1, 1, 0, x])/27 + (46*Pi^2*G[1, 1, 0, x])/3 - 
           (1082*G[1, 1, 1, x])/9 + ((440*I)/9)*Pi*G[1, 1, 1, x] + 
           (2*Pi^2*G[1, 1, 1, x])/3 - 40*G[0, 0, 0, 0, x] + 
           (40*G[0, 0, 0, 1, x])/3 + ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + 
           (40*G[0, 0, 1, 0, x])/3 + (80*G[0, 0, 1, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 0, 1, 1, x] + (80*G[0, 1, 0, 1, x])/3 - 
           ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 0, x])/3 - 
           (520*G[0, 1, 1, 1, x])/9 + ((80*I)/3)*Pi*G[0, 1, 1, 1, x] - 
           (80*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 - 
           ((32*I)/3)*Pi*G[1, 0, 0, 1, x] + (80*G[1, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 1, 1, x])/9 + ((80*I)/3)*Pi*G[1, 0, 1, 1, x] + 
           (440*G[1, 1, 0, 1, x])/9 + ((80*I)/3)*Pi*G[1, 1, 0, 1, x] + 
           (440*G[1, 1, 1, 0, x])/9 + (226*G[1, 1, 1, 1, x])/3 - 
           (56*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] - 
           (8*G[0, 0, 0, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 0, 1, 1, x])/3 - (32*G[0, 0, 1, 0, 1, x])/3 - 
           (32*G[0, 0, 1, 1, 0, x])/3 - (80*G[0, 0, 1, 1, 1, x])/3 + 
           (32*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 - 
           (32*G[0, 1, 0, 1, 0, x])/3 - (80*G[0, 1, 0, 1, 1, x])/3 - 
           (80*G[0, 1, 1, 0, 1, x])/3 - (80*G[0, 1, 1, 1, 0, x])/3 + 
           104*G[0, 1, 1, 1, 1, x] + (112*G[1, 0, 0, 0, 0, x])/3 - 
           (32*G[1, 0, 0, 0, 1, x])/3 - (32*G[1, 0, 0, 1, 0, x])/3 - 
           (80*G[1, 0, 0, 1, 1, x])/3 - (80*G[1, 0, 1, 0, 1, x])/3 - 
           (80*G[1, 0, 1, 1, 0, x])/3 + (152*G[1, 0, 1, 1, 1, x])/3 + 
           (80*G[1, 1, 0, 0, 0, x])/3 - (80*G[1, 1, 0, 0, 1, x])/3 - 
           (80*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
           56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] - 
           (128*G[1, 1, 1, 1, 1, x])/3 - (497*Zeta[3])/9 + 
           ((1280*I)/27)*Pi*Zeta[3] + (16*Pi^2*Zeta[3])/3 + 
           (2000*G[0, x]*Zeta[3])/27 + (130*G[1, x]*Zeta[3])/3 - 
           ((152*I)/3)*Pi*G[1, x]*Zeta[3] - (32*G[0, 0, x]*Zeta[3])/3 - 
           (184*G[0, 1, x]*Zeta[3])/3 - (232*G[1, 0, x]*Zeta[3])/3 - 
           (284*G[1, 1, x]*Zeta[3])/9 + (22*Zeta[5])/15) + 
         RATIO[x]*((3356*Pi^2)/81 - (67*Pi^4)/810 - (1366*Pi^2*G[0, x])/81 - 
           (7*Pi^4*G[0, x])/135 - (1748*Pi^2*G[1, x])/81 + 
           (13*Pi^4*G[1, x])/135 + (6712*G[0, 0, x])/81 + 
           (175*Pi^2*G[0, 0, x])/27 - (6712*G[0, 1, x])/81 + 
           (23*Pi^2*G[0, 1, x])/3 - (6712*G[1, 0, x])/81 + 
           (245*Pi^2*G[1, 0, x])/27 + (6712*G[1, 1, x])/81 + 
           (109*Pi^2*G[1, 1, x])/9 - (692*G[0, 0, 0, x])/9 - 
           (20*Pi^2*G[0, 0, 0, x])/9 + (656*G[0, 0, 1, x])/27 - 
           (10*Pi^2*G[0, 0, 1, x])/9 + (656*G[0, 1, 0, x])/27 - 
           (14*Pi^2*G[0, 1, 0, x])/9 + (764*G[0, 1, 1, x])/27 - 
           (32*Pi^2*G[0, 1, 1, x])/9 - (20*Pi^2*G[1, 0, 0, x])/9 + 
           (1420*G[1, 0, 1, x])/27 - (34*Pi^2*G[1, 0, 1, x])/9 + 
           (1420*G[1, 1, 0, x])/27 - (14*Pi^2*G[1, 1, 0, x])/3 - 
           (2840*G[1, 1, 1, x])/27 - (56*Pi^2*G[1, 1, 1, x])/9 + 
           (496*G[0, 0, 0, 0, x])/9 - (64*G[0, 0, 0, 1, x])/9 - 
           (64*G[0, 0, 1, 0, x])/9 - (76*G[0, 0, 1, 1, x])/9 - 
           (140*G[0, 1, 0, 1, x])/9 - (140*G[0, 1, 1, 0, x])/9 - 
           (4*G[0, 1, 1, 1, x])/3 + (140*G[1, 0, 0, 0, x])/9 - 
           (140*G[1, 0, 0, 1, x])/9 - (140*G[1, 0, 1, 0, x])/9 - 
           (152*G[1, 0, 1, 1, x])/9 - (292*G[1, 1, 0, 1, x])/9 - 
           (292*G[1, 1, 1, 0, x])/9 + (292*G[1, 1, 1, 1, x])/3 - 
           (88*G[0, 0, 0, 0, 0, x])/3 + (8*G[0, 0, 0, 1, 1, x])/3 + 
           (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 + 
           (8*G[0, 0, 1, 1, 1, x])/3 - (8*G[0, 1, 0, 0, 0, x])/3 + 
           (8*G[0, 1, 0, 0, 1, x])/3 + (8*G[0, 1, 0, 1, 0, x])/3 + 
           (16*G[0, 1, 0, 1, 1, x])/3 + 8*G[0, 1, 1, 0, 1, x] + 
           8*G[0, 1, 1, 1, 0, x] - (16*G[0, 1, 1, 1, 1, x])/3 - 
           (32*G[1, 0, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 0, 1, x])/3 + 
           (8*G[1, 0, 0, 1, 0, x])/3 + (16*G[1, 0, 0, 1, 1, x])/3 + 
           8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
           (8*G[1, 0, 1, 1, 1, x])/3 - 8*G[1, 1, 0, 0, 0, x] + 
           8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
           (32*G[1, 1, 0, 1, 1, x])/3 + (56*G[1, 1, 1, 0, 1, x])/3 + 
           (56*G[1, 1, 1, 1, 0, x])/3 - (224*G[1, 1, 1, 1, 1, x])/3 + 
           (656*Zeta[3])/27 - (94*Pi^2*Zeta[3])/9 - (140*G[0, x]*Zeta[3])/9 - 
           (64*G[1, x]*Zeta[3])/9 - (128*G[0, 0, x]*Zeta[3])/9 + 
           (200*G[0, 1, x]*Zeta[3])/9 + (224*G[1, 0, x]*Zeta[3])/9 - 
           (176*G[1, 1, x]*Zeta[3])/9 + (16*Zeta[5])/3)))/Nc + 
     Nc*((-2*Pi^2)/3 + (32*G[0, x])/9 + (2*Pi^2*G[0, x])/9 - (32*G[1, x])/9 + 
       (4*Pi^2*G[1, x])/9 - (20*G[0, 0, x])/9 + (8*G[0, 1, x])/9 + 
       (8*G[1, 0, x])/9 + (4*G[1, 1, x])/9 + (4*G[0, 0, 0, x])/3 - 
       (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
       (8*G[1, 1, 1, x])/3 + (-1/3 + 2*G[0, x] + (2*G[1, x])/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       ((-16*Pi^2)/9 + (2*Pi^2*G[0, x])/9 + (4*Pi^2*G[1, x])/9 - 
         (32*G[0, 0, x])/9 + (32*G[0, 1, x])/9 + (32*G[1, 0, x])/9 - 
         (32*G[1, 1, x])/9 + (4*G[0, 0, 0, x])/3 - (4*G[0, 1, 1, x])/3 - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((-2*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 - 
         (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - 
         (4*G[1, 1, x])/3 + (26/3 + (11*Pi^2)/9 + (40*G[0, x])/9 - 
           (34*G[1, x])/9 - 4*G[0, 1, x] - 4*G[1, 0, x] + (8*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + 
           (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(455/27 + (107*Pi^2)/54 + 
         (56*G[0, x])/27 - (2*Pi^2*G[0, x])/3 - (290*G[1, x])/27 - 
         (11*Pi^2*G[1, x])/9 - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 + 
         (74*G[1, 1, x])/9 - (4*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 
         4*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 + (46*Zeta[3])/9) + 
       e*((-7*Pi^2)/9 + Pi^4/270 + (424*G[0, x])/27 + (28*Pi^2*G[0, x])/27 - 
         (424*G[1, x])/27 + (29*Pi^2*G[1, x])/27 - (238*G[0, 0, x])/27 - 
         (5*Pi^2*G[0, 0, x])/9 - (8*G[0, 1, x])/27 - (5*Pi^2*G[0, 1, x])/9 - 
         (8*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/9 + (254*G[1, 1, x])/27 - 
         (13*Pi^2*G[1, 1, x])/9 + (22*G[0, 0, 0, x])/3 - 
         (8*G[0, 0, 1, x])/9 - (8*G[0, 1, 0, x])/9 - (14*G[0, 1, 1, x])/9 - 
         (22*G[1, 0, 1, x])/9 - (22*G[1, 1, 0, x])/9 + (8*G[1, 1, 1, x])/9 - 
         (16*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 1, 1, x])/3 + 
         (4*G[0, 1, 0, 1, x])/3 + (4*G[0, 1, 1, 0, x])/3 + 
         (4*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 + 
         (4*G[1, 0, 0, 1, x])/3 + (4*G[1, 0, 1, 0, x])/3 + 
         (8*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, x] + (-1/3 + 2*G[0, x] + (8*G[1, x])/9)*
          Log[mu2/s]^3*RATIO[(1 - x)^(-1)] - 
         (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + Log[mu2/s]^2*
          (-Pi^2 + 2*G[0, x] - 2*G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 
           2*G[1, 0, x] - 2*G[1, 1, x] + (269/27 + (37*Pi^2)/18 + 
             (50*G[0, x])/9 - (41*G[1, x])/9 - 6*G[0, 1, x] - 6*G[1, 0, x] + 
             (10*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
           (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
             2*G[1, 1, x])*RATIO[x]) - (20*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/
          3 + RATIO[x]*((-164*Pi^2)/27 + Pi^4/270 + (67*Pi^2*G[0, x])/27 + 
           (86*Pi^2*G[1, x])/27 - (328*G[0, 0, x])/27 - (5*Pi^2*G[0, 0, x])/
            9 + (328*G[0, 1, x])/27 - (5*Pi^2*G[0, 1, x])/9 + 
           (328*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/9 - (328*G[1, 1, x])/
            27 - (13*Pi^2*G[1, 1, x])/9 + (34*G[0, 0, 0, x])/3 - 
           (32*G[0, 0, 1, x])/9 - (32*G[0, 1, 0, x])/9 - (38*G[0, 1, 1, x])/
            9 - (70*G[1, 0, 1, x])/9 - (70*G[1, 1, 0, x])/9 + 
           (140*G[1, 1, 1, x])/9 - (16*G[0, 0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, 1, x])/3 + (4*G[0, 1, 0, 1, x])/3 + 
           (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/3 + 
           (4*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] - 
           (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (37559/486 + (46*Pi^2)/27 + Pi^4/135 + (328*G[0, x])/81 - 
           (100*Pi^2*G[0, x])/27 - (4106*G[1, x])/81 - (59*Pi^2*G[1, x])/18 + 
           (4*Pi^2*G[0, 0, x])/3 - (224*G[0, 1, x])/27 + (7*Pi^2*G[0, 1, x])/
            3 - (224*G[1, 0, x])/27 + 3*Pi^2*G[1, 0, x] + (986*G[1, 1, x])/
            27 + (31*Pi^2*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + 
           (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 + (40*G[0, 1, 1, x])/
            9 + (100*G[1, 0, 1, x])/9 + (100*G[1, 1, 0, x])/9 - 
           (94*G[1, 1, 1, x])/3 + (20*G[0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
           4*G[0, 0, 1, 1, x] - (16*G[0, 1, 0, 1, x])/3 - 
           (16*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 0, x])/3 - (20*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/
            3 + 10*Zeta[3] - (40*G[0, x]*Zeta[3])/3 - (64*G[1, x]*Zeta[3])/
            9) + Log[mu2/s]*((-5*Pi^2)/3 + (82*G[0, x])/9 + 
           (10*Pi^2*G[0, x])/9 - (82*G[1, x])/9 + (14*Pi^2*G[1, x])/9 - 
           (58*G[0, 0, x])/9 + (22*G[0, 1, x])/9 + (22*G[1, 0, x])/9 + 
           (14*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
           (4*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + RATIO[x]*((-35*Pi^2)/9 + 
             (10*Pi^2*G[0, x])/9 + (14*Pi^2*G[1, x])/9 - (70*G[0, 0, x])/9 + 
             (70*G[0, 1, x])/9 + (70*G[1, 0, x])/9 - (70*G[1, 1, x])/9 + 
             (16*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/
              3 - (8*G[0, 1, 1, x])/3 - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
             8*G[1, 1, 1, x] - (4*Zeta[3])/3) - (4*Zeta[3])/3 + 
           RATIO[(1 - x)^(-1)]*(3778/81 + (197*Pi^2)/54 + (224*G[0, x])/27 - 
             3*Pi^2*G[0, x] - (254*G[1, x])/9 - (34*Pi^2*G[1, x])/9 - 
             (100*G[0, 1, x])/9 - (100*G[1, 0, x])/9 + (182*G[1, 1, x])/9 - 
             (16*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/
              3 + (20*G[0, 1, 1, x])/3 + 12*G[1, 0, 1, x] + 
             12*G[1, 1, 0, x] - (56*G[1, 1, 1, x])/3 + (172*Zeta[3])/9))) + 
       e^2*((16*Pi^2)/27 - (29*Pi^4)/1620 + (4628*G[0, x])/81 + 
         (163*Pi^2*G[0, x])/162 + (7*Pi^4*G[0, x])/270 - (4628*G[1, x])/81 + 
         (119*Pi^2*G[1, x])/162 - (13*Pi^4*G[1, x])/270 - 
         (2240*G[0, 0, x])/81 - (85*Pi^2*G[0, 0, x])/54 - 
         (628*G[0, 1, x])/81 - (7*Pi^2*G[0, 1, x])/6 - (628*G[1, 0, x])/81 - 
         (77*Pi^2*G[1, 0, x])/54 + (3496*G[1, 1, x])/81 - 
         (43*Pi^2*G[1, 1, x])/18 + 20*G[0, 0, 0, x] + (10*Pi^2*G[0, 0, 0, x])/
          9 + (8*G[0, 0, 1, x])/27 + (5*Pi^2*G[0, 0, 1, x])/9 + 
         (8*G[0, 1, 0, x])/27 + (7*Pi^2*G[0, 1, 0, x])/9 - 
         (10*G[0, 1, 1, x])/27 + (16*Pi^2*G[0, 1, 1, x])/9 + 
         (10*Pi^2*G[1, 0, 0, x])/9 - (2*G[1, 0, 1, x])/27 + 
         (17*Pi^2*G[1, 0, 1, x])/9 - (2*G[1, 1, 0, x])/27 + 
         (7*Pi^2*G[1, 1, 0, x])/3 - (542*G[1, 1, 1, x])/27 + 
         (28*Pi^2*G[1, 1, 1, x])/9 - (164*G[0, 0, 0, 0, x])/9 + 
         (8*G[0, 0, 0, 1, x])/9 + (8*G[0, 0, 1, 0, x])/9 + 
         (14*G[0, 0, 1, 1, x])/9 + (22*G[0, 1, 0, 1, x])/9 + 
         (22*G[0, 1, 1, 0, x])/9 + (2*G[0, 1, 1, 1, x])/3 - 
         (22*G[1, 0, 0, 0, x])/9 + (22*G[1, 0, 0, 1, x])/9 + 
         (22*G[1, 0, 1, 0, x])/9 + (28*G[1, 0, 1, 1, x])/9 + 
         (50*G[1, 1, 0, 1, x])/9 + (50*G[1, 1, 1, 0, x])/9 - 
         (22*G[1, 1, 1, 1, x])/3 + (44*G[0, 0, 0, 0, 0, x])/3 - 
         (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
         (4*G[0, 0, 1, 1, 0, x])/3 - (4*G[0, 0, 1, 1, 1, x])/3 + 
         (4*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, 1, x])/3 - 
         (4*G[0, 1, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
         (8*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
         (4*G[1, 0, 0, 0, 1, x])/3 - (4*G[1, 0, 0, 1, 0, x])/3 - 
         (8*G[1, 0, 0, 1, 1, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - (4*G[1, 0, 1, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
         (28*G[1, 1, 1, 0, 1, x])/3 - (28*G[1, 1, 1, 1, 0, x])/3 + 
         (112*G[1, 1, 1, 1, 1, x])/3 + (-31/108 + (7*G[0, x])/6 + 
           (11*G[1, x])/18)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
         (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 + Log[mu2/s]^3*
          ((-7*Pi^2)/9 + (14*G[0, x])/9 - (14*G[1, x])/9 - 
           (14*G[0, 0, x])/9 + (14*G[0, 1, x])/9 + (14*G[1, 0, x])/9 - 
           (14*G[1, 1, x])/9 + (517/81 + (5*Pi^2)/3 + (110*G[0, x])/27 - 
             (79*G[1, x])/27 - (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + 
             (20*G[1, 1, x])/9)*RATIO[(1 - x)^(-1)] + 
           ((-7*Pi^2)/9 - (14*G[0, 0, x])/9 + (14*G[0, 1, x])/9 + 
             (14*G[1, 0, x])/9 - (14*G[1, 1, x])/9)*RATIO[x]) - 
         (142*Zeta[3])/27 + (47*Pi^2*Zeta[3])/9 - 6*G[0, x]*Zeta[3] + 
         12*G[1, x]*Zeta[3] + (64*G[0, 0, x]*Zeta[3])/9 - 
         (100*G[0, 1, x]*Zeta[3])/9 - (112*G[1, 0, x]*Zeta[3])/9 + 
         (88*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]^2*((-11*Pi^2)/6 + 
           (91*G[0, x])/9 + (13*Pi^2*G[0, x])/9 - (91*G[1, x])/9 + 
           (17*Pi^2*G[1, x])/9 - (67*G[0, 0, x])/9 + (25*G[0, 1, x])/9 + 
           (25*G[1, 0, x])/9 + (17*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 - 
           (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 + (28*G[1, 1, 1, x])/
            3 + RATIO[x]*((-73*Pi^2)/18 + (13*Pi^2*G[0, x])/9 + 
             (17*Pi^2*G[1, x])/9 - (73*G[0, 0, x])/9 + (73*G[0, 1, x])/9 + 
             (73*G[1, 0, x])/9 - (73*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - 
             2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 - 
             (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 + (28*G[1, 1, 1, x])/
              3 - 2*Zeta[3]) - 2*Zeta[3] + RATIO[(1 - x)^(-1)]*
            (3974/81 + (43*Pi^2)/12 + (280*G[0, x])/27 - (23*Pi^2*G[0, x])/
              6 - (797*G[1, x])/27 - (9*Pi^2*G[1, x])/2 - (110*G[0, 1, x])/
              9 - (110*G[1, 0, x])/9 + 21*G[1, 1, x] - (20*G[0, 0, 0, x])/3 + 
             (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 + (22*G[0, 1, 1, x])/
              3 + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - (62*G[1, 1, 1, x])/
              3 + (226*Zeta[3])/9)) + Log[mu2/s]*((-17*Pi^2)/9 + Pi^4/54 + 
           (956*G[0, x])/27 + (62*Pi^2*G[0, x])/27 - (956*G[1, x])/27 + 
           (70*Pi^2*G[1, x])/27 - (548*G[0, 0, x])/27 - (5*Pi^2*G[0, 0, x])/
            3 + (2*G[0, 1, x])/27 - (17*Pi^2*G[0, 1, x])/9 + 
           (2*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/3 + (544*G[1, 1, x])/27 - 
           (31*Pi^2*G[1, 1, x])/9 + (52*G[0, 0, 0, x])/3 - 
           (22*G[0, 0, 1, x])/9 - (22*G[0, 1, 0, x])/9 - (28*G[0, 1, 1, x])/
            9 - (50*G[1, 0, 1, x])/9 - (50*G[1, 1, 0, x])/9 + 
           (16*G[1, 1, 1, x])/9 - (44*G[0, 0, 0, 0, x])/3 + 
           (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 + 
           (8*G[0, 0, 1, 1, x])/3 + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
           (4*G[0, 1, 1, 1, x])/3 - 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + (16*G[1, 0, 1, 1, x])/3 + 
           (28*G[1, 1, 0, 1, x])/3 + (28*G[1, 1, 1, 0, x])/3 - 
           28*G[1, 1, 1, 1, x] - (46*Zeta[3])/9 + 4*G[0, x]*Zeta[3] + 
           (4*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(43759/243 + 
             (461*Pi^2)/162 + (43*Pi^4)/540 + (1312*G[0, x])/81 - 
             (205*Pi^2*G[0, x])/27 - (9260*G[1, x])/81 - (337*Pi^2*G[1, x])/
              54 + 4*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/27 + 
             (19*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/27 + 
             (23*Pi^2*G[1, 0, x])/3 + (718*G[1, 1, x])/9 + 
             8*Pi^2*G[1, 1, x] - (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/
              3 + (40*G[0, 1, 0, x])/3 + (100*G[0, 1, 1, x])/9 + 
             (220*G[1, 0, 1, x])/9 + (220*G[1, 1, 0, x])/9 - 
             (598*G[1, 1, 1, x])/9 + (56*G[0, 0, 0, 0, x])/3 - 
             (16*G[0, 0, 0, 1, x])/3 - (16*G[0, 0, 1, 0, x])/3 - 
             8*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 1, x])/3 - 
             (40*G[0, 1, 1, 0, x])/3 - (4*G[0, 1, 1, 1, x])/3 + 
             (40*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 - 
             (40*G[1, 0, 1, 0, x])/3 - (44*G[1, 0, 1, 1, x])/3 - 
             28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 
             (208*G[1, 1, 1, 1, x])/3 + (302*Zeta[3])/27 - 
             (116*G[0, x]*Zeta[3])/3 - (152*G[1, x]*Zeta[3])/9) + 
           RATIO[x]*((-355*Pi^2)/27 + Pi^4/54 + (143*Pi^2*G[0, x])/27 + 
             (181*Pi^2*G[1, x])/27 - (710*G[0, 0, x])/27 - 
             (5*Pi^2*G[0, 0, x])/3 + (710*G[0, 1, x])/27 - 
             (17*Pi^2*G[0, 1, x])/9 + (710*G[1, 0, x])/27 - 
             (7*Pi^2*G[1, 0, x])/3 - (710*G[1, 1, x])/27 - 
             (31*Pi^2*G[1, 1, x])/9 + 24*G[0, 0, 0, x] - (70*G[0, 0, 1, x])/
              9 - (70*G[0, 1, 0, x])/9 - (76*G[0, 1, 1, x])/9 - 
             (146*G[1, 0, 1, x])/9 - (146*G[1, 1, 0, x])/9 + 
             (292*G[1, 1, 1, x])/9 - (44*G[0, 0, 0, 0, x])/3 + 
             (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 + 
             (8*G[0, 0, 1, 1, x])/3 + 4*G[0, 1, 0, 1, x] + 
             4*G[0, 1, 1, 0, x] + (4*G[0, 1, 1, 1, x])/3 - 
             4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
             (16*G[1, 0, 1, 1, x])/3 + (28*G[1, 1, 0, 1, x])/3 + 
             (28*G[1, 1, 1, 0, x])/3 - 28*G[1, 1, 1, 1, x] - (70*Zeta[3])/9 + 
             4*G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/3)) + 
         RATIO[x]*((-1678*Pi^2)/81 + (67*Pi^4)/1620 + (683*Pi^2*G[0, x])/81 + 
           (7*Pi^4*G[0, x])/270 + (874*Pi^2*G[1, x])/81 - (13*Pi^4*G[1, x])/
            270 - (3356*G[0, 0, x])/81 - (175*Pi^2*G[0, 0, x])/54 + 
           (3356*G[0, 1, x])/81 - (23*Pi^2*G[0, 1, x])/6 + 
           (3356*G[1, 0, x])/81 - (245*Pi^2*G[1, 0, x])/54 - 
           (3356*G[1, 1, x])/81 - (109*Pi^2*G[1, 1, x])/18 + 
           (346*G[0, 0, 0, x])/9 + (10*Pi^2*G[0, 0, 0, x])/9 - 
           (328*G[0, 0, 1, x])/27 + (5*Pi^2*G[0, 0, 1, x])/9 - 
           (328*G[0, 1, 0, x])/27 + (7*Pi^2*G[0, 1, 0, x])/9 - 
           (382*G[0, 1, 1, x])/27 + (16*Pi^2*G[0, 1, 1, x])/9 + 
           (10*Pi^2*G[1, 0, 0, x])/9 - (710*G[1, 0, 1, x])/27 + 
           (17*Pi^2*G[1, 0, 1, x])/9 - (710*G[1, 1, 0, x])/27 + 
           (7*Pi^2*G[1, 1, 0, x])/3 + (1420*G[1, 1, 1, x])/27 + 
           (28*Pi^2*G[1, 1, 1, x])/9 - (248*G[0, 0, 0, 0, x])/9 + 
           (32*G[0, 0, 0, 1, x])/9 + (32*G[0, 0, 1, 0, x])/9 + 
           (38*G[0, 0, 1, 1, x])/9 + (70*G[0, 1, 0, 1, x])/9 + 
           (70*G[0, 1, 1, 0, x])/9 + (2*G[0, 1, 1, 1, x])/3 - 
           (70*G[1, 0, 0, 0, x])/9 + (70*G[1, 0, 0, 1, x])/9 + 
           (70*G[1, 0, 1, 0, x])/9 + (76*G[1, 0, 1, 1, x])/9 + 
           (146*G[1, 1, 0, 1, x])/9 + (146*G[1, 1, 1, 0, x])/9 - 
           (146*G[1, 1, 1, 1, x])/3 + (44*G[0, 0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
           (4*G[0, 0, 1, 1, 0, x])/3 - (4*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, 1, x])/3 - 
           (4*G[0, 1, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 - 
           4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
           (8*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, 0, 1, x])/3 - (4*G[1, 0, 0, 1, 0, x])/3 - 
           (8*G[1, 0, 0, 1, 1, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
           4*G[1, 0, 1, 1, 0, x] - (4*G[1, 0, 1, 1, 1, x])/3 + 
           4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
           4*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
           (28*G[1, 1, 1, 0, 1, x])/3 - (28*G[1, 1, 1, 1, 0, x])/3 + 
           (112*G[1, 1, 1, 1, 1, x])/3 - (328*Zeta[3])/27 + 
           (47*Pi^2*Zeta[3])/9 + (70*G[0, x]*Zeta[3])/9 + 
           (32*G[1, x]*Zeta[3])/9 + (64*G[0, 0, x]*Zeta[3])/9 - 
           (100*G[0, 1, x]*Zeta[3])/9 - (112*G[1, 0, x]*Zeta[3])/9 + 
           (88*G[1, 1, x]*Zeta[3])/9 - (8*Zeta[5])/3) - (8*Zeta[5])/3 + 
         RATIO[(1 - x)^(-1)]*(833023/2916 - (2395*Pi^2)/972 - 
           (647*Pi^4)/6480 + (1952*G[0, x])/243 - (560*Pi^2*G[0, x])/81 - 
           (59*Pi^4*G[0, x])/360 - (1693*G[1, x])/9 - (349*Pi^2*G[1, x])/
            162 + (23*Pi^4*G[1, x])/216 + (40*Pi^2*G[0, 0, x])/9 - 
           (1312*G[0, 1, x])/81 + (175*Pi^2*G[0, 1, x])/27 - 
           (1312*G[1, 0, x])/81 + (205*Pi^2*G[1, 0, x])/27 + 
           (3524*G[1, 1, x])/27 + (287*Pi^2*G[1, 1, x])/54 - 
           (112*G[0, 0, 0, x])/9 - (20*Pi^2*G[0, 0, 0, x])/9 + 
           (112*G[0, 0, 1, x])/9 - (22*Pi^2*G[0, 0, 1, x])/9 + 
           (112*G[0, 1, 0, x])/9 - (28*Pi^2*G[0, 1, 0, x])/9 + 
           (224*G[0, 1, 1, x])/27 - (53*Pi^2*G[0, 1, 1, x])/9 - 
           4*Pi^2*G[1, 0, 0, x] + (560*G[1, 0, 1, x])/27 - 
           (19*Pi^2*G[1, 0, 1, x])/3 + (560*G[1, 1, 0, x])/27 - 
           (23*Pi^2*G[1, 1, 0, x])/3 - (2714*G[1, 1, 1, x])/27 - 
           7*Pi^2*G[1, 1, 1, x] + 20*G[0, 0, 0, 0, x] - (20*G[0, 0, 0, 1, x])/
            3 - (20*G[0, 0, 1, 0, x])/3 - (20*G[0, 0, 1, 1, x])/3 - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
           (20*G[0, 1, 1, 1, x])/9 + (40*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
           (100*G[1, 0, 1, 1, x])/9 - (220*G[1, 1, 0, 1, x])/9 - 
           (220*G[1, 1, 1, 0, x])/9 + (818*G[1, 1, 1, 1, x])/9 - 
           20*G[0, 0, 0, 0, 0, x] + (4*G[0, 0, 0, 0, 1, x])/3 + 
           (4*G[0, 0, 0, 1, 0, x])/3 + 4*G[0, 0, 0, 1, 1, x] + 
           (16*G[0, 0, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 0, x])/3 + 
           (8*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 + 
           (16*G[0, 1, 0, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 0, x])/3 + 
           8*G[0, 1, 0, 1, 1, x] + (40*G[0, 1, 1, 0, 1, x])/3 + 
           (40*G[0, 1, 1, 1, 0, x])/3 - 12*G[0, 1, 1, 1, 1, x] - 
           (56*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 0, 1, x])/3 + 
           (16*G[1, 0, 0, 1, 0, x])/3 + 8*G[1, 0, 0, 1, 1, x] + 
           (40*G[1, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 1, 1, 0, x])/3 + 
           (4*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 0, 0, x])/3 + 
           (40*G[1, 1, 0, 0, 1, x])/3 + (40*G[1, 1, 0, 1, 0, x])/3 + 
           (44*G[1, 1, 0, 1, 1, x])/3 + 28*G[1, 1, 1, 0, 1, x] + 
           28*G[1, 1, 1, 1, 0, x] - (292*G[1, 1, 1, 1, 1, x])/3 - 
           (3587*Zeta[3])/81 - 12*Pi^2*Zeta[3] - (1000*G[0, x]*Zeta[3])/27 + 
           (518*G[1, x]*Zeta[3])/27 + (16*G[0, 0, x]*Zeta[3])/3 + 
           (104*G[0, 1, x]*Zeta[3])/3 + (116*G[1, 0, x]*Zeta[3])/3 - 
           (148*G[1, 1, x]*Zeta[3])/9 + (306*Zeta[5])/5)))) + 
   ((148*Pi^2)/9 - (6*I)*Pi^3 - Pi^4/10 + (128*G[0, x])/9 - 
     (14*I)*Pi*G[0, x] - (79*Pi^2*G[0, x])/18 + (4*I)*Pi^3*G[0, x] - 
     (128*G[1, x])/9 + (14*I)*Pi*G[1, x] - (53*Pi^2*G[1, x])/18 + 
     (4*I)*Pi^3*G[1, x] + (76*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] + 
     (11*Pi^2*G[0, 0, x])/3 - (241*G[0, 1, x])/9 + (12*I)*Pi*G[0, 1, x] - 
     (11*Pi^2*G[0, 1, x])/3 - (241*G[1, 0, x])/9 + (12*I)*Pi*G[1, 0, x] - 
     (5*Pi^2*G[1, 0, x])/3 + (406*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] + 
     (11*Pi^2*G[1, 1, x])/3 - (112*G[0, 0, 0, x])/3 + 
     (8*I)*Pi*G[0, 0, 0, x] + (62*G[0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, x] + 
     (62*G[0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
     (8*I)*Pi*G[0, 1, 1, x] + (80*G[1, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, x] - 
     8*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 0, x] - (38*G[1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, x] + 
     24*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
     12*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] + 12*G[0, 1, 1, 1, x] + 
     4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
     8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
     4*G[1, 1, 1, 1, x] + ((-16*I)*Pi*G[0, x] - 16*G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + (-10/9 + 2*G[0, x] + 2*G[1, x])*Log[mu2/s]^3*
      RATIO[x^(-1)] - Log[mu2/s]^4*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(-Pi^2 - G[0, x] + G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 
       2*G[1, 0, x] - 2*G[1, 1, x] + (151/18 - (11*I)*Pi - 5*Pi^2 - 
         (8*G[0, x])/3 + (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x])*
        RATIO[x^(-1)] + (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
         G[1, 1, x])*RATIO[x]) + Log[mu2/s]*((13*Pi^2)/3 - (4*I)*Pi^3 + 
       (13*G[0, x])/3 - (4*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - (13*G[1, x])/3 + 
       (4*I)*Pi*G[1, x] + (14*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 
       (20*G[0, 1, x])/3 + (8*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, x] + (26*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 
       4*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
       4*G[1, 1, 0, x] + ((-13*Pi^2)/6 + (2*I)*Pi^3 + Pi^2*G[0, x] - 
         (13*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + (13*G[0, 1, x])/3 - 
         (4*I)*Pi*G[0, 1, x] + (13*G[1, 0, x])/3 - (4*I)*Pi*G[1, 0, x] - 
         (13*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] + 
       RATIO[x^(-1)]*(1574/27 - ((304*I)/9)*Pi + (47*Pi^2)/18 - 
         ((4*I)/3)*Pi^3 - (295*G[0, x])/9 + (22*I)*Pi*G[0, x] + 
         (31*Pi^2*G[0, x])/3 - (160*G[1, x])/9 - (5*Pi^2*G[1, x])/3 + 
         (52*G[0, 0, x])/3 - (24*I)*Pi*G[0, 0, x] + 10*G[0, 1, x] - 
         (12*I)*Pi*G[0, 1, x] + 10*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
         12*G[1, 0, 0, x] - 2*Zeta[3])) - 12*Zeta[3] - (16*I)*Pi*Zeta[3] + 
     16*G[1, x]*Zeta[3] + RATIO[x]*((-127*Pi^2)/9 + (3*I)*Pi^3 + Pi^4/20 + 
       (83*Pi^2*G[0, x])/18 - (2*I)*Pi^3*G[0, x] + (14*Pi^2*G[1, x])/9 - 
       (2*I)*Pi^3*G[1, x] - (254*G[0, 0, x])/9 + (6*I)*Pi*G[0, 0, x] - 
       (11*Pi^2*G[0, 0, x])/6 + (254*G[0, 1, x])/9 - (6*I)*Pi*G[0, 1, x] + 
       (11*Pi^2*G[0, 1, x])/6 + (254*G[1, 0, x])/9 - (6*I)*Pi*G[1, 0, x] + 
       (5*Pi^2*G[1, 0, x])/6 - (254*G[1, 1, x])/9 + (6*I)*Pi*G[1, 1, x] - 
       (11*Pi^2*G[1, 1, x])/6 + (77*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, x] - (46*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] - (46*G[0, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
       (40*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
       (22*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
       8*G[0, 1, 0, 0, x] - 6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] - 
       2*Zeta[3] + (8*I)*Pi*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(30659/324 - ((404*I)/27)*Pi + (833*Pi^2)/108 + 
       (4*I)*Pi^3 - (41*Pi^4)/180 - (1574*G[0, x])/27 + 
       ((304*I)/9)*Pi*G[0, x] - (47*Pi^2*G[0, x])/18 + 
       ((4*I)/3)*Pi^3*G[0, x] - (404*G[1, x])/27 - (2*I)*Pi*G[1, x] + 
       (8*Pi^2*G[1, x])/3 - ((14*I)/3)*Pi^3*G[1, x] + (439*G[0, 0, x])/9 - 
       (22*I)*Pi*G[0, 0, x] - (32*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 - 
       (Pi^2*G[0, 1, x])/3 + (160*G[1, 0, x])/9 + ((4*I)/3)*Pi*G[1, 0, x] + 
       (29*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 
       (10*Pi^2*G[1, 1, x])/3 - (88*G[0, 0, 0, x])/3 + 
       (36*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 
       10*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - (22*G[1, 0, 0, x])/3 - 
       (16*I)*Pi*G[1, 0, 0, x] - (4*G[1, 0, 1, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, x] - (4*G[1, 1, 0, x])/3 + 
       (4*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, x] + 16*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
       4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] - 
       (205*Zeta[3])/9 + (14*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
       2*G[1, x]*Zeta[3]) + e*(((-118*I)/9)*Pi + (16309*Pi^2)/216 - 
       ((151*I)/12)*Pi^3 - (313*Pi^4)/270 - ((121*I)/45)*Pi^5 + 
       (1378*G[0, x])/27 - ((401*I)/4)*Pi*G[0, x] - (3289*Pi^2*G[0, x])/108 + 
       (21*I)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/45 - (1732*G[1, x])/27 + 
       ((419*I)/4)*Pi*G[1, x] - (1831*Pi^2*G[1, x])/54 + 
       ((13*I)/3)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/90 + (116*G[0, 0, x])/27 + 
       (15*I)*Pi*G[0, 0, x] + (457*Pi^2*G[0, 0, x])/18 - 
       ((22*I)/3)*Pi^3*G[0, 0, x] - (14669*G[0, 1, x])/108 + 
       (67*I)*Pi*G[0, 1, x] + (91*Pi^2*G[0, 1, x])/18 - 
       (10*I)*Pi^3*G[0, 1, x] - (14669*G[1, 0, x])/108 - 
       ((33*I)/2)*Pi*G[1, 0, x] + (89*Pi^2*G[1, 0, x])/18 - 
       ((62*I)/3)*Pi^3*G[1, 0, x] + (7439*G[1, 1, x])/27 - 
       (64*I)*Pi*G[1, 1, x] + (149*Pi^2*G[1, 1, x])/18 - 
       (2*I)*Pi^3*G[1, 1, x] - (826*G[0, 0, 0, x])/9 + 
       (56*I)*Pi*G[0, 0, 0, x] - (11*Pi^2*G[0, 0, 0, x])/3 + 
       (827*G[0, 0, 1, x])/9 + (4*I)*Pi*G[0, 0, 1, x] + 
       (35*Pi^2*G[0, 0, 1, x])/3 + (827*G[0, 1, 0, x])/9 - 
       (68*I)*Pi*G[0, 1, 0, x] + (25*Pi^2*G[0, 1, 0, x])/3 + 
       29*G[0, 1, 1, x] - (19*Pi^2*G[0, 1, 1, x])/3 + 
       (605*G[1, 0, 0, x])/18 - (8*I)*Pi*G[1, 0, 0, x] - 
       16*Pi^2*G[1, 0, 0, x] + (34*G[1, 0, 1, x])/9 - 
       (44*I)*Pi*G[1, 0, 1, x] + 2*Pi^2*G[1, 0, 1, x] + 
       (34*G[1, 1, 0, x])/9 + (12*I)*Pi*G[1, 1, 0, x] - 
       (2*Pi^2*G[1, 1, 0, x])/3 - (500*G[1, 1, 1, x])/3 + 
       (48*I)*Pi*G[1, 1, 1, x] - (28*Pi^2*G[1, 1, 1, x])/3 + 
       200*G[0, 0, 0, 0, x] - (32*I)*Pi*G[0, 0, 0, 0, x] - 
       52*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] - 
       52*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
       2*G[0, 0, 1, 1, x] - (280*G[0, 1, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (86*G[0, 1, 0, 1, x])/3 + 
       (64*I)*Pi*G[0, 1, 0, 1, x] - (86*G[0, 1, 1, 0, x])/3 + 
       (110*G[0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, 1, x] - 
       (92*G[1, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 0, 0, x] - 
       (104*G[1, 0, 0, 1, x])/3 - (104*G[1, 0, 1, 0, x])/3 + 
       (64*I)*Pi*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
       (8*I)*Pi*G[1, 0, 1, 1, x] - (32*G[1, 1, 0, 0, x])/3 + 
       34*G[1, 1, 0, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, x] + 
       34*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
       (170*G[1, 1, 1, 1, x])/3 - (32*I)*Pi*G[1, 1, 1, 1, x] - 
       112*G[0, 0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, 1, x] + 
       48*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
       8*G[0, 1, 0, 1, 0, x] + 60*G[0, 1, 0, 1, 1, x] + 
       16*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
       12*G[0, 1, 1, 1, 0, x] - 60*G[0, 1, 1, 1, 1, x] - 
       64*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
       16*G[1, 0, 0, 1, 0, x] + 64*G[1, 0, 1, 0, 0, x] + 
       16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] - 
       32*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] + 
       20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
       16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
       24*G[1, 1, 1, 1, 1, x] + (-37/36 + (5*G[0, x])/3 + (5*G[1, x])/3)*
        Log[mu2/s]^4*RATIO[x^(-1)] - (2*Log[mu2/s]^5*RATIO[x^(-1)])/3 + 
       Log[mu2/s]^3*((-4*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 - 
         (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - 
         (8*G[1, 1, x])/3 + (67/18 - (11*I)*Pi - (40*Pi^2)/9 - 
           (17*G[0, x])/9 + (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] - 
           (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3)*RATIO[x^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) - 
       (709*Zeta[3])/18 - (100*I)*Pi*Zeta[3] - (145*Pi^2*Zeta[3])/3 - 
       (112*G[0, x]*Zeta[3])/3 + (128*I)*Pi*G[0, x]*Zeta[3] + 
       (152*G[1, x]*Zeta[3])/3 + (64*I)*Pi*G[1, x]*Zeta[3] - 
       (32*G[0, 0, x]*Zeta[3])/3 - (160*G[0, 1, x]*Zeta[3])/3 + 
       (140*G[1, 0, x]*Zeta[3])/3 - (176*G[1, 1, x]*Zeta[3])/3 + 
       RATIO[(1 - x)^(-1)]*(((11*I)/3)*Pi^3 + (11*Pi^4)/15 - 
         ((596*I)/9)*Pi*G[0, x] + (133*Pi^2*G[0, x])/9 - 
         ((8*I)/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         (596*G[0, 0, x])/9 + ((172*I)/3)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - 
         (6*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] - (28*I)*Pi*G[1, 0, x] - 
         2*Pi^2*G[1, 0, x] + (308*G[0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         28*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         20*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 22*Zeta[3] + 
         (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(6*Pi^2 - (6*I)*Pi^3 + 5*G[0, x] - (6*I)*Pi*G[0, x] - 
         2*Pi^2*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
         7*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 9*G[0, 1, x] + 
         (12*I)*Pi*G[0, 1, x] - 9*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
         11*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 14*G[0, 0, 0, x] + 
         10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
         12*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] - 2*Zeta[3] + RATIO[x]*(-3*Pi^2 + (3*I)*Pi^3 + 
           Pi^2*G[0, x] - (Pi^2*G[1, x])/2 - 6*G[0, 0, x] + 
           (6*I)*Pi*G[0, 0, x] + 6*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 
           6*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 6*G[1, 1, x] + 
           (6*I)*Pi*G[1, 1, x] + 7*G[0, 0, 0, x] - 5*G[0, 0, 1, x] - 
           5*G[0, 1, 0, x] + 3*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
           4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[x^(-1)]*(3497/54 - ((389*I)/9)*Pi + (151*Pi^2)/36 - 
           ((7*I)/3)*Pi^3 - (211*G[0, x])/6 + (33*I)*Pi*G[0, x] + 
           14*Pi^2*G[0, x] - (173*G[1, x])/9 - 4*Pi^2*G[1, x] + 
           (71*G[0, 0, x])/3 - (36*I)*Pi*G[0, 0, x] + 15*G[0, 1, x] - 
           (18*I)*Pi*G[0, 1, x] + 15*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 
           20*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 
           18*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] + (28*Zeta[3])/3)) + 
       Log[mu2/s]*(((-11*I)/3)*Pi + (577*Pi^2)/18 - (14*I)*Pi^3 - Pi^4/5 + 
         (563*G[0, x])/18 - (29*I)*Pi*G[0, x] - (127*Pi^2*G[0, x])/9 + 
         (12*I)*Pi^3*G[0, x] - (629*G[1, x])/18 + (35*I)*Pi*G[1, x] - 
         (92*Pi^2*G[1, x])/9 + (12*I)*Pi^3*G[1, x] + (134*G[0, 0, x])/9 - 
         (24*I)*Pi*G[0, 0, x] + (34*Pi^2*G[0, 0, x])/3 - (485*G[0, 1, x])/9 + 
         (28*I)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/3 - (485*G[1, 0, x])/9 + 
         (28*I)*Pi*G[1, 0, x] - (4*Pi^2*G[1, 0, x])/3 + (890*G[1, 1, x])/9 - 
         (32*I)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/3 - 92*G[0, 0, 0, x] + 
         (32*I)*Pi*G[0, 0, 0, x] + 54*G[0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, x] + 54*G[0, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + (172*G[1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] - (34*G[1, 0, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 1, x] - (34*G[1, 1, 0, x])/3 - 
         (24*I)*Pi*G[1, 1, 0, x] - (128*G[1, 1, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 
         20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
         40*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         32*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
         16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
         (((-118*I)/3)*Pi*G[0, x] - 6*Pi^2*G[0, x] - (118*G[0, 0, x])/3 + 
           (14*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           12*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
           2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - (46*Zeta[3])/3 - 
         (40*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 32*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(43331/162 - ((1832*I)/27)*Pi + (1531*Pi^2)/108 + 
           ((59*I)/6)*Pi^3 + (49*Pi^4)/90 - (4361*G[0, x])/27 + 
           ((778*I)/9)*Pi*G[0, x] - (133*Pi^2*G[0, x])/18 + 
           ((11*I)/3)*Pi^3*G[0, x] - (968*G[1, x])/27 - (4*I)*Pi*G[1, x] + 
           (21*Pi^2*G[1, x])/2 - ((43*I)/3)*Pi^3*G[1, x] + 
           (355*G[0, 0, x])/3 - (66*I)*Pi*G[0, 0, x] - (88*Pi^2*G[0, 0, x])/
            3 + (346*G[0, 1, x])/9 - Pi^2*G[0, 1, x] + (346*G[1, 0, x])/9 + 
           ((52*I)/3)*Pi*G[1, 0, x] + 31*Pi^2*G[1, 0, x] - 4*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 - 
           (250*G[0, 0, 0, x])/3 + (108*I)*Pi*G[0, 0, 0, x] - 
           30*G[0, 0, 1, x] + (36*I)*Pi*G[0, 0, 1, x] - 30*G[0, 1, 0, x] + 
           (20*I)*Pi*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - 
           (56*I)*Pi*G[1, 0, 0, x] - (34*G[1, 0, 1, x])/3 + 
           (20*I)*Pi*G[1, 0, 1, x] - (34*G[1, 1, 0, x])/3 + 
           (8*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] + 
           68*G[0, 0, 0, 1, x] + 68*G[0, 0, 1, 0, x] + 40*G[0, 1, 0, 0, x] + 
           12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
           24*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
           4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - (412*Zeta[3])/9 + 
           (24*I)*Pi*Zeta[3] - (28*G[0, x]*Zeta[3])/3 - (52*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((-1055*Pi^2)/36 + (7*I)*Pi^3 + Pi^4/10 + 
           (107*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] + (95*Pi^2*G[1, x])/18 - 
           (6*I)*Pi^3*G[1, x] - (1055*G[0, 0, x])/18 + (14*I)*Pi*G[0, 0, x] - 
           (17*Pi^2*G[0, 0, x])/3 + (1055*G[0, 1, x])/18 - 
           (14*I)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/3 + (1055*G[1, 0, x])/
            18 - (14*I)*Pi*G[1, 0, x] + (2*Pi^2*G[1, 0, x])/3 - 
           (1055*G[1, 1, x])/18 + (14*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/
            3 + 63*G[0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, x] - 
           37*G[0, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, x] - 37*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 0, x] + 11*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - (86*G[1, 0, 0, x])/3 - 
           (8*I)*Pi*G[1, 0, 0, x] + (8*G[1, 0, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, 1, x] + (8*G[1, 1, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
           10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           20*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           16*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
           8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (25*Zeta[3])/3 + (20*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           16*G[1, x]*Zeta[3])) + RATIO[x]*((-16975*Pi^2)/216 + 
         ((91*I)/8)*Pi^3 + (1231*Pi^4)/540 + ((121*I)/90)*Pi^5 + 
         (7981*Pi^2*G[0, x])/216 - ((38*I)/3)*Pi^3*G[0, x] - 
         (11*Pi^4*G[0, x])/90 + (5663*Pi^2*G[1, x])/216 - 
         ((7*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/180 - 
         (16975*G[0, 0, x])/108 + ((91*I)/4)*Pi*G[0, 0, x] - 
         (203*Pi^2*G[0, 0, x])/18 + ((11*I)/3)*Pi^3*G[0, 0, x] + 
         (16975*G[0, 1, x])/108 - ((91*I)/4)*Pi*G[0, 1, x] - 
         (46*Pi^2*G[0, 1, x])/9 + (5*I)*Pi^3*G[0, 1, x] + 
         (16975*G[1, 0, x])/108 - ((91*I)/4)*Pi*G[1, 0, x] - 
         (83*Pi^2*G[1, 0, x])/9 + ((31*I)/3)*Pi^3*G[1, 0, x] - 
         (16975*G[1, 1, x])/108 + ((91*I)/4)*Pi*G[1, 1, x] - 
         (103*Pi^2*G[1, 1, x])/18 + I*Pi^3*G[1, 1, x] + (3181*G[0, 0, 0, x])/
          18 - (56*I)*Pi*G[0, 0, 0, x] + (11*Pi^2*G[0, 0, 0, x])/6 - 
         (3433*G[0, 0, 1, x])/36 + (18*I)*Pi*G[0, 0, 1, x] - 
         (35*Pi^2*G[0, 0, 1, x])/6 - (3433*G[0, 1, 0, x])/36 + 
         (46*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/6 + 
         14*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] + (19*Pi^2*G[0, 1, 1, x])/
          6 - (907*G[1, 0, 0, x])/18 + (26*I)*Pi*G[1, 0, 0, x] + 
         8*Pi^2*G[1, 0, 0, x] - (1115*G[1, 0, 1, x])/36 + 
         (12*I)*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - (1115*G[1, 1, 0, x])/
          36 - (16*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/3 + 
         (337*G[1, 1, 1, x])/3 - (22*I)*Pi*G[1, 1, 1, x] + 
         (14*Pi^2*G[1, 1, 1, x])/3 - 162*G[0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, x] + 43*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 43*G[0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
         (206*G[0, 1, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (43*G[0, 1, 0, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, x] + 
         (43*G[0, 1, 1, 0, x])/3 - (100*G[0, 1, 1, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 1, 1, x] + (112*G[1, 0, 0, 0, x])/3 + 
         (20*I)*Pi*G[1, 0, 0, 0, x] + (52*G[1, 0, 0, 1, x])/3 + 
         (52*G[1, 0, 1, 0, x])/3 - (32*I)*Pi*G[1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (20*G[1, 1, 0, 0, x])/3 - 12*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (100*G[1, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         14*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         30*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
         30*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] - 10*G[1, 1, 0, 0, 1, x] - 
         10*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (1619*Zeta[3])/36 + 
         (48*I)*Pi*Zeta[3] + (145*Pi^2*Zeta[3])/6 + 27*G[0, x]*Zeta[3] - 
         (64*I)*Pi*G[0, x]*Zeta[3] - (86*G[1, x]*Zeta[3])/3 - 
         (32*I)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/3 + 
         (80*G[0, 1, x]*Zeta[3])/3 - (70*G[1, 0, x]*Zeta[3])/3 + 
         (88*G[1, 1, x]*Zeta[3])/3 - 34*Zeta[5]) + 68*Zeta[5] + 
       RATIO[x^(-1)]*(792047/1944 - ((2428*I)/81)*Pi + (2183*Pi^2)/162 + 
         ((328*I)/27)*Pi^3 - (397*Pi^4)/540 + ((74*I)/45)*Pi^5 - 
         (43331*G[0, x])/162 + ((1832*I)/27)*Pi*G[0, x] - 
         (1387*Pi^2*G[0, x])/108 - ((59*I)/6)*Pi^3*G[0, x] - 
         (103*Pi^4*G[0, x])/180 - (2428*G[1, x])/81 - ((203*I)/4)*Pi*
          G[1, x] + (3803*Pi^2*G[1, x])/216 - ((197*I)/36)*Pi^3*G[1, x] - 
         (901*Pi^4*G[1, x])/180 + (5225*G[0, 0, x])/27 - 
         ((778*I)/9)*Pi*G[0, 0, x] + (115*Pi^2*G[0, 0, x])/18 - 
         ((8*I)/3)*Pi^3*G[0, 0, x] + (968*G[0, 1, x])/27 - 
         ((31*I)/2)*Pi*G[0, 1, x] - (21*Pi^2*G[0, 1, x])/2 + 
         (15*I)*Pi^3*G[0, 1, x] + (968*G[1, 0, x])/27 + 
         ((461*I)/12)*Pi*G[1, 0, x] - (205*Pi^2*G[1, 0, x])/12 + 
         (31*I)*Pi^3*G[1, 0, x] - (203*G[1, 1, x])/4 + 
         ((71*I)/4)*Pi*G[1, 1, x] - (28*Pi^2*G[1, 1, x])/3 + 
         ((14*I)/3)*Pi^3*G[1, 1, x] - (499*G[0, 0, 0, x])/3 + 
         (66*I)*Pi*G[0, 0, 0, x] + (92*Pi^2*G[0, 0, 0, x])/3 - 
         (346*G[0, 0, 1, x])/9 + 10*Pi^2*G[0, 0, 1, x] - 
         (346*G[0, 1, 0, x])/9 - ((52*I)/3)*Pi*G[0, 1, 0, x] - 
         18*Pi^2*G[0, 1, 0, x] - (31*G[0, 1, 1, x])/2 - 
         (12*I)*Pi*G[0, 1, 1, x] + (32*Pi^2*G[0, 1, 1, x])/3 + 
         (134*G[1, 0, 0, x])/9 - ((178*I)/3)*Pi*G[1, 0, 0, x] - 
         (13*Pi^2*G[1, 0, 0, x])/3 - (179*G[1, 0, 1, x])/12 + 
         (36*I)*Pi*G[1, 0, 1, x] - (61*Pi^2*G[1, 0, 1, x])/3 - 
         (179*G[1, 1, 0, x])/12 + ((125*I)/6)*Pi*G[1, 1, 0, x] + 
         15*Pi^2*G[1, 1, 0, x] + (110*G[1, 1, 1, x])/3 - 
         (24*I)*Pi*G[1, 1, 1, x] + (37*Pi^2*G[1, 1, 1, x])/3 + 
         (358*G[0, 0, 0, 0, x])/3 - (144*I)*Pi*G[0, 0, 0, 0, x] + 
         30*G[0, 0, 0, 1, x] - (36*I)*Pi*G[0, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 0, 1, 0, x] + 
         (4*G[0, 1, 0, 0, x])/3 + (72*I)*Pi*G[0, 1, 0, 0, x] + 
         (34*G[0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 1, 0, 1, x] + 
         (34*G[0, 1, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (70*G[0, 1, 1, 1, x])/3 + (16*I)*Pi*G[0, 1, 1, 1, x] - 
         (298*G[1, 0, 0, 0, x])/3 + (84*I)*Pi*G[1, 0, 0, 0, x] + 
         (124*G[1, 0, 0, 1, x])/3 + (24*I)*Pi*G[1, 0, 0, 1, x] + 
         (124*G[1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, 1, x] + 
         (221*G[1, 1, 0, 0, x])/6 + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (14*G[1, 1, 0, 1, x])/3 - (40*I)*Pi*G[1, 1, 0, 1, x] - 
         (14*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, x] - 
         (128*G[1, 1, 1, 1, x])/3 + (20*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] - 104*G[0, 0, 0, 0, 1, x] - 
         104*G[0, 0, 0, 1, 0, x] - 44*G[0, 0, 1, 0, 0, x] - 
         28*G[0, 0, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 0, x] + 
         28*G[0, 0, 1, 1, 1, x] + 52*G[0, 1, 0, 0, 0, x] - 
         20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
         28*G[0, 1, 1, 1, 1, x] + 76*G[1, 0, 0, 0, 0, x] + 
         32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] - 
         12*G[1, 0, 0, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] + 
         8*G[1, 0, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 0, x] + 
         20*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
         24*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] - (542*Zeta[3])/3 + 
         (114*I)*Pi*Zeta[3] + (667*Pi^2*Zeta[3])/18 + (412*G[0, x]*Zeta[3])/
          9 - (60*I)*Pi*G[0, x]*Zeta[3] + (241*G[1, x]*Zeta[3])/6 - 
         (180*I)*Pi*G[1, x]*Zeta[3] - (80*G[0, 1, x]*Zeta[3])/3 - 
         (176*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 121*Zeta[5])) + 
     e^2*(((-1772*I)/27)*Pi + (237017*Pi^2)/648 - ((77*I)/8)*Pi^3 - 
       (2707*Pi^4)/6480 - ((223*I)/30)*Pi^5 - (667*Pi^6)/3024 + 
       (13754*G[0, x])/81 - ((21181*I)/36)*Pi*G[0, x] - 
       (64531*Pi^2*G[0, x])/648 + (36*I)*Pi^3*G[0, x] - 
       (1543*Pi^4*G[0, x])/720 + ((308*I)/45)*Pi^5*G[0, x] - 
       (19070*G[1, x])/81 + ((2361*I)/4)*Pi*G[1, x] - 
       (69643*Pi^2*G[1, x])/324 + ((229*I)/4)*Pi^3*G[1, x] + 
       (1009*Pi^4*G[1, x])/240 + ((319*I)/45)*Pi^5*G[1, x] - 
       (1595*G[0, 0, x])/81 + ((2477*I)/12)*Pi*G[0, 0, x] + 
       (1391*Pi^2*G[0, 0, x])/18 - ((118*I)/3)*Pi^3*G[0, 0, x] - 
       (1207*Pi^4*G[0, 0, x])/360 - (219157*G[0, 1, x])/324 + 
       (340*I)*Pi*G[0, 1, x] + (101*Pi^2*G[0, 1, x])/108 + 
       ((47*I)/3)*Pi^3*G[0, 1, x] - (343*Pi^4*G[0, 1, x])/120 - 
       (219157*G[1, 0, x])/324 - ((429*I)/2)*Pi*G[1, 0, x] + 
       (587*Pi^2*G[1, 0, x])/12 - ((89*I)/3)*Pi^3*G[1, 0, x] + 
       (1891*Pi^4*G[1, 0, x])/360 + (228089*G[1, 1, x])/162 - 
       ((1253*I)/4)*Pi*G[1, 1, x] + (5923*Pi^2*G[1, 1, x])/108 - 
       ((86*I)/3)*Pi^3*G[1, 1, x] - (159*Pi^4*G[1, 1, x])/40 - 
       (5546*G[0, 0, 0, x])/27 - (31*I)*Pi*G[0, 0, 0, x] - 
       (1039*Pi^2*G[0, 0, 0, x])/18 + ((40*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (43747*G[0, 0, 1, x])/108 + (49*I)*Pi*G[0, 0, 1, x] - 
       48*Pi^2*G[0, 0, 1, x] + (30*I)*Pi^3*G[0, 0, 1, x] + 
       (43747*G[0, 1, 0, x])/108 + (I/2)*Pi*G[0, 1, 0, x] + 
       (17*Pi^2*G[0, 1, 0, x])/9 + ((122*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (829*G[0, 1, 1, x])/4 - (47*I)*Pi*G[0, 1, 1, x] - 
       (203*Pi^2*G[0, 1, 1, x])/9 - (4*I)*Pi^3*G[0, 1, 1, x] - 
       (6373*G[1, 0, 0, x])/108 + (254*I)*Pi*G[1, 0, 0, x] - 
       (371*Pi^2*G[1, 0, 0, x])/9 + ((104*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (12617*G[1, 0, 1, x])/108 - (164*I)*Pi*G[1, 0, 1, x] + 
       (67*Pi^2*G[1, 0, 1, x])/9 - (14*I)*Pi^3*G[1, 0, 1, x] + 
       (12617*G[1, 1, 0, x])/108 - (260*I)*Pi*G[1, 1, 0, x] - 
       (217*Pi^2*G[1, 1, 0, x])/9 + ((82*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (17933*G[1, 1, 1, x])/18 + (194*I)*Pi*G[1, 1, 1, x] - 
       (289*Pi^2*G[1, 1, 1, x])/18 + (24*I)*Pi^3*G[1, 1, 1, x] + 
       350*G[0, 0, 0, 0, x] - (180*I)*Pi*G[0, 0, 0, 0, x] - 
       (43*Pi^2*G[0, 0, 0, 0, x])/3 - (1711*G[0, 0, 0, 1, x])/9 - 
       (4*I)*Pi*G[0, 0, 0, 1, x] - 26*Pi^2*G[0, 0, 0, 1, x] - 
       (1711*G[0, 0, 1, 0, x])/9 + (216*I)*Pi*G[0, 0, 1, 0, x] - 
       (104*Pi^2*G[0, 0, 1, 0, x])/3 + 43*G[0, 0, 1, 1, x] - 
       (32*I)*Pi*G[0, 0, 1, 1, x] - (20*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (1543*G[0, 1, 0, 0, x])/18 + (164*I)*Pi*G[0, 1, 0, 0, x] + 
       14*Pi^2*G[0, 1, 0, 0, x] - (989*G[0, 1, 0, 1, x])/9 + 
       (108*I)*Pi*G[0, 1, 0, 1, x] - (158*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (989*G[0, 1, 1, 0, x])/9 - (212*I)*Pi*G[0, 1, 1, 0, x] + 
       2*Pi^2*G[0, 1, 1, 0, x] + (107*G[0, 1, 1, 1, x])/9 - 
       (52*I)*Pi*G[0, 1, 1, 1, x] + (73*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (836*G[1, 0, 0, 0, x])/3 - (20*I)*Pi*G[1, 0, 0, 0, x] + 
       (131*Pi^2*G[1, 0, 0, 0, x])/3 - (899*G[1, 0, 0, 1, x])/9 - 
       (20*I)*Pi*G[1, 0, 0, 1, x] + 23*Pi^2*G[1, 0, 0, 1, x] - 
       (899*G[1, 0, 1, 0, x])/9 + (36*I)*Pi*G[1, 0, 1, 0, x] - 
       (67*Pi^2*G[1, 0, 1, 0, x])/3 - 69*G[1, 0, 1, 1, x] + 
       (36*I)*Pi*G[1, 0, 1, 1, x] + (70*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (2998*G[1, 1, 0, 0, x])/9 - (112*I)*Pi*G[1, 1, 0, 0, x] + 
       (104*Pi^2*G[1, 1, 0, 0, x])/3 + (614*G[1, 1, 0, 1, x])/9 + 
       (96*I)*Pi*G[1, 1, 0, 1, x] + (35*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (614*G[1, 1, 1, 0, x])/9 + (116*I)*Pi*G[1, 1, 1, 0, x] + 
       29*Pi^2*G[1, 1, 1, 0, x] + (4249*G[1, 1, 1, 1, x])/9 - 
       (140*I)*Pi*G[1, 1, 1, 1, x] + 17*Pi^2*G[1, 1, 1, 1, x] - 
       (2072*G[0, 0, 0, 0, 0, x])/3 + (88*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (230*G[0, 0, 0, 0, 1, x])/3 - (88*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (230*G[0, 0, 0, 1, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       38*G[0, 0, 0, 1, 1, x] + (80*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (776*G[0, 0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       76*G[0, 0, 1, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       76*G[0, 0, 1, 1, 0, x] - (48*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       112*G[0, 0, 1, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (686*G[0, 1, 0, 0, 0, x])/3 + (72*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       126*G[0, 1, 0, 0, 1, x] + (192*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       126*G[0, 1, 0, 1, 0, x] - (136*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       50*G[0, 1, 0, 1, 1, x] - (120*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (488*G[0, 1, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (56*G[0, 1, 1, 0, 1, x])/3 - (200*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (56*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (476*G[0, 1, 1, 1, 1, x])/3 + (128*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (220*G[1, 0, 0, 0, 0, x])/3 + (128*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       106*G[1, 0, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       106*G[1, 0, 0, 1, 0, x] - (200*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       44*G[1, 0, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (196*G[1, 0, 1, 0, 0, x])/3 - (120*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (158*G[1, 0, 1, 0, 1, x])/3 - (136*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (158*G[1, 0, 1, 1, 0, x])/3 + (192*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (80*G[1, 0, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (364*G[1, 1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (104*G[1, 1, 0, 0, 1, x])/3 - (48*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (104*G[1, 1, 0, 1, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (464*G[1, 1, 1, 0, 0, x])/3 + (80*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       104*G[1, 1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       104*G[1, 1, 1, 1, 0, x] - (88*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (526*G[1, 1, 1, 1, 1, x])/3 + (88*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       336*G[0, 0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 0, 1, x] + 
       36*G[0, 0, 0, 0, 1, 0, x] - 140*G[0, 0, 0, 0, 1, 1, x] - 
       112*G[0, 0, 0, 1, 0, 0, x] + 72*G[0, 0, 0, 1, 0, 1, x] + 
       72*G[0, 0, 0, 1, 1, 0, x] - 16*G[0, 0, 0, 1, 1, 1, x] - 
       116*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
       28*G[0, 0, 1, 0, 1, 0, x] - 60*G[0, 0, 1, 0, 1, 1, x] - 
       72*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, 1, x] + 
       40*G[0, 1, 0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 0, 1, x] - 
       12*G[0, 1, 0, 0, 1, 0, x] + 176*G[0, 1, 0, 0, 1, 1, x] - 
       128*G[0, 1, 0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, 0, 1, x] - 
       36*G[0, 1, 0, 1, 1, 0, x] - 200*G[0, 1, 0, 1, 1, 1, x] - 
       16*G[0, 1, 1, 0, 0, 0, x] - 8*G[0, 1, 1, 0, 0, 1, x] - 
       8*G[0, 1, 1, 0, 1, 0, x] - 168*G[0, 1, 1, 0, 1, 1, x] + 
       56*G[0, 1, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 1, 0, x] + 
       204*G[0, 1, 1, 1, 1, 1, x] + 284*G[1, 0, 0, 0, 0, 0, x] - 
       12*G[1, 0, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 0, 1, 0, x] - 
       200*G[1, 0, 0, 1, 0, 0, x] - 44*G[1, 0, 0, 1, 0, 1, x] - 
       44*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 0, 1, 1, 1, x] - 
       152*G[1, 0, 1, 0, 0, 0, x] - 104*G[1, 0, 1, 0, 0, 1, x] - 
       104*G[1, 0, 1, 0, 1, 0, x] - 68*G[1, 0, 1, 0, 1, 1, x] + 
       168*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 1, 0, x] + 160*G[1, 0, 1, 1, 1, 1, x] + 
       88*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
       72*G[1, 1, 0, 0, 1, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] - 
       24*G[1, 1, 0, 1, 0, 0, x] - 56*G[1, 1, 0, 1, 0, 1, x] - 
       56*G[1, 1, 0, 1, 1, 0, x] + 108*G[1, 1, 0, 1, 1, 1, x] + 
       124*G[1, 1, 1, 0, 0, 0, x] - 36*G[1, 1, 1, 0, 0, 1, x] - 
       36*G[1, 1, 1, 0, 1, 0, x] + 56*G[1, 1, 1, 0, 1, 1, x] - 
       88*G[1, 1, 1, 1, 0, 0, x] + 44*G[1, 1, 1, 1, 0, 1, x] + 
       44*G[1, 1, 1, 1, 1, 0, x] + 92*G[1, 1, 1, 1, 1, 1, x] + 
       (-49/90 + (5*G[0, x])/6 + (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[x^(-1)] - 
       (5*Log[mu2/s]^6*RATIO[x^(-1)])/18 + Log[mu2/s]^4*
        ((-11*Pi^2)/12 - (11*G[0, x])/12 + (11*G[1, x])/12 - 
         (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 - 
         (11*G[1, 1, x])/6 + (61/72 - ((77*I)/12)*Pi - (43*Pi^2)/18 - 
           (7*G[0, x])/9 + ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + 
           ((7*I)/2)*Pi*G[1, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3)*
          RATIO[x^(-1)] + ((11*Pi^2)/24 + (11*G[0, 0, x])/12 - 
           (11*G[0, 1, x])/12 - (11*G[1, 0, x])/12 + (11*G[1, 1, x])/12)*
          RATIO[x]) - (1954*Zeta[3])/27 + ((13*I)/2)*Pi*Zeta[3] - 
       (767*Pi^2*Zeta[3])/9 - (10*I)*Pi^3*Zeta[3] + (2819*G[0, x]*Zeta[3])/
        18 + ((1252*I)/3)*Pi*G[0, x]*Zeta[3] + (160*Pi^2*G[0, x]*Zeta[3])/3 - 
       (1048*G[1, x]*Zeta[3])/9 + ((248*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (205*Pi^2*G[1, x]*Zeta[3])/3 + (1582*G[0, 0, x]*Zeta[3])/9 - 
       ((592*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (1786*G[0, 1, x]*Zeta[3])/9 - 
       ((632*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (548*G[1, 0, x]*Zeta[3])/9 - 
       ((1136*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (530*G[1, 1, x]*Zeta[3])/9 - 
       ((232*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (748*G[0, 0, 0, x]*Zeta[3])/3 - 
       (196*G[0, 0, 1, x]*Zeta[3])/3 - (304*G[0, 1, 0, x]*Zeta[3])/3 + 
       (532*G[0, 1, 1, x]*Zeta[3])/3 - (764*G[1, 0, 0, x]*Zeta[3])/3 + 
       (920*G[1, 0, 1, x]*Zeta[3])/3 - (232*G[1, 1, 0, x]*Zeta[3])/3 + 
       (124*G[1, 1, 1, x]*Zeta[3])/3 + (496*Zeta[3]^2)/3 + 
       Log[mu2/s]^3*((79*Pi^2)/18 - ((14*I)/3)*Pi^3 + (55*G[0, x])/18 - 
         ((14*I)/3)*Pi*G[0, x] - Pi^2*G[0, x] - (55*G[1, x])/18 + 
         ((14*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + (49*G[0, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 0, x] - (58*G[0, 1, x])/9 + 
         ((28*I)/3)*Pi*G[0, 1, x] - (58*G[1, 0, x])/9 + 
         ((28*I)/3)*Pi*G[1, 0, x] + (67*G[1, 1, x])/9 - 
         ((28*I)/3)*Pi*G[1, 1, x] - (26*G[0, 0, 0, x])/3 + 
         (20*G[0, 0, 1, x])/3 + (20*G[0, 1, 0, x])/3 - (14*G[0, 1, 1, x])/3 + 
         (28*G[1, 0, 0, x])/3 - (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 
         (16*G[1, 1, 1, x])/3 - (8*Zeta[3])/3 + 
         RATIO[x]*((-79*Pi^2)/36 + ((7*I)/3)*Pi^3 + (Pi^2*G[0, x])/2 - 
           (2*Pi^2*G[1, x])/3 - (79*G[0, 0, x])/18 + ((14*I)/3)*Pi*
            G[0, 0, x] + (79*G[0, 1, x])/18 - ((14*I)/3)*Pi*G[0, 1, x] + 
           (79*G[1, 0, x])/18 - ((14*I)/3)*Pi*G[1, 0, x] - 
           (79*G[1, 1, x])/18 + ((14*I)/3)*Pi*G[1, 1, x] + 
           (13*G[0, 0, 0, x])/3 - (10*G[0, 0, 1, x])/3 - (10*G[0, 1, 0, x])/
            3 + (7*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + 
           (11*G[1, 0, 1, x])/3 + (11*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/
            3 + (4*Zeta[3])/3) + RATIO[x^(-1)]*(2213/54 - ((863*I)/27)*Pi + 
           (61*Pi^2)/18 - ((17*I)/9)*Pi^3 - (397*G[0, x])/18 + 
           ((77*I)/3)*Pi*G[0, x] + (61*Pi^2*G[0, x])/6 - (359*G[1, x])/27 - 
           (23*Pi^2*G[1, x])/6 + (154*G[0, 0, x])/9 - (28*I)*Pi*G[0, 0, x] + 
           (35*G[0, 1, x])/3 - (14*I)*Pi*G[0, 1, x] + (35*G[1, 0, x])/3 - 
           (14*I)*Pi*G[1, 0, x] - (50*G[0, 0, 0, x])/3 - (34*G[0, 0, 1, x])/
            3 - (34*G[0, 1, 0, x])/3 - 14*G[1, 0, 0, x] + (8*G[1, 0, 1, x])/
            3 + (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
           (124*Zeta[3])/9)) + Log[mu2/s]^2*(((-11*I)/2)*Pi + 
         (1103*Pi^2)/36 - (15*I)*Pi^3 - (11*Pi^4)/60 + (1069*G[0, x])/36 - 
         ((59*I)/2)*Pi*G[0, x] - (583*Pi^2*G[0, x])/36 + 
         (14*I)*Pi^3*G[0, x] - (1267*G[1, x])/36 + ((77*I)/2)*Pi*G[1, x] - 
         (431*Pi^2*G[1, x])/36 + (14*I)*Pi^3*G[1, x] + (241*G[0, 0, x])/18 - 
         (24*I)*Pi*G[0, 0, x] + (25*Pi^2*G[0, 0, x])/2 - 
         (937*G[0, 1, x])/18 + (30*I)*Pi*G[0, 1, x] - (11*Pi^2*G[0, 1, x])/
          2 - (937*G[1, 0, x])/18 + (30*I)*Pi*G[1, 0, x] - 
         (3*Pi^2*G[1, 0, x])/2 + (1795*G[1, 1, x])/18 - 
         (36*I)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/2 - 
         (299*G[0, 0, 0, x])/3 + (40*I)*Pi*G[0, 0, 0, x] + 
         (178*G[0, 0, 1, x])/3 - (28*I)*Pi*G[0, 0, 1, x] + 
         (178*G[0, 1, 0, x])/3 - (28*I)*Pi*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + (178*G[1, 0, 0, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 
         (28*I)*Pi*G[1, 0, 1, x] - 10*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (145*G[1, 1, 1, x])/3 + 
         (40*I)*Pi*G[1, 1, 1, x] + 90*G[0, 0, 0, 0, x] - 
         24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         34*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] - 
         18*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 28*G[1, 1, 0, 0, x] + 
         22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 
         ((-43*I)*Pi*G[0, x] - 9*Pi^2*G[0, x] - 43*G[0, 0, x] + 
           (21*I)*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] + 
           18*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           3*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] - 
         (44*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(45451/162 - ((2344*I)/27)*Pi + (1015*Pi^2)/72 + 
           ((43*I)/4)*Pi^3 + (139*Pi^4)/120 - (3077*G[0, x])/18 + 
           ((863*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/3 + 
           ((25*I)/6)*Pi^3*G[0, x] - (1048*G[1, x])/27 - (4*I)*Pi*G[1, x] + 
           (157*Pi^2*G[1, x])/12 - ((101*I)/6)*Pi^3*G[1, x] + 
           (733*G[0, 0, x])/6 - (77*I)*Pi*G[0, 0, x] - (97*Pi^2*G[0, 0, x])/
            3 + (359*G[0, 1, x])/9 + (359*G[1, 0, x])/9 + 
           ((74*I)/3)*Pi*G[1, 0, x] + 38*Pi^2*G[1, 0, x] - 4*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/3 - 
           (280*G[0, 0, 0, x])/3 + (126*I)*Pi*G[0, 0, 0, x] - 
           35*G[0, 0, 1, x] + (42*I)*Pi*G[0, 0, 1, x] - 35*G[0, 1, 0, x] + 
           (22*I)*Pi*G[0, 1, 0, x] + (16*G[1, 0, 0, x])/3 - 
           (68*I)*Pi*G[1, 0, 0, x] - (47*G[1, 0, 1, x])/3 + 
           (22*I)*Pi*G[1, 0, 1, x] - (47*G[1, 1, 0, x])/3 + 
           (8*I)*Pi*G[1, 1, 0, x] + (83*G[1, 1, 1, x])/3 - 
           (20*I)*Pi*G[1, 1, 1, x] + 100*G[0, 0, 0, 0, x] + 
           76*G[0, 0, 0, 1, x] + 76*G[0, 0, 1, 0, x] + 44*G[0, 1, 0, 0, x] + 
           12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
           30*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           10*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
           8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (364*Zeta[3])/9 + 
           (22*I)*Pi*Zeta[3] - (68*G[0, x]*Zeta[3])/3 - (92*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((-2095*Pi^2)/72 + ((15*I)/2)*Pi^3 + 
           (11*Pi^4)/120 + (467*Pi^2*G[0, x])/36 - (7*I)*Pi^3*G[0, x] + 
           (55*Pi^2*G[1, x])/9 - (7*I)*Pi^3*G[1, x] - (2095*G[0, 0, x])/36 + 
           (15*I)*Pi*G[0, 0, x] - (25*Pi^2*G[0, 0, x])/4 + 
           (2095*G[0, 1, x])/36 - (15*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/
            4 + (2095*G[1, 0, x])/36 - (15*I)*Pi*G[1, 0, x] + 
           (3*Pi^2*G[1, 0, x])/4 - (2095*G[1, 1, x])/36 + 
           (15*I)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/4 + 
           (407*G[0, 0, 0, x])/6 - (20*I)*Pi*G[0, 0, 0, x] - 
           (119*G[0, 0, 1, x])/3 + (14*I)*Pi*G[0, 0, 1, x] - 
           (119*G[0, 1, 0, x])/3 + (14*I)*Pi*G[0, 1, 0, x] + 
           (23*G[0, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, x] - 
           (89*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] + 
           (3*G[1, 0, 1, x])/2 + (14*I)*Pi*G[1, 0, 1, x] + 
           (3*G[1, 1, 0, x])/2 + (14*I)*Pi*G[1, 1, 0, x] + 
           (80*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] - 
           45*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] + 22*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
           2*G[0, 1, 1, 0, x] - 17*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
           9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
           14*G[1, 1, 0, 0, x] - 11*G[1, 1, 0, 1, x] - 11*G[1, 1, 1, 0, x] - 
           G[1, 1, 1, 1, x] - 10*Zeta[3] + (22*I)*Pi*Zeta[3] + 
           2*G[0, x]*Zeta[3] - 17*G[1, x]*Zeta[3])) + (404*Zeta[5])/3 - 
       (1384*I)*Pi*Zeta[5] - 132*G[0, x]*Zeta[5] - 12*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((751*I)/108)*Pi^3 - (2429*Pi^4)/540 + 
         ((161*I)/90)*Pi^5 - ((5917*I)/27)*Pi*G[0, x] + (6131*Pi^2*G[0, x])/
          108 - ((55*I)/18)*Pi^3*G[0, x] + (112*Pi^4*G[0, x])/45 + 
         ((32*I)/3)*Pi^3*G[1, x] + (41*Pi^4*G[1, x])/30 - 
         (5917*G[0, 0, x])/27 + ((1957*I)/9)*Pi*G[0, 0, x] - 
         (923*Pi^2*G[0, 0, x])/18 + (I/2)*Pi^3*G[0, 0, x] - 
         (40*I)*Pi*G[0, 1, x] - (13*Pi^2*G[0, 1, x])/3 + 
         ((31*I)/6)*Pi^3*G[0, 1, x] - ((1471*I)/18)*Pi*G[1, 0, x] + 
         (196*Pi^2*G[1, 0, x])/9 - ((11*I)/2)*Pi^3*G[1, 0, x] + 
         I*Pi^3*G[1, 1, x] + (3608*G[0, 0, 0, x])/9 - 
         (152*I)*Pi*G[0, 0, 0, x] - (23*Pi^2*G[0, 0, 0, x])/3 - 
         40*G[0, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, x])/
          6 - 40*G[0, 1, 0, x] + ((208*I)/3)*Pi*G[0, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 0, x])/6 + (23*I)*Pi*G[0, 1, 1, x] - 
         3*Pi^2*G[0, 1, 1, x] - (1471*G[1, 0, 0, x])/18 + 
         ((256*I)/3)*Pi*G[1, 0, 0, x] + (43*Pi^2*G[1, 0, 0, x])/6 + 
         I*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] - 
         (63*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] - 
         412*G[0, 0, 0, 0, x] + (54*I)*Pi*G[0, 0, 0, 0, x] + 
         22*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, x] + 
         22*G[0, 0, 1, 0, x] + (18*I)*Pi*G[0, 0, 1, 0, x] - 
         57*G[0, 0, 1, 1, x] + (14*I)*Pi*G[0, 0, 1, 1, x] + 
         (166*G[0, 1, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         23*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
         23*G[0, 1, 1, 0, x] - (32*I)*Pi*G[0, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, x] + (434*G[1, 0, 0, 0, x])/3 - 
         (18*I)*Pi*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         63*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         88*G[0, 0, 0, 0, 0, x] + 38*G[0, 0, 0, 0, 1, x] + 
         38*G[0, 0, 0, 1, 0, x] - 14*G[0, 0, 0, 1, 1, x] + 
         26*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
         6*G[0, 1, 1, 1, 0, x] - 2*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] - (751*Zeta[3])/18 - ((166*I)/3)*Pi*Zeta[3] + 
         (14*Pi^2*Zeta[3])/3 + 98*G[0, x]*Zeta[3] - (12*I)*Pi*G[0, x]*
          Zeta[3] - 64*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         54*Zeta[5]) + RATIO[x^(-1)]*(16939079/11664 - ((14576*I)/243)*Pi + 
         (37183*Pi^2)/1944 + ((1970*I)/81)*Pi^3 - (19087*Pi^4)/4320 + 
         ((4289*I)/720)*Pi^5 + (15149*Pi^6)/15120 - (944255*G[0, x])/972 + 
         ((11008*I)/81)*Pi*G[0, x] - (6815*Pi^2*G[0, x])/324 - 
         ((1397*I)/54)*Pi^3*G[0, x] + (1691*Pi^4*G[0, x])/1080 - 
         ((1397*I)/360)*Pi^5*G[0, x] - (14576*G[1, x])/243 - 
         ((1589*I)/4)*Pi*G[1, x] + (25421*Pi^2*G[1, x])/324 - 
         ((1409*I)/72)*Pi^3*G[1, x] + (331*Pi^4*G[1, x])/72 - 
         ((121*I)/8)*Pi^5*G[1, x] + (55819*G[0, 0, x])/81 - 
         ((4688*I)/27)*Pi*G[0, 0, x] + (727*Pi^2*G[0, 0, x])/36 + 
         ((43*I)/2)*Pi^3*G[0, 0, x] + (13*Pi^4*G[0, 0, x])/6 + 
         (5824*G[0, 1, x])/81 - ((711*I)/4)*Pi*G[0, 1, x] - 
         (2393*Pi^2*G[0, 1, x])/216 + ((563*I)/36)*Pi^3*G[0, 1, x] + 
         (613*Pi^4*G[0, 1, x])/60 + (5824*G[1, 0, x])/81 + 
         ((3511*I)/36)*Pi*G[1, 0, x] - (2537*Pi^2*G[1, 0, x])/54 + 
         ((389*I)/36)*Pi^3*G[1, 0, x] - (647*Pi^4*G[1, 0, x])/60 - 
         (1589*G[1, 1, x])/4 + ((273*I)/2)*Pi*G[1, 1, x] - 
         (2021*Pi^2*G[1, 1, x])/72 - ((107*I)/36)*Pi^3*G[1, 1, x] - 
         (62*Pi^4*G[1, 1, x])/45 - (4805*G[0, 0, 0, x])/9 + 
         ((1726*I)/9)*Pi*G[0, 0, 0, x] - (34*Pi^2*G[0, 0, 0, x])/3 + 
         ((7*I)/3)*Pi^3*G[0, 0, 0, x] - (2096*G[0, 0, 1, x])/27 - 
         ((49*I)/2)*Pi*G[0, 0, 1, x] + (157*Pi^2*G[0, 0, 1, x])/6 - 
         (39*I)*Pi^3*G[0, 0, 1, x] - (2096*G[0, 1, 0, x])/27 - 
         ((895*I)/12)*Pi*G[0, 1, 0, x] + (587*Pi^2*G[0, 1, 0, x])/12 - 
         (73*I)*Pi^3*G[0, 1, 0, x] - (711*G[0, 1, 1, x])/4 - 
         ((25*I)/4)*Pi*G[0, 1, 1, x] + 23*Pi^2*G[0, 1, 1, x] - 
         (14*I)*Pi^3*G[0, 1, 1, x] + (808*G[1, 0, 0, x])/27 - 
         ((2455*I)/12)*Pi*G[1, 0, 0, x] + (3187*Pi^2*G[1, 0, 0, x])/36 - 
         (32*I)*Pi^3*G[1, 0, 0, x] - (361*G[1, 0, 1, x])/36 + 
         (90*I)*Pi*G[1, 0, 1, x] + (137*Pi^2*G[1, 0, 1, x])/18 - 
         ((91*I)/3)*Pi^3*G[1, 0, 1, x] - (361*G[1, 1, 0, x])/36 + 
         ((571*I)/6)*Pi*G[1, 1, 0, x] + (115*Pi^2*G[1, 1, 0, x])/36 - 
         (16*I)*Pi^3*G[1, 1, 0, x] + (8929*G[1, 1, 1, x])/36 - 
         ((247*I)/4)*Pi*G[1, 1, 1, x] + (391*Pi^2*G[1, 1, 1, x])/18 - 
         (16*I)*Pi^3*G[1, 1, 1, x] + (1405*G[0, 0, 0, 0, x])/3 - 
         (154*I)*Pi*G[0, 0, 0, 0, x] - 72*Pi^2*G[0, 0, 0, 0, x] + 
         (718*G[0, 0, 0, 1, x])/9 - 46*Pi^2*G[0, 0, 0, 1, x] + 
         (718*G[0, 0, 1, 0, x])/9 + ((148*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         6*Pi^2*G[0, 0, 1, 0, x] - (49*G[0, 0, 1, 1, x])/2 + 
         (24*I)*Pi*G[0, 0, 1, 1, x] - (106*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (242*G[0, 1, 0, 0, x])/9 + ((400*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (68*Pi^2*G[0, 1, 0, 0, x])/3 + (385*G[0, 1, 0, 1, x])/12 - 
         (72*I)*Pi*G[0, 1, 0, 1, x] + (82*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (385*G[0, 1, 1, 0, x])/12 - ((419*I)/6)*Pi*G[0, 1, 1, 0, x] - 
         (148*Pi^2*G[0, 1, 1, 0, x])/3 - (22*G[0, 1, 1, 1, x])/3 + 
         (48*I)*Pi*G[0, 1, 1, 1, x] - (94*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (2822*G[1, 0, 0, 0, x])/9 + ((382*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (71*Pi^2*G[1, 0, 0, 0, x])/3 + (985*G[1, 0, 0, 1, x])/12 + 
         (72*I)*Pi*G[1, 0, 0, 1, x] + 18*Pi^2*G[1, 0, 0, 1, x] + 
         (985*G[1, 0, 1, 0, x])/12 - ((419*I)/6)*Pi*G[1, 0, 1, 0, x] + 
         10*Pi^2*G[1, 0, 1, 0, x] + (151*G[1, 0, 1, 1, x])/4 - 
         (72*I)*Pi*G[1, 0, 1, 1, x] + 9*Pi^2*G[1, 0, 1, 1, x] + 
         (1609*G[1, 1, 0, 0, x])/12 - ((187*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         60*Pi^2*G[1, 1, 0, 0, x] - (109*G[1, 1, 0, 1, x])/12 - 
         (72*I)*Pi*G[1, 1, 0, 1, x] - (14*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (109*G[1, 1, 1, 0, x])/12 + ((215*I)/6)*Pi*G[1, 1, 1, 0, x] - 
         2*Pi^2*G[1, 1, 1, 0, x] - 126*G[1, 1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, 1, x] - (80*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (1064*G[0, 0, 0, 0, 0, x])/3 + (420*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         70*G[0, 0, 0, 0, 1, x] + (84*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         70*G[0, 0, 0, 1, 0, x] - (36*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (32*G[0, 0, 1, 0, 0, x])/3 - (216*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (94*G[0, 0, 1, 0, 1, x])/3 + (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         (94*G[0, 0, 1, 1, 0, x])/3 + (48*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (166*G[0, 0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (706*G[0, 1, 0, 0, 0, x])/3 - (260*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (274*G[0, 1, 0, 0, 1, x])/3 - (44*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         (274*G[0, 1, 0, 1, 0, x])/3 + (72*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (611*G[0, 1, 1, 0, 0, x])/6 + (28*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*G[0, 1, 1, 0, 1, x])/3 + (92*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (2*G[0, 1, 1, 1, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (308*G[0, 1, 1, 1, 1, x])/3 - (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         460*G[1, 0, 0, 0, 0, x] - (232*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (292*G[1, 0, 0, 0, 1, x])/3 - (292*G[1, 0, 0, 1, 0, x])/3 + 
         (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 78*G[1, 0, 0, 1, 1, x] - 
         (76*I)*Pi*G[1, 0, 0, 1, 1, x] - (467*G[1, 0, 1, 0, 0, x])/6 + 
         (12*I)*Pi*G[1, 0, 1, 0, 0, x] - (250*G[1, 0, 1, 0, 1, x])/3 + 
         (152*I)*Pi*G[1, 0, 1, 0, 1, x] - (250*G[1, 0, 1, 1, 0, x])/3 + 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*G[1, 0, 1, 1, 1, x])/3 - 
         (108*I)*Pi*G[1, 0, 1, 1, 1, x] - (310*G[1, 1, 0, 0, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 0, 0, 0, x] - (142*G[1, 1, 0, 0, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 0, 0, 1, x] - (142*G[1, 1, 0, 1, 0, x])/3 + 
         (100*I)*Pi*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, 1, x] + (47*G[1, 1, 1, 0, 0, x])/6 - 
         (48*I)*Pi*G[1, 1, 1, 0, 0, x] + (86*G[1, 1, 1, 0, 1, x])/3 + 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] + (86*G[1, 1, 1, 1, 0, x])/3 + 
         (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 146*G[1, 1, 1, 1, 1, x] - 
         (60*I)*Pi*G[1, 1, 1, 1, 1, x] + 400*G[0, 0, 0, 0, 0, 0, x] + 
         320*G[0, 0, 0, 0, 0, 1, x] + 320*G[0, 0, 0, 0, 1, 0, x] + 
         96*G[0, 0, 0, 1, 0, 0, x] + 104*G[0, 0, 0, 1, 0, 1, x] + 
         104*G[0, 0, 0, 1, 1, 0, x] - 104*G[0, 0, 0, 1, 1, 1, x] - 
         212*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, 1, 0, x] + 20*G[0, 0, 1, 0, 1, 1, x] + 
         96*G[0, 0, 1, 1, 0, 0, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 1, 0, x] - 120*G[0, 0, 1, 1, 1, 1, x] - 
         376*G[0, 1, 0, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 0, 1, x] - 
         20*G[0, 1, 0, 0, 1, 0, x] + 24*G[0, 1, 0, 0, 1, 1, x] + 
         116*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 0, 1, x] + 
         4*G[0, 1, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 1, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, 0, x] + 76*G[0, 1, 1, 0, 0, 1, x] + 
         76*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
         44*G[0, 1, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 1, 0, x] - 108*G[0, 1, 1, 1, 1, 1, x] - 
         276*G[1, 0, 0, 0, 0, 0, x] - 176*G[1, 0, 0, 0, 0, 1, x] - 
         176*G[1, 0, 0, 0, 1, 0, x] + 116*G[1, 0, 0, 0, 1, 1, x] + 
         64*G[1, 0, 0, 1, 0, 0, x] - 68*G[1, 0, 0, 1, 0, 1, x] - 
         68*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] + 
         68*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
         20*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] + 
         60*G[1, 0, 1, 1, 0, 0, x] - 52*G[1, 0, 1, 1, 0, 1, x] - 
         52*G[1, 0, 1, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, 1, x] - 
         136*G[1, 1, 0, 0, 0, 0, x] + 96*G[1, 1, 0, 0, 0, 1, x] + 
         96*G[1, 1, 0, 0, 1, 0, x] - 52*G[1, 1, 0, 0, 1, 1, x] + 
         80*G[1, 1, 0, 1, 0, 0, x] + 80*G[1, 1, 0, 1, 0, 1, x] + 
         80*G[1, 1, 0, 1, 1, 0, x] - 28*G[1, 1, 0, 1, 1, 1, x] - 
         44*G[1, 1, 1, 0, 0, 0, x] + 32*G[1, 1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 1, 0, 1, 0, x] + 44*G[1, 1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
         92*G[1, 1, 1, 1, 1, 1, x] - (9181*Zeta[3])/9 + 
         ((8770*I)/27)*Pi*Zeta[3] + (185*Pi^2*Zeta[3])/18 + 
         ((292*I)/9)*Pi^3*Zeta[3] + (1301*G[0, x]*Zeta[3])/3 - 
         ((838*I)/3)*Pi*G[0, x]*Zeta[3] - (311*Pi^2*G[0, x]*Zeta[3])/3 + 
         (11195*G[1, x]*Zeta[3])/54 - ((157*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (187*Pi^2*G[1, x]*Zeta[3])/3 - (1232*G[0, 0, x]*Zeta[3])/9 + 
         (244*I)*Pi*G[0, 0, x]*Zeta[3] - (281*G[0, 1, x]*Zeta[3])/2 + 
         (396*I)*Pi*G[0, 1, x]*Zeta[3] - (499*G[1, 0, x]*Zeta[3])/2 + 
         (496*I)*Pi*G[1, 0, x]*Zeta[3] + (61*G[1, 1, x]*Zeta[3])/2 + 
         (16*I)*Pi*G[1, 1, x]*Zeta[3] + (88*G[0, 0, 0, x]*Zeta[3])/3 + 
         (608*G[0, 0, 1, x]*Zeta[3])/3 + (728*G[0, 1, 0, x]*Zeta[3])/3 + 
         4*G[0, 1, 1, x]*Zeta[3] + 180*G[1, 0, 0, x]*Zeta[3] - 
         (688*G[1, 0, 1, x]*Zeta[3])/3 + (344*G[1, 1, 0, x]*Zeta[3])/3 + 
         (76*G[1, 1, 1, x]*Zeta[3])/3 + (1481*Zeta[3]^2)/9 + 
         (791*Zeta[5])/15 + (526*I)*Pi*Zeta[5] - 242*G[0, x]*Zeta[5] - 
         206*G[1, x]*Zeta[5]) + RATIO[x]*((-251921*Pi^2)/648 + 
         ((323*I)/8)*Pi^3 - (42203*Pi^4)/12960 + ((178*I)/45)*Pi^5 + 
         (667*Pi^6)/6048 + (59839*Pi^2*G[0, x])/324 - ((89*I)/4)*Pi^3*
          G[0, x] - (1247*Pi^4*G[0, x])/360 - ((154*I)/45)*Pi^5*G[0, x] + 
         (96277*Pi^2*G[1, x])/648 - ((293*I)/8)*Pi^3*G[1, x] - 
         (403*Pi^4*G[1, x])/90 - ((319*I)/90)*Pi^5*G[1, x] - 
         (251921*G[0, 0, x])/324 + ((323*I)/4)*Pi*G[0, 0, x] - 
         (1687*Pi^2*G[0, 0, x])/18 + ((235*I)/6)*Pi^3*G[0, 0, x] + 
         (1207*Pi^4*G[0, 0, x])/720 + (251921*G[0, 1, x])/324 - 
         ((323*I)/4)*Pi*G[0, 1, x] - (11201*Pi^2*G[0, 1, x])/216 - 
         ((131*I)/6)*Pi^3*G[0, 1, x] + (343*Pi^4*G[0, 1, x])/240 + 
         (251921*G[1, 0, x])/324 - ((323*I)/4)*Pi*G[1, 0, x] - 
         (971*Pi^2*G[1, 0, x])/24 + ((89*I)/6)*Pi^3*G[1, 0, x] - 
         (1891*Pi^4*G[1, 0, x])/720 - (251921*G[1, 1, x])/324 + 
         ((323*I)/4)*Pi*G[1, 1, x] - (1313*Pi^2*G[1, 1, x])/27 + 
         ((149*I)/6)*Pi^3*G[1, 1, x] + (159*Pi^4*G[1, 1, x])/80 + 
         (45533*G[0, 0, 0, x])/54 - (68*I)*Pi*G[0, 0, 0, x] + 
         (1375*Pi^2*G[0, 0, 0, x])/36 - ((20*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (47693*G[0, 0, 1, x])/108 + ((353*I)/4)*Pi*G[0, 0, 1, x] + 
         (46*Pi^2*G[0, 0, 1, x])/3 - (15*I)*Pi^3*G[0, 0, 1, x] - 
         (47693*G[0, 1, 0, x])/108 + ((63*I)/4)*Pi*G[0, 1, 0, x] + 
         (53*Pi^2*G[0, 1, 0, x])/9 - ((61*I)/3)*Pi^3*G[0, 1, 0, x] + 
         40*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] + 
         (613*Pi^2*G[0, 1, 1, x])/36 + (2*I)*Pi^3*G[0, 1, 1, x] - 
         (19081*G[1, 0, 0, x])/108 - ((199*I)/4)*Pi*G[1, 0, 0, x] + 
         (137*Pi^2*G[1, 0, 0, x])/18 - ((52*I)/3)*Pi^3*G[1, 0, 0, x] - 
         (6073*G[1, 0, 1, x])/27 + ((59*I)/2)*Pi*G[1, 0, 1, x] + 
         (67*Pi^2*G[1, 0, 1, x])/36 + (7*I)*Pi^3*G[1, 0, 1, x] - 
         (6073*G[1, 1, 0, x])/27 + (102*I)*Pi*G[1, 1, 0, x] + 
         (851*Pi^2*G[1, 1, 0, x])/36 - ((41*I)/3)*Pi^3*G[1, 1, 0, x] + 
         (22555*G[1, 1, 1, x])/36 - ((327*I)/4)*Pi*G[1, 1, 1, x] + 
         (100*Pi^2*G[1, 1, 1, x])/9 - (12*I)*Pi^3*G[1, 1, 1, x] - 
         (1979*G[0, 0, 0, 0, x])/3 + (230*I)*Pi*G[0, 0, 0, 0, x] + 
         (43*Pi^2*G[0, 0, 0, 0, x])/6 + (2024*G[0, 0, 0, 1, x])/9 + 
         (14*I)*Pi*G[0, 0, 0, 1, x] + 13*Pi^2*G[0, 0, 0, 1, x] + 
         (2024*G[0, 0, 1, 0, x])/9 - (204*I)*Pi*G[0, 0, 1, 0, x] + 
         (52*Pi^2*G[0, 0, 1, 0, x])/3 + (249*G[0, 0, 1, 1, x])/4 - 
         (12*I)*Pi*G[0, 0, 1, 1, x] + (10*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (3853*G[0, 1, 0, 0, x])/36 - (206*I)*Pi*G[0, 1, 0, 0, x] - 
         7*Pi^2*G[0, 1, 0, 0, x] + (1937*G[0, 1, 0, 1, x])/18 - 
         (80*I)*Pi*G[0, 1, 0, 1, x] + (79*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (1937*G[0, 1, 1, 0, x])/18 + (208*I)*Pi*G[0, 1, 1, 0, x] - 
         Pi^2*G[0, 1, 1, 0, x] - (3143*G[0, 1, 1, 1, x])/18 + 
         (50*I)*Pi*G[0, 1, 1, 1, x] - (73*Pi^2*G[0, 1, 1, 1, x])/6 - 
         (323*G[1, 0, 0, 0, x])/6 - (18*I)*Pi*G[1, 0, 0, 0, x] - 
         (131*Pi^2*G[1, 0, 0, 0, x])/6 + (3991*G[1, 0, 0, 1, x])/36 - 
         (20*I)*Pi*G[1, 0, 0, 1, x] - (23*Pi^2*G[1, 0, 0, 1, x])/2 + 
         (3991*G[1, 0, 1, 0, x])/36 - (6*I)*Pi*G[1, 0, 1, 0, x] + 
         (67*Pi^2*G[1, 0, 1, 0, x])/6 - (81*G[1, 0, 1, 1, x])/4 + 
         (16*I)*Pi*G[1, 0, 1, 1, x] - (35*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (4937*G[1, 1, 0, 0, x])/36 + (108*I)*Pi*G[1, 1, 0, 0, x] - 
         (52*Pi^2*G[1, 1, 0, 0, x])/3 + (935*G[1, 1, 0, 1, x])/36 - 
         (28*I)*Pi*G[1, 1, 0, 1, x] - (35*Pi^2*G[1, 1, 0, 1, x])/6 + 
         (935*G[1, 1, 1, 0, x])/36 - (112*I)*Pi*G[1, 1, 1, 0, x] - 
         (29*Pi^2*G[1, 1, 1, 0, x])/2 - (6061*G[1, 1, 1, 1, x])/18 + 
         (60*I)*Pi*G[1, 1, 1, 1, x] - (17*Pi^2*G[1, 1, 1, 1, x])/2 + 
         (1987*G[0, 0, 0, 0, 0, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         (262*G[0, 0, 0, 0, 1, x])/3 + (44*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (262*G[0, 0, 0, 1, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         8*G[0, 0, 0, 1, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         (742*G[0, 0, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         50*G[0, 0, 1, 0, 1, x] + (16*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         50*G[0, 0, 1, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         14*G[0, 0, 1, 1, 1, x] - (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (883*G[0, 1, 0, 0, 0, x])/3 - (36*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         51*G[0, 1, 0, 0, 1, x] - (96*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         51*G[0, 1, 0, 1, 0, x] + (68*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         63*G[0, 1, 0, 1, 1, x] + (60*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (520*G[0, 1, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*G[0, 1, 1, 0, 1, x])/3 + (100*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (2*G[0, 1, 1, 1, 0, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (367*G[0, 1, 1, 1, 1, x])/3 - (64*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         (124*G[1, 0, 0, 0, 0, x])/3 - (64*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         47*G[1, 0, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         47*G[1, 0, 0, 1, 0, x] + (100*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         14*G[1, 0, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (92*G[1, 0, 1, 0, 0, x])/3 + (60*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (49*G[1, 0, 1, 0, 1, x])/3 + (68*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (49*G[1, 0, 1, 1, 0, x])/3 - (96*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (151*G[1, 0, 1, 1, 1, x])/3 - (36*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (434*G[1, 1, 0, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (76*G[1, 1, 0, 0, 1, x])/3 + (24*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (76*G[1, 1, 0, 1, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         19*G[1, 1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         (376*G[1, 1, 1, 0, 0, x])/3 - (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         35*G[1, 1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         35*G[1, 1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (314*G[1, 1, 1, 1, 1, x])/3 - (44*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         168*G[0, 0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 0, 1, x] - 
         18*G[0, 0, 0, 0, 1, 0, x] + 70*G[0, 0, 0, 0, 1, 1, x] + 
         56*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
         36*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] + 
         58*G[0, 0, 1, 0, 0, 0, x] - 14*G[0, 0, 1, 0, 0, 1, x] - 
         14*G[0, 0, 1, 0, 1, 0, x] + 30*G[0, 0, 1, 0, 1, 1, x] + 
         36*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] - 
         20*G[0, 1, 0, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 1, x] + 
         6*G[0, 1, 0, 0, 1, 0, x] - 88*G[0, 1, 0, 0, 1, 1, x] + 
         64*G[0, 1, 0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, 0, 1, x] + 
         18*G[0, 1, 0, 1, 1, 0, x] + 100*G[0, 1, 0, 1, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
         4*G[0, 1, 1, 0, 1, 0, x] + 84*G[0, 1, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 1, 0, x] - 
         102*G[0, 1, 1, 1, 1, 1, x] - 142*G[1, 0, 0, 0, 0, 0, x] + 
         6*G[1, 0, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 0, 1, 0, x] + 
         100*G[1, 0, 0, 1, 0, 0, x] + 22*G[1, 0, 0, 1, 0, 1, x] + 
         22*G[1, 0, 0, 1, 1, 0, x] - 30*G[1, 0, 0, 1, 1, 1, x] + 
         76*G[1, 0, 1, 0, 0, 0, x] + 52*G[1, 0, 1, 0, 0, 1, x] + 
         52*G[1, 0, 1, 0, 1, 0, x] + 34*G[1, 0, 1, 0, 1, 1, x] - 
         84*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 1, 0, 1, x] + 
         6*G[1, 0, 1, 1, 1, 0, x] - 80*G[1, 0, 1, 1, 1, 1, x] - 
         44*G[1, 1, 0, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 0, 1, x] + 
         36*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] + 
         12*G[1, 1, 0, 1, 0, 0, x] + 28*G[1, 1, 0, 1, 0, 1, x] + 
         28*G[1, 1, 0, 1, 1, 0, x] - 54*G[1, 1, 0, 1, 1, 1, x] - 
         62*G[1, 1, 1, 0, 0, 0, x] + 18*G[1, 1, 1, 0, 0, 1, x] + 
         18*G[1, 1, 1, 0, 1, 0, x] - 28*G[1, 1, 1, 0, 1, 1, x] + 
         44*G[1, 1, 1, 1, 0, 0, x] - 22*G[1, 1, 1, 1, 0, 1, x] - 
         22*G[1, 1, 1, 1, 1, 0, x] - 46*G[1, 1, 1, 1, 1, 1, x] - 
         (7153*Zeta[3])/27 - (7*I)*Pi*Zeta[3] + (1025*Pi^2*Zeta[3])/18 + 
         (5*I)*Pi^3*Zeta[3] - (829*G[0, x]*Zeta[3])/36 - 
         (328*I)*Pi*G[0, x]*Zeta[3] - (80*Pi^2*G[0, x]*Zeta[3])/3 + 
         (2063*G[1, x]*Zeta[3])/18 + (12*I)*Pi*G[1, x]*Zeta[3] - 
         (205*Pi^2*G[1, x]*Zeta[3])/6 - (1724*G[0, 0, x]*Zeta[3])/9 + 
         ((296*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (1583*G[0, 1, x]*Zeta[3])/9 + 
         ((316*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (515*G[1, 0, x]*Zeta[3])/9 + 
         ((568*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (200*G[1, 1, x]*Zeta[3])/9 + 
         ((116*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (374*G[0, 0, 0, x]*Zeta[3])/3 + 
         (98*G[0, 0, 1, x]*Zeta[3])/3 + (152*G[0, 1, 0, x]*Zeta[3])/3 - 
         (266*G[0, 1, 1, x]*Zeta[3])/3 + (382*G[1, 0, 0, x]*Zeta[3])/3 - 
         (460*G[1, 0, 1, x]*Zeta[3])/3 + (116*G[1, 1, 0, x]*Zeta[3])/3 - 
         (62*G[1, 1, 1, x]*Zeta[3])/3 - (248*Zeta[3]^2)/3 - (979*Zeta[5])/3 + 
         (692*I)*Pi*Zeta[5] + 66*G[0, x]*Zeta[5] + 6*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(((-302*I)/9)*Pi + (16327*Pi^2)/108 - ((92*I)/3)*Pi^3 - 
         (1291*Pi^4)/540 - ((239*I)/45)*Pi^5 + (2909*G[0, x])/27 - 
         ((1237*I)/6)*Pi*G[0, x] - (7499*Pi^2*G[0, x])/108 + 
         ((133*I)/3)*Pi^3*G[0, x] + (47*Pi^4*G[0, x])/90 - 
         (3815*G[1, x])/27 + ((447*I)/2)*Pi*G[1, x] - (7573*Pi^2*G[1, x])/
          108 + ((31*I)/3)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/45 + 
         (365*G[0, 0, x])/54 + (32*I)*Pi*G[0, 0, x] + (1021*Pi^2*G[0, 0, x])/
          18 - (18*I)*Pi^3*G[0, 0, x] - (14705*G[0, 1, x])/54 + 
         (143*I)*Pi*G[0, 1, x] + 16*Pi^2*G[0, 1, x] - ((74*I)/3)*Pi^3*
          G[0, 1, x] - (14705*G[1, 0, x])/54 - (24*I)*Pi*G[1, 0, x] + 
         (142*Pi^2*G[1, 0, x])/9 - (46*I)*Pi^3*G[1, 0, x] + 
         (30575*G[1, 1, x])/54 - (142*I)*Pi*G[1, 1, x] + 
         (121*Pi^2*G[1, 1, x])/6 - ((22*I)/3)*Pi^3*G[1, 1, x] - 
         (1718*G[0, 0, 0, x])/9 + (116*I)*Pi*G[0, 0, 0, x] - 
         (37*Pi^2*G[0, 0, 0, x])/3 + (1765*G[0, 0, 1, x])/9 + 
         (4*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/3 + 
         (1765*G[0, 1, 0, x])/9 - (140*I)*Pi*G[0, 1, 0, x] + 
         12*Pi^2*G[0, 1, 0, x] + 51*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/
          3 + (677*G[1, 0, 0, x])/9 - (16*I)*Pi*G[1, 0, 0, x] - 
         (110*Pi^2*G[1, 0, 0, x])/3 + (44*G[1, 0, 1, x])/9 - 
         (92*I)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/3 + 
         (44*G[1, 1, 0, x])/9 + (20*I)*Pi*G[1, 1, 0, x] - 
         3*Pi^2*G[1, 1, 0, x] - (1039*G[1, 1, 1, x])/3 + 
         (108*I)*Pi*G[1, 1, 1, x] - (56*Pi^2*G[1, 1, 1, x])/3 + 
         434*G[0, 0, 0, 0, x] - (88*I)*Pi*G[0, 0, 0, 0, x] - 
         (356*G[0, 0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 0, 1, x] - 
         (356*G[0, 0, 1, 0, x])/3 + (56*I)*Pi*G[0, 0, 1, 0, x] + 
         4*G[0, 0, 1, 1, x] - (572*G[0, 1, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, x] + 
         (136*I)*Pi*G[0, 1, 0, 1, x] - 68*G[0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, x] + 88*G[0, 1, 1, 1, x] - 
         (88*I)*Pi*G[0, 1, 1, 1, x] - (158*G[1, 0, 0, 0, x])/3 - 
         (88*I)*Pi*G[1, 0, 0, 0, x] - 82*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 82*G[1, 0, 1, 0, x] + 
         (136*I)*Pi*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] - (76*G[1, 1, 0, 0, x])/3 + 
         (196*G[1, 1, 0, 1, x])/3 + (56*I)*Pi*G[1, 1, 0, 1, x] + 
         (196*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, x] + 
         (418*G[1, 1, 1, 1, x])/3 - (88*I)*Pi*G[1, 1, 1, 1, x] - 
         284*G[0, 0, 0, 0, 0, x] + 16*G[0, 0, 0, 0, 1, x] + 
         16*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
         104*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         44*G[0, 1, 0, 0, 0, x] + 28*G[0, 1, 0, 0, 1, x] + 
         28*G[0, 1, 0, 1, 0, x] + 116*G[0, 1, 0, 1, 1, x] + 
         40*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 1, x] - 
         24*G[0, 1, 1, 1, 0, x] - 132*G[0, 1, 1, 1, 1, x] - 
         144*G[1, 0, 0, 0, 0, x] + 44*G[1, 0, 0, 0, 1, x] + 
         44*G[1, 0, 0, 1, 0, x] + 136*G[1, 0, 1, 0, 0, x] + 
         36*G[1, 0, 1, 0, 1, x] + 36*G[1, 0, 1, 1, 0, x] - 
         76*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] - 
         36*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
         44*G[1, 1, 1, 0, 1, x] - 44*G[1, 1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, 1, x] - (670*Zeta[3])/9 - (204*I)*Pi*Zeta[3] - 
         (290*Pi^2*Zeta[3])/3 - (256*G[0, x]*Zeta[3])/3 + 
         (264*I)*Pi*G[0, x]*Zeta[3] + (278*G[1, x]*Zeta[3])/3 + 
         (136*I)*Pi*G[1, x]*Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - 
         (308*G[0, 1, x]*Zeta[3])/3 + (292*G[1, 0, x]*Zeta[3])/3 - 
         (352*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          (((77*I)/9)*Pi^3 + (37*Pi^4)/15 - ((1291*I)/9)*Pi*G[0, x] + 
           (218*Pi^2*G[0, x])/9 - (9*I)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - 
           (1291*G[0, 0, x])/9 + (143*I)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - 
           (9*I)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] - ((181*I)/3)*Pi*
            G[1, 0, x] - 11*Pi^2*G[1, 0, x] + 238*G[0, 0, 0, x] - 
           (56*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] - 
           (181*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 72*G[0, 0, 0, 0, x] - 
           20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - (154*Zeta[3])/3 + 
           (22*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
         RATIO[x]*((-8663*Pi^2)/54 + ((103*I)/4)*Pi^3 + (4963*Pi^4)/1080 + 
           ((239*I)/90)*Pi^5 + (2065*Pi^2*G[0, x])/27 - ((79*I)/3)*Pi^3*
            G[0, x] - (47*Pi^4*G[0, x])/180 + (1445*Pi^2*G[1, x])/27 - 
           ((17*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/90 - 
           (8663*G[0, 0, x])/27 + ((103*I)/2)*Pi*G[0, 0, x] - 
           (913*Pi^2*G[0, 0, x])/36 + (9*I)*Pi^3*G[0, 0, x] + 
           (8663*G[0, 1, x])/27 - ((103*I)/2)*Pi*G[0, 1, x] - 
           (53*Pi^2*G[0, 1, x])/4 + ((37*I)/3)*Pi^3*G[0, 1, x] + 
           (8663*G[1, 0, x])/27 - ((103*I)/2)*Pi*G[1, 0, x] - 
           (773*Pi^2*G[1, 0, x])/36 + (23*I)*Pi^3*G[1, 0, x] - 
           (8663*G[1, 1, x])/27 + ((103*I)/2)*Pi*G[1, 1, x] - 
           (53*Pi^2*G[1, 1, x])/4 + ((11*I)/3)*Pi^3*G[1, 1, x] + 
           (3301*G[0, 0, 0, x])/9 - (116*I)*Pi*G[0, 0, 0, x] + 
           (37*Pi^2*G[0, 0, 0, x])/6 - (1790*G[0, 0, 1, x])/9 + 
           (38*I)*Pi*G[0, 0, 1, x] - (28*Pi^2*G[0, 0, 1, x])/3 - 
           (1790*G[0, 1, 0, x])/9 + (94*I)*Pi*G[0, 1, 0, x] - 
           6*Pi^2*G[0, 1, 0, x] + 31*G[0, 1, 1, x] - (16*I)*Pi*
            G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/6 - (961*G[1, 0, 0, x])/
            9 + (52*I)*Pi*G[1, 0, 0, x] + (55*Pi^2*G[1, 0, 0, x])/3 - 
           (550*G[1, 0, 1, x])/9 + (26*I)*Pi*G[1, 0, 1, x] - 
           (7*Pi^2*G[1, 0, 1, x])/6 - (550*G[1, 1, 0, x])/9 - 
           (30*I)*Pi*G[1, 1, 0, x] + (3*Pi^2*G[1, 1, 0, x])/2 + 
           229*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] + 
           (28*Pi^2*G[1, 1, 1, x])/3 - 345*G[0, 0, 0, 0, x] + 
           (44*I)*Pi*G[0, 0, 0, 0, x] + (280*G[0, 0, 0, 1, x])/3 + 
           (4*I)*Pi*G[0, 0, 0, 1, x] + (280*G[0, 0, 1, 0, x])/3 - 
           (28*I)*Pi*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
           (418*G[0, 1, 0, 0, x])/3 + (8*I)*Pi*G[0, 1, 0, 0, x] + 
           34*G[0, 1, 0, 1, x] - (68*I)*Pi*G[0, 1, 0, 1, x] + 
           34*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, x] - 
           73*G[0, 1, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, 1, x] + 
           (211*G[1, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, x] + 
           41*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
           41*G[1, 0, 1, 0, x] - (68*I)*Pi*G[1, 0, 1, 0, x] - 
           18*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
           (34*G[1, 1, 0, 0, x])/3 - (65*G[1, 1, 0, 1, x])/3 - 
           (28*I)*Pi*G[1, 1, 0, 1, x] - (65*G[1, 1, 1, 0, x])/3 + 
           (4*I)*Pi*G[1, 1, 1, 0, x] - (239*G[1, 1, 1, 1, x])/3 + 
           (44*I)*Pi*G[1, 1, 1, 1, x] + 142*G[0, 0, 0, 0, 0, x] - 
           8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] - 
           12*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] - 
           24*G[0, 0, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, x] - 
           14*G[0, 1, 0, 0, 1, x] - 14*G[0, 1, 0, 1, 0, x] - 
           58*G[0, 1, 0, 1, 1, x] - 20*G[0, 1, 1, 0, 0, x] + 
           12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
           66*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 0, 0, x] - 
           22*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] - 
           68*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
           18*G[1, 0, 1, 1, 0, x] + 38*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
           24*G[1, 1, 0, 1, 0, x] + 18*G[1, 1, 0, 1, 1, x] + 
           4*G[1, 1, 1, 0, 0, x] + 22*G[1, 1, 1, 0, 1, x] + 
           22*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] - 
           (829*Zeta[3])/9 + (98*I)*Pi*Zeta[3] + (145*Pi^2*Zeta[3])/3 + 
           (178*G[0, x]*Zeta[3])/3 - (132*I)*Pi*G[0, x]*Zeta[3] - 
           53*G[1, x]*Zeta[3] - (68*I)*Pi*G[1, x]*Zeta[3] + 
           (20*G[0, 0, x]*Zeta[3])/3 + (154*G[0, 1, x]*Zeta[3])/3 - 
           (146*G[1, 0, x]*Zeta[3])/3 + (176*G[1, 1, x]*Zeta[3])/3 - 
           68*Zeta[5]) + 136*Zeta[5] + RATIO[x^(-1)]*(944255/972 - 
           ((11008*I)/81)*Pi + (7679*Pi^2)/324 + ((1397*I)/54)*Pi^3 - 
           (217*Pi^4)/135 + ((299*I)/90)*Pi^5 - (50635*G[0, x])/81 + 
           ((4688*I)/27)*Pi*G[0, x] - (871*Pi^2*G[0, x])/36 - 
           ((43*I)/2)*Pi^3*G[0, x] - (269*Pi^4*G[0, x])/120 - 
           (5824*G[1, x])/81 - ((203*I)/2)*Pi*G[1, x] + (3829*Pi^2*G[1, x])/
            108 - ((241*I)/18)*Pi^3*G[1, x] - (1453*Pi^4*G[1, x])/120 + 
           (3941*G[0, 0, x])/9 - ((1726*I)/9)*Pi*G[0, 0, x] + 
           (43*Pi^2*G[0, 0, x])/3 - ((16*I)/3)*Pi^3*G[0, 0, x] + 
           (2096*G[0, 1, x])/27 - (31*I)*Pi*G[0, 1, x] - 
           (157*Pi^2*G[0, 1, x])/6 + ((109*I)/3)*Pi^3*G[0, 1, x] + 
           (2096*G[1, 0, x])/27 + ((461*I)/6)*Pi*G[1, 0, x] - 
           (140*Pi^2*G[1, 0, x])/3 + ((223*I)/3)*Pi^3*G[1, 0, x] - 
           (203*G[1, 1, x])/2 + ((71*I)/2)*Pi*G[1, 1, x] - 
           23*Pi^2*G[1, 1, x] + ((44*I)/3)*Pi^3*G[1, 1, x] - 
           (1069*G[0, 0, 0, x])/3 + (154*I)*Pi*G[0, 0, 0, x] + 
           (205*Pi^2*G[0, 0, 0, x])/3 - (718*G[0, 0, 1, x])/9 + 
           23*Pi^2*G[0, 0, 1, x] - (718*G[0, 1, 0, x])/9 - 
           ((148*I)/3)*Pi*G[0, 1, 0, x] - 41*Pi^2*G[0, 1, 0, x] - 
           31*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] + 
           (70*Pi^2*G[0, 1, 1, x])/3 + (242*G[1, 0, 0, x])/9 - 
           ((400*I)/3)*Pi*G[1, 0, 0, x] - (29*Pi^2*G[1, 0, 0, x])/3 - 
           (179*G[1, 0, 1, x])/6 + (72*I)*Pi*G[1, 0, 1, x] - 
           (110*Pi^2*G[1, 0, 1, x])/3 - (179*G[1, 1, 0, x])/6 + 
           ((169*I)/3)*Pi*G[1, 1, 0, x] + 48*Pi^2*G[1, 1, 0, x] + 
           (220*G[1, 1, 1, x])/3 - (48*I)*Pi*G[1, 1, 1, x] + 
           (74*Pi^2*G[1, 1, 1, x])/3 + (812*G[0, 0, 0, 0, x])/3 - 
           (336*I)*Pi*G[0, 0, 0, 0, x] + 70*G[0, 0, 0, 1, x] - 
           (84*I)*Pi*G[0, 0, 0, 1, x] + 70*G[0, 0, 1, 0, x] - 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (32*G[0, 1, 0, 0, x])/3 + 
           (176*I)*Pi*G[0, 1, 0, 0, x] + (94*G[0, 1, 0, 1, x])/3 - 
           (44*I)*Pi*G[0, 1, 0, 1, x] + (94*G[0, 1, 1, 0, x])/3 - 
           (32*I)*Pi*G[0, 1, 1, 0, x] - (166*G[0, 1, 1, 1, x])/3 + 
           (40*I)*Pi*G[0, 1, 1, 1, x] - (706*G[1, 0, 0, 0, x])/3 + 
           (220*I)*Pi*G[1, 0, 0, 0, x] + (274*G[1, 0, 0, 1, x])/3 + 
           (44*I)*Pi*G[1, 0, 0, 1, x] + (274*G[1, 0, 1, 0, x])/3 - 
           (56*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
           (40*I)*Pi*G[1, 0, 1, 1, x] + (265*G[1, 1, 0, 0, x])/3 - 
           (12*I)*Pi*G[1, 1, 0, 0, x] - (2*G[1, 1, 0, 1, x])/3 - 
           (92*I)*Pi*G[1, 1, 0, 1, x] - (2*G[1, 1, 1, 0, x])/3 - 
           (36*I)*Pi*G[1, 1, 1, 0, x] - (308*G[1, 1, 1, 1, x])/3 + 
           (56*I)*Pi*G[1, 1, 1, 1, x] - 300*G[0, 0, 0, 0, 0, x] - 
           236*G[0, 0, 0, 0, 1, x] - 236*G[0, 0, 0, 1, 0, x] - 
           92*G[0, 0, 1, 0, 0, x] - 64*G[0, 0, 1, 0, 1, x] - 
           64*G[0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 1, 1, x] + 
           136*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 1, x] - 
           48*G[0, 1, 0, 1, 0, x] - 20*G[0, 1, 0, 1, 1, x] - 
           56*G[0, 1, 1, 0, 0, x] + 64*G[0, 1, 1, 1, 1, x] + 
           220*G[1, 0, 0, 0, 0, x] + 60*G[1, 0, 0, 0, 1, x] + 
           60*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] - 
           76*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
           12*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
           32*G[1, 1, 0, 0, 0, x] - 60*G[1, 1, 0, 0, 1, x] - 
           60*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] - 
           36*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, 1, x] - 
           (1189*Zeta[3])/3 + ((838*I)/3)*Pi*Zeta[3] + (919*Pi^2*Zeta[3])/9 + 
           (980*G[0, x]*Zeta[3])/9 - (144*I)*Pi*G[0, x]*Zeta[3] + 
           127*G[1, x]*Zeta[3] - (408*I)*Pi*G[1, x]*Zeta[3] + 
           8*G[0, 0, x]*Zeta[3] - (212*G[0, 1, x]*Zeta[3])/3 - 
           (404*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 
           242*Zeta[5]))))/Nc + Nc*(-Pi^2/3 + ((7*I)/3)*Pi^3 + (77*Pi^4)/45 + 
     (10*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/3 - ((16*I)/3)*Pi^3*G[0, x] - 
     (10*I)*Pi*G[1, x] - (4*Pi^2*G[1, x])/3 + ((4*I)/3)*Pi^3*G[1, x] + 
     8*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + 
     2*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] + 2*G[1, 0, x] + 
     (10*I)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 - 12*G[1, 1, x] + 
     (14*I)*Pi*G[1, 1, x] - (24*I)*Pi*G[0, 0, 0, x] - 14*G[0, 0, 1, x] - 
     14*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
     2*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
     (8*I)*Pi*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - (16*I)*Pi*G[1, 1, 0, x] - 
     (8*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
     4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
     4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
     20*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
     12*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
     ((-12*I)*Pi*G[0, x] - 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-67/9 - (5*I)*Pi - (5*Pi^2)/6 + (2*G[0, x])/3 - (4*I)*Pi*G[0, x] - 
       (2*I)*Pi*G[1, x] - 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*
      Log[mu2/s]^2*RATIO[x^(-1)] + (-17/9 + (2*I)*Pi)*Log[mu2/s]^3*
      RATIO[x^(-1)] + (Log[mu2/s]^4*RATIO[x^(-1)])/2 + 32*Zeta[3] + 
     (32*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3] + 
     RATIO[x^(-1)]*(23213/1296 - ((404*I)/27)*Pi + (437*Pi^2)/54 - 
       (4*I)*Pi^3 + (7*Pi^4)/24 - (1513*G[0, x])/108 + 
       ((160*I)/9)*Pi*G[0, x] - (38*Pi^2*G[0, x])/9 + 
       ((5*I)/3)*Pi^3*G[0, x] + (2*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
       (2*I)*Pi^3*G[1, x] + (62*G[0, 0, x])/3 - (10*I)*Pi*G[0, 0, x] + 
       (5*Pi^2*G[0, 0, x])/3 + 2*Pi^2*G[0, 1, x] + ((40*I)/3)*Pi*G[1, 0, x] - 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 
       (56*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 1, x] + (58*G[1, 0, 0, x])/3 + 
       (4*I)*Pi*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 
       6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 
       12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] + (82*Zeta[3])/9 - (10*I)*Pi*Zeta[3] - 
       12*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     RATIO[x]*(5*Pi^2 - (3*I)*Pi^3 - (161*Pi^4)/90 - (7*Pi^2*G[0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, x] + (Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] + 
       10*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - (7*Pi^2*G[0, 0, x])/3 - 
       10*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + 
       (6*I)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 + 10*G[1, 1, x] - 
       (6*I)*Pi*G[1, 1, x] - 16*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, x] + 
       10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] - 
       4*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] - 
       6*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
       (20*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 
       32*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
       2*G[0, 0, 1, 1, x] - 26*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 22*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 18*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 2*Zeta[3] - 
       (28*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*((2*I)*Pi^3 + (2*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
       (2*I)*Pi*G[1, x] + 4*G[0, 0, x] + (4*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - 
       (4*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + 
       (4*I)*Pi*G[1, 1, x] + 12*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
       8*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + ((-I)*Pi^3 - Pi^2*G[0, x] - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] - 
         (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x])*RATIO[x] + 
       RATIO[x^(-1)]*(-103/108 - ((160*I)/9)*Pi + (38*Pi^2)/9 - 
         ((5*I)/3)*Pi^3 - (26*G[0, x])/9 + (10*I)*Pi*G[0, x] + 
         (26*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[0, 1, x] + 
         (4*I)*Pi*G[1, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         8*G[1, 0, 0, x] + 14*Zeta[3])) + 
     e*(((-64*I)/9)*Pi - (1061*Pi^2)/72 + ((7*I)/4)*Pi^3 + (29*Pi^4)/9 + 
       ((34*I)/15)*Pi^5 - (64*G[0, x])/9 + ((301*I)/4)*Pi*G[0, x] + 
       (217*Pi^2*G[0, x])/12 - ((11*I)/2)*Pi^3*G[0, x] - 
       (112*Pi^4*G[0, x])/45 - ((315*I)/4)*Pi*G[1, x] + 7*Pi^2*G[1, x] - 
       ((43*I)/2)*Pi^3*G[1, x] - (137*Pi^4*G[1, x])/45 + (223*G[0, 0, x])/6 - 
       (70*I)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 + 
       ((61*I)/3)*Pi^3*G[0, 0, x] + (161*G[0, 1, x])/4 - 
       (71*I)*Pi*G[0, 1, x] + (13*Pi^2*G[0, 1, x])/2 - 
       ((55*I)/3)*Pi^3*G[0, 1, x] + (161*G[1, 0, x])/4 + 
       (74*I)*Pi*G[1, 0, x] - (85*Pi^2*G[1, 0, x])/6 + 
       ((11*I)/3)*Pi^3*G[1, 0, x] - 119*G[1, 1, x] + (67*I)*Pi*G[1, 1, x] - 
       (2*Pi^2*G[1, 1, x])/3 + ((43*I)/3)*Pi^3*G[1, 1, x] - 
       27*G[0, 0, 0, x] + (26*I)*Pi*G[0, 0, 0, x] + (19*Pi^2*G[0, 0, 0, x])/
        3 - 63*G[0, 0, 1, x] - (18*I)*Pi*G[0, 0, 1, x] + 
       (16*Pi^2*G[0, 0, 1, x])/3 - 63*G[0, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 0, x] - 4*Pi^2*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, x] + (7*Pi^2*G[0, 1, 1, x])/3 + 
       30*G[1, 0, 0, x] - (96*I)*Pi*G[1, 0, 0, x] - 2*Pi^2*G[1, 0, 0, x] + 
       43*G[1, 0, 1, x] + (60*I)*Pi*G[1, 0, 1, x] - (17*Pi^2*G[1, 0, 1, x])/
        3 + 43*G[1, 1, 0, x] + (90*I)*Pi*G[1, 1, 0, x] + 
       (35*Pi^2*G[1, 1, 0, x])/3 + 48*G[1, 1, 1, x] - 
       (58*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 
       (116*I)*Pi*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 
       (116*I)*Pi*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 
       (128*I)*Pi*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] - 
       (28*I)*Pi*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] + 
       (136*I)*Pi*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 126*G[1, 0, 0, 0, x] - 
       (20*I)*Pi*G[1, 0, 0, 0, x] + 38*G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + 38*G[1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
       (8*I)*Pi*G[1, 0, 1, 1, x] + 116*G[1, 1, 0, 0, x] + 
       (72*I)*Pi*G[1, 1, 0, 0, x] - 58*G[1, 1, 0, 1, x] - 
       (28*I)*Pi*G[1, 1, 0, 1, x] - 58*G[1, 1, 1, 0, x] - 
       (72*I)*Pi*G[1, 1, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 1, x] + 
       228*G[0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, 1, x] - 
       120*G[0, 0, 1, 0, 0, x] - 16*G[0, 0, 1, 0, 1, x] - 
       16*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
       176*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
       16*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] + 
       124*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 1, 1, x] - 
       40*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
       20*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, x] + 96*G[1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
       4*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 0, 0, x] + 
       36*G[1, 1, 1, 0, 1, x] + 36*G[1, 1, 1, 1, 0, x] + 
       (-49/9 - (5*I)*Pi - (4*Pi^2)/3 + (8*G[0, x])/9 - 
         ((14*I)/3)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - (8*G[0, 0, x])/3 - 
         2*G[0, 1, x] - 2*G[1, 0, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
       (-53/36 + ((5*I)/3)*Pi)*Log[mu2/s]^4*RATIO[x^(-1)] + 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + 86*Zeta[3] + (34*I)*Pi*Zeta[3] + 
       (26*Pi^2*Zeta[3])/3 - 72*G[0, x]*Zeta[3] - (184*I)*Pi*G[0, x]*
        Zeta[3] + 14*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
       152*G[0, 0, x]*Zeta[3] + 148*G[0, 1, x]*Zeta[3] + 
       84*G[1, 0, x]*Zeta[3] - 44*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((5*I)*Pi^3 + (17*Pi^4)/90 - 
         ((1327*I)/18)*Pi*G[0, x] + (121*Pi^2*G[0, x])/9 + 
         (I/2)*Pi^3*G[0, x] - (1327*G[0, 0, x])/18 + ((58*I)/3)*Pi*
          G[0, 0, x] + (9*Pi^2*G[0, 0, x])/2 + (6*I)*Pi*G[0, 1, x] + 
         (2*Pi^2*G[0, 1, x])/3 - (24*I)*Pi*G[1, 0, x] + (125*G[0, 0, 0, x])/
          3 + (2*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] - 
         24*G[1, 0, 0, x] + 16*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
         30*Zeta[3] + (8*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3]) + 
       Log[mu2/s]^2*((I/2)*Pi + (3*I)*Pi^3 + G[0, x]/2 + (3*I)*Pi*G[0, x] + 
         3*Pi^2*G[0, x] - (3*I)*Pi*G[1, x] + 6*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] - 
         3*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] + (6*I)*Pi*G[1, 1, x] + 
         18*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
         6*G[0, 1, 1, x] - 12*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (((-3*I)/2)*Pi^3 - (3*Pi^2*G[0, x])/2 - (3*I)*Pi*G[0, 0, x] + 
           (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] - (3*I)*Pi*G[1, 1, x] - 
           9*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
           3*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 3*G[1, 0, 1, x] - 
           3*G[1, 1, 0, x])*RATIO[x] + RATIO[x^(-1)]*(-85/108 - 
           ((173*I)/9)*Pi + (245*Pi^2)/36 - (3*I)*Pi^3 - (26*G[0, x])/9 + 
           (15*I)*Pi*G[0, x] + Pi^2*G[0, x] + (37*G[0, 0, x])/3 + 
           (8*I)*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + 
           4*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           10*G[1, 0, 0, x] + (22*Zeta[3])/3)) + 
       Log[mu2/s]*(((-13*I)/6)*Pi - (2*Pi^2)/3 + ((17*I)/3)*Pi^3 + 
         (154*Pi^4)/45 - (13*G[0, x])/6 + (22*I)*Pi*G[0, x] + 
         (37*Pi^2*G[0, x])/3 - ((38*I)/3)*Pi^3*G[0, x] - (23*I)*Pi*G[1, x] - 
         (8*Pi^2*G[1, x])/3 + ((2*I)/3)*Pi^3*G[1, x] + 20*G[0, 0, x] - 
         (20*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + G[0, 1, x] - 
         (30*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] + G[1, 0, x] + 
         (18*I)*Pi*G[1, 0, x] - (22*Pi^2*G[1, 0, x])/3 - 24*G[1, 1, x] + 
         (32*I)*Pi*G[1, 1, x] - (56*I)*Pi*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, x] - 32*G[0, 1, 0, x] + 
         (52*I)*Pi*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 8*G[1, 0, 0, x] + 
         (32*I)*Pi*G[1, 0, 0, x] + 32*G[1, 0, 1, x] + 
         (20*I)*Pi*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, x] - 
         112*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] + 
         8*G[0, 0, 1, 1, x] + 64*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] + 
         16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
         16*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 
         (((-85*I)/3)*Pi*G[0, x] - (85*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
           6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] + 64*Zeta[3] + 
         (68*I)*Pi*Zeta[3] + 36*G[0, x]*Zeta[3] - 48*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(10511/216 - ((968*I)/27)*Pi + (287*Pi^2)/18 - 
           ((43*I)/6)*Pi^3 + (7*Pi^4)/12 - (617*G[0, x])/18 + 
           ((346*I)/9)*Pi*G[0, x] - (115*Pi^2*G[0, x])/9 + 
           ((17*I)/3)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + 2*Pi^2*G[1, x] + 
           ((19*I)/3)*Pi^3*G[1, x] + (398*G[0, 0, x])/9 - 
           (30*I)*Pi*G[0, 0, x] + (10*Pi^2*G[0, 0, x])/3 + 
           (19*Pi^2*G[0, 1, x])/3 + ((106*I)/3)*Pi*G[1, 0, x] + 
           Pi^2*G[1, 0, x] + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           (164*G[0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 1, x] + (142*G[1, 0, 0, x])/3 + 
           (16*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
           (20*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] + 
           24*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] - 36*G[0, 0, 1, 0, x] - 
           12*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
           12*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
           16*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
           12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + (424*Zeta[3])/9 - 
           ((100*I)/3)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
         RATIO[x]*(10*Pi^2 - ((13*I)/2)*Pi^3 - (161*Pi^4)/45 - 
           (31*Pi^2*G[0, x])/6 + ((31*I)/3)*Pi^3*G[0, x] + 
           (2*Pi^2*G[1, x])/3 - ((13*I)/3)*Pi^3*G[1, x] + 20*G[0, 0, x] - 
           (13*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 - 20*G[0, 1, x] + 
           (13*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 20*G[1, 0, x] + 
           (13*I)*Pi*G[1, 0, x] + (23*Pi^2*G[1, 0, x])/3 + 20*G[1, 1, x] - 
           (13*I)*Pi*G[1, 1, x] - 35*G[0, 0, 0, x] + (52*I)*Pi*
            G[0, 0, 0, x] + 22*G[0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 
           22*G[0, 1, 0, x] - (50*I)*Pi*G[0, 1, 0, x] - 9*G[0, 1, 1, x] + 
           26*G[1, 0, 0, x] - (40*I)*Pi*G[1, 0, 0, x] - 13*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] - 13*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] + 
           80*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 56*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
           6*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] - 
           8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
           32*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
           4*Zeta[3] - (58*I)*Pi*Zeta[3] - 42*G[0, x]*Zeta[3] + 
           48*G[1, x]*Zeta[3])) - 172*Zeta[5] + RATIO[x^(-1)]*
        (309479/2592 - ((2428*I)/81)*Pi + (14353*Pi^2)/1296 - 
         ((212*I)/27)*Pi^3 + (1139*Pi^4)/1080 - ((73*I)/60)*Pi^5 - 
         (50957*G[0, x])/648 + ((968*I)/27)*Pi*G[0, x] - 
         (781*Pi^2*G[0, x])/54 + ((43*I)/6)*Pi^3*G[0, x] - 
         (16*Pi^4*G[0, x])/45 + ((163*I)/4)*Pi*G[1, x] + 
         (37*Pi^2*G[1, x])/24 + ((34*I)/9)*Pi^3*G[1, x] + 
         (79*Pi^4*G[1, x])/45 + (3787*G[0, 0, x])/54 - 
         ((346*I)/9)*Pi*G[0, 0, x] + (215*Pi^2*G[0, 0, x])/18 - 
         ((16*I)/3)*Pi^3*G[0, 0, x] + ((31*I)/2)*Pi*G[0, 1, x] - 
         2*Pi^2*G[0, 1, x] - (7*I)*Pi^3*G[0, 1, x] + ((515*I)/12)*Pi*
          G[1, 0, x] - 14*Pi^2*G[1, 0, x] - ((32*I)/3)*Pi^3*G[1, 0, x] + 
         (163*G[1, 1, x])/4 - ((87*I)/4)*Pi*G[1, 1, x] + Pi^2*G[1, 1, x] - 
         ((14*I)/3)*Pi^3*G[1, 1, x] - (248*G[0, 0, 0, x])/3 + 
         (30*I)*Pi*G[0, 0, 0, x] - 8*Pi^2*G[0, 0, 0, x] - 
         (38*Pi^2*G[0, 0, 1, x])/3 - ((106*I)/3)*Pi*G[0, 1, 0, x] - 
         (40*Pi^2*G[0, 1, 0, x])/3 + (31*G[0, 1, 1, x])/2 + 
         (12*I)*Pi*G[0, 1, 1, x] - (14*Pi^2*G[0, 1, 1, x])/3 + 
         (182*G[1, 0, 0, x])/3 + ((56*I)/3)*Pi*G[1, 0, 0, x] - 
         9*Pi^2*G[1, 0, 0, x] - (71*G[1, 0, 1, x])/4 - 
         (36*I)*Pi*G[1, 0, 1, x] + (34*Pi^2*G[1, 0, 1, x])/3 - 
         (71*G[1, 1, 0, x])/4 - ((32*I)/3)*Pi*G[1, 1, 0, x] + 
         (14*Pi^2*G[1, 1, 0, x])/3 - 8*G[1, 1, 1, x] + 
         (24*I)*Pi*G[1, 1, 1, x] + (254*G[0, 0, 0, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, 0, x] - (142*G[0, 1, 0, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         (20*I)*Pi*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
         (4*G[1, 0, 0, 0, x])/3 - (20*I)*Pi*G[1, 0, 0, 0, x] - 
         30*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] - 
         30*G[1, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (68*G[1, 1, 0, 0, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, x] + 
         24*G[1, 1, 0, 1, x] + (28*I)*Pi*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 80*G[0, 0, 0, 0, 0, x] + 
         48*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] + 
         4*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
         16*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
         28*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
         32*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
         40*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
         24*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 1, 0, x] + (214*Zeta[3])/3 + (18*I)*Pi*Zeta[3] - 
         (27*Pi^2*Zeta[3])/2 + (170*G[0, x]*Zeta[3])/9 + 
         ((208*I)/3)*Pi*G[0, x]*Zeta[3] + (130*G[1, x]*Zeta[3])/3 + 
         (20*I)*Pi*G[1, x]*Zeta[3] + (100*G[0, 0, x]*Zeta[3])/3 + 
         36*G[0, 1, x]*Zeta[3] - 12*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3] + 49*Zeta[5]) + 
       RATIO[x]*((313*Pi^2)/8 - ((105*I)/8)*Pi^3 - (11*Pi^4)/15 - 
         ((17*I)/10)*Pi^5 - (151*Pi^2*G[0, x])/8 + ((23*I)/3)*Pi^3*G[0, x] + 
         (217*Pi^4*G[0, x])/90 - (63*Pi^2*G[1, x])/8 + ((13*I)/3)*Pi^3*
          G[1, x] + (142*Pi^4*G[1, x])/45 + (313*G[0, 0, x])/4 - 
         ((105*I)/4)*Pi*G[0, 0, x] + (49*Pi^2*G[0, 0, x])/6 - 
         ((121*I)/6)*Pi^3*G[0, 0, x] - (313*G[0, 1, x])/4 + 
         ((105*I)/4)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
         ((127*I)/6)*Pi^3*G[0, 1, x] - (313*G[1, 0, x])/4 + 
         ((105*I)/4)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 
         ((13*I)/6)*Pi^3*G[1, 0, x] + (313*G[1, 1, x])/4 - 
         ((105*I)/4)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/3 - 
         ((79*I)/6)*Pi^3*G[1, 1, x] - 106*G[0, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 0, x] - (31*Pi^2*G[0, 0, 0, x])/6 + 
         (239*G[0, 0, 1, x])/4 - (8*Pi^2*G[0, 0, 1, x])/3 + 
         (239*G[0, 1, 0, x])/4 - (22*I)*Pi*G[0, 1, 0, x] + 
         6*Pi^2*G[0, 1, 0, x] - (27*G[0, 1, 1, x])/2 - 
         (2*I)*Pi*G[0, 1, 1, x] - (7*Pi^2*G[0, 1, 1, x])/6 + 
         (105*G[1, 0, 0, x])/2 + 9*Pi^2*G[1, 0, 0, x] - (25*G[1, 0, 1, x])/
          4 - (24*I)*Pi*G[1, 0, 1, x] + (17*Pi^2*G[1, 0, 1, x])/6 - 
         (25*G[1, 1, 0, x])/4 - (2*I)*Pi*G[1, 1, 0, x] - 
         (95*Pi^2*G[1, 1, 0, x])/6 - 40*G[1, 1, 1, x] + 
         (26*I)*Pi*G[1, 1, 1, x] + 78*G[0, 0, 0, 0, x] - 
         (118*I)*Pi*G[0, 0, 0, 0, x] - 19*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 19*G[0, 0, 1, 0, x] + 
         (118*I)*Pi*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
         33*G[0, 1, 0, 0, x] + (136*I)*Pi*G[0, 1, 0, 0, x] - 
         11*G[0, 1, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, 1, x] - 
         11*G[0, 1, 1, 0, x] - (140*I)*Pi*G[0, 1, 1, 0, x] + 
         18*G[0, 1, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         9*G[1, 0, 0, 0, x] + (34*I)*Pi*G[1, 0, 0, 0, x] - 
         17*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         17*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         15*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] + 
         26*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         26*G[1, 1, 1, 0, x] + (72*I)*Pi*G[1, 1, 1, 0, x] - 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 198*G[0, 0, 0, 0, 0, x] + 
         6*G[0, 0, 0, 1, 1, x] + 120*G[0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] + 184*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] - 134*G[0, 1, 1, 0, 0, x] - 
         18*G[0, 1, 1, 1, 1, x] + 68*G[1, 0, 0, 0, 0, x] + 
         10*G[1, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 1, 0, x] - 
         6*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, x] - 108*G[1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, 1, x] + 78*G[1, 1, 1, 0, 0, x] - 
         18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] + (29*Zeta[3])/4 - 
         (44*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/3 - 8*G[0, x]*Zeta[3] + 
         (152*I)*Pi*G[0, x]*Zeta[3] + 20*G[1, x]*Zeta[3] - 
         (32*I)*Pi*G[1, x]*Zeta[3] + 160*G[0, 0, x]*Zeta[3] - 
         146*G[0, 1, x]*Zeta[3] - 90*G[1, 0, x]*Zeta[3] + 
         58*G[1, 1, x]*Zeta[3] + 158*Zeta[5])) + 
     e^2*(((-962*I)/27)*Pi - (28207*Pi^2)/216 - ((69*I)/4)*Pi^3 + 
       (4183*Pi^4)/360 + ((16*I)/3)*Pi^5 - (131*Pi^6)/3780 - 
       (962*G[0, x])/27 + ((7837*I)/18)*Pi*G[0, x] + (2323*Pi^2*G[0, x])/36 - 
       ((21*I)/4)*Pi^3*G[0, x] - (149*Pi^4*G[0, x])/18 - 
       ((577*I)/90)*Pi^5*G[0, x] - ((921*I)/2)*Pi*G[1, x] + 
       (2437*Pi^2*G[1, x])/24 - ((375*I)/4)*Pi^3*G[1, x] + 
       (151*Pi^4*G[1, x])/18 - ((299*I)/90)*Pi^5*G[1, x] + 
       (4957*G[0, 0, x])/36 - ((1054*I)/3)*Pi*G[0, 0, x] + 
       (65*Pi^2*G[0, 0, x])/6 + ((52*I)/3)*Pi^3*G[0, 0, x] - 
       (8*Pi^4*G[0, 0, x])/9 + (1265*G[0, 1, x])/4 - 
       ((1401*I)/4)*Pi*G[0, 1, x] + (115*Pi^2*G[0, 1, x])/4 + 
       ((65*I)/2)*Pi^3*G[0, 1, x] + (175*Pi^4*G[0, 1, x])/9 + 
       (1265*G[1, 0, x])/4 + ((1541*I)/4)*Pi*G[1, 0, x] - 
       (985*Pi^2*G[1, 0, x])/12 + ((253*I)/6)*Pi^3*G[1, 0, x] + 
       (127*Pi^4*G[1, 0, x])/18 - (3107*G[1, 1, x])/4 + 
       (315*I)*Pi*G[1, 1, x] - 19*Pi^2*G[1, 1, x] - (21*I)*Pi^3*G[1, 1, x] - 
       (368*Pi^4*G[1, 1, x])/45 - (787*G[0, 0, 0, x])/6 + 
       (191*I)*Pi*G[0, 0, 0, x] - (101*Pi^2*G[0, 0, 0, x])/3 - 
       ((140*I)/3)*Pi^3*G[0, 0, 0, x] - (605*G[0, 0, 1, x])/2 - 
       (95*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/3 + 
       ((209*I)/3)*Pi^3*G[0, 0, 1, x] - (605*G[0, 1, 0, x])/2 - 
       (170*I)*Pi*G[0, 1, 0, x] + (107*Pi^2*G[0, 1, 0, x])/3 + 
       ((29*I)/3)*Pi^3*G[0, 1, 0, x] - (489*G[0, 1, 1, x])/4 + 
       (82*I)*Pi*G[0, 1, 1, x] - (17*Pi^2*G[0, 1, 1, x])/3 - 
       ((200*I)/3)*Pi^3*G[0, 1, 1, x] + (935*G[1, 0, 0, x])/4 - 
       (459*I)*Pi*G[1, 0, 0, x] + (340*Pi^2*G[1, 0, 0, x])/3 - 
       ((82*I)/3)*Pi^3*G[1, 0, 0, x] + 77*G[1, 0, 1, x] + 
       (230*I)*Pi*G[1, 0, 1, x] - (77*Pi^2*G[1, 0, 1, x])/3 - 
       ((23*I)/3)*Pi^3*G[1, 0, 1, x] + 77*G[1, 1, 0, x] + 
       (456*I)*Pi*G[1, 1, 0, x] - (191*Pi^2*G[1, 1, 0, x])/3 - 
       ((71*I)/3)*Pi^3*G[1, 1, 0, x] + 476*G[1, 1, 1, x] - 
       (233*I)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
       ((50*I)/3)*Pi^3*G[1, 1, 1, x] + 144*G[0, 0, 0, 0, x] - 
       (52*I)*Pi*G[0, 0, 0, 0, x] - (92*Pi^2*G[0, 0, 0, 0, x])/3 + 
       98*G[0, 0, 0, 1, x] - (22*I)*Pi*G[0, 0, 0, 1, x] - 
       3*Pi^2*G[0, 0, 0, 1, x] + 98*G[0, 0, 1, 0, x] + 
       (18*I)*Pi*G[0, 0, 1, 0, x] + (205*Pi^2*G[0, 0, 1, 0, x])/3 - 
       59*G[0, 0, 1, 1, x] + (56*I)*Pi*G[0, 0, 1, 1, x] - 
       10*Pi^2*G[0, 0, 1, 1, x] - 106*G[0, 1, 0, 0, x] + 
       (120*I)*Pi*G[0, 1, 0, 0, x] + (230*Pi^2*G[0, 1, 0, 0, x])/3 + 
       70*G[0, 1, 0, 1, x] - (58*I)*Pi*G[0, 1, 0, 1, x] + 
       (31*Pi^2*G[0, 1, 0, 1, x])/3 + 70*G[0, 1, 1, 0, x] - 
       (80*I)*Pi*G[0, 1, 1, 0, x] - 123*Pi^2*G[0, 1, 1, 0, x] + 
       23*G[0, 1, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, 1, x] - 
       (20*Pi^2*G[0, 1, 1, 1, x])/3 - 627*G[1, 0, 0, 0, x] + 
       (222*I)*Pi*G[1, 0, 0, 0, x] + 116*G[1, 0, 0, 1, x] + 
       (88*I)*Pi*G[1, 0, 0, 1, x] - (94*Pi^2*G[1, 0, 0, 1, x])/3 + 
       116*G[1, 0, 1, 0, x] - (234*I)*Pi*G[1, 0, 1, 0, x] - 
       (128*Pi^2*G[1, 0, 1, 0, x])/3 + 21*G[1, 0, 1, 1, x] - 
       (92*I)*Pi*G[1, 0, 1, 1, x] + (10*Pi^2*G[1, 0, 1, 1, x])/3 + 
       548*G[1, 1, 0, 0, x] - (156*I)*Pi*G[1, 1, 0, 0, x] - 
       (220*Pi^2*G[1, 1, 0, 0, x])/3 - 185*G[1, 1, 0, 1, x] - 
       (158*I)*Pi*G[1, 1, 0, 1, x] + (70*Pi^2*G[1, 1, 0, 1, x])/3 - 
       185*G[1, 1, 1, 0, x] + (158*I)*Pi*G[1, 1, 1, 0, x] + 
       (218*Pi^2*G[1, 1, 1, 0, x])/3 - 144*G[1, 1, 1, 1, x] + 
       (176*I)*Pi*G[1, 1, 1, 1, x] - 128*G[0, 0, 0, 0, 0, x] - 
       (384*I)*Pi*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, x] + 
       (32*I)*Pi*G[0, 0, 0, 0, 1, x] + 60*G[0, 0, 0, 1, 0, x] + 
       (356*I)*Pi*G[0, 0, 0, 1, 0, x] - 116*G[0, 0, 0, 1, 1, x] - 
       (32*I)*Pi*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       (456*I)*Pi*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] + 
       (20*I)*Pi*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] - 
       (444*I)*Pi*G[0, 0, 1, 1, 0, x] + 68*G[0, 0, 1, 1, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 190*G[0, 1, 0, 0, 0, x] + 
       (228*I)*Pi*G[0, 1, 0, 0, 0, x] - 78*G[0, 1, 0, 0, 1, x] - 
       (84*I)*Pi*G[0, 1, 0, 0, 1, x] - 78*G[0, 1, 0, 1, 0, x] - 
       (204*I)*Pi*G[0, 1, 0, 1, 0, x] - 10*G[0, 1, 0, 1, 1, x] + 
       (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 118*G[0, 1, 1, 0, 0, x] - 
       (384*I)*Pi*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
       (84*I)*Pi*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] + 
       (368*I)*Pi*G[0, 1, 1, 1, 0, x] + 32*G[0, 1, 1, 1, 1, x] - 
       (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 582*G[1, 0, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, 0, x] - 108*G[1, 0, 0, 0, 1, x] - 
       (16*I)*Pi*G[1, 0, 0, 0, 1, x] - 108*G[1, 0, 0, 1, 0, x] + 
       (68*I)*Pi*G[1, 0, 0, 1, 0, x] + 116*G[1, 0, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 264*G[1, 0, 1, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 50*G[1, 0, 1, 0, 1, x] + 
       (52*I)*Pi*G[1, 0, 1, 0, 1, x] - 50*G[1, 0, 1, 1, 0, x] - 
       (36*I)*Pi*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] - 324*G[1, 1, 0, 0, 0, x] - 
       (156*I)*Pi*G[1, 1, 0, 0, 0, x] - 68*G[1, 1, 0, 0, 1, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, 1, x] - 68*G[1, 1, 0, 1, 0, x] + 
       (156*I)*Pi*G[1, 1, 0, 1, 0, x] + 32*G[1, 1, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 104*G[1, 1, 1, 0, 0, x] + 
       (120*I)*Pi*G[1, 1, 1, 0, 0, x] + 176*G[1, 1, 1, 0, 1, x] + 
       (76*I)*Pi*G[1, 1, 1, 0, 1, x] + 176*G[1, 1, 1, 1, 0, x] - 
       (112*I)*Pi*G[1, 1, 1, 1, 0, x] - (112*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       864*G[0, 0, 0, 0, 0, 0, x] - 36*G[0, 0, 0, 0, 0, 1, x] - 
       36*G[0, 0, 0, 0, 1, 0, x] + 84*G[0, 0, 0, 0, 1, 1, x] + 
       376*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
       696*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, 1, 0, x] + 52*G[0, 0, 1, 0, 1, 1, x] - 
       432*G[0, 0, 1, 1, 0, 0, x] + 28*G[0, 0, 1, 1, 0, 1, x] + 
       28*G[0, 0, 1, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, 1, x] + 
       532*G[0, 1, 0, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 0, 1, x] + 
       44*G[0, 1, 0, 0, 1, 0, x] - 84*G[0, 1, 0, 0, 1, 1, x] - 
       200*G[0, 1, 0, 1, 0, 0, x] + 40*G[0, 1, 0, 1, 0, 1, x] + 
       40*G[0, 1, 0, 1, 1, 0, x] + 60*G[0, 1, 0, 1, 1, 1, x] - 
       636*G[0, 1, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, 1, x] + 
       12*G[0, 1, 1, 0, 1, 0, x] + 72*G[0, 1, 1, 0, 1, 1, x] + 
       396*G[0, 1, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 1, 0, 1, x] - 
       28*G[0, 1, 1, 1, 1, 0, x] - 112*G[0, 1, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 0, 1, x] + 
       32*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, 1, 1, x] + 
       72*G[1, 0, 0, 1, 0, 0, x] + 48*G[1, 0, 0, 1, 0, 1, x] + 
       48*G[1, 0, 0, 1, 1, 0, x] - 88*G[1, 0, 0, 1, 1, 1, x] - 
       72*G[1, 0, 1, 0, 0, 0, x] + 72*G[1, 0, 1, 0, 0, 1, x] + 
       72*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] - 
       8*G[1, 0, 1, 1, 0, 0, x] - 16*G[1, 0, 1, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, 1, x] - 
       388*G[1, 1, 0, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 0, 1, x] + 
       40*G[1, 1, 0, 0, 1, 0, x] - 28*G[1, 1, 0, 0, 1, 1, x] + 
       184*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
       4*G[1, 1, 0, 1, 1, 0, x] + 16*G[1, 1, 0, 1, 1, 1, x] + 
       288*G[1, 1, 1, 0, 0, 0, x] + 8*G[1, 1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 1, 0, 1, 0, x] - 16*G[1, 1, 1, 0, 1, 1, x] - 
       84*G[1, 1, 1, 1, 0, 0, x] - 112*G[1, 1, 1, 1, 0, 1, x] - 
       112*G[1, 1, 1, 1, 1, 0, x] + (-80/27 - ((35*I)/12)*Pi - (23*Pi^2)/24 + 
         (11*G[0, x])/18 - (3*I)*Pi*G[0, x] - ((7*I)/6)*Pi*G[1, x] - 
         (11*G[0, 0, x])/6 - (7*G[0, 1, x])/6 - (7*G[1, 0, x])/6)*
        Log[mu2/s]^4*RATIO[x^(-1)] + (-127/180 + ((5*I)/6)*Pi)*Log[mu2/s]^5*
        RATIO[x^(-1)] + (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^3*(((2*I)/3)*Pi + ((7*I)/3)*Pi^3 + (2*G[0, x])/3 + 
         ((7*I)/3)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - ((7*I)/3)*Pi*G[1, x] + 
         (14*G[0, 0, x])/3 + ((14*I)/3)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 - 
         ((14*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
         ((14*I)/3)*Pi*G[1, 0, x] + ((14*I)/3)*Pi*G[1, 1, x] + 
         14*G[0, 0, 0, x] - (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 + 
         (14*G[0, 1, 1, x])/3 - (28*G[1, 0, 0, x])/3 + (14*G[1, 0, 1, x])/3 + 
         (14*G[1, 1, 0, x])/3 + (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (((-7*I)/6)*Pi^3 - (7*Pi^2*G[0, x])/6 - 
           ((7*I)/3)*Pi*G[0, 0, x] + ((7*I)/3)*Pi*G[0, 1, x] + 
           ((7*I)/3)*Pi*G[1, 0, x] - ((7*I)/3)*Pi*G[1, 1, x] - 
           7*G[0, 0, 0, x] + (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 - 
           (7*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - (7*G[1, 0, 1, x])/3 - 
           (7*G[1, 1, 0, x])/3)*RATIO[x] + RATIO[x^(-1)]*
          (-118/81 - ((359*I)/27)*Pi + (65*Pi^2)/12 - ((5*I)/2)*Pi^3 - 
           (13*G[0, x])/9 + ((35*I)/3)*Pi*G[0, x] + (4*Pi^2*G[0, x])/3 + 
           (83*G[0, 0, x])/9 + ((22*I)/3)*Pi*G[0, 0, x] + 
           ((14*I)/3)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
           (16*G[0, 0, 0, x])/3 + (28*G[0, 0, 1, x])/3 + (28*G[0, 1, 0, x])/
            3 + (20*G[1, 0, 0, x])/3 + (4*Zeta[3])/9)) + (3163*Zeta[3])/12 + 
       ((104*I)/3)*Pi*Zeta[3] + (206*Pi^2*Zeta[3])/3 + 
       ((163*I)/3)*Pi^3*Zeta[3] - (829*G[0, x]*Zeta[3])/3 - 
       ((494*I)/3)*Pi*G[0, x]*Zeta[3] + (103*Pi^2*G[0, x]*Zeta[3])/3 + 
       244*G[1, x]*Zeta[3] - ((676*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (146*Pi^2*G[1, x]*Zeta[3])/3 + (494*G[0, 0, x]*Zeta[3])/3 + 
       ((1448*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (170*G[0, 1, x]*Zeta[3])/3 - 
       ((380*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (832*G[1, 0, x]*Zeta[3])/3 + 
       ((496*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 288*G[1, 1, x]*Zeta[3] + 
       ((380*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 520*G[0, 0, 0, x]*Zeta[3] - 
       (1108*G[0, 0, 1, x]*Zeta[3])/3 - (1180*G[0, 1, 0, x]*Zeta[3])/3 + 
       (896*G[0, 1, 1, x]*Zeta[3])/3 - (124*G[1, 0, 0, x]*Zeta[3])/3 - 
       (340*G[1, 0, 1, x]*Zeta[3])/3 + (488*G[1, 1, 0, x]*Zeta[3])/3 - 
       188*G[1, 1, 1, x]*Zeta[3] - 294*Zeta[3]^2 + 
       Log[mu2/s]^2*(((-9*I)/4)*Pi - (11*Pi^2)/12 + ((37*I)/6)*Pi^3 + 
         (154*Pi^4)/45 - (9*G[0, x])/4 + ((47*I)/2)*Pi*G[0, x] + 
         (77*Pi^2*G[0, x])/6 - ((41*I)/3)*Pi^3*G[0, x] - 
         ((49*I)/2)*Pi*G[1, x] - (8*Pi^2*G[1, x])/3 - (I/3)*Pi^3*G[1, x] + 
         22*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 - 
         G[0, 1, x]/2 - (31*I)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] - 
         G[1, 0, x]/2 + (17*I)*Pi*G[1, 0, x] - (25*Pi^2*G[1, 0, x])/3 - 
         24*G[1, 1, x] + (34*I)*Pi*G[1, 1, x] - (60*I)*Pi*G[0, 0, 0, x] - 
         34*G[0, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, x] - 34*G[0, 1, 0, x] + 
         (54*I)*Pi*G[0, 1, 0, x] + 10*G[0, 1, 1, x] - 10*G[1, 0, 0, x] + 
         (32*I)*Pi*G[1, 0, 0, x] + 34*G[1, 0, 1, x] + 
         (22*I)*Pi*G[1, 0, 1, x] + 34*G[1, 1, 0, x] - 
         (26*I)*Pi*G[1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, x] - 
         128*G[0, 0, 0, 0, x] + 26*G[0, 0, 0, 1, x] + 26*G[0, 0, 1, 0, x] + 
         8*G[0, 0, 1, 1, x] + 68*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] - 28*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] + 
         20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 
         12*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 
         64*Zeta[3] + (70*I)*Pi*Zeta[3] + 38*G[0, x]*Zeta[3] - 
         48*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 - 
           (29*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - 29*G[0, 0, x] - 
           (7*I)*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 11*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3]) + RATIO[x^(-1)]*(10607/216 - 
           ((1048*I)/27)*Pi + (287*Pi^2)/18 - ((27*I)/4)*Pi^3 + 
           (77*Pi^4)/144 - (310*G[0, x])/9 + ((359*I)/9)*Pi*G[0, x] - 
           15*Pi^2*G[0, x] + (7*I)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + 
           2*Pi^2*G[1, x] + ((47*I)/6)*Pi^3*G[1, x] + (398*G[0, 0, x])/9 - 
           (35*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/2 + 
           (15*Pi^2*G[0, 1, x])/2 + ((119*I)/3)*Pi*G[1, 0, x] + 
           (19*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           (188*G[0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, x] - 
           (14*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 
           (155*G[1, 0, 0, x])/3 + (22*I)*Pi*G[1, 0, 0, x] - 
           12*G[1, 0, 1, x] - (22*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           (16*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] + 
           18*G[0, 0, 0, 0, x] - 42*G[0, 0, 0, 1, x] - 42*G[0, 0, 1, 0, x] - 
           12*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
           14*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
           20*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 30*G[1, 1, 0, 0, x] + 
           14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + (568*Zeta[3])/9 - 
           ((134*I)/3)*Pi*Zeta[3] - 22*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3]) + 
         RATIO[x]*(10*Pi^2 - ((27*I)/4)*Pi^3 - (161*Pi^4)/45 - 
           (65*Pi^2*G[0, x])/12 + ((65*I)/6)*Pi^3*G[0, x] + 
           (2*Pi^2*G[1, x])/3 - ((23*I)/6)*Pi^3*G[1, x] + 20*G[0, 0, x] - 
           ((27*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/3 - 20*G[0, 1, x] + 
           ((27*I)/2)*Pi*G[0, 1, x] + (3*Pi^2*G[0, 1, x])/2 - 20*G[1, 0, x] + 
           ((27*I)/2)*Pi*G[1, 0, x] + (49*Pi^2*G[1, 0, x])/6 + 
           20*G[1, 1, x] - ((27*I)/2)*Pi*G[1, 1, x] - (73*G[0, 0, 0, x])/2 + 
           (54*I)*Pi*G[0, 0, 0, x] + 23*G[0, 0, 1, x] - 
           (3*I)*Pi*G[0, 0, 1, x] + 23*G[0, 1, 0, x] - 
           (51*I)*Pi*G[0, 1, 0, x] - (19*G[0, 1, 1, x])/2 + 
           27*G[1, 0, 0, x] - (40*I)*Pi*G[1, 0, 0, x] - (27*G[1, 0, 1, x])/
            2 - (11*I)*Pi*G[1, 0, 1, x] - (27*G[1, 1, 0, x])/2 + 
           (37*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] + 
           88*G[0, 0, 0, 0, x] - 13*G[0, 0, 0, 1, x] - 13*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 58*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
           7*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] - 
           10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] + 
           30*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
           4*Zeta[3] - (59*I)*Pi*Zeta[3] - 43*G[0, x]*Zeta[3] + 
           48*G[1, x]*Zeta[3])) + 236*Zeta[5] + (952*I)*Pi*Zeta[5] + 
       610*G[0, x]*Zeta[5] - 124*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (((6029*I)/216)*Pi^3 - (2641*Pi^4)/1080 - ((13*I)/60)*Pi^5 - 
         ((31687*I)/108)*Pi*G[0, x] + (15691*Pi^2*G[0, x])/216 + 
         ((17*I)/18)*Pi^3*G[0, x] - (103*Pi^4*G[0, x])/60 + 
         (9*I)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/90 - (31687*G[0, 0, x])/108 + 
         ((3679*I)/36)*Pi*G[0, 0, x] - (43*Pi^2*G[0, 0, x])/9 + 
         ((3*I)/2)*Pi^3*G[0, 0, x] + ((143*I)/4)*Pi*G[0, 1, x] + 
         (19*Pi^2*G[0, 1, x])/6 + I*Pi^3*G[0, 1, x] - ((2371*I)/18)*Pi*
          G[1, 0, x] + (229*Pi^2*G[1, 0, x])/9 + (I/2)*Pi^3*G[1, 0, x] + 
         (3967*G[0, 0, 0, x])/18 - (51*I)*Pi*G[0, 0, 0, x] - 
         (39*Pi^2*G[0, 0, 0, x])/2 + (143*G[0, 0, 1, x])/4 + 
         (22*I)*Pi*G[0, 0, 1, x] - (52*Pi^2*G[0, 0, 1, x])/3 + 
         (143*G[0, 1, 0, x])/4 + ((151*I)/3)*Pi*G[0, 1, 0, x] - 
         (31*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] - 
         (14*Pi^2*G[0, 1, 1, x])/3 - (2371*G[1, 0, 0, x])/18 + 
         ((130*I)/3)*Pi*G[1, 0, 0, x] + (9*Pi^2*G[1, 0, 0, x])/2 + 
         (6*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 0, x] - 99*G[0, 0, 0, 0, x] - 
         35*G[0, 0, 0, 1, x] - (4*I)*Pi*G[0, 0, 0, 1, x] - 
         35*G[0, 0, 1, 0, x] + (8*I)*Pi*G[0, 0, 1, 0, x] + 
         45*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] + 
         (169*G[0, 1, 0, 0, x])/3 + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] - 
         (10*I)*Pi*G[0, 1, 1, 0, x] + (269*G[1, 0, 0, 0, x])/3 + 
         (2*I)*Pi*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - 48*G[1, 1, 0, 0, x] - 
         88*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
         20*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         28*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 36*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - (6029*Zeta[3])/36 + 
         ((128*I)/3)*Pi*Zeta[3] + (83*Pi^2*Zeta[3])/6 + 20*G[0, x]*Zeta[3] + 
         ((10*I)/3)*Pi*G[0, x]*Zeta[3] - 54*G[1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, x]*Zeta[3] + (220*G[0, 0, x]*Zeta[3])/3 - 
         14*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 66*Zeta[5]) + 
       RATIO[x^(-1)]*(23550685/46656 - ((14576*I)/243)*Pi + 
         (13727*Pi^2)/2592 - ((1270*I)/81)*Pi^3 + (15683*Pi^4)/6480 - 
         ((557*I)/144)*Pi^5 - (2099*Pi^6)/6048 - (420775*G[0, x])/1296 + 
         ((5824*I)/81)*Pi*G[0, x] - (12079*Pi^2*G[0, x])/648 + 
         ((835*I)/54)*Pi^3*G[0, x] - (271*Pi^4*G[0, x])/216 + 
         ((283*I)/90)*Pi^5*G[0, x] + ((1293*I)/4)*Pi*G[1, x] - 
         (77*Pi^2*G[1, x])/3 + ((119*I)/9)*Pi^3*G[1, x] + 
         (91*Pi^4*G[1, x])/90 + ((167*I)/40)*Pi^5*G[1, x] + 
         (78413*G[0, 0, x])/324 - ((2096*I)/27)*Pi*G[0, 0, x] + 
         (688*Pi^2*G[0, 0, x])/27 - ((27*I)/2)*Pi^3*G[0, 0, x] + 
         (137*Pi^4*G[0, 0, x])/360 + ((631*I)/4)*Pi*G[0, 1, x] - 
         (563*Pi^2*G[0, 1, x])/24 - ((55*I)/9)*Pi^3*G[0, 1, x] - 
         (103*Pi^4*G[0, 1, x])/120 + ((2377*I)/36)*Pi*G[1, 0, x] - 
         (428*Pi^2*G[1, 0, x])/9 - ((323*I)/18)*Pi^3*G[1, 0, x] + 
         (79*Pi^4*G[1, 0, x])/40 + (1293*G[1, 1, x])/4 - 
         ((549*I)/4)*Pi*G[1, 1, x] + (29*Pi^2*G[1, 1, x])/24 + 
         ((25*I)/9)*Pi^3*G[1, 1, x] - (44*Pi^4*G[1, 1, x])/45 - 
         (6052*G[0, 0, 0, x])/27 + ((718*I)/9)*Pi*G[0, 0, 0, x] - 
         25*Pi^2*G[0, 0, 0, x] + (12*I)*Pi^3*G[0, 0, 0, x] + 
         ((49*I)/2)*Pi*G[0, 0, 1, x] + 4*Pi^2*G[0, 0, 1, x] + 
         ((55*I)/3)*Pi^3*G[0, 0, 1, x] - ((1057*I)/12)*Pi*G[0, 1, 0, x] + 
         (97*Pi^2*G[0, 1, 0, x])/3 + (21*I)*Pi^3*G[0, 1, 0, x] + 
         (631*G[0, 1, 1, x])/4 + ((9*I)/4)*Pi*G[0, 1, 1, x] - 
         2*Pi^2*G[0, 1, 1, x] + ((32*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (1096*G[1, 0, 0, x])/9 + ((695*I)/12)*Pi*G[1, 0, 0, x] - 
         (479*Pi^2*G[1, 0, 0, x])/18 + (11*I)*Pi^3*G[1, 0, 0, x] - 
         (223*G[1, 0, 1, x])/4 - ((209*I)/2)*Pi*G[1, 0, 1, x] + 
         8*Pi^2*G[1, 0, 1, x] + I*Pi^3*G[1, 0, 1, x] - (223*G[1, 1, 0, x])/
          4 - ((589*I)/12)*Pi*G[1, 1, 0, x] - 17*Pi^2*G[1, 1, 0, x] + 
         (20*I)*Pi^3*G[1, 1, 0, x] - 163*G[1, 1, 1, x] + 
         (79*I)*Pi*G[1, 1, 1, x] - 8*Pi^2*G[1, 1, 1, x] + 
         ((23*I)/3)*Pi^3*G[1, 1, 1, x] + 248*G[0, 0, 0, 0, x] - 
         (70*I)*Pi*G[0, 0, 0, 0, x] + 25*Pi^2*G[0, 0, 0, 0, x] + 
         45*Pi^2*G[0, 0, 0, 1, x] + ((238*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (181*Pi^2*G[0, 0, 1, 0, x])/3 + (49*G[0, 0, 1, 1, x])/2 - 
         (24*I)*Pi*G[0, 0, 1, 1, x] + (68*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (364*G[0, 1, 0, 0, x])/3 - ((86*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         36*Pi^2*G[0, 1, 0, 0, x] + (133*G[0, 1, 0, 1, x])/4 + 
         (72*I)*Pi*G[0, 1, 0, 1, x] - (37*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (133*G[0, 1, 1, 0, x])/4 + ((38*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (43*Pi^2*G[0, 1, 1, 0, x])/3 - 62*G[0, 1, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + (23*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (68*G[1, 0, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (41*Pi^2*G[1, 0, 0, 0, x])/3 - (163*G[1, 0, 0, 1, x])/4 - 
         (72*I)*Pi*G[1, 0, 0, 1, x] + 24*Pi^2*G[1, 0, 0, 1, x] - 
         (163*G[1, 0, 1, 0, x])/4 + ((56*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (68*Pi^2*G[1, 0, 1, 0, x])/3 - (113*G[1, 0, 1, 1, x])/4 + 
         (72*I)*Pi*G[1, 0, 1, 1, x] - (37*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (1015*G[1, 1, 0, 0, x])/12 + ((92*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (53*Pi^2*G[1, 1, 0, 0, x])/3 + 71*G[1, 1, 0, 1, x] + 
         (72*I)*Pi*G[1, 1, 0, 1, x] - (73*Pi^2*G[1, 1, 0, 1, x])/3 + 
         71*G[1, 1, 1, 0, x] - ((104*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 1, x] - (796*G[0, 0, 0, 0, 0, x])/3 + 
         (40*I)*Pi*G[0, 0, 0, 0, 0, x] - (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         (36*I)*Pi*G[0, 0, 0, 1, 0, x] + (310*G[0, 0, 1, 0, 0, x])/3 + 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 24*G[0, 0, 1, 0, 1, x] - 
         (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] - 
         (48*I)*Pi*G[0, 0, 1, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (44*G[0, 1, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         60*G[0, 1, 0, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         60*G[0, 1, 0, 1, 0, x] - (88*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (110*G[0, 1, 1, 0, 0, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         48*G[0, 1, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 50*G[1, 0, 0, 0, 0, x] + 
         (44*I)*Pi*G[1, 0, 0, 0, 0, x] + 54*G[1, 0, 0, 0, 1, x] + 
         54*G[1, 0, 0, 1, 0, x] - (104*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         66*G[1, 0, 0, 1, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (56*G[1, 0, 1, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         60*G[1, 0, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         60*G[1, 0, 1, 1, 0, x] + (100*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 1, 1, x] + (58*G[1, 1, 0, 0, 0, x])/3 + 
         (36*I)*Pi*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 1, x] + 
         (20*I)*Pi*G[1, 1, 0, 0, 1, x] + 48*G[1, 1, 0, 1, 0, x] - 
         (36*I)*Pi*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
         (32*I)*Pi*G[1, 1, 0, 1, 1, x] - (32*G[1, 1, 1, 0, 0, x])/3 + 
         (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 72*G[1, 1, 1, 0, 1, x] - 
         (76*I)*Pi*G[1, 1, 1, 0, 1, x] - 72*G[1, 1, 1, 1, 0, x] - 
         (28*I)*Pi*G[1, 1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         340*G[0, 0, 0, 0, 0, 0, x] - 140*G[0, 0, 0, 0, 0, 1, x] - 
         140*G[0, 0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 0, 0, x] - 
         84*G[0, 0, 0, 1, 0, 1, x] - 84*G[0, 0, 0, 1, 1, 0, x] + 
         84*G[0, 0, 0, 1, 1, 1, x] + 68*G[0, 0, 1, 0, 0, 0, x] - 
         64*G[0, 0, 1, 0, 0, 1, x] - 64*G[0, 0, 1, 0, 1, 0, x] - 
         36*G[0, 0, 1, 0, 1, 1, x] - 76*G[0, 0, 1, 1, 0, 0, x] - 
         28*G[0, 0, 1, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 1, 0, x] + 
         112*G[0, 0, 1, 1, 1, 1, x] + 144*G[0, 1, 0, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] + 
         24*G[0, 1, 0, 0, 1, 1, x] - 116*G[0, 1, 0, 1, 0, 0, x] - 
         24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 0, 0, x] - 
         20*G[0, 1, 1, 0, 0, 1, x] - 20*G[0, 1, 1, 0, 1, 0, x] - 
         40*G[0, 1, 1, 0, 1, 1, x] - 52*G[0, 1, 1, 1, 0, 0, x] + 
         28*G[0, 1, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 1, 0, x] + 
         84*G[0, 1, 1, 1, 1, 1, x] + 104*G[1, 0, 0, 0, 0, 0, x] + 
         52*G[1, 0, 0, 0, 0, 1, x] + 52*G[1, 0, 0, 0, 1, 0, x] - 
         64*G[1, 0, 0, 0, 1, 1, x] - 100*G[1, 0, 0, 1, 0, 0, x] - 
         16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] + 
         72*G[1, 0, 0, 1, 1, 1, x] - 88*G[1, 0, 1, 0, 0, 0, x] - 
         44*G[1, 0, 1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 0, 1, 1, x] + 72*G[1, 0, 1, 1, 0, 0, x] + 
         16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] - 
         12*G[1, 0, 1, 1, 1, 1, x] + 52*G[1, 1, 0, 0, 0, 0, x] - 
         36*G[1, 1, 0, 0, 0, 1, x] - 36*G[1, 1, 0, 0, 1, 0, x] + 
         32*G[1, 1, 0, 0, 1, 1, x] - 64*G[1, 1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
         44*G[1, 1, 0, 1, 1, 1, x] - 28*G[1, 1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 1, 0, 0, 1, x] - 8*G[1, 1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
         84*G[1, 1, 1, 1, 0, 1, x] + 84*G[1, 1, 1, 1, 1, 0, x] + 
         (14843*Zeta[3])/324 + ((1714*I)/27)*Pi*Zeta[3] - 68*Pi^2*Zeta[3] - 
         ((110*I)/3)*Pi^3*Zeta[3] + (356*G[0, x]*Zeta[3])/9 - 
         ((178*I)/3)*Pi*G[0, x]*Zeta[3] + (77*Pi^2*G[0, x]*Zeta[3])/3 + 
         (275*G[1, x]*Zeta[3])/3 + (148*I)*Pi*G[1, x]*Zeta[3] + 
         (197*Pi^2*G[1, x]*Zeta[3])/3 - (1660*G[0, 0, x]*Zeta[3])/9 - 
         ((644*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (286*G[0, 1, x]*Zeta[3])/3 - 
         ((4*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (446*G[1, 0, x]*Zeta[3])/3 - 
         (196*I)*Pi*G[1, 0, x]*Zeta[3] - (266*G[1, 1, x]*Zeta[3])/3 - 
         (112*I)*Pi*G[1, 1, x]*Zeta[3] - (212*G[0, 0, 0, x]*Zeta[3])/3 - 
         (572*G[0, 0, 1, x]*Zeta[3])/3 - (32*G[0, 1, 0, x]*Zeta[3])/3 - 
         (280*G[1, 0, 0, x]*Zeta[3])/3 + 212*G[1, 0, 1, x]*Zeta[3] - 
         32*G[1, 1, 0, x]*Zeta[3] + 48*G[1, 1, 1, x]*Zeta[3] - 
         (193*Zeta[3]^2)/9 + (188*Zeta[5])/5 - (690*I)*Pi*Zeta[5] - 
         180*G[0, x]*Zeta[5] + 56*G[1, x]*Zeta[5]) + 
       RATIO[x]*((907*Pi^2)/4 - ((403*I)/8)*Pi^3 + (2639*Pi^4)/1440 - 
         ((517*I)/180)*Pi^5 + (149*Pi^6)/7560 - (855*Pi^2*G[0, x])/8 + 
         ((601*I)/24)*Pi^3*G[0, x] + (13*Pi^4*G[0, x])/12 + 
         ((883*I)/180)*Pi^5*G[0, x] - (539*Pi^2*G[1, x])/8 + 
         ((641*I)/24)*Pi^3*G[1, x] + (33*Pi^4*G[1, x])/20 + 
         ((299*I)/180)*Pi^5*G[1, x] + (907*G[0, 0, x])/2 - 
         ((403*I)/4)*Pi*G[0, 0, x] + (1463*Pi^2*G[0, 0, x])/24 - 
         ((55*I)/4)*Pi^3*G[0, 0, x] + (199*Pi^4*G[0, 0, x])/90 - 
         (907*G[0, 1, x])/2 + ((403*I)/4)*Pi*G[0, 1, x] + 
         (197*Pi^2*G[0, 1, x])/8 + ((11*I)/12)*Pi^3*G[0, 1, x] - 
         (1787*Pi^4*G[0, 1, x])/90 - (907*G[1, 0, x])/2 + 
         ((403*I)/4)*Pi*G[1, 0, x] + (271*Pi^2*G[1, 0, x])/24 - 
         ((69*I)/4)*Pi^3*G[1, 0, x] - (1583*Pi^4*G[1, 0, x])/180 + 
         (907*G[1, 1, x])/2 - ((403*I)/4)*Pi*G[1, 1, x] + 
         (105*Pi^2*G[1, 1, x])/8 - ((143*I)/12)*Pi^3*G[1, 1, x] + 
         (839*Pi^4*G[1, 1, x])/90 - 550*G[0, 0, 0, x] + 
         (58*I)*Pi*G[0, 0, 0, x] - (127*Pi^2*G[0, 0, 0, x])/12 + 
         ((142*I)/3)*Pi^3*G[0, 0, 0, x] + (1171*G[0, 0, 1, x])/4 - 
         ((15*I)/4)*Pi*G[0, 0, 1, x] - (46*Pi^2*G[0, 0, 1, x])/3 - 
         ((461*I)/6)*Pi^3*G[0, 0, 1, x] + (1171*G[0, 1, 0, x])/4 - 
         ((187*I)/4)*Pi*G[0, 1, 0, x] - (8*Pi^2*G[0, 1, 0, x])/3 - 
         ((113*I)/6)*Pi^3*G[0, 1, 0, x] - (71*G[0, 1, 1, x])/2 - 
         ((15*I)/2)*Pi*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/12 + 
         ((196*I)/3)*Pi^3*G[0, 1, 1, x] + (403*G[1, 0, 0, x])/2 + 
         ((91*I)/2)*Pi*G[1, 0, 0, x] - (39*Pi^2*G[1, 0, 0, x])/2 + 
         ((59*I)/3)*Pi^3*G[1, 0, 0, x] + (223*G[1, 0, 1, x])/4 - 
         ((399*I)/4)*Pi*G[1, 0, 1, x] + (137*Pi^2*G[1, 0, 1, x])/12 + 
         ((59*I)/6)*Pi^3*G[1, 0, 1, x] + (223*G[1, 1, 0, x])/4 - 
         ((227*I)/4)*Pi*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 0, x])/4 + 
         ((83*I)/6)*Pi^3*G[1, 1, 0, x] - 313*G[1, 1, 1, x] + 
         (111*I)*Pi*G[1, 1, 1, x] - ((67*I)/3)*Pi^3*G[1, 1, 1, x] + 
         402*G[0, 0, 0, 0, x] - (71*I)*Pi*G[0, 0, 0, 0, x] + 
         (118*Pi^2*G[0, 0, 0, 0, x])/3 - 123*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, x] + (3*Pi^2*G[0, 0, 0, 1, x])/2 - 
         123*G[0, 0, 1, 0, x] + (67*I)*Pi*G[0, 0, 1, 0, x] - 
         (433*Pi^2*G[0, 0, 1, 0, x])/6 - (25*G[0, 0, 1, 1, x])/4 - 
         (12*I)*Pi*G[0, 0, 1, 1, x] + 5*Pi^2*G[0, 0, 1, 1, x] - 
         (379*G[0, 1, 0, 0, x])/4 + (52*I)*Pi*G[0, 1, 0, 0, x] - 
         (277*Pi^2*G[0, 1, 0, 0, x])/3 - (155*G[0, 1, 0, 1, x])/2 + 
         (43*I)*Pi*G[0, 1, 0, 1, x] - (31*Pi^2*G[0, 1, 0, 1, x])/6 - 
         (155*G[0, 1, 1, 0, x])/2 - (62*I)*Pi*G[0, 1, 1, 0, x] + 
         (251*Pi^2*G[0, 1, 1, 0, x])/2 + 100*G[0, 1, 1, 1, x] - 
         (19*I)*Pi*G[0, 1, 1, 1, x] + (10*Pi^2*G[0, 1, 1, 1, x])/3 + 
         25*G[1, 0, 0, 0, x] - (23*I)*Pi*G[1, 0, 0, 0, x] - 
         18*Pi^2*G[1, 0, 0, 0, x] - (181*G[1, 0, 0, 1, x])/2 - 
         (26*I)*Pi*G[1, 0, 0, 1, x] + (47*Pi^2*G[1, 0, 0, 1, x])/3 - 
         (181*G[1, 0, 1, 0, x])/2 + (35*I)*Pi*G[1, 0, 1, 0, x] + 
         (142*Pi^2*G[1, 0, 1, 0, x])/3 + (25*G[1, 0, 1, 1, x])/4 + 
         (28*I)*Pi*G[1, 0, 1, 1, x] - (5*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (449*G[1, 1, 0, 0, x])/4 - (42*I)*Pi*G[1, 1, 0, 0, x] + 
         (200*Pi^2*G[1, 1, 0, 0, x])/3 + 71*G[1, 1, 0, 1, x] + 
         (65*I)*Pi*G[1, 1, 0, 1, x] - (35*Pi^2*G[1, 1, 0, 1, x])/3 + 
         71*G[1, 1, 1, 0, x] + (44*I)*Pi*G[1, 1, 1, 0, x] - 
         (211*Pi^2*G[1, 1, 1, 0, x])/3 + 120*G[1, 1, 1, 1, x] - 
         (81*I)*Pi*G[1, 1, 1, 1, x] - 245*G[0, 0, 0, 0, 0, x] + 
         (396*I)*Pi*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] - 
         (382*I)*Pi*G[0, 0, 0, 1, 0, x] + 33*G[0, 0, 0, 1, 1, x] + 
         (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 80*G[0, 0, 1, 0, 0, x] - 
         (480*I)*Pi*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] + 
         (474*I)*Pi*G[0, 0, 1, 1, 0, x] - 34*G[0, 0, 1, 1, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 78*G[0, 1, 0, 0, 0, x] - 
         (258*I)*Pi*G[0, 1, 0, 0, 0, x] + 42*G[0, 1, 0, 0, 1, x] + 
         (42*I)*Pi*G[0, 1, 0, 0, 1, x] + 42*G[0, 1, 0, 1, 0, x] + 
         (246*I)*Pi*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, 1, x] - 39*G[0, 1, 1, 0, 0, x] + 
         (384*I)*Pi*G[0, 1, 1, 0, 0, x] - (42*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (376*I)*Pi*G[0, 1, 1, 1, 0, x] - 57*G[0, 1, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, 1, x] - 54*G[1, 0, 0, 0, 0, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 49*G[1, 0, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 49*G[1, 0, 0, 1, 0, x] - 
         (10*I)*Pi*G[1, 0, 0, 1, 0, x] - 39*G[1, 0, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 56*G[1, 0, 1, 0, 0, x] + 
         (40*I)*Pi*G[1, 0, 1, 0, 0, x] + 15*G[1, 0, 1, 0, 1, x] - 
         (26*I)*Pi*G[1, 0, 1, 0, 1, x] + 15*G[1, 0, 1, 1, 0, x] - 
         (18*I)*Pi*G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + 
         (6*I)*Pi*G[1, 0, 1, 1, 1, x] - 30*G[1, 1, 0, 0, 0, x] + 
         (150*I)*Pi*G[1, 1, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] - 
         (150*I)*Pi*G[1, 1, 0, 1, 0, x] - 9*G[1, 1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 71*G[1, 1, 1, 0, 0, x] - 
         (144*I)*Pi*G[1, 1, 1, 0, 0, x] - 81*G[1, 1, 1, 0, 1, x] - 
         (38*I)*Pi*G[1, 1, 1, 0, 1, x] - 81*G[1, 1, 1, 1, 0, x] + 
         (140*I)*Pi*G[1, 1, 1, 1, 0, x] + (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         804*G[0, 0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 0, 1, x] + 
         18*G[0, 0, 0, 0, 1, 0, x] - 42*G[0, 0, 0, 0, 1, 1, x] - 
         392*G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] - 
         720*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, 1, 0, x] - 26*G[0, 0, 1, 0, 1, 1, x] + 
         468*G[0, 0, 1, 1, 0, 0, x] - 14*G[0, 0, 1, 1, 0, 1, x] - 
         14*G[0, 0, 1, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, 1, x] - 
         602*G[0, 1, 0, 0, 0, 0, x] - 22*G[0, 1, 0, 0, 0, 1, x] - 
         22*G[0, 1, 0, 0, 1, 0, x] + 42*G[0, 1, 0, 0, 1, 1, x] + 
         244*G[0, 1, 0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, 0, 1, x] - 
         20*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] + 
         654*G[0, 1, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, 1, x] - 
         6*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] - 
         390*G[0, 1, 1, 1, 0, 0, x] + 14*G[0, 1, 1, 1, 0, 1, x] + 
         14*G[0, 1, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, 1, x] - 
         124*G[1, 0, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] - 
         12*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
         24*G[1, 0, 0, 1, 1, 0, x] + 44*G[1, 0, 0, 1, 1, 1, x] + 
         120*G[1, 0, 1, 0, 0, 0, x] - 36*G[1, 0, 1, 0, 0, 1, x] - 
         36*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 0, 1, 1, x] - 
         32*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, 1, x] + 
         386*G[1, 1, 0, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 0, 1, x] - 
         20*G[1, 1, 0, 0, 1, 0, x] + 14*G[1, 1, 0, 0, 1, 1, x] - 
         164*G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
         2*G[1, 1, 0, 1, 1, 0, x] - 8*G[1, 1, 0, 1, 1, 1, x] - 
         300*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] + 
         126*G[1, 1, 1, 1, 0, 0, x] + 56*G[1, 1, 1, 1, 0, 1, x] + 
         56*G[1, 1, 1, 1, 1, 0, x] + (365*Zeta[3])/4 - 
         ((541*I)/4)*Pi*Zeta[3] - (167*Pi^2*Zeta[3])/6 - 
         ((295*I)/6)*Pi^3*Zeta[3] + (35*G[0, x]*Zeta[3])/4 + 
         (174*I)*Pi*G[0, x]*Zeta[3] - (355*Pi^2*G[0, x]*Zeta[3])/6 - 
         (61*G[1, x]*Zeta[3])/4 + (44*I)*Pi*G[1, x]*Zeta[3] + 
         (109*Pi^2*G[1, x]*Zeta[3])/3 + 70*G[0, 0, x]*Zeta[3] - 
         ((1300*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 85*G[0, 1, x]*Zeta[3] + 
         ((478*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 21*G[1, 0, x]*Zeta[3] - 
         ((212*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 11*G[1, 1, x]*Zeta[3] - 
         ((262*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 620*G[0, 0, 0, x]*Zeta[3] + 
         (1310*G[0, 0, 1, x]*Zeta[3])/3 + (1310*G[0, 1, 0, x]*Zeta[3])/3 - 
         (1024*G[0, 1, 1, x]*Zeta[3])/3 + (386*G[1, 0, 0, x]*Zeta[3])/3 + 
         (62*G[1, 0, 1, x]*Zeta[3])/3 - (532*G[1, 1, 0, x]*Zeta[3])/3 + 
         178*G[1, 1, 1, x]*Zeta[3] + 255*Zeta[3]^2 + 93*Zeta[5] - 
         (614*I)*Pi*Zeta[5] - 587*G[0, x]*Zeta[5] + 128*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(((-167*I)/9)*Pi - (511*Pi^2)/18 + ((11*I)/2)*Pi^3 + 
         (58*Pi^4)/9 + ((9*I)/2)*Pi^5 - (167*G[0, x])/9 + 
         ((457*I)/3)*Pi*G[0, x] + (116*Pi^2*G[0, x])/3 - 
         ((73*I)/6)*Pi^3*G[0, x] - (451*Pi^4*G[0, x])/90 - 
         ((327*I)/2)*Pi*G[1, x] + 14*Pi^2*G[1, x] - ((263*I)/6)*Pi^3*
          G[1, x] - (274*Pi^4*G[1, x])/45 + (247*G[0, 0, x])/3 - 
         (141*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/3 + 
         ((127*I)/3)*Pi^3*G[0, 0, x] + (149*G[0, 1, x])/2 - 
         (146*I)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/6 - 
         ((103*I)/3)*Pi^3*G[0, 1, x] + (149*G[1, 0, x])/2 + 
         (144*I)*Pi*G[1, 0, x] - (175*Pi^2*G[1, 0, x])/6 + 
         ((29*I)/3)*Pi^3*G[1, 0, x] - 238*G[1, 1, x] + 
         (141*I)*Pi*G[1, 1, x] - (4*Pi^2*G[1, 1, x])/3 + 
         ((91*I)/3)*Pi^3*G[1, 1, x] - 51*G[0, 0, 0, x] + 
         (50*I)*Pi*G[0, 0, 0, x] + (53*Pi^2*G[0, 0, 0, x])/3 - 
         134*G[0, 0, 1, x] - (34*I)*Pi*G[0, 0, 1, x] + 
         (46*Pi^2*G[0, 0, 1, x])/3 - 134*G[0, 1, 0, x] - 
         (30*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 - 
         11*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] + (19*Pi^2*G[0, 1, 1, x])/
          3 + 52*G[1, 0, 0, x] - (192*I)*Pi*G[1, 0, 0, x] + 
         (2*Pi^2*G[1, 0, 0, x])/3 + 93*G[1, 0, 1, x] + 
         (122*I)*Pi*G[1, 0, 1, x] - (29*Pi^2*G[1, 0, 1, x])/3 + 
         93*G[1, 1, 0, x] + (182*I)*Pi*G[1, 1, 0, x] + 
         25*Pi^2*G[1, 1, 0, x] + 96*G[1, 1, 1, x] - 
         (122*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 
         (244*I)*Pi*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 1, x] + 34*G[0, 0, 1, 0, x] - 
         (236*I)*Pi*G[0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, x] - 
         (256*I)*Pi*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] - 
         (60*I)*Pi*G[0, 1, 0, 1, x] + 30*G[0, 1, 1, 0, x] + 
         (268*I)*Pi*G[0, 1, 1, 0, x] - 26*G[0, 1, 1, 1, x] + 
         (28*I)*Pi*G[0, 1, 1, 1, x] - 252*G[1, 0, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 0, 0, x] + 80*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] + 80*G[1, 0, 1, 0, x] + 
         (20*I)*Pi*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 236*G[1, 1, 0, 0, x] + 
         (144*I)*Pi*G[1, 1, 0, 0, x] - 122*G[1, 1, 0, 1, x] - 
         (60*I)*Pi*G[1, 1, 0, 1, x] - 122*G[1, 1, 1, 0, x] - 
         (148*I)*Pi*G[1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, x] + 
         516*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 
         16*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] - 
         248*G[0, 0, 1, 0, 0, x] - 40*G[0, 0, 1, 0, 1, x] - 
         40*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] - 
         348*G[0, 1, 0, 0, 0, x] - 44*G[0, 1, 0, 0, 1, x] - 
         44*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] + 
         240*G[0, 1, 1, 0, 0, x] + 84*G[0, 1, 1, 1, 1, x] - 
         64*G[1, 0, 0, 0, 0, x] - 52*G[1, 0, 0, 0, 1, x] - 
         52*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] - 
         8*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
         192*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
         24*G[1, 1, 0, 1, 0, x] + 20*G[1, 1, 0, 1, 1, x] - 
         176*G[1, 1, 1, 0, 0, x] + 84*G[1, 1, 1, 0, 1, x] + 
         84*G[1, 1, 1, 1, 0, x] + 172*Zeta[3] + (70*I)*Pi*Zeta[3] + 
         (52*Pi^2*Zeta[3])/3 - 142*G[0, x]*Zeta[3] - (372*I)*Pi*G[0, x]*
          Zeta[3] + 28*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] - 
         312*G[0, 0, x]*Zeta[3] + 292*G[0, 1, x]*Zeta[3] + 
         164*G[1, 0, x]*Zeta[3] - 88*G[1, 1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(((193*I)/18)*Pi^3 + (17*Pi^4)/45 - 
           ((2771*I)/18)*Pi*G[0, x] + (523*Pi^2*G[0, x])/18 + 
           ((4*I)/3)*Pi^3*G[0, x] - (2771*G[0, 0, x])/18 + 
           (37*I)*Pi*G[0, 0, x] + 11*Pi^2*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 - ((157*I)/3)*Pi*G[1, 0, x] + 
           83*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (157*G[1, 0, 0, x])/3 - 
           (4*I)*Pi*G[1, 0, 0, x] + 48*G[0, 0, 0, 0, x] - 
           16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           6*G[0, 1, 0, 0, x] - 6*G[1, 0, 0, 0, x] - (193*Zeta[3])/3 + 
           (16*I)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3]) - 344*Zeta[5] + 
         RATIO[x^(-1)]*(1029109/3888 - ((5824*I)/81)*Pi + (14015*Pi^2)/648 - 
           ((835*I)/54)*Pi^3 + (5011*Pi^4)/2160 - ((911*I)/360)*Pi^5 - 
           (55117*G[0, x])/324 + ((2096*I)/27)*Pi*G[0, x] - 
           (1549*Pi^2*G[0, x])/54 + ((27*I)/2)*Pi^3*G[0, x] - 
           (32*Pi^4*G[0, x])/45 + ((163*I)/2)*Pi*G[1, x] + 
           (37*Pi^2*G[1, x])/12 + ((55*I)/9)*Pi^3*G[1, x] + 
           (158*Pi^4*G[1, x])/45 + (3956*G[0, 0, x])/27 - 
           ((718*I)/9)*Pi*G[0, 0, x] + (55*Pi^2*G[0, 0, x])/2 - 
           (13*I)*Pi^3*G[0, 0, x] + (31*I)*Pi*G[0, 1, x] - 
           4*Pi^2*G[0, 1, x] - (17*I)*Pi^3*G[0, 1, x] + ((515*I)/6)*Pi*
            G[1, 0, x] - (97*Pi^2*G[1, 0, x])/3 - ((73*I)/3)*Pi^3*
            G[1, 0, x] + (163*G[1, 1, x])/2 - ((87*I)/2)*Pi*G[1, 1, x] + 
           2*Pi^2*G[1, 1, x] - ((34*I)/3)*Pi^3*G[1, 1, x] - 
           (1514*G[0, 0, 0, x])/9 + (70*I)*Pi*G[0, 0, 0, x] - 
           16*Pi^2*G[0, 0, 0, x] - 30*Pi^2*G[0, 0, 1, x] - 
           ((238*I)/3)*Pi*G[0, 1, 0, x] - (100*Pi^2*G[0, 1, 0, x])/3 + 
           31*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - 
           (34*Pi^2*G[0, 1, 1, x])/3 + (364*G[1, 0, 0, x])/3 + 
           ((86*I)/3)*Pi*G[1, 0, 0, x] - (80*Pi^2*G[1, 0, 0, x])/3 - 
           (71*G[1, 0, 1, x])/2 - (72*I)*Pi*G[1, 0, 1, x] + 
           (62*Pi^2*G[1, 0, 1, x])/3 - (71*G[1, 1, 0, x])/2 - 
           ((38*I)/3)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] + (48*I)*Pi*G[1, 1, 1, x] + 
           (586*G[0, 0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, 0, x] + 
           (28*I)*Pi*G[0, 0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, 0, x] - 
           (310*G[0, 1, 0, 0, x])/3 - (28*I)*Pi*G[0, 1, 0, 0, x] + 
           24*G[0, 1, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] + 
           24*G[0, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, x] - 
           (28*I)*Pi*G[0, 1, 1, 1, x] - (44*G[1, 0, 0, 0, x])/3 - 
           (56*I)*Pi*G[1, 0, 0, 0, x] - 60*G[1, 0, 0, 1, x] - 
           (44*I)*Pi*G[1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, x] + 
           (64*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
           (16*I)*Pi*G[1, 0, 1, 1, x] - (110*G[1, 1, 0, 0, x])/3 - 
           (16*I)*Pi*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 
           (60*I)*Pi*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] + 
           (28*I)*Pi*G[1, 1, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 1, x] - 
           160*G[0, 0, 0, 0, 0, x] + 112*G[0, 0, 0, 0, 1, x] + 
           112*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 0, x] + 
           56*G[0, 0, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 0, x] - 
           56*G[0, 0, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, x] + 
           52*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] + 
           20*G[0, 1, 0, 1, 1, x] + 68*G[0, 1, 1, 0, 0, x] - 
           56*G[0, 1, 1, 1, 1, x] - 112*G[1, 0, 0, 0, 0, x] + 
           12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
           16*G[1, 0, 0, 1, 1, x] + 92*G[1, 0, 1, 0, 0, x] + 
           12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
           8*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, x] + 
           24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
           8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 0, x] - 
           56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
           (3670*Zeta[3])/27 + ((178*I)/3)*Pi*Zeta[3] - 27*Pi^2*Zeta[3] + 
           (262*G[0, x]*Zeta[3])/9 + (152*I)*Pi*G[0, x]*Zeta[3] + 
           (286*G[1, x]*Zeta[3])/3 + ((160*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (200*G[0, 0, x]*Zeta[3])/3 + (268*G[0, 1, x]*Zeta[3])/3 - 
           (20*G[1, 0, x]*Zeta[3])/3 - 32*G[1, 1, x]*Zeta[3] + 98*Zeta[5]) + 
         RATIO[x]*((313*Pi^2)/4 - ((111*I)/4)*Pi^3 - (22*Pi^4)/15 - 
           ((203*I)/60)*Pi^5 - (157*Pi^2*G[0, x])/4 + ((95*I)/6)*Pi^3*
            G[0, x] + (871*Pi^4*G[0, x])/180 - (63*Pi^2*G[1, x])/4 + 
           ((55*I)/6)*Pi^3*G[1, x] + (284*Pi^4*G[1, x])/45 + 
           (313*G[0, 0, x])/2 - ((111*I)/2)*Pi*G[0, 0, x] + 
           (52*Pi^2*G[0, 0, x])/3 - ((247*I)/6)*Pi^3*G[0, 0, x] - 
           (313*G[0, 1, x])/2 + ((111*I)/2)*Pi*G[0, 1, x] + 
           (19*Pi^2*G[0, 1, x])/6 + ((247*I)/6)*Pi^3*G[0, 1, x] - 
           (313*G[1, 0, x])/2 + ((111*I)/2)*Pi*G[1, 0, x] + 
           (19*Pi^2*G[1, 0, x])/6 + ((19*I)/6)*Pi^3*G[1, 0, x] + 
           (313*G[1, 1, x])/2 - ((111*I)/2)*Pi*G[1, 1, x] - 
           (2*Pi^2*G[1, 1, x])/3 - ((163*I)/6)*Pi^3*G[1, 1, x] - 
           221*G[0, 0, 0, x] + (50*I)*Pi*G[0, 0, 0, x] - 
           (77*Pi^2*G[0, 0, 0, x])/6 + (251*G[0, 0, 1, x])/2 - 
           I*Pi*G[0, 0, 1, x] - (23*Pi^2*G[0, 0, 1, x])/3 + 
           (251*G[0, 1, 0, x])/2 - (45*I)*Pi*G[0, 1, 0, x] + 
           (29*Pi^2*G[0, 1, 0, x])/3 - 30*G[0, 1, 1, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (19*Pi^2*G[0, 1, 1, x])/6 + 
           111*G[1, 0, 0, x] + (47*Pi^2*G[1, 0, 0, x])/3 - 
           (31*G[1, 0, 1, x])/2 - (49*I)*Pi*G[1, 0, 1, x] + 
           (29*Pi^2*G[1, 0, 1, x])/6 - (31*G[1, 1, 0, x])/2 - 
           (5*I)*Pi*G[1, 1, 0, x] - (65*Pi^2*G[1, 1, 0, x])/2 - 
           80*G[1, 1, 1, x] + (54*I)*Pi*G[1, 1, 1, x] + 
           164*G[0, 0, 0, 0, x] - (242*I)*Pi*G[0, 0, 0, 0, x] - 
           41*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] - 
           41*G[0, 0, 1, 0, x] + (238*I)*Pi*G[0, 0, 1, 0, x] - 
           6*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 0, x] + (272*I)*Pi*
            G[0, 1, 0, 0, x] - 23*G[0, 1, 0, 1, x] + (30*I)*Pi*
            G[0, 1, 0, 1, x] - 23*G[0, 1, 1, 0, x] - (278*I)*Pi*
            G[0, 1, 1, 0, x] + 38*G[0, 1, 1, 1, x] - (14*I)*Pi*
            G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + (66*I)*Pi*
            G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
           (6*I)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] - 
           (58*I)*Pi*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 
           (8*I)*Pi*G[1, 0, 1, 1, x] - 32*G[1, 1, 0, 0, x] - 
           (144*I)*Pi*G[1, 1, 0, 0, x] + 54*G[1, 1, 0, 1, x] + 
           (30*I)*Pi*G[1, 1, 0, 1, x] + 54*G[1, 1, 1, 0, x] + 
           (146*I)*Pi*G[1, 1, 1, 0, x] - (42*I)*Pi*G[1, 1, 1, 1, x] - 
           426*G[0, 0, 0, 0, 0, x] + 8*G[0, 0, 0, 0, 1, x] + 
           8*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] + 
           244*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
           20*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
           366*G[0, 1, 0, 0, 0, x] + 22*G[0, 1, 0, 0, 1, x] + 
           22*G[0, 1, 0, 1, 0, x] + 22*G[0, 1, 0, 1, 1, x] - 
           264*G[0, 1, 1, 0, 0, x] - 42*G[0, 1, 1, 1, 1, x] + 
           128*G[1, 0, 0, 0, 0, x] + 26*G[1, 0, 0, 0, 1, x] + 
           26*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
           44*G[1, 0, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 1, x] + 
           6*G[1, 0, 1, 1, 0, x] - 10*G[1, 0, 1, 1, 1, x] - 
           216*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
           12*G[1, 1, 0, 1, 0, x] - 10*G[1, 1, 0, 1, 1, x] + 
           160*G[1, 1, 1, 0, 0, x] - 42*G[1, 1, 1, 0, 1, x] - 
           42*G[1, 1, 1, 1, 0, x] + (29*Zeta[3])/2 - (89*I)*Pi*Zeta[3] + 
           (34*Pi^2*Zeta[3])/3 - 17*G[0, x]*Zeta[3] + (306*I)*Pi*G[0, x]*
            Zeta[3] + 40*G[1, x]*Zeta[3] - (62*I)*Pi*G[1, x]*Zeta[3] + 
           324*G[0, 0, x]*Zeta[3] - 290*G[0, 1, x]*Zeta[3] - 
           178*G[1, 0, x]*Zeta[3] + 116*G[1, 1, x]*Zeta[3] + 
           316*Zeta[5]))))) + DD[i1, i4]*DD[i2, i3]*
  ((-116*Pi^2)/9 + ((13*I)/3)*Pi^3 - (43*Pi^4)/18 - (148*G[0, x])/9 - 
   (4*I)*Pi*G[0, x] - (43*Pi^2*G[0, x])/18 + ((20*I)/3)*Pi^3*G[0, x] + 
   (148*G[1, x])/9 + (4*I)*Pi*G[1, x] + (61*Pi^2*G[1, x])/18 - 
   ((8*I)/3)*Pi^3*G[1, x] - (134*G[0, 0, x])/9 + (26*I)*Pi*G[0, 0, x] - 
   (13*Pi^2*G[0, 0, x])/3 + (149*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] + 
   3*Pi^2*G[0, 1, x] + (149*G[1, 0, x])/9 - (26*I)*Pi*G[1, 0, x] + 
   (19*Pi^2*G[1, 0, x])/3 - (164*G[1, 1, x])/9 + (2*I)*Pi*G[1, 1, x] + 
   3*Pi^2*G[1, 1, x] + (104*G[0, 0, 0, x])/3 + (32*I)*Pi*G[0, 0, 0, x] + 
   (20*G[0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 1, x] + (20*G[0, 1, 0, x])/3 - 
   (32*I)*Pi*G[0, 1, 0, x] - 16*G[0, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, x] - 
   (58*G[1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
   14*G[1, 1, 0, x] + (24*I)*Pi*G[1, 1, 0, x] + (46*G[1, 1, 1, x])/3 + 
   24*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 
   24*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 
   20*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
   16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
   4*G[1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, x] + 
   ((20*I)*Pi*G[0, x] + 20*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
   (10/9 - (4*I)*Pi - 2*G[0, x] - 6*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
   Log[mu2/s]^4*RATIO[x^(-1)] + Log[mu2/s]^2*(3*Pi^2 + 3*G[0, x] - 
     3*G[1, x] + 6*G[0, 0, x] - 6*G[0, 1, x] - 6*G[1, 0, x] + 6*G[1, 1, x] + 
     (-151/18 + (10*I)*Pi + Pi^2 + (8*G[0, x])/3 + (4*I)*Pi*G[0, x] + 
       4*G[1, x] + (4*I)*Pi*G[1, x] + 10*G[0, 1, x] + 10*G[1, 0, x] + 
       12*G[1, 1, x])*RATIO[x^(-1)] + ((-3*Pi^2)/2 - 3*G[0, 0, x] + 
       3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x])*RATIO[x]) - 20*Zeta[3] - 
   (32*I)*Pi*Zeta[3] - 16*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
   RATIO[x]*((56*Pi^2)/9 + (383*Pi^4)/180 - (7*Pi^2*G[0, x])/18 - 
     ((16*I)/3)*Pi^3*G[0, x] - (4*Pi^2*G[1, x])/9 + ((10*I)/3)*Pi^3*G[1, x] + 
     (112*G[0, 0, x])/9 + (25*Pi^2*G[0, 0, x])/6 - (112*G[0, 1, x])/9 - 
     (3*Pi^2*G[0, 1, x])/2 - (112*G[1, 0, x])/9 - (31*Pi^2*G[1, 0, x])/6 + 
     (112*G[1, 1, x])/9 - (3*Pi^2*G[1, 1, x])/2 - (19*G[0, 0, 0, x])/3 - 
     (28*I)*Pi*G[0, 0, 0, x] + (2*G[0, 0, 1, x])/3 + (4*I)*Pi*G[0, 0, 1, x] + 
     (2*G[0, 1, 0, x])/3 + (28*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - 
     (4*I)*Pi*G[0, 1, 1, x] + (14*G[1, 0, 0, x])/3 + 
     (24*I)*Pi*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
     (24*I)*Pi*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] - 
     10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
     16*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
     4*G[0, 1, 1, 1, x] + 14*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
     8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 0, x] - 
     18*G[1, 1, 1, 1, x] - 4*Zeta[3] + (28*I)*Pi*Zeta[3] + 
     20*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3]) + 
   RATIO[x^(-1)]*(-30659/324 + ((808*I)/27)*Pi - (833*Pi^2)/108 + 
     (41*Pi^4)/180 + (1574*G[0, x])/27 - ((320*I)/9)*Pi*G[0, x] + 
     (47*Pi^2*G[0, x])/18 - ((10*I)/3)*Pi^3*G[0, x] + (808*G[1, x])/27 - 
     (22*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] - (439*G[0, 0, x])/9 + 
     (20*I)*Pi*G[0, 0, x] + (8*Pi^2*G[0, 0, x])/3 - (176*G[0, 1, x])/9 - 
     (11*Pi^2*G[0, 1, x])/3 - (176*G[1, 0, x])/9 - ((44*I)/3)*Pi*G[1, 0, x] - 
     (5*Pi^2*G[1, 0, x])/3 - (14*Pi^2*G[1, 1, x])/3 + (88*G[0, 0, 0, x])/3 - 
     (24*I)*Pi*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 
     8*G[0, 1, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - (64*G[1, 0, 0, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, x] + (44*G[1, 0, 1, x])/3 + (44*G[1, 1, 0, x])/3 - 
     (44*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
     12*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 
     24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, x] + 
     12*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
     12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
     (205*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3]) + Log[mu2/s]*((-17*Pi^2)/3 - (2*I)*Pi^3 - 
     (17*G[0, x])/3 - (2*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + (17*G[1, x])/3 + 
     (2*I)*Pi*G[1, x] - 6*Pi^2*G[1, x] - (46*G[0, 0, x])/3 - 
     (4*I)*Pi*G[0, 0, x] + (22*G[0, 1, x])/3 + (4*I)*Pi*G[0, 1, x] + 
     (22*G[1, 0, x])/3 + (4*I)*Pi*G[1, 0, x] + (2*G[1, 1, x])/3 - 
     (4*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
     4*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
     20*G[1, 0, 1, x] + 20*G[1, 1, 0, x] - 36*G[1, 1, 1, x] + 
     ((17*Pi^2)/6 + I*Pi^3 + Pi^2*G[0, x] + 3*Pi^2*G[1, x] + 
       (17*G[0, 0, x])/3 + (2*I)*Pi*G[0, 0, x] - (17*G[0, 1, x])/3 - 
       (2*I)*Pi*G[0, 1, x] - (17*G[1, 0, x])/3 - (2*I)*Pi*G[1, 0, x] + 
       (17*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
       2*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + 
       18*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
      (-1574/27 + ((320*I)/9)*Pi - (47*Pi^2)/18 + ((10*I)/3)*Pi^3 + 
       (295*G[0, x])/9 - (20*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/3 + 
       (176*G[1, x])/9 + (11*Pi^2*G[1, x])/3 - (52*G[0, 0, x])/3 + 
       (8*I)*Pi*G[0, 0, x] - 8*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] - 
       8*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 12*G[0, 0, 0, x] - 
       4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
       4*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 2*Zeta[3])) + 
   Nf^2*((-100/81 + (40*G[0, x])/27 - (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
     (-40/27 + (8*G[0, x])/9)*Log[mu2/s]*RATIO[x^(-1)] - 
     (4*Log[mu2/s]^2*RATIO[x^(-1)])/9 + 
     e*((-1120/243 + (10*Pi^2)/81 + (424*G[0, x])/81 - (2*Pi^2*G[0, x])/27 - 
         (40*G[0, 0, x])/9 + (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
       (-424/81 + (2*Pi^2)/27 + (40*G[0, x])/9 - (8*G[0, 0, x])/3)*Log[mu2/s]*
        RATIO[x^(-1)] + (-20/9 + (4*G[0, x])/3)*Log[mu2/s]^2*RATIO[x^(-1)] - 
       (4*Log[mu2/s]^3*RATIO[x^(-1)])/9) + 
     e^2*((-536/81 + Pi^2/9 + (140*G[0, x])/27 - (28*G[0, 0, x])/9)*
        Log[mu2/s]^2*RATIO[x^(-1)] + (-140/81 + (28*G[0, x])/27)*Log[mu2/s]^3*
        RATIO[x^(-1)] - (7*Log[mu2/s]^4*RATIO[x^(-1)])/27 + 
       Log[mu2/s]*RATIO[x^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
         (1072*G[0, x])/81 - (2*Pi^2*G[0, x])/9 - (280*G[0, 0, x])/27 + 
         (56*G[0, 0, 0, x])/9 + (56*Zeta[3])/27) + 
       RATIO[x^(-1)]*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + 
         (1184*G[0, x])/81 - (10*Pi^2*G[0, x])/27 - (1072*G[0, 0, x])/81 + 
         (2*Pi^2*G[0, 0, x])/9 + (280*G[0, 0, 0, x])/27 - 
         (56*G[0, 0, 0, 0, x])/9 + (280*Zeta[3])/81 - (56*G[0, x]*Zeta[3])/
          27)) + ((100/81 - (40*G[1, x])/27 + (8*G[1, 1, x])/9)*
        RATIO[(1 - x)^(-1)] + (40/27 - (8*G[1, x])/9)*Log[mu2/s]*
        RATIO[(1 - x)^(-1)] + (4*Log[mu2/s]^2*RATIO[(1 - x)^(-1)])/9 + 
       e*((1120/243 - (10*Pi^2)/81 - (424*G[1, x])/81 + (2*Pi^2*G[1, x])/27 + 
           (40*G[1, 1, x])/9 - (8*G[1, 1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         (424/81 - (2*Pi^2)/27 - (40*G[1, x])/9 + (8*G[1, 1, x])/3)*
          Log[mu2/s]*RATIO[(1 - x)^(-1)] + (20/9 - (4*G[1, x])/3)*
          Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
         (4*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9) + 
       e^2*((536/81 - Pi^2/9 - (140*G[1, x])/27 + (28*G[1, 1, x])/9)*
          Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (140/81 - (28*G[1, x])/27)*
          Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + 
         (7*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/27 + Log[mu2/s]*
          RATIO[(1 - x)^(-1)]*(1184/81 - (10*Pi^2)/27 - (1072*G[1, x])/81 + 
           (2*Pi^2*G[1, x])/9 + (280*G[1, 1, x])/27 - (56*G[1, 1, 1, x])/9 - 
           (56*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*(3232/243 - 
           (106*Pi^2)/243 + Pi^4/324 - (1184*G[1, x])/81 + 
           (10*Pi^2*G[1, x])/27 + (1072*G[1, 1, x])/81 - (2*Pi^2*G[1, 1, x])/
            9 - (280*G[1, 1, 1, x])/27 + (56*G[1, 1, 1, 1, x])/9 - 
           (280*Zeta[3])/81 + (56*G[1, x]*Zeta[3])/27)))/Nc) + 
   e*(((128*I)/9)*Pi - (2579*Pi^2)/54 + ((197*I)/12)*Pi^3 - (1717*Pi^4)/270 - 
     ((121*I)/45)*Pi^5 - (1622*G[0, x])/27 - ((41*I)/2)*Pi*G[0, x] - 
     (259*Pi^2*G[0, x])/27 - ((67*I)/6)*Pi^3*G[0, x] + (44*Pi^4*G[0, x])/15 + 
     (2006*G[1, x])/27 + (26*I)*Pi*G[1, x] + (94*Pi^2*G[1, x])/27 + 
     ((35*I)/2)*Pi^3*G[1, x] + (139*Pi^4*G[1, x])/30 - (2597*G[0, 0, x])/54 + 
     (96*I)*Pi*G[0, 0, x] - (569*Pi^2*G[0, 0, x])/18 - 
     (27*I)*Pi^3*G[0, 0, x] + (3491*G[0, 1, x])/54 - (4*I)*Pi*G[0, 1, x] - 
     (82*Pi^2*G[0, 1, x])/9 + ((59*I)/3)*Pi^3*G[0, 1, x] + 
     (3491*G[1, 0, x])/54 - ((191*I)/2)*Pi*G[1, 0, x] + 
     (253*Pi^2*G[1, 0, x])/9 - I*Pi^3*G[1, 0, x] - (2161*G[1, 1, x])/27 + 
     (3*I)*Pi*G[1, 1, x] - (229*Pi^2*G[1, 1, x])/18 - 
     ((35*I)/3)*Pi^3*G[1, 1, x] + (734*G[0, 0, 0, x])/9 - 
     (78*I)*Pi*G[0, 0, 0, x] + (5*Pi^2*G[0, 0, 0, x])/3 + 
     (452*G[0, 0, 1, x])/9 - (14*I)*Pi*G[0, 0, 1, x] - 
     (14*Pi^2*G[0, 0, 1, x])/3 + (452*G[0, 1, 0, x])/9 + 
     (76*I)*Pi*G[0, 1, 0, x] + (4*Pi^2*G[0, 1, 0, x])/3 - 88*G[0, 1, 1, x] + 
     (12*I)*Pi*G[0, 1, 1, x] - (97*Pi^2*G[0, 1, 1, x])/3 - 
     (740*G[1, 0, 0, x])/9 + (104*I)*Pi*G[1, 0, 0, x] + 
     5*Pi^2*G[1, 0, 0, x] - (847*G[1, 0, 1, x])/18 + 
     (16*I)*Pi*G[1, 0, 1, x] - 10*Pi^2*G[1, 0, 1, x] - 
     (847*G[1, 1, 0, x])/18 - (106*I)*Pi*G[1, 1, 0, x] - 
     26*Pi^2*G[1, 1, 0, x] + (479*G[1, 1, 1, x])/6 - 
     (10*I)*Pi*G[1, 1, 1, x] + 9*Pi^2*G[1, 1, 1, x] - 208*G[0, 0, 0, 0, x] - 
     (156*I)*Pi*G[0, 0, 0, 0, x] + 38*G[0, 0, 0, 1, x] + 
     38*G[0, 0, 1, 0, x] + (148*I)*Pi*G[0, 0, 1, 0, x] - 
     58*G[0, 0, 1, 1, x] + (206*G[0, 1, 0, 0, x])/3 + 
     (152*I)*Pi*G[0, 1, 0, 0, x] + (4*G[0, 1, 0, 1, x])/3 + 
     (36*I)*Pi*G[0, 1, 0, 1, x] + (4*G[0, 1, 1, 0, x])/3 - 
     (152*I)*Pi*G[0, 1, 1, 0, x] + (104*G[0, 1, 1, 1, x])/3 - 
     (28*I)*Pi*G[0, 1, 1, 1, x] + (586*G[1, 0, 0, 0, x])/3 + 
     (36*I)*Pi*G[1, 0, 0, 0, x] - (170*G[1, 0, 0, 1, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, x] - (170*G[1, 0, 1, 0, x])/3 - 
     (20*I)*Pi*G[1, 0, 1, 0, x] + 104*G[1, 0, 1, 1, x] - 
     (16*I)*Pi*G[1, 0, 1, 1, x] - (428*G[1, 1, 0, 0, x])/3 - 
     (72*I)*Pi*G[1, 1, 0, 0, x] + 68*G[1, 1, 0, 1, x] - 
     (4*I)*Pi*G[1, 1, 0, 1, x] + 68*G[1, 1, 1, 0, x] + 
     (64*I)*Pi*G[1, 1, 1, 0, x] - (286*G[1, 1, 1, 1, x])/3 + 
     (4*I)*Pi*G[1, 1, 1, 1, x] - 128*G[0, 0, 0, 0, 0, x] - 
     108*G[0, 0, 0, 0, 1, x] - 108*G[0, 0, 0, 1, 0, x] + 
     56*G[0, 0, 0, 1, 1, x] + 36*G[0, 0, 1, 0, 0, x] + 
     60*G[0, 0, 1, 0, 1, x] + 60*G[0, 0, 1, 1, 0, x] + 
     12*G[0, 0, 1, 1, 1, x] + 124*G[0, 1, 0, 0, 0, x] + 
     28*G[0, 1, 0, 0, 1, x] + 28*G[0, 1, 0, 1, 0, x] + 
     76*G[0, 1, 0, 1, 1, x] - 164*G[0, 1, 1, 0, 0, x] + 
     80*G[0, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 0, x] - 
     132*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, x] + 
     32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] + 
     28*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 1, x] + 
     32*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
     116*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
     44*G[1, 1, 0, 1, 0, x] - 20*G[1, 1, 0, 1, 1, x] + 
     148*G[1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 0, 1, x] - 
     56*G[1, 1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, 1, x] + 
     (37/36 - ((10*I)/3)*Pi - (5*G[0, x])/3 - 5*G[1, x])*Log[mu2/s]^4*
      RATIO[x^(-1)] + (2*Log[mu2/s]^5*RATIO[x^(-1)])/3 + 
     Log[mu2/s]^3*(4*Pi^2 + 4*G[0, x] - 4*G[1, x] + 8*G[0, 0, x] - 
       8*G[0, 1, x] - 8*G[1, 0, x] + 8*G[1, 1, x] + 
       (-67/18 + (10*I)*Pi + (4*Pi^2)/9 + (17*G[0, x])/9 + 
         ((16*I)/3)*Pi*G[0, x] + 4*G[1, x] + (4*I)*Pi*G[1, x] + 
         12*G[0, 1, x] + 12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x^(-1)] + 
       (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
        RATIO[x]) - (497*Zeta[3])/9 + (94*I)*Pi*Zeta[3] - 
     (77*Pi^2*Zeta[3])/3 + 36*G[0, x]*Zeta[3] + (184*I)*Pi*G[0, x]*Zeta[3] - 
     (2*G[1, x]*Zeta[3])/3 - (16*I)*Pi*G[1, x]*Zeta[3] + 
     152*G[0, 0, x]*Zeta[3] - 144*G[0, 1, x]*Zeta[3] - 
     84*G[1, 0, x]*Zeta[3] + 52*G[1, 1, x]*Zeta[3] + 
     Log[mu2/s]^2*((-I)*Pi - 7*Pi^2 - (3*I)*Pi^3 - 5*G[0, x] - 
       (3*I)*Pi*G[0, x] - 6*Pi^2*G[0, x] + 4*G[1, x] + (3*I)*Pi*G[1, x] - 
       12*Pi^2*G[1, x] - 23*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + 
       (6*I)*Pi*G[0, 1, x] + 8*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
       7*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 30*G[0, 0, 0, x] + 
       30*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 36*G[1, 0, 1, x] + 
       36*G[1, 1, 0, x] - 66*G[1, 1, 1, x] + 
       ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(-3497/54 + ((346*I)/9)*Pi - (151*Pi^2)/36 + 
         (6*I)*Pi^3 + (211*G[0, x])/6 - (30*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + 
         (130*G[1, x])/9 + (29*Pi^2*G[1, x])/3 - (71*G[0, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - 
         12*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] - 
         12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 36*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] - 42*G[1, 0, 1, x] - 42*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x] - (28*Zeta[3])/3) + 
       RATIO[x]*((7*Pi^2)/2 + ((3*I)/2)*Pi^3 + 3*Pi^2*G[0, x] + 
         6*Pi^2*G[1, x] + 7*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 7*G[0, 1, x] - 
         (3*I)*Pi*G[0, 1, x] - 7*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + 
         7*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 15*G[0, 0, 0, x] - 
         15*G[0, 1, 1, x] + 3*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 
         18*G[1, 1, 0, x] + 33*G[1, 1, 1, x] - 3*Zeta[3]) + 6*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(((-22*I)/3)*Pi^3 - (4*Pi^4)/9 + 
       ((2051*I)/18)*Pi*G[0, x] - (206*Pi^2*G[0, x])/9 - (I/3)*Pi^3*G[0, x] + 
       ((2*I)/3)*Pi^3*G[1, x] + (2051*G[0, 0, x])/18 - 
       ((152*I)/3)*Pi*G[0, 0, x] - (23*Pi^2*G[0, 0, x])/3 - 
       (10*Pi^2*G[0, 1, x])/3 + (44*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - 
       (298*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
       (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + 44*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 16*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
       20*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
       44*Zeta[3] - (4*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + Log[mu2/s]*(((13*I)/3)*Pi - (497*Pi^2)/18 + 
       ((23*I)/3)*Pi^3 - (43*Pi^4)/9 - (667*G[0, x])/18 - (12*I)*Pi*G[0, x] - 
       (Pi^2*G[0, x])/9 + ((46*I)/3)*Pi^3*G[0, x] + (745*G[1, x])/18 + 
       (12*I)*Pi*G[1, x] + (85*Pi^2*G[1, x])/9 - ((10*I)/3)*Pi^3*G[1, x] - 
       (322*G[0, 0, x])/9 + (52*I)*Pi*G[0, 0, x] - (14*Pi^2*G[0, 0, x])/3 + 
       (304*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] + 14*Pi^2*G[0, 1, x] + 
       (304*G[1, 0, x])/9 - (50*I)*Pi*G[1, 0, x] + (62*Pi^2*G[1, 0, x])/3 - 
       (268*G[1, 1, x])/9 + 18*Pi^2*G[1, 1, x] + 92*G[0, 0, 0, x] + 
       (72*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - (20*I)*Pi*G[0, 0, 1, x] + 
       6*G[0, 1, 0, x] - (68*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
       (16*I)*Pi*G[0, 1, 1, x] - (104*G[1, 0, 0, x])/3 - 
       (48*I)*Pi*G[1, 0, 0, x] - (94*G[1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, x] - (94*G[1, 1, 0, x])/3 + 
       (44*I)*Pi*G[1, 1, 0, x] + (52*G[1, 1, 1, x])/3 + 
       (8*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] + 52*G[0, 0, 0, 1, x] + 
       52*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 1, x] - 
       68*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 
       52*G[1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 
       28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 168*G[1, 1, 1, 1, x] + 
       (((146*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (146*G[0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - (154*Zeta[3])/3 - (68*I)*Pi*Zeta[3] - 
       36*G[0, x]*Zeta[3] + 36*G[1, x]*Zeta[3] + 
       RATIO[x]*((499*Pi^2)/36 + (I/2)*Pi^3 + (383*Pi^4)/90 - 
         (28*Pi^2*G[0, x])/9 - ((35*I)/3)*Pi^3*G[0, x] - 
         (20*Pi^2*G[1, x])/9 + ((17*I)/3)*Pi^3*G[1, x] + 
         (499*G[0, 0, x])/18 + I*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/3 - 
         (499*G[0, 1, x])/18 - I*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] - 
         (499*G[1, 0, x])/18 - I*Pi*G[1, 0, x] - (43*Pi^2*G[1, 0, x])/3 + 
         (499*G[1, 1, x])/18 + I*Pi*G[1, 1, x] - 9*Pi^2*G[1, 1, x] - 
         21*G[0, 0, 0, x] - (60*I)*Pi*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         (58*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] + 
         (31*G[1, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, x] + 
         (8*G[1, 0, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, x] + (8*G[1, 1, 0, x])/3 - 
         (46*I)*Pi*G[1, 1, 0, x] - (47*G[1, 1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, 1, x] - 64*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 
         26*G[0, 0, 1, 0, x] + 36*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 
         34*G[0, 1, 0, 1, x] + 34*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, x] + 26*G[1, 0, 0, 1, x] + 26*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 
         14*G[1, 1, 1, 0, x] - 84*G[1, 1, 1, 1, x] - (7*Zeta[3])/3 + 
         (58*I)*Pi*Zeta[3] + 42*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-43331/162 + ((1936*I)/27)*Pi - (1531*Pi^2)/108 - 
         ((5*I)/3)*Pi^3 + (11*Pi^4)/90 + (4361*G[0, x])/27 - 
         ((692*I)/9)*Pi*G[0, x] + (133*Pi^2*G[0, x])/18 - 
         ((32*I)/3)*Pi^3*G[0, x] + (1072*G[1, x])/27 - 21*Pi^2*G[1, x] - 
         (8*I)*Pi^3*G[1, x] - (355*G[0, 0, x])/3 + (60*I)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/3 - (260*G[0, 1, x])/9 - 14*Pi^2*G[0, 1, x] - 
         (260*G[1, 0, x])/9 - ((140*I)/3)*Pi*G[1, 0, x] - 
         14*Pi^2*G[1, 0, x] - (70*Pi^2*G[1, 1, x])/3 + (250*G[0, 0, 0, x])/
          3 - (64*I)*Pi*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] - (190*G[1, 0, 0, x])/3 + 
         (24*I)*Pi*G[1, 0, 0, x] + (122*G[1, 0, 1, x])/3 + 
         (122*G[1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] - 
         (122*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
         80*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 
         72*G[0, 0, 1, 1, x] - 28*G[0, 1, 0, 0, x] + 76*G[0, 1, 0, 1, x] + 
         76*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
         40*G[1, 0, 0, 1, x] + 40*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] + 
         24*G[1, 1, 0, 0, x] + 56*G[1, 1, 0, 1, x] + 56*G[1, 1, 1, 0, x] - 
         72*G[1, 1, 1, 1, x] + (412*Zeta[3])/9 + ((56*I)/3)*Pi*Zeta[3] + 
         (28*G[0, x]*Zeta[3])/3 + 28*G[1, x]*Zeta[3])) + 
     RATIO[x]*((2557*Pi^2)/108 - ((7*I)/4)*Pi^3 + (589*Pi^4)/540 + 
       ((86*I)/45)*Pi^5 + (245*Pi^2*G[0, x])/108 + ((5*I)/3)*Pi^3*G[0, x] - 
       (79*Pi^4*G[0, x])/30 - (551*Pi^2*G[1, x])/108 - 
       ((14*I)/3)*Pi^3*G[1, x] - (79*Pi^4*G[1, x])/20 + 
       (2557*G[0, 0, x])/54 - ((7*I)/2)*Pi*G[0, 0, x] + 
       (65*Pi^2*G[0, 0, x])/9 + ((47*I)/2)*Pi^3*G[0, 0, x] - 
       (2557*G[0, 1, x])/54 + ((7*I)/2)*Pi*G[0, 1, x] + 
       (19*Pi^2*G[0, 1, x])/18 - ((131*I)/6)*Pi^3*G[0, 1, x] - 
       (2557*G[1, 0, x])/54 + ((7*I)/2)*Pi*G[1, 0, x] - 
       (103*Pi^2*G[1, 0, x])/18 - ((7*I)/2)*Pi^3*G[1, 0, x] + 
       (2557*G[1, 1, x])/54 - ((7*I)/2)*Pi*G[1, 1, x] - 
       (7*Pi^2*G[1, 1, x])/18 + ((71*I)/6)*Pi^3*G[1, 1, x] - 
       (215*G[0, 0, 0, x])/18 + (8*I)*Pi*G[0, 0, 0, x] + 
       (7*Pi^2*G[0, 0, 0, x])/6 - (347*G[0, 0, 1, x])/18 + 
       (18*I)*Pi*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/3 - 
       (347*G[0, 1, 0, x])/18 - (16*I)*Pi*G[0, 1, 0, x] - 
       (14*Pi^2*G[0, 1, 0, x])/3 + (101*G[0, 1, 1, x])/2 - 
       (10*I)*Pi*G[0, 1, 1, x] + (97*Pi^2*G[0, 1, 1, x])/6 + 
       (113*G[1, 0, 0, x])/18 - (14*I)*Pi*G[1, 0, 0, x] - 
       (21*Pi^2*G[1, 0, 0, x])/2 + (449*G[1, 0, 1, x])/18 - 
       (12*I)*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + 
       (449*G[1, 1, 0, x])/18 + (22*I)*Pi*G[1, 1, 0, x] + 
       23*Pi^2*G[1, 1, 0, x] - (337*G[1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 + 
       60*G[0, 0, 0, 0, x] + (138*I)*Pi*G[0, 0, 0, 0, x] - 
       31*G[0, 0, 0, 1, x] - 31*G[0, 0, 1, 0, x] - 
       (134*I)*Pi*G[0, 0, 1, 0, x] + 41*G[0, 0, 1, 1, x] - 
       (106*G[0, 1, 0, 0, x])/3 - (148*I)*Pi*G[0, 1, 0, 0, x] + 
       (34*G[0, 1, 0, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, 1, x] + 
       (34*G[0, 1, 1, 0, x])/3 + (148*I)*Pi*G[0, 1, 1, 0, x] - 
       (79*G[0, 1, 1, 1, x])/3 + (14*I)*Pi*G[0, 1, 1, 1, x] - 
       (152*G[1, 0, 0, 0, x])/3 - (42*I)*Pi*G[1, 0, 0, 0, x] + 
       (79*G[1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, x] + 
       (79*G[1, 0, 1, 0, x])/3 + (34*I)*Pi*G[1, 0, 1, 0, x] - 
       41*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       (91*G[1, 1, 0, 0, x])/3 + (72*I)*Pi*G[1, 1, 0, 0, x] - 
       11*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
       11*G[1, 1, 1, 0, x] - (68*I)*Pi*G[1, 1, 1, 0, x] + 
       (92*G[1, 1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       148*G[0, 0, 0, 0, 0, x] + 54*G[0, 0, 0, 0, 1, x] + 
       54*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
       78*G[0, 0, 1, 0, 0, x] - 30*G[0, 0, 1, 0, 1, x] - 
       30*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
       158*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
       14*G[0, 1, 0, 1, 0, x] - 38*G[0, 1, 0, 1, 1, x] + 
       154*G[0, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 0, x] + 66*G[0, 1, 1, 1, 1, x] - 
       42*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
       16*G[1, 0, 0, 1, 0, x] - 14*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
       118*G[1, 1, 0, 0, 0, x] - 22*G[1, 1, 0, 0, 1, x] - 
       22*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] - 
       110*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] - (230*Zeta[3])/9 - 
       (36*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/6 + 11*G[0, x]*Zeta[3] - 
       (152*I)*Pi*G[0, x]*Zeta[3] - (32*G[1, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[1, x]*Zeta[3] - 160*G[0, 0, x]*Zeta[3] + 
       144*G[0, 1, x]*Zeta[3] + 90*G[1, 0, x]*Zeta[3] - 
       62*G[1, 1, x]*Zeta[3] - 196*Zeta[5]) + RATIO[x^(-1)]*
      (-792047/1944 + ((4856*I)/81)*Pi - (2183*Pi^2)/162 - ((80*I)/27)*Pi^3 + 
       (397*Pi^4)/540 - ((41*I)/90)*Pi^5 + (43331*G[0, x])/162 - 
       ((1936*I)/27)*Pi*G[0, x] + (1387*Pi^2*G[0, x])/108 + 
       ((5*I)/3)*Pi^3*G[0, x] - (17*Pi^4*G[0, x])/180 + (4856*G[1, x])/81 - 
       (10*I)*Pi*G[1, x] - (674*Pi^2*G[1, x])/27 + ((79*I)/36)*Pi^3*G[1, x] - 
       (49*Pi^4*G[1, x])/12 - (5225*G[0, 0, x])/27 + 
       ((692*I)/9)*Pi*G[0, 0, x] - (115*Pi^2*G[0, 0, x])/18 + 
       ((28*I)/3)*Pi^3*G[0, 0, x] - (1072*G[0, 1, x])/27 + 
       21*Pi^2*G[0, 1, x] + (8*I)*Pi^3*G[0, 1, x] - (1072*G[1, 0, x])/27 - 
       ((196*I)/3)*Pi*G[1, 0, x] + (223*Pi^2*G[1, 0, x])/6 + 
       ((40*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] + 
       (115*Pi^2*G[1, 1, x])/6 + (499*G[0, 0, 0, x])/3 - 
       (60*I)*Pi*G[0, 0, 0, x] - (20*Pi^2*G[0, 0, 0, x])/3 + 
       (260*G[0, 0, 1, x])/9 + (26*Pi^2*G[0, 0, 1, x])/3 + 
       (260*G[0, 1, 0, x])/9 + ((140*I)/3)*Pi*G[0, 1, 0, x] + 
       10*Pi^2*G[0, 1, 0, x] + (74*Pi^2*G[0, 1, 1, x])/3 - 
       (772*G[1, 0, 0, x])/9 + ((68*I)/3)*Pi*G[1, 0, 0, x] - 
       Pi^2*G[1, 0, 0, x] + (148*G[1, 0, 1, x])/3 + 9*Pi^2*G[1, 0, 1, x] + 
       (148*G[1, 1, 0, x])/3 - ((79*I)/6)*Pi*G[1, 1, 0, x] + 
       (71*Pi^2*G[1, 1, 0, x])/3 - (160*G[1, 1, 1, x])/3 + 
       (31*Pi^2*G[1, 1, 1, x])/3 - (358*G[0, 0, 0, 0, x])/3 + 
       (112*I)*Pi*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 
       (32*I)*Pi*G[0, 0, 1, 0, x] + (190*G[0, 1, 0, 0, x])/3 - 
       (48*I)*Pi*G[0, 1, 0, 0, x] - (122*G[0, 1, 0, 1, x])/3 - 
       (122*G[0, 1, 1, 0, x])/3 + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       (122*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, 1, x] + 
       (272*G[1, 0, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, 0, x] - 
       (14*G[1, 0, 0, 1, x])/3 - (14*G[1, 0, 1, 0, x])/3 - 
       (36*I)*Pi*G[1, 0, 1, 0, x] - 36*G[1, 0, 1, 1, x] + 
       (28*I)*Pi*G[1, 0, 1, 1, x] + (4*G[1, 1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 0, 0, x] - (331*G[1, 1, 0, 1, x])/6 - 
       (12*I)*Pi*G[1, 1, 0, 1, x] - (331*G[1, 1, 1, 0, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, 0, x] + (575*G[1, 1, 1, 1, x])/6 - 
       (4*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] + 
       72*G[0, 0, 0, 0, 1, x] + 72*G[0, 0, 0, 1, 0, x] - 
       72*G[0, 0, 0, 1, 1, x] + 60*G[0, 0, 1, 0, 0, x] - 
       68*G[0, 0, 1, 0, 1, x] - 68*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 1, x] - 16*G[0, 1, 0, 1, 0, x] - 
       60*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 1, x] - 
       72*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 1, 1, x] - 
       40*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
       36*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
       52*G[1, 1, 0, 0, 0, x] - 64*G[1, 1, 0, 0, 1, x] - 
       64*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] - 
       48*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] + 72*G[1, 1, 1, 1, 1, x] + (542*Zeta[3])/3 - 
       (132*I)*Pi*Zeta[3] + (197*Pi^2*Zeta[3])/18 - (412*G[0, x]*Zeta[3])/9 - 
       ((56*I)/3)*Pi*G[0, x]*Zeta[3] - (493*G[1, x]*Zeta[3])/3 - 
       (60*I)*Pi*G[1, x]*Zeta[3] - 28*G[0, 1, x]*Zeta[3] + 
       32*G[1, 0, x]*Zeta[3] - 48*G[1, 1, x]*Zeta[3] - 121*Zeta[5]) + 
     248*Zeta[5]) + e^2*(((1924*I)/27)*Pi - (27397*Pi^2)/162 + 
     ((347*I)/6)*Pi^3 - (12847*Pi^4)/648 + ((83*I)/90)*Pi^5 + 
     (661*Pi^6)/15120 - (16330*G[0, x])/81 - ((3043*I)/36)*Pi*G[0, x] - 
     (8599*Pi^2*G[0, x])/162 - ((451*I)/12)*Pi^3*G[0, x] + 
     (2401*Pi^4*G[0, x])/144 + ((217*I)/30)*Pi^5*G[0, x] + 
     (22102*G[1, x])/81 + ((519*I)/4)*Pi*G[1, x] - (13217*Pi^2*G[1, x])/648 + 
     ((167*I)/3)*Pi^3*G[1, x] - (4613*Pi^4*G[1, x])/720 + 
     ((113*I)/30)*Pi^5*G[1, x] - (60059*G[0, 0, x])/324 + 
     ((4163*I)/12)*Pi*G[0, 0, x] - (2615*Pi^2*G[0, 0, x])/36 + 
     ((22*I)/3)*Pi^3*G[0, 0, x] + (25*Pi^4*G[0, 0, x])/8 + 
     (18575*G[0, 1, x])/81 - ((41*I)/4)*Pi*G[0, 1, x] + 
     (1447*Pi^2*G[0, 1, x])/54 - ((239*I)/6)*Pi^3*G[0, 1, x] - 
     (2507*Pi^4*G[0, 1, x])/120 + (18575*G[1, 0, x])/81 - 
     ((1363*I)/4)*Pi*G[1, 0, x] + (971*Pi^2*G[1, 0, x])/6 - 
     ((101*I)/6)*Pi^3*G[1, 0, x] - (85*Pi^4*G[1, 0, x])/8 - 
     (85913*G[1, 1, x])/324 + ((7*I)/4)*Pi*G[1, 1, x] - 
     (335*Pi^2*G[1, 1, x])/108 + ((115*I)/3)*Pi^3*G[1, 1, x] + 
     (571*Pi^4*G[1, 1, x])/120 + (6259*G[0, 0, 0, x])/27 - 
     (262*I)*Pi*G[0, 0, 0, x] + (2429*Pi^2*G[0, 0, 0, x])/18 + 
     ((188*I)/3)*Pi^3*G[0, 0, 0, x] + (24421*G[0, 0, 1, x])/108 - 
     (46*I)*Pi*G[0, 0, 1, x] + 83*Pi^2*G[0, 0, 1, x] - 
     ((205*I)/3)*Pi^3*G[0, 0, 1, x] + (24421*G[0, 1, 0, x])/108 + 
     ((537*I)/2)*Pi*G[0, 1, 0, x] - (322*Pi^2*G[0, 1, 0, x])/9 - 
     ((17*I)/3)*Pi^3*G[0, 1, 0, x] - 367*G[0, 1, 1, x] + 
     (35*I)*Pi*G[0, 1, 1, x] + (13*Pi^2*G[0, 1, 1, x])/9 + 
     ((172*I)/3)*Pi^3*G[0, 1, 1, x] - (8761*G[1, 0, 0, x])/27 + 
     (332*I)*Pi*G[1, 0, 0, x] - (971*Pi^2*G[1, 0, 0, x])/9 + 
     ((94*I)/3)*Pi^3*G[1, 0, 0, x] - (15865*G[1, 0, 1, x])/108 + 
     (66*I)*Pi*G[1, 0, 1, x] - (257*Pi^2*G[1, 0, 1, x])/9 + 
     ((7*I)/3)*Pi^3*G[1, 0, 1, x] - (15865*G[1, 1, 0, x])/108 - 
     (357*I)*Pi*G[1, 1, 0, x] + (464*Pi^2*G[1, 1, 0, x])/9 + 
     ((35*I)/3)*Pi^3*G[1, 1, 0, x] + (2633*G[1, 1, 1, x])/9 - 
     (39*I)*Pi*G[1, 1, 1, x] + (719*Pi^2*G[1, 1, 1, x])/18 - 
     ((46*I)/3)*Pi^3*G[1, 1, 1, x] - 410*G[0, 0, 0, 0, x] + 
     (184*I)*Pi*G[0, 0, 0, 0, x] + (65*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (160*G[0, 0, 0, 1, x])/9 - (26*I)*Pi*G[0, 0, 0, 1, x] + 
     (52*Pi^2*G[0, 0, 0, 1, x])/3 - (160*G[0, 0, 1, 0, x])/9 - 
     (182*I)*Pi*G[0, 0, 1, 0, x] - (254*Pi^2*G[0, 0, 1, 0, x])/3 - 
     128*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
     (176*Pi^2*G[0, 0, 1, 1, x])/3 + (2380*G[0, 1, 0, 0, x])/9 - 
     (244*I)*Pi*G[0, 1, 0, 0, x] - (244*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (1723*G[0, 1, 0, 1, x])/18 + (50*I)*Pi*G[0, 1, 0, 1, x] + 
     (154*Pi^2*G[0, 1, 0, 1, x])/3 - (1723*G[0, 1, 1, 0, x])/18 + 
     (236*I)*Pi*G[0, 1, 1, 0, x] + (616*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (5215*G[0, 1, 1, 1, x])/18 - (38*I)*Pi*G[0, 1, 1, 1, x] + 
     (209*Pi^2*G[0, 1, 1, 1, x])/3 + (2291*G[1, 0, 0, 0, x])/3 - 
     (214*I)*Pi*G[1, 0, 0, 0, x] - 15*Pi^2*G[1, 0, 0, 0, x] - 
     (2450*G[1, 0, 0, 1, x])/9 + (68*I)*Pi*G[1, 0, 0, 1, x] + 
     20*Pi^2*G[1, 0, 0, 1, x] - (2450*G[1, 0, 1, 0, x])/9 + 
     (218*I)*Pi*G[1, 0, 1, 0, x] + 72*Pi^2*G[1, 0, 1, 0, x] + 
     421*G[1, 0, 1, 1, x] - (56*I)*Pi*G[1, 0, 1, 1, x] + 
     52*Pi^2*G[1, 0, 1, 1, x] - (3877*G[1, 1, 0, 0, x])/9 + 
     (260*I)*Pi*G[1, 1, 0, 0, x] + 74*Pi^2*G[1, 1, 0, 0, x] + 
     (1409*G[1, 1, 0, 1, x])/9 - (62*I)*Pi*G[1, 1, 0, 1, x] - 
     24*Pi^2*G[1, 1, 0, 1, x] + (1409*G[1, 1, 1, 0, x])/9 - 
     (254*I)*Pi*G[1, 1, 1, 0, x] - 98*Pi^2*G[1, 1, 1, 0, x] - 
     (2783*G[1, 1, 1, 1, x])/9 + (36*I)*Pi*G[1, 1, 1, 1, x] - 
     75*Pi^2*G[1, 1, 1, 1, x] + (2644*G[0, 0, 0, 0, 0, x])/3 + 
     (520*I)*Pi*G[0, 0, 0, 0, 0, x] - (766*G[0, 0, 0, 0, 1, x])/3 - 
     (56*I)*Pi*G[0, 0, 0, 0, 1, x] - (766*G[0, 0, 0, 1, 0, x])/3 - 
     (484*I)*Pi*G[0, 0, 0, 1, 0, x] + 142*G[0, 0, 0, 1, 1, x] + 
     (48*I)*Pi*G[0, 0, 0, 1, 1, x] - (580*G[0, 0, 1, 0, 0, x])/3 - 
     (536*I)*Pi*G[0, 0, 1, 0, 0, x] - 76*G[0, 0, 1, 0, 1, x] - 
     (12*I)*Pi*G[0, 0, 1, 0, 1, x] - 76*G[0, 0, 1, 1, 0, x] + 
     (516*I)*Pi*G[0, 0, 1, 1, 0, x] + 228*G[0, 0, 1, 1, 1, x] + 
     (12*I)*Pi*G[0, 0, 1, 1, 1, x] - (1078*G[0, 1, 0, 0, 0, x])/3 - 
     (276*I)*Pi*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] + 
     (108*I)*Pi*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
     (236*I)*Pi*G[0, 1, 0, 1, 0, x] + 74*G[0, 1, 0, 1, 1, x] - 
     (64*I)*Pi*G[0, 1, 0, 1, 1, x] + (724*G[0, 1, 1, 0, 0, x])/3 + 
     (400*I)*Pi*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
     (116*I)*Pi*G[0, 1, 1, 0, 1, x] - (16*G[0, 1, 1, 1, 0, x])/3 - 
     (368*I)*Pi*G[0, 1, 1, 1, 0, x] - (290*G[0, 1, 1, 1, 1, x])/3 + 
     (72*I)*Pi*G[0, 1, 1, 1, 1, x] - (2176*G[1, 0, 0, 0, 0, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 0, 0, x] + 126*G[1, 0, 0, 0, 1, x] + 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 126*G[1, 0, 0, 1, 0, x] - 
     (36*I)*Pi*G[1, 0, 0, 1, 0, x] + 54*G[1, 0, 0, 1, 1, x] + 
     (922*G[1, 0, 1, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (68*G[1, 0, 1, 0, 1, x])/3 - (84*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (68*G[1, 0, 1, 1, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     (842*G[1, 0, 1, 1, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (1136*G[1, 1, 0, 0, 0, x])/3 + (156*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (512*G[1, 1, 0, 0, 1, x])/3 - (60*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (512*G[1, 1, 0, 1, 0, x])/3 - (164*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     368*G[1, 1, 0, 1, 1, x] + (48*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (472*G[1, 1, 1, 0, 0, x])/3 - (136*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     232*G[1, 1, 1, 0, 1, x] + (52*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     232*G[1, 1, 1, 1, 0, x] + (136*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     (1262*G[1, 1, 1, 1, 1, x])/3 - (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     464*G[0, 0, 0, 0, 0, 0, x] + 372*G[0, 0, 0, 0, 0, 1, x] + 
     372*G[0, 0, 0, 0, 1, 0, x] - 192*G[0, 0, 0, 0, 1, 1, x] - 
     128*G[0, 0, 0, 1, 0, 0, x] - 120*G[0, 0, 0, 1, 0, 1, x] - 
     120*G[0, 0, 0, 1, 1, 0, x] + 32*G[0, 0, 0, 1, 1, 1, x] - 
     564*G[0, 0, 1, 0, 0, 0, x] - 16*G[0, 0, 1, 0, 0, 1, x] - 
     16*G[0, 0, 1, 0, 1, 0, x] - 148*G[0, 0, 1, 0, 1, 1, x] + 
     564*G[0, 0, 1, 1, 0, 0, x] - 200*G[0, 0, 1, 1, 0, 1, x] - 
     200*G[0, 0, 1, 1, 1, 0, x] + 196*G[0, 0, 1, 1, 1, 1, x] - 
     456*G[0, 1, 0, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 0, 1, x] - 
     28*G[0, 1, 0, 0, 1, 0, x] + 56*G[0, 1, 0, 0, 1, 1, x] + 
     368*G[0, 1, 0, 1, 0, 0, x] - 212*G[0, 1, 0, 1, 0, 1, x] - 
     212*G[0, 1, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 1, 1, 1, x] + 
     872*G[0, 1, 1, 0, 0, 0, x] - 152*G[0, 1, 1, 0, 0, 1, x] - 
     152*G[0, 1, 1, 0, 1, 0, x] - 160*G[0, 1, 1, 0, 1, 1, x] - 
     428*G[0, 1, 1, 1, 0, 0, x] - 136*G[0, 1, 1, 1, 0, 1, x] - 
     136*G[0, 1, 1, 1, 1, 0, x] + 532*G[0, 1, 1, 1, 1, 1, x] + 
     92*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 1, x] - 
     8*G[1, 0, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 0, 1, 1, x] - 
     32*G[1, 0, 0, 1, 0, 0, x] - 80*G[1, 0, 0, 1, 0, 1, x] - 
     80*G[1, 0, 0, 1, 1, 0, x] + 132*G[1, 0, 1, 0, 0, 0, x] - 
     112*G[1, 0, 1, 0, 0, 1, x] - 112*G[1, 0, 1, 0, 1, 0, x] - 
     76*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] - 
     88*G[1, 0, 1, 1, 0, 1, x] - 88*G[1, 0, 1, 1, 1, 0, x] + 
     220*G[1, 0, 1, 1, 1, 1, x] + 504*G[1, 1, 0, 0, 0, 0, x] - 
     92*G[1, 1, 0, 0, 0, 1, x] - 92*G[1, 1, 0, 0, 1, 0, x] - 
     88*G[1, 1, 0, 0, 1, 1, x] - 340*G[1, 1, 0, 1, 0, 0, x] + 
     56*G[1, 1, 0, 1, 0, 1, x] + 56*G[1, 1, 0, 1, 1, 0, x] + 
     20*G[1, 1, 0, 1, 1, 1, x] - 440*G[1, 1, 1, 0, 0, 0, x] + 
     128*G[1, 1, 1, 0, 1, 1, x] - 76*G[1, 1, 1, 1, 0, 0, x] + 
     288*G[1, 1, 1, 1, 0, 1, x] + 288*G[1, 1, 1, 1, 1, 0, x] + 
     84*G[1, 1, 1, 1, 1, 1, x] + (49/90 - ((5*I)/3)*Pi - (5*G[0, x])/6 - 
       (5*G[1, x])/2)*Log[mu2/s]^5*RATIO[x^(-1)] + 
     (5*Log[mu2/s]^6*RATIO[x^(-1)])/18 + Log[mu2/s]^4*
      ((11*Pi^2)/4 + (11*G[0, x])/4 - (11*G[1, x])/4 + (11*G[0, 0, x])/2 - 
       (11*G[0, 1, x])/2 - (11*G[1, 0, x])/2 + (11*G[1, 1, x])/2 + 
       (-61/72 + ((35*I)/6)*Pi + Pi^2/18 + (7*G[0, x])/9 + 
         ((11*I)/3)*Pi*G[0, x] + (7*G[1, x])/3 + ((7*I)/3)*Pi*G[1, x] + 
         (47*G[0, 1, x])/6 + (47*G[1, 0, x])/6 + 7*G[1, 1, x])*
        RATIO[x^(-1)] + ((-11*Pi^2)/8 - (11*G[0, 0, x])/4 + 
         (11*G[0, 1, x])/4 + (11*G[1, 0, x])/4 - (11*G[1, 1, x])/4)*
        RATIO[x]) - (24571*Zeta[3])/108 + ((1729*I)/6)*Pi*Zeta[3] - 
     (290*Pi^2*Zeta[3])/9 - ((131*I)/3)*Pi^3*Zeta[3] + 
     (400*G[0, x]*Zeta[3])/9 - ((346*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (112*Pi^2*G[0, x]*Zeta[3])/3 - (2251*G[1, x]*Zeta[3])/9 + 
     ((244*I)/3)*Pi*G[1, x]*Zeta[3] + (308*Pi^2*G[1, x]*Zeta[3])/3 - 
     (626*G[0, 0, x]*Zeta[3])/9 - ((1448*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     (1228*G[0, 1, x]*Zeta[3])/9 + ((140*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (2348*G[1, 0, x]*Zeta[3])/9 - ((496*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (2984*G[1, 1, x]*Zeta[3])/9 - ((140*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
     684*G[0, 0, 0, x]*Zeta[3] + (1540*G[0, 0, 1, x]*Zeta[3])/3 + 
     (1564*G[0, 1, 0, x]*Zeta[3])/3 - (1868*G[0, 1, 1, x]*Zeta[3])/3 + 
     (616*G[1, 0, 0, x]*Zeta[3])/3 - (164*G[1, 0, 1, x]*Zeta[3])/3 - 
     (908*G[1, 1, 0, x]*Zeta[3])/3 + 464*G[1, 1, 1, x]*Zeta[3] + 
     328*Zeta[3]^2 + Log[mu2/s]^3*(((-4*I)/3)*Pi - (83*Pi^2)/18 - 
       ((7*I)/3)*Pi^3 - (35*G[0, x])/18 - ((7*I)/3)*Pi*G[0, x] - 
       (19*Pi^2*G[0, x])/3 + (11*G[1, x])/18 + ((7*I)/3)*Pi*G[1, x] - 
       11*Pi^2*G[1, x] - (161*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + 
       (41*G[0, 1, x])/9 + ((14*I)/3)*Pi*G[0, 1, x] + (41*G[1, 0, x])/9 + 
       ((14*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/9 - 
       ((14*I)/3)*Pi*G[1, 1, x] - 30*G[0, 0, 0, x] + (10*G[0, 0, 1, x])/3 + 
       (10*G[0, 1, 0, x])/3 + (70*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + 
       (94*G[1, 0, 1, x])/3 + (94*G[1, 1, 0, x])/3 - 58*G[1, 1, 1, x] + 
       (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(-2213/54 + ((718*I)/27)*Pi - (61*Pi^2)/18 + 
         (5*I)*Pi^3 + (397*G[0, x])/18 - ((70*I)/3)*Pi*G[0, x] - 
         (5*Pi^2*G[0, x])/6 + (214*G[1, x])/27 + (173*Pi^2*G[1, x])/18 - 
         (154*G[0, 0, x])/9 + (4*I)*Pi*G[0, 0, x] - (28*G[0, 1, x])/3 - 
         ((28*I)/3)*Pi*G[0, 1, x] - (28*G[1, 0, x])/3 - (4*I)*Pi*G[1, 0, x] + 
         (50*G[0, 0, 0, x])/3 - (38*G[0, 0, 1, x])/3 - (38*G[0, 1, 0, x])/3 - 
         28*G[0, 1, 1, x] + (2*G[1, 0, 0, x])/3 - 36*G[1, 0, 1, x] - 
         36*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - (124*Zeta[3])/9) + 
       RATIO[x]*((83*Pi^2)/36 + ((7*I)/6)*Pi^3 + (19*Pi^2*G[0, x])/6 + 
         (11*Pi^2*G[1, x])/2 + (83*G[0, 0, x])/18 + ((7*I)/3)*Pi*G[0, 0, x] - 
         (83*G[0, 1, x])/18 - ((7*I)/3)*Pi*G[0, 1, x] - (83*G[1, 0, x])/18 - 
         ((7*I)/3)*Pi*G[1, 0, x] + (83*G[1, 1, x])/18 + 
         ((7*I)/3)*Pi*G[1, 1, x] + 15*G[0, 0, 0, x] - (5*G[0, 0, 1, x])/3 - 
         (5*G[0, 1, 0, x])/3 - (35*G[0, 1, 1, x])/3 + (7*G[1, 0, 0, x])/3 - 
         (47*G[1, 0, 1, x])/3 - (47*G[1, 1, 0, x])/3 + 29*G[1, 1, 1, x] - 
         4*Zeta[3]) + 8*Zeta[3]) + Log[mu2/s]^2*(((9*I)/2)*Pi - 
       (901*Pi^2)/36 + ((43*I)/6)*Pi^3 - (869*Pi^4)/180 - (1157*G[0, x])/36 - 
       (15*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/36 + ((49*I)/3)*Pi^3*G[0, x] + 
       (1319*G[1, x])/36 + (14*I)*Pi*G[1, x] + (343*Pi^2*G[1, x])/36 - 
       ((7*I)/3)*Pi^3*G[1, x] - (671*G[0, 0, x])/18 + (52*I)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/6 + (253*G[0, 1, x])/9 - I*Pi*G[0, 1, x] + 
       (43*Pi^2*G[0, 1, x])/2 + (253*G[1, 0, x])/9 - (49*I)*Pi*G[1, 0, x] + 
       (169*Pi^2*G[1, 0, x])/6 - (287*G[1, 1, x])/18 - (2*I)*Pi*G[1, 1, x] + 
       (53*Pi^2*G[1, 1, x])/2 + (301*G[0, 0, 0, x])/3 + 
       (76*I)*Pi*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 - 
       (22*I)*Pi*G[0, 0, 1, x] + (16*G[0, 1, 0, x])/3 - 
       (70*I)*Pi*G[0, 1, 0, x] - 20*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] - 
       (98*G[1, 0, 0, x])/3 - (48*I)*Pi*G[1, 0, 0, x] - 30*G[1, 0, 1, x] - 
       (6*I)*Pi*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + (42*I)*Pi*G[1, 1, 0, x] + 
       (5*G[1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, x] + 114*G[0, 0, 0, 0, x] + 
       52*G[0, 0, 0, 1, x] + 52*G[0, 0, 1, 0, x] - 84*G[0, 0, 1, 1, x] + 
       8*G[0, 1, 0, 0, x] - 88*G[0, 1, 0, 1, x] - 88*G[0, 1, 1, 0, x] + 
       34*G[0, 1, 1, 1, x] + 34*G[1, 0, 0, 0, x] - 68*G[1, 0, 0, 1, x] - 
       68*G[1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
       48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 234*G[1, 1, 1, 1, x] + 
       RATIO[(1 - x)^(-1)]*((I/3)*Pi^3 + (50*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 
         50*G[0, 0, x] - I*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + 
         I*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
         3*G[0, 1, 0, x] + G[1, 0, 0, x] - 2*Zeta[3]) - 54*Zeta[3] - 
       (70*I)*Pi*Zeta[3] - 44*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] + 
       RATIO[x]*((887*Pi^2)/72 + ((3*I)/4)*Pi^3 + (1541*Pi^4)/360 - 
         (127*Pi^2*G[0, x])/36 - ((73*I)/6)*Pi^3*G[0, x] - 
         (77*Pi^2*G[1, x])/36 + ((31*I)/6)*Pi^3*G[1, x] + 
         (887*G[0, 0, x])/36 + ((3*I)/2)*Pi*G[0, 0, x] + 
         (49*Pi^2*G[0, 0, x])/12 - (887*G[0, 1, x])/36 - 
         ((3*I)/2)*Pi*G[0, 1, x] - (43*Pi^2*G[0, 1, x])/4 - 
         (887*G[1, 0, x])/36 - ((3*I)/2)*Pi*G[1, 0, x] - 
         (217*Pi^2*G[1, 0, x])/12 + (887*G[1, 1, x])/36 + 
         ((3*I)/2)*Pi*G[1, 1, x] - (53*Pi^2*G[1, 1, x])/4 - 
         (133*G[0, 0, 0, x])/6 - (62*I)*Pi*G[0, 0, 0, x] + 
         (59*G[0, 0, 1, x])/6 + (11*I)*Pi*G[0, 0, 1, x] + 
         (59*G[0, 1, 0, x])/6 + (59*I)*Pi*G[0, 1, 0, x] + 
         (5*G[0, 1, 1, x])/2 - (8*I)*Pi*G[0, 1, 1, x] + (65*G[1, 0, 0, x])/
          6 + (48*I)*Pi*G[1, 0, 0, x] + (3*G[1, 0, 1, x])/2 + 
         (3*I)*Pi*G[1, 0, 1, x] + (3*G[1, 1, 0, x])/2 - 
         (45*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/6 - 
         (6*I)*Pi*G[1, 1, 1, x] - 81*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 
         26*G[0, 0, 1, 0, x] + 42*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] + 
         44*G[0, 1, 0, 1, x] + 44*G[0, 1, 1, 0, x] - 17*G[0, 1, 1, 1, x] + 
         7*G[1, 0, 0, 0, x] + 34*G[1, 0, 0, 1, x] + 34*G[1, 0, 1, 0, x] + 
         16*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 0, x] - 117*G[1, 1, 1, 1, x] - Zeta[3] + 
         (59*I)*Pi*Zeta[3] + 46*G[0, x]*Zeta[3] - 36*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-45451/162 + ((2096*I)/27)*Pi - (1015*Pi^2)/72 - 
         ((5*I)/2)*Pi^3 - (19*Pi^4)/120 + (3077*G[0, x])/18 - 
         ((718*I)/9)*Pi*G[0, x] + (26*Pi^2*G[0, x])/3 - (13*I)*Pi^3*G[0, x] + 
         (800*G[1, x])/27 - (145*Pi^2*G[1, x])/6 - (10*I)*Pi^3*G[1, x] - 
         (733*G[0, 0, x])/6 + (70*I)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/3 - 
         (214*G[0, 1, x])/9 - (125*Pi^2*G[0, 1, x])/6 - (214*G[1, 0, x])/9 - 
         ((166*I)/3)*Pi*G[1, 0, x] - (149*Pi^2*G[1, 0, x])/6 - 
         (100*Pi^2*G[1, 1, x])/3 + (280*G[0, 0, 0, x])/3 - 
         (68*I)*Pi*G[0, 0, 0, x] + 28*G[0, 0, 1, x] + 
         (28*I)*Pi*G[0, 0, 1, x] + 28*G[0, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 0, x] - (221*G[1, 0, 0, x])/3 + 
         (24*I)*Pi*G[1, 0, 0, x] + (139*G[1, 0, 1, x])/3 + 
         (139*G[1, 1, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, x] - 
         (139*G[1, 1, 1, x])/3 - (6*I)*Pi*G[1, 1, 1, x] - 
         100*G[0, 0, 0, 0, x] - 18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] + 
         84*G[0, 0, 1, 1, x] - 34*G[0, 1, 0, 0, x] + 96*G[0, 1, 0, 1, x] + 
         96*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 
         54*G[1, 0, 0, 1, x] + 54*G[1, 0, 1, 0, x] + 54*G[1, 0, 1, 1, x] + 
         28*G[1, 1, 0, 0, x] + 78*G[1, 1, 0, 1, x] + 78*G[1, 1, 1, 0, x] - 
         108*G[1, 1, 1, 1, x] + (364*Zeta[3])/9 + ((124*I)/3)*Pi*Zeta[3] + 
         (68*G[0, x]*Zeta[3])/3 + 70*G[1, x]*Zeta[3])) + 
     RATIO[(1 - x)^(-1)]*(((-7801*I)/216)*Pi^3 + (3133*Pi^4)/540 + 
       ((31*I)/30)*Pi^5 + ((48497*I)/108)*Pi*G[0, x] - 
       (25019*Pi^2*G[0, x])/216 - ((20*I)/9)*Pi^3*G[0, x] + 
       (79*Pi^4*G[0, x])/45 - ((37*I)/3)*Pi^3*G[1, x] + 
       (17*Pi^4*G[1, x])/90 + (48497*G[0, 0, x])/108 - 
       ((8429*I)/36)*Pi*G[0, 0, x] + (290*Pi^2*G[0, 0, x])/9 + 
       ((13*I)/6)*Pi^3*G[0, 0, x] - ((17*I)/4)*Pi*G[0, 1, x] - 
       8*Pi^2*G[0, 1, x] - ((11*I)/2)*Pi^3*G[0, 1, x] + 
       ((1912*I)/9)*Pi*G[1, 0, x] - (467*Pi^2*G[1, 0, x])/9 - 
       ((19*I)/6)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] - 
       (4237*G[0, 0, 0, x])/9 + (134*I)*Pi*G[0, 0, 0, x] + 
       (116*Pi^2*G[0, 0, 0, x])/3 - (17*G[0, 0, 1, x])/4 - 
       (22*I)*Pi*G[0, 0, 1, x] + (215*Pi^2*G[0, 0, 1, x])/6 - 
       (17*G[0, 1, 0, x])/4 - ((290*I)/3)*Pi*G[0, 1, 0, x] + 
       (151*Pi^2*G[0, 1, 0, x])/6 + (5*I)*Pi*G[0, 1, 1, x] + 
       (31*Pi^2*G[0, 1, 1, x])/3 + (1912*G[1, 0, 0, x])/9 - 
       ((284*I)/3)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/2 + 
       (7*I)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 + 
       (81*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 322*G[0, 0, 0, 0, x] - 
       (18*I)*Pi*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] + 
       28*G[0, 0, 1, 0, x] - (18*I)*Pi*G[0, 0, 1, 0, x] - 
       53*G[0, 0, 1, 1, x] + (10*I)*Pi*G[0, 0, 1, 1, x] - 
       (314*G[0, 1, 0, 0, x])/3 - (4*I)*Pi*G[0, 1, 0, 0, x] + 
       5*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] + 
       (28*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] - 
       (604*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] + 
       7*G[1, 0, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + 
       (6*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       81*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
       116*G[0, 0, 0, 0, 0, x] - 102*G[0, 0, 0, 0, 1, x] - 
       102*G[0, 0, 0, 1, 0, x] + 66*G[0, 0, 0, 1, 1, x] - 
       14*G[0, 0, 1, 0, 0, x] - 40*G[0, 0, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 0, x] + 102*G[0, 0, 1, 1, 1, x] + 
       66*G[0, 1, 0, 0, 0, x] - 74*G[0, 1, 0, 0, 1, x] - 
       74*G[0, 1, 0, 1, 0, x] + 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
       6*G[0, 1, 1, 1, 0, x] + 2*G[1, 0, 0, 0, 0, x] + 
       12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
       12*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 1, 0, 0, x] + (7801*Zeta[3])/36 + ((14*I)/3)*Pi*Zeta[3] - 
       27*Pi^2*Zeta[3] - 36*G[0, x]*Zeta[3] - ((128*I)/3)*Pi*G[0, x]*
        Zeta[3] + 74*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
       (488*G[0, 0, x]*Zeta[3])/3 + 20*G[0, 1, x]*Zeta[3] + 
       8*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] - 134*Zeta[5]) - 
     (274*Zeta[5])/3 - (984*I)*Pi*Zeta[5] - 452*G[0, x]*Zeta[5] - 
     262*G[1, x]*Zeta[5] + Log[mu2/s]*(((334*I)/9)*Pi - (5473*Pi^2)/54 + 
       ((94*I)/3)*Pi^3 - (6817*Pi^4)/540 - ((481*I)/90)*Pi^5 - 
       (3469*G[0, x])/27 - ((134*I)/3)*Pi*G[0, x] - (1823*Pi^2*G[0, x])/108 - 
       ((127*I)/6)*Pi^3*G[0, x] + (59*Pi^4*G[0, x])/10 + (4471*G[1, x])/27 + 
       (60*I)*Pi*G[1, x] + (305*Pi^2*G[1, x])/108 + ((215*I)/6)*Pi^3*
        G[1, x] + (281*Pi^4*G[1, x])/30 - (5995*G[0, 0, x])/54 + 
       (191*I)*Pi*G[0, 0, x] - (1181*Pi^2*G[0, 0, x])/18 - 
       ((167*I)/3)*Pi^3*G[0, 0, x] + (3527*G[0, 1, x])/27 - 
       (3*I)*Pi*G[0, 1, x] - (41*Pi^2*G[0, 1, x])/2 + 
       (37*I)*Pi^3*G[0, 1, x] + (3527*G[1, 0, x])/27 - 
       (186*I)*Pi*G[1, 0, x] + (971*Pi^2*G[1, 0, x])/18 - 
       ((13*I)/3)*Pi^3*G[1, 0, x] - (7771*G[1, 1, x])/54 - I*Pi*G[1, 1, x] - 
       (151*Pi^2*G[1, 1, x])/6 - (25*I)*Pi^3*G[1, 1, x] + 
       (1492*G[0, 0, 0, x])/9 - (154*I)*Pi*G[0, 0, 0, x] - 
       (5*Pi^2*G[0, 0, 0, x])/3 + (898*G[0, 0, 1, x])/9 - 
       (30*I)*Pi*G[0, 0, 1, x] - 19*Pi^2*G[0, 0, 1, x] + 
       (898*G[0, 1, 0, x])/9 + (150*I)*Pi*G[0, 1, 0, x] - 
       7*Pi^2*G[0, 1, 0, x] - 159*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - 
       (241*Pi^2*G[0, 1, 1, x])/3 - (1435*G[1, 0, 0, x])/9 + 
       (208*I)*Pi*G[1, 0, 0, x] + (Pi^2*G[1, 0, 0, x])/3 - 
       (745*G[1, 0, 1, x])/9 + (30*I)*Pi*G[1, 0, 1, x] - 
       (107*Pi^2*G[1, 0, 1, x])/3 - (745*G[1, 1, 0, x])/9 - 
       (214*I)*Pi*G[1, 1, 0, x] - (203*Pi^2*G[1, 1, 0, x])/3 + 
       (341*G[1, 1, 1, x])/3 - (14*I)*Pi*G[1, 1, 1, x] + 
       3*Pi^2*G[1, 1, 1, x] - 442*G[0, 0, 0, 0, x] - 
       (324*I)*Pi*G[0, 0, 0, 0, x] + (262*G[0, 0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (262*G[0, 0, 1, 0, x])/3 + 
       (300*I)*Pi*G[0, 0, 1, 0, x] - 128*G[0, 0, 1, 1, x] + 
       (418*G[0, 1, 0, 0, x])/3 + (304*I)*Pi*G[0, 1, 0, 0, x] + 
       (76*I)*Pi*G[0, 1, 0, 1, x] - (300*I)*Pi*G[0, 1, 1, 0, x] + 
       64*G[0, 1, 1, 1, x] - (60*I)*Pi*G[0, 1, 1, 1, x] + 
       (1156*G[1, 0, 0, 0, x])/3 + (68*I)*Pi*G[1, 0, 0, 0, x] - 
       112*G[1, 0, 0, 1, x] + (20*I)*Pi*G[1, 0, 0, 1, x] - 
       112*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 0, x] + 
       202*G[1, 0, 1, 1, x] - (32*I)*Pi*G[1, 0, 1, 1, x] - 
       (868*G[1, 1, 0, 0, x])/3 - (144*I)*Pi*G[1, 1, 0, 0, x] + 
       (406*G[1, 1, 0, 1, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, x] + 
       (406*G[1, 1, 1, 0, x])/3 + (132*I)*Pi*G[1, 1, 1, 0, x] - 
       (458*G[1, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, 1, x] - 
       316*G[0, 0, 0, 0, 0, x] - 236*G[0, 0, 0, 0, 1, x] - 
       236*G[0, 0, 0, 1, 0, x] + 136*G[0, 0, 0, 1, 1, x] + 
       44*G[0, 0, 1, 0, 0, x] + 152*G[0, 0, 1, 0, 1, x] + 
       152*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
       208*G[0, 1, 0, 0, 0, x] + 80*G[0, 1, 0, 0, 1, x] + 
       80*G[0, 1, 0, 1, 0, x] + 172*G[0, 1, 0, 1, 1, x] - 
       320*G[0, 1, 1, 0, 0, x] + 196*G[0, 1, 1, 0, 1, x] + 
       196*G[0, 1, 1, 1, 0, x] - 324*G[0, 1, 1, 1, 1, x] - 
       76*G[1, 0, 0, 0, 0, x] + 76*G[1, 0, 0, 0, 1, x] + 
       76*G[1, 0, 0, 1, 0, x] + 80*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 104*G[1, 0, 1, 0, 1, x] + 
       104*G[1, 0, 1, 1, 0, x] - 72*G[1, 0, 1, 1, 1, x] - 
       256*G[1, 1, 0, 0, 0, x] + 120*G[1, 1, 0, 0, 1, x] + 
       120*G[1, 1, 0, 1, 0, x] - 28*G[1, 1, 0, 1, 1, x] + 
       304*G[1, 1, 1, 0, 0, x] - 76*G[1, 1, 1, 0, 1, x] - 
       76*G[1, 1, 1, 1, 0, x] - 396*G[1, 1, 1, 1, 1, x] - (1045*Zeta[3])/9 + 
       (186*I)*Pi*Zeta[3] - (154*Pi^2*Zeta[3])/3 + (244*G[0, x]*Zeta[3])/3 + 
       (372*I)*Pi*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] - 
       (28*I)*Pi*G[1, x]*Zeta[3] + 312*G[0, 0, x]*Zeta[3] - 
       272*G[0, 1, x]*Zeta[3] - 152*G[1, 0, x]*Zeta[3] + 
       128*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-145*I)/9)*Pi^3 - 
         (11*Pi^4)/9 + ((2168*I)/9)*Pi*G[0, x] - (424*Pi^2*G[0, x])/9 + 
         (I/3)*Pi^3*G[0, x] + I*Pi^3*G[1, x] + (2168*G[0, 0, x])/9 - 
         (113*I)*Pi*G[0, 0, x] - (52*Pi^2*G[0, 0, x])/3 + 
         (3*I)*Pi*G[0, 1, x] - (23*Pi^2*G[0, 1, x])/3 + 
         ((299*I)/3)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] - 216*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + 3*G[0, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (299*G[1, 0, 0, x])/3 - 
         (4*I)*Pi*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
         32*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] - 
         52*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] + (290*Zeta[3])/3 - (10*I)*Pi*Zeta[3] + 
         32*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
       RATIO[x]*((5573*Pi^2)/108 - (2*I)*Pi^3 + (461*Pi^4)/216 + 
         ((137*I)/36)*Pi^5 + (499*Pi^2*G[0, x])/108 + ((17*I)/6)*Pi^3*
          G[0, x] - (317*Pi^4*G[0, x])/60 - (769*Pi^2*G[1, x])/108 - 
         ((59*I)/6)*Pi^3*G[1, x] - (159*Pi^4*G[1, x])/20 + 
         (5573*G[0, 0, x])/54 - (4*I)*Pi*G[0, 0, x] + (569*Pi^2*G[0, 0, x])/
          36 + ((287*I)/6)*Pi^3*G[0, 0, x] - (5573*G[0, 1, x])/54 + 
         (4*I)*Pi*G[0, 1, x] + (41*Pi^2*G[0, 1, x])/12 - 
         ((85*I)/2)*Pi^3*G[0, 1, x] - (5573*G[1, 0, x])/54 + 
         (4*I)*Pi*G[1, 0, x] - (365*Pi^2*G[1, 0, x])/36 - 
         ((35*I)/6)*Pi^3*G[1, 0, x] + (5573*G[1, 1, x])/54 - 
         (4*I)*Pi*G[1, 1, x] - (17*Pi^2*G[1, 1, x])/12 + 
         ((49*I)/2)*Pi^3*G[1, 1, x] - (185*G[0, 0, 0, x])/9 + 
         (14*I)*Pi*G[0, 0, 0, x] + (29*Pi^2*G[0, 0, 0, x])/6 - 
         (589*G[0, 0, 1, x])/18 + (37*I)*Pi*G[0, 0, 1, x] + 
         (19*Pi^2*G[0, 0, 1, x])/2 - (589*G[0, 1, 0, x])/18 - 
         (31*I)*Pi*G[0, 1, 0, x] - (9*Pi^2*G[0, 1, 0, x])/2 + 
         86*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] + 
         (241*Pi^2*G[0, 1, 1, x])/6 + (140*G[1, 0, 0, x])/9 - 
         (28*I)*Pi*G[1, 0, 0, x] - (97*Pi^2*G[1, 0, 0, x])/6 + 
         (679*G[1, 0, 1, x])/18 - (23*I)*Pi*G[1, 0, 1, x] + 
         (107*Pi^2*G[1, 0, 1, x])/6 + (679*G[1, 1, 0, x])/18 + 
         (45*I)*Pi*G[1, 1, 0, x] + (323*Pi^2*G[1, 1, 0, x])/6 - 
         91*G[1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, x] - (3*Pi^2*G[1, 1, 1, x])/
          2 + 129*G[0, 0, 0, 0, x] + (282*I)*Pi*G[0, 0, 0, 0, x] - 
         (212*G[0, 0, 0, 1, x])/3 - (2*I)*Pi*G[0, 0, 0, 1, x] - 
         (212*G[0, 0, 1, 0, x])/3 - (270*I)*Pi*G[0, 0, 1, 0, x] + 
         88*G[0, 0, 1, 1, x] - (224*G[0, 1, 0, 0, x])/3 - 
         (296*I)*Pi*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] - 
         (38*I)*Pi*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 
         (294*I)*Pi*G[0, 1, 1, 0, x] - 49*G[0, 1, 1, 1, x] + 
         (30*I)*Pi*G[0, 1, 1, 1, x] - (305*G[1, 0, 0, 0, x])/3 - 
         (82*I)*Pi*G[1, 0, 0, 0, x] + 52*G[1, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 0, 0, 1, x] + 52*G[1, 0, 1, 0, x] + 
         (66*I)*Pi*G[1, 0, 1, 0, x] - 78*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + (188*G[1, 1, 0, 0, x])/3 + 
         (144*I)*Pi*G[1, 1, 0, 0, x] - (62*G[1, 1, 0, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (62*G[1, 1, 1, 0, x])/3 - 
         (138*I)*Pi*G[1, 1, 1, 0, x] + (163*G[1, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, 1, x] + 326*G[0, 0, 0, 0, 0, x] + 
         118*G[0, 0, 0, 0, 1, x] + 118*G[0, 0, 0, 1, 0, x] - 
         68*G[0, 0, 0, 1, 1, x] - 142*G[0, 0, 1, 0, 0, x] - 
         76*G[0, 0, 1, 0, 1, x] - 76*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] - 296*G[0, 1, 0, 0, 0, x] - 
         40*G[0, 1, 0, 0, 1, x] - 40*G[0, 1, 0, 1, 0, x] - 
         86*G[0, 1, 0, 1, 1, x] + 304*G[0, 1, 1, 0, 0, x] - 
         98*G[0, 1, 1, 0, 1, x] - 98*G[0, 1, 1, 1, 0, x] + 
         162*G[0, 1, 1, 1, 1, x] - 58*G[1, 0, 0, 0, 0, x] - 
         38*G[1, 0, 0, 0, 1, x] - 38*G[1, 0, 0, 1, 0, x] - 
         40*G[1, 0, 0, 1, 1, x] + 50*G[1, 0, 1, 0, 0, x] - 
         52*G[1, 0, 1, 0, 1, x] - 52*G[1, 0, 1, 1, 0, x] + 
         36*G[1, 0, 1, 1, 1, x] + 248*G[1, 1, 0, 0, 0, x] - 
         60*G[1, 1, 0, 0, 1, x] - 60*G[1, 1, 0, 1, 0, x] + 
         14*G[1, 1, 0, 1, 1, x] - 224*G[1, 1, 1, 0, 0, x] + 
         38*G[1, 1, 1, 0, 1, x] + 38*G[1, 1, 1, 1, 0, x] + 
         198*G[1, 1, 1, 1, 1, x] - (869*Zeta[3])/18 - (71*I)*Pi*Zeta[3] + 
         (17*Pi^2*Zeta[3])/3 + (52*G[0, x]*Zeta[3])/3 - (306*I)*Pi*G[0, x]*
          Zeta[3] - 24*G[1, x]*Zeta[3] + (62*I)*Pi*G[1, x]*Zeta[3] - 
         324*G[0, 0, x]*Zeta[3] + 280*G[0, 1, x]*Zeta[3] + 
         172*G[1, 0, x]*Zeta[3] - 136*G[1, 1, x]*Zeta[3] - 392*Zeta[5]) + 
       RATIO[x^(-1)]*(-944255/972 + ((11648*I)/81)*Pi - (7679*Pi^2)/324 - 
         ((173*I)/27)*Pi^3 + (217*Pi^4)/135 - ((43*I)/60)*Pi^5 + 
         (50635*G[0, x])/81 - ((4192*I)/27)*Pi*G[0, x] + 
         (871*Pi^2*G[0, x])/36 + (5*I)*Pi^3*G[0, x] + (29*Pi^4*G[0, x])/120 + 
         (6464*G[1, x])/81 - (20*I)*Pi*G[1, x] - (1325*Pi^2*G[1, x])/27 + 
         ((131*I)/18)*Pi^3*G[1, x] - (287*Pi^4*G[1, x])/40 - 
         (3941*G[0, 0, x])/9 + ((1436*I)/9)*Pi*G[0, 0, x] - 
         (43*Pi^2*G[0, 0, x])/3 + (22*I)*Pi^3*G[0, 0, x] - 
         (1600*G[0, 1, x])/27 + (145*Pi^2*G[0, 1, x])/3 + 
         ((56*I)/3)*Pi^3*G[0, 1, x] - (1600*G[1, 0, x])/27 - 
         ((392*I)/3)*Pi*G[1, 0, x] + (268*Pi^2*G[1, 0, x])/3 + 
         ((82*I)/3)*Pi^3*G[1, 0, x] - 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
         44*Pi^2*G[1, 1, x] + ((10*I)/3)*Pi^3*G[1, 1, x] + 
         (1069*G[0, 0, 0, x])/3 - (140*I)*Pi*G[0, 0, 0, x] - 
         (37*Pi^2*G[0, 0, 0, x])/3 + (428*G[0, 0, 1, x])/9 + 
         (77*Pi^2*G[0, 0, 1, x])/3 + (428*G[0, 1, 0, x])/9 + 
         ((332*I)/3)*Pi*G[0, 1, 0, x] + (97*Pi^2*G[0, 1, 0, x])/3 + 
         (196*Pi^2*G[0, 1, 1, x])/3 - (1636*G[1, 0, 0, x])/9 + 
         ((188*I)/3)*Pi*G[1, 0, 0, x] + (31*Pi^2*G[1, 0, 0, x])/3 + 
         (296*G[1, 0, 1, x])/3 + 36*Pi^2*G[1, 0, 1, x] + 
         (296*G[1, 1, 0, x])/3 - ((131*I)/3)*Pi*G[1, 1, 0, x] + 
         (190*Pi^2*G[1, 1, 0, x])/3 - (320*G[1, 1, 1, x])/3 + 
         (116*Pi^2*G[1, 1, 1, x])/3 - (812*G[0, 0, 0, 0, x])/3 + 
         (248*I)*Pi*G[0, 0, 0, 0, x] - 56*G[0, 0, 0, 1, x] - 
         (56*I)*Pi*G[0, 0, 0, 1, x] - 56*G[0, 0, 1, 0, x] - 
         (72*I)*Pi*G[0, 0, 1, 0, x] + (442*G[0, 1, 0, 0, x])/3 - 
         (104*I)*Pi*G[0, 1, 0, 0, x] - (278*G[0, 1, 0, 1, x])/3 - 
         (278*G[0, 1, 1, 0, x])/3 + (12*I)*Pi*G[0, 1, 1, 0, x] + 
         (278*G[0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, 1, x] + 
         (692*G[1, 0, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, 0, x] - 
         (62*G[1, 0, 0, 1, x])/3 - (62*G[1, 0, 1, 0, x])/3 - 
         (68*I)*Pi*G[1, 0, 1, 0, x] - 72*G[1, 0, 1, 1, x] + 
         (56*I)*Pi*G[1, 0, 1, 1, x] - (44*G[1, 1, 0, 0, x])/3 + 
         (36*I)*Pi*G[1, 1, 0, 0, x] - (365*G[1, 1, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 1, 0, 1, x] - (365*G[1, 1, 1, 0, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (643*G[1, 1, 1, 1, x])/3 + 
         300*G[0, 0, 0, 0, 0, x] + 148*G[0, 0, 0, 0, 1, x] + 
         148*G[0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 1, 1, x] + 
         132*G[0, 0, 1, 0, 0, x] - 168*G[0, 0, 1, 0, 1, x] - 
         168*G[0, 0, 1, 1, 0, x] + 16*G[0, 1, 0, 0, 0, x] - 
         52*G[0, 1, 0, 0, 1, x] - 52*G[0, 1, 0, 1, 0, x] - 
         140*G[0, 1, 0, 1, 1, x] - 180*G[0, 1, 1, 0, 1, x] - 
         180*G[0, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, x] + 
         44*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] - 104*G[1, 0, 0, 1, 1, x] - 
         64*G[1, 0, 1, 0, 0, x] - 112*G[1, 0, 1, 0, 1, x] - 
         112*G[1, 0, 1, 1, 0, x] + 60*G[1, 0, 1, 1, 1, x] + 
         144*G[1, 1, 0, 0, 0, x] - 164*G[1, 1, 0, 0, 1, x] - 
         164*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
         116*G[1, 1, 1, 0, 0, x] - 48*G[1, 1, 1, 0, 1, x] - 
         48*G[1, 1, 1, 1, 0, x] + 264*G[1, 1, 1, 1, 1, x] + 
         (1189*Zeta[3])/3 - ((932*I)/3)*Pi*Zeta[3] + (113*Pi^2*Zeta[3])/9 - 
         (980*G[0, x]*Zeta[3])/9 - ((136*I)/3)*Pi*G[0, x]*Zeta[3] - 
         376*G[1, x]*Zeta[3] - ((416*I)/3)*Pi*G[1, x]*Zeta[3] - 
         8*G[0, 0, x]*Zeta[3] - (260*G[0, 1, x]*Zeta[3])/3 + 
         (100*G[1, 0, x]*Zeta[3])/3 - 184*G[1, 1, x]*Zeta[3] - 242*Zeta[5]) + 
       496*Zeta[5]) + RATIO[x]*((55345*Pi^2)/648 - (10*I)*Pi^3 + 
       (31979*Pi^4)/6480 - ((29*I)/36)*Pi^5 - (733*Pi^6)/30240 + 
       (13337*Pi^2*G[0, x])/648 + ((179*I)/24)*Pi^3*G[0, x] - 
       (1109*Pi^4*G[0, x])/360 - ((319*I)/60)*Pi^5*G[0, x] - 
       (4693*Pi^2*G[1, x])/324 - ((175*I)/12)*Pi^3*G[1, x] - 
       (61*Pi^4*G[1, x])/90 - ((113*I)/60)*Pi^5*G[1, x] + 
       (55345*G[0, 0, x])/324 - (20*I)*Pi*G[0, 0, x] + 
       (737*Pi^2*G[0, 0, x])/72 - ((95*I)/12)*Pi^3*G[0, 0, x] - 
       (799*Pi^4*G[0, 0, x])/240 - (55345*G[0, 1, x])/324 + 
       (20*I)*Pi*G[0, 1, x] - (371*Pi^2*G[0, 1, x])/54 + 
       ((229*I)/12)*Pi^3*G[0, 1, x] + (4939*Pi^4*G[0, 1, x])/240 - 
       (55345*G[1, 0, x])/324 + (20*I)*Pi*G[1, 0, x] - 
       (169*Pi^2*G[1, 0, x])/4 + ((131*I)/12)*Pi^3*G[1, 0, x] + 
       (2539*Pi^4*G[1, 0, x])/240 + (55345*G[1, 1, x])/324 - 
       (20*I)*Pi*G[1, 1, x] - (1303*Pi^2*G[1, 1, x])/216 - 
       ((85*I)/12)*Pi^3*G[1, 1, x] - (609*Pi^4*G[1, 1, x])/80 - 
       (643*G[0, 0, 0, x])/54 + (18*I)*Pi*G[0, 0, 0, x] - 
       (1565*Pi^2*G[0, 0, 0, x])/36 - ((166*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (3005*G[0, 0, 1, x])/27 + ((169*I)/2)*Pi*G[0, 0, 1, x] - 
       (139*Pi^2*G[0, 0, 1, x])/4 + ((457*I)/6)*Pi^3*G[0, 0, 1, x] - 
       (3005*G[0, 1, 0, x])/27 - (59*I)*Pi*G[0, 1, 0, x] + 
       (41*Pi^2*G[0, 1, 0, x])/36 + ((101*I)/6)*Pi^3*G[0, 1, 0, x] + 
       (469*G[0, 1, 1, x])/2 - ((87*I)/2)*Pi*G[0, 1, 1, x] + 
       (463*Pi^2*G[0, 1, 1, x])/36 - ((182*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (2603*G[1, 0, 0, x])/108 - ((129*I)/4)*Pi*G[1, 0, 0, x] + 
       (901*Pi^2*G[1, 0, 0, x])/36 - ((65*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (10703*G[1, 0, 1, x])/108 - ((281*I)/4)*Pi*G[1, 0, 1, x] + 
       (1069*Pi^2*G[1, 0, 1, x])/36 - ((43*I)/6)*Pi^3*G[1, 0, 1, x] + 
       (10703*G[1, 1, 0, x])/108 + ((293*I)/4)*Pi*G[1, 1, 0, x] + 
       (509*Pi^2*G[1, 1, 0, x])/36 - ((47*I)/6)*Pi^3*G[1, 1, 0, x] - 
       (8003*G[1, 1, 1, x])/36 + ((117*I)/4)*Pi*G[1, 1, 1, x] - 
       (233*Pi^2*G[1, 1, 1, x])/36 + ((65*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (160*G[0, 0, 0, 0, x])/3 - (41*I)*Pi*G[0, 0, 0, 0, x] - 
       (209*Pi^2*G[0, 0, 0, 0, x])/6 - (133*G[0, 0, 0, 1, x])/9 + 
       (16*I)*Pi*G[0, 0, 0, 1, x] - (26*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (133*G[0, 0, 1, 0, x])/9 + (63*I)*Pi*G[0, 0, 1, 0, x] + 
       (241*Pi^2*G[0, 0, 1, 0, x])/3 + 132*G[0, 0, 1, 1, x] - 
       (24*I)*Pi*G[0, 0, 1, 1, x] - (88*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (554*G[0, 1, 0, 0, x])/9 + (86*I)*Pi*G[0, 1, 0, 0, x] + 
       (284*Pi^2*G[0, 1, 0, 0, x])/3 + (635*G[0, 1, 0, 1, x])/18 - 
       (37*I)*Pi*G[0, 1, 0, 1, x] - (77*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (635*G[0, 1, 1, 0, x])/18 - (94*I)*Pi*G[0, 1, 1, 0, x] - 
       (500*Pi^2*G[0, 1, 1, 0, x])/3 - (1483*G[0, 1, 1, 1, x])/9 + 
       (31*I)*Pi*G[0, 1, 1, 1, x] - (209*Pi^2*G[0, 1, 1, 1, x])/6 - 
       (989*G[1, 0, 0, 0, x])/6 + (39*I)*Pi*G[1, 0, 0, 0, x] + 
       (51*Pi^2*G[1, 0, 0, 0, x])/2 + (4213*G[1, 0, 0, 1, x])/36 - 
       (46*I)*Pi*G[1, 0, 0, 1, x] - 10*Pi^2*G[1, 0, 0, 1, x] + 
       (4213*G[1, 0, 1, 0, x])/36 - (51*I)*Pi*G[1, 0, 1, 0, x] - 
       62*Pi^2*G[1, 0, 1, 0, x] - 225*G[1, 0, 1, 1, x] + 
       (44*I)*Pi*G[1, 0, 1, 1, x] - 26*Pi^2*G[1, 0, 1, 1, x] + 
       (749*G[1, 1, 0, 0, x])/9 - (54*I)*Pi*G[1, 1, 0, 0, x] - 
       67*Pi^2*G[1, 1, 0, 0, x] - (1717*G[1, 1, 0, 1, x])/36 + 
       (37*I)*Pi*G[1, 1, 0, 1, x] + 12*Pi^2*G[1, 1, 0, 1, x] - 
       (1717*G[1, 1, 1, 0, x])/36 + (52*I)*Pi*G[1, 1, 1, 0, x] + 
       83*Pi^2*G[1, 1, 1, 0, x] + (3023*G[1, 1, 1, 1, x])/18 - 
       (21*I)*Pi*G[1, 1, 1, 1, x] + (75*Pi^2*G[1, 1, 1, 1, x])/2 - 
       (965*G[0, 0, 0, 0, 0, x])/3 - (464*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (455*G[0, 0, 0, 0, 1, x])/3 + (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (455*G[0, 0, 0, 1, 0, x])/3 + (446*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       65*G[0, 0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (413*G[0, 0, 1, 0, 0, x])/3 + (520*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 1, 0, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - (510*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       108*G[0, 0, 1, 1, 1, x] - (6*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (446*G[0, 1, 0, 0, 0, x])/3 + (282*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] - (54*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       12*G[0, 1, 0, 1, 0, x] - (262*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       73*G[0, 1, 0, 1, 1, x] + (32*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (269*G[0, 1, 1, 0, 0, x])/3 - (392*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (85*G[0, 1, 1, 0, 1, x])/3 + (58*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (85*G[0, 1, 1, 1, 0, x])/3 + (376*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (325*G[0, 1, 1, 1, 1, x])/3 - (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       (569*G[1, 0, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       49*G[1, 0, 0, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       49*G[1, 0, 0, 1, 0, x] - (6*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       49*G[1, 0, 0, 1, 1, x] - (188*G[1, 0, 1, 0, 0, x])/3 - 
       (44*I)*Pi*G[1, 0, 1, 0, 0, x] - (121*G[1, 0, 1, 0, 1, x])/3 + 
       (42*I)*Pi*G[1, 0, 1, 0, 1, x] - (121*G[1, 0, 1, 1, 0, x])/3 + 
       (30*I)*Pi*G[1, 0, 1, 1, 0, x] + (487*G[1, 0, 1, 1, 1, x])/3 - 
       (30*I)*Pi*G[1, 0, 1, 1, 1, x] - (52*G[1, 1, 0, 0, 0, x])/3 - 
       (150*I)*Pi*G[1, 1, 0, 0, 0, x] - (298*G[1, 1, 0, 0, 1, x])/3 + 
       (30*I)*Pi*G[1, 1, 0, 0, 1, x] - (298*G[1, 1, 0, 1, 0, x])/3 + 
       (154*I)*Pi*G[1, 1, 0, 1, 0, x] + 157*G[1, 1, 0, 1, 1, x] - 
       (24*I)*Pi*G[1, 1, 0, 1, 1, x] + (35*G[1, 1, 1, 0, 0, x])/3 + 
       (152*I)*Pi*G[1, 1, 1, 0, 0, x] + 61*G[1, 1, 1, 0, 1, x] - 
       (26*I)*Pi*G[1, 1, 1, 0, 1, x] + 61*G[1, 1, 1, 1, 0, x] - 
       (152*I)*Pi*G[1, 1, 1, 1, 0, x] - (409*G[1, 1, 1, 1, 1, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 604*G[0, 0, 0, 0, 0, 0, x] - 
       186*G[0, 0, 0, 0, 0, 1, x] - 186*G[0, 0, 0, 0, 1, 0, x] + 
       96*G[0, 0, 0, 0, 1, 1, x] + 268*G[0, 0, 0, 1, 0, 0, x] + 
       60*G[0, 0, 0, 1, 0, 1, x] + 60*G[0, 0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 0, 1, 1, 1, x] + 654*G[0, 0, 1, 0, 0, 0, x] + 
       8*G[0, 0, 1, 0, 0, 1, x] + 8*G[0, 0, 1, 0, 1, 0, x] + 
       74*G[0, 0, 1, 0, 1, 1, x] - 534*G[0, 0, 1, 1, 0, 0, x] + 
       100*G[0, 0, 1, 1, 0, 1, x] + 100*G[0, 0, 1, 1, 1, 0, x] - 
       98*G[0, 0, 1, 1, 1, 1, x] + 564*G[0, 1, 0, 0, 0, 0, x] + 
       14*G[0, 1, 0, 0, 0, 1, x] + 14*G[0, 1, 0, 0, 1, 0, x] - 
       28*G[0, 1, 0, 0, 1, 1, x] - 328*G[0, 1, 0, 1, 0, 0, x] + 
       106*G[0, 1, 0, 1, 0, 1, x] + 106*G[0, 1, 0, 1, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, 1, x] - 772*G[0, 1, 1, 0, 0, 0, x] + 
       76*G[0, 1, 1, 0, 0, 1, x] + 76*G[0, 1, 1, 0, 1, 0, x] + 
       80*G[0, 1, 1, 0, 1, 1, x] + 406*G[0, 1, 1, 1, 0, 0, x] + 
       68*G[0, 1, 1, 1, 0, 1, x] + 68*G[0, 1, 1, 1, 1, 0, x] - 
       266*G[0, 1, 1, 1, 1, 1, x] + 74*G[1, 0, 0, 0, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] + 
       26*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] + 
       40*G[1, 0, 0, 1, 0, 1, x] + 40*G[1, 0, 0, 1, 1, 0, x] - 
       150*G[1, 0, 1, 0, 0, 0, x] + 56*G[1, 0, 1, 0, 0, 1, x] + 
       56*G[1, 0, 1, 0, 1, 0, x] + 38*G[1, 0, 1, 0, 1, 1, x] + 
       38*G[1, 0, 1, 1, 0, 0, x] + 44*G[1, 0, 1, 1, 0, 1, x] + 
       44*G[1, 0, 1, 1, 1, 0, x] - 110*G[1, 0, 1, 1, 1, 1, x] - 
       444*G[1, 1, 0, 0, 0, 0, x] + 46*G[1, 1, 0, 0, 0, 1, x] + 
       46*G[1, 1, 0, 0, 1, 0, x] + 44*G[1, 1, 0, 0, 1, 1, x] + 
       242*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
       28*G[1, 1, 0, 1, 1, 0, x] - 10*G[1, 1, 0, 1, 1, 1, x] + 
       376*G[1, 1, 1, 0, 0, 0, x] - 64*G[1, 1, 1, 0, 1, 1, x] - 
       46*G[1, 1, 1, 1, 0, 0, x] - 144*G[1, 1, 1, 1, 0, 1, x] - 
       144*G[1, 1, 1, 1, 1, 0, x] - 42*G[1, 1, 1, 1, 1, 1, x] - 
       (14623*Zeta[3])/108 - ((681*I)/4)*Pi*Zeta[3] + (151*Pi^2*Zeta[3])/9 + 
       ((263*I)/6)*Pi^3*Zeta[3] + (1040*G[0, x]*Zeta[3])/9 + 
       (46*I)*Pi*G[0, x]*Zeta[3] + (182*Pi^2*G[0, x]*Zeta[3])/3 - 
       (1259*G[1, x]*Zeta[3])/36 - (24*I)*Pi*G[1, x]*Zeta[3] - 
       (190*Pi^2*G[1, x]*Zeta[3])/3 - (446*G[0, 0, x]*Zeta[3])/9 + 
       ((1300*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (683*G[0, 1, x]*Zeta[3])/9 - 
       ((358*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (25*G[1, 0, x]*Zeta[3])/9 + 
       ((212*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (47*G[1, 1, x]*Zeta[3])/9 + 
       ((142*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 702*G[0, 0, 0, x]*Zeta[3] - 
       (1526*G[0, 0, 1, x]*Zeta[3])/3 - (1502*G[0, 1, 0, x]*Zeta[3])/3 + 
       (1510*G[0, 1, 1, x]*Zeta[3])/3 - (632*G[1, 0, 0, x]*Zeta[3])/3 + 
       (190*G[1, 0, 1, x]*Zeta[3])/3 + (742*G[1, 1, 0, x]*Zeta[3])/3 - 
       316*G[1, 1, 1, x]*Zeta[3] - 272*Zeta[3]^2 - (52*Zeta[5])/3 + 
       (630*I)*Pi*Zeta[5] + 508*G[0, x]*Zeta[5] + 65*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(-16939079/11664 + ((29152*I)/243)*Pi - 
       (37183*Pi^2)/1944 - ((484*I)/81)*Pi^3 + (19087*Pi^4)/4320 - 
       ((767*I)/360)*Pi^5 - (3473*Pi^6)/15120 + (944255*G[0, x])/972 - 
       ((11648*I)/81)*Pi*G[0, x] + (6815*Pi^2*G[0, x])/324 + 
       ((173*I)/27)*Pi^3*G[0, x] - (1691*Pi^4*G[0, x])/1080 + 
       ((119*I)/180)*Pi^5*G[0, x] + (29152*G[1, x])/243 - (74*I)*Pi*G[1, x] - 
       (11719*Pi^2*G[1, x])/324 + ((655*I)/72)*Pi^3*G[1, x] - 
       (1973*Pi^4*G[1, x])/180 - ((1511*I)/180)*Pi^5*G[1, x] - 
       (55819*G[0, 0, x])/81 + ((4192*I)/27)*Pi*G[0, 0, x] - 
       (727*Pi^2*G[0, 0, x])/36 - (5*I)*Pi^3*G[0, 0, x] - 
       (Pi^4*G[0, 0, x])/6 - (6464*G[0, 1, x])/81 - (20*I)*Pi*G[0, 1, x] + 
       (1433*Pi^2*G[0, 1, x])/27 - ((289*I)/36)*Pi^3*G[0, 1, x] + 
       (219*Pi^4*G[0, 1, x])/40 - (6464*G[1, 0, x])/81 - 
       ((1184*I)/9)*Pi*G[1, 0, x] + (11165*Pi^2*G[1, 0, x])/108 + 
       ((293*I)/36)*Pi^3*G[1, 0, x] + (1651*Pi^4*G[1, 0, x])/360 - 
       74*G[1, 1, x] - ((3*I)/4)*Pi*G[1, 1, x] + (2111*Pi^2*G[1, 1, x])/36 + 
       ((61*I)/36)*Pi^3*G[1, 1, x] - (73*Pi^4*G[1, 1, x])/180 + 
       (4805*G[0, 0, 0, x])/9 - ((1436*I)/9)*Pi*G[0, 0, 0, x] + 
       (34*Pi^2*G[0, 0, 0, x])/3 - (18*I)*Pi^3*G[0, 0, 0, x] + 
       (1600*G[0, 0, 1, x])/27 - (145*Pi^2*G[0, 0, 1, x])/3 - 
       ((52*I)/3)*Pi^3*G[0, 0, 1, x] + (1600*G[0, 1, 0, x])/27 + 
       ((392*I)/3)*Pi*G[0, 1, 0, x] - (527*Pi^2*G[0, 1, 0, x])/6 - 
       ((76*I)/3)*Pi^3*G[0, 1, 0, x] - 20*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (79*Pi^2*G[0, 1, 1, x])/2 - 
       ((10*I)/3)*Pi^3*G[0, 1, 1, x] - (4640*G[1, 0, 0, x])/27 + 
       ((248*I)/3)*Pi*G[1, 0, 0, x] - (599*Pi^2*G[1, 0, 0, x])/9 - 
       (40*I)*Pi^3*G[1, 0, 0, x] + (896*G[1, 0, 1, x])/9 - 
       ((29*I)/2)*Pi*G[1, 0, 1, x] - (643*Pi^2*G[1, 0, 1, x])/18 + 
       ((52*I)/3)*Pi^3*G[1, 0, 1, x] + (896*G[1, 1, 0, x])/9 - 
       ((559*I)/12)*Pi*G[1, 1, 0, x] + (145*Pi^2*G[1, 1, 0, x])/9 - 
       (3*I)*Pi^3*G[1, 1, 0, x] - (2891*G[1, 1, 1, x])/36 + 
       ((69*I)/4)*Pi*G[1, 1, 1, x] - (328*Pi^2*G[1, 1, 1, x])/9 - 
       ((25*I)/3)*Pi^3*G[1, 1, 1, x] - (1405*G[0, 0, 0, 0, x])/3 + 
       (140*I)*Pi*G[0, 0, 0, 0, x] + 16*Pi^2*G[0, 0, 0, 0, x] - 
       (428*G[0, 0, 0, 1, x])/9 - (29*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (428*G[0, 0, 1, 0, x])/9 - ((332*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       15*Pi^2*G[0, 0, 1, 0, x] - 64*Pi^2*G[0, 0, 1, 1, x] + 
       (1636*G[0, 1, 0, 0, x])/9 - ((188*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       19*Pi^2*G[0, 1, 0, 0, x] - (296*G[0, 1, 0, 1, x])/3 - 
       34*Pi^2*G[0, 1, 0, 1, x] - (296*G[0, 1, 1, 0, x])/3 + 
       ((289*I)/6)*Pi*G[0, 1, 1, 0, x] - (148*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (284*G[0, 1, 1, 1, x])/3 - (122*Pi^2*G[0, 1, 1, 1, x])/3 + 
       (2548*G[1, 0, 0, 0, x])/9 - ((260*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (14*Pi^2*G[1, 0, 0, 0, x])/3 - (56*G[1, 0, 0, 1, x])/3 - 
       19*Pi^2*G[1, 0, 0, 1, x] - (56*G[1, 0, 1, 0, x])/3 + 
       ((397*I)/6)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/3 - 
       (189*G[1, 0, 1, 1, x])/2 - (139*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (58*G[1, 1, 0, 0, x])/3 + ((59*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       62*Pi^2*G[1, 1, 0, 0, x] - (1975*G[1, 1, 0, 1, x])/12 - 
       33*Pi^2*G[1, 1, 0, 1, x] - (1975*G[1, 1, 1, 0, x])/12 - 
       ((61*I)/6)*Pi*G[1, 1, 1, 0, x] - (71*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (577*G[1, 1, 1, 1, x])/2 + (16*Pi^2*G[1, 1, 1, 1, x])/3 + 
       (1064*G[0, 0, 0, 0, 0, x])/3 - (360*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       56*G[0, 0, 0, 0, 1, x] + (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       56*G[0, 0, 0, 1, 0, x] + (96*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (442*G[0, 0, 1, 0, 0, x])/3 + (160*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (278*G[0, 0, 1, 0, 1, x])/3 + (278*G[0, 0, 1, 1, 0, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, 0, x] - (278*G[0, 0, 1, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] - (692*G[0, 1, 0, 0, 0, x])/3 + 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] + (62*G[0, 1, 0, 0, 1, x])/3 + 
       (62*G[0, 1, 0, 1, 0, x])/3 + (76*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       72*G[0, 1, 0, 1, 1, x] - (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (98*G[0, 1, 1, 0, 0, x])/3 - (60*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (649*G[0, 1, 1, 0, 1, x])/6 + (32*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (649*G[0, 1, 1, 1, 0, x])/6 + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (1205*G[0, 1, 1, 1, 1, x])/6 - 374*G[1, 0, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, 0, x] + (170*G[1, 0, 0, 0, 1, x])/3 + 
       (170*G[1, 0, 0, 1, 0, x])/3 + (164*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       36*G[1, 0, 0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (98*G[1, 0, 1, 0, 0, x])/3 + (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (325*G[1, 0, 1, 0, 1, x])/6 + (116*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (325*G[1, 0, 1, 1, 0, x])/6 - (160*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (107*G[1, 0, 1, 1, 1, x])/6 - (96*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (170*G[1, 1, 0, 0, 0, x])/3 - (44*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (67*G[1, 1, 0, 0, 1, x])/3 + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (67*G[1, 1, 0, 1, 0, x])/3 + (24*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       144*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (101*G[1, 1, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (871*G[1, 1, 1, 0, 1, x])/6 - (28*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (871*G[1, 1, 1, 1, 0, x])/6 + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (719*G[1, 1, 1, 1, 1, x])/2 + (24*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       400*G[0, 0, 0, 0, 0, 0, x] - 260*G[0, 0, 0, 0, 0, 1, x] - 
       260*G[0, 0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 0, 1, 1, x] - 
       196*G[0, 0, 0, 1, 0, 0, x] + 144*G[0, 0, 0, 1, 0, 1, x] + 
       144*G[0, 0, 0, 1, 1, 0, x] + 24*G[0, 0, 0, 1, 1, 1, x] + 
       32*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, 1, 0, x] + 172*G[0, 0, 1, 0, 1, 1, x] - 
       56*G[0, 0, 1, 1, 0, 0, x] + 204*G[0, 0, 1, 1, 0, 1, x] + 
       204*G[0, 0, 1, 1, 1, 0, x] - 216*G[0, 0, 1, 1, 1, 1, x] + 
       84*G[0, 1, 0, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 0, 1, x] - 
       36*G[0, 1, 0, 0, 1, 0, x] + 88*G[0, 1, 0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 1, 0, 0, x] + 104*G[0, 1, 0, 1, 0, 1, x] + 
       104*G[0, 1, 0, 1, 1, 0, x] - 20*G[0, 1, 0, 1, 1, 1, x] - 
       184*G[0, 1, 1, 0, 0, 0, x] + 124*G[0, 1, 1, 0, 0, 1, x] + 
       124*G[0, 1, 1, 0, 1, 0, x] + 88*G[0, 1, 1, 0, 1, 1, x] + 
       92*G[0, 1, 1, 1, 0, 0, x] + 96*G[0, 1, 1, 1, 0, 1, x] + 
       96*G[0, 1, 1, 1, 1, 0, x] - 312*G[0, 1, 1, 1, 1, 1, x] + 
       32*G[1, 0, 0, 0, 0, 0, x] - 100*G[1, 0, 0, 0, 0, 1, x] - 
       100*G[1, 0, 0, 0, 1, 0, x] + 104*G[1, 0, 0, 0, 1, 1, x] + 
       96*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
       72*G[1, 0, 0, 1, 1, 0, x] - 4*G[1, 0, 0, 1, 1, 1, x] + 
       16*G[1, 0, 1, 0, 0, 0, x] + 108*G[1, 0, 1, 0, 0, 1, x] + 
       108*G[1, 0, 1, 0, 1, 0, x] + 120*G[1, 0, 1, 0, 1, 1, x] - 
       108*G[1, 0, 1, 1, 0, 0, x] + 60*G[1, 0, 1, 1, 0, 1, x] + 
       60*G[1, 0, 1, 1, 1, 0, x] - 216*G[1, 0, 1, 1, 1, 1, x] - 
       320*G[1, 1, 0, 0, 0, 0, x] + 132*G[1, 1, 0, 0, 0, 1, x] + 
       132*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] + 
       76*G[1, 1, 0, 1, 0, 0, x] + 112*G[1, 1, 0, 1, 0, 1, x] + 
       112*G[1, 1, 0, 1, 1, 0, x] - 84*G[1, 1, 0, 1, 1, 1, x] + 
       16*G[1, 1, 1, 0, 0, 0, x] + 92*G[1, 1, 1, 0, 0, 1, x] + 
       92*G[1, 1, 1, 0, 1, 0, x] - 72*G[1, 1, 1, 0, 1, 1, x] + 
       148*G[1, 1, 1, 1, 0, 0, x] - 84*G[1, 1, 1, 1, 0, 1, x] - 
       84*G[1, 1, 1, 1, 1, 0, x] - 156*G[1, 1, 1, 1, 1, 1, x] + 
       (9181*Zeta[3])/9 - ((9476*I)/27)*Pi*Zeta[3] - (185*Pi^2*Zeta[3])/18 + 
       ((8*I)/3)*Pi^3*Zeta[3] - (1301*G[0, x]*Zeta[3])/3 + 
       ((932*I)/3)*Pi*G[0, x]*Zeta[3] - 11*Pi^2*G[0, x]*Zeta[3] - 
       (10943*G[1, x]*Zeta[3])/27 - ((205*I)/2)*Pi*G[1, x]*Zeta[3] - 
       (1229*Pi^2*G[1, x]*Zeta[3])/9 + (1232*G[0, 0, x]*Zeta[3])/9 + 
       (8*I)*Pi*G[0, 0, x]*Zeta[3] + 367*G[0, 1, x]*Zeta[3] + 
       ((296*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 135*G[1, 0, x]*Zeta[3] + 
       (392*I)*Pi*G[1, 0, x]*Zeta[3] + 170*G[1, 1, x]*Zeta[3] + 
       (4*I)*Pi*G[1, 1, x]*Zeta[3] - (88*G[0, 0, 0, x]*Zeta[3])/3 + 
       (100*G[0, 0, 1, x]*Zeta[3])/3 - (500*G[0, 1, 0, x]*Zeta[3])/3 + 
       224*G[0, 1, 1, x]*Zeta[3] - (40*G[1, 0, 0, x]*Zeta[3])/3 - 
       156*G[1, 0, 1, x]*Zeta[3] + 232*G[1, 1, 0, x]*Zeta[3] + 
       72*G[1, 1, 1, x]*Zeta[3] - (1481*Zeta[3]^2)/9 - (791*Zeta[5])/15 + 
       (164*I)*Pi*Zeta[5] + 242*G[0, x]*Zeta[5] + 264*G[1, x]*Zeta[5])) + 
   Nc^2*((85*Pi^2)/9 - Pi^4/30 + (128*G[0, x])/9 - (49*Pi^2*G[0, x])/18 - 
     (128*G[1, x])/9 - (47*Pi^2*G[1, x])/18 + (112*G[0, 0, x])/9 + 
     (Pi^2*G[0, 0, x])/3 - (151*G[0, 1, x])/9 - (7*Pi^2*G[0, 1, x])/3 - 
     (151*G[1, 0, x])/9 - (Pi^2*G[1, 0, x])/3 + (190*G[1, 1, x])/9 + 
     (Pi^2*G[1, 1, x])/3 - (40*G[0, 0, 0, x])/3 + (14*G[0, 0, 1, x])/3 + 
     (14*G[0, 1, 0, x])/3 + 2*G[0, 1, 1, x] + (8*G[1, 0, 0, x])/3 + 
     4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - (26*G[1, 1, 1, x])/3 + 
     8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
     4*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
     8*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
     4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
     12*G[1, 1, 1, 1, x] + (17/9 + 2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
     (Log[mu2/s]^4*RATIO[x^(-1)])/2 + Log[mu2/s]^2*(-Pi^2 - G[0, x] + 
       G[1, x] - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
       (67/9 + (5*Pi^2)/6 - (2*G[0, x])/3 - 5*G[1, x] + 2*G[0, 0, x] - 
         2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
       (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]*((13*Pi^2)/3 + (13*G[0, x])/3 - 
       (13*G[1, x])/3 + 2*Pi^2*G[1, x] + (26*G[0, 0, x])/3 - 
       (20*G[0, 1, x])/3 - (20*G[1, 0, x])/3 + (14*G[1, 1, x])/3 + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
       12*G[1, 1, 1, x] + ((-13*Pi^2)/6 - Pi^2*G[1, x] - (13*G[0, 0, x])/3 + 
         (13*G[0, 1, x])/3 + (13*G[1, 0, x])/3 - (13*G[1, 1, x])/3 - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
         2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(103/108 - (38*Pi^2)/9 + 
         (26*G[0, x])/9 - (160*G[1, x])/9 - (5*Pi^2*G[1, x])/3 - 
         (26*G[0, 0, x])/3 + 10*G[0, 1, x] + 10*G[1, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 
         4*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 14*Zeta[3])) - 
     4*Zeta[3] - 8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3] + 
     RATIO[x]*((-64*Pi^2)/9 + Pi^4/60 + (29*Pi^2*G[0, x])/18 + 
       (5*Pi^2*G[1, x])/9 - (128*G[0, 0, x])/9 - (Pi^2*G[0, 0, x])/6 + 
       (128*G[0, 1, x])/9 + (7*Pi^2*G[0, 1, x])/6 + (128*G[1, 0, x])/9 + 
       (Pi^2*G[1, 0, x])/6 - (128*G[1, 1, x])/9 - (Pi^2*G[1, 1, x])/6 + 
       (29*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - (16*G[0, 1, 0, x])/3 + 
       G[0, 1, 1, x] - (16*G[1, 0, 0, x])/3 + G[1, 0, 1, x] + G[1, 1, 0, x] + 
       (10*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
       4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, x] + 4*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-23213/1296 - (437*Pi^2)/54 - 
       (7*Pi^4)/24 + (1513*G[0, x])/108 + (38*Pi^2*G[0, x])/9 - 
       (404*G[1, x])/27 + (11*Pi^2*G[1, x])/3 - (62*G[0, 0, x])/3 - 
       (5*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 + (5*Pi^2*G[0, 1, x])/3 + 
       (160*G[1, 0, x])/9 + Pi^2*G[1, 0, x] + (2*Pi^2*G[1, 1, x])/3 + 
       (56*G[0, 0, 0, x])/3 - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 
       (8*G[1, 0, 0, x])/3 - (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 
       (22*G[1, 1, 1, x])/3 - 12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
       8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 8*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] - (82*Zeta[3])/9 + 12*G[0, x]*Zeta[3] + 
       2*G[1, x]*Zeta[3]) + e*((3257*Pi^2)/108 + (521*Pi^4)/270 + 
       (1732*G[0, x])/27 - (967*Pi^2*G[0, x])/108 + (4*Pi^4*G[0, x])/45 - 
       (1732*G[1, x])/27 - (317*Pi^2*G[1, x])/27 + (Pi^4*G[1, x])/90 + 
       (557*G[0, 0, x])/27 + (265*Pi^2*G[0, 0, x])/18 - 
       (3001*G[0, 1, x])/54 + (151*Pi^2*G[0, 1, x])/18 - 
       (3001*G[1, 0, x])/54 + (17*Pi^2*G[1, 0, x])/18 + 
       (2444*G[1, 1, x])/27 + (137*Pi^2*G[1, 1, x])/18 - 
       (322*G[0, 0, 0, x])/9 - (4*Pi^2*G[0, 0, 0, x])/3 + 
       (98*G[0, 0, 1, x])/9 + (26*Pi^2*G[0, 0, 1, x])/3 + 
       (98*G[0, 1, 0, x])/9 + (20*Pi^2*G[0, 1, 0, x])/3 + 24*G[0, 1, 1, x] + 
       10*Pi^2*G[0, 1, 1, x] + (209*G[1, 0, 0, x])/18 + 
       (Pi^2*G[1, 0, 0, x])/3 + (419*G[1, 0, 1, x])/18 + 
       (Pi^2*G[1, 0, 1, x])/3 + (419*G[1, 1, 0, x])/18 - 
       (11*Pi^2*G[1, 1, 0, x])/3 - (409*G[1, 1, 1, x])/6 - 
       7*Pi^2*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] - 
       36*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - (28*G[0, 1, 0, 0, x])/3 - 
       (26*G[0, 1, 0, 1, x])/3 - (26*G[0, 1, 1, 0, x])/3 + 
       (26*G[0, 1, 1, 1, x])/3 - (44*G[1, 0, 0, 0, x])/3 + 
       (28*G[1, 0, 0, 1, x])/3 + (28*G[1, 0, 1, 0, x])/3 - 
       22*G[1, 0, 1, 1, x] + (28*G[1, 1, 0, 0, x])/3 - 22*G[1, 1, 0, 1, x] - 
       22*G[1, 1, 1, 0, x] + (134*G[1, 1, 1, 1, x])/3 - 
       52*G[0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 1, x] + 
       36*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
       52*G[0, 0, 1, 0, 0, x] - 28*G[0, 0, 1, 0, 1, x] - 
       28*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
       44*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
       12*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
       32*G[0, 1, 1, 1, 0, x] + 32*G[0, 1, 1, 1, 1, x] + 
       28*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
       4*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
       8*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
       32*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] + 
       20*G[1, 1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, 1, x] + 
       (53/36 + (5*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] - 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + Log[mu2/s]^3*((-4*Pi^2)/3 - 
         (4*G[0, x])/3 + (4*G[1, x])/3 - (8*G[0, 0, x])/3 + 
         (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3 + 
         (49/9 + (4*Pi^2)/3 - (8*G[0, x])/9 - 5*G[1, x] + (8*G[0, 0, x])/3 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 - 4*G[1, 1, x])*
          RATIO[x^(-1)] + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
       (155*Zeta[3])/18 + 3*Pi^2*Zeta[3] + (68*G[0, x]*Zeta[3])/3 - 
       (112*G[1, x]*Zeta[3])/3 + (16*G[0, 0, x]*Zeta[3])/3 - 
       (52*G[0, 1, x]*Zeta[3])/3 + (56*G[1, 0, x]*Zeta[3])/3 - 
       (32*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((17*Pi^4)/30 + 4*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] + 
         12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
         12*G[0, 0, 1, 1, x] - 12*G[0, x]*Zeta[3]) + 
       Log[mu2/s]^2*(6*Pi^2 + 5*G[0, x] + Pi^2*G[0, x] - 5*G[1, x] + 
         4*Pi^2*G[1, x] + 13*G[0, 0, x] - 9*G[0, 1, x] - 9*G[1, 0, x] + 
         5*G[1, 1, x] + 4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         12*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
         14*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + RATIO[x^(-1)]*
          (85/108 - (245*Pi^2)/36 + (26*G[0, x])/9 - Pi^2*G[0, x] - 
           (173*G[1, x])/9 - 4*Pi^2*G[1, x] - (37*G[0, 0, x])/3 + 
           15*G[0, 1, x] + 15*G[1, 0, x] - 4*G[0, 0, 0, x] - 
           4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
           6*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] - (22*Zeta[3])/3) - 2*Zeta[3] + 
         RATIO[x]*(-3*Pi^2 - (Pi^2*G[0, x])/2 - 2*Pi^2*G[1, x] - 
           6*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x] - 6*G[1, 1, x] - 
           2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 
           7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3])) + 
       Log[mu2/s]*((379*Pi^2)/18 - Pi^4/15 + (629*G[0, x])/18 - 
         (88*Pi^2*G[0, x])/9 - (629*G[1, x])/18 - (77*Pi^2*G[1, x])/9 + 
         (224*G[0, 0, x])/9 + (2*Pi^2*G[0, 0, x])/3 - (314*G[0, 1, x])/9 - 
         (20*Pi^2*G[0, 1, x])/3 - (314*G[1, 0, x])/9 - (8*Pi^2*G[1, 0, x])/
          3 + (404*G[1, 1, x])/9 - (10*Pi^2*G[1, 1, x])/3 - 
         44*G[0, 0, 0, x] + 18*G[0, 0, 1, x] + 18*G[0, 1, 0, x] + 
         (16*G[1, 0, 0, x])/3 + (38*G[1, 0, 1, x])/3 + (38*G[1, 1, 0, x])/3 - 
         (68*G[1, 1, 1, x])/3 + 16*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 24*G[1, 0, 0, 0, x] + 
         12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
         56*G[1, 1, 1, 1, x] + (2*Zeta[3])/3 - 16*G[0, x]*Zeta[3] + 
         20*G[1, x]*Zeta[3] + RATIO[x]*((-551*Pi^2)/36 + Pi^4/30 + 
           (97*Pi^2*G[0, x])/18 + (25*Pi^2*G[1, x])/9 - (551*G[0, 0, x])/18 - 
           (Pi^2*G[0, 0, x])/3 + (551*G[0, 1, x])/18 + (10*Pi^2*G[0, 1, x])/
            3 + (551*G[1, 0, x])/18 + (4*Pi^2*G[1, 0, x])/3 - 
           (551*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/3 + 28*G[0, 0, 0, x] - 
           16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 
           (35*G[1, 0, 0, x])/3 - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + 
           (37*G[1, 1, 1, x])/3 - 8*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
           12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 
           6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
           28*G[1, 1, 1, 1, x] - (13*Zeta[3])/3 + 8*G[0, x]*Zeta[3] - 
           10*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-10511/216 - (287*Pi^2)/18 - 
           (7*Pi^4)/12 + (617*G[0, x])/18 + (115*Pi^2*G[0, x])/9 - 
           (968*G[1, x])/27 + (25*Pi^2*G[1, x])/2 - (398*G[0, 0, x])/9 - 
           (10*Pi^2*G[0, 0, x])/3 + (346*G[0, 1, x])/9 + (16*Pi^2*G[0, 1, x])/
            3 + (346*G[1, 0, x])/9 + 4*Pi^2*G[1, 0, x] + 6*Pi^2*G[1, 1, x] + 
           (164*G[0, 0, 0, x])/3 - 30*G[0, 0, 1, x] - 30*G[0, 1, 0, x] - 
           (20*G[1, 0, 0, x])/3 - (70*G[1, 0, 1, x])/3 - (70*G[1, 1, 0, x])/
            3 + (70*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
           32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
           32*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 
           24*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
           16*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
           20*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - (424*Zeta[3])/9 + 
           24*G[0, x]*Zeta[3] - (28*G[1, x]*Zeta[3])/3)) + 
       RATIO[x^(-1)]*(-309479/2592 - (14353*Pi^2)/1296 - (1139*Pi^4)/1080 + 
         (50957*G[0, x])/648 + (781*Pi^2*G[0, x])/54 + (16*Pi^4*G[0, x])/45 - 
         (2428*G[1, x])/81 + (481*Pi^2*G[1, x])/27 - (11*Pi^4*G[1, x])/60 - 
         (3787*G[0, 0, x])/54 - (215*Pi^2*G[0, 0, x])/18 + 
         (968*G[0, 1, x])/27 - (25*Pi^2*G[0, 1, x])/2 + (968*G[1, 0, x])/27 - 
         (97*Pi^2*G[1, 0, x])/12 - (53*Pi^2*G[1, 1, x])/6 + 
         (248*G[0, 0, 0, x])/3 + 8*Pi^2*G[0, 0, 0, x] - (346*G[0, 0, 1, x])/
          9 - (8*Pi^2*G[0, 0, 1, x])/3 - (346*G[0, 1, 0, x])/9 - 
         (2*Pi^2*G[0, 1, 0, x])/3 - (20*Pi^2*G[0, 1, 1, x])/3 - 
         (52*G[1, 0, 0, x])/9 - (11*Pi^2*G[1, 0, 0, x])/3 - 
         (98*G[1, 0, 1, x])/3 - (19*Pi^2*G[1, 0, 1, x])/3 - 
         (98*G[1, 1, 0, x])/3 - (7*Pi^2*G[1, 1, 0, x])/3 + 
         (98*G[1, 1, 1, x])/3 + (Pi^2*G[1, 1, 1, x])/3 - 
         (254*G[0, 0, 0, 0, x])/3 + 30*G[0, 0, 0, 1, x] + 
         30*G[0, 0, 1, 0, x] + (20*G[0, 1, 0, 0, x])/3 + 
         (70*G[0, 1, 0, 1, x])/3 + (70*G[0, 1, 1, 0, x])/3 - 
         (70*G[0, 1, 1, 1, x])/3 - (14*G[1, 0, 0, 0, x])/3 + 
         (34*G[1, 0, 0, 1, x])/3 + (34*G[1, 0, 1, 0, x])/3 + 
         12*G[1, 0, 1, 1, x] + (5*G[1, 1, 0, 0, x])/2 + 
         (125*G[1, 1, 0, 1, x])/6 + (125*G[1, 1, 1, 0, x])/6 - 
         (265*G[1, 1, 1, 1, x])/6 + 80*G[0, 0, 0, 0, 0, x] - 
         56*G[0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] + 
         20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
         28*G[0, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 0, x] - 
         28*G[0, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
         12*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
         20*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 1, x] - (214*Zeta[3])/3 - 
         (21*Pi^2*Zeta[3])/2 - (170*G[0, x]*Zeta[3])/9 + 
         (449*G[1, x]*Zeta[3])/6 - (100*G[0, 0, x]*Zeta[3])/3 + 
         (28*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 + 
         20*G[1, 1, x]*Zeta[3] - 49*Zeta[5]) - 20*Zeta[5] + 
       RATIO[x]*((-2939*Pi^2)/108 - (413*Pi^4)/540 + (290*Pi^2*G[0, x])/27 - 
         (2*Pi^4*G[0, x])/45 + (509*Pi^2*G[1, x])/54 - (Pi^4*G[1, x])/180 - 
         (2939*G[0, 0, x])/54 - (67*Pi^2*G[0, 0, x])/9 + 
         (2939*G[0, 1, x])/54 - (19*Pi^2*G[0, 1, x])/9 + 
         (2939*G[1, 0, x])/54 + (4*Pi^2*G[1, 0, x])/9 - 
         (2939*G[1, 1, x])/54 - (11*Pi^2*G[1, 1, x])/9 + 
         (985*G[0, 0, 0, x])/18 + (2*Pi^2*G[0, 0, 0, x])/3 - 
         (217*G[0, 0, 1, x])/9 - (13*Pi^2*G[0, 0, 1, x])/3 - 
         (217*G[0, 1, 0, x])/9 - (10*Pi^2*G[0, 1, 0, x])/3 - 
         (13*G[0, 1, 1, x])/2 - 5*Pi^2*G[0, 1, 1, x] - (259*G[1, 0, 0, x])/
          18 - (Pi^2*G[1, 0, 0, x])/6 - (146*G[1, 0, 1, x])/9 - 
         (Pi^2*G[1, 0, 1, x])/6 - (146*G[1, 1, 0, x])/9 + 
         (11*Pi^2*G[1, 1, 0, x])/6 + (281*G[1, 1, 1, x])/6 + 
         (7*Pi^2*G[1, 1, 1, x])/2 - 54*G[0, 0, 0, 0, x] + 
         26*G[0, 0, 0, 1, x] + 26*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 
         (53*G[0, 1, 0, 0, x])/3 - (5*G[0, 1, 0, 1, x])/3 - 
         (5*G[0, 1, 1, 0, x])/3 - (7*G[0, 1, 1, 1, x])/3 + 
         (49*G[1, 0, 0, 0, x])/3 - (14*G[1, 0, 0, 1, x])/3 - 
         (14*G[1, 0, 1, 0, x])/3 + 5*G[1, 0, 1, 1, x] - (2*G[1, 1, 0, 0, x])/
          3 + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - (40*G[1, 1, 1, 1, x])/3 + 
         26*G[0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 1, x] - 
         18*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
         26*G[0, 0, 1, 0, 0, x] + 14*G[0, 0, 1, 0, 1, x] + 
         14*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
         22*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
         16*G[1, 1, 1, 0, 0, x] - 10*G[1, 1, 1, 0, 1, x] - 
         10*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] - (175*Zeta[3])/18 - 
         (3*Pi^2*Zeta[3])/2 - 7*G[0, x]*Zeta[3] + (34*G[1, x]*Zeta[3])/3 - 
         (8*G[0, 0, x]*Zeta[3])/3 + (26*G[0, 1, x]*Zeta[3])/3 - 
         (28*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
         10*Zeta[5])) + e^2*((7771*Pi^2)/81 + (30359*Pi^4)/6480 - 
       (191*Pi^6)/3024 + (19070*G[0, x])/81 - (13249*Pi^2*G[0, x])/648 - 
       (271*Pi^4*G[0, x])/80 - (19070*G[1, x])/81 - (21863*Pi^2*G[1, x])/
        648 - (2257*Pi^4*G[1, x])/720 + (3472*G[0, 0, x])/81 + 
       (241*Pi^2*G[0, 0, x])/9 - (17*Pi^4*G[0, 0, x])/24 - 
       (14917*G[0, 1, x])/81 + (289*Pi^2*G[0, 1, x])/54 - 
       (421*Pi^4*G[0, 1, x])/360 - (14917*G[1, 0, x])/81 - 
       (95*Pi^2*G[1, 0, x])/6 + (53*Pi^4*G[1, 0, x])/120 + 
       (26362*G[1, 1, x])/81 + (1621*Pi^2*G[1, 1, x])/108 + 
       (421*Pi^4*G[1, 1, x])/360 - (1559*G[0, 0, 0, x])/27 - 
       (889*Pi^2*G[0, 0, 0, x])/18 + (773*G[0, 0, 1, x])/54 - 
       (116*Pi^2*G[0, 0, 1, x])/3 + (773*G[0, 1, 0, x])/54 - 
       (202*Pi^2*G[0, 1, 0, x])/9 + (199*G[0, 1, 1, x])/2 - 
       (104*Pi^2*G[0, 1, 1, x])/9 + (1903*G[1, 0, 0, x])/54 - 
       (53*Pi^2*G[1, 0, 0, x])/9 + (4243*G[1, 0, 1, x])/54 - 
       (47*Pi^2*G[1, 0, 1, x])/9 + (4243*G[1, 1, 0, x])/54 + 
       (44*Pi^2*G[1, 1, 0, x])/9 - (2365*G[1, 1, 1, x])/9 - 
       (361*Pi^2*G[1, 1, 1, x])/18 + 136*G[0, 0, 0, 0, x] + 
       3*Pi^2*G[0, 0, 0, 0, x] - (541*G[0, 0, 0, 1, x])/9 - 
       (73*Pi^2*G[0, 0, 0, 1, x])/3 - (541*G[0, 0, 1, 0, x])/9 - 
       19*Pi^2*G[0, 0, 1, 0, x] + 33*G[0, 0, 1, 1, x] - 
       30*Pi^2*G[0, 0, 1, 1, x] - (661*G[0, 1, 0, 0, x])/18 - 
       14*Pi^2*G[0, 1, 0, 0, x] + (173*G[0, 1, 0, 1, x])/18 - 
       33*Pi^2*G[0, 1, 0, 1, x] + (173*G[0, 1, 1, 0, x])/18 - 
       (73*Pi^2*G[0, 1, 1, 0, x])/3 - (893*G[0, 1, 1, 1, x])/18 - 
       (55*Pi^2*G[0, 1, 1, 1, x])/3 - (268*G[1, 0, 0, 0, x])/3 + 
       Pi^2*G[1, 0, 0, 0, x] + (586*G[1, 0, 0, 1, x])/9 - 
       (10*Pi^2*G[1, 0, 0, 1, x])/3 + (586*G[1, 0, 1, 0, x])/9 - 
       (8*Pi^2*G[1, 0, 1, 0, x])/3 - 108*G[1, 0, 1, 1, x] - 
       (14*Pi^2*G[1, 0, 1, 1, x])/3 + (152*G[1, 1, 0, 0, x])/9 + 
       (34*Pi^2*G[1, 1, 0, 0, x])/3 - (538*G[1, 1, 0, 1, x])/9 + 
       (82*Pi^2*G[1, 1, 0, 1, x])/3 - (538*G[1, 1, 1, 0, x])/9 + 
       (92*Pi^2*G[1, 1, 1, 0, x])/3 + (1693*G[1, 1, 1, 1, x])/9 + 
       (103*Pi^2*G[1, 1, 1, 1, x])/3 - (980*G[0, 0, 0, 0, 0, x])/3 + 
       (422*G[0, 0, 0, 0, 1, x])/3 + (422*G[0, 0, 0, 1, 0, x])/3 - 
       58*G[0, 0, 0, 1, 1, x] + (92*G[0, 0, 1, 0, 0, x])/3 + 
       52*G[0, 0, 1, 0, 1, x] + 52*G[0, 0, 1, 1, 0, x] - 
       92*G[0, 0, 1, 1, 1, x] - (52*G[0, 1, 0, 0, 0, x])/3 + 
       38*G[0, 1, 0, 0, 1, x] + 38*G[0, 1, 0, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, x] + (34*G[0, 1, 1, 0, 0, x])/3 + 
       (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 - 
       (110*G[0, 1, 1, 1, 1, x])/3 + (98*G[1, 0, 0, 0, 0, x])/3 - 
       10*G[1, 0, 0, 0, 1, x] - 10*G[1, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, x] - (62*G[1, 0, 1, 0, 0, x])/3 + 
       (26*G[1, 0, 1, 0, 1, x])/3 + (26*G[1, 0, 1, 1, 0, x])/3 + 
       (94*G[1, 0, 1, 1, 1, x])/3 + (56*G[1, 1, 0, 0, 0, x])/3 - 
       (112*G[1, 1, 0, 0, 1, x])/3 - (112*G[1, 1, 0, 1, 0, x])/3 + 
       84*G[1, 1, 0, 1, 1, x] - (100*G[1, 1, 1, 0, 0, x])/3 + 
       80*G[1, 1, 1, 0, 1, x] + 80*G[1, 1, 1, 1, 0, x] - 
       (514*G[1, 1, 1, 1, 1, x])/3 + 216*G[0, 0, 0, 0, 0, 0, x] - 
       112*G[0, 0, 0, 0, 0, 1, x] - 112*G[0, 0, 0, 0, 1, 0, x] + 
       28*G[0, 0, 0, 0, 1, 1, x] - 160*G[0, 0, 0, 1, 0, 0, x] + 
       76*G[0, 0, 0, 1, 0, 1, x] + 76*G[0, 0, 0, 1, 1, 0, x] - 
       44*G[0, 0, 0, 1, 1, 1, x] - 148*G[0, 0, 1, 0, 0, 0, x] + 
       32*G[0, 0, 1, 0, 0, 1, x] + 32*G[0, 0, 1, 0, 1, 0, x] + 
       32*G[0, 0, 1, 0, 1, 1, x] - 28*G[0, 0, 1, 1, 0, 0, x] + 
       92*G[0, 0, 1, 1, 0, 1, x] + 92*G[0, 0, 1, 1, 1, 0, x] - 
       116*G[0, 0, 1, 1, 1, 1, x] - 116*G[0, 1, 0, 0, 0, 0, x] + 
       16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] - 48*G[0, 1, 0, 1, 0, 0, x] + 
       76*G[0, 1, 0, 1, 0, 1, x] + 76*G[0, 1, 0, 1, 1, 0, x] - 
       44*G[0, 1, 0, 1, 1, 1, x] - 68*G[0, 1, 1, 0, 0, 0, x] + 
       52*G[0, 1, 1, 0, 0, 1, x] + 52*G[0, 1, 1, 0, 1, 0, x] + 
       24*G[0, 1, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 1, 0, 0, x] + 
       60*G[0, 1, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 1, 0, x] - 
       140*G[0, 1, 1, 1, 1, 1, x] - 60*G[1, 0, 0, 0, 0, 0, x] - 
       8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] + 
       16*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] + 
       16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] + 
       8*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
       8*G[1, 0, 1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 0, 0, x] + 
       16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, 0, x] - 
       4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] + 
       20*G[1, 1, 0, 0, 1, 1, x] + 68*G[1, 1, 0, 1, 0, 0, x] - 
       52*G[1, 1, 0, 1, 0, 1, x] - 52*G[1, 1, 0, 1, 1, 0, x] + 
       76*G[1, 1, 0, 1, 1, 1, x] + 96*G[1, 1, 1, 0, 0, 0, x] - 
       32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 1, 0, 1, 1, x] + 80*G[1, 1, 1, 1, 0, 0, x] - 
       104*G[1, 1, 1, 1, 0, 1, x] - 104*G[1, 1, 1, 1, 1, 0, x] - 
       28*G[1, 1, 1, 1, 1, 1, x] + (127/180 + (5*G[1, x])/6)*Log[mu2/s]^5*
        RATIO[x^(-1)] - (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^4*((-11*Pi^2)/12 - (11*G[0, x])/12 + (11*G[1, x])/12 - 
         (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 - 
         (11*G[1, 1, x])/6 + (80/27 + (23*Pi^2)/24 - (11*G[0, x])/18 - 
           (35*G[1, x])/12 + (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - 
           (11*G[1, 0, x])/6 - (7*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         ((11*Pi^2)/24 + (11*G[0, 0, x])/12 - (11*G[0, 1, x])/12 - 
           (11*G[1, 0, x])/12 + (11*G[1, 1, x])/12)*RATIO[x]) + 
       (2959*Zeta[3])/54 - (329*Pi^2*Zeta[3])/9 + (659*G[0, x]*Zeta[3])/18 + 
       (11*Pi^2*G[0, x]*Zeta[3])/3 - (274*G[1, x]*Zeta[3])/9 - 
       (38*Pi^2*G[1, x]*Zeta[3])/3 - (1148*G[0, 0, x]*Zeta[3])/9 + 
       (1490*G[0, 1, x]*Zeta[3])/9 + (728*G[1, 0, x]*Zeta[3])/9 + 
       (4*G[1, 1, x]*Zeta[3])/9 + (148*G[0, 0, 0, x]*Zeta[3])/3 + 
       16*G[0, 0, 1, x]*Zeta[3] - 40*G[0, 1, 0, x]*Zeta[3] + 
       (404*G[0, 1, 1, x]*Zeta[3])/3 - (196*G[1, 0, 0, x]*Zeta[3])/3 + 
       40*G[1, 0, 1, x]*Zeta[3] - 12*G[1, 1, 0, x]*Zeta[3] - 
       (284*G[1, 1, 1, x]*Zeta[3])/3 - (38*Zeta[3]^2)/3 + 
       Log[mu2/s]^3*((79*Pi^2)/18 + (55*G[0, x])/18 + (4*Pi^2*G[0, x])/3 - 
         (55*G[1, x])/18 + (11*Pi^2*G[1, x])/3 + (91*G[0, 0, x])/9 - 
         (58*G[0, 1, x])/9 - (58*G[1, 0, x])/9 + (25*G[1, 1, x])/9 + 
         (16*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
         (28*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - 12*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3 + RATIO[x^(-1)]*
          (118/81 - (65*Pi^2)/12 + (13*G[0, x])/9 - (4*Pi^2*G[0, x])/3 - 
           (359*G[1, x])/27 - (23*Pi^2*G[1, x])/6 - (83*G[0, 0, x])/9 + 
           (35*G[0, 1, x])/3 + (35*G[1, 0, x])/3 - (16*G[0, 0, 0, x])/3 - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (28*G[0, 1, 1, x])/3 - 
           (14*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (8*G[1, 1, 1, x])/3 - (4*Zeta[3])/9) - (8*Zeta[3])/3 + 
         RATIO[x]*((-79*Pi^2)/36 - (2*Pi^2*G[0, x])/3 - (11*Pi^2*G[1, x])/6 - 
           (79*G[0, 0, x])/18 + (79*G[0, 1, x])/18 + (79*G[1, 0, x])/18 - 
           (79*G[1, 1, x])/18 - (8*G[0, 0, 0, x])/3 - G[0, 0, 1, x] - 
           G[0, 1, 0, x] + (14*G[0, 1, 1, x])/3 - (7*G[1, 0, 0, x])/3 + 
           6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - (29*G[1, 1, 1, x])/3 + 
           (4*Zeta[3])/3)) + Log[mu2/s]^2*((761*Pi^2)/36 - Pi^4/20 + 
         (1267*G[0, x])/36 - (409*Pi^2*G[0, x])/36 - (1267*G[1, x])/36 - 
         (353*Pi^2*G[1, x])/36 + (439*G[0, 0, x])/18 - (Pi^2*G[0, 0, x])/6 - 
         (302*G[0, 1, x])/9 - (53*Pi^2*G[0, 1, x])/6 - (302*G[1, 0, x])/9 - 
         (29*Pi^2*G[1, 0, x])/6 + (769*G[1, 1, x])/18 - (37*Pi^2*G[1, 1, x])/
          6 - (155*G[0, 0, 0, x])/3 + (64*G[0, 0, 1, x])/3 + 
         (64*G[0, 1, 0, x])/3 - 2*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 + 
         14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - (67*G[1, 1, 1, x])/3 + 
         10*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 26*G[0, 0, 1, 0, x] + 
         20*G[0, 0, 1, 1, x] - 36*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] + 
         30*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 30*G[1, 0, 0, 0, x] + 
         16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 
         78*G[1, 1, 1, 1, x] + 4*Zeta[3] - 14*G[0, x]*Zeta[3] + 
         24*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-10607/216 - (287*Pi^2)/18 - 
           (77*Pi^4)/144 + (310*G[0, x])/9 + 15*Pi^2*G[0, x] - 
           (1048*G[1, x])/27 + (181*Pi^2*G[1, x])/12 - (398*G[0, 0, x])/9 - 
           (5*Pi^2*G[0, 0, x])/2 + (359*G[0, 1, x])/9 + (15*Pi^2*G[0, 1, x])/
            2 + (359*G[1, 0, x])/9 + (37*Pi^2*G[1, 0, x])/6 + 
           (28*Pi^2*G[1, 1, x])/3 + (188*G[0, 0, 0, x])/3 - 
           35*G[0, 0, 1, x] - 35*G[0, 1, 0, x] - (22*G[1, 0, 0, x])/3 - 
           (83*G[1, 0, 1, x])/3 - (83*G[1, 1, 0, x])/3 + (83*G[1, 1, 1, x])/
            3 - 18*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 
           34*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] + 36*G[0, 1, 0, 0, x] - 
           30*G[0, 1, 0, 1, x] - 30*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
           30*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 
           20*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 
           28*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] - (568*Zeta[3])/9 + 
           22*G[0, x]*Zeta[3] - (68*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*((-1087*Pi^2)/72 + Pi^4/40 + (56*Pi^2*G[0, x])/9 + 
           (121*Pi^2*G[1, x])/36 - (1087*G[0, 0, x])/36 + (Pi^2*G[0, 0, x])/
            12 + (1087*G[0, 1, x])/36 + (53*Pi^2*G[0, 1, x])/12 + 
           (1087*G[1, 0, x])/36 + (29*Pi^2*G[1, 0, x])/12 - 
           (1087*G[1, 1, x])/36 + (37*Pi^2*G[1, 1, x])/12 + 
           (94*G[0, 0, 0, x])/3 - (109*G[0, 0, 1, x])/6 - (109*G[0, 1, 0, x])/
            6 + 5*G[0, 1, 1, x] - (73*G[1, 0, 0, x])/6 - G[1, 0, 1, x] - 
           G[1, 1, 0, x] + (85*G[1, 1, 1, x])/6 - 5*G[0, 0, 0, 0, x] + 
           13*G[0, 0, 0, 1, x] + 13*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 
           18*G[0, 1, 0, 0, x] - 15*G[0, 1, 0, 1, x] - 15*G[0, 1, 1, 0, x] + 
           G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
           10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 39*G[1, 1, 1, 1, x] - 
           6*Zeta[3] + 7*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3])) - 
       (202*Zeta[5])/3 - 86*G[0, x]*Zeta[5] + 146*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*((119*Pi^4)/360 - (4*Pi^4*G[0, x])/3 + 
         (17*Pi^4*G[1, x])/30 + (7*Pi^2*G[0, 0, x])/3 + (7*Pi^2*G[0, 1, x])/
          6 - 20*Pi^2*G[0, 0, 0, x] - 18*Pi^2*G[0, 0, 1, x] - 
         16*Pi^2*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 1, x] + 
         4*Pi^2*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 1, x] + 7*G[0, 0, 0, 0, x] - 
         7*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] + 7*G[0, 0, 1, 1, x] - 
         84*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, x] + 
         60*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         48*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
         36*G[0, 1, 0, 1, 1, x] + 12*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 28*Pi^2*Zeta[3] - 7*G[0, x]*Zeta[3] + 
         84*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] - 
         12*G[1, 0, x]*Zeta[3] + 72*Zeta[5]) + RATIO[x^(-1)]*
        (-23550685/46656 - (13727*Pi^2)/2592 - (15683*Pi^4)/6480 - 
         (1601*Pi^6)/30240 + (420775*G[0, x])/1296 + (12079*Pi^2*G[0, x])/
          648 + (271*Pi^4*G[0, x])/216 - (14576*G[1, x])/243 + 
         (2906*Pi^2*G[1, x])/81 + (31*Pi^4*G[1, x])/9 - (78413*G[0, 0, x])/
          324 - (688*Pi^2*G[0, 0, x])/27 - (137*Pi^4*G[0, 0, x])/360 + 
         (5824*G[0, 1, x])/81 - (1937*Pi^2*G[0, 1, x])/54 + 
         (101*Pi^4*G[0, 1, x])/72 + (5824*G[1, 0, x])/81 - 
         (3097*Pi^2*G[1, 0, x])/108 + (11*Pi^4*G[1, 0, x])/24 - 
         (545*Pi^2*G[1, 1, x])/18 - (89*Pi^4*G[1, 1, x])/180 + 
         (6052*G[0, 0, 0, x])/27 + 25*Pi^2*G[0, 0, 0, x] - 
         (2096*G[0, 0, 1, x])/27 + (181*Pi^2*G[0, 0, 1, x])/6 - 
         (2096*G[0, 1, 0, x])/27 + (247*Pi^2*G[0, 1, 0, x])/12 + 
         (41*Pi^2*G[0, 1, 1, x])/2 - (320*G[1, 0, 0, x])/27 + 
         (851*Pi^2*G[1, 0, 0, x])/36 - (592*G[1, 0, 1, x])/9 + 
         (317*Pi^2*G[1, 0, 1, x])/18 - (592*G[1, 1, 0, x])/9 + 
         (259*Pi^2*G[1, 1, 0, x])/36 + (592*G[1, 1, 1, x])/9 + 
         (146*Pi^2*G[1, 1, 1, x])/9 - 248*G[0, 0, 0, 0, x] - 
         25*Pi^2*G[0, 0, 0, 0, x] + (718*G[0, 0, 0, 1, x])/9 - 
         Pi^2*G[0, 0, 0, 1, x] + (718*G[0, 0, 1, 0, x])/9 - 
         (19*Pi^2*G[0, 0, 1, 0, x])/3 + (52*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (130*G[0, 1, 0, 0, x])/9 + (8*Pi^2*G[0, 1, 0, 0, x])/3 + 
         (196*G[0, 1, 0, 1, x])/3 + (49*Pi^2*G[0, 1, 0, 1, x])/3 + 
         (196*G[0, 1, 1, 0, x])/3 + (11*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (196*G[0, 1, 1, 1, x])/3 + (19*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (242*G[1, 0, 0, 0, x])/9 + 11*Pi^2*G[1, 0, 0, 0, x] + 
         (124*G[1, 0, 0, 1, x])/3 + 24*Pi^2*G[1, 0, 0, 1, x] + 
         (124*G[1, 0, 1, 0, x])/3 + (58*Pi^2*G[1, 0, 1, 0, x])/3 + 
         24*G[1, 0, 1, 1, x] + 16*Pi^2*G[1, 0, 1, 1, x] - 
         (29*G[1, 1, 0, 0, x])/6 + (4*Pi^2*G[1, 1, 0, 0, x])/3 + 
         (421*G[1, 1, 0, 1, x])/6 - 2*Pi^2*G[1, 1, 0, 1, x] + 
         (421*G[1, 1, 1, 0, x])/6 - (16*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (271*G[1, 1, 1, 1, x])/2 - (34*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (796*G[0, 0, 0, 0, 0, x])/3 - 70*G[0, 0, 0, 0, 1, x] - 
         70*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 1, 0, 0, x])/3 - 
         (166*G[0, 0, 1, 0, 1, x])/3 - (166*G[0, 0, 1, 1, 0, x])/3 + 
         (166*G[0, 0, 1, 1, 1, x])/3 + (50*G[0, 1, 0, 0, 0, x])/3 - 
         (94*G[0, 1, 0, 0, 1, x])/3 - (94*G[0, 1, 0, 1, 0, x])/3 - 
         24*G[0, 1, 0, 1, 1, x] - (19*G[0, 1, 1, 0, 0, x])/2 - 
         (275*G[0, 1, 1, 0, 1, x])/6 - (275*G[0, 1, 1, 1, 0, x])/6 + 
         (607*G[0, 1, 1, 1, 1, x])/6 + 60*G[1, 0, 0, 0, 0, x] - 
         (130*G[1, 0, 0, 0, 1, x])/3 - (130*G[1, 0, 0, 1, 0, x])/3 + 
         12*G[1, 0, 0, 1, 1, x] - (7*G[1, 0, 1, 0, 0, x])/2 - 
         (167*G[1, 0, 1, 0, 1, x])/6 - (167*G[1, 0, 1, 1, 0, x])/6 + 
         (23*G[1, 0, 1, 1, 1, x])/6 - (8*G[1, 1, 0, 0, 0, x])/3 - 
         (7*G[1, 1, 0, 0, 1, x])/3 - (7*G[1, 1, 0, 1, 0, x])/3 - 
         48*G[1, 1, 0, 1, 1, x] + G[1, 1, 1, 0, 0, x]/2 - 
         (305*G[1, 1, 1, 0, 1, x])/6 - (305*G[1, 1, 1, 1, 0, x])/6 + 
         (313*G[1, 1, 1, 1, 1, x])/2 - 340*G[0, 0, 0, 0, 0, 0, x] + 
         180*G[0, 0, 0, 0, 0, 1, x] + 180*G[0, 0, 0, 0, 1, 0, x] - 
         56*G[0, 0, 0, 0, 1, 1, x] + 160*G[0, 0, 0, 1, 0, 0, x] - 
         36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] - 
         20*G[0, 0, 0, 1, 1, 1, x] + 92*G[0, 0, 1, 0, 0, 0, x] + 
         24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
         72*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 0, x] - 
         80*G[0, 0, 1, 1, 0, 1, x] - 80*G[0, 0, 1, 1, 1, 0, x] + 
         72*G[0, 0, 1, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] - 
         8*G[0, 1, 0, 0, 1, 1, x] + 36*G[0, 1, 0, 1, 0, 0, x] - 
         40*G[0, 1, 0, 1, 0, 1, x] - 40*G[0, 1, 0, 1, 1, 0, x] - 
         16*G[0, 1, 0, 1, 1, 1, x] + 20*G[0, 1, 1, 0, 0, 0, x] - 
         12*G[0, 1, 1, 0, 0, 1, x] - 12*G[0, 1, 1, 0, 1, 0, x] - 
         56*G[0, 1, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 1, 0, 0, x] - 
         40*G[0, 1, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 1, 0, x] + 
         112*G[0, 1, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 0, x] - 
         56*G[1, 0, 0, 1, 0, 1, x] - 56*G[1, 0, 0, 1, 1, 0, x] + 
         40*G[1, 0, 0, 1, 1, 1, x] + 56*G[1, 0, 1, 0, 0, 0, x] - 
         44*G[1, 0, 1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, 0, 0, x] - 36*G[1, 0, 1, 1, 0, 1, x] - 
         36*G[1, 0, 1, 1, 1, 0, x] + 40*G[1, 0, 1, 1, 1, 1, x] + 
         24*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
         8*G[1, 1, 0, 0, 1, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] - 
         28*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
         4*G[1, 1, 0, 1, 1, 0, x] - 20*G[1, 1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 1, 0, 1, 0, x] - 8*G[1, 1, 1, 0, 1, 1, x] - 
         52*G[1, 1, 1, 1, 0, 0, x] + 36*G[1, 1, 1, 1, 0, 1, x] + 
         36*G[1, 1, 1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, 1, 1, x] - 
         (14843*Zeta[3])/324 + 68*Pi^2*Zeta[3] - (356*G[0, x]*Zeta[3])/9 + 
         (67*Pi^2*G[0, x]*Zeta[3])/3 + (11969*G[1, x]*Zeta[3])/54 - 
         3*Pi^2*G[1, x]*Zeta[3] + (1660*G[0, 0, x]*Zeta[3])/9 - 
         (1063*G[0, 1, x]*Zeta[3])/6 - (769*G[1, 0, x]*Zeta[3])/6 - 
         (419*G[1, 1, x]*Zeta[3])/6 + (212*G[0, 0, 0, x]*Zeta[3])/3 + 
         60*G[0, 1, 0, x]*Zeta[3] - (260*G[0, 1, 1, x]*Zeta[3])/3 + 
         (52*G[1, 0, 0, x]*Zeta[3])/3 - 60*G[1, 0, 1, x]*Zeta[3] - 
         4*G[1, 1, 0, x]*Zeta[3] - (20*G[1, 1, 1, x]*Zeta[3])/3 + 
         (193*Zeta[3]^2)/9 - (188*Zeta[5])/5 + 180*G[0, x]*Zeta[5] - 
         106*G[1, x]*Zeta[5]) + RATIO[x]*((-8071*Pi^2)/81 - 
         (8123*Pi^4)/3240 + (191*Pi^6)/6048 + (6227*Pi^2*G[0, x])/162 + 
         (437*Pi^4*G[0, x])/360 + (2993*Pi^2*G[1, x])/81 + 
         (47*Pi^4*G[1, x])/45 - (16142*G[0, 0, x])/81 - 
         (1909*Pi^2*G[0, 0, x])/72 + (17*Pi^4*G[0, 0, x])/48 + 
         (16142*G[0, 1, x])/81 - (2885*Pi^2*G[0, 1, x])/216 + 
         (421*Pi^4*G[0, 1, x])/720 + (16142*G[1, 0, x])/81 - 
         (55*Pi^2*G[1, 0, x])/24 - (53*Pi^4*G[1, 0, x])/240 - 
         (16142*G[1, 1, x])/81 - (2161*Pi^2*G[1, 1, x])/216 - 
         (421*Pi^4*G[1, 1, x])/720 + (10541*G[0, 0, 0, x])/54 + 
         (407*Pi^2*G[0, 0, 0, x])/18 - (2156*G[0, 0, 1, x])/27 + 
         (145*Pi^2*G[0, 0, 1, x])/12 - (2156*G[0, 1, 0, x])/27 + 
         (239*Pi^2*G[0, 1, 0, x])/36 - (71*G[0, 1, 1, x])/2 - 
         (13*Pi^2*G[0, 1, 1, x])/18 - (2399*G[1, 0, 0, x])/54 + 
         (55*Pi^2*G[1, 0, 0, x])/36 - (1915*G[1, 0, 1, x])/27 - 
         (67*Pi^2*G[1, 0, 1, x])/18 - (1915*G[1, 1, 0, x])/27 - 
         (107*Pi^2*G[1, 1, 0, x])/18 + (3353*G[1, 1, 1, x])/18 + 
         (187*Pi^2*G[1, 1, 1, x])/36 - (575*G[0, 0, 0, 0, x])/3 - 
         (3*Pi^2*G[0, 0, 0, 0, x])/2 + (701*G[0, 0, 0, 1, x])/9 + 
         (73*Pi^2*G[0, 0, 0, 1, x])/6 + (701*G[0, 0, 1, 0, x])/9 + 
         (19*Pi^2*G[0, 0, 1, 0, x])/2 - (49*G[0, 0, 1, 1, x])/2 + 
         15*Pi^2*G[0, 0, 1, 1, x] + (779*G[0, 1, 0, 0, x])/18 + 
         7*Pi^2*G[0, 1, 0, 0, x] + (91*G[0, 1, 0, 1, x])/9 + 
         (33*Pi^2*G[0, 1, 0, 1, x])/2 + (91*G[0, 1, 1, 0, x])/9 + 
         (73*Pi^2*G[0, 1, 1, 0, x])/6 - (28*G[0, 1, 1, 1, x])/9 + 
         (55*Pi^2*G[0, 1, 1, 1, x])/6 + (247*G[1, 0, 0, 0, x])/6 - 
         (Pi^2*G[1, 0, 0, 0, x])/2 - (169*G[1, 0, 0, 1, x])/18 + 
         (5*Pi^2*G[1, 0, 0, 1, x])/3 - (169*G[1, 0, 1, 0, x])/18 + 
         (4*Pi^2*G[1, 0, 1, 0, x])/3 + 38*G[1, 0, 1, 1, x] + 
         (7*Pi^2*G[1, 0, 1, 1, x])/3 + (26*G[1, 1, 0, 0, x])/9 - 
         (17*Pi^2*G[1, 1, 0, 0, x])/3 + (463*G[1, 1, 0, 1, x])/18 - 
         (41*Pi^2*G[1, 1, 0, 1, x])/3 + (463*G[1, 1, 1, 0, x])/18 - 
         (46*Pi^2*G[1, 1, 1, 0, x])/3 - (2065*G[1, 1, 1, 1, x])/18 - 
         (103*Pi^2*G[1, 1, 1, 1, x])/6 + (622*G[0, 0, 0, 0, 0, x])/3 - 
         (259*G[0, 0, 0, 0, 1, x])/3 - (259*G[0, 0, 0, 1, 0, x])/3 + 
         28*G[0, 0, 0, 1, 1, x] - (151*G[0, 0, 1, 0, 0, x])/3 - 
         8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
         30*G[0, 0, 1, 1, 1, x] - (76*G[0, 1, 0, 0, 0, x])/3 - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
         13*G[0, 1, 0, 1, 1, x] - (38*G[0, 1, 1, 0, 0, x])/3 + 
         (41*G[0, 1, 1, 0, 1, x])/3 + (41*G[0, 1, 1, 1, 0, x])/3 - 
         (14*G[0, 1, 1, 1, 1, x])/3 - (97*G[1, 0, 0, 0, 0, x])/3 + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] - (14*G[1, 0, 1, 0, 0, x])/3 + 
         (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
         (56*G[1, 0, 1, 1, 1, x])/3 - (64*G[1, 1, 0, 0, 0, x])/3 + 
         (68*G[1, 1, 0, 0, 1, x])/3 + (68*G[1, 1, 0, 1, 0, x])/3 - 
         26*G[1, 1, 0, 1, 1, x] + (44*G[1, 1, 1, 0, 0, x])/3 - 
         18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] + 
         (149*G[1, 1, 1, 1, 1, x])/3 - 108*G[0, 0, 0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 0, 1, 0, x] - 
         14*G[0, 0, 0, 0, 1, 1, x] + 80*G[0, 0, 0, 1, 0, 0, x] - 
         38*G[0, 0, 0, 1, 0, 1, x] - 38*G[0, 0, 0, 1, 1, 0, x] + 
         22*G[0, 0, 0, 1, 1, 1, x] + 74*G[0, 0, 1, 0, 0, 0, x] - 
         16*G[0, 0, 1, 0, 0, 1, x] - 16*G[0, 0, 1, 0, 1, 0, x] - 
         16*G[0, 0, 1, 0, 1, 1, x] + 14*G[0, 0, 1, 1, 0, 0, x] - 
         46*G[0, 0, 1, 1, 0, 1, x] - 46*G[0, 0, 1, 1, 1, 0, x] + 
         58*G[0, 0, 1, 1, 1, 1, x] + 58*G[0, 1, 0, 0, 0, 0, x] - 
         8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] - 
         6*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 0, 0, x] - 
         38*G[0, 1, 0, 1, 0, 1, x] - 38*G[0, 1, 0, 1, 1, 0, x] + 
         22*G[0, 1, 0, 1, 1, 1, x] + 34*G[0, 1, 1, 0, 0, 0, x] - 
         26*G[0, 1, 1, 0, 0, 1, x] - 26*G[0, 1, 1, 0, 1, 0, x] - 
         12*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 0, 0, x] - 
         30*G[0, 1, 1, 1, 0, 1, x] - 30*G[0, 1, 1, 1, 1, 0, x] + 
         70*G[0, 1, 1, 1, 1, 1, x] + 30*G[1, 0, 0, 0, 0, 0, x] + 
         4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
         8*G[1, 0, 0, 1, 0, 1, x] - 8*G[1, 0, 0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] - 
         4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
         8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, 1, x] - 10*G[1, 1, 0, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] - 
         10*G[1, 1, 0, 0, 1, 1, x] - 34*G[1, 1, 0, 1, 0, 0, x] + 
         26*G[1, 1, 0, 1, 0, 1, x] + 26*G[1, 1, 0, 1, 1, 0, x] - 
         38*G[1, 1, 0, 1, 1, 1, x] - 48*G[1, 1, 1, 0, 0, 0, x] + 
         16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] + 
         52*G[1, 1, 1, 1, 0, 1, x] + 52*G[1, 1, 1, 1, 1, 0, x] + 
         14*G[1, 1, 1, 1, 1, 1, x] - (1913*Zeta[3])/54 + 
         (190*Pi^2*Zeta[3])/9 - (286*G[0, x]*Zeta[3])/9 - 
         (11*Pi^2*G[0, x]*Zeta[3])/6 + (487*G[1, x]*Zeta[3])/9 + 
         (19*Pi^2*G[1, x]*Zeta[3])/3 + (616*G[0, 0, x]*Zeta[3])/9 - 
         (658*G[0, 1, x]*Zeta[3])/9 - (466*G[1, 0, x]*Zeta[3])/9 + 
         (322*G[1, 1, x]*Zeta[3])/9 - (74*G[0, 0, 0, x]*Zeta[3])/3 - 
         8*G[0, 0, 1, x]*Zeta[3] + 20*G[0, 1, 0, x]*Zeta[3] - 
         (202*G[0, 1, 1, x]*Zeta[3])/3 + (98*G[1, 0, 0, x]*Zeta[3])/3 - 
         20*G[1, 0, 1, x]*Zeta[3] + 6*G[1, 1, 0, x]*Zeta[3] + 
         (142*G[1, 1, 1, x]*Zeta[3])/3 + (19*Zeta[3]^2)/3 + (23*Zeta[5])/3 + 
         43*G[0, x]*Zeta[5] - 73*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((3491*Pi^2)/54 + (409*Pi^4)/108 + (3815*G[0, x])/27 - 
         (2207*Pi^2*G[0, x])/108 + (8*Pi^4*G[0, x])/45 - (3815*G[1, x])/27 - 
         (2515*Pi^2*G[1, x])/108 - (Pi^4*G[1, x])/90 + (2345*G[0, 0, x])/54 + 
         (595*Pi^2*G[0, 0, x])/18 - (3073*G[0, 1, x])/27 + 
         (62*Pi^2*G[0, 1, x])/3 - (3073*G[1, 0, x])/27 + 
         (52*Pi^2*G[1, 0, x])/9 + (9947*G[1, 1, x])/54 + 
         (103*Pi^2*G[1, 1, x])/6 - (683*G[0, 0, 0, x])/9 - 
         (8*Pi^2*G[0, 0, 0, x])/3 + (244*G[0, 0, 1, x])/9 + 
         19*Pi^2*G[0, 0, 1, x] + (244*G[0, 1, 0, x])/9 + 
         15*Pi^2*G[0, 1, 0, x] + 40*G[0, 1, 1, x] + (74*Pi^2*G[0, 1, 1, x])/
          3 + (218*G[1, 0, 0, x])/9 + (7*Pi^2*G[1, 0, 0, x])/3 + 
         (386*G[1, 0, 1, x])/9 + (16*Pi^2*G[1, 0, 1, x])/3 + 
         (386*G[1, 1, 0, x])/9 - (8*Pi^2*G[1, 1, 0, x])/3 - 
         (385*G[1, 1, 1, x])/3 - 9*Pi^2*G[1, 1, 1, x] + 
         186*G[0, 0, 0, 0, x] - (248*G[0, 0, 0, 1, x])/3 - 
         (248*G[0, 0, 1, 0, x])/3 + 40*G[0, 0, 1, 1, x] - 
         (62*G[0, 1, 0, 0, x])/3 - 22*G[0, 1, 0, 1, x] - 
         22*G[0, 1, 1, 0, x] + 26*G[0, 1, 1, 1, x] - (68*G[1, 0, 0, 0, x])/
          3 + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 
         40*G[1, 0, 1, 1, x] + (56*G[1, 1, 0, 0, x])/3 - 
         (140*G[1, 1, 0, 1, x])/3 - (140*G[1, 1, 1, 0, x])/3 + 
         (274*G[1, 1, 1, 1, x])/3 - 104*G[0, 0, 0, 0, 0, x] + 
         84*G[0, 0, 0, 0, 1, x] + 84*G[0, 0, 0, 1, 0, x] - 
         32*G[0, 0, 0, 1, 1, x] + 116*G[0, 0, 1, 0, 0, x] - 
         64*G[0, 0, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 0, x] + 
         24*G[0, 0, 1, 1, 1, x] + 100*G[0, 1, 0, 0, 0, x] - 
         28*G[0, 1, 0, 0, 1, x] - 28*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
         76*G[0, 1, 1, 0, 1, x] - 76*G[0, 1, 1, 1, 0, x] + 
         80*G[0, 1, 1, 1, 1, x] + 68*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] - 
         24*G[1, 1, 0, 1, 1, x] - 64*G[1, 1, 1, 0, 0, x] + 
         24*G[1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 0, x] + 
         132*G[1, 1, 1, 1, 1, x] + (194*Zeta[3])/9 + 6*Pi^2*Zeta[3] + 
         (110*G[0, x]*Zeta[3])/3 - (244*G[1, x]*Zeta[3])/3 + 
         (32*G[0, 0, x]*Zeta[3])/3 - (116*G[0, 1, x]*Zeta[3])/3 + 
         (100*G[1, 0, x]*Zeta[3])/3 - (88*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((17*Pi^4)/15 + 8*Pi^2*G[0, 0, x] + 
           4*Pi^2*G[0, 1, x] + 24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
           24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-1029109/3888 - (14015*Pi^2)/648 - (5011*Pi^4)/2160 + 
           (55117*G[0, x])/324 + (1549*Pi^2*G[0, x])/54 + (32*Pi^4*G[0, x])/
            45 - (5824*G[1, x])/81 + (1937*Pi^2*G[1, x])/54 - 
           (167*Pi^4*G[1, x])/360 - (3956*G[0, 0, x])/27 - 
           (55*Pi^2*G[0, 0, x])/2 + (2096*G[0, 1, x])/27 - 
           (181*Pi^2*G[0, 1, x])/6 + (2096*G[1, 0, x])/27 - 
           (64*Pi^2*G[1, 0, x])/3 - 22*Pi^2*G[1, 1, x] + (1514*G[0, 0, 0, x])/
            9 + 16*Pi^2*G[0, 0, 0, x] - (718*G[0, 0, 1, x])/9 - 
           7*Pi^2*G[0, 0, 1, x] - (718*G[0, 1, 0, x])/9 - 
           3*Pi^2*G[0, 1, 0, x] - 18*Pi^2*G[0, 1, 1, x] - (130*G[1, 0, 0, x])/
            9 - 9*Pi^2*G[1, 0, 0, x] - (196*G[1, 0, 1, x])/3 - 
           (52*Pi^2*G[1, 0, 1, x])/3 - (196*G[1, 1, 0, x])/3 - 
           (28*Pi^2*G[1, 1, 0, x])/3 + (196*G[1, 1, 1, x])/3 - 
           (16*Pi^2*G[1, 1, 1, x])/3 - (586*G[0, 0, 0, 0, x])/3 + 
           70*G[0, 0, 0, 1, x] + 70*G[0, 0, 1, 0, x] + (44*G[0, 1, 0, 0, x])/
            3 + (166*G[0, 1, 0, 1, x])/3 + (166*G[0, 1, 1, 0, x])/3 - 
           (166*G[0, 1, 1, 1, x])/3 - (50*G[1, 0, 0, 0, x])/3 + 
           (94*G[1, 0, 0, 1, x])/3 + (94*G[1, 0, 1, 0, x])/3 + 
           24*G[1, 0, 1, 1, x] + 5*G[1, 1, 0, 0, x] + (151*G[1, 1, 0, 1, x])/
            3 + (151*G[1, 1, 1, 0, x])/3 - (317*G[1, 1, 1, 1, x])/3 + 
           160*G[0, 0, 0, 0, 0, x] - 124*G[0, 0, 0, 0, 1, x] - 
           124*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] - 
           116*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 0, 1, x] + 
           48*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
           76*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
           4*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] - 
           8*G[0, 1, 1, 0, 0, x] + 68*G[0, 1, 1, 0, 1, x] + 
           68*G[0, 1, 1, 1, 0, x] - 72*G[0, 1, 1, 1, 1, x] - 
           76*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
           16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] - 
           12*G[1, 0, 1, 0, 0, x] + 44*G[1, 0, 1, 0, 1, x] + 
           44*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
           16*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
           32*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
           40*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] - 
           (3670*Zeta[3])/27 - 21*Pi^2*Zeta[3] - (262*G[0, x]*Zeta[3])/9 + 
           (545*G[1, x]*Zeta[3])/3 - (200*G[0, 0, x]*Zeta[3])/3 + 
           (68*G[0, 1, x]*Zeta[3])/3 - (52*G[1, 0, x]*Zeta[3])/3 + 
           (200*G[1, 1, x]*Zeta[3])/3 - 98*Zeta[5]) - 40*Zeta[5] + 
         RATIO[x]*((-6229*Pi^2)/108 - (1613*Pi^4)/1080 + (2437*Pi^2*G[0, x])/
            108 - (4*Pi^4*G[0, x])/45 + (1991*Pi^2*G[1, x])/108 + 
           (Pi^4*G[1, x])/180 - (6229*G[0, 0, x])/54 - (601*Pi^2*G[0, 0, x])/
            36 + (6229*G[0, 1, x])/54 - (25*Pi^2*G[0, 1, x])/4 + 
           (6229*G[1, 0, x])/54 - (41*Pi^2*G[1, 0, x])/36 - 
           (6229*G[1, 1, x])/54 - (13*Pi^2*G[1, 1, x])/4 + 
           (1024*G[0, 0, 0, x])/9 + (4*Pi^2*G[0, 0, 0, x])/3 - 
           (961*G[0, 0, 1, x])/18 - (19*Pi^2*G[0, 0, 1, x])/2 - 
           (961*G[0, 1, 0, x])/18 - (15*Pi^2*G[0, 1, 0, x])/2 - 
           7*G[0, 1, 1, x] - (37*Pi^2*G[0, 1, 1, x])/3 - (286*G[1, 0, 0, x])/
            9 - (7*Pi^2*G[1, 0, 0, x])/6 - (515*G[1, 0, 1, x])/18 - 
           (8*Pi^2*G[1, 0, 1, x])/3 - (515*G[1, 1, 0, x])/18 + 
           (4*Pi^2*G[1, 1, 0, x])/3 + 89*G[1, 1, 1, x] + 
           (9*Pi^2*G[1, 1, 1, x])/2 - 121*G[0, 0, 0, 0, x] + 
           (175*G[0, 0, 0, 1, x])/3 + (175*G[0, 0, 1, 0, x])/3 - 
           22*G[0, 0, 1, 1, x] + (112*G[0, 1, 0, 0, x])/3 - 
           G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 9*G[0, 1, 1, 1, x] + 
           (91*G[1, 0, 0, 0, x])/3 - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - (4*G[1, 1, 0, 0, x])/3 + 
           (10*G[1, 1, 0, 1, x])/3 + (10*G[1, 1, 1, 0, x])/3 - 
           (95*G[1, 1, 1, 1, x])/3 + 52*G[0, 0, 0, 0, 0, x] - 
           42*G[0, 0, 0, 0, 1, x] - 42*G[0, 0, 0, 1, 0, x] + 
           16*G[0, 0, 0, 1, 1, x] - 58*G[0, 0, 1, 0, 0, x] + 
           32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] - 
           12*G[0, 0, 1, 1, 1, x] - 50*G[0, 1, 0, 0, 0, x] + 
           14*G[0, 1, 0, 0, 1, x] + 14*G[0, 1, 0, 1, 0, x] + 
           16*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
           38*G[0, 1, 1, 0, 1, x] + 38*G[0, 1, 1, 1, 0, x] - 
           40*G[0, 1, 1, 1, 1, x] - 34*G[1, 0, 0, 0, 0, x] + 
           4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
           12*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
           10*G[1, 0, 1, 0, 1, x] + 10*G[1, 0, 1, 1, 0, x] + 
           10*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] + 
           8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
           12*G[1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 0, 0, x] - 
           12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] - 
           66*G[1, 1, 1, 1, 1, x] - (389*Zeta[3])/18 - 3*Pi^2*Zeta[3] - 
           (29*G[0, x]*Zeta[3])/3 + 26*G[1, x]*Zeta[3] - 
           (16*G[0, 0, x]*Zeta[3])/3 + (58*G[0, 1, x]*Zeta[3])/3 - 
           (50*G[1, 0, x]*Zeta[3])/3 + (44*G[1, 1, x]*Zeta[3])/3 + 
           20*Zeta[5])))) + 
   Nf*((-26/3 + ((40*I)/9)*Pi - (11*Pi^2)/9 + (34*G[1, x])/9 - 
       (4*I)*Pi*G[1, x] - (8*G[1, 1, x])/3)*Log[mu2/s]*RATIO[(1 - x)^(-1)] + 
     (1/3 + (2*I)*Pi - (2*G[1, x])/3)*Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + 
     (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + RATIO[(1 - x)^(-1)]*
      (-455/27 + ((56*I)/27)*Pi - (107*Pi^2)/54 - ((2*I)/9)*Pi^3 + 
       (290*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + (11*Pi^2*G[1, x])/9 - 
       ((4*I)/3)*Pi*G[0, 1, x] - (74*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
       (4*G[0, 1, 1, x])/3 + (20*G[1, 1, 1, x])/3 - (34*Zeta[3])/9) + 
     e*(((16*I)/9)*Pi - (2*Pi^2)/9 + (16*G[1, x])/9 - (2*G[1, 1, x])/3 + 
       (-269/27 + ((50*I)/9)*Pi - (37*Pi^2)/18 + (41*G[1, x])/9 - 
         (6*I)*Pi*G[1, x] - (10*G[1, 1, x])/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] + (1/3 + (2*I)*Pi - (8*G[1, x])/9)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + 
       (((32*I)/9)*Pi*G[1, x] - (4*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - 
         ((4*I)/3)*Pi*G[1, 1, x] - (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(((2*I)/3)*Pi + (2*G[1, x])/3 + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(-3778/81 + ((224*I)/27)*Pi - (197*Pi^2)/54 - 
           ((11*I)/9)*Pi^3 + (254*G[1, x])/9 - ((100*I)/9)*Pi*G[1, x] + 
           (34*Pi^2*G[1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] - 
           (182*G[1, 1, x])/9 + (12*I)*Pi*G[1, 1, x] - (16*G[0, 1, 1, x])/3 + 
           (56*G[1, 1, 1, x])/3 - (124*Zeta[3])/9)) + 
       RATIO[(1 - x)^(-1)]*(-37559/486 + ((328*I)/81)*Pi - (46*Pi^2)/27 - 
         ((40*I)/27)*Pi^3 + (11*Pi^4)/135 + (4106*G[1, x])/81 - 
         ((224*I)/27)*Pi*G[1, x] + (59*Pi^2*G[1, x])/18 + 
         ((11*I)/9)*Pi^3*G[1, x] - ((20*I)/3)*Pi*G[0, 1, x] + 
         2*Pi^2*G[0, 1, x] - (986*G[1, 1, x])/27 + ((100*I)/9)*Pi*
          G[1, 1, x] - (31*Pi^2*G[1, 1, x])/9 - ((4*I)/3)*Pi*G[0, 0, 1, x] - 
         (20*G[0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
         ((16*I)/3)*Pi*G[1, 0, 1, x] + (94*G[1, 1, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
         (32*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 1, 1, x])/3 - 
         (92*G[1, 1, 1, 1, x])/3 - (10*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 
         (16*G[1, x]*Zeta[3])/9)) + e^2*(((236*I)/27)*Pi - (52*Pi^2)/27 - 
       (I/6)*Pi^3 + (236*G[1, x])/27 + ((16*I)/9)*Pi*G[1, x] - 
       (5*Pi^2*G[1, x])/18 - (28*G[1, 1, x])/9 - ((2*I)/3)*Pi*G[1, 1, x] + 
       (2*G[1, 1, 1, x])/3 + (-517/81 + ((110*I)/27)*Pi - (5*Pi^2)/3 + 
         (79*G[1, x])/27 - ((14*I)/3)*Pi*G[1, x] - (20*G[1, 1, x])/9)*
        Log[mu2/s]^3*RATIO[(1 - x)^(-1)] + (31/108 + ((7*I)/6)*Pi - 
         (11*G[1, x])/18)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
       (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 + 
       Log[mu2/s]^2*(I*Pi + G[1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(-3974/81 + ((280*I)/27)*Pi - 
           (43*Pi^2)/12 - ((29*I)/18)*Pi^3 + (797*G[1, x])/27 - 
           ((110*I)/9)*Pi*G[1, x] + (9*Pi^2*G[1, x])/2 - ((20*I)/3)*Pi*
            G[0, 1, x] - 21*G[1, 1, x] + (14*I)*Pi*G[1, 1, x] - 
           (20*G[0, 1, 1, x])/3 + (62*G[1, 1, 1, x])/3 - (166*Zeta[3])/9)) + 
       (2*Zeta[3])/3 + RATIO[x^(-1)]*(((424*I)/27)*Pi*G[1, x] - 
         (98*Pi^2*G[1, x])/27 - (I/3)*Pi^3*G[1, x] + ((32*I)/9)*Pi*
          G[0, 1, x] - (4*Pi^2*G[0, 1, x])/9 + (424*G[1, 1, x])/27 - 
         ((82*I)/9)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/9 + 
         (32*G[0, 1, 1, x])/9 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
         ((4*I)/3)*Pi*G[1, 0, 1, x] - (164*G[1, 1, 1, x])/9 + 
         (4*I)*Pi*G[1, 1, 1, x] - (8*G[0, 1, 1, 1, x])/3 - 
         (4*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 1, 1, x] + (4*G[1, x]*Zeta[3])/
          3) + Log[mu2/s]*(((44*I)/9)*Pi - (7*Pi^2)/9 + (44*G[1, x])/9 + 
         ((2*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3 + 
         (((82*I)/9)*Pi*G[1, x] - (14*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi*
            G[0, 1, x] + (82*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] + 
           (4*G[0, 1, 1, x])/3 - 8*G[1, 1, 1, x])*RATIO[x^(-1)] + 
         RATIO[(1 - x)^(-1)]*(-43759/243 + ((1312*I)/81)*Pi - 
           (461*Pi^2)/162 - ((85*I)/27)*Pi^3 + (161*Pi^4)/540 + 
           (9260*G[1, x])/81 - ((560*I)/27)*Pi*G[1, x] + (337*Pi^2*G[1, x])/
            54 + ((29*I)/9)*Pi^3*G[1, x] - ((40*I)/3)*Pi*G[0, 1, x] + 
           (16*Pi^2*G[0, 1, x])/3 - (718*G[1, 1, x])/9 + ((220*I)/9)*Pi*
            G[1, 1, x] - 8*Pi^2*G[1, 1, x] - ((16*I)/3)*Pi*G[0, 0, 1, x] - 
           (40*G[0, 1, 1, x])/3 + ((40*I)/3)*Pi*G[0, 1, 1, x] + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] + (598*G[1, 1, 1, x])/9 - 
           (28*I)*Pi*G[1, 1, 1, x] - (16*G[0, 0, 1, 1, x])/3 + 
           (80*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 1, 1, x])/3 - 
           (208*G[1, 1, 1, 1, x])/3 + (58*Zeta[3])/27 - ((76*I)/3)*Pi*
            Zeta[3] + (32*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
        (-833023/2916 + ((1952*I)/243)*Pi + (2395*Pi^2)/972 - 
         ((224*I)/81)*Pi^3 + (3767*Pi^4)/6480 - ((121*I)/1080)*Pi^5 + 
         (1693*G[1, x])/9 - ((1312*I)/81)*Pi*G[1, x] + (349*Pi^2*G[1, x])/
          162 + ((85*I)/27)*Pi^3*G[1, x] - (523*Pi^4*G[1, x])/1080 - 
         ((112*I)/9)*Pi*G[0, 1, x] + (50*Pi^2*G[0, 1, x])/9 + 
         ((4*I)/3)*Pi^3*G[0, 1, x] - (3524*G[1, 1, x])/27 + 
         ((560*I)/27)*Pi*G[1, 1, x] - (287*Pi^2*G[1, 1, x])/54 - 
         ((29*I)/9)*Pi^3*G[1, 1, x] - ((20*I)/3)*Pi*G[0, 0, 1, x] + 
         2*Pi^2*G[0, 0, 1, x] - (112*G[0, 1, 1, x])/9 + 
         ((40*I)/3)*Pi*G[0, 1, 1, x] - (44*Pi^2*G[0, 1, 1, x])/9 + 
         ((40*I)/3)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/3 + 
         (2714*G[1, 1, 1, x])/27 - ((220*I)/9)*Pi*G[1, 1, 1, x] + 
         7*Pi^2*G[1, 1, 1, x] - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
         (20*G[0, 0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[0, 0, 1, 1, x] + 
         ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 1, x])/3 - 
         ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
         (40*G[1, 0, 1, 1, x])/3 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - (818*G[1, 1, 1, 1, x])/9 + 
         (28*I)*Pi*G[1, 1, 1, 1, x] - (4*G[0, 0, 0, 1, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 1, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
         40*G[0, 1, 1, 1, 1, x] + (16*G[1, 0, 0, 1, 1, x])/3 - 
         (80*G[1, 0, 1, 1, 1, x])/3 - (40*G[1, 1, 0, 1, 1, x])/3 + 
         (292*G[1, 1, 1, 1, 1, x])/3 + (4595*Zeta[3])/81 - 
         ((640*I)/27)*Pi*Zeta[3] + (80*Pi^2*Zeta[3])/9 - 
         (878*G[1, x]*Zeta[3])/27 + ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 
         4*G[0, 1, x]*Zeta[3] + (268*G[1, 1, x]*Zeta[3])/9 - 
         (778*Zeta[5])/15)) + ((-2*Pi^2)/3 + (32*G[0, x])/9 + 
       (2*Pi^2*G[0, x])/9 - (32*G[1, x])/9 + (4*Pi^2*G[1, x])/9 - 
       (20*G[0, 0, x])/9 + (8*G[0, 1, x])/9 + (8*G[1, 0, x])/9 + 
       (4*G[1, 1, x])/9 + (4*G[0, 0, 0, x])/3 - (4*G[0, 1, 1, x])/3 - 
       (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (-47/9 + (2*I)*Pi + 2*G[0, x] + (8*G[1, x])/3)*Log[mu2/s]^2*
        RATIO[(1 - x)^(-1)] - (8*Log[mu2/s]^3*RATIO[(1 - x)^(-1)])/9 + 
       ((-16*Pi^2)/9 + (2*Pi^2*G[0, x])/9 + (4*Pi^2*G[1, x])/9 - 
         (32*G[0, 0, x])/9 + (32*G[0, 1, x])/9 + (32*G[1, 0, x])/9 - 
         (32*G[1, 1, x])/9 + (4*G[0, 0, 0, x])/3 - (4*G[0, 1, 1, x])/3 - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((-2*Pi^2)/3 + (4*G[0, x])/3 - (4*G[1, x])/3 - 
         (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - 
         (4*G[1, 1, x])/3 + (-416/27 + ((40*I)/9)*Pi - Pi^2/9 + 
           (40*G[0, x])/9 + (94*G[1, x])/9 - (4*I)*Pi*G[1, x] - 
           4*G[0, 1, x] - 4*G[1, 0, x] - (16*G[1, 1, x])/3)*
          RATIO[(1 - x)^(-1)] + ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + 
           (4*G[0, 1, x])/3 + (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*
          RATIO[x]) + RATIO[(1 - x)^(-1)]*(-1370/81 + ((56*I)/27)*Pi - 
         (13*Pi^2)/54 - ((2*I)/9)*Pi^3 + (56*G[0, x])/27 - 
         (2*Pi^2*G[0, x])/3 + (416*G[1, x])/27 - ((40*I)/9)*Pi*G[1, x] + 
         (Pi^2*G[1, x])/9 - (40*G[0, 1, x])/9 - ((4*I)/3)*Pi*G[0, 1, x] - 
         (40*G[1, 0, x])/9 - (94*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] - 
         (4*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 
         (4*G[0, 1, 1, x])/3 + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + 
         (16*G[1, 1, 1, x])/3 - (26*Zeta[3])/9) + 
       e*(((16*I)/9)*Pi - Pi^2 + Pi^4/270 + (424*G[0, x])/27 + 
         (28*Pi^2*G[0, x])/27 - (376*G[1, x])/27 + (29*Pi^2*G[1, x])/27 - 
         (238*G[0, 0, x])/27 - (5*Pi^2*G[0, 0, x])/9 - (8*G[0, 1, x])/27 - 
         (5*Pi^2*G[0, 1, x])/9 - (8*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/9 + 
         (236*G[1, 1, x])/27 - (13*Pi^2*G[1, 1, x])/9 + (22*G[0, 0, 0, x])/
          3 - (8*G[0, 0, 1, x])/9 - (8*G[0, 1, 0, x])/9 - 
         (14*G[0, 1, 1, x])/9 - (22*G[1, 0, 1, x])/9 - (22*G[1, 1, 0, x])/9 + 
         (8*G[1, 1, 1, x])/9 - (16*G[0, 0, 0, 0, x])/3 + 
         (4*G[0, 0, 1, 1, x])/3 + (4*G[0, 1, 0, 1, x])/3 + 
         (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
         (4*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/3 + 
         (4*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
         (-47/9 + (2*I)*Pi + 2*G[0, x] + (26*G[1, x])/9)*Log[mu2/s]^3*
          RATIO[(1 - x)^(-1)] - (13*Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/18 + 
         (((32*I)/9)*Pi*G[1, x] - (4*Pi^2*G[1, x])/9 + (32*G[1, 1, x])/9 - 
           ((4*I)/3)*Pi*G[1, 1, x] - (8*G[1, 1, 1, x])/3)*RATIO[x^(-1)] + 
         Log[mu2/s]^2*(-Pi^2 + 2*G[0, x] - 2*G[1, x] - 2*G[0, 0, x] + 
           2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
           (-661/27 + ((50*I)/9)*Pi + Pi^2/18 + (50*G[0, x])/9 + 
             (47*G[1, x])/3 - (6*I)*Pi*G[1, x] - 6*G[0, 1, x] - 
             6*G[1, 0, x] - (26*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
           (-Pi^2 - 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
             2*G[1, 1, x])*RATIO[x]) - (20*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/
          3 + RATIO[x]*((-164*Pi^2)/27 + Pi^4/270 + (67*Pi^2*G[0, x])/27 + 
           (86*Pi^2*G[1, x])/27 - (328*G[0, 0, x])/27 - (5*Pi^2*G[0, 0, x])/
            9 + (328*G[0, 1, x])/27 - (5*Pi^2*G[0, 1, x])/9 + 
           (328*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/9 - (328*G[1, 1, x])/
            27 - (13*Pi^2*G[1, 1, x])/9 + (34*G[0, 0, 0, x])/3 - 
           (32*G[0, 0, 1, x])/9 - (32*G[0, 1, 0, x])/9 - (38*G[0, 1, 1, x])/
            9 - (70*G[1, 0, 1, x])/9 - (70*G[1, 1, 0, x])/9 + 
           (140*G[1, 1, 1, x])/9 - (16*G[0, 0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, 1, x])/3 + (4*G[0, 1, 0, 1, x])/3 + 
           (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/3 + 
           (4*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
           4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] - 
           (32*Zeta[3])/9 + (4*G[0, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          (-16159/243 + ((328*I)/81)*Pi - (89*Pi^2)/162 - ((40*I)/27)*Pi^3 + 
           Pi^4/135 + (328*G[0, x])/81 - (100*Pi^2*G[0, x])/27 + 
           (4972*G[1, x])/81 - ((224*I)/27)*Pi*G[1, x] - (Pi^2*G[1, x])/54 + 
           ((11*I)/9)*Pi^3*G[1, x] + (4*Pi^2*G[0, 0, x])/3 - 
           (224*G[0, 1, x])/27 - ((20*I)/3)*Pi*G[0, 1, x] + 
           (13*Pi^2*G[0, 1, x])/3 - (224*G[1, 0, x])/27 + 3*Pi^2*G[1, 0, x] - 
           (1322*G[1, 1, x])/27 + ((100*I)/9)*Pi*G[1, 1, x] + 
           (Pi^2*G[1, 1, x])/9 - (20*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/
            3 - ((4*I)/3)*Pi*G[0, 0, 1, x] + (20*G[0, 1, 0, x])/3 - 
           (20*G[0, 1, 1, x])/9 + ((16*I)/3)*Pi*G[0, 1, 1, x] + 
           (100*G[1, 0, 1, x])/9 + ((16*I)/3)*Pi*G[1, 0, 1, x] + 
           (100*G[1, 1, 0, x])/9 + (94*G[1, 1, 1, x])/3 - 
           (12*I)*Pi*G[1, 1, 1, x] + (20*G[0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 - 
           (16*G[0, 0, 1, 1, x])/3 - (16*G[0, 1, 0, 1, x])/3 - 
           (16*G[0, 1, 1, 0, x])/3 + (28*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 0, x])/3 - (4*G[1, 0, 1, 1, x])/3 - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - (52*G[1, 1, 1, 1, x])/
            3 + 8*Zeta[3] - (8*I)*Pi*Zeta[3] - (40*G[0, x]*Zeta[3])/3 - 
           (28*G[1, x]*Zeta[3])/9) + Log[mu2/s]*(((2*I)/3)*Pi - (5*Pi^2)/3 + 
           (82*G[0, x])/9 + (10*Pi^2*G[0, x])/9 - (76*G[1, x])/9 + 
           (14*Pi^2*G[1, x])/9 - (58*G[0, 0, x])/9 + (22*G[0, 1, x])/9 + 
           (22*G[1, 0, x])/9 + (14*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - 
           (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
           4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
           (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
           RATIO[x]*((-35*Pi^2)/9 + (10*Pi^2*G[0, x])/9 + (14*Pi^2*G[1, x])/
              9 - (70*G[0, 0, x])/9 + (70*G[0, 1, x])/9 + (70*G[1, 0, x])/9 - 
             (70*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
             (4*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 4*G[1, 0, 1, x] - 
             4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - (4*Zeta[3])/3) - 
           (4*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(-4972/81 + ((224*I)/27)*Pi + 
             Pi^2/54 - ((11*I)/9)*Pi^3 + (224*G[0, x])/27 - 3*Pi^2*G[0, x] + 
             (1322*G[1, x])/27 - ((100*I)/9)*Pi*G[1, x] - (Pi^2*G[1, x])/9 - 
             (100*G[0, 1, x])/9 - ((16*I)/3)*Pi*G[0, 1, x] - 
             (100*G[1, 0, x])/9 - (94*G[1, 1, x])/3 + (12*I)*Pi*G[1, 1, x] - 
             (16*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/
              3 + (4*G[0, 1, 1, x])/3 + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
             (52*G[1, 1, 1, x])/3 + (28*Zeta[3])/9))) + 
       e^2*(((236*I)/27)*Pi - (4*Pi^2)/3 - (I/6)*Pi^3 - (29*Pi^4)/1620 + 
         (4628*G[0, x])/81 + (163*Pi^2*G[0, x])/162 + (7*Pi^4*G[0, x])/270 - 
         (3920*G[1, x])/81 + ((16*I)/9)*Pi*G[1, x] + (37*Pi^2*G[1, x])/81 - 
         (13*Pi^4*G[1, x])/270 - (2240*G[0, 0, x])/81 - (85*Pi^2*G[0, 0, x])/
          54 - (628*G[0, 1, x])/81 - (7*Pi^2*G[0, 1, x])/6 - 
         (628*G[1, 0, x])/81 - (77*Pi^2*G[1, 0, x])/54 + 
         (3244*G[1, 1, x])/81 - ((2*I)/3)*Pi*G[1, 1, x] - 
         (43*Pi^2*G[1, 1, x])/18 + 20*G[0, 0, 0, x] + (10*Pi^2*G[0, 0, 0, x])/
          9 + (8*G[0, 0, 1, x])/27 + (5*Pi^2*G[0, 0, 1, x])/9 + 
         (8*G[0, 1, 0, x])/27 + (7*Pi^2*G[0, 1, 0, x])/9 - 
         (10*G[0, 1, 1, x])/27 + (16*Pi^2*G[0, 1, 1, x])/9 + 
         (10*Pi^2*G[1, 0, 0, x])/9 - (2*G[1, 0, 1, x])/27 + 
         (17*Pi^2*G[1, 0, 1, x])/9 - (2*G[1, 1, 0, x])/27 + 
         (7*Pi^2*G[1, 1, 0, x])/3 - (524*G[1, 1, 1, x])/27 + 
         (28*Pi^2*G[1, 1, 1, x])/9 - (164*G[0, 0, 0, 0, x])/9 + 
         (8*G[0, 0, 0, 1, x])/9 + (8*G[0, 0, 1, 0, x])/9 + 
         (14*G[0, 0, 1, 1, x])/9 + (22*G[0, 1, 0, 1, x])/9 + 
         (22*G[0, 1, 1, 0, x])/9 + (2*G[0, 1, 1, 1, x])/3 - 
         (22*G[1, 0, 0, 0, x])/9 + (22*G[1, 0, 0, 1, x])/9 + 
         (22*G[1, 0, 1, 0, x])/9 + (28*G[1, 0, 1, 1, x])/9 + 
         (50*G[1, 1, 0, 1, x])/9 + (50*G[1, 1, 1, 0, x])/9 - 
         (22*G[1, 1, 1, 1, x])/3 + (44*G[0, 0, 0, 0, 0, x])/3 - 
         (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
         (4*G[0, 0, 1, 1, 0, x])/3 - (4*G[0, 0, 1, 1, 1, x])/3 + 
         (4*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, 1, x])/3 - 
         (4*G[0, 1, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 - 
         4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
         (8*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
         (4*G[1, 0, 0, 0, 1, x])/3 - (4*G[1, 0, 0, 1, 0, x])/3 - 
         (8*G[1, 0, 0, 1, 1, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - (4*G[1, 0, 1, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
         (28*G[1, 1, 1, 0, 1, x])/3 - (28*G[1, 1, 1, 1, 0, x])/3 + 
         (112*G[1, 1, 1, 1, 1, x])/3 + (-113/36 + ((7*I)/6)*Pi + 
           (7*G[0, x])/6 + (16*G[1, x])/9)*Log[mu2/s]^4*RATIO[(1 - x)^(-1)] - 
         (16*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/45 + Log[mu2/s]^3*
          ((-7*Pi^2)/9 + (14*G[0, x])/9 - (14*G[1, x])/9 - 
           (14*G[0, 0, x])/9 + (14*G[0, 1, x])/9 + (14*G[1, 0, x])/9 - 
           (14*G[1, 1, x])/9 + (-541/27 + ((110*I)/27)*Pi + Pi^2/9 + 
             (110*G[0, x])/27 + (113*G[1, x])/9 - ((14*I)/3)*Pi*G[1, x] - 
             (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 - (64*G[1, 1, x])/9)*
            RATIO[(1 - x)^(-1)] + ((-7*Pi^2)/9 - (14*G[0, 0, x])/9 + 
             (14*G[0, 1, x])/9 + (14*G[1, 0, x])/9 - (14*G[1, 1, x])/9)*
            RATIO[x]) - (124*Zeta[3])/27 + (47*Pi^2*Zeta[3])/9 - 
         6*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] + (64*G[0, 0, x]*Zeta[3])/9 - 
         (100*G[0, 1, x]*Zeta[3])/9 - (112*G[1, 0, x]*Zeta[3])/9 + 
         (88*G[1, 1, x]*Zeta[3])/9 + RATIO[x^(-1)]*(((424*I)/27)*Pi*G[1, x] - 
           (98*Pi^2*G[1, x])/27 - (I/3)*Pi^3*G[1, x] + ((32*I)/9)*Pi*
            G[0, 1, x] - (4*Pi^2*G[0, 1, x])/9 + (424*G[1, 1, x])/27 - 
           ((82*I)/9)*Pi*G[1, 1, x] + (13*Pi^2*G[1, 1, x])/9 + 
           (32*G[0, 1, 1, x])/9 - ((4*I)/3)*Pi*G[0, 1, 1, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, x] - (164*G[1, 1, 1, x])/9 + 
           (4*I)*Pi*G[1, 1, 1, x] - (8*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 1, 1, x] + (4*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]^2*(I*Pi - (11*Pi^2)/6 + (91*G[0, x])/9 + 
           (13*Pi^2*G[0, x])/9 - (82*G[1, x])/9 + (17*Pi^2*G[1, x])/9 - 
           (67*G[0, 0, x])/9 + (25*G[0, 1, x])/9 + (25*G[1, 0, x])/9 + 
           (17*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 - (14*G[1, 0, 1, x])/3 - 
           (14*G[1, 1, 0, x])/3 + (28*G[1, 1, 1, x])/3 + 
           ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])*RATIO[x^(-1)] + 
           RATIO[x]*((-73*Pi^2)/18 + (13*Pi^2*G[0, x])/9 + (17*Pi^2*G[1, x])/
              9 - (73*G[0, 0, x])/9 + (73*G[0, 1, x])/9 + (73*G[1, 0, x])/9 - 
             (73*G[1, 1, x])/9 + (20*G[0, 0, 0, x])/3 - 2*G[0, 0, 1, x] - 
             2*G[0, 1, 0, x] - (8*G[0, 1, 1, x])/3 - (14*G[1, 0, 1, x])/3 - 
             (14*G[1, 1, 0, x])/3 + (28*G[1, 1, 1, x])/3 - 2*Zeta[3]) - 
           2*Zeta[3] + RATIO[(1 - x)^(-1)]*(-6416/81 + ((280*I)/27)*Pi + 
             (13*Pi^2)/36 - ((29*I)/18)*Pi^3 + (280*G[0, x])/27 - 
             (23*Pi^2*G[0, x])/6 + (541*G[1, x])/9 - ((110*I)/9)*Pi*G[1, x] - 
             (Pi^2*G[1, x])/3 - (110*G[0, 1, x])/9 - ((20*I)/3)*Pi*
              G[0, 1, x] - (110*G[1, 0, x])/9 - (113*G[1, 1, x])/3 + 
             (14*I)*Pi*G[1, 1, x] - (20*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/
              3 + (20*G[0, 1, 0, x])/3 + (2*G[0, 1, 1, x])/3 + 
             14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] + (64*G[1, 1, 1, x])/3 + 
             (82*Zeta[3])/9)) + Log[mu2/s]*(((44*I)/9)*Pi - (8*Pi^2)/3 + 
           Pi^4/54 + (956*G[0, x])/27 + (62*Pi^2*G[0, x])/27 - 
           (824*G[1, x])/27 + ((2*I)/3)*Pi*G[1, x] + (70*Pi^2*G[1, x])/27 - 
           (548*G[0, 0, x])/27 - (5*Pi^2*G[0, 0, x])/3 + (2*G[0, 1, x])/27 - 
           (17*Pi^2*G[0, 1, x])/9 + (2*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/
            3 + (508*G[1, 1, x])/27 - (31*Pi^2*G[1, 1, x])/9 + 
           (52*G[0, 0, 0, x])/3 - (22*G[0, 0, 1, x])/9 - (22*G[0, 1, 0, x])/
            9 - (28*G[0, 1, 1, x])/9 - (50*G[1, 0, 1, x])/9 - 
           (50*G[1, 1, 0, x])/9 + (16*G[1, 1, 1, x])/9 - 
           (44*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, x])/3 + 
           (4*G[0, 0, 1, 0, x])/3 + (8*G[0, 0, 1, 1, x])/3 + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + (4*G[0, 1, 1, 1, x])/3 - 
           4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
           (16*G[1, 0, 1, 1, x])/3 + (28*G[1, 1, 0, 1, x])/3 + 
           (28*G[1, 1, 1, 0, x])/3 - 28*G[1, 1, 1, 1, x] + 
           (((82*I)/9)*Pi*G[1, x] - (14*Pi^2*G[1, x])/9 + ((4*I)/3)*Pi*
              G[0, 1, x] + (82*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] + 
             (4*G[0, 1, 1, x])/3 - 8*G[1, 1, 1, x])*RATIO[x^(-1)] - 
           (46*Zeta[3])/9 + 4*G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/3 + 
           RATIO[(1 - x)^(-1)]*(-45638/243 + ((1312*I)/81)*Pi + 
             (11*Pi^2)/162 - ((85*I)/27)*Pi^3 + (163*Pi^4)/540 + 
             (1312*G[0, x])/81 - (205*Pi^2*G[0, x])/27 + (12832*G[1, x])/81 - 
             ((560*I)/27)*Pi*G[1, x] - (13*Pi^2*G[1, x])/18 + 
             ((29*I)/9)*Pi^3*G[1, x] + 4*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/
              27 - ((40*I)/3)*Pi*G[0, 1, x] + (35*Pi^2*G[0, 1, x])/3 - 
             (560*G[1, 0, x])/27 + (23*Pi^2*G[1, 0, x])/3 - (1082*G[1, 1, x])/
              9 + ((220*I)/9)*Pi*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 - 
             (40*G[0, 0, 0, x])/3 + (40*G[0, 0, 1, x])/3 - ((16*I)/3)*Pi*
              G[0, 0, 1, x] + (40*G[0, 1, 0, x])/3 - (20*G[0, 1, 1, x])/9 + 
             ((40*I)/3)*Pi*G[0, 1, 1, x] + (220*G[1, 0, 1, x])/9 + 
             ((40*I)/3)*Pi*G[1, 0, 1, x] + (220*G[1, 1, 0, x])/9 + 
             (226*G[1, 1, 1, x])/3 - (28*I)*Pi*G[1, 1, 1, x] + 
             (56*G[0, 0, 0, 0, x])/3 - (16*G[0, 0, 0, 1, x])/3 - 
             (16*G[0, 0, 1, 0, x])/3 - (40*G[0, 0, 1, 1, x])/3 - 
             (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
             (76*G[0, 1, 1, 1, x])/3 + (40*G[1, 0, 0, 0, x])/3 - 
             (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
             (4*G[1, 0, 1, 1, x])/3 - 28*G[1, 1, 0, 1, x] - 
             28*G[1, 1, 1, 0, x] - (128*G[1, 1, 1, 1, x])/3 + 30*Zeta[3] - 
             ((76*I)/3)*Pi*Zeta[3] - (116*G[0, x]*Zeta[3])/3 - 
             (164*G[1, x]*Zeta[3])/9) + RATIO[x]*((-355*Pi^2)/27 + Pi^4/54 + 
             (143*Pi^2*G[0, x])/27 + (181*Pi^2*G[1, x])/27 - 
             (710*G[0, 0, x])/27 - (5*Pi^2*G[0, 0, x])/3 + (710*G[0, 1, x])/
              27 - (17*Pi^2*G[0, 1, x])/9 + (710*G[1, 0, x])/27 - 
             (7*Pi^2*G[1, 0, x])/3 - (710*G[1, 1, x])/27 - 
             (31*Pi^2*G[1, 1, x])/9 + 24*G[0, 0, 0, x] - (70*G[0, 0, 1, x])/
              9 - (70*G[0, 1, 0, x])/9 - (76*G[0, 1, 1, x])/9 - 
             (146*G[1, 0, 1, x])/9 - (146*G[1, 1, 0, x])/9 + 
             (292*G[1, 1, 1, x])/9 - (44*G[0, 0, 0, 0, x])/3 + 
             (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 + 
             (8*G[0, 0, 1, 1, x])/3 + 4*G[0, 1, 0, 1, x] + 
             4*G[0, 1, 1, 0, x] + (4*G[0, 1, 1, 1, x])/3 - 
             4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
             (16*G[1, 0, 1, 1, x])/3 + (28*G[1, 1, 0, 1, x])/3 + 
             (28*G[1, 1, 1, 0, x])/3 - 28*G[1, 1, 1, 1, x] - (70*Zeta[3])/9 + 
             4*G[0, x]*Zeta[3] + (4*G[1, x]*Zeta[3])/3)) + 
         RATIO[(1 - x)^(-1)]*(-300751/1458 + ((1952*I)/243)*Pi - 
           (1913*Pi^2)/972 - ((224*I)/81)*Pi^3 + (919*Pi^4)/2160 - 
           ((121*I)/1080)*Pi^5 + (1952*G[0, x])/243 - (560*Pi^2*G[0, x])/81 - 
           (59*Pi^4*G[0, x])/360 + (45638*G[1, x])/243 - ((1312*I)/81)*Pi*
            G[1, x] - (11*Pi^2*G[1, x])/162 + ((85*I)/27)*Pi^3*G[1, x] - 
           (163*Pi^4*G[1, x])/540 + (40*Pi^2*G[0, 0, x])/9 - 
           (1312*G[0, 1, x])/81 - ((112*I)/9)*Pi*G[0, 1, x] + 
           (325*Pi^2*G[0, 1, x])/27 + ((4*I)/3)*Pi^3*G[0, 1, x] - 
           (1312*G[1, 0, x])/81 + (205*Pi^2*G[1, 0, x])/27 - 
           (12832*G[1, 1, x])/81 + ((560*I)/27)*Pi*G[1, 1, x] + 
           (13*Pi^2*G[1, 1, x])/18 - ((29*I)/9)*Pi^3*G[1, 1, x] - 
           (112*G[0, 0, 0, x])/9 - (20*Pi^2*G[0, 0, 0, x])/9 + 
           (112*G[0, 0, 1, x])/9 - ((20*I)/3)*Pi*G[0, 0, 1, x] - 
           (4*Pi^2*G[0, 0, 1, x])/9 + (112*G[0, 1, 0, x])/9 - 
           (28*Pi^2*G[0, 1, 0, x])/9 - (112*G[0, 1, 1, x])/27 + 
           ((40*I)/3)*Pi*G[0, 1, 1, x] - (97*Pi^2*G[0, 1, 1, x])/9 - 
           4*Pi^2*G[1, 0, 0, x] + (560*G[1, 0, 1, x])/27 + 
           ((40*I)/3)*Pi*G[1, 0, 1, x] - (35*Pi^2*G[1, 0, 1, x])/3 + 
           (560*G[1, 1, 0, x])/27 - (23*Pi^2*G[1, 1, 0, x])/3 + 
           (1082*G[1, 1, 1, x])/9 - ((220*I)/9)*Pi*G[1, 1, 1, x] - 
           (2*Pi^2*G[1, 1, 1, x])/3 + 20*G[0, 0, 0, 0, x] - 
           (20*G[0, 0, 0, 1, x])/3 - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
           (20*G[0, 0, 1, 0, x])/3 - (40*G[0, 0, 1, 1, x])/3 + 
           ((16*I)/3)*Pi*G[0, 0, 1, 1, x] - (40*G[0, 1, 0, 1, x])/3 + 
           ((16*I)/3)*Pi*G[0, 1, 0, 1, x] - (40*G[0, 1, 1, 0, x])/3 + 
           (260*G[0, 1, 1, 1, x])/9 - ((40*I)/3)*Pi*G[0, 1, 1, 1, x] + 
           (40*G[1, 0, 0, 0, x])/3 - (40*G[1, 0, 0, 1, x])/3 + 
           ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - (40*G[1, 0, 1, 0, x])/3 + 
           (20*G[1, 0, 1, 1, x])/9 - ((40*I)/3)*Pi*G[1, 0, 1, 1, x] - 
           (220*G[1, 1, 0, 1, x])/9 - ((40*I)/3)*Pi*G[1, 1, 0, 1, x] - 
           (220*G[1, 1, 1, 0, x])/9 - (226*G[1, 1, 1, 1, x])/3 + 
           (28*I)*Pi*G[1, 1, 1, 1, x] - 20*G[0, 0, 0, 0, 0, x] + 
           (4*G[0, 0, 0, 0, 1, x])/3 + (4*G[0, 0, 0, 1, 0, x])/3 + 
           (8*G[0, 0, 0, 1, 1, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
           (16*G[0, 0, 1, 1, 0, x])/3 + (40*G[0, 0, 1, 1, 1, x])/3 - 
           (16*G[0, 1, 0, 0, 0, x])/3 + (16*G[0, 1, 0, 0, 1, x])/3 + 
           (16*G[0, 1, 0, 1, 0, x])/3 + (40*G[0, 1, 0, 1, 1, x])/3 + 
           (40*G[0, 1, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 1, 0, x])/3 - 
           52*G[0, 1, 1, 1, 1, x] - (56*G[1, 0, 0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 0, 1, x])/3 + (16*G[1, 0, 0, 1, 0, x])/3 + 
           (40*G[1, 0, 0, 1, 1, x])/3 + (40*G[1, 0, 1, 0, 1, x])/3 + 
           (40*G[1, 0, 1, 1, 0, x])/3 - (76*G[1, 0, 1, 1, 1, x])/3 - 
           (40*G[1, 1, 0, 0, 0, x])/3 + (40*G[1, 1, 0, 0, 1, x])/3 + 
           (40*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 + 
           28*G[1, 1, 1, 0, 1, x] + 28*G[1, 1, 1, 1, 0, x] + 
           (128*G[1, 1, 1, 1, 1, x])/3 + (385*Zeta[3])/9 - 
           ((640*I)/27)*Pi*Zeta[3] - (20*Pi^2*Zeta[3])/9 - 
           (1000*G[0, x]*Zeta[3])/27 - 30*G[1, x]*Zeta[3] + 
           ((76*I)/3)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/3 + 
           (92*G[0, 1, x]*Zeta[3])/3 + (116*G[1, 0, x]*Zeta[3])/3 + 
           (164*G[1, 1, x]*Zeta[3])/9 - (54*Zeta[5])/5) + 
         RATIO[x]*((-1678*Pi^2)/81 + (67*Pi^4)/1620 + (683*Pi^2*G[0, x])/81 + 
           (7*Pi^4*G[0, x])/270 + (874*Pi^2*G[1, x])/81 - (13*Pi^4*G[1, x])/
            270 - (3356*G[0, 0, x])/81 - (175*Pi^2*G[0, 0, x])/54 + 
           (3356*G[0, 1, x])/81 - (23*Pi^2*G[0, 1, x])/6 + 
           (3356*G[1, 0, x])/81 - (245*Pi^2*G[1, 0, x])/54 - 
           (3356*G[1, 1, x])/81 - (109*Pi^2*G[1, 1, x])/18 + 
           (346*G[0, 0, 0, x])/9 + (10*Pi^2*G[0, 0, 0, x])/9 - 
           (328*G[0, 0, 1, x])/27 + (5*Pi^2*G[0, 0, 1, x])/9 - 
           (328*G[0, 1, 0, x])/27 + (7*Pi^2*G[0, 1, 0, x])/9 - 
           (382*G[0, 1, 1, x])/27 + (16*Pi^2*G[0, 1, 1, x])/9 + 
           (10*Pi^2*G[1, 0, 0, x])/9 - (710*G[1, 0, 1, x])/27 + 
           (17*Pi^2*G[1, 0, 1, x])/9 - (710*G[1, 1, 0, x])/27 + 
           (7*Pi^2*G[1, 1, 0, x])/3 + (1420*G[1, 1, 1, x])/27 + 
           (28*Pi^2*G[1, 1, 1, x])/9 - (248*G[0, 0, 0, 0, x])/9 + 
           (32*G[0, 0, 0, 1, x])/9 + (32*G[0, 0, 1, 0, x])/9 + 
           (38*G[0, 0, 1, 1, x])/9 + (70*G[0, 1, 0, 1, x])/9 + 
           (70*G[0, 1, 1, 0, x])/9 + (2*G[0, 1, 1, 1, x])/3 - 
           (70*G[1, 0, 0, 0, x])/9 + (70*G[1, 0, 0, 1, x])/9 + 
           (70*G[1, 0, 1, 0, x])/9 + (76*G[1, 0, 1, 1, x])/9 + 
           (146*G[1, 1, 0, 1, x])/9 + (146*G[1, 1, 1, 0, x])/9 - 
           (146*G[1, 1, 1, 1, x])/3 + (44*G[0, 0, 0, 0, 0, x])/3 - 
           (4*G[0, 0, 0, 1, 1, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
           (4*G[0, 0, 1, 1, 0, x])/3 - (4*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, 1, x])/3 - 
           (4*G[0, 1, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 - 
           4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
           (8*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
           (4*G[1, 0, 0, 0, 1, x])/3 - (4*G[1, 0, 0, 1, 0, x])/3 - 
           (8*G[1, 0, 0, 1, 1, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
           4*G[1, 0, 1, 1, 0, x] - (4*G[1, 0, 1, 1, 1, x])/3 + 
           4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
           4*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
           (28*G[1, 1, 1, 0, 1, x])/3 - (28*G[1, 1, 1, 1, 0, x])/3 + 
           (112*G[1, 1, 1, 1, 1, x])/3 - (328*Zeta[3])/27 + 
           (47*Pi^2*Zeta[3])/9 + (70*G[0, x]*Zeta[3])/9 + 
           (32*G[1, x]*Zeta[3])/9 + (64*G[0, 0, x]*Zeta[3])/9 - 
           (100*G[0, 1, x]*Zeta[3])/9 - (112*G[1, 0, x]*Zeta[3])/9 + 
           (88*G[1, 1, x]*Zeta[3])/9 - (8*Zeta[5])/3) - (8*Zeta[5])/3))/
      Nc^2 + ((44*Pi^2)/9 + (64*G[0, x])/9 - (16*Pi^2*G[0, x])/9 - 
       (64*G[1, x])/9 - (8*Pi^2*G[1, x])/9 + (56*G[0, 0, x])/9 - 
       (80*G[0, 1, x])/9 - (80*G[1, 0, x])/9 + (104*G[1, 1, x])/9 - 
       (32*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + (16*G[0, 1, 0, x])/3 + 
       (16*G[1, 0, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
       (47/9 - (4*I)*Pi - (8*G[0, x])/3 - 4*G[1, x])*Log[mu2/s]^2*
        RATIO[x^(-1)] + (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + 
       ((-32*Pi^2)/9 + (8*Pi^2*G[0, x])/9 + (4*Pi^2*G[1, x])/9 - 
         (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + (64*G[1, 0, x])/9 - 
         (64*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
         (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3)*
        RATIO[x] + Log[mu2/s]*((8*Pi^2)/3 + (8*G[0, x])/3 - (8*G[1, x])/3 + 
         (16*G[0, 0, x])/3 - (16*G[0, 1, x])/3 - (16*G[1, 0, x])/3 + 
         (16*G[1, 1, x])/3 + (416/27 - ((80*I)/9)*Pi + Pi^2/9 - 
           (94*G[0, x])/9 + (8*I)*Pi*G[0, x] - (80*G[1, x])/9 + 
           (16*G[0, 0, x])/3 + 8*G[0, 1, x] + 8*G[1, 0, x])*RATIO[x^(-1)] + 
         ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
           (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x]) + 
       RATIO[x^(-1)]*(1370/81 - ((112*I)/27)*Pi + (13*Pi^2)/54 - 
         (416*G[0, x])/27 + ((80*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - 
         (112*G[1, x])/27 + (4*Pi^2*G[1, x])/3 + (94*G[0, 0, x])/9 - 
         (8*I)*Pi*G[0, 0, x] + (80*G[0, 1, x])/9 + (80*G[1, 0, x])/9 + 
         ((8*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 - 8*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
         (8*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 + (38*Zeta[3])/9) + 
       e*(((-32*I)/9)*Pi + (382*Pi^2)/27 + (32*Pi^4)/135 + (752*G[0, x])/27 - 
         (230*Pi^2*G[0, x])/27 - (848*G[1, x])/27 - (190*Pi^2*G[1, x])/27 + 
         (184*G[0, 0, x])/27 + (52*Pi^2*G[0, 0, x])/9 - (640*G[0, 1, x])/27 + 
         (28*Pi^2*G[0, 1, x])/9 - (640*G[1, 0, x])/27 + (20*Pi^2*G[1, 0, x])/
          9 + (1132*G[1, 1, x])/27 + (20*Pi^2*G[1, 1, x])/9 - 
         (296*G[0, 0, 0, x])/9 + (184*G[0, 0, 1, x])/9 + 
         (184*G[0, 1, 0, x])/9 + (104*G[1, 0, 0, x])/9 + 
         (80*G[1, 0, 1, x])/9 + (80*G[1, 1, 0, x])/9 - (112*G[1, 1, 1, x])/
          3 + 48*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
         16*G[0, 0, 1, 0, x] - (32*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         (16*G[1, 1, 0, 0, x])/3 + (64*G[1, 1, 1, 1, x])/3 + 
         (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (64*G[0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + (47/9 - (4*I)*Pi - (26*G[0, x])/9 - 
           4*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] + 
         (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]^2*
          (4*Pi^2 + 4*G[0, x] - 4*G[1, x] + 8*G[0, 0, x] - 8*G[0, 1, x] - 
           8*G[1, 0, x] + 8*G[1, 1, x] + (661/27 - ((100*I)/9)*Pi - Pi^2/18 - 
             (47*G[0, x])/3 + (12*I)*Pi*G[0, x] - (100*G[1, x])/9 + 
             (26*G[0, 0, x])/3 + 12*G[0, 1, x] + 12*G[1, 0, x])*
            RATIO[x^(-1)] + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
             4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x]) + (104*Zeta[3])/9 - 
         (16*G[1, x]*Zeta[3])/3 + RATIO[x]*((-328*Pi^2)/27 - (16*Pi^4)/135 + 
           (172*Pi^2*G[0, x])/27 + (134*Pi^2*G[1, x])/27 - 
           (656*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/9 + (656*G[0, 1, x])/
            27 - (14*Pi^2*G[0, 1, x])/9 + (656*G[1, 0, x])/27 - 
           (10*Pi^2*G[1, 0, x])/9 - (656*G[1, 1, x])/27 - 
           (10*Pi^2*G[1, 1, x])/9 + (280*G[0, 0, 0, x])/9 - 
           (140*G[0, 0, 1, x])/9 - (140*G[0, 1, 0, x])/9 - 
           (76*G[1, 0, 0, x])/9 - (64*G[1, 0, 1, x])/9 - (64*G[1, 1, 0, x])/
            9 + (68*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
           8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/
            3 + (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
           (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
           (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
           (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 - 
           (64*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*
          (16159/243 - ((656*I)/81)*Pi + (89*Pi^2)/162 + ((20*I)/27)*Pi^3 + 
           (11*Pi^4)/135 - (4972*G[0, x])/81 + ((448*I)/27)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/54 - ((2*I)/3)*Pi^3*G[0, x] - (656*G[1, x])/81 + 
           (200*Pi^2*G[1, x])/27 - ((4*I)/9)*Pi^3*G[1, x] + 
           (1322*G[0, 0, x])/27 - ((200*I)/9)*Pi*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/9 + (448*G[0, 1, x])/27 - 6*Pi^2*G[0, 1, x] + 
           (448*G[1, 0, x])/27 + ((40*I)/3)*Pi*G[1, 0, x] - 
           (26*Pi^2*G[1, 0, x])/3 - (8*Pi^2*G[1, 1, x])/3 - 
           (94*G[0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, x] - 
           (200*G[0, 0, 1, x])/9 - (200*G[0, 1, 0, x])/9 - 
           ((32*I)/3)*Pi*G[0, 1, 0, x] + (40*G[1, 0, 0, x])/9 - 
           ((32*I)/3)*Pi*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/3 - 
           (40*G[1, 1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
           (40*G[1, 1, 1, x])/3 + (52*G[0, 0, 0, 0, x])/3 + 
           24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + (8*G[0, 1, 0, 0, x])/
            3 + (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
           (32*G[0, 1, 1, 1, x])/3 - (56*G[1, 0, 0, 0, x])/3 + 
           (32*G[1, 0, 0, 1, x])/3 + (32*G[1, 0, 1, 0, x])/3 + 
           (32*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
           (8*G[1, 1, 1, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 - (4*Zeta[3])/3 + 
           (24*I)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/9 + (88*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*(((-4*I)/3)*Pi + (100*Pi^2)/9 + (152*G[0, x])/9 - 
           (56*Pi^2*G[0, x])/9 - (164*G[1, x])/9 - (40*Pi^2*G[1, x])/9 + 
           (112*G[0, 0, x])/9 - (184*G[0, 1, x])/9 - (184*G[1, 0, x])/9 + 
           (256*G[1, 1, x])/9 - 32*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 
           16*G[0, 1, 0, x] + (32*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + 
           (16*G[1, 1, 0, x])/3 - (64*G[1, 1, 1, x])/3 + 
           (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
           RATIO[x]*((-70*Pi^2)/9 + (28*Pi^2*G[0, x])/9 + (20*Pi^2*G[1, x])/
              9 - (140*G[0, 0, x])/9 + (140*G[0, 1, x])/9 + (140*G[1, 0, x])/
              9 - (140*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
             8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
             (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 - (8*Zeta[3])/3) + 
           (16*Zeta[3])/3 + RATIO[x^(-1)]*(4972/81 - ((448*I)/27)*Pi - 
             Pi^2/54 + ((2*I)/3)*Pi^3 - (1322*G[0, x])/27 + 
             ((200*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 - (448*G[1, x])/27 + 
             6*Pi^2*G[1, x] + (94*G[0, 0, x])/3 - (24*I)*Pi*G[0, 0, x] + 
             (200*G[0, 1, x])/9 + (200*G[1, 0, x])/9 + ((32*I)/3)*Pi*
              G[1, 0, x] - (52*G[0, 0, 0, x])/3 - 24*G[0, 0, 1, x] - 
             24*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 - (32*G[1, 0, 1, x])/3 - 
             (32*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 + (20*Zeta[3])/
              9))) + e^2*(((-472*I)/27)*Pi + (3572*Pi^2)/81 + (I/3)*Pi^3 + 
         (202*Pi^4)/405 + (7840*G[0, x])/81 - ((32*I)/9)*Pi*G[0, x] - 
         (1822*Pi^2*G[0, x])/81 - (14*Pi^4*G[0, x])/45 - (9256*G[1, x])/81 - 
         (1529*Pi^2*G[1, x])/81 - (16*Pi^4*G[1, x])/45 + 
         (224*G[0, 0, x])/81 + ((4*I)/3)*Pi*G[0, 0, x] + 
         (152*Pi^2*G[0, 0, x])/9 - (5456*G[0, 1, x])/81 + 
         (322*Pi^2*G[0, 1, x])/27 - (5456*G[1, 0, x])/81 + 
         10*Pi^2*G[1, 0, x] + (11192*G[1, 1, x])/81 + (260*Pi^2*G[1, 1, x])/
          27 - (1792*G[0, 0, 0, x])/27 - (112*Pi^2*G[0, 0, 0, x])/9 + 
         (1424*G[0, 0, 1, x])/27 - (28*Pi^2*G[0, 0, 1, x])/3 + 
         (1424*G[0, 1, 0, x])/27 - (68*Pi^2*G[0, 1, 0, x])/9 - 
         (40*Pi^2*G[0, 1, 1, x])/9 + (784*G[1, 0, 0, x])/27 - 
         (64*Pi^2*G[1, 0, 0, x])/9 + (640*G[1, 0, 1, x])/27 - 
         (28*Pi^2*G[1, 0, 1, x])/9 + (640*G[1, 1, 0, x])/27 - 
         (20*Pi^2*G[1, 1, 0, x])/9 - (1052*G[1, 1, 1, x])/9 - 
         (40*Pi^2*G[1, 1, 1, x])/9 + 112*G[0, 0, 0, 0, x] - 
         (392*G[0, 0, 0, 1, x])/9 - (392*G[0, 0, 1, 0, x])/9 - 
         (208*G[0, 1, 0, 0, x])/9 - (184*G[0, 1, 0, 1, x])/9 - 
         (184*G[0, 1, 1, 0, x])/9 + (184*G[0, 1, 1, 1, x])/9 - 
         (8*G[1, 0, 0, 0, x])/3 - (184*G[1, 0, 0, 1, x])/9 - 
         (184*G[1, 0, 1, 0, x])/9 - (104*G[1, 1, 0, 0, x])/9 - 
         (80*G[1, 1, 0, 1, x])/9 - (80*G[1, 1, 1, 0, x])/9 + 
         (824*G[1, 1, 1, 1, x])/9 - (448*G[0, 0, 0, 0, 0, x])/3 + 
         (112*G[0, 0, 0, 0, 1, x])/3 + (112*G[0, 0, 0, 1, 0, x])/3 + 
         (64*G[0, 0, 1, 0, 0, x])/3 + 16*G[0, 0, 1, 0, 1, x] + 
         16*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
         (16*G[0, 1, 0, 0, 0, x])/3 + 16*G[0, 1, 0, 0, 1, x] + 
         16*G[0, 1, 0, 1, 0, x] + (32*G[0, 1, 1, 0, 0, x])/3 + 
         (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
         (64*G[0, 1, 1, 1, 1, x])/3 - (32*G[1, 0, 0, 0, 0, x])/3 + 
         16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         (32*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
         (16*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
         (16*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 1, 0, 0, x])/3 - 
         (176*G[1, 1, 1, 1, 1, x])/3 + (113/36 - ((7*I)/3)*Pi - 
           (16*G[0, x])/9 - (7*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] + 
         (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + Log[mu2/s]^3*
          ((28*Pi^2)/9 + (28*G[0, x])/9 - (28*G[1, x])/9 + 
           (56*G[0, 0, x])/9 - (56*G[0, 1, x])/9 - (56*G[1, 0, x])/9 + 
           (56*G[1, 1, x])/9 + (541/27 - ((220*I)/27)*Pi - Pi^2/9 - 
             (113*G[0, x])/9 + ((28*I)/3)*Pi*G[0, x] - (220*G[1, x])/27 + 
             (64*G[0, 0, x])/9 + (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3)*
            RATIO[x^(-1)] + ((-14*Pi^2)/9 - (28*G[0, 0, x])/9 + 
             (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - (28*G[1, 1, x])/9)*
            RATIO[x]) + (904*Zeta[3])/27 - (196*Pi^2*Zeta[3])/9 - 
         (280*G[0, x]*Zeta[3])/9 - (32*G[1, x]*Zeta[3])/9 - 
         (352*G[0, 0, x]*Zeta[3])/9 + (448*G[0, 1, x]*Zeta[3])/9 + 
         (400*G[1, 0, x]*Zeta[3])/9 - (256*G[1, 1, x]*Zeta[3])/9 + 
         Log[mu2/s]^2*((-2*I)*Pi + (106*Pi^2)/9 + (164*G[0, x])/9 - 
           (68*Pi^2*G[0, x])/9 - (182*G[1, x])/9 - (52*Pi^2*G[1, x])/9 + 
           (112*G[0, 0, x])/9 - (196*G[0, 1, x])/9 - (196*G[1, 0, x])/9 + 
           (280*G[1, 1, x])/9 - (112*G[0, 0, 0, x])/3 + (56*G[0, 0, 1, x])/
            3 + (56*G[0, 1, 0, x])/3 + (32*G[1, 0, 0, x])/3 + 
           8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - (80*G[1, 1, 1, x])/3 + 
           ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
           RATIO[x]*((-73*Pi^2)/9 + (34*Pi^2*G[0, x])/9 + (26*Pi^2*G[1, x])/
              9 - (146*G[0, 0, x])/9 + (146*G[0, 1, x])/9 + (146*G[1, 0, x])/
              9 - (146*G[1, 1, x])/9 + (56*G[0, 0, 0, x])/3 - 
             (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 - (16*G[1, 0, 0, x])/
              3 - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 - 
             4*Zeta[3]) + RATIO[x^(-1)]*(6416/81 - ((560*I)/27)*Pi - 
             (13*Pi^2)/36 + I*Pi^3 - (541*G[0, x])/9 + ((220*I)/9)*Pi*
              G[0, x] + (Pi^2*G[0, x])/3 - (560*G[1, x])/27 + 
             (23*Pi^2*G[1, x])/3 + (113*G[0, 0, x])/3 - (28*I)*Pi*
              G[0, 0, x] + (220*G[0, 1, x])/9 + (220*G[1, 0, x])/9 + 
             ((40*I)/3)*Pi*G[1, 0, x] - (64*G[0, 0, 0, x])/3 - 
             28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - 
             (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 + (40*G[1, 1, 1, x])/
              3 - (22*Zeta[3])/9) + 8*Zeta[3]) + RATIO[(1 - x)^(-1)]*
          (((32*I)/27)*Pi^3 - (16*Pi^4)/135 - ((848*I)/27)*Pi*G[0, x] + 
           (196*Pi^2*G[0, x])/27 + ((2*I)/9)*Pi^3*G[0, x] - 
           (848*G[0, 0, x])/27 + ((164*I)/9)*Pi*G[0, 0, x] - 
           (26*Pi^2*G[0, 0, x])/9 - ((64*I)/9)*Pi*G[1, 0, x] + 
           (8*Pi^2*G[1, 0, x])/9 + (328*G[0, 0, 0, x])/9 - 
           (8*I)*Pi*G[0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
           (64*G[1, 0, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
           24*G[0, 0, 0, 0, x] + (8*G[0, 1, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 - (64*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3]) + 
         Log[mu2/s]*(((-88*I)/9)*Pi + (854*Pi^2)/27 + (58*Pi^4)/135 + 
           (1648*G[0, x])/27 - ((4*I)/3)*Pi*G[0, x] - (502*Pi^2*G[0, x])/27 - 
           (1912*G[1, x])/27 - (410*Pi^2*G[1, x])/27 + (404*G[0, 0, x])/27 + 
           (124*Pi^2*G[0, 0, x])/9 - (1424*G[0, 1, x])/27 + 
           (28*Pi^2*G[0, 1, x])/3 - (1424*G[1, 0, x])/27 + 
           (68*Pi^2*G[1, 0, x])/9 + (2516*G[1, 1, x])/27 + 
           (20*Pi^2*G[1, 1, x])/3 - (616*G[0, 0, 0, x])/9 + 
           (392*G[0, 0, 1, x])/9 + (392*G[0, 1, 0, x])/9 + 
           (208*G[1, 0, 0, x])/9 + (184*G[1, 0, 1, x])/9 + 
           (184*G[1, 1, 0, x])/9 - (248*G[1, 1, 1, x])/3 + 
           112*G[0, 0, 0, 0, x] - (112*G[0, 0, 0, 1, x])/3 - 
           (112*G[0, 0, 1, 0, x])/3 - (64*G[0, 1, 0, 0, x])/3 - 
           16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 
           (16*G[1, 0, 0, 0, x])/3 - 16*G[1, 0, 0, 1, x] - 
           16*G[1, 0, 1, 0, x] - (32*G[1, 1, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
           (176*G[1, 1, 1, 1, x])/3 + RATIO[(1 - x)^(-1)]*(((4*I)/9)*Pi^3 - 
             ((164*I)/9)*Pi*G[0, x] + (28*Pi^2*G[0, x])/9 - (164*G[0, 0, x])/
              9 + (8*I)*Pi*G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] + 
             16*G[0, 0, 0, x] - (8*G[1, 0, 0, x])/3 - (8*Zeta[3])/3) + 
           (232*Zeta[3])/9 - (16*G[0, x]*Zeta[3])/3 - 16*G[1, x]*Zeta[3] + 
           RATIO[x]*((-710*Pi^2)/27 - (29*Pi^4)/135 + (362*Pi^2*G[0, x])/27 + 
             (286*Pi^2*G[1, x])/27 - (1420*G[0, 0, x])/27 - 
             (62*Pi^2*G[0, 0, x])/9 + (1420*G[0, 1, x])/27 - 
             (14*Pi^2*G[0, 1, x])/3 + (1420*G[1, 0, x])/27 - 
             (34*Pi^2*G[1, 0, x])/9 - (1420*G[1, 1, x])/27 - 
             (10*Pi^2*G[1, 1, x])/3 + (584*G[0, 0, 0, x])/9 - 
             (292*G[0, 0, 1, x])/9 - (292*G[0, 1, 0, x])/9 - 
             (152*G[1, 0, 0, x])/9 - (140*G[1, 0, 1, x])/9 - 
             (140*G[1, 1, 0, x])/9 + 48*G[1, 1, 1, x] - 56*G[0, 0, 0, 0, x] + 
             (56*G[0, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, x])/3 + 
             (32*G[0, 1, 0, 0, x])/3 + 8*G[0, 1, 0, 1, x] + 
             8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/
              3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
             (16*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
             (8*G[1, 1, 1, 0, x])/3 - (88*G[1, 1, 1, 1, x])/3 - 
             (140*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3]) + 
           RATIO[x^(-1)]*(45638/243 - ((2624*I)/81)*Pi - (11*Pi^2)/162 + 
             ((50*I)/27)*Pi^3 + (41*Pi^4)/540 - (12832*G[0, x])/81 + 
             ((1120*I)/27)*Pi*G[0, x] + (13*Pi^2*G[0, x])/18 - 
             (2*I)*Pi^3*G[0, x] - (2624*G[1, x])/81 + (410*Pi^2*G[1, x])/27 - 
             ((16*I)/9)*Pi^3*G[1, x] + (1082*G[0, 0, x])/9 - 
             ((440*I)/9)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 + 
             (1120*G[0, 1, x])/27 - (46*Pi^2*G[0, 1, x])/3 + 
             (1120*G[1, 0, x])/27 + ((80*I)/3)*Pi*G[1, 0, x] - 
             (70*Pi^2*G[1, 0, x])/3 - 8*Pi^2*G[1, 1, x] - (226*G[0, 0, 0, x])/
              3 + (56*I)*Pi*G[0, 0, 0, x] - (440*G[0, 0, 1, x])/9 - 
             (440*G[0, 1, 0, x])/9 - ((80*I)/3)*Pi*G[0, 1, 0, x] + 
             (40*G[1, 0, 0, x])/9 - ((80*I)/3)*Pi*G[1, 0, 0, x] - 
             (80*G[1, 0, 1, x])/3 - (80*G[1, 1, 0, x])/3 + ((32*I)/3)*Pi*
              G[1, 1, 0, x] + (80*G[1, 1, 1, x])/3 + (128*G[0, 0, 0, 0, x])/
              3 + 56*G[0, 0, 0, 1, x] + 56*G[0, 0, 1, 0, x] + 
             (8*G[0, 1, 0, 0, x])/3 + (80*G[0, 1, 0, 1, x])/3 + 
             (80*G[0, 1, 1, 0, x])/3 - (80*G[0, 1, 1, 1, x])/3 - 
             (152*G[1, 0, 0, 0, x])/3 + (80*G[1, 0, 0, 1, x])/3 + 
             (80*G[1, 0, 1, 0, x])/3 + (80*G[1, 1, 0, 0, x])/3 + 
             (32*G[1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 0, x])/3 - 
             (112*G[1, 1, 1, 1, x])/3 - (50*Zeta[3])/3 + ((200*I)/3)*Pi*
              Zeta[3] + (44*G[0, x]*Zeta[3])/9 + 88*G[1, x]*Zeta[3])) + 
         RATIO[x]*((-3356*Pi^2)/81 - (128*Pi^4)/405 + (1748*Pi^2*G[0, x])/
            81 + (7*Pi^4*G[0, x])/45 + (1366*Pi^2*G[1, x])/81 + 
           (8*Pi^4*G[1, x])/45 - (6712*G[0, 0, x])/81 - (109*Pi^2*G[0, 0, x])/
            9 + (6712*G[0, 1, x])/81 - (245*Pi^2*G[0, 1, x])/27 + 
           (6712*G[1, 0, x])/81 - (23*Pi^2*G[1, 0, x])/3 - 
           (6712*G[1, 1, x])/81 - (175*Pi^2*G[1, 1, x])/27 + 
           (2840*G[0, 0, 0, x])/27 + (56*Pi^2*G[0, 0, 0, x])/9 - 
           (1420*G[0, 0, 1, x])/27 + (14*Pi^2*G[0, 0, 1, x])/3 - 
           (1420*G[0, 1, 0, x])/27 + (34*Pi^2*G[0, 1, 0, x])/9 + 
           (20*Pi^2*G[0, 1, 1, x])/9 - (764*G[1, 0, 0, x])/27 + 
           (32*Pi^2*G[1, 0, 0, x])/9 - (656*G[1, 0, 1, x])/27 + 
           (14*Pi^2*G[1, 0, 1, x])/9 - (656*G[1, 1, 0, x])/27 + 
           (10*Pi^2*G[1, 1, 0, x])/9 + (692*G[1, 1, 1, x])/9 + 
           (20*Pi^2*G[1, 1, 1, x])/9 - (292*G[0, 0, 0, 0, x])/3 + 
           (292*G[0, 0, 0, 1, x])/9 + (292*G[0, 0, 1, 0, x])/9 + 
           (152*G[0, 1, 0, 0, x])/9 + (140*G[0, 1, 0, 1, x])/9 + 
           (140*G[0, 1, 1, 0, x])/9 - (140*G[0, 1, 1, 1, x])/9 + 
           (4*G[1, 0, 0, 0, x])/3 + (140*G[1, 0, 0, 1, x])/9 + 
           (140*G[1, 0, 1, 0, x])/9 + (76*G[1, 1, 0, 0, x])/9 + 
           (64*G[1, 1, 0, 1, x])/9 + (64*G[1, 1, 1, 0, x])/9 - 
           (496*G[1, 1, 1, 1, x])/9 + (224*G[0, 0, 0, 0, 0, x])/3 - 
           (56*G[0, 0, 0, 0, 1, x])/3 - (56*G[0, 0, 0, 1, 0, x])/3 - 
           (32*G[0, 0, 1, 0, 0, x])/3 - 8*G[0, 0, 1, 0, 1, x] - 
           8*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
           (8*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 0, 0, 1, x] - 
           8*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 1, 0, 0, x])/3 - 
           (8*G[0, 1, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 1, 0, x])/3 + 
           (32*G[0, 1, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, 0, x])/3 - 
           8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
           (16*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
           (8*G[1, 0, 1, 1, 0, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 - 
           (8*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
           (8*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
           (88*G[1, 1, 1, 1, 1, x])/3 - (656*Zeta[3])/27 + 
           (98*Pi^2*Zeta[3])/9 + (64*G[0, x]*Zeta[3])/9 + 
           (140*G[1, x]*Zeta[3])/9 + (176*G[0, 0, x]*Zeta[3])/9 - 
           (224*G[0, 1, x]*Zeta[3])/9 - (200*G[1, 0, x]*Zeta[3])/9 + 
           (128*G[1, 1, x]*Zeta[3])/9 - (8*Zeta[5])/3) + (16*Zeta[5])/3 + 
         RATIO[x^(-1)]*(300751/1458 - ((3904*I)/243)*Pi + (1913*Pi^2)/972 + 
           ((112*I)/81)*Pi^3 + (121*Pi^4)/2160 + ((67*I)/180)*Pi^5 - 
           (45638*G[0, x])/243 + ((2624*I)/81)*Pi*G[0, x] + 
           (11*Pi^2*G[0, x])/162 - ((50*I)/27)*Pi^3*G[0, x] - 
           (41*Pi^4*G[0, x])/540 - (3904*G[1, x])/243 + (1120*Pi^2*G[1, x])/
            81 - ((20*I)/9)*Pi^3*G[1, x] + (227*Pi^4*G[1, x])/180 + 
           (12832*G[0, 0, x])/81 - ((1120*I)/27)*Pi*G[0, 0, x] - 
           (13*Pi^2*G[0, 0, x])/18 + (2*I)*Pi^3*G[0, 0, x] + 
           (2624*G[0, 1, x])/81 - (410*Pi^2*G[0, 1, x])/27 + 
           ((16*I)/9)*Pi^3*G[0, 1, x] + (2624*G[1, 0, x])/81 + 
           ((224*I)/9)*Pi*G[1, 0, x] - (650*Pi^2*G[1, 0, x])/27 - 
           ((8*I)/9)*Pi^3*G[1, 0, x] - (80*Pi^2*G[1, 1, x])/9 - 
           ((4*I)/9)*Pi^3*G[1, 1, x] - (1082*G[0, 0, 0, x])/9 + 
           ((440*I)/9)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/3 - 
           (1120*G[0, 0, 1, x])/27 + (46*Pi^2*G[0, 0, 1, x])/3 - 
           (1120*G[0, 1, 0, x])/27 - ((80*I)/3)*Pi*G[0, 1, 0, x] + 
           (70*Pi^2*G[0, 1, 0, x])/3 + 8*Pi^2*G[0, 1, 1, x] + 
           (224*G[1, 0, 0, x])/27 - ((80*I)/3)*Pi*G[1, 0, 0, x] + 
           (194*Pi^2*G[1, 0, 0, x])/9 - (224*G[1, 0, 1, x])/9 + 
           (56*Pi^2*G[1, 0, 1, x])/9 - (224*G[1, 1, 0, x])/9 + 
           ((40*I)/3)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/9 + 
           (224*G[1, 1, 1, x])/9 + (40*Pi^2*G[1, 1, 1, x])/9 + 
           (226*G[0, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 0, 0, 0, x] + 
           (440*G[0, 0, 0, 1, x])/9 + (440*G[0, 0, 1, 0, x])/9 + 
           ((80*I)/3)*Pi*G[0, 0, 1, 0, x] - (40*G[0, 1, 0, 0, x])/9 + 
           ((80*I)/3)*Pi*G[0, 1, 0, 0, x] + (80*G[0, 1, 0, 1, x])/3 + 
           (80*G[0, 1, 1, 0, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, 0, x] - 
           (80*G[0, 1, 1, 1, x])/3 - (520*G[1, 0, 0, 0, x])/9 + 
           ((80*I)/3)*Pi*G[1, 0, 0, 0, x] + (80*G[1, 0, 0, 1, x])/3 + 
           (80*G[1, 0, 1, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + 
           (80*G[1, 1, 0, 0, x])/3 - ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 
           (40*G[1, 1, 0, 1, x])/3 + (40*G[1, 1, 1, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] - 
           (128*G[0, 0, 0, 0, 0, x])/3 - 56*G[0, 0, 0, 0, 1, x] - 
           56*G[0, 0, 0, 1, 0, x] - (8*G[0, 0, 1, 0, 0, x])/3 - 
           (80*G[0, 0, 1, 0, 1, x])/3 - (80*G[0, 0, 1, 1, 0, x])/3 + 
           (80*G[0, 0, 1, 1, 1, x])/3 + (152*G[0, 1, 0, 0, 0, x])/3 - 
           (80*G[0, 1, 0, 0, 1, x])/3 - (80*G[0, 1, 0, 1, 0, x])/3 - 
           (80*G[0, 1, 1, 0, 0, x])/3 - (32*G[0, 1, 1, 0, 1, x])/3 - 
           (32*G[0, 1, 1, 1, 0, x])/3 + (112*G[0, 1, 1, 1, 1, x])/3 + 
           104*G[1, 0, 0, 0, 0, x] - (80*G[1, 0, 0, 0, 1, x])/3 - 
           (80*G[1, 0, 0, 1, 0, x])/3 - (80*G[1, 0, 1, 0, 0, x])/3 - 
           (32*G[1, 0, 1, 0, 1, x])/3 - (32*G[1, 0, 1, 1, 0, x])/3 + 
           (32*G[1, 0, 1, 1, 1, x])/3 - (80*G[1, 1, 0, 0, 0, x])/3 - 
           (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 - 
           (16*G[1, 1, 1, 0, 0, x])/3 - (8*G[1, 1, 1, 0, 1, x])/3 - 
           (8*G[1, 1, 1, 1, 0, x])/3 + 40*G[1, 1, 1, 1, 1, x] - 
           (91*Zeta[3])/3 + ((1640*I)/27)*Pi*Zeta[3] - (8*Pi^2*Zeta[3])/9 + 
           (50*G[0, x]*Zeta[3])/3 - ((200*I)/3)*Pi*G[0, x]*Zeta[3] + 
           (2360*G[1, x]*Zeta[3])/27 + (8*I)*Pi*G[1, x]*Zeta[3] - 
           (44*G[0, 0, x]*Zeta[3])/9 - 88*G[0, 1, x]*Zeta[3] - 
           72*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + (302*Zeta[5])/15)))/
      Nc + Nc*((-22*Pi^2)/9 - (32*G[0, x])/9 + (8*Pi^2*G[0, x])/9 + 
       (32*G[1, x])/9 + (4*Pi^2*G[1, x])/9 - (28*G[0, 0, x])/9 + 
       (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 - (52*G[1, 1, x])/9 + 
       (16*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - 
       (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (-1/3 + (2*G[0, x])/3 + 2*G[1, x])*Log[mu2/s]^2*RATIO[x^(-1)] - 
       (8*Log[mu2/s]^3*RATIO[x^(-1)])/9 + ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - 
         (2*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
         (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + 
         (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3)*RATIO[x] + Log[mu2/s]*((-4*Pi^2)/3 - 
         (4*G[0, x])/3 + (4*G[1, x])/3 - (8*G[0, 0, x])/3 + 
         (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3 + 
         (26/3 + (11*Pi^2)/9 - (34*G[0, x])/9 + (40*G[1, x])/9 + 
           (8*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x])*RATIO[x^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) + 
       RATIO[x^(-1)]*(455/27 + (107*Pi^2)/54 - (290*G[0, x])/27 - 
         (11*Pi^2*G[0, x])/9 + (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 + 
         (74*G[0, 0, x])/9 - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
         (20*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
         (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3 + (46*Zeta[3])/9) + 
       e*((-185*Pi^2)/27 - (16*Pi^4)/135 - (424*G[0, x])/27 + 
         (115*Pi^2*G[0, x])/27 + (424*G[1, x])/27 + (95*Pi^2*G[1, x])/27 - 
         (74*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/9 + (320*G[0, 1, x])/27 - 
         (14*Pi^2*G[0, 1, x])/9 + (320*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/
          9 - (566*G[1, 1, x])/27 - (10*Pi^2*G[1, 1, x])/9 + 
         (148*G[0, 0, 0, x])/9 - (92*G[0, 0, 1, x])/9 - (92*G[0, 1, 0, x])/
          9 - (52*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/9 - 
         (40*G[1, 1, 0, x])/9 + (56*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 + 
         (-1/3 + (8*G[0, x])/9 + 2*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
         (13*Log[mu2/s]^4*RATIO[x^(-1)])/18 + Log[mu2/s]^2*
          (-2*Pi^2 - 2*G[0, x] + 2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 
           4*G[1, 0, x] - 4*G[1, 1, x] + (269/27 + (37*Pi^2)/18 - 
             (41*G[0, x])/9 + (50*G[1, x])/9 + (10*G[0, 0, x])/3 - 
             6*G[0, 1, x] - 6*G[1, 0, x])*RATIO[x^(-1)] + 
           (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
            RATIO[x]) - (52*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(37559/486 + (46*Pi^2)/27 + (53*Pi^4)/270 - 
           (4106*G[0, x])/81 - (59*Pi^2*G[0, x])/18 + (328*G[1, x])/81 - 
           (100*Pi^2*G[1, x])/27 + (986*G[0, 0, x])/27 + (31*Pi^2*G[0, 0, x])/
            9 - (224*G[0, 1, x])/27 + 3*Pi^2*G[0, 1, x] - (224*G[1, 0, x])/
            27 + (7*Pi^2*G[1, 0, x])/3 + (4*Pi^2*G[1, 1, x])/3 - 
           (94*G[0, 0, 0, x])/3 + (100*G[0, 0, 1, x])/9 + (100*G[0, 1, 0, x])/
            9 + (40*G[1, 0, 0, x])/9 + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + 
           (92*G[0, 0, 0, 0, x])/3 - 12*G[0, 0, 0, 1, x] - 
           12*G[0, 0, 1, 0, x] - (20*G[0, 1, 0, 0, x])/3 - 
           (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
           (16*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
           (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
           4*G[1, 1, 0, 0, x] - (4*G[1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 0, x])/
            3 + (20*G[1, 1, 1, 1, x])/3 + 10*Zeta[3] - (64*G[0, x]*Zeta[3])/
            9 - (40*G[1, x]*Zeta[3])/3) + RATIO[x]*((164*Pi^2)/27 + 
           (8*Pi^4)/135 - (86*Pi^2*G[0, x])/27 - (67*Pi^2*G[1, x])/27 + 
           (328*G[0, 0, x])/27 + (13*Pi^2*G[0, 0, x])/9 - (328*G[0, 1, x])/
            27 + (7*Pi^2*G[0, 1, x])/9 - (328*G[1, 0, x])/27 + 
           (5*Pi^2*G[1, 0, x])/9 + (328*G[1, 1, x])/27 + (5*Pi^2*G[1, 1, x])/
            9 - (140*G[0, 0, 0, x])/9 + (70*G[0, 0, 1, x])/9 + 
           (70*G[0, 1, 0, x])/9 + (38*G[1, 0, 0, x])/9 + (32*G[1, 0, 1, x])/
            9 + (32*G[1, 1, 0, x])/9 - (34*G[1, 1, 1, x])/3 + 
           12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
           (8*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
           (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
           (4*G[1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 + (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*((-50*Pi^2)/9 - (82*G[0, x])/9 + 
           (28*Pi^2*G[0, x])/9 + (82*G[1, x])/9 + (20*Pi^2*G[1, x])/9 - 
           (56*G[0, 0, x])/9 + (92*G[0, 1, x])/9 + (92*G[1, 0, x])/9 - 
           (128*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
           8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
           (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 - (8*Zeta[3])/3 + 
           RATIO[x]*((35*Pi^2)/9 - (14*Pi^2*G[0, x])/9 - (10*Pi^2*G[1, x])/
              9 + (70*G[0, 0, x])/9 - (70*G[0, 1, x])/9 - (70*G[1, 0, x])/9 + 
             (70*G[1, 1, x])/9 - 8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
             4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
             (4*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + (4*Zeta[3])/3) + 
           RATIO[x^(-1)]*(3778/81 + (197*Pi^2)/54 - (254*G[0, x])/9 - 
             (34*Pi^2*G[0, x])/9 + (224*G[1, x])/27 - 3*Pi^2*G[1, x] + 
             (182*G[0, 0, x])/9 - (100*G[0, 1, x])/9 - (100*G[1, 0, x])/9 - 
             (56*G[0, 0, 0, x])/3 + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
             (20*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/
              3 - (16*G[1, 1, 1, x])/3 + (172*Zeta[3])/9))) + 
       e^2*((-1630*Pi^2)/81 - (101*Pi^4)/405 - (4628*G[0, x])/81 + 
         (1867*Pi^2*G[0, x])/162 + (7*Pi^4*G[0, x])/45 + (4628*G[1, x])/81 + 
         (1529*Pi^2*G[1, x])/162 + (8*Pi^4*G[1, x])/45 + 
         (140*G[0, 0, x])/81 - (76*Pi^2*G[0, 0, x])/9 + 
         (2728*G[0, 1, x])/81 - (161*Pi^2*G[0, 1, x])/27 + 
         (2728*G[1, 0, x])/81 - 5*Pi^2*G[1, 0, x] - (5596*G[1, 1, x])/81 - 
         (130*Pi^2*G[1, 1, x])/27 + (878*G[0, 0, 0, x])/27 + 
         (56*Pi^2*G[0, 0, 0, x])/9 - (712*G[0, 0, 1, x])/27 + 
         (14*Pi^2*G[0, 0, 1, x])/3 - (712*G[0, 1, 0, x])/27 + 
         (34*Pi^2*G[0, 1, 0, x])/9 + (20*Pi^2*G[0, 1, 1, x])/9 - 
         (392*G[1, 0, 0, x])/27 + (32*Pi^2*G[1, 0, 0, x])/9 - 
         (320*G[1, 0, 1, x])/27 + (14*Pi^2*G[1, 0, 1, x])/9 - 
         (320*G[1, 1, 0, x])/27 + (10*Pi^2*G[1, 1, 0, x])/9 + 
         (526*G[1, 1, 1, x])/9 + (20*Pi^2*G[1, 1, 1, x])/9 - 
         56*G[0, 0, 0, 0, x] + (196*G[0, 0, 0, 1, x])/9 + 
         (196*G[0, 0, 1, 0, x])/9 + (104*G[0, 1, 0, 0, x])/9 + 
         (92*G[0, 1, 0, 1, x])/9 + (92*G[0, 1, 1, 0, x])/9 - 
         (92*G[0, 1, 1, 1, x])/9 + (4*G[1, 0, 0, 0, x])/3 + 
         (92*G[1, 0, 0, 1, x])/9 + (92*G[1, 0, 1, 0, x])/9 + 
         (52*G[1, 1, 0, 0, x])/9 + (40*G[1, 1, 0, 1, x])/9 + 
         (40*G[1, 1, 1, 0, x])/9 - (412*G[1, 1, 1, 1, x])/9 + 
         (224*G[0, 0, 0, 0, 0, x])/3 - (56*G[0, 0, 0, 0, 1, x])/3 - 
         (56*G[0, 0, 0, 1, 0, x])/3 - (32*G[0, 0, 1, 0, 0, x])/3 - 
         8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
         8*G[0, 0, 1, 1, 1, x] - (8*G[0, 1, 0, 0, 0, x])/3 - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] - 
         (16*G[0, 1, 1, 0, 0, x])/3 - (8*G[0, 1, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 1, 0, x])/3 + (32*G[0, 1, 1, 1, 1, x])/3 + 
         (16*G[1, 0, 0, 0, 0, x])/3 - 8*G[1, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 1, 0, x] - (16*G[1, 0, 1, 0, 0, x])/3 - 
         (8*G[1, 0, 1, 0, 1, x])/3 - (8*G[1, 0, 1, 1, 0, x])/3 + 
         (8*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 - 
         (8*G[1, 1, 0, 0, 1, x])/3 - (8*G[1, 1, 0, 1, 0, x])/3 - 
         (8*G[1, 1, 1, 0, 0, x])/3 + (88*G[1, 1, 1, 1, 1, x])/3 + 
         (-31/108 + (11*G[0, x])/18 + (7*G[1, x])/6)*Log[mu2/s]^4*
          RATIO[x^(-1)] - (16*Log[mu2/s]^5*RATIO[x^(-1)])/45 + 
         Log[mu2/s]^3*((-14*Pi^2)/9 - (14*G[0, x])/9 + (14*G[1, x])/9 - 
           (28*G[0, 0, x])/9 + (28*G[0, 1, x])/9 + (28*G[1, 0, x])/9 - 
           (28*G[1, 1, x])/9 + (517/81 + (5*Pi^2)/3 - (79*G[0, x])/27 + 
             (110*G[1, x])/27 + (20*G[0, 0, x])/9 - (14*G[0, 1, x])/3 - 
             (14*G[1, 0, x])/3)*RATIO[x^(-1)] + 
           ((7*Pi^2)/9 + (14*G[0, 0, x])/9 - (14*G[0, 1, x])/9 - 
             (14*G[1, 0, x])/9 + (14*G[1, 1, x])/9)*RATIO[x]) - 
         (470*Zeta[3])/27 + (98*Pi^2*Zeta[3])/9 + (140*G[0, x]*Zeta[3])/9 + 
         (16*G[1, x]*Zeta[3])/9 + (176*G[0, 0, x]*Zeta[3])/9 - 
         (224*G[0, 1, x]*Zeta[3])/9 - (200*G[1, 0, x]*Zeta[3])/9 + 
         (128*G[1, 1, x]*Zeta[3])/9 + Log[mu2/s]^2*((-53*Pi^2)/9 - 
           (91*G[0, x])/9 + (34*Pi^2*G[0, x])/9 + (91*G[1, x])/9 + 
           (26*Pi^2*G[1, x])/9 - (56*G[0, 0, x])/9 + (98*G[0, 1, x])/9 + 
           (98*G[1, 0, x])/9 - (140*G[1, 1, x])/9 + (56*G[0, 0, 0, x])/3 - 
           (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 - (16*G[1, 0, 0, x])/
            3 - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 - 
           4*Zeta[3] + RATIO[x]*((73*Pi^2)/18 - (17*Pi^2*G[0, x])/9 - 
             (13*Pi^2*G[1, x])/9 + (73*G[0, 0, x])/9 - (73*G[0, 1, x])/9 - 
             (73*G[1, 0, x])/9 + (73*G[1, 1, x])/9 - (28*G[0, 0, 0, x])/3 + 
             (14*G[0, 0, 1, x])/3 + (14*G[0, 1, 0, x])/3 + (8*G[1, 0, 0, x])/
              3 + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (20*G[1, 1, 1, x])/3 + 
             2*Zeta[3]) + RATIO[x^(-1)]*(3974/81 + (43*Pi^2)/12 - 
             (797*G[0, x])/27 - (9*Pi^2*G[0, x])/2 + (280*G[1, x])/27 - 
             (23*Pi^2*G[1, x])/6 + 21*G[0, 0, x] - (110*G[0, 1, x])/9 - 
             (110*G[1, 0, x])/9 - (62*G[0, 0, 0, x])/3 + 14*G[0, 0, 1, x] + 
             14*G[0, 1, 0, x] + (22*G[1, 0, 0, x])/3 + (20*G[1, 0, 1, x])/3 + 
             (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + (226*Zeta[3])/
              9)) + Log[mu2/s]*((-406*Pi^2)/27 - (29*Pi^4)/135 - 
           (956*G[0, x])/27 + (251*Pi^2*G[0, x])/27 + (956*G[1, x])/27 + 
           (205*Pi^2*G[1, x])/27 - (166*G[0, 0, x])/27 - (62*Pi^2*G[0, 0, x])/
            9 + (712*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/3 + 
           (712*G[1, 0, x])/27 - (34*Pi^2*G[1, 0, x])/9 - (1258*G[1, 1, x])/
            27 - (10*Pi^2*G[1, 1, x])/3 + (308*G[0, 0, 0, x])/9 - 
           (196*G[0, 0, 1, x])/9 - (196*G[0, 1, 0, x])/9 - 
           (104*G[1, 0, 0, x])/9 - (92*G[1, 0, 1, x])/9 - (92*G[1, 1, 0, x])/
            9 + (124*G[1, 1, 1, x])/3 - 56*G[0, 0, 0, 0, x] + 
           (56*G[0, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, x])/3 + 
           (32*G[0, 1, 0, 0, x])/3 + 8*G[0, 1, 0, 1, x] + 
           8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + (8*G[1, 0, 0, 0, x])/3 + 
           8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + (16*G[1, 1, 0, 0, x])/
            3 + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
           (88*G[1, 1, 1, 1, x])/3 - (116*Zeta[3])/9 + (8*G[0, x]*Zeta[3])/
            3 + 8*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(43759/243 + 
             (461*Pi^2)/162 + (247*Pi^4)/540 - (9260*G[0, x])/81 - 
             (337*Pi^2*G[0, x])/54 + (1312*G[1, x])/81 - (205*Pi^2*G[1, x])/
              27 + (718*G[0, 0, x])/9 + 8*Pi^2*G[0, 0, x] - (560*G[0, 1, x])/
              27 + (23*Pi^2*G[0, 1, x])/3 - (560*G[1, 0, x])/27 + 
             (19*Pi^2*G[1, 0, x])/3 + 4*Pi^2*G[1, 1, x] - (598*G[0, 0, 0, x])/
              9 + (220*G[0, 0, 1, x])/9 + (220*G[0, 1, 0, x])/9 + 
             (100*G[1, 0, 0, x])/9 + (40*G[1, 0, 1, x])/3 + 
             (40*G[1, 1, 0, x])/3 - (40*G[1, 1, 1, x])/3 + 
             (208*G[0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 1, x] - 
             28*G[0, 0, 1, 0, x] - (44*G[0, 1, 0, 0, x])/3 - 
             (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
             (40*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
             (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
             8*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - 
             (16*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
             (302*Zeta[3])/27 - (152*G[0, x]*Zeta[3])/9 - 
             (116*G[1, x]*Zeta[3])/3) + RATIO[x]*((355*Pi^2)/27 + 
             (29*Pi^4)/270 - (181*Pi^2*G[0, x])/27 - (143*Pi^2*G[1, x])/27 + 
             (710*G[0, 0, x])/27 + (31*Pi^2*G[0, 0, x])/9 - (710*G[0, 1, x])/
              27 + (7*Pi^2*G[0, 1, x])/3 - (710*G[1, 0, x])/27 + 
             (17*Pi^2*G[1, 0, x])/9 + (710*G[1, 1, x])/27 + 
             (5*Pi^2*G[1, 1, x])/3 - (292*G[0, 0, 0, x])/9 + 
             (146*G[0, 0, 1, x])/9 + (146*G[0, 1, 0, x])/9 + 
             (76*G[1, 0, 0, x])/9 + (70*G[1, 0, 1, x])/9 + (70*G[1, 1, 0, x])/
              9 - 24*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 
             (28*G[0, 0, 0, 1, x])/3 - (28*G[0, 0, 1, 0, x])/3 - 
             (16*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 
             4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - (4*G[1, 0, 0, 0, x])/
              3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
             (8*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
             (4*G[1, 1, 1, 0, x])/3 + (44*G[1, 1, 1, 1, x])/3 + 
             (70*Zeta[3])/9 - (4*G[0, x]*Zeta[3])/3 - 4*G[1, x]*Zeta[3])) - 
         (8*Zeta[5])/3 + RATIO[x]*((1678*Pi^2)/81 + (64*Pi^4)/405 - 
           (874*Pi^2*G[0, x])/81 - (7*Pi^4*G[0, x])/90 - (683*Pi^2*G[1, x])/
            81 - (4*Pi^4*G[1, x])/45 + (3356*G[0, 0, x])/81 + 
           (109*Pi^2*G[0, 0, x])/18 - (3356*G[0, 1, x])/81 + 
           (245*Pi^2*G[0, 1, x])/54 - (3356*G[1, 0, x])/81 + 
           (23*Pi^2*G[1, 0, x])/6 + (3356*G[1, 1, x])/81 + 
           (175*Pi^2*G[1, 1, x])/54 - (1420*G[0, 0, 0, x])/27 - 
           (28*Pi^2*G[0, 0, 0, x])/9 + (710*G[0, 0, 1, x])/27 - 
           (7*Pi^2*G[0, 0, 1, x])/3 + (710*G[0, 1, 0, x])/27 - 
           (17*Pi^2*G[0, 1, 0, x])/9 - (10*Pi^2*G[0, 1, 1, x])/9 + 
           (382*G[1, 0, 0, x])/27 - (16*Pi^2*G[1, 0, 0, x])/9 + 
           (328*G[1, 0, 1, x])/27 - (7*Pi^2*G[1, 0, 1, x])/9 + 
           (328*G[1, 1, 0, x])/27 - (5*Pi^2*G[1, 1, 0, x])/9 - 
           (346*G[1, 1, 1, x])/9 - (10*Pi^2*G[1, 1, 1, x])/9 + 
           (146*G[0, 0, 0, 0, x])/3 - (146*G[0, 0, 0, 1, x])/9 - 
           (146*G[0, 0, 1, 0, x])/9 - (76*G[0, 1, 0, 0, x])/9 - 
           (70*G[0, 1, 0, 1, x])/9 - (70*G[0, 1, 1, 0, x])/9 + 
           (70*G[0, 1, 1, 1, x])/9 - (2*G[1, 0, 0, 0, x])/3 - 
           (70*G[1, 0, 0, 1, x])/9 - (70*G[1, 0, 1, 0, x])/9 - 
           (38*G[1, 1, 0, 0, x])/9 - (32*G[1, 1, 0, 1, x])/9 - 
           (32*G[1, 1, 1, 0, x])/9 + (248*G[1, 1, 1, 1, x])/9 - 
           (112*G[0, 0, 0, 0, 0, x])/3 + (28*G[0, 0, 0, 0, 1, x])/3 + 
           (28*G[0, 0, 0, 1, 0, x])/3 + (16*G[0, 0, 1, 0, 0, x])/3 + 
           4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
           4*G[0, 0, 1, 1, 1, x] + (4*G[0, 1, 0, 0, 0, x])/3 + 
           4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
           (8*G[0, 1, 1, 0, 0, x])/3 + (4*G[0, 1, 1, 0, 1, x])/3 + 
           (4*G[0, 1, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, 1, x])/3 - 
           (8*G[1, 0, 0, 0, 0, x])/3 + 4*G[1, 0, 0, 0, 1, x] + 
           4*G[1, 0, 0, 1, 0, x] + (8*G[1, 0, 1, 0, 0, x])/3 + 
           (4*G[1, 0, 1, 0, 1, x])/3 + (4*G[1, 0, 1, 1, 0, x])/3 - 
           (4*G[1, 0, 1, 1, 1, x])/3 + (4*G[1, 1, 0, 0, 0, x])/3 + 
           (4*G[1, 1, 0, 0, 1, x])/3 + (4*G[1, 1, 0, 1, 0, x])/3 + 
           (4*G[1, 1, 1, 0, 0, x])/3 - (44*G[1, 1, 1, 1, 1, x])/3 + 
           (328*Zeta[3])/27 - (49*Pi^2*Zeta[3])/9 - (32*G[0, x]*Zeta[3])/9 - 
           (70*G[1, x]*Zeta[3])/9 - (88*G[0, 0, x]*Zeta[3])/9 + 
           (112*G[0, 1, x]*Zeta[3])/9 + (100*G[1, 0, x]*Zeta[3])/9 - 
           (64*G[1, 1, x]*Zeta[3])/9 + (4*Zeta[5])/3) + 
         RATIO[x^(-1)]*(833023/2916 - (2395*Pi^2)/972 + (1393*Pi^4)/6480 - 
           (1693*G[0, x])/9 - (349*Pi^2*G[0, x])/162 - (293*Pi^4*G[0, x])/
            1080 + (1952*G[1, x])/243 - (560*Pi^2*G[1, x])/81 - 
           (127*Pi^4*G[1, x])/360 + (3524*G[0, 0, x])/27 + 
           (287*Pi^2*G[0, 0, x])/54 - (1312*G[0, 1, x])/81 + 
           (205*Pi^2*G[0, 1, x])/27 - (1312*G[1, 0, x])/81 + 
           (175*Pi^2*G[1, 0, x])/27 + (40*Pi^2*G[1, 1, x])/9 - 
           (2714*G[0, 0, 0, x])/27 - 7*Pi^2*G[0, 0, 0, x] + 
           (560*G[0, 0, 1, x])/27 - (23*Pi^2*G[0, 0, 1, x])/3 + 
           (560*G[0, 1, 0, x])/27 - (19*Pi^2*G[0, 1, 0, x])/3 - 
           4*Pi^2*G[0, 1, 1, x] + (224*G[1, 0, 0, x])/27 - 
           (53*Pi^2*G[1, 0, 0, x])/9 + (112*G[1, 0, 1, x])/9 - 
           (28*Pi^2*G[1, 0, 1, x])/9 + (112*G[1, 1, 0, x])/9 - 
           (22*Pi^2*G[1, 1, 0, x])/9 - (112*G[1, 1, 1, x])/9 - 
           (20*Pi^2*G[1, 1, 1, x])/9 + (818*G[0, 0, 0, 0, x])/9 - 
           (220*G[0, 0, 0, 1, x])/9 - (220*G[0, 0, 1, 0, x])/9 - 
           (100*G[0, 1, 0, 0, x])/9 - (40*G[0, 1, 0, 1, x])/3 - 
           (40*G[0, 1, 1, 0, x])/3 + (40*G[0, 1, 1, 1, x])/3 + 
           (20*G[1, 0, 0, 0, x])/9 - (40*G[1, 0, 0, 1, x])/3 - 
           (40*G[1, 0, 1, 0, x])/3 - (20*G[1, 1, 0, 0, x])/3 - 
           (20*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 + 
           20*G[1, 1, 1, 1, x] - (292*G[0, 0, 0, 0, 0, x])/3 + 
           28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] + 
           (44*G[0, 0, 1, 0, 0, x])/3 + (40*G[0, 0, 1, 0, 1, x])/3 + 
           (40*G[0, 0, 1, 1, 0, x])/3 - (40*G[0, 0, 1, 1, 1, x])/3 + 
           (4*G[0, 1, 0, 0, 0, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
           (40*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 1, 0, 0, x] + 
           (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
           (56*G[0, 1, 1, 1, 1, x])/3 - 12*G[1, 0, 0, 0, 0, x] + 
           (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
           8*G[1, 0, 1, 0, 0, x] + (16*G[1, 0, 1, 0, 1, x])/3 + 
           (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
           (8*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
           (16*G[1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 1, 0, 0, x] + 
           (4*G[1, 1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 1, 0, x])/3 - 
           20*G[1, 1, 1, 1, 1, x] - (3587*Zeta[3])/81 - (38*Pi^2*Zeta[3])/3 + 
           (518*G[0, x]*Zeta[3])/27 - (1000*G[1, x]*Zeta[3])/27 - 
           (148*G[0, 0, x]*Zeta[3])/9 + (116*G[0, 1, x]*Zeta[3])/3 + 
           (104*G[1, 0, x]*Zeta[3])/3 + (16*G[1, 1, x]*Zeta[3])/3 + 
           (286*Zeta[5])/5)))) + Nc*((14*Pi^2)/3 + ((10*I)/3)*Pi^3 + Pi^4/9 - 
     (10*I)*Pi*G[0, x] - Pi^2*G[0, x] - ((4*I)/3)*Pi^3*G[0, x] + 
     (10*I)*Pi*G[1, x] + (10*Pi^2*G[1, x])/3 - ((2*I)/3)*Pi^3*G[1, x] - 
     2*G[0, 0, x] + (8*I)*Pi*G[0, 0, x] - 8*G[0, 1, x] + 
     (16*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 8*G[1, 0, x] - 
     (8*I)*Pi*G[1, 0, x] + 18*G[1, 1, x] - (16*I)*Pi*G[1, 1, x] - 
     (5*Pi^2*G[1, 1, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 
     (4*I)*Pi*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
     10*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
     4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] - 16*G[1, 1, 1, x] - 
     4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
     2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
     4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
     2*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
     2*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
     (-67/9 - (5*I)*Pi - (5*Pi^2)/6 - (2*I)*Pi*G[0, x] + (2*G[1, x])/3 - 
       (4*I)*Pi*G[1, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - 2*G[1, 1, x])*
      Log[mu2/s]^2*RATIO[(1 - x)^(-1)] + (-17/9 + (2*I)*Pi)*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 6*Zeta[3] + 
     (4*I)*Pi*Zeta[3] - 4*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
      (23213/1296 - ((404*I)/27)*Pi + (437*Pi^2)/54 - ((16*I)/9)*Pi^3 - 
       (191*Pi^4)/360 + (2*I)*Pi*G[0, x] + Pi^2*G[0, x] + 
       ((8*I)/3)*Pi^3*G[0, x] - (1513*G[1, x])/108 + ((160*I)/9)*Pi*G[1, x] - 
       (38*Pi^2*G[1, x])/9 + ((7*I)/3)*Pi^3*G[1, x] + 2*G[0, 0, x] - 
       (6*I)*Pi*G[0, 0, x] + ((40*I)/3)*Pi*G[0, 1, x] - 
       (2*Pi^2*G[0, 1, x])/3 + 2*Pi^2*G[1, 0, x] + (62*G[1, 1, x])/3 - 
       (10*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
       6*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + (58*G[0, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, x] - 
       (56*G[1, 1, 1, x])/3 + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
       8*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - (38*Zeta[3])/9 + 
       (2*I)*Pi*Zeta[3] - 16*G[1, x]*Zeta[3]) + 
     RATIO[x]*(-5*Pi^2 + (3*I)*Pi^3 + (38*Pi^4)/45 - (Pi^2*G[0, x])/3 - 
       ((4*I)/3)*Pi^3*G[0, x] + (7*Pi^2*G[1, x])/3 - ((2*I)/3)*Pi^3*G[1, x] - 
       10*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 10*G[0, 1, x] - 
       (6*I)*Pi*G[0, 1, x] - (10*Pi^2*G[0, 1, x])/3 + 10*G[1, 0, x] - 
       (6*I)*Pi*G[1, 0, x] - 10*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
       (7*Pi^2*G[1, 1, x])/3 - (4*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - 
       (20*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 
       12*G[0, 1, 1, x] + (20*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
       10*G[1, 0, 1, x] + (24*I)*Pi*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + 
       16*G[1, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] + 22*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 26*G[1, 0, 1, 1, x] + 
       2*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
       32*G[1, 1, 1, 1, x] + 2*Zeta[3] + (28*I)*Pi*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + Log[mu2/s]*(I*Pi^3 - (2*I)*Pi*G[0, x] + 
       (2*I)*Pi*G[1, x] + Pi^2*G[1, x] + (2*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - 
       (2*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 
       4*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 1, x] + 
       2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 
       4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
       (I*Pi^3 + Pi^2*G[1, x] + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - 
         (2*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 1, x] + 
         2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(-103/108 - ((160*I)/9)*Pi + (38*Pi^2)/9 - 
         ((5*I)/3)*Pi^3 - (26*G[1, x])/9 + (10*I)*Pi*G[1, x] + 
         (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] + (26*G[1, 1, x])/3 + 
         (4*I)*Pi*G[1, 1, x] + 8*G[0, 1, 1, x] + 8*G[1, 0, 1, x] + 
         8*G[1, 1, 0, x] + 14*Zeta[3])) + 
     e*(((-64*I)/9)*Pi + (439*Pi^2)/18 + ((307*I)/24)*Pi^3 - (37*Pi^4)/30 + 
       ((7*I)/9)*Pi^5 - ((315*I)/4)*Pi*G[0, x] - (7*Pi^2*G[0, x])/8 - 
       ((17*I)/2)*Pi^3*G[0, x] - (64*G[1, x])/9 + ((301*I)/4)*Pi*G[1, x] - 
       (19*Pi^2*G[1, x])/24 - ((7*I)/6)*Pi^3*G[1, x] - (8*Pi^4*G[1, x])/15 - 
       (163*G[0, 0, x])/4 + ((163*I)/4)*Pi*G[0, 0, x] - Pi^2*G[0, 0, x] + 
       ((7*I)/2)*Pi^3*G[0, 0, x] - 38*G[0, 1, x] + ((401*I)/4)*Pi*
        G[0, 1, x] - (77*Pi^2*G[0, 1, x])/6 + ((13*I)/6)*Pi^3*G[0, 1, x] - 
       38*G[1, 0, x] - ((179*I)/4)*Pi*G[1, 0, x] + (47*Pi^2*G[1, 0, x])/6 + 
       ((9*I)/2)*Pi^3*G[1, 0, x] + (1385*G[1, 1, x])/12 - 
       ((385*I)/4)*Pi*G[1, 1, x] + (15*Pi^2*G[1, 1, x])/2 - 
       (I/6)*Pi^3*G[1, 1, x] + 8*G[0, 0, 0, x] - (32*I)*Pi*G[0, 0, 0, x] + 
       (147*G[0, 0, 1, x])/4 + (88*I)*Pi*G[0, 0, 1, x] - 
       (25*Pi^2*G[0, 0, 1, x])/6 + (147*G[0, 1, 0, x])/4 + 
       (36*I)*Pi*G[0, 1, 0, x] - (17*Pi^2*G[0, 1, 0, x])/6 + 
       (165*G[0, 1, 1, x])/2 - (96*I)*Pi*G[0, 1, 1, x] + 
       7*Pi^2*G[0, 1, 1, x] - (45*G[1, 0, 0, x])/2 + 
       (10*I)*Pi*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 0, x])/6 - 
       (13*G[1, 0, 1, x])/4 - (38*I)*Pi*G[1, 0, 1, x] + 
       2*Pi^2*G[1, 0, 1, x] - (13*G[1, 1, 0, x])/4 - 
       (18*I)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/3 - 
       133*G[1, 1, 1, x] + (50*I)*Pi*G[1, 1, 1, x] + (7*Pi^2*G[1, 1, 1, x])/
        6 + (18*I)*Pi*G[0, 0, 0, 0, x] - 32*G[0, 0, 0, 1, x] - 
       32*G[0, 0, 1, 0, x] - (14*I)*Pi*G[0, 0, 1, 0, x] + 
       101*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
       (4*I)*Pi*G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] - 
       (18*I)*Pi*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] + 
       (4*I)*Pi*G[0, 1, 1, 0, x] - 135*G[0, 1, 1, 1, x] + 
       (14*I)*Pi*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 
       (6*I)*Pi*G[1, 0, 0, 0, x] + 3*G[1, 0, 0, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - 
       (14*I)*Pi*G[1, 0, 1, 0, x] - 31*G[1, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - 5*G[1, 1, 0, 1, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] - 5*G[1, 1, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 1, 0, x] + 90*G[1, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, x] + 18*G[0, 0, 0, 0, 1, x] + 
       18*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 
       2*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
       2*G[0, 1, 0, 1, 0, x] - 24*G[0, 1, 0, 1, 1, x] + 
       6*G[0, 1, 1, 0, 0, x] - 10*G[0, 1, 1, 0, 1, x] - 
       10*G[0, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, x] + 
       18*G[1, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 1, 1, x] - 
       12*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
       8*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
       8*G[1, 1, 0, 1, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
       30*G[1, 1, 1, 1, 1, x] + (-49/9 - (5*I)*Pi - (4*Pi^2)/3 - 
         (2*I)*Pi*G[0, x] + (8*G[1, x])/9 - ((14*I)/3)*Pi*G[1, x] - 
         2*G[0, 1, x] - 2*G[1, 0, x] - (8*G[1, 1, x])/3)*Log[mu2/s]^3*
        RATIO[(1 - x)^(-1)] + (-53/36 + ((5*I)/3)*Pi)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 - 
       (207*Zeta[3])/4 + (54*I)*Pi*Zeta[3] + (34*Pi^2*Zeta[3])/3 - 
       18*G[0, x]*Zeta[3] - (32*I)*Pi*G[0, x]*Zeta[3] - 60*G[1, x]*Zeta[3] - 
       (16*I)*Pi*G[1, x]*Zeta[3] + 16*G[0, 1, x]*Zeta[3] - 
       8*G[1, 0, x]*Zeta[3] + 10*G[1, 1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(((-1327*I)/18)*Pi*G[1, x] + (121*Pi^2*G[1, x])/9 - 
         (I/2)*Pi^3*G[1, x] - (24*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] + 
         (2*Pi^2*G[1, 0, x])/3 - (1327*G[1, 1, x])/18 + 
         ((58*I)/3)*Pi*G[1, 1, x] + (9*Pi^2*G[1, 1, x])/2 - 
         24*G[0, 1, 1, x] + 6*G[1, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
         6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + (125*G[1, 1, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
         2*G[1, x]*Zeta[3]) + Log[mu2/s]^2*((I/2)*Pi + ((3*I)/2)*Pi^3 - 
         (3*I)*Pi*G[0, x] + G[1, x]/2 + (3*I)*Pi*G[1, x] + 
         (3*Pi^2*G[1, x])/2 + (3*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] - 
         (3*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + 
         6*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 3*G[0, 0, 1, x] + 
         3*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 3*G[1, 0, 0, x] - 
         6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 9*G[1, 1, 1, x] + 
         (I*Pi*G[1, x] + G[1, 1, x])*RATIO[x^(-1)] + 
         (((3*I)/2)*Pi^3 + (3*Pi^2*G[1, x])/2 + (3*I)*Pi*G[0, 0, x] - 
           (3*I)*Pi*G[0, 1, x] - (3*I)*Pi*G[1, 0, x] + (3*I)*Pi*G[1, 1, x] + 
           3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 6*G[0, 1, 1, x] + 
           3*G[1, 0, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
           9*G[1, 1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
          (-85/108 - ((173*I)/9)*Pi + (245*Pi^2)/36 - ((10*I)/3)*Pi^3 - 
           (26*G[1, x])/9 + (15*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
           (4*I)*Pi*G[0, 1, x] + (6*I)*Pi*G[1, 0, x] + (37*G[1, 1, x])/3 + 
           (8*I)*Pi*G[1, 1, x] + 10*G[0, 1, 1, x] + 12*G[1, 0, 1, x] + 
           12*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + (28*Zeta[3])/3)) + 
       Log[mu2/s]*(((-13*I)/6)*Pi + (28*Pi^2)/3 + ((43*I)/6)*Pi^3 + 
         (2*Pi^4)/9 - (23*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 
         ((11*I)/3)*Pi^3*G[0, x] - (13*G[1, x])/6 + (22*I)*Pi*G[1, x] + 
         (43*Pi^2*G[1, x])/6 - ((7*I)/3)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
         (19*I)*Pi*G[0, 0, x] - 19*G[0, 1, x] + (31*I)*Pi*G[0, 1, x] + 
         (Pi^2*G[0, 1, x])/3 - 19*G[1, 0, x] - (17*I)*Pi*G[1, 0, x] - 
         Pi^2*G[1, 0, x] + 40*G[1, 1, x] - (33*I)*Pi*G[1, 1, x] - 
         (16*Pi^2*G[1, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + 
         19*G[0, 0, 1, x] + (10*I)*Pi*G[0, 0, 1, x] + 19*G[0, 1, 0, x] + 
         (10*I)*Pi*G[0, 1, 0, x] + 18*G[0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, x] - G[1, 0, 0, x] - 10*G[1, 0, 1, x] + 
         (2*I)*Pi*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, x] - 
         35*G[1, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
         8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
         8*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
         10*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
         (((-85*I)/3)*Pi*G[1, x] - (85*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - 
           6*G[1, 1, 1, x])*RATIO[x^(-1)] + 12*Zeta[3] + (10*I)*Pi*Zeta[3] - 
         6*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(10511/216 - 
           ((968*I)/27)*Pi + (287*Pi^2)/18 - ((23*I)/18)*Pi^3 - 
           (191*Pi^4)/180 + (4*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
           ((23*I)/3)*Pi^3*G[0, x] - (617*G[1, x])/18 + ((346*I)/9)*Pi*
            G[1, x] - (115*Pi^2*G[1, x])/9 + ((23*I)/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] + ((106*I)/3)*Pi*G[0, 1, x] + 
           Pi^2*G[0, 1, x] + (19*Pi^2*G[1, 0, x])/3 + (398*G[1, 1, x])/9 - 
           (30*I)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 + 
           (12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
           (12*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (20*I)*Pi*G[0, 1, 0, x] + (142*G[0, 1, 1, x])/3 + 
           (16*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 1, 0, x] - 
           (164*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] + 
           12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
           4*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 
           12*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
           12*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 1, x] - 
           36*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + (106*Zeta[3])/9 - 
           ((28*I)/3)*Pi*Zeta[3] - 36*G[1, x]*Zeta[3]) + 
         RATIO[x]*(-10*Pi^2 + ((13*I)/2)*Pi^3 + (76*Pi^4)/45 - 
           (2*Pi^2*G[0, x])/3 - ((11*I)/3)*Pi^3*G[0, x] + (31*Pi^2*G[1, x])/
            6 - ((7*I)/3)*Pi^3*G[1, x] - 20*G[0, 0, x] + 
           (13*I)*Pi*G[0, 0, x] + 20*G[0, 1, x] - (13*I)*Pi*G[0, 1, x] - 
           (23*Pi^2*G[0, 1, x])/3 + 20*G[1, 0, x] - (13*I)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] - 20*G[1, 1, x] + (13*I)*Pi*G[1, 1, x] + 
           (8*Pi^2*G[1, 1, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + 
           13*G[0, 0, 1, x] - (38*I)*Pi*G[0, 0, 1, x] + 13*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] - 26*G[0, 1, 1, x] + 
           (40*I)*Pi*G[0, 1, 1, x] + 9*G[1, 0, 0, x] - 22*G[1, 0, 1, x] + 
           (50*I)*Pi*G[1, 0, 1, x] - 22*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] + 35*G[1, 1, 1, x] - 
           (52*I)*Pi*G[1, 1, 1, x] - 12*G[0, 0, 0, 1, x] - 
           12*G[0, 0, 1, 0, x] - 32*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 
           8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 44*G[0, 1, 1, 1, x] - 
           12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
           56*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
           10*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] + 4*Zeta[3] + 
           (58*I)*Pi*Zeta[3] - 6*G[1, x]*Zeta[3])) + 
       RATIO[x]*((-313*Pi^2)/8 + ((105*I)/8)*Pi^3 + (11*Pi^4)/15 + 
         ((25*I)/9)*Pi^5 + (63*Pi^2*G[0, x])/8 - (8*I)*Pi^3*G[0, x] + 
         (151*Pi^2*G[1, x])/8 - (4*I)*Pi^3*G[1, x] - (41*Pi^4*G[1, x])/15 - 
         (313*G[0, 0, x])/4 + ((105*I)/4)*Pi*G[0, 0, x] + 
         (Pi^2*G[0, 0, x])/3 + ((7*I)/2)*Pi^3*G[0, 0, x] + 
         (313*G[0, 1, x])/4 - ((105*I)/4)*Pi*G[0, 1, x] - 
         (4*Pi^2*G[0, 1, x])/3 + ((13*I)/6)*Pi^3*G[0, 1, x] + 
         (313*G[1, 0, x])/4 - ((105*I)/4)*Pi*G[1, 0, x] - 
         (4*Pi^2*G[1, 0, x])/3 + ((9*I)/2)*Pi^3*G[1, 0, x] - 
         (313*G[1, 1, x])/4 + ((105*I)/4)*Pi*G[1, 1, x] - 
         (49*Pi^2*G[1, 1, x])/6 - (I/6)*Pi^3*G[1, 1, x] + 40*G[0, 0, 0, x] - 
         (26*I)*Pi*G[0, 0, 0, x] + (25*G[0, 0, 1, x])/4 + 
         (2*I)*Pi*G[0, 0, 1, x] + (95*Pi^2*G[0, 0, 1, x])/6 + 
         (25*G[0, 1, 0, x])/4 + (24*I)*Pi*G[0, 1, 0, x] - 
         (17*Pi^2*G[0, 1, 0, x])/6 - (105*G[0, 1, 1, x])/2 - 
         9*Pi^2*G[0, 1, 1, x] + (27*G[1, 0, 0, x])/2 + 
         (2*I)*Pi*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 0, x])/6 - 
         (239*G[1, 0, 1, x])/4 + (22*I)*Pi*G[1, 0, 1, x] - 
         6*Pi^2*G[1, 0, 1, x] - (239*G[1, 1, 0, x])/4 + 
         (8*Pi^2*G[1, 1, 0, x])/3 + 106*G[1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, x] + (31*Pi^2*G[1, 1, 1, x])/6 + 
         (18*I)*Pi*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 
         (72*I)*Pi*G[0, 0, 0, 1, x] - 26*G[0, 0, 1, 0, x] - 
         (14*I)*Pi*G[0, 0, 1, 0, x] + 15*G[0, 0, 1, 1, x] + 
         (72*I)*Pi*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 17*G[0, 1, 0, 1, x] + 
         (30*I)*Pi*G[0, 1, 0, 1, x] + 17*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + 9*G[0, 1, 1, 1, x] - 
         (34*I)*Pi*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + 
         (6*I)*Pi*G[1, 0, 0, 0, x] + 11*G[1, 0, 0, 1, x] + 
         (140*I)*Pi*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] - 
         (14*I)*Pi*G[1, 0, 1, 0, x] + 33*G[1, 0, 1, 1, x] - 
         (136*I)*Pi*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 
         19*G[1, 1, 0, 1, x] - (118*I)*Pi*G[1, 1, 0, 1, x] + 
         19*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         78*G[1, 1, 1, 1, x] + (118*I)*Pi*G[1, 1, 1, 1, x] + 
         18*G[0, 0, 0, 0, 1, x] + 18*G[0, 0, 0, 1, 0, x] - 
         78*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         108*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 0, 0, x] - 
         10*G[0, 1, 1, 0, 1, x] - 10*G[0, 1, 1, 1, 0, x] - 
         68*G[0, 1, 1, 1, 1, x] + 18*G[1, 0, 0, 0, 0, x] + 
         134*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
         184*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] - 
         8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
         120*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
         198*G[1, 1, 1, 1, 1, x] - (29*Zeta[3])/4 + (44*I)*Pi*Zeta[3] + 
         (34*Pi^2*Zeta[3])/3 + 2*G[0, x]*Zeta[3] - (32*I)*Pi*G[0, x]*
          Zeta[3] - 14*G[1, x]*Zeta[3] - (88*I)*Pi*G[1, x]*Zeta[3] + 
         64*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] - 
         38*G[1, 1, x]*Zeta[3] - 78*Zeta[5]) - 30*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(309479/2592 - ((2428*I)/81)*Pi + 
         (14353*Pi^2)/1296 - ((709*I)/216)*Pi^3 + (31*Pi^4)/216 - 
         ((311*I)/180)*Pi^5 + ((163*I)/4)*Pi*G[0, x] + (37*Pi^2*G[0, x])/24 + 
         (8*I)*Pi^3*G[0, x] - (50957*G[1, x])/648 + ((968*I)/27)*Pi*G[1, x] - 
         (781*Pi^2*G[1, x])/54 + ((23*I)/18)*Pi^3*G[1, x] + 
         (77*Pi^4*G[1, x])/90 + (163*G[0, 0, x])/4 - ((87*I)/4)*Pi*
          G[0, 0, x] + Pi^2*G[0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, x] + 
         ((515*I)/12)*Pi*G[0, 1, x] - 14*Pi^2*G[0, 1, x] - 
         (2*I)*Pi^3*G[0, 1, x] + ((31*I)/2)*Pi*G[1, 0, x] - 
         2*Pi^2*G[1, 0, x] - ((23*I)/3)*Pi^3*G[1, 0, x] + 
         (3787*G[1, 1, x])/54 - ((346*I)/9)*Pi*G[1, 1, x] + 
         (215*Pi^2*G[1, 1, x])/18 - ((26*I)/3)*Pi^3*G[1, 1, x] - 
         8*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, x] - (71*G[0, 0, 1, x])/4 - 
         ((32*I)/3)*Pi*G[0, 0, 1, x] + (14*Pi^2*G[0, 0, 1, x])/3 - 
         (71*G[0, 1, 0, x])/4 - (36*I)*Pi*G[0, 1, 0, x] + 
         (34*Pi^2*G[0, 1, 0, x])/3 + (182*G[0, 1, 1, x])/3 + 
         ((56*I)/3)*Pi*G[0, 1, 1, x] - 9*Pi^2*G[0, 1, 1, x] + 
         (31*G[1, 0, 0, x])/2 + (12*I)*Pi*G[1, 0, 0, x] - 
         (14*Pi^2*G[1, 0, 0, x])/3 - ((106*I)/3)*Pi*G[1, 0, 1, x] - 
         (40*Pi^2*G[1, 0, 1, x])/3 - (38*Pi^2*G[1, 1, 0, x])/3 - 
         (248*G[1, 1, 1, x])/3 + (30*I)*Pi*G[1, 1, 1, x] - 
         8*Pi^2*G[1, 1, 1, x] - (24*I)*Pi*G[0, 0, 0, 0, x] + 
         24*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, x] + 
         24*G[0, 0, 1, 0, x] + (28*I)*Pi*G[0, 0, 1, 0, x] - 
         (68*G[0, 0, 1, 1, x])/3 - (12*I)*Pi*G[0, 0, 1, 1, x] + 
         6*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 0, x] - 
         30*G[0, 1, 0, 1, x] + (28*I)*Pi*G[0, 1, 0, 1, x] - 
         30*G[0, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, x] + 
         (4*G[0, 1, 1, 1, x])/3 - (20*I)*Pi*G[0, 1, 1, 1, x] - 
         (12*I)*Pi*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
         (20*I)*Pi*G[1, 0, 1, 0, x] - (142*G[1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + (254*G[1, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, x] - 
         24*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
         8*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 40*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 1, 1, x] + 
         12*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
         20*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
         24*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
         48*G[1, 1, 1, 0, 1, x] + 48*G[1, 1, 1, 1, 0, x] - 
         80*G[1, 1, 1, 1, 1, x] + (527*Zeta[3])/12 + (2*I)*Pi*Zeta[3] - 
         (247*Pi^2*Zeta[3])/6 + 18*G[0, x]*Zeta[3] + (76*I)*Pi*G[0, x]*
          Zeta[3] + (488*G[1, x]*Zeta[3])/9 + ((76*I)/3)*Pi*G[1, x]*Zeta[3] - 
         64*G[0, 1, x]*Zeta[3] + 40*G[1, 0, x]*Zeta[3] + 
         (160*G[1, 1, x]*Zeta[3])/3 + 45*Zeta[5])) + 
     e^2*(((-962*I)/27)*Pi + (20771*Pi^2)/216 + ((1319*I)/24)*Pi^3 - 
       (9977*Pi^4)/1440 + ((49*I)/30)*Pi^5 + (59*Pi^6)/630 - 
       ((921*I)/2)*Pi*G[0, x] + (205*Pi^2*G[0, x])/6 - 
       ((533*I)/24)*Pi^3*G[0, x] + (107*Pi^4*G[0, x])/60 - 
       ((23*I)/12)*Pi^5*G[0, x] - (962*G[1, x])/27 + 
       ((7837*I)/18)*Pi*G[1, x] - (3049*Pi^2*G[1, x])/72 + 
       (I/8)*Pi^3*G[1, x] - (19*Pi^4*G[1, x])/45 - ((113*I)/60)*Pi^5*
        G[1, x] - (1293*G[0, 0, x])/4 + ((857*I)/4)*Pi*G[0, 0, x] - 
       (47*Pi^2*G[0, 0, x])/8 + ((65*I)/4)*Pi^3*G[0, 0, x] - 
       (549*G[0, 1, x])/4 + (486*I)*Pi*G[0, 1, x] - (1699*Pi^2*G[0, 1, x])/
        24 - ((223*I)/12)*Pi^3*G[0, 1, x] + (113*Pi^4*G[0, 1, x])/90 - 
       (549*G[1, 0, x])/4 - ((499*I)/2)*Pi*G[1, 0, x] + 
       (427*Pi^2*G[1, 0, x])/8 + ((49*I)/4)*Pi^3*G[1, 0, x] - 
       (2*Pi^4*G[1, 0, x])/3 + (21283*G[1, 1, x])/36 - 
       ((5425*I)/12)*Pi*G[1, 1, x] + (1723*Pi^2*G[1, 1, x])/24 + 
       ((253*I)/12)*Pi^3*G[1, 1, x] + (257*Pi^4*G[1, 1, x])/180 + 
       163*G[0, 0, 0, x] - (122*I)*Pi*G[0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, x] - 
       ((22*I)/3)*Pi^3*G[0, 0, 0, x] + (531*G[0, 0, 1, x])/4 + 
       ((1597*I)/4)*Pi*G[0, 0, 1, x] - (779*Pi^2*G[0, 0, 1, x])/12 - 
       ((47*I)/6)*Pi^3*G[0, 0, 1, x] + (531*G[0, 1, 0, x])/4 + 
       ((521*I)/4)*Pi*G[0, 1, 0, x] - (57*Pi^2*G[0, 1, 0, x])/4 - 
       ((67*I)/6)*Pi^3*G[0, 1, 0, x] + (1741*G[0, 1, 1, x])/4 - 
       ((827*I)/2)*Pi*G[0, 1, 1, x] + (563*Pi^2*G[0, 1, 1, x])/6 + 
       ((10*I)/3)*Pi^3*G[0, 1, 1, x] - (631*G[1, 0, 0, x])/4 + 
       ((149*I)/2)*Pi*G[1, 0, 0, x] - (37*Pi^2*G[1, 0, 0, x])/4 - 
       ((29*I)/3)*Pi^3*G[1, 0, 0, x] - (39*G[1, 0, 1, x])/4 - 
       ((867*I)/4)*Pi*G[1, 0, 1, x] + 33*Pi^2*G[1, 0, 1, x] + 
       ((29*I)/6)*Pi^3*G[1, 0, 1, x] - (39*G[1, 1, 0, x])/4 - 
       ((395*I)/4)*Pi*G[1, 1, 0, x] + (10*Pi^2*G[1, 1, 0, x])/3 - 
       ((23*I)/6)*Pi^3*G[1, 1, 0, x] - (4087*G[1, 1, 1, x])/6 + 
       (249*I)*Pi*G[1, 1, 1, x] - (177*Pi^2*G[1, 1, 1, x])/4 - 
       ((19*I)/3)*Pi^3*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 
       (95*I)*Pi*G[0, 0, 0, 0, x] - 114*G[0, 0, 0, 1, x] + 
       (202*I)*Pi*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/3 - 
       114*G[0, 0, 1, 0, x] - (93*I)*Pi*G[0, 0, 1, 0, x] + 
       (35*Pi^2*G[0, 0, 1, 0, x])/3 + (1743*G[0, 0, 1, 1, x])/4 - 
       (198*I)*Pi*G[0, 0, 1, 1, x] - (20*Pi^2*G[0, 0, 1, 1, x])/3 + 
       (109*G[0, 1, 0, 0, x])/4 - (64*I)*Pi*G[0, 1, 0, 0, x] + 
       (5*Pi^2*G[0, 1, 0, 0, x])/3 + (51*G[0, 1, 0, 1, x])/2 - 
       (199*I)*Pi*G[0, 1, 0, 1, x] + (14*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (51*G[0, 1, 1, 0, x])/2 + (62*I)*Pi*G[0, 1, 1, 0, x] - 
       (47*Pi^2*G[0, 1, 1, 0, x])/3 - 602*G[0, 1, 1, 1, x] + 
       (199*I)*Pi*G[0, 1, 1, 1, x] - 18*Pi^2*G[0, 1, 1, 1, x] + 
       123*G[1, 0, 0, 0, x] - (5*I)*Pi*G[1, 0, 0, 0, x] - 
       (10*Pi^2*G[1, 0, 0, 0, x])/3 - (15*G[1, 0, 0, 1, x])/2 - 
       (142*I)*Pi*G[1, 0, 0, 1, x] + (5*Pi^2*G[1, 0, 0, 1, x])/2 - 
       (15*G[1, 0, 1, 0, x])/2 - (15*I)*Pi*G[1, 0, 1, 0, x] + 
       (31*Pi^2*G[1, 0, 1, 0, x])/6 - (803*G[1, 0, 1, 1, x])/4 + 
       (172*I)*Pi*G[1, 0, 1, 1, x] - (47*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (261*G[1, 1, 0, 0, x])/4 + (44*I)*Pi*G[1, 1, 0, 0, x] - 
       5*Pi^2*G[1, 1, 0, 0, x] - 25*G[1, 1, 0, 1, x] + 
       (85*I)*Pi*G[1, 1, 0, 1, x] - (23*Pi^2*G[1, 1, 0, 1, x])/6 - 
       25*G[1, 1, 1, 0, x] - (20*I)*Pi*G[1, 1, 1, 0, x] - 
       (3*Pi^2*G[1, 1, 1, 0, x])/2 + 546*G[1, 1, 1, 1, x] - 
       (123*I)*Pi*G[1, 1, 1, 1, x] + (26*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (56*I)*Pi*G[0, 0, 0, 0, 0, x] + 95*G[0, 0, 0, 0, 1, x] + 
       (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 95*G[0, 0, 0, 1, 0, x] + 
       (38*I)*Pi*G[0, 0, 0, 1, 0, x] + 175*G[0, 0, 0, 1, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 23*G[0, 0, 1, 0, 0, x] + 
       (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] + 
       (6*I)*Pi*G[0, 0, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 0, x] - 
       (6*I)*Pi*G[0, 0, 1, 1, 0, x] - 354*G[0, 0, 1, 1, 1, x] - 
       (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 17*G[0, 1, 0, 0, 0, x] - 
       (6*I)*Pi*G[0, 1, 0, 0, 0, x] - 35*G[0, 1, 0, 0, 1, x] - 
       (54*I)*Pi*G[0, 1, 0, 0, 1, x] - 35*G[0, 1, 0, 1, 0, x] + 
       (26*I)*Pi*G[0, 1, 0, 1, 0, x] - 208*G[0, 1, 0, 1, 1, x] + 
       (32*I)*Pi*G[0, 1, 0, 1, 1, x] + 77*G[0, 1, 1, 0, 0, x] - 
       (8*I)*Pi*G[0, 1, 1, 0, 0, x] - 59*G[0, 1, 1, 0, 1, x] + 
       (58*I)*Pi*G[0, 1, 1, 0, 1, x] - 59*G[0, 1, 1, 1, 0, x] - 
       (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 528*G[0, 1, 1, 1, 1, x] - 
       (36*I)*Pi*G[0, 1, 1, 1, 1, x] - 25*G[1, 0, 0, 0, 0, x] - 
       (28*I)*Pi*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] - 
       (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] + 
       (42*I)*Pi*G[1, 0, 0, 1, 0, x] - 157*G[1, 0, 0, 1, 1, x] + 
       14*G[1, 0, 1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       36*G[1, 0, 1, 0, 1, x] + (42*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       36*G[1, 0, 1, 1, 0, x] - (42*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       268*G[1, 0, 1, 1, 1, x] - (30*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       34*G[1, 1, 0, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 0, 0, 1, x] + (30*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       16*G[1, 1, 0, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       76*G[1, 1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       83*G[1, 1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       70*G[1, 1, 1, 0, 1, x] - (26*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       70*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       373*G[1, 1, 1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       56*G[0, 0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 0, 1, 0, x] + 
       42*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
       12*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] + 
       20*G[0, 0, 1, 0, 1, 1, x] - 14*G[0, 0, 1, 1, 0, 0, x] + 
       20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
       2*G[0, 0, 1, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, 0, x] - 
       8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] - 
       40*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 0, 0, x] + 
       36*G[0, 1, 0, 1, 0, 1, x] + 36*G[0, 1, 0, 1, 1, 0, x] + 
       48*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
       24*G[0, 1, 1, 0, 0, 1, x] + 24*G[0, 1, 1, 0, 1, 0, x] + 
       60*G[0, 1, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 1, 0, 0, x] + 
       16*G[0, 1, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 1, 0, x] - 
       116*G[0, 1, 1, 1, 1, 1, x] - 56*G[1, 0, 0, 0, 0, 0, x] - 
       14*G[1, 0, 0, 0, 0, 1, x] - 14*G[1, 0, 0, 0, 1, 0, x] + 
       6*G[1, 0, 0, 0, 1, 1, x] + 36*G[1, 0, 0, 1, 0, 0, x] + 
       6*G[1, 0, 0, 1, 0, 1, x] + 6*G[1, 0, 0, 1, 1, 0, x] + 
       18*G[1, 0, 0, 1, 1, 1, x] + 30*G[1, 0, 1, 0, 0, 0, x] + 
       20*G[1, 0, 1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, 1, 0, x] + 
       44*G[1, 0, 1, 0, 1, 1, x] - 42*G[1, 0, 1, 1, 0, 0, x] + 
       22*G[1, 0, 1, 1, 0, 1, x] + 22*G[1, 0, 1, 1, 1, 0, x] - 
       70*G[1, 0, 1, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, 0, x] + 
       14*G[1, 1, 0, 0, 0, 1, x] + 14*G[1, 1, 0, 0, 1, 0, x] + 
       36*G[1, 1, 0, 0, 1, 1, x] + 26*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       24*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] - 
       16*G[1, 1, 1, 0, 1, 1, x] + 42*G[1, 1, 1, 1, 0, 0, x] - 
       18*G[1, 1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 1, 0, x] - 
       60*G[1, 1, 1, 1, 1, 1, x] + (-80/27 - ((35*I)/12)*Pi - (23*Pi^2)/24 - 
         ((7*I)/6)*Pi*G[0, x] + (11*G[1, x])/18 - (3*I)*Pi*G[1, x] - 
         (7*G[0, 1, x])/6 - (7*G[1, 0, x])/6 - (11*G[1, 1, x])/6)*
        Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + (-127/180 + ((5*I)/6)*Pi)*
        Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
       (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 - (1142*Zeta[3])/3 + 
       ((2297*I)/12)*Pi*Zeta[3] - 36*Pi^2*Zeta[3] - (I/6)*Pi^3*Zeta[3] - 
       (161*G[0, x]*Zeta[3])/4 - ((358*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (1795*G[1, x]*Zeta[3])/12 - ((122*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (169*Pi^2*G[1, x]*Zeta[3])/6 - 18*G[0, 0, x]*Zeta[3] + 
       ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (112*G[0, 1, x]*Zeta[3])/3 + 
       ((218*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (296*G[1, 0, x]*Zeta[3])/3 + 
       ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (389*G[1, 1, x]*Zeta[3])/3 - 
       ((2*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (80*G[0, 0, 1, x]*Zeta[3])/3 - 
       (38*G[0, 1, 0, x]*Zeta[3])/3 + (64*G[0, 1, 1, x]*Zeta[3])/3 + 
       (22*G[1, 0, 0, x]*Zeta[3])/3 - (122*G[1, 0, 1, x]*Zeta[3])/3 + 
       (142*G[1, 1, 0, x]*Zeta[3])/3 - 58*G[1, 1, 1, x]*Zeta[3] - 
       50*Zeta[3]^2 + RATIO[x^(-1)]*(((-31687*I)/108)*Pi*G[1, x] + 
         (15691*Pi^2*G[1, x])/216 + ((17*I)/3)*Pi^3*G[1, x] - 
         (11*Pi^4*G[1, x])/15 - ((2371*I)/18)*Pi*G[0, 1, x] + 
         (229*Pi^2*G[0, 1, x])/9 - (I/2)*Pi^3*G[0, 1, x] + 
         ((143*I)/4)*Pi*G[1, 0, x] + (19*Pi^2*G[1, 0, x])/6 - 
         ((2*I)/3)*Pi^3*G[1, 0, x] - (31687*G[1, 1, x])/108 + 
         ((3679*I)/36)*Pi*G[1, 1, x] - (43*Pi^2*G[1, 1, x])/9 + 
         ((7*I)/2)*Pi^3*G[1, 1, x] - (48*I)*Pi*G[0, 0, 1, x] + 
         (6*I)*Pi*G[0, 1, 0, x] + (2*Pi^2*G[0, 1, 0, x])/3 - 
         (2371*G[0, 1, 1, x])/18 + ((130*I)/3)*Pi*G[0, 1, 1, x] + 
         (9*Pi^2*G[0, 1, 1, x])/2 - (18*I)*Pi*G[1, 0, 0, x] - 
         (14*Pi^2*G[1, 0, 0, x])/3 + (143*G[1, 0, 1, x])/4 + 
         ((151*I)/3)*Pi*G[1, 0, 1, x] - (31*Pi^2*G[1, 0, 1, x])/3 + 
         (143*G[1, 1, 0, x])/4 + (22*I)*Pi*G[1, 1, 0, x] - 
         (52*Pi^2*G[1, 1, 0, x])/3 + (3967*G[1, 1, 1, x])/18 - 
         (51*I)*Pi*G[1, 1, 1, x] - (39*Pi^2*G[1, 1, 1, x])/2 - 
         48*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + (269*G[0, 1, 1, 1, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
         (169*G[1, 0, 1, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, 1, x] + 
         45*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, x] - 
         35*G[1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] - 
         35*G[1, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, x] - 
         99*G[1, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] - 
         10*G[1, 0, 0, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] + 
         36*G[1, 0, 1, 0, 1, x] + 36*G[1, 0, 1, 1, 0, x] - 
         28*G[1, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 0, x] + 
         20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 1, 1, x] - 28*G[1, 1, 1, 0, 0, x] + 
         40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] - 
         88*G[1, 1, 1, 1, 1, x] - (25*G[1, x]*Zeta[3])/3 + 
         ((22*I)/3)*Pi*G[1, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] - 
         4*G[1, 0, x]*Zeta[3] + (184*G[1, 1, x]*Zeta[3])/3) + 
       Log[mu2/s]^3*(((2*I)/3)*Pi + ((7*I)/6)*Pi^3 - ((7*I)/3)*Pi*G[0, x] + 
         (2*G[1, x])/3 + ((7*I)/3)*Pi*G[1, x] + (7*Pi^2*G[1, x])/6 + 
         ((7*I)/3)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 - 
         ((7*I)/3)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 - 
         ((7*I)/3)*Pi*G[1, 0, x] + (14*G[1, 1, x])/3 + 
         ((7*I)/3)*Pi*G[1, 1, x] + (7*G[0, 0, 1, x])/3 + 
         (7*G[0, 1, 0, x])/3 - (14*G[0, 1, 1, x])/3 + (7*G[1, 0, 0, x])/3 - 
         (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 + 7*G[1, 1, 1, x] + 
         (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)*RATIO[x^(-1)] + 
         (((7*I)/6)*Pi^3 + (7*Pi^2*G[1, x])/6 + ((7*I)/3)*Pi*G[0, 0, x] - 
           ((7*I)/3)*Pi*G[0, 1, x] - ((7*I)/3)*Pi*G[1, 0, x] + 
           ((7*I)/3)*Pi*G[1, 1, x] + (7*G[0, 0, 1, x])/3 + 
           (7*G[0, 1, 0, x])/3 - (14*G[0, 1, 1, x])/3 + (7*G[1, 0, 0, x])/3 - 
           (14*G[1, 0, 1, x])/3 - (14*G[1, 1, 0, x])/3 + 7*G[1, 1, 1, x])*
          RATIO[x] + RATIO[(1 - x)^(-1)]*(-118/81 - ((359*I)/27)*Pi + 
           (65*Pi^2)/12 - ((53*I)/18)*Pi^3 - (13*G[1, x])/9 + 
           ((35*I)/3)*Pi*G[1, x] + (4*Pi^2*G[1, x])/3 + (2*I)*Pi*G[0, 1, x] + 
           ((14*I)/3)*Pi*G[1, 0, x] + (83*G[1, 1, x])/9 + 
           ((22*I)/3)*Pi*G[1, 1, x] + (20*G[0, 1, 1, x])/3 + 
           (28*G[1, 0, 1, x])/3 + (28*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/
            3 + (28*Zeta[3])/9)) + Log[mu2/s]^2*(((-9*I)/4)*Pi + 
         (109*Pi^2)/12 + ((89*I)/12)*Pi^3 + (2*Pi^4)/9 - 
         ((49*I)/2)*Pi*G[0, x] - 2*Pi^2*G[0, x] - ((25*I)/6)*Pi^3*G[0, x] - 
         (9*G[1, x])/4 + ((47*I)/2)*Pi*G[1, x] + (89*Pi^2*G[1, x])/12 - 
         ((17*I)/6)*Pi^3*G[1, x] - 4*G[0, 0, x] + ((41*I)/2)*Pi*G[0, 0, x] - 
         (41*G[0, 1, x])/2 + ((61*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/6 - 
         (41*G[1, 0, x])/2 - ((35*I)/2)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/
          2 + 42*G[1, 1, x] - ((67*I)/2)*Pi*G[1, 1, x] - 
         (19*Pi^2*G[1, 1, x])/3 - (14*I)*Pi*G[0, 0, 0, x] + 
         (41*G[0, 0, 1, x])/2 + (11*I)*Pi*G[0, 0, 1, x] + 
         (41*G[0, 1, 0, x])/2 + (11*I)*Pi*G[0, 1, 0, x] + 17*G[0, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, x] + G[1, 0, 0, x]/2 - 11*G[1, 0, 1, x] + 
         (3*I)*Pi*G[1, 0, 1, x] - 11*G[1, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, x] - 
         (73*G[1, 1, 1, x])/2 - (6*I)*Pi*G[1, 1, 1, x] - 
         14*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - 
         6*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 14*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
         7*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
         13*G[1, 1, 0, 1, x] + 13*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
         ((-29*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 + I*Pi*G[0, 1, x] - 
           29*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] + G[0, 1, 1, x] - 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] + 12*Zeta[3] + (11*I)*Pi*Zeta[3] - 
         5*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(10607/216 - 
           ((1048*I)/27)*Pi + (287*Pi^2)/18 - ((5*I)/36)*Pi^3 - 
           (691*Pi^4)/720 + (4*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] + 
           ((53*I)/6)*Pi^3*G[0, x] - (310*G[1, x])/9 + ((359*I)/9)*Pi*
            G[1, x] - 15*Pi^2*G[1, x] + ((29*I)/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] + ((119*I)/3)*Pi*G[0, 1, x] + 
           (19*Pi^2*G[0, 1, x])/6 + (15*Pi^2*G[1, 0, x])/2 + 
           (398*G[1, 1, x])/9 - (35*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/
            2 + (14*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
           (16*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
           (22*I)*Pi*G[0, 1, 0, x] + (155*G[0, 1, 1, x])/3 + 
           (22*I)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] - 
           (14*I)*Pi*G[1, 1, 0, x] - (188*G[1, 1, 1, x])/3 - 
           (8*I)*Pi*G[1, 1, 1, x] + 14*G[0, 0, 0, 1, x] + 
           14*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
           20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 22*G[0, 1, 1, 1, x] + 
           14*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 
           12*G[1, 0, 1, 1, x] - 42*G[1, 1, 0, 1, x] - 42*G[1, 1, 1, 0, x] + 
           18*G[1, 1, 1, 1, x] + (211*Zeta[3])/9 - ((62*I)/3)*Pi*Zeta[3] - 
           38*G[1, x]*Zeta[3]) + RATIO[x]*(-10*Pi^2 + ((27*I)/4)*Pi^3 + 
           (76*Pi^4)/45 - (2*Pi^2*G[0, x])/3 - ((25*I)/6)*Pi^3*G[0, x] + 
           (65*Pi^2*G[1, x])/12 - ((17*I)/6)*Pi^3*G[1, x] - 20*G[0, 0, x] + 
           ((27*I)/2)*Pi*G[0, 0, x] + 20*G[0, 1, x] - ((27*I)/2)*Pi*
            G[0, 1, x] - (49*Pi^2*G[0, 1, x])/6 + 20*G[1, 0, x] - 
           ((27*I)/2)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 20*G[1, 1, x] + 
           ((27*I)/2)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/3 - 
           (14*I)*Pi*G[0, 0, 0, x] + (27*G[0, 0, 1, x])/2 - 
           (37*I)*Pi*G[0, 0, 1, x] + (27*G[0, 1, 0, x])/2 + 
           (11*I)*Pi*G[0, 1, 0, x] - 27*G[0, 1, 1, x] + 
           (40*I)*Pi*G[0, 1, 1, x] + (19*G[1, 0, 0, x])/2 - 
           23*G[1, 0, 1, x] + (51*I)*Pi*G[1, 0, 1, x] - 23*G[1, 1, 0, x] + 
           (3*I)*Pi*G[1, 1, 0, x] + (73*G[1, 1, 1, x])/2 - 
           (54*I)*Pi*G[1, 1, 1, x] - 14*G[0, 0, 0, 1, x] - 
           14*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
           10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] + 44*G[0, 1, 1, 1, x] - 
           14*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + 
           58*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 13*G[1, 1, 0, 1, x] + 
           13*G[1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, x] + 4*Zeta[3] + 
           (59*I)*Pi*Zeta[3] - 5*G[1, x]*Zeta[3])) + 78*Zeta[5] + 
       (354*I)*Pi*Zeta[5] + 75*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (23550685/46656 - ((14576*I)/243)*Pi + (13727*Pi^2)/2592 - 
         ((10033*I)/324)*Pi^3 + (3343*Pi^4)/12960 - ((1243*I)/2160)*Pi^5 - 
         (14531*Pi^6)/30240 + ((1293*I)/4)*Pi*G[0, x] - (77*Pi^2*G[0, x])/3 + 
         ((539*I)/24)*Pi^3*G[0, x] - (107*Pi^4*G[0, x])/60 + 
         ((1447*I)/360)*Pi^5*G[0, x] - (420775*G[1, x])/1296 + 
         ((5824*I)/81)*Pi*G[1, x] - (12079*Pi^2*G[1, x])/648 - 
         ((713*I)/216)*Pi^3*G[1, x] + (263*Pi^4*G[1, x])/216 + 
         ((371*I)/90)*Pi^5*G[1, x] + (1293*G[0, 0, x])/4 - 
         ((549*I)/4)*Pi*G[0, 0, x] + (29*Pi^2*G[0, 0, x])/24 - 
         (15*I)*Pi^3*G[0, 0, x] + ((2377*I)/36)*Pi*G[0, 1, x] - 
         (428*Pi^2*G[0, 1, x])/9 - ((17*I)/6)*Pi^3*G[0, 1, x] - 
         (1481*Pi^4*G[0, 1, x])/360 + ((631*I)/4)*Pi*G[1, 0, x] - 
         (563*Pi^2*G[1, 0, x])/24 - (16*I)*Pi^3*G[1, 0, x] + 
         (13*Pi^4*G[1, 0, x])/120 + (78413*G[1, 1, x])/324 - 
         ((2096*I)/27)*Pi*G[1, 1, x] + (688*Pi^2*G[1, 1, x])/27 - 
         ((5*I)/18)*Pi^3*G[1, 1, x] - (7*Pi^4*G[1, 1, x])/8 - 
         163*G[0, 0, 0, x] + (79*I)*Pi*G[0, 0, 0, x] - 8*Pi^2*G[0, 0, 0, x] + 
         ((47*I)/3)*Pi^3*G[0, 0, 0, x] - (223*G[0, 0, 1, x])/4 - 
         ((589*I)/12)*Pi*G[0, 0, 1, x] - 17*Pi^2*G[0, 0, 1, x] + 
         ((32*I)/3)*Pi^3*G[0, 0, 1, x] - (223*G[0, 1, 0, x])/4 - 
         ((209*I)/2)*Pi*G[0, 1, 0, x] + 8*Pi^2*G[0, 1, 0, x] + 
         ((71*I)/3)*Pi^3*G[0, 1, 0, x] + (1096*G[0, 1, 1, x])/9 + 
         ((695*I)/12)*Pi*G[0, 1, 1, x] - (479*Pi^2*G[0, 1, 1, x])/18 - 
         ((19*I)/3)*Pi^3*G[0, 1, 1, x] + (631*G[1, 0, 0, x])/4 + 
         ((9*I)/4)*Pi*G[1, 0, 0, x] - 2*Pi^2*G[1, 0, 0, x] + 
         ((50*I)/3)*Pi^3*G[1, 0, 0, x] - ((1057*I)/12)*Pi*G[1, 0, 1, x] + 
         (97*Pi^2*G[1, 0, 1, x])/3 - I*Pi^3*G[1, 0, 1, x] + 
         ((49*I)/2)*Pi*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 0, x] + 
         ((53*I)/3)*Pi^3*G[1, 1, 0, x] - (6052*G[1, 1, 1, x])/27 + 
         ((718*I)/9)*Pi*G[1, 1, 1, x] - 25*Pi^2*G[1, 1, 1, x] + 
         ((68*I)/3)*Pi^3*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 
         (72*I)*Pi*G[0, 0, 0, 0, x] + 71*G[0, 0, 0, 1, x] - 
         ((104*I)/3)*Pi*G[0, 0, 0, 1, x] - 15*Pi^2*G[0, 0, 0, 1, x] + 
         71*G[0, 0, 1, 0, x] + (72*I)*Pi*G[0, 0, 1, 0, x] - 
         (73*Pi^2*G[0, 0, 1, 0, x])/3 - (1015*G[0, 0, 1, 1, x])/12 + 
         ((92*I)/3)*Pi*G[0, 0, 1, 1, x] + (53*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (113*G[0, 1, 0, 0, x])/4 + (72*I)*Pi*G[0, 1, 0, 0, x] - 
         (37*Pi^2*G[0, 1, 0, 0, x])/3 - (163*G[0, 1, 0, 1, x])/4 + 
         ((56*I)/3)*Pi*G[0, 1, 0, 1, x] - (68*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (163*G[0, 1, 1, 0, x])/4 - (72*I)*Pi*G[0, 1, 1, 0, x] + 
         24*Pi^2*G[0, 1, 1, 0, x] - (68*G[0, 1, 1, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + (41*Pi^2*G[0, 1, 1, 1, x])/3 - 
         62*G[1, 0, 0, 0, x] - (48*I)*Pi*G[1, 0, 0, 0, x] + 
         (23*Pi^2*G[1, 0, 0, 0, x])/3 + (133*G[1, 0, 0, 1, x])/4 + 
         ((38*I)/3)*Pi*G[1, 0, 0, 1, x] - (43*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (133*G[1, 0, 1, 0, x])/4 + (72*I)*Pi*G[1, 0, 1, 0, x] - 
         (37*Pi^2*G[1, 0, 1, 0, x])/3 - (364*G[1, 0, 1, 1, x])/3 - 
         ((86*I)/3)*Pi*G[1, 0, 1, 1, x] + 36*Pi^2*G[1, 0, 1, 1, x] + 
         (49*G[1, 1, 0, 0, x])/2 - (24*I)*Pi*G[1, 1, 0, 0, x] + 
         (68*Pi^2*G[1, 1, 0, 0, x])/3 + ((238*I)/3)*Pi*G[1, 1, 0, 1, x] + 
         (181*Pi^2*G[1, 1, 0, 1, x])/3 + 45*Pi^2*G[1, 1, 1, 0, x] + 
         248*G[1, 1, 1, 1, x] - (70*I)*Pi*G[1, 1, 1, 1, x] + 
         25*Pi^2*G[1, 1, 1, 1, x] + (84*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         72*G[0, 0, 0, 0, 1, x] - (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         72*G[0, 0, 0, 1, 0, x] - (76*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (32*G[0, 0, 0, 1, 1, x])/3 + (20*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         24*G[0, 0, 1, 0, 0, x] - (32*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] - (36*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] + (20*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         (58*G[0, 0, 1, 1, 1, x])/3 + (36*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, 0, x] + 60*G[0, 1, 0, 0, 1, x] + 
         (100*I)*Pi*G[0, 1, 0, 0, 1, x] + 60*G[0, 1, 0, 1, 0, x] - 
         (36*I)*Pi*G[0, 1, 0, 1, 0, x] + (56*G[0, 1, 0, 1, 1, x])/3 - 
         (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 66*G[0, 1, 1, 0, 0, x] + 
         (40*I)*Pi*G[0, 1, 1, 0, 0, x] + 54*G[0, 1, 1, 0, 1, x] - 
         (104*I)*Pi*G[0, 1, 1, 0, 1, x] + 54*G[0, 1, 1, 1, 0, x] - 
         50*G[0, 1, 1, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (56*I)*Pi*G[1, 0, 0, 0, 0, x] - 48*G[1, 0, 0, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] - 
         (60*I)*Pi*G[1, 0, 0, 1, 0, x] + (110*G[1, 0, 0, 1, 1, x])/3 + 
         (24*I)*Pi*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
         (16*I)*Pi*G[1, 0, 1, 0, 0, x] + 60*G[1, 0, 1, 0, 1, x] - 
         (88*I)*Pi*G[1, 0, 1, 0, 1, x] + 60*G[1, 0, 1, 1, 0, x] + 
         (44*I)*Pi*G[1, 0, 1, 1, 0, x] + (44*G[1, 0, 1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 0, 1, 1, 1, x] + (28*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 0, 0, 1, x] - (48*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         24*G[1, 1, 0, 1, 0, x] - (44*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (310*G[1, 1, 0, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         (36*I)*Pi*G[1, 1, 1, 0, 1, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (796*G[1, 1, 1, 1, 1, x])/3 + (40*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         84*G[0, 0, 0, 0, 0, 1, x] + 84*G[0, 0, 0, 0, 1, 0, x] - 
         56*G[0, 0, 0, 0, 1, 1, x] - 12*G[0, 0, 0, 1, 0, 0, x] - 
         8*G[0, 0, 0, 1, 0, 1, x] - 8*G[0, 0, 0, 1, 1, 0, x] - 
         28*G[0, 0, 0, 1, 1, 1, x] - 44*G[0, 0, 1, 0, 0, 0, x] + 
         4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] - 
         64*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 0, x] - 
         36*G[0, 0, 1, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 1, 0, x] + 
         52*G[0, 0, 1, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, 0, x] + 
         16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] + 
         72*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 0, 0, x] - 
         44*G[0, 1, 0, 1, 0, 1, x] - 44*G[0, 1, 0, 1, 1, 0, x] - 
         88*G[0, 1, 0, 1, 1, 1, x] + 72*G[0, 1, 1, 0, 0, 0, x] - 
         16*G[0, 1, 1, 0, 0, 1, x] - 16*G[0, 1, 1, 0, 1, 0, x] - 
         100*G[0, 1, 1, 0, 1, 1, x] - 64*G[0, 1, 1, 1, 0, 0, x] + 
         52*G[0, 1, 1, 1, 0, 1, x] + 52*G[0, 1, 1, 1, 1, 0, x] + 
         104*G[0, 1, 1, 1, 1, 1, x] + 84*G[1, 0, 0, 0, 0, 0, x] + 
         28*G[1, 0, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 0, 1, 0, x] - 
         52*G[1, 0, 0, 0, 1, 1, x] - 40*G[1, 0, 0, 1, 0, 0, x] - 
         20*G[1, 0, 0, 1, 0, 1, x] - 20*G[1, 0, 0, 1, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, 1, x] - 12*G[1, 0, 1, 0, 0, 0, x] - 
         24*G[1, 0, 1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, 1, 0, x] - 
         116*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] - 
         32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] + 
         144*G[1, 0, 1, 1, 1, 1, x] + 112*G[1, 1, 0, 0, 0, 0, x] - 
         28*G[1, 1, 0, 0, 0, 1, x] - 28*G[1, 1, 0, 0, 1, 0, x] - 
         76*G[1, 1, 0, 0, 1, 1, x] - 36*G[1, 1, 0, 1, 0, 0, x] - 
         64*G[1, 1, 0, 1, 0, 1, x] - 64*G[1, 1, 0, 1, 1, 0, x] + 
         68*G[1, 1, 0, 1, 1, 1, x] + 84*G[1, 1, 1, 0, 0, 0, x] - 
         84*G[1, 1, 1, 0, 0, 1, x] - 84*G[1, 1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 1, 0, 1, 1, x] - 140*G[1, 1, 1, 1, 0, 1, x] - 
         140*G[1, 1, 1, 1, 1, 0, x] + 340*G[1, 1, 1, 1, 1, 1, x] + 
         (44561*Zeta[3])/324 - ((3557*I)/108)*Pi*Zeta[3] - 
         (283*Pi^2*Zeta[3])/18 - ((178*I)/9)*Pi^3*Zeta[3] + 
         (145*G[0, x]*Zeta[3])/4 + (120*I)*Pi*G[0, x]*Zeta[3] + 
         (5477*G[1, x]*Zeta[3])/36 - ((82*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (295*Pi^2*G[1, x]*Zeta[3])/3 + 18*G[0, 0, x]*Zeta[3] - 
         (132*I)*Pi*G[0, 0, x]*Zeta[3] + 58*G[0, 1, x]*Zeta[3] - 
         (152*I)*Pi*G[0, 1, x]*Zeta[3] - 36*G[1, 0, x]*Zeta[3] - 
         ((496*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (2374*G[1, 1, x]*Zeta[3])/9 - 
         ((260*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 24*G[0, 0, 1, x]*Zeta[3] + 
         76*G[0, 1, 0, x]*Zeta[3] + (32*G[0, 1, 1, x]*Zeta[3])/3 - 
         36*G[1, 0, 0, x]*Zeta[3] + (364*G[1, 0, 1, x]*Zeta[3])/3 - 
         (560*G[1, 1, 0, x]*Zeta[3])/3 - (404*G[1, 1, 1, x]*Zeta[3])/3 - 
         (403*Zeta[3]^2)/9 + (349*Zeta[5])/15 - (750*I)*Pi*Zeta[5] - 
         188*G[1, x]*Zeta[5]) + RATIO[x]*((-907*Pi^2)/4 + ((403*I)/8)*Pi^3 + 
         (2801*Pi^4)/1440 + ((58*I)/15)*Pi^5 - (176*Pi^6)/189 + 
         (539*Pi^2*G[0, x])/8 - ((271*I)/8)*Pi^3*G[0, x] + 
         (61*Pi^4*G[0, x])/180 - ((23*I)/12)*Pi^5*G[0, x] + 
         (855*Pi^2*G[1, x])/8 - ((143*I)/8)*Pi^3*G[1, x] - 
         (553*Pi^4*G[1, x])/180 - ((473*I)/60)*Pi^5*G[1, x] - 
         (907*G[0, 0, x])/2 + ((403*I)/4)*Pi*G[0, 0, x] - 
         (105*Pi^2*G[0, 0, x])/8 + ((185*I)/12)*Pi^3*G[0, 0, x] + 
         (907*G[0, 1, x])/2 - ((403*I)/4)*Pi*G[0, 1, x] - 
         (271*Pi^2*G[0, 1, x])/24 + ((85*I)/12)*Pi^3*G[0, 1, x] + 
         (239*Pi^4*G[0, 1, x])/90 + (907*G[1, 0, x])/2 - 
         ((403*I)/4)*Pi*G[1, 0, x] - (197*Pi^2*G[1, 0, x])/8 + 
         ((199*I)/12)*Pi^3*G[1, 0, x] - (2*Pi^4*G[1, 0, x])/3 - 
         (907*G[1, 1, x])/2 + ((403*I)/4)*Pi*G[1, 1, x] - 
         (1463*Pi^2*G[1, 1, x])/24 + ((35*I)/12)*Pi^3*G[1, 1, x] + 
         (1193*Pi^4*G[1, 1, x])/180 + 313*G[0, 0, 0, x] - 
         (111*I)*Pi*G[0, 0, 0, x] - ((22*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (223*G[0, 0, 1, x])/4 + ((227*I)/4)*Pi*G[0, 0, 1, x] + 
         (5*Pi^2*G[0, 0, 1, x])/4 + ((73*I)/6)*Pi^3*G[0, 0, 1, x] - 
         (223*G[0, 1, 0, x])/4 + ((399*I)/4)*Pi*G[0, 1, 0, x] - 
         (137*Pi^2*G[0, 1, 0, x])/12 - ((67*I)/6)*Pi^3*G[0, 1, 0, x] - 
         (403*G[0, 1, 1, x])/2 - ((91*I)/2)*Pi*G[0, 1, 1, x] + 
         (39*Pi^2*G[0, 1, 1, x])/2 - ((50*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (71*G[1, 0, 0, x])/2 + ((15*I)/2)*Pi*G[1, 0, 0, x] + 
         (43*Pi^2*G[1, 0, 0, x])/12 - ((29*I)/3)*Pi^3*G[1, 0, 0, x] - 
         (1171*G[1, 0, 1, x])/4 + ((187*I)/4)*Pi*G[1, 0, 1, x] + 
         (8*Pi^2*G[1, 0, 1, x])/3 - ((91*I)/6)*Pi^3*G[1, 0, 1, x] - 
         (1171*G[1, 1, 0, x])/4 + ((15*I)/4)*Pi*G[1, 1, 0, x] + 
         (46*Pi^2*G[1, 1, 0, x])/3 - ((23*I)/6)*Pi^3*G[1, 1, 0, x] + 
         550*G[1, 1, 1, x] - (58*I)*Pi*G[1, 1, 1, x] + 
         (127*Pi^2*G[1, 1, 1, x])/12 + ((41*I)/3)*Pi^3*G[1, 1, 1, x] - 
         120*G[0, 0, 0, 0, x] + (81*I)*Pi*G[0, 0, 0, 0, x] - 
         71*G[0, 0, 0, 1, x] - (44*I)*Pi*G[0, 0, 0, 1, x] + 
         (211*Pi^2*G[0, 0, 0, 1, x])/3 - 71*G[0, 0, 1, 0, x] - 
         (65*I)*Pi*G[0, 0, 1, 0, x] + (35*Pi^2*G[0, 0, 1, 0, x])/3 + 
         (449*G[0, 0, 1, 1, x])/4 + (42*I)*Pi*G[0, 0, 1, 1, x] - 
         (200*Pi^2*G[0, 0, 1, 1, x])/3 - (25*G[0, 1, 0, 0, x])/4 - 
         (28*I)*Pi*G[0, 1, 0, 0, x] + (5*Pi^2*G[0, 1, 0, 0, x])/3 + 
         (181*G[0, 1, 0, 1, x])/2 - (35*I)*Pi*G[0, 1, 0, 1, x] - 
         (142*Pi^2*G[0, 1, 0, 1, x])/3 + (181*G[0, 1, 1, 0, x])/2 + 
         (26*I)*Pi*G[0, 1, 1, 0, x] - (47*Pi^2*G[0, 1, 1, 0, x])/3 - 
         25*G[0, 1, 1, 1, x] + (23*I)*Pi*G[0, 1, 1, 1, x] + 
         18*Pi^2*G[0, 1, 1, 1, x] - 100*G[1, 0, 0, 0, x] + 
         (19*I)*Pi*G[1, 0, 0, 0, x] - (10*Pi^2*G[1, 0, 0, 0, x])/3 + 
         (155*G[1, 0, 0, 1, x])/2 + (62*I)*Pi*G[1, 0, 0, 1, x] - 
         (251*Pi^2*G[1, 0, 0, 1, x])/2 + (155*G[1, 0, 1, 0, x])/2 - 
         (43*I)*Pi*G[1, 0, 1, 0, x] + (31*Pi^2*G[1, 0, 1, 0, x])/6 + 
         (379*G[1, 0, 1, 1, x])/4 - (52*I)*Pi*G[1, 0, 1, 1, x] + 
         (277*Pi^2*G[1, 0, 1, 1, x])/3 + (25*G[1, 1, 0, 0, x])/4 + 
         (12*I)*Pi*G[1, 1, 0, 0, x] - 5*Pi^2*G[1, 1, 0, 0, x] + 
         123*G[1, 1, 0, 1, x] - (67*I)*Pi*G[1, 1, 0, 1, x] + 
         (433*Pi^2*G[1, 1, 0, 1, x])/6 + 123*G[1, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, x] - (3*Pi^2*G[1, 1, 1, 0, x])/2 - 
         402*G[1, 1, 1, 1, x] + (71*I)*Pi*G[1, 1, 1, 1, x] - 
         (118*Pi^2*G[1, 1, 1, 1, x])/3 - (56*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         81*G[0, 0, 0, 0, 1, x] - (140*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         81*G[0, 0, 0, 1, 0, x] + (38*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         71*G[0, 0, 0, 1, 1, x] + (144*I)*Pi*G[0, 0, 0, 1, 1, x] + 
         9*G[0, 0, 1, 0, 0, x] + (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         20*G[0, 0, 1, 0, 1, x] + (150*I)*Pi*G[0, 0, 1, 0, 1, x] - 
         20*G[0, 0, 1, 1, 0, x] - (6*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         30*G[0, 0, 1, 1, 1, x] - (150*I)*Pi*G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - (6*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         15*G[0, 1, 0, 0, 1, x] + (18*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         15*G[0, 1, 0, 1, 0, x] + (26*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         56*G[0, 1, 0, 1, 1, x] - (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         39*G[0, 1, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         49*G[0, 1, 1, 0, 1, x] + (10*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         49*G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         54*G[0, 1, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         57*G[1, 0, 0, 0, 0, x] - (28*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (376*I)*Pi*G[1, 0, 0, 0, 1, x] + (42*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         39*G[1, 0, 0, 1, 1, x] - (384*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         24*G[1, 0, 1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         42*G[1, 0, 1, 0, 1, x] - (246*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         42*G[1, 0, 1, 1, 0, x] - (42*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         78*G[1, 0, 1, 1, 1, x] + (258*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         34*G[1, 1, 0, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         28*G[1, 1, 0, 0, 1, x] - (474*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         28*G[1, 1, 0, 1, 0, x] + (10*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         80*G[1, 1, 0, 1, 1, x] + (480*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         33*G[1, 1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         10*G[1, 1, 1, 0, 1, x] + (382*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         10*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         245*G[1, 1, 1, 1, 1, x] - (396*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         56*G[0, 0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 0, 1, 0, x] - 
         126*G[0, 0, 0, 0, 1, 1, x] - 8*G[0, 0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] + 
         300*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] - 
         2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] + 
         164*G[0, 0, 1, 0, 1, 1, x] - 14*G[0, 0, 1, 1, 0, 0, x] + 
         20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
         386*G[0, 0, 1, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, 0, x] - 
         8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] + 
         32*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 0, 0, x] + 
         36*G[0, 1, 0, 1, 0, 1, x] + 36*G[0, 1, 0, 1, 1, 0, x] - 
         120*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
         24*G[0, 1, 1, 0, 0, 1, x] + 24*G[0, 1, 1, 0, 1, 0, x] + 
         12*G[0, 1, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 1, 0, 0, x] + 
         16*G[0, 1, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 1, 0, x] + 
         124*G[0, 1, 1, 1, 1, 1, x] - 56*G[1, 0, 0, 0, 0, 0, x] - 
         14*G[1, 0, 0, 0, 0, 1, x] - 14*G[1, 0, 0, 0, 1, 0, x] + 
         390*G[1, 0, 0, 0, 1, 1, x] + 36*G[1, 0, 0, 1, 0, 0, x] + 
         6*G[1, 0, 0, 1, 0, 1, x] + 6*G[1, 0, 0, 1, 1, 0, x] - 
         654*G[1, 0, 0, 1, 1, 1, x] + 30*G[1, 0, 1, 0, 0, 0, x] + 
         20*G[1, 0, 1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, 1, 0, x] - 
         244*G[1, 0, 1, 0, 1, 1, x] - 42*G[1, 0, 1, 1, 0, 0, x] + 
         22*G[1, 0, 1, 1, 0, 1, x] + 22*G[1, 0, 1, 1, 1, 0, x] + 
         602*G[1, 0, 1, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, 0, x] + 
         14*G[1, 1, 0, 0, 0, 1, x] + 14*G[1, 1, 0, 0, 1, 0, x] - 
         468*G[1, 1, 0, 0, 1, 1, x] + 26*G[1, 1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] + 
         720*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] + 
         392*G[1, 1, 1, 0, 1, 1, x] + 42*G[1, 1, 1, 1, 0, 0, x] - 
         18*G[1, 1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 1, 0, x] - 
         804*G[1, 1, 1, 1, 1, 1, x] - (365*Zeta[3])/4 + 
         ((541*I)/4)*Pi*Zeta[3] + 26*Pi^2*Zeta[3] - ((121*I)/6)*Pi^3*
          Zeta[3] + (233*G[0, x]*Zeta[3])/4 - (124*I)*Pi*G[0, x]*Zeta[3] - 
         (207*G[1, x]*Zeta[3])/4 - (94*I)*Pi*G[1, x]*Zeta[3] - 
         (169*Pi^2*G[1, x]*Zeta[3])/6 - 10*G[0, 0, x]*Zeta[3] + 
         ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 82*G[0, 1, x]*Zeta[3] + 
         ((290*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 20*G[1, 0, x]*Zeta[3] + 
         ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 5*G[1, 1, x]*Zeta[3] + 
         ((574*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (64*G[0, 0, 1, x]*Zeta[3])/3 - 
         (38*G[0, 1, 0, x]*Zeta[3])/3 - (440*G[0, 1, 1, x]*Zeta[3])/3 + 
         (22*G[1, 0, 0, x]*Zeta[3])/3 - (698*G[1, 0, 1, x]*Zeta[3])/3 + 
         (142*G[1, 1, 0, x]*Zeta[3])/3 + 254*G[1, 1, 1, x]*Zeta[3] - 
         158*Zeta[3]^2 - 102*Zeta[5] + (1218*I)*Pi*Zeta[5] + 
         219*G[1, x]*Zeta[5]) + Log[mu2/s]*(((-167*I)/9)*Pi + 
         (1795*Pi^2)/36 + ((313*I)/12)*Pi^3 - (37*Pi^4)/15 + 
         ((277*I)/180)*Pi^5 - ((327*I)/2)*Pi*G[0, x] - (7*Pi^2*G[0, x])/4 - 
         ((52*I)/3)*Pi^3*G[0, x] - (167*G[1, x])/9 + ((457*I)/3)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/12 - (3*I)*Pi^3*G[1, x] - (13*Pi^4*G[1, x])/12 - 
         (163*G[0, 0, x])/2 + ((171*I)/2)*Pi*G[0, 0, x] - 2*Pi^2*G[0, 0, x] + 
         ((47*I)/6)*Pi^3*G[0, 0, x] - 82*G[0, 1, x] + ((399*I)/2)*Pi*
          G[0, 1, x] - 26*Pi^2*G[0, 1, x] + ((11*I)/2)*Pi^3*G[0, 1, x] - 
         82*G[1, 0, x] - ((181*I)/2)*Pi*G[1, 0, x] + (46*Pi^2*G[1, 0, x])/3 + 
         ((61*I)/6)*Pi^3*G[1, 0, x] + (1433*G[1, 1, x])/6 - 
         ((393*I)/2)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/3 + 
         (I/2)*Pi^3*G[1, 1, x] + 16*G[0, 0, 0, x] - (68*I)*Pi*G[0, 0, 0, x] + 
         (155*G[0, 0, 1, x])/2 + (177*I)*Pi*G[0, 0, 1, x] - 
         (15*Pi^2*G[0, 0, 1, x])/2 + (155*G[0, 1, 0, x])/2 + 
         (73*I)*Pi*G[0, 1, 0, x] - (29*Pi^2*G[0, 1, 0, x])/6 + 
         163*G[0, 1, 1, x] - (192*I)*Pi*G[0, 1, 1, x] + 
         (49*Pi^2*G[0, 1, 1, x])/3 - 41*G[1, 0, 0, x] + 
         (20*I)*Pi*G[1, 0, 0, x] + (19*Pi^2*G[1, 0, 0, x])/6 - 
         (17*G[1, 0, 1, x])/2 - (75*I)*Pi*G[1, 0, 1, x] + 
         (19*Pi^2*G[1, 0, 1, x])/3 - (17*G[1, 1, 0, x])/2 - 
         (35*I)*Pi*G[1, 1, 0, x] + (23*Pi^2*G[1, 1, 0, x])/3 - 
         272*G[1, 1, 1, x] + (100*I)*Pi*G[1, 1, 1, x] + 
         (29*Pi^2*G[1, 1, 1, x])/6 + (42*I)*Pi*G[0, 0, 0, 0, x] - 
         68*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, x] - 
         68*G[0, 0, 1, 0, x] - (30*I)*Pi*G[0, 0, 1, 0, x] + 
         204*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, x] - 
         (38*I)*Pi*G[0, 1, 0, 1, x] + 44*G[0, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 0, x] - 270*G[0, 1, 1, 1, x] + 
         (30*I)*Pi*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
         (14*I)*Pi*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] - 
         (10*I)*Pi*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
         (30*I)*Pi*G[1, 0, 1, 0, x] - 60*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
         7*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         7*G[1, 1, 1, 0, x] + (6*I)*Pi*G[1, 1, 1, 0, x] + 
         180*G[1, 1, 1, 1, x] + (2*I)*Pi*G[1, 1, 1, 1, x] + 
         42*G[0, 0, 0, 0, 1, x] + 42*G[0, 0, 0, 1, 0, x] - 
         16*G[0, 0, 0, 1, 1, x] + 10*G[0, 0, 1, 0, 0, x] - 
         12*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] - 
         24*G[0, 0, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, x] - 
         6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] - 
         52*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
         26*G[0, 1, 1, 0, 1, x] - 26*G[0, 1, 1, 1, 0, x] + 
         64*G[0, 1, 1, 1, 1, x] + 42*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] - 22*G[1, 0, 1, 0, 0, x] - 
         22*G[1, 0, 1, 0, 1, x] - 22*G[1, 0, 1, 1, 0, x] + 
         18*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, 0, x] - 
         20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
         90*G[1, 1, 1, 1, 1, x] - (207*Zeta[3])/2 + (109*I)*Pi*Zeta[3] + 
         (68*Pi^2*Zeta[3])/3 - 36*G[0, x]*Zeta[3] - (66*I)*Pi*G[0, x]*
          Zeta[3] - 119*G[1, x]*Zeta[3] - (34*I)*Pi*G[1, x]*Zeta[3] + 
         30*G[0, 1, x]*Zeta[3] - 18*G[1, 0, x]*Zeta[3] + 
         16*G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*(((-2771*I)/18)*Pi*G[1, x] + 
           (523*Pi^2*G[1, x])/18 - I*Pi^3*G[1, x] - ((157*I)/3)*Pi*
            G[0, 1, x] + (12*I)*Pi*G[1, 0, x] + (4*Pi^2*G[1, 0, x])/3 - 
           (2771*G[1, 1, x])/18 + (37*I)*Pi*G[1, 1, x] + 11*Pi^2*G[1, 1, x] - 
           (157*G[0, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, x] + 
           12*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] + 83*G[1, 1, 1, x] + 
           (10*I)*Pi*G[1, 1, 1, x] - 6*G[0, 1, 1, 1, x] - 
           6*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] + 4*G[1, x]*Zeta[3]) + 
         RATIO[x]*((-313*Pi^2)/4 + ((111*I)/4)*Pi^3 + (22*Pi^4)/15 + 
           ((997*I)/180)*Pi^5 + (63*Pi^2*G[0, x])/4 - ((33*I)/2)*Pi^3*
            G[0, x] + (157*Pi^2*G[1, x])/4 - ((17*I)/2)*Pi^3*G[1, x] - 
           (329*Pi^4*G[1, x])/60 - (313*G[0, 0, x])/2 + ((111*I)/2)*Pi*
            G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + ((47*I)/6)*Pi^3*G[0, 0, x] + 
           (313*G[0, 1, x])/2 - ((111*I)/2)*Pi*G[0, 1, x] - 
           (19*Pi^2*G[0, 1, x])/6 + ((11*I)/2)*Pi^3*G[0, 1, x] + 
           (313*G[1, 0, x])/2 - ((111*I)/2)*Pi*G[1, 0, x] - 
           (19*Pi^2*G[1, 0, x])/6 + ((61*I)/6)*Pi^3*G[1, 0, x] - 
           (313*G[1, 1, x])/2 + ((111*I)/2)*Pi*G[1, 1, x] - 
           (52*Pi^2*G[1, 1, x])/3 + (I/2)*Pi^3*G[1, 1, x] + 
           80*G[0, 0, 0, x] - (54*I)*Pi*G[0, 0, 0, x] + (31*G[0, 0, 1, x])/
            2 + (5*I)*Pi*G[0, 0, 1, x] + (65*Pi^2*G[0, 0, 1, x])/2 + 
           (31*G[0, 1, 0, x])/2 + (49*I)*Pi*G[0, 1, 0, x] - 
           (29*Pi^2*G[0, 1, 0, x])/6 - 111*G[0, 1, 1, x] - 
           (47*Pi^2*G[0, 1, 1, x])/3 + 30*G[1, 0, 0, x] + 
           (4*I)*Pi*G[1, 0, 0, x] + (19*Pi^2*G[1, 0, 0, x])/6 - 
           (251*G[1, 0, 1, x])/2 + (45*I)*Pi*G[1, 0, 1, x] - 
           (29*Pi^2*G[1, 0, 1, x])/3 - (251*G[1, 1, 0, x])/2 + 
           I*Pi*G[1, 1, 0, x] + (23*Pi^2*G[1, 1, 0, x])/3 + 
           221*G[1, 1, 1, x] - (50*I)*Pi*G[1, 1, 1, x] + 
           (77*Pi^2*G[1, 1, 1, x])/6 + (42*I)*Pi*G[0, 0, 0, 0, x] - 
           54*G[0, 0, 0, 1, x] - (146*I)*Pi*G[0, 0, 0, 1, x] - 
           54*G[0, 0, 1, 0, x] - (30*I)*Pi*G[0, 0, 1, 0, x] + 
           32*G[0, 0, 1, 1, x] + (144*I)*Pi*G[0, 0, 1, 1, x] - 
           14*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] + 
           36*G[0, 1, 0, 1, x] + (58*I)*Pi*G[0, 1, 0, 1, x] + 
           36*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] + 
           18*G[0, 1, 1, 1, x] - (66*I)*Pi*G[0, 1, 1, 1, x] - 
           38*G[1, 0, 0, 0, x] + (14*I)*Pi*G[1, 0, 0, 0, x] + 
           23*G[1, 0, 0, 1, x] + (278*I)*Pi*G[1, 0, 0, 1, x] + 
           23*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] + 
           68*G[1, 0, 1, 1, x] - (272*I)*Pi*G[1, 0, 1, 1, x] + 
           6*G[1, 1, 0, 0, x] + 41*G[1, 1, 0, 1, x] - (238*I)*Pi*
            G[1, 1, 0, 1, x] + 41*G[1, 1, 1, 0, x] + 
           (6*I)*Pi*G[1, 1, 1, 0, x] - 164*G[1, 1, 1, 1, x] + 
           (242*I)*Pi*G[1, 1, 1, 1, x] + 42*G[0, 0, 0, 0, 1, x] + 
           42*G[0, 0, 0, 1, 0, x] - 160*G[0, 0, 0, 1, 1, x] + 
           10*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
           12*G[0, 0, 1, 1, 0, x] + 216*G[0, 0, 1, 1, 1, x] + 
           10*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
           6*G[0, 1, 0, 1, 0, x] + 44*G[0, 1, 0, 1, 1, x] + 
           12*G[0, 1, 1, 0, 0, x] - 26*G[0, 1, 1, 0, 1, x] - 
           26*G[0, 1, 1, 1, 0, x] - 128*G[0, 1, 1, 1, 1, x] + 
           42*G[1, 0, 0, 0, 0, x] + 264*G[1, 0, 0, 1, 1, x] - 
           22*G[1, 0, 1, 0, 0, x] - 22*G[1, 0, 1, 0, 1, x] - 
           22*G[1, 0, 1, 1, 0, x] - 366*G[1, 0, 1, 1, 1, x] + 
           12*G[1, 1, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 1, x] - 
           20*G[1, 1, 0, 1, 0, x] - 244*G[1, 1, 0, 1, 1, x] - 
           12*G[1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 0, 1, x] - 
           8*G[1, 1, 1, 1, 0, x] + 426*G[1, 1, 1, 1, 1, x] - (29*Zeta[3])/2 + 
           (89*I)*Pi*Zeta[3] + (68*Pi^2*Zeta[3])/3 + 4*G[0, x]*Zeta[3] - 
           (66*I)*Pi*G[0, x]*Zeta[3] - 27*G[1, x]*Zeta[3] - 
           (178*I)*Pi*G[1, x]*Zeta[3] + 126*G[0, 1, x]*Zeta[3] - 
           18*G[1, 0, x]*Zeta[3] - 80*G[1, 1, x]*Zeta[3] - 156*Zeta[5]) - 
         60*Zeta[5] + RATIO[(1 - x)^(-1)]*(1029109/3888 - ((5824*I)/81)*Pi + 
           (14015*Pi^2)/648 - ((683*I)/108)*Pi^3 - (329*Pi^4)/2160 - 
           ((1279*I)/360)*Pi^5 + ((163*I)/2)*Pi*G[0, x] + (37*Pi^2*G[0, x])/
            12 + (16*I)*Pi^3*G[0, x] - (55117*G[1, x])/324 + 
           ((2096*I)/27)*Pi*G[1, x] - (1549*Pi^2*G[1, x])/54 + 
           ((5*I)/18)*Pi^3*G[1, x] + (127*Pi^4*G[1, x])/90 + 
           (163*G[0, 0, x])/2 - ((87*I)/2)*Pi*G[0, 0, x] + 
           2*Pi^2*G[0, 0, x] - ((50*I)/3)*Pi^3*G[0, 0, x] + 
           ((515*I)/6)*Pi*G[0, 1, x] - (97*Pi^2*G[0, 1, x])/3 - 
           ((19*I)/3)*Pi^3*G[0, 1, x] + (31*I)*Pi*G[1, 0, x] - 
           4*Pi^2*G[1, 0, x] - ((53*I)/3)*Pi^3*G[1, 0, x] + 
           (3956*G[1, 1, x])/27 - ((718*I)/9)*Pi*G[1, 1, x] + 
           (55*Pi^2*G[1, 1, x])/2 - (21*I)*Pi^3*G[1, 1, x] - 
           16*G[0, 0, 0, x] + (48*I)*Pi*G[0, 0, 0, x] - (71*G[0, 0, 1, x])/
            2 - ((38*I)/3)*Pi*G[0, 0, 1, x] + (22*Pi^2*G[0, 0, 1, x])/3 - 
           (71*G[0, 1, 0, x])/2 - (72*I)*Pi*G[0, 1, 0, x] + 
           (62*Pi^2*G[0, 1, 0, x])/3 + (364*G[0, 1, 1, x])/3 + 
           ((86*I)/3)*Pi*G[0, 1, 1, x] - (80*Pi^2*G[0, 1, 1, x])/3 + 
           31*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] - 
           (34*Pi^2*G[1, 0, 0, x])/3 - ((238*I)/3)*Pi*G[1, 0, 1, x] - 
           (100*Pi^2*G[1, 0, 1, x])/3 - 30*Pi^2*G[1, 1, 0, x] - 
           (1514*G[1, 1, 1, x])/9 + (70*I)*Pi*G[1, 1, 1, x] - 
           16*Pi^2*G[1, 1, 1, x] - (56*I)*Pi*G[0, 0, 0, 0, x] + 
           48*G[0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 1, x] + 
           48*G[0, 0, 1, 0, x] + (60*I)*Pi*G[0, 0, 1, 0, x] - 
           (110*G[0, 0, 1, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, 1, x] + 
           12*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] - 
           60*G[0, 1, 0, 1, x] + (64*I)*Pi*G[0, 1, 0, 1, x] - 
           60*G[0, 1, 1, 0, x] - (44*I)*Pi*G[0, 1, 1, 0, x] - 
           (44*G[0, 1, 1, 1, x])/3 - (56*I)*Pi*G[0, 1, 1, 1, x] - 
           (28*I)*Pi*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 
           (40*I)*Pi*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] + 
           (44*I)*Pi*G[1, 0, 1, 0, x] - (310*G[1, 0, 1, 1, x])/3 - 
           (28*I)*Pi*G[1, 0, 1, 1, x] - (20*I)*Pi*G[1, 1, 0, 1, x] + 
           (28*I)*Pi*G[1, 1, 1, 0, x] + (586*G[1, 1, 1, 1, x])/3 - 
           (12*I)*Pi*G[1, 1, 1, 1, x] - 56*G[0, 0, 0, 0, 1, x] - 
           56*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] + 
           8*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
           24*G[0, 0, 1, 1, 0, x] + 20*G[0, 0, 1, 1, 1, x] + 
           8*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
           12*G[0, 1, 0, 1, 0, x] + 92*G[0, 1, 0, 1, 1, x] - 
           16*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
           12*G[0, 1, 1, 1, 0, x] - 112*G[0, 1, 1, 1, 1, x] - 
           56*G[1, 0, 0, 0, 0, x] + 68*G[1, 0, 0, 1, 1, x] + 
           20*G[1, 0, 1, 0, 0, x] + 52*G[1, 0, 1, 0, 1, x] + 
           52*G[1, 0, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, x] - 
           56*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
           56*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
           112*G[1, 1, 1, 0, 1, x] + 112*G[1, 1, 1, 1, 0, x] - 
           160*G[1, 1, 1, 1, 1, x] + (4379*Zeta[3])/54 + ((82*I)/3)*Pi*
            Zeta[3] - (247*Pi^2*Zeta[3])/3 + 36*G[0, x]*Zeta[3] + 
           ((496*I)/3)*Pi*G[0, x]*Zeta[3] + (976*G[1, x]*Zeta[3])/9 + 
           (64*I)*Pi*G[1, x]*Zeta[3] - (344*G[0, 1, x]*Zeta[3])/3 + 
           (280*G[1, 0, x]*Zeta[3])/3 + (344*G[1, 1, x]*Zeta[3])/3 + 
           90*Zeta[5])))) + (2*Pi^2 + (I/3)*Pi^3 + (8*Pi^4)/45 - 12*G[0, x] + 
     (4*I)*Pi*G[0, x] - (7*Pi^2*G[0, x])/6 + ((2*I)/3)*Pi^3*G[0, x] + 
     12*G[1, x] - (4*I)*Pi*G[1, x] - Pi^2*G[1, x] + ((4*I)/3)*Pi^3*G[1, x] + 
     8*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/6 - 
     G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/6 - G[1, 0, x] - 
     (2*I)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/6 - 6*G[1, 1, x] + 
     (2*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 - 2*G[0, 0, 0, x] - 
     3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 5*G[1, 0, 0, x] + 
     (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
     6*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 3*G[1, 1, 1, x] + 
     (4*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] + 
     2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
     2*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
     2*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
     2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
     (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x])*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] + (Log[mu2/s]^4*RATIO[(1 - x)^(-1)])/2 + 
     ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(Pi^2/2 - G[0, x] + G[1, x] + G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + G[1, 1, x] + (25/2 - (6*I)*Pi - (13*Pi^2)/6 - 6*G[0, x] + 
         (4*I)*Pi*G[0, x] - 9*G[1, x] + (6*I)*Pi*G[1, x] + 4*G[0, 0, x] + 
         6*G[0, 1, x] + 6*G[1, 0, x] + 6*G[1, 1, x])*RATIO[(1 - x)^(-1)] + 
       (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
        RATIO[x]) + Log[mu2/s]*((3*Pi^2)/2 - I*Pi^3 - 3*G[0, x] + 
       (2*I)*Pi*G[0, x] - Pi^2*G[0, x] + 3*G[1, x] - (2*I)*Pi*G[1, x] - 
       Pi^2*G[1, x] + 7*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] + 
       (2*I)*Pi*G[0, 1, x] - 3*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 
       G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
       2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
       2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
       ((3*Pi^2)/2 - I*Pi^3 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] - 
         3*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] - 
         (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
         2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(93/4 - (16*I)*Pi + Pi^2/2 + (I/3)*Pi^3 - 
         16*G[0, x] + (Pi^2*G[0, x])/3 - 25*G[1, x] + (12*I)*Pi*G[1, x] + 
         (13*Pi^2*G[1, x])/3 + 12*G[0, 1, x] - (8*I)*Pi*G[0, 1, x] + 
         12*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 18*G[1, 1, x] - 
         (12*I)*Pi*G[1, 1, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         12*G[0, 1, 1, x] - 8*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
         12*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 12*Zeta[3])) - 8*Zeta[3] - 
     (4*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + 
     RATIO[x]*(8*Pi^2 + (8*Pi^4)/45 - (2*Pi^2*G[0, x])/3 + 
       ((2*I)/3)*Pi^3*G[0, x] - (17*Pi^2*G[1, x])/6 + 
       ((4*I)/3)*Pi^3*G[1, x] + 16*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/6 - 
       16*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/6 - 16*G[1, 0, x] - 
       (5*Pi^2*G[1, 0, x])/6 + 16*G[1, 1, x] + (Pi^2*G[1, 1, x])/6 - 
       3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 
       7*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 10*G[1, 0, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, x] + 10*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
       13*G[1, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
       2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
       2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
       8*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 
       8*G[1, 1, 1, 1, x] + 4*Zeta[3] - (4*I)*Pi*Zeta[3] + 
       8*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (511/16 + (13*Pi^2)/12 + (221*Pi^4)/360 - ((8*I)/3)*Pi^3*G[0, x] - 
       (93*G[1, x])/4 + (16*I)*Pi*G[1, x] - (Pi^2*G[1, x])/2 - 
       (I/3)*Pi^3*G[1, x] - (10*Pi^2*G[0, 0, x])/3 + 16*G[0, 1, x] + 
       (13*Pi^2*G[0, 1, x])/3 + 16*G[1, 0, x] - (Pi^2*G[1, 0, x])/3 + 
       25*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - (13*Pi^2*G[1, 1, x])/3 - 
       12*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 12*G[1, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] - 
       18*G[1, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
       4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 
       12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 15*Zeta[3] + 
       (12*I)*Pi*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
     e*((-6*I)*Pi - (25*Pi^2)/12 - ((3*I)/2)*Pi^3 + (3*Pi^4)/5 - 
       ((17*I)/30)*Pi^5 - 54*G[0, x] + (26*I)*Pi*G[0, x] - 
       (25*Pi^2*G[0, x])/4 - ((11*I)/6)*Pi^3*G[0, x] - (5*Pi^4*G[0, x])/36 + 
       48*G[1, x] - (21*I)*Pi*G[1, x] - (7*Pi^2*G[1, x])/3 - 
       (I/6)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/36 + (79*G[0, 0, x])/2 - 
       (I/2)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/3 - (I/6)*Pi^3*G[0, 0, x] + 
       15*G[0, 1, x] - (26*I)*Pi*G[0, 1, x] + (37*Pi^2*G[0, 1, x])/6 - 
       ((17*I)/6)*Pi^3*G[0, 1, x] + 15*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] + 
       (9*Pi^2*G[1, 0, x])/2 - ((35*I)/6)*Pi^3*G[1, 0, x] - 63*G[1, 1, x] + 
       ((55*I)/2)*Pi*G[1, 1, x] + (31*Pi^2*G[1, 1, x])/6 - 
       ((7*I)/6)*Pi^3*G[1, 1, x] - 19*G[0, 0, 0, x] - 
       (6*I)*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/2 - 8*G[0, 0, 1, x] - 
       (6*I)*Pi*G[0, 0, 1, x] - (20*Pi^2*G[0, 0, 1, x])/3 - 8*G[0, 1, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 - 
       (31*G[0, 1, 1, x])/2 + (12*I)*Pi*G[0, 1, 1, x] - 
       (31*Pi^2*G[0, 1, 1, x])/6 - (5*G[1, 0, 0, x])/2 + 
       (2*I)*Pi*G[1, 0, 0, x] - (37*Pi^2*G[1, 0, 0, x])/6 + 
       (9*G[1, 0, 1, x])/2 + (6*I)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/
        3 + (9*G[1, 1, 0, x])/2 + (4*I)*Pi*G[1, 1, 0, x] + 
       (19*Pi^2*G[1, 1, 0, x])/3 + (81*G[1, 1, 1, x])/2 - 
       (16*I)*Pi*G[1, 1, 1, x] + (3*Pi^2*G[1, 1, 1, x])/2 - 
       2*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] + 15*G[0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + 15*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - 17*G[0, 0, 1, 1, x] + 
       29*G[0, 1, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, x] - 
       21*G[0, 1, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, 1, x] - 
       21*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       22*G[0, 1, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, 1, x] + 
       21*G[1, 0, 0, 0, x] - (14*I)*Pi*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
       (18*I)*Pi*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
       (4*I)*Pi*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 13*G[1, 1, 0, 1, x] + 
       (14*I)*Pi*G[1, 1, 0, 1, x] - 13*G[1, 1, 1, 0, x] + 
       6*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] - 
       18*G[0, 0, 0, 0, 0, x] - 8*G[0, 0, 0, 0, 1, x] - 
       8*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
       18*G[0, 0, 1, 0, 0, x] + 18*G[0, 0, 1, 0, 1, x] + 
       18*G[0, 0, 1, 1, 0, x] - 10*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
       12*G[0, 1, 0, 1, 0, x] + 16*G[0, 1, 0, 1, 1, x] + 
       6*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
       12*G[0, 1, 1, 1, 0, x] - 26*G[0, 1, 1, 1, 1, x] - 
       34*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
       8*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
       26*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] + 10*G[1, 0, 1, 1, 1, x] + 
       18*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 0, 0, x] - 18*G[1, 1, 1, 0, 1, x] - 
       18*G[1, 1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, 1, x] + 
       (5/2 - ((5*I)/3)*Pi - (5*G[0, x])/3 - (5*G[1, x])/3)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] + (Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + 
       Log[mu2/s]^3*((2*Pi^2)/3 - (4*G[0, x])/3 + (4*G[1, x])/3 + 
         (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + 
         (4*G[1, 1, x])/3 + (91/6 - (6*I)*Pi - (20*Pi^2)/9 - 6*G[0, x] + 
           (4*I)*Pi*G[0, x] - 10*G[1, x] + ((20*I)/3)*Pi*G[1, x] + 
           4*G[0, 0, x] + (20*G[0, 1, x])/3 + (20*G[1, 0, x])/3 + 
           (20*G[1, 1, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x]) - (61*Zeta[3])/2 - 
       (12*I)*Pi*Zeta[3] - (107*Pi^2*Zeta[3])/6 + (74*G[0, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[0, x]*Zeta[3] - (77*G[1, x]*Zeta[3])/3 + 
       (16*I)*Pi*G[1, x]*Zeta[3] - (56*G[0, 0, x]*Zeta[3])/3 + 
       (44*G[0, 1, x]*Zeta[3])/3 + (14*G[1, 0, x]*Zeta[3])/3 - 
       (50*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-21*I)/2)*Pi*G[1, x] + 
         2*Pi^2*G[1, x] - ((5*I)/6)*Pi^3*G[1, x] - (4*I)*Pi*G[0, 1, x] - 
         2*Pi^2*G[0, 1, x] + (2*Pi^2*G[1, 0, x])/3 - (21*G[1, 1, x])/2 + 
         (18*I)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 - 
         (2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, x] + 29*G[1, 1, 1, x] - (6*I)*Pi*G[1, 1, 1, x] - 
         2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*((-I/2)*Pi + (5*Pi^2)/2 - ((3*I)/2)*Pi^3 - 6*G[0, x] + 
         (3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] + (11*G[1, x])/2 - 
         (3*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + 12*G[0, 0, x] - 
         (3*I)*Pi*G[0, 0, x] - 5*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] - 
         5*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 
         (3*I)*Pi*G[1, 1, x] - 11*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
         4*G[0, 1, 0, x] + 3*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + 
         4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + 
         ((-I)*Pi*G[1, x] - G[1, 1, x])*RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*
          (205/4 - (24*I)*Pi + I*Pi^3 - 24*G[0, x] + (5*Pi^2*G[0, x])/3 - 
           (91*G[1, x])/2 + (18*I)*Pi*G[1, x] + (20*Pi^2*G[1, x])/3 + 
           18*G[0, 1, x] - (10*I)*Pi*G[0, 1, x] + 18*G[1, 0, x] - 
           (12*I)*Pi*G[1, 0, x] + 30*G[1, 1, x] - (20*I)*Pi*G[1, 1, x] + 
           2*G[0, 0, 0, x] - 14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] - 
           16*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - 20*G[1, 0, 1, x] - 
           20*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - (56*Zeta[3])/3) + Zeta[3] + 
         RATIO[x]*((5*Pi^2)/2 - ((3*I)/2)*Pi^3 - 2*Pi^2*G[0, x] - 
           2*Pi^2*G[1, x] + 5*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] - 
           5*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] - 5*G[1, 0, x] + 
           (3*I)*Pi*G[1, 0, x] + 5*G[1, 1, x] - (3*I)*Pi*G[1, 1, x] - 
           11*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
           3*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
           4*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3])) + 
       Log[mu2/s]*(((-3*I)/2)*Pi + (15*Pi^2)/4 + (I/6)*Pi^3 + (16*Pi^4)/45 - 
         (57*G[0, x])/2 + (12*I)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 + 
         ((7*I)/3)*Pi^3*G[0, x] + 27*G[1, x] - (9*I)*Pi*G[1, x] - 
         4*Pi^2*G[1, x] + ((11*I)/3)*Pi^3*G[1, x] + (53*G[0, 0, x])/2 + 
         I*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/3 - (5*G[0, 1, x])/2 - 
         (3*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/3 - (5*G[1, 0, x])/2 - 
         (3*I)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 - (35*G[1, 1, x])/2 + 
         (5*I)*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/3 - 19*G[0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 11*G[0, 1, 1, x] - 
         11*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + 18*G[1, 0, 1, x] - 
         (10*I)*Pi*G[1, 0, 1, x] + 18*G[1, 1, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, x] - 9*G[1, 1, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
         14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] + 
         ((-11*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           (2*I)*Pi*G[1, 0, x] - 11*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
           6*G[1, 1, 1, x])*RATIO[x^(-1)] - 13*Zeta[3] - (10*I)*Pi*Zeta[3] + 
         14*G[0, x]*Zeta[3] - 10*G[1, x]*Zeta[3] + 
         RATIO[x]*((67*Pi^2)/4 - (I/2)*Pi^3 + (16*Pi^4)/45 - 
           (10*Pi^2*G[0, x])/3 + ((7*I)/3)*Pi^3*G[0, x] - (23*Pi^2*G[1, x])/
            3 + ((11*I)/3)*Pi^3*G[1, x] + (67*G[0, 0, x])/2 - 
           I*Pi*G[0, 0, x] + (17*Pi^2*G[0, 0, x])/3 - (67*G[0, 1, x])/2 + 
           I*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/3 - (67*G[1, 0, x])/2 + 
           I*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 + (67*G[1, 1, x])/2 - 
           I*Pi*G[1, 1, x] + (7*Pi^2*G[1, 1, x])/3 - 9*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           (2*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
           (2*I)*Pi*G[0, 1, 0, x] + 13*G[0, 1, 1, x] - 13*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, x] + 24*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] + 24*G[1, 1, 0, x] - 
           (10*I)*Pi*G[1, 1, 0, x] - 35*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 28*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
           8*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
           10*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] + 
           11*Zeta[3] - (10*I)*Pi*Zeta[3] + 14*G[0, x]*Zeta[3] - 
           10*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(895/8 - (32*I)*Pi + 
           (17*Pi^2)/12 + (2*I)*Pi^3 + (401*Pi^4)/180 - 32*G[0, x] + 
           4*Pi^2*G[0, x] - ((26*I)/3)*Pi^3*G[0, x] - (205*G[1, x])/2 + 
           (48*I)*Pi*G[1, x] - (2*I)*Pi^3*G[1, x] - (34*Pi^2*G[0, 0, x])/3 + 
           48*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] + 10*Pi^2*G[0, 1, x] + 
           48*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 + 91*G[1, 1, x] - 
           (36*I)*Pi*G[1, 1, x] - (40*Pi^2*G[1, 1, x])/3 + 6*G[0, 0, 0, x] - 
           (4*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
           (16*I)*Pi*G[0, 1, 1, x] - 36*G[1, 0, 1, x] + 
           (20*I)*Pi*G[1, 0, 1, x] - 36*G[1, 1, 0, x] + 
           (24*I)*Pi*G[1, 1, 0, x] - 60*G[1, 1, 1, x] + 
           (40*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
           12*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
           4*G[1, 0, 0, 0, x] + 28*G[1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, x] + 
           32*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 40*G[1, 1, 0, 1, x] + 
           40*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] - 50*Zeta[3] + 
           ((112*I)/3)*Pi*Zeta[3] + (40*G[0, x]*Zeta[3])/3 + 
           (112*G[1, x]*Zeta[3])/3)) + 22*Zeta[5] + 
       RATIO[x]*((123*Pi^2)/4 + ((7*I)/4)*Pi^3 - Pi^4/180 - 
         ((17*I)/30)*Pi^5 - (55*Pi^2*G[0, x])/4 - I*Pi^3*G[0, x] - 
         (5*Pi^4*G[0, x])/36 - (95*Pi^2*G[1, x])/4 + (4*I)*Pi^3*G[1, x] - 
         (7*Pi^4*G[1, x])/36 + (123*G[0, 0, x])/2 + ((7*I)/2)*Pi*G[0, 0, x] + 
         (17*Pi^2*G[0, 0, x])/6 - (I/6)*Pi^3*G[0, 0, x] - 
         (123*G[0, 1, x])/2 - ((7*I)/2)*Pi*G[0, 1, x] + (59*Pi^2*G[0, 1, x])/
          6 - ((17*I)/6)*Pi^3*G[0, 1, x] - (123*G[1, 0, x])/2 - 
         ((7*I)/2)*Pi*G[1, 0, x] + (19*Pi^2*G[1, 0, x])/6 - 
         ((35*I)/6)*Pi^3*G[1, 0, x] + (123*G[1, 1, x])/2 + 
         ((7*I)/2)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/3 - 
         ((7*I)/6)*Pi^3*G[1, 1, x] - (75*G[0, 0, 0, x])/2 - 
         (4*I)*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/2 + 
         (15*G[0, 0, 1, x])/2 + (8*I)*Pi*G[0, 0, 1, x] - 
         (20*Pi^2*G[0, 0, 1, x])/3 + (15*G[0, 1, 0, x])/2 + 
         (12*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 + 
         (45*G[0, 1, 1, x])/2 - (16*I)*Pi*G[0, 1, 1, x] - 
         (31*Pi^2*G[0, 1, 1, x])/6 - (75*G[1, 0, 0, x])/2 + 
         (10*I)*Pi*G[1, 0, 0, x] - (37*Pi^2*G[1, 0, 0, x])/6 + 
         (135*G[1, 0, 1, x])/2 - (14*I)*Pi*G[1, 0, 1, x] + 
         (10*Pi^2*G[1, 0, 1, x])/3 + (135*G[1, 1, 0, x])/2 - 
         (18*I)*Pi*G[1, 1, 0, x] + (19*Pi^2*G[1, 1, 0, x])/3 - 
         (195*G[1, 1, 1, x])/2 + (22*I)*Pi*G[1, 1, 1, x] + 
         (3*Pi^2*G[1, 1, 1, x])/2 - 4*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] + 9*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x] + 31*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 17*G[0, 1, 0, 1, x] + 
         (14*I)*Pi*G[0, 1, 0, 1, x] - 17*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
         (6*I)*Pi*G[0, 1, 1, 1, x] + 31*G[1, 0, 0, 0, x] - 
         (14*I)*Pi*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
         (18*I)*Pi*G[1, 0, 1, 0, x] - 30*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 21*G[1, 1, 0, 0, x] - 
         21*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] - 
         21*G[1, 1, 1, 0, x] + 78*G[1, 1, 1, 1, x] - 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 18*G[0, 0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] + 
         6*G[0, 0, 0, 1, 1, x] - 18*G[0, 0, 1, 0, 0, x] + 
         18*G[0, 0, 1, 0, 1, x] + 18*G[0, 0, 1, 1, 0, x] - 
         10*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
         16*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] - 
         26*G[0, 1, 1, 1, 1, x] - 34*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] + 26*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] + 
         10*G[1, 0, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
         10*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
         18*G[1, 1, 1, 0, 1, x] - 18*G[1, 1, 1, 1, 0, x] - 
         32*G[1, 1, 1, 1, 1, x] + 45*Zeta[3] + (6*I)*Pi*Zeta[3] - 
         (107*Pi^2*Zeta[3])/6 + 22*G[0, x]*Zeta[3] + (32*I)*Pi*G[0, x]*
          Zeta[3] - 31*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
         (56*G[0, 0, x]*Zeta[3])/3 + (44*G[0, 1, x]*Zeta[3])/3 + 
         (14*G[1, 0, x]*Zeta[3])/3 - (50*G[1, 1, x]*Zeta[3])/3 + 
         22*Zeta[5]) + RATIO[(1 - x)^(-1)]*(4205/32 + (71*Pi^2)/16 + 
         (4*I)*Pi^3 - (19*Pi^4)/120 + ((349*I)/180)*Pi^5 - 
         (10*I)*Pi*G[0, x] + (32*Pi^2*G[0, x])/3 + (319*Pi^4*G[0, x])/180 - 
         (895*G[1, x])/8 + (32*I)*Pi*G[1, x] - (17*Pi^2*G[1, x])/12 - 
         (2*I)*Pi^3*G[1, x] - (401*Pi^4*G[1, x])/180 - 10*G[0, 0, x] - 
         (4*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 + 
         ((8*I)/3)*Pi^3*G[0, 0, x] + 32*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 
         (5*Pi^2*G[0, 1, x])/2 + (15*I)*Pi^3*G[0, 1, x] + 32*G[1, 0, x] - 
         4*Pi^2*G[1, 0, x] + ((26*I)/3)*Pi^3*G[1, 0, x] + 
         (205*G[1, 1, x])/2 - (48*I)*Pi*G[1, 1, x] + (2*I)*Pi^3*G[1, 1, x] + 
         12*G[0, 0, 0, x] + 11*Pi^2*G[0, 0, 0, x] - 16*G[0, 0, 1, x] - 
         ((3*I)/2)*Pi*G[0, 0, 1, x] + 23*Pi^2*G[0, 0, 1, x] - 
         16*G[0, 1, 0, x] - (11*Pi^2*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] - 
         (18*I)*Pi*G[0, 1, 1, x] - 6*Pi^2*G[0, 1, 1, x] + 
         (34*Pi^2*G[1, 0, 0, x])/3 - 48*G[1, 0, 1, x] - 
         (6*I)*Pi*G[1, 0, 1, x] - 10*Pi^2*G[1, 0, 1, x] - 48*G[1, 1, 0, x] + 
         (10*Pi^2*G[1, 1, 0, x])/3 - 91*G[1, 1, 1, x] + 
         (36*I)*Pi*G[1, 1, 1, x] + (40*Pi^2*G[1, 1, 1, x])/3 + 
         (15*G[0, 0, 0, 0, x])/2 - (4*I)*Pi*G[0, 0, 0, 0, x] - 
         (27*G[0, 0, 0, 1, x])/2 + (4*I)*Pi*G[0, 0, 0, 1, x] - 
         (27*G[0, 0, 1, 0, x])/2 - (12*I)*Pi*G[0, 0, 1, 0, x] + 
         18*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 
         (28*I)*Pi*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] + (32*I)*Pi*G[0, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 1, x] - 
         (20*I)*Pi*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] - 
         (40*I)*Pi*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] - 
         8*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 0, x] - 
         40*G[0, 0, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
         16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] + 
         16*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] + 
         4*G[1, 1, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 1, x] - 
         28*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] - 40*G[1, 1, 1, 0, 1, x] - 
         40*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] - (436*Zeta[3])/3 + 
         ((9*I)/2)*Pi*Zeta[3] + (355*Pi^2*Zeta[3])/9 - (3*G[0, x]*Zeta[3])/
          2 - (88*I)*Pi*G[0, x]*Zeta[3] + 50*G[1, x]*Zeta[3] - 
         ((112*I)/3)*Pi*G[1, x]*Zeta[3] - 24*G[0, 0, x]*Zeta[3] - 
         (112*G[0, 1, x]*Zeta[3])/3 - (40*G[1, 0, x]*Zeta[3])/3 - 
         (112*G[1, 1, x]*Zeta[3])/3 + 54*Zeta[5])) + 
     e^2*((-30*I)*Pi - (509*Pi^2)/24 - ((179*I)/24)*Pi^3 + (109*Pi^4)/40 + 
       ((59*I)/180)*Pi^5 - (277*Pi^6)/6048 - 198*G[0, x] + 
       ((519*I)/4)*Pi*G[0, x] - (683*Pi^2*G[0, x])/24 - 
       ((11*I)/2)*Pi^3*G[0, x] + (127*Pi^4*G[0, x])/240 + 
       ((271*I)/180)*Pi^5*G[0, x] + 168*G[1, x] - ((451*I)/4)*Pi*G[1, x] + 
       (19*Pi^2*G[1, x])/2 - ((103*I)/24)*Pi^3*G[1, x] - 
       (1787*Pi^4*G[1, x])/720 + ((299*I)/180)*Pi^5*G[1, x] + 
       158*G[0, 0, x] - ((73*I)/4)*Pi*G[0, 0, x] + (7*Pi^2*G[0, 0, x])/8 + 
       ((7*I)/4)*Pi^3*G[0, 0, x] - (593*Pi^4*G[0, 0, x])/720 + 
       (355*G[0, 1, x])/4 - ((425*I)/4)*Pi*G[0, 1, x] + 
       (169*Pi^2*G[0, 1, x])/6 - ((7*I)/4)*Pi^3*G[0, 1, x] + 
       (781*Pi^4*G[0, 1, x])/720 + (355*G[1, 0, x])/4 + 
       ((39*I)/4)*Pi*G[1, 0, x] + (47*Pi^2*G[1, 0, x])/12 + 
       ((3*I)/4)*Pi^3*G[1, 0, x] + (1361*Pi^4*G[1, 0, x])/720 - 
       (607*G[1, 1, x])/2 + ((499*I)/4)*Pi*G[1, 1, x] - 
       (185*Pi^2*G[1, 1, x])/24 + ((5*I)/4)*Pi^3*G[1, 1, x] - 
       (1141*Pi^4*G[1, 1, x])/720 - (331*G[0, 0, 0, x])/4 - 
       ((39*I)/4)*Pi*G[0, 0, 0, x] + (15*Pi^2*G[0, 0, 0, x])/4 - 
       ((2*I)/3)*Pi^3*G[0, 0, 0, x] - (65*G[0, 0, 1, x])/2 - 
       ((283*I)/4)*Pi*G[0, 0, 1, x] - (113*Pi^2*G[0, 0, 1, x])/12 + 
       ((43*I)/6)*Pi^3*G[0, 0, 1, x] - (65*G[0, 1, 0, x])/2 - 
       ((17*I)/4)*Pi*G[0, 1, 0, x] - (67*Pi^2*G[0, 1, 0, x])/4 + 
       ((55*I)/6)*Pi^3*G[0, 1, 0, x] - (417*G[0, 1, 1, x])/4 + 
       ((379*I)/4)*Pi*G[0, 1, 1, x] - (331*Pi^2*G[0, 1, 1, x])/12 + 
       ((4*I)/3)*Pi^3*G[0, 1, 1, x] - (9*G[1, 0, 0, x])/2 - 
       ((17*I)/2)*Pi*G[1, 0, 0, x] - (41*Pi^2*G[1, 0, 0, x])/4 + 
       ((23*I)/3)*Pi^3*G[1, 0, 0, x] - (65*G[1, 0, 1, x])/4 + 
       ((85*I)/2)*Pi*G[1, 0, 1, x] - (49*Pi^2*G[1, 0, 1, x])/4 - 
       ((13*I)/6)*Pi^3*G[1, 0, 1, x] - (65*G[1, 1, 0, x])/4 + 
       ((77*I)/2)*Pi*G[1, 1, 0, x] - (59*Pi^2*G[1, 1, 0, x])/12 + 
       ((59*I)/6)*Pi^3*G[1, 1, 0, x] + 278*G[1, 1, 1, x] - 
       (86*I)*Pi*G[1, 1, 1, x] + (11*Pi^2*G[1, 1, 1, x])/12 + 
       ((17*I)/3)*Pi^3*G[1, 1, 1, x] + (11*G[0, 0, 0, 0, x])/2 + 
       (15*I)*Pi*G[0, 0, 0, 0, x] - (19*Pi^2*G[0, 0, 0, 0, x])/6 + 
       (163*G[0, 0, 0, 1, x])/4 - (16*I)*Pi*G[0, 0, 0, 1, x] + 
       (47*Pi^2*G[0, 0, 0, 1, x])/3 + (163*G[0, 0, 1, 0, x])/4 - 
       (25*I)*Pi*G[0, 0, 1, 0, x] + (46*Pi^2*G[0, 0, 1, 0, x])/3 - 
       95*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
       (55*Pi^2*G[0, 0, 1, 1, x])/3 + 56*G[0, 1, 0, 0, x] - 
       (12*I)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (175*G[0, 1, 0, 1, x])/4 + (11*I)*Pi*G[0, 1, 0, 1, x] + 
       (22*Pi^2*G[0, 1, 0, 1, x])/3 - (175*G[0, 1, 1, 0, x])/4 + 
       (22*I)*Pi*G[0, 1, 1, 0, x] + (20*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (331*G[0, 1, 1, 1, x])/2 - (19*I)*Pi*G[0, 1, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, 1, x])/2 + (39*G[1, 0, 0, 0, x])/2 - 
       (7*I)*Pi*G[1, 0, 0, 0, x] + (33*Pi^2*G[1, 0, 0, 0, x])/2 - 
       21*G[1, 0, 0, 1, x] + (34*I)*Pi*G[1, 0, 0, 1, x] + 
       (43*Pi^2*G[1, 0, 0, 1, x])/3 - 21*G[1, 0, 1, 0, x] + 
       (13*I)*Pi*G[1, 0, 1, 0, x] - (22*Pi^2*G[1, 0, 1, 0, x])/3 + 
       49*G[1, 0, 1, 1, x] - (50*I)*Pi*G[1, 0, 1, 1, x] - 
       (2*Pi^2*G[1, 0, 1, 1, x])/3 + 21*G[1, 1, 0, 0, x] - 
       (2*Pi^2*G[1, 1, 0, 0, x])/3 + 3*G[1, 1, 0, 1, x] - 
       (41*I)*Pi*G[1, 1, 0, 1, x] - (70*Pi^2*G[1, 1, 0, 1, x])/3 + 
       3*G[1, 1, 1, 0, x] - (10*I)*Pi*G[1, 1, 1, 0, x] - 
       (47*Pi^2*G[1, 1, 1, 0, x])/3 - 176*G[1, 1, 1, 1, x] + 
       (65*I)*Pi*G[1, 1, 1, 1, x] - (61*Pi^2*G[1, 1, 1, 1, x])/6 + 
       41*G[0, 0, 0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       47*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       47*G[0, 0, 0, 1, 0, x] + (26*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       3*G[0, 0, 0, 1, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       95*G[0, 0, 1, 0, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       42*G[0, 0, 1, 0, 1, x] - (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       42*G[0, 0, 1, 1, 0, x] - (30*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       14*G[0, 0, 1, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       93*G[0, 1, 0, 0, 0, x] + (30*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       21*G[0, 1, 0, 0, 1, x] + (42*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       21*G[0, 1, 0, 1, 0, x] - (42*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       38*G[0, 1, 0, 1, 1, x] - (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       9*G[0, 1, 1, 0, 0, x] + 61*G[0, 1, 1, 0, 1, x] - 
       (42*I)*Pi*G[0, 1, 1, 0, 1, x] + 61*G[0, 1, 1, 1, 0, x] + 
       (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 127*G[0, 1, 1, 1, 1, x] + 
       (28*I)*Pi*G[0, 1, 1, 1, 1, x] - 71*G[1, 0, 0, 0, 0, x] + 
       (36*I)*Pi*G[1, 0, 0, 0, 0, x] + 15*G[1, 0, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 15*G[1, 0, 0, 1, 0, x] - 
       (58*I)*Pi*G[1, 0, 0, 1, 0, x] + 41*G[1, 0, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 5*G[1, 0, 1, 0, 0, x] - 
       (32*I)*Pi*G[1, 0, 1, 0, 0, x] + 40*G[1, 0, 1, 0, 1, x] - 
       (26*I)*Pi*G[1, 0, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 0, x] + 
       (54*I)*Pi*G[1, 0, 1, 1, 0, x] - 80*G[1, 0, 1, 1, 1, x] + 
       (6*I)*Pi*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
       (6*I)*Pi*G[1, 1, 0, 1, 0, x] - 17*G[1, 1, 0, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 17*G[1, 1, 1, 0, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, 0, x] + 5*G[1, 1, 1, 0, 1, x] - 
       (38*I)*Pi*G[1, 1, 1, 0, 1, x] + 5*G[1, 1, 1, 1, 0, x] - 
       (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 39*G[1, 1, 1, 1, 1, x] + 
       (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 14*G[0, 0, 0, 0, 0, 0, x] + 
       40*G[0, 0, 0, 0, 0, 1, x] + 40*G[0, 0, 0, 0, 1, 0, x] - 
       42*G[0, 0, 0, 0, 1, 1, x] + 72*G[0, 0, 0, 1, 0, 0, x] - 
       32*G[0, 0, 0, 1, 0, 1, x] - 32*G[0, 0, 0, 1, 1, 0, x] + 
       32*G[0, 0, 0, 1, 1, 1, x] + 86*G[0, 0, 1, 0, 0, 0, x] - 
       24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] - 
       30*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] - 
       50*G[0, 0, 1, 1, 0, 1, x] - 50*G[0, 0, 1, 1, 1, 0, x] + 
       80*G[0, 0, 1, 1, 1, 1, x] + 114*G[0, 1, 0, 0, 0, 0, x] - 
       28*G[0, 1, 0, 0, 0, 1, x] - 28*G[0, 1, 0, 0, 1, 0, x] + 
       38*G[0, 1, 0, 0, 1, 1, x] - 26*G[0, 1, 0, 1, 0, 0, x] - 
       48*G[0, 1, 0, 1, 0, 1, x] - 48*G[0, 1, 0, 1, 1, 0, x] - 
       14*G[0, 1, 0, 1, 1, 1, x] + 8*G[0, 1, 1, 0, 0, 0, x] - 
       24*G[0, 1, 1, 0, 0, 1, x] - 24*G[0, 1, 1, 0, 1, 0, x] - 
       48*G[0, 1, 1, 0, 1, 1, x] - 10*G[0, 1, 1, 1, 0, 0, x] - 
       12*G[0, 1, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 1, 0, x] + 
       106*G[0, 1, 1, 1, 1, 1, x] + 126*G[1, 0, 0, 0, 0, 0, x] - 
       8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] - 
       6*G[1, 0, 0, 0, 1, 1, x] - 56*G[1, 0, 0, 1, 0, 0, x] - 
       24*G[1, 0, 0, 1, 0, 1, x] - 24*G[1, 0, 0, 1, 1, 0, x] + 
       32*G[1, 0, 0, 1, 1, 1, x] - 56*G[1, 0, 1, 0, 0, 0, x] - 
       30*G[1, 0, 1, 0, 0, 1, x] - 30*G[1, 0, 1, 0, 1, 0, x] - 
       8*G[1, 0, 1, 0, 1, 1, x] + 40*G[1, 0, 1, 1, 0, 0, x] + 
       2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
       8*G[1, 0, 1, 1, 1, 1, x] - 18*G[1, 1, 0, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 0, 1, x] - 8*G[1, 1, 0, 0, 1, 0, x] + 
       2*G[1, 1, 0, 0, 1, 1, x] - 42*G[1, 1, 0, 1, 0, 0, x] + 
       24*G[1, 1, 0, 1, 0, 1, x] + 24*G[1, 1, 0, 1, 1, 0, x] - 
       58*G[1, 1, 0, 1, 1, 1, x] - 28*G[1, 1, 1, 0, 0, 0, x] + 
       16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] - 
       20*G[1, 1, 1, 0, 1, 1, x] - 68*G[1, 1, 1, 1, 0, 0, x] + 
       74*G[1, 1, 1, 1, 0, 1, x] + 74*G[1, 1, 1, 1, 1, 0, x] + 
       76*G[1, 1, 1, 1, 1, 1, x] + (5/4 - ((5*I)/6)*Pi - (5*G[0, x])/6 - 
         (5*G[1, x])/6)*Log[mu2/s]^5*RATIO[(1 - x)^(-1)] + 
       (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/36 + Log[mu2/s]^4*
        ((11*Pi^2)/24 - (11*G[0, x])/12 + (11*G[1, x])/12 + 
         (11*G[0, 0, x])/12 - (11*G[0, 1, x])/12 - (11*G[1, 0, x])/12 + 
         (11*G[1, 1, x])/12 + (239/24 - ((7*I)/2)*Pi - (95*Pi^2)/72 - 
           (7*G[0, x])/2 + ((7*I)/3)*Pi*G[0, x] - (25*G[1, x])/4 + 
           ((25*I)/6)*Pi*G[1, x] + (7*G[0, 0, x])/3 + (25*G[0, 1, x])/6 + 
           (25*G[1, 0, x])/6 + (25*G[1, 1, x])/6)*RATIO[(1 - x)^(-1)] + 
         ((11*Pi^2)/24 + (11*G[0, 0, x])/12 - (11*G[0, 1, x])/12 - 
           (11*G[1, 0, x])/12 + (11*G[1, 1, x])/12)*RATIO[x]) - 
       (195*Zeta[3])/2 - ((821*I)/12)*Pi*Zeta[3] + (9*Pi^2*Zeta[3])/2 - 
       ((31*I)/6)*Pi^3*Zeta[3] + (167*G[0, x]*Zeta[3])/4 - 
       ((2*I)/3)*Pi*G[0, x]*Zeta[3] + (68*Pi^2*G[0, x]*Zeta[3])/3 + 
       (133*G[1, x]*Zeta[3])/3 - ((88*I)/3)*Pi*G[1, x]*Zeta[3] + 
       25*Pi^2*G[1, x]*Zeta[3] - (262*G[0, 0, x]*Zeta[3])/3 - 
       ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (334*G[0, 1, x]*Zeta[3])/3 - 
       ((98*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (14*G[1, 0, x]*Zeta[3])/3 - 
       ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (155*G[1, 1, x]*Zeta[3])/3 - 
       ((118*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (286*G[0, 0, 0, x]*Zeta[3])/3 - 
       (262*G[0, 0, 1, x]*Zeta[3])/3 - (106*G[0, 1, 0, x]*Zeta[3])/3 - 
       (62*G[0, 1, 1, x]*Zeta[3])/3 - (152*G[1, 0, 0, x]*Zeta[3])/3 + 
       (182*G[1, 0, 1, x]*Zeta[3])/3 + (26*G[1, 1, 0, x]*Zeta[3])/3 + 
       (232*G[1, 1, 1, x]*Zeta[3])/3 + (106*Zeta[3]^2)/3 + 
       RATIO[x^(-1)]*(((-49*I)/4)*Pi*G[1, x] - (43*Pi^2*G[1, x])/24 + 
         ((5*I)/2)*Pi^3*G[1, x] + (43*Pi^4*G[1, x])/30 + 
         (8*I)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] - (5*I)*Pi^3*G[0, 1, x] - 
         ((17*I)/4)*Pi*G[1, 0, x] - (17*Pi^2*G[1, 0, x])/3 + 
         (I/2)*Pi^3*G[1, 0, x] - (49*G[1, 1, x])/4 + ((235*I)/4)*Pi*
          G[1, 1, x] - (107*Pi^2*G[1, 1, x])/6 + ((7*I)/3)*Pi^3*G[1, 1, x] - 
         (15*I)*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + 
         (7*I)*Pi*G[0, 1, 0, x] + (11*Pi^2*G[0, 1, 0, x])/3 + 
         8*G[0, 1, 1, x] + (22*I)*Pi*G[0, 1, 1, x] + 6*Pi^2*G[0, 1, 1, x] + 
         (5*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/3 - 
         (17*G[1, 0, 1, x])/4 + (11*I)*Pi*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/2 - (17*G[1, 1, 0, x])/4 - 
         (22*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/6 + 
         (177*G[1, 1, 1, x])/2 - (47*I)*Pi*G[1, 1, 1, x] - 
         (5*Pi^2*G[1, 1, 1, x])/2 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 15*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 0, x] + 
         7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 0, x] + 23*G[0, 1, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
         5*G[1, 0, 0, 1, x] - (14*I)*Pi*G[1, 0, 0, 1, x] + 
         5*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] + 
         3*G[1, 0, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, 1, x] - 
         39*G[1, 1, 0, 0, x] + (10*I)*Pi*G[1, 1, 0, 0, x] + 
         14*G[1, 1, 0, 1, x] + (10*I)*Pi*G[1, 1, 0, 1, x] + 
         14*G[1, 1, 1, 0, x] - 134*G[1, 1, 1, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, 1, x] - 4*G[0, 0, 0, 1, 1, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
         6*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
         12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 1, x] + 
         6*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 14*G[1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 0, 1, 0, x] + 14*G[1, 1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 0, 0, x] + 18*G[1, 1, 1, 0, 1, x] + 
         18*G[1, 1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, 1, x] + 
         22*G[1, x]*Zeta[3] + ((20*I)/3)*Pi*G[1, x]*Zeta[3] + 
         2*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 
         (22*G[1, 1, x]*Zeta[3])/3) + Log[mu2/s]^3*(((-2*I)/3)*Pi + 
         (25*Pi^2)/12 - ((7*I)/6)*Pi^3 - (11*G[0, x])/2 + 
         ((7*I)/3)*Pi*G[0, x] - (11*Pi^2*G[0, x])/6 + (29*G[1, x])/6 - 
         ((7*I)/3)*Pi*G[1, x] - (11*Pi^2*G[1, x])/6 + (61*G[0, 0, x])/6 - 
         ((7*I)/3)*Pi*G[0, 0, x] - (25*G[0, 1, x])/6 + 
         ((7*I)/3)*Pi*G[0, 1, x] - (25*G[1, 0, x])/6 + 
         ((7*I)/3)*Pi*G[1, 0, x] - (11*G[1, 1, x])/6 - 
         ((7*I)/3)*Pi*G[1, 1, x] - (29*G[0, 0, 0, x])/3 + 
         (11*G[0, 0, 1, x])/3 + (11*G[0, 1, 0, x])/3 + (7*G[0, 1, 1, x])/3 + 
         (7*G[1, 0, 0, x])/3 + (11*G[1, 0, 1, x])/3 + (11*G[1, 1, 0, x])/3 - 
         (29*G[1, 1, 1, x])/3 + (((-4*I)/3)*Pi*G[1, x] - (4*G[1, 1, x])/3)*
          RATIO[x^(-1)] + RATIO[(1 - x)^(-1)]*(293/6 - ((56*I)/3)*Pi - 
           Pi^2/4 + ((19*I)/18)*Pi^3 - (56*G[0, x])/3 + (35*Pi^2*G[0, x])/
            18 - (239*G[1, x])/6 + (14*I)*Pi*G[1, x] + (95*Pi^2*G[1, x])/18 + 
           14*G[0, 1, x] - ((20*I)/3)*Pi*G[0, 1, x] + 14*G[1, 0, x] - 
           ((28*I)/3)*Pi*G[1, 0, x] + 25*G[1, 1, x] - ((50*I)/3)*Pi*
            G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 12*G[0, 0, 1, x] - 
           12*G[0, 1, 0, x] - (34*G[0, 1, 1, x])/3 - (28*G[1, 0, 0, x])/3 - 
           (50*G[1, 0, 1, x])/3 - (50*G[1, 1, 0, x])/3 - (50*G[1, 1, 1, x])/
            3 - (152*Zeta[3])/9) + (4*Zeta[3])/3 + 
         RATIO[x]*((25*Pi^2)/12 - ((7*I)/6)*Pi^3 - (11*Pi^2*G[0, x])/6 - 
           (11*Pi^2*G[1, x])/6 + (25*G[0, 0, x])/6 - ((7*I)/3)*Pi*
            G[0, 0, x] - (25*G[0, 1, x])/6 + ((7*I)/3)*Pi*G[0, 1, x] - 
           (25*G[1, 0, x])/6 + ((7*I)/3)*Pi*G[1, 0, x] + (25*G[1, 1, x])/6 - 
           ((7*I)/3)*Pi*G[1, 1, x] - (29*G[0, 0, 0, x])/3 + 
           (11*G[0, 0, 1, x])/3 + (11*G[0, 1, 0, x])/3 + (7*G[0, 1, 1, x])/
            3 + (7*G[1, 0, 0, x])/3 + (11*G[1, 0, 1, x])/3 + 
           (11*G[1, 1, 0, x])/3 - (29*G[1, 1, 1, x])/3 + (4*Zeta[3])/3)) + 
       Log[mu2/s]^2*(((-13*I)/4)*Pi + (33*Pi^2)/8 - (I/12)*Pi^3 + 
         (25*Pi^4)/72 - (135*G[0, x])/4 + (14*I)*Pi*G[0, x] - 
         (11*Pi^2*G[0, x])/2 + ((17*I)/6)*Pi^3*G[0, x] + (61*G[1, x])/2 - 
         (10*I)*Pi*G[1, x] - (16*Pi^2*G[1, x])/3 + ((25*I)/6)*Pi^3*G[1, x] + 
         (135*G[0, 0, x])/4 - (I/2)*Pi*G[0, 0, x] + (85*Pi^2*G[0, 0, x])/12 - 
         (13*G[0, 1, x])/4 - ((5*I)/2)*Pi*G[0, 1, x] + (21*Pi^2*G[0, 1, x])/
          4 - (13*G[1, 0, x])/4 - ((5*I)/2)*Pi*G[1, 0, x] + 
         (23*Pi^2*G[1, 0, x])/12 - (85*G[1, 1, x])/4 + 
         ((11*I)/2)*Pi*G[1, 1, x] + (15*Pi^2*G[1, 1, x])/4 - 
         (57*G[0, 0, 0, x])/2 + (6*I)*Pi*G[0, 0, 0, x] - 
         (5*G[0, 0, 1, x])/2 - (3*I)*Pi*G[0, 0, 1, x] - (5*G[0, 1, 0, x])/2 - 
         (3*I)*Pi*G[0, 1, 0, x] + (25*G[0, 1, 1, x])/2 - 
         (23*G[1, 0, 0, x])/2 + (8*I)*Pi*G[1, 0, 0, x] + 
         (43*G[1, 0, 1, x])/2 - (11*I)*Pi*G[1, 0, 1, x] + 
         (43*G[1, 1, 0, x])/2 - (11*I)*Pi*G[1, 1, 0, x] - 
         (21*G[1, 1, 1, x])/2 + (14*I)*Pi*G[1, 1, 1, x] + 
         39*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
         10*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
         18*G[0, 1, 1, 0, x] + 11*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 
         14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
         22*G[1, 1, 0, 0, x] + 43*G[1, 1, 1, 1, x] + 
         ((-14*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/2 + (2*I)*Pi*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] - 14*G[1, 1, x] + (10*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x])*RATIO[x^(-1)] - 11*Zeta[3] - (11*I)*Pi*Zeta[3] + 
         12*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3] + 
         RATIO[x]*((143*Pi^2)/8 - ((3*I)/4)*Pi^3 + (25*Pi^4)/72 - 
           (55*Pi^2*G[0, x])/12 + ((17*I)/6)*Pi^3*G[0, x] - 
           (107*Pi^2*G[1, x])/12 + ((25*I)/6)*Pi^3*G[1, x] + 
           (143*G[0, 0, x])/4 - ((3*I)/2)*Pi*G[0, 0, x] + 
           (85*Pi^2*G[0, 0, x])/12 - (143*G[0, 1, x])/4 + 
           ((3*I)/2)*Pi*G[0, 1, x] + (21*Pi^2*G[0, 1, x])/4 - 
           (143*G[1, 0, x])/4 + ((3*I)/2)*Pi*G[1, 0, x] + 
           (23*Pi^2*G[1, 0, x])/12 + (143*G[1, 1, x])/4 - 
           ((3*I)/2)*Pi*G[1, 1, x] + (15*Pi^2*G[1, 1, x])/4 - 
           (29*G[0, 0, 0, x])/2 + (6*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x]/2 - 
           (3*I)*Pi*G[0, 0, 1, x] + G[0, 1, 0, x]/2 - 
           (3*I)*Pi*G[0, 1, 0, x] + (27*G[0, 1, 1, x])/2 - 
           (25*G[1, 0, 0, x])/2 + (8*I)*Pi*G[1, 0, 0, x] + 
           (53*G[1, 0, 1, x])/2 - (11*I)*Pi*G[1, 0, 1, x] + 
           (53*G[1, 1, 0, x])/2 - (11*I)*Pi*G[1, 1, 0, x] - 
           (81*G[1, 1, 1, x])/2 + (14*I)*Pi*G[1, 1, 1, x] + 
           39*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
           10*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
           18*G[0, 1, 1, 0, x] + 11*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 
           14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
           22*G[1, 1, 0, 0, x] + 43*G[1, 1, 1, 1, x] + 13*Zeta[3] - 
           (11*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(1343/8 - (48*I)*Pi + (3*Pi^2)/8 + (3*I)*Pi^3 + 
           (201*Pi^4)/80 - 48*G[0, x] + 6*Pi^2*G[0, x] - ((31*I)/3)*Pi^3*
            G[0, x] - (293*G[1, x])/2 + (56*I)*Pi*G[1, x] + 
           (3*Pi^2*G[1, x])/4 - ((19*I)/6)*Pi^3*G[1, x] - 
           (44*Pi^2*G[0, 0, x])/3 + 56*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] + 
           (17*Pi^2*G[0, 1, x])/2 + 56*G[1, 0, x] - (35*Pi^2*G[1, 0, x])/6 + 
           (239*G[1, 1, x])/2 - (42*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/
            6 + 9*G[0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 1, x] - 
           (4*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 
           (22*I)*Pi*G[0, 1, 1, x] - 42*G[1, 0, 1, x] + 
           (20*I)*Pi*G[1, 0, 1, x] - 42*G[1, 1, 0, x] + 
           (28*I)*Pi*G[1, 1, 0, x] - 75*G[1, 1, 1, x] + 
           (50*I)*Pi*G[1, 1, 1, x] - 36*G[0, 0, 0, 0, x] + 
           22*G[0, 0, 0, 1, x] + 22*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] + 
           14*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
           10*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 36*G[1, 0, 0, 1, x] + 
           36*G[1, 0, 1, 0, x] + 34*G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] + 
           50*G[1, 1, 0, 1, x] + 50*G[1, 1, 1, 0, x] + 50*G[1, 1, 1, 1, x] - 
           67*Zeta[3] + ((146*I)/3)*Pi*Zeta[3] + (80*G[0, x]*Zeta[3])/3 + 
           (152*G[1, x]*Zeta[3])/3)) - 56*Zeta[5] - (338*I)*Pi*Zeta[5] + 
       13*G[0, x]*Zeta[5] - 64*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (25863/64 + (1583*Pi^2)/96 + ((34*I)/3)*Pi^3 - (4907*Pi^4)/1440 - 
         ((5*I)/24)*Pi^5 + (9959*Pi^6)/18144 - (74*I)*Pi*G[0, x] + 
         (427*Pi^2*G[0, x])/12 + ((15*I)/4)*Pi^3*G[0, x] + 
         (49*Pi^4*G[0, x])/120 - ((107*I)/36)*Pi^5*G[0, x] - 
         (5741*G[1, x])/16 + (64*I)*Pi*G[1, x] - (55*Pi^2*G[1, x])/8 - 
         ((28*I)/3)*Pi^3*G[1, x] + (21*Pi^4*G[1, x])/16 - 
         ((517*I)/120)*Pi^5*G[1, x] - 74*G[0, 0, x] - 
         ((3*I)/4)*Pi*G[0, 0, x] - (23*Pi^2*G[0, 0, x])/12 - 
         (211*Pi^4*G[0, 0, x])/180 + 64*G[0, 1, x] + (32*I)*Pi*G[0, 1, x] - 
         (271*Pi^2*G[0, 1, x])/12 + (3*I)*Pi^3*G[0, 1, x] - 
         (2591*Pi^4*G[0, 1, x])/360 + 64*G[1, 0, x] - (20*I)*Pi*G[1, 0, x] - 
         (56*Pi^2*G[1, 0, x])/3 - (159*Pi^4*G[1, 0, x])/40 + 
         (1343*G[1, 1, x])/4 - (96*I)*Pi*G[1, 1, x] + (3*Pi^2*G[1, 1, x])/4 + 
         (6*I)*Pi^3*G[1, 1, x] + (201*Pi^4*G[1, 1, x])/40 + 
         (205*G[0, 0, 0, x])/4 + ((69*I)/4)*Pi*G[0, 0, 0, x] - 
         4*Pi^2*G[0, 0, 0, x] - I*Pi^3*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
         ((31*I)/4)*Pi*G[0, 0, 1, x] + 10*Pi^2*G[0, 0, 1, x] + 
         (8*I)*Pi^3*G[0, 0, 1, x] - 32*G[0, 1, 0, x] - 
         ((29*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         ((86*I)/3)*Pi^3*G[0, 1, 0, x] - 32*G[0, 1, 1, x] - 
         (64*I)*Pi*G[0, 1, 1, x] + (41*Pi^2*G[0, 1, 1, x])/2 - 
         ((59*I)/3)*Pi^3*G[0, 1, 1, x] - 20*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + (3*Pi^2*G[1, 0, 0, x])/2 - 
         ((22*I)/3)*Pi^3*G[1, 0, 0, x] - 96*G[1, 0, 1, x] - 
         (32*I)*Pi*G[1, 0, 1, x] + (27*Pi^2*G[1, 0, 1, x])/2 - 
         ((106*I)/3)*Pi^3*G[1, 0, 1, x] - 96*G[1, 1, 0, x] + 
         12*Pi^2*G[1, 1, 0, x] - ((62*I)/3)*Pi^3*G[1, 1, 0, x] - 
         293*G[1, 1, 1, x] + (112*I)*Pi*G[1, 1, 1, x] + 
         (3*Pi^2*G[1, 1, 1, x])/2 - ((19*I)/3)*Pi^3*G[1, 1, 1, x] + 
         (35*G[0, 0, 0, 0, x])/2 - (52*Pi^2*G[0, 0, 0, 0, x])/3 - 
         (97*G[0, 0, 0, 1, x])/4 - ((9*I)/2)*Pi*G[0, 0, 0, 1, x] - 
         (91*Pi^2*G[0, 0, 0, 1, x])/3 - (97*G[0, 0, 1, 0, x])/4 - 
         37*Pi^2*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] - 
         (15*I)*Pi*G[0, 0, 1, 1, x] - 57*Pi^2*G[0, 0, 1, 1, x] - 
         (93*G[0, 1, 0, 0, x])/2 - (43*Pi^2*G[0, 1, 0, 0, x])/3 + 
         64*G[0, 1, 0, 1, x] + ((21*I)/2)*Pi*G[0, 1, 0, 1, x] + 
         3*Pi^2*G[0, 1, 0, 1, x] + 64*G[0, 1, 1, 0, x] + 
         29*Pi^2*G[0, 1, 1, 0, x] - 80*G[0, 1, 1, 1, x] + 
         (30*I)*Pi*G[0, 1, 1, 1, x] + 25*Pi^2*G[0, 1, 1, 1, x] - 
         36*G[1, 0, 0, 0, x] - 28*Pi^2*G[1, 0, 0, 0, x] + 
         32*G[1, 0, 0, 1, x] - ((15*I)/2)*Pi*G[1, 0, 0, 1, x] - 
         (182*Pi^2*G[1, 0, 0, 1, x])/3 + 32*G[1, 0, 1, 0, x] - 
         (4*Pi^2*G[1, 0, 1, 0, x])/3 + 48*G[1, 0, 1, 1, x] + 
         (42*I)*Pi*G[1, 0, 1, 1, x] + 7*Pi^2*G[1, 0, 1, 1, x] - 
         (88*Pi^2*G[1, 1, 0, 0, x])/3 + 112*G[1, 1, 0, 1, x] + 
         (18*I)*Pi*G[1, 1, 0, 1, x] + 17*Pi^2*G[1, 1, 0, 1, x] + 
         112*G[1, 1, 1, 0, x] - (35*Pi^2*G[1, 1, 1, 0, x])/3 + 
         239*G[1, 1, 1, 1, x] - (84*I)*Pi*G[1, 1, 1, 1, x] - 
         (95*Pi^2*G[1, 1, 1, 1, x])/3 - (93*G[0, 0, 0, 0, 0, x])/2 + 
         (24*I)*Pi*G[0, 0, 0, 0, 0, x] + (87*G[0, 0, 0, 0, 1, x])/2 + 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (87*G[0, 0, 0, 1, 0, x])/2 - 
         (28*I)*Pi*G[0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 1, 1, x] - 
         (20*I)*Pi*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] - 27*G[0, 0, 1, 0, 1, x] + 
         (48*I)*Pi*G[0, 0, 1, 0, 1, x] - 27*G[0, 0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 1, 0, x] - 30*G[0, 0, 1, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, 1, x] + (51*G[0, 1, 0, 0, 0, x])/2 - 
         (96*I)*Pi*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 0, 0, 1, x])/2 + 
         (8*I)*Pi*G[0, 1, 0, 0, 1, x] - (3*G[0, 1, 0, 1, 0, x])/2 + 
         (116*I)*Pi*G[0, 1, 0, 1, 0, x] - 30*G[0, 1, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] - 
         (36*I)*Pi*G[0, 1, 1, 0, 0, x] - 30*G[0, 1, 1, 0, 1, x] + 
         (32*I)*Pi*G[0, 1, 1, 0, 1, x] - 30*G[0, 1, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, 1, x] - (100*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (3*G[1, 0, 0, 0, 0, x])/2 + (33*G[1, 0, 0, 0, 1, x])/2 + 
         (8*I)*Pi*G[1, 0, 0, 0, 1, x] + (33*G[1, 0, 0, 1, 0, x])/2 + 
         (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 42*G[1, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] - 
         (56*I)*Pi*G[1, 0, 1, 0, 0, x] - 42*G[1, 0, 1, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 1, 0, 1, x] - 42*G[1, 0, 1, 1, 0, x] + 
         36*G[1, 0, 1, 1, 1, x] - (84*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         18*G[1, 1, 0, 0, 0, x] - (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         18*G[1, 1, 0, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         18*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 0, 1, 1, x] - 
         (44*I)*Pi*G[1, 1, 0, 1, 1, x] - 84*G[1, 1, 1, 0, 1, x] + 
         (40*I)*Pi*G[1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 0, x] + 
         (56*I)*Pi*G[1, 1, 1, 1, 0, x] - 150*G[1, 1, 1, 1, 1, x] + 
         (100*I)*Pi*G[1, 1, 1, 1, 1, x] - 52*G[0, 0, 0, 0, 0, 0, x] - 
         12*G[0, 0, 0, 0, 0, 1, x] - 12*G[0, 0, 0, 0, 1, 0, x] + 
         44*G[0, 0, 0, 0, 1, 1, x] - 88*G[0, 0, 0, 1, 0, 0, x] + 
         76*G[0, 0, 0, 1, 0, 1, x] + 76*G[0, 0, 0, 1, 1, 0, x] - 
         60*G[0, 0, 0, 1, 1, 1, x] - 124*G[0, 0, 1, 0, 0, 0, x] + 
         104*G[0, 0, 1, 0, 0, 1, x] + 104*G[0, 0, 1, 0, 1, 0, x] + 
         44*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] + 
         116*G[0, 0, 1, 1, 0, 1, x] + 116*G[0, 0, 1, 1, 1, 0, x] - 
         196*G[0, 0, 1, 1, 1, 1, x] - 136*G[0, 1, 0, 0, 0, 0, x] - 
         12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
         44*G[0, 1, 0, 0, 1, 1, x] + 120*G[0, 1, 0, 1, 0, 0, x] + 
         20*G[0, 1, 0, 1, 0, 1, x] + 20*G[0, 1, 0, 1, 1, 0, x] + 
         20*G[0, 1, 0, 1, 1, 1, x] + 76*G[0, 1, 1, 0, 0, 0, x] - 
         40*G[0, 1, 1, 0, 0, 1, x] - 40*G[0, 1, 1, 0, 1, 0, x] + 
         44*G[0, 1, 1, 0, 1, 1, x] + 96*G[0, 1, 1, 1, 0, 0, x] - 
         124*G[0, 1, 1, 1, 0, 1, x] - 124*G[0, 1, 1, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, 0, x] + 
         16*G[1, 0, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 0, 1, 0, x] + 
         36*G[1, 0, 0, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 0, 0, x] + 
         100*G[1, 0, 0, 1, 0, 1, x] + 100*G[1, 0, 0, 1, 1, 0, x] - 
         76*G[1, 0, 0, 1, 1, 1, x] - 52*G[1, 0, 1, 0, 0, 0, x] + 
         24*G[1, 0, 1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, 1, 0, x] + 
         44*G[1, 0, 1, 0, 1, 1, x] + 72*G[1, 0, 1, 1, 0, 0, x] - 
         28*G[1, 0, 1, 1, 0, 1, x] - 28*G[1, 0, 1, 1, 1, 0, x] - 
         76*G[1, 0, 1, 1, 1, 1, x] - 72*G[1, 1, 0, 0, 0, 0, x] + 
         44*G[1, 1, 0, 0, 0, 1, x] + 44*G[1, 1, 0, 0, 1, 0, x] + 
         20*G[1, 1, 0, 0, 1, 1, x] + 28*G[1, 1, 0, 1, 0, 0, x] + 
         44*G[1, 1, 0, 1, 0, 1, x] + 44*G[1, 1, 0, 1, 1, 0, x] - 
         20*G[1, 1, 0, 1, 1, 1, x] - 16*G[1, 1, 1, 0, 0, 0, x] + 
         72*G[1, 1, 1, 0, 0, 1, x] + 72*G[1, 1, 1, 0, 1, 0, x] + 
         68*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] + 
         100*G[1, 1, 1, 1, 0, 1, x] + 100*G[1, 1, 1, 1, 1, 0, x] + 
         100*G[1, 1, 1, 1, 1, 1, x] - (7613*Zeta[3])/12 + 
         ((841*I)/12)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/2 + 
         ((329*I)/9)*Pi^3*Zeta[3] + (841*G[0, x]*Zeta[3])/12 - 
         (80*Pi^2*G[0, x]*Zeta[3])/9 + (935*G[1, x]*Zeta[3])/3 - 
         ((83*I)/2)*Pi*G[1, x]*Zeta[3] - (794*Pi^2*G[1, x]*Zeta[3])/9 + 
         (81*G[0, 0, x]*Zeta[3])/2 + (132*I)*Pi*G[0, 0, x]*Zeta[3] - 
         (215*G[0, 1, x]*Zeta[3])/2 + ((436*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
         (71*G[1, 0, x]*Zeta[3])/2 + ((596*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
         134*G[1, 1, x]*Zeta[3] + ((292*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
         (44*G[0, 0, 0, x]*Zeta[3])/3 + 120*G[0, 0, 1, x]*Zeta[3] + 
         (176*G[0, 1, 1, x]*Zeta[3])/3 + (224*G[1, 0, 0, x]*Zeta[3])/3 + 
         (304*G[1, 0, 1, x]*Zeta[3])/3 + (160*G[1, 1, 0, x]*Zeta[3])/3 + 
         (304*G[1, 1, 1, x]*Zeta[3])/3 + (2306*Zeta[3]^2)/9 + 15*Zeta[5] + 
         (492*I)*Pi*Zeta[5] + 80*G[0, x]*Zeta[5] - 108*G[1, x]*Zeta[5]) + 
       RATIO[x]*((911*Pi^2)/8 + (10*I)*Pi^3 + (197*Pi^4)/60 - 
         ((61*I)/60)*Pi^5 - (277*Pi^6)/6048 - (713*Pi^2*G[0, x])/12 - 
         ((28*I)/3)*Pi^3*G[0, x] + (Pi^4*G[0, x])/18 + ((271*I)/180)*Pi^5*
          G[0, x] - (2339*Pi^2*G[1, x])/24 + ((395*I)/24)*Pi^3*G[1, x] + 
         (187*Pi^4*G[1, x])/360 + ((299*I)/180)*Pi^5*G[1, x] + 
         (911*G[0, 0, x])/4 + (20*I)*Pi*G[0, 0, x] + (625*Pi^2*G[0, 0, x])/
          24 + ((55*I)/12)*Pi^3*G[0, 0, x] - (593*Pi^4*G[0, 0, x])/720 - 
         (911*G[0, 1, x])/4 - (20*I)*Pi*G[0, 1, x] + (299*Pi^2*G[0, 1, x])/
          6 - ((121*I)/12)*Pi^3*G[0, 1, x] + (781*Pi^4*G[0, 1, x])/720 - 
         (911*G[1, 0, x])/4 - (20*I)*Pi*G[1, 0, x] + (403*Pi^2*G[1, 0, x])/
          12 - ((115*I)/12)*Pi^3*G[1, 0, x] + (1361*Pi^4*G[1, 0, x])/720 + 
         (911*G[1, 1, x])/4 + (20*I)*Pi*G[1, 1, x] + (955*Pi^2*G[1, 1, x])/
          24 + (I/12)*Pi^3*G[1, 1, x] - (1141*Pi^4*G[1, 1, x])/720 - 
         (601*G[0, 0, 0, x])/4 - ((117*I)/4)*Pi*G[0, 0, 0, x] - 
         (47*Pi^2*G[0, 0, 0, x])/12 - ((2*I)/3)*Pi^3*G[0, 0, 0, x] + 
         (171*G[0, 0, 1, x])/4 - ((221*I)/4)*Pi*G[0, 0, 1, x] - 
         (109*Pi^2*G[0, 0, 1, x])/4 + ((43*I)/6)*Pi^3*G[0, 0, 1, x] + 
         (171*G[0, 1, 0, x])/4 + ((281*I)/4)*Pi*G[0, 1, 0, x] - 
         (89*Pi^2*G[0, 1, 0, x])/4 + ((55*I)/6)*Pi^3*G[0, 1, 0, x] + 
         (259*G[0, 1, 1, x])/4 + ((57*I)/4)*Pi*G[0, 1, 1, x] - 
         (97*Pi^2*G[0, 1, 1, x])/12 + ((4*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (327*G[1, 0, 0, x])/2 + ((87*I)/2)*Pi*G[1, 0, 0, x] - 
         (137*Pi^2*G[1, 0, 0, x])/12 + ((23*I)/3)*Pi^3*G[1, 0, 0, x] + 
         271*G[1, 0, 1, x] + (41*I)*Pi*G[1, 0, 1, x] - 
         (53*Pi^2*G[1, 0, 1, x])/12 - ((13*I)/6)*Pi^3*G[1, 0, 1, x] + 
         271*G[1, 1, 0, x] - ((169*I)/2)*Pi*G[1, 1, 0, x] + 
         (127*Pi^2*G[1, 1, 0, x])/12 + ((59*I)/6)*Pi^3*G[1, 1, 0, x] - 
         (757*G[1, 1, 1, x])/2 - (27*Pi^2*G[1, 1, 1, x])/4 + 
         ((17*I)/3)*Pi^3*G[1, 1, 1, x] + (123*G[0, 0, 0, 0, x])/2 + 
         (21*I)*Pi*G[0, 0, 0, 0, x] - (19*Pi^2*G[0, 0, 0, 0, x])/6 - 
         (15*G[0, 0, 0, 1, x])/4 + (38*I)*Pi*G[0, 0, 0, 1, x] + 
         (47*Pi^2*G[0, 0, 0, 1, x])/3 - (15*G[0, 0, 1, 0, x])/4 - 
         (37*I)*Pi*G[0, 0, 1, 0, x] + (46*Pi^2*G[0, 0, 1, 0, x])/3 - 
         71*G[0, 0, 1, 1, x] - (36*I)*Pi*G[0, 0, 1, 1, x] + 
         (55*Pi^2*G[0, 0, 1, 1, x])/3 + 149*G[0, 1, 0, 0, x] - 
         (44*I)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (393*G[0, 1, 0, 1, x])/4 - (9*I)*Pi*G[0, 1, 0, 1, x] + 
         (22*Pi^2*G[0, 1, 0, 1, x])/3 - (393*G[0, 1, 1, 0, x])/4 + 
         (46*I)*Pi*G[0, 1, 1, 0, x] + (20*Pi^2*G[0, 1, 1, 0, x])/3 + 
         (129*G[0, 1, 1, 1, x])/2 + (21*I)*Pi*G[0, 1, 1, 1, x] + 
         (23*Pi^2*G[0, 1, 1, 1, x])/2 + 171*G[1, 0, 0, 0, x] - 
         (31*I)*Pi*G[1, 0, 0, 0, x] + (33*Pi^2*G[1, 0, 0, 0, x])/2 - 
         (111*G[1, 0, 0, 1, x])/2 - (86*I)*Pi*G[1, 0, 0, 1, x] + 
         (43*Pi^2*G[1, 0, 0, 1, x])/3 - (111*G[1, 0, 1, 0, x])/2 + 
         (37*I)*Pi*G[1, 0, 1, 0, x] - (22*Pi^2*G[1, 0, 1, 0, x])/3 - 
         43*G[1, 0, 1, 1, x] + (94*I)*Pi*G[1, 0, 1, 1, x] - 
         (2*Pi^2*G[1, 0, 1, 1, x])/3 - 83*G[1, 1, 0, 0, x] + 
         (24*I)*Pi*G[1, 1, 0, 0, x] - (2*Pi^2*G[1, 1, 0, 0, x])/3 - 
         141*G[1, 1, 0, 1, x] + (87*I)*Pi*G[1, 1, 0, 1, x] - 
         (70*Pi^2*G[1, 1, 0, 1, x])/3 - 141*G[1, 1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 1, 0, x] - (47*Pi^2*G[1, 1, 1, 0, x])/3 + 
         348*G[1, 1, 1, 1, x] - (109*I)*Pi*G[1, 1, 1, 1, x] - 
         (61*Pi^2*G[1, 1, 1, 1, x])/6 + 37*G[0, 0, 0, 0, 0, x] - 
         (12*I)*Pi*G[0, 0, 0, 0, 0, x] - 25*G[0, 0, 0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 25*G[0, 0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 0, 1, 0, x] + 49*G[0, 0, 0, 1, 1, x] + 
         (16*I)*Pi*G[0, 0, 0, 1, 1, x] - 105*G[0, 0, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 54*G[0, 0, 1, 0, 1, x] - 
         (10*I)*Pi*G[0, 0, 1, 0, 1, x] + 54*G[0, 0, 1, 1, 0, x] - 
         (30*I)*Pi*G[0, 0, 1, 1, 0, x] - 90*G[0, 0, 1, 1, 1, x] + 
         (6*I)*Pi*G[0, 0, 1, 1, 1, x] - 125*G[0, 1, 0, 0, 0, x] + 
         (30*I)*Pi*G[0, 1, 0, 0, 0, x] + 19*G[0, 1, 0, 0, 1, x] + 
         (42*I)*Pi*G[0, 1, 0, 0, 1, x] + 19*G[0, 1, 0, 1, 0, x] - 
         (42*I)*Pi*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 41*G[0, 1, 1, 0, 0, x] + 
         45*G[0, 1, 1, 0, 1, x] - (42*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         45*G[0, 1, 1, 1, 0, x] + (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         5*G[0, 1, 1, 1, 1, x] + (28*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         99*G[1, 0, 0, 0, 0, x] + (36*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         G[1, 0, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         G[1, 0, 0, 1, 0, x] - (58*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         65*G[1, 0, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         47*G[1, 0, 1, 0, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] - (26*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] + (54*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         142*G[1, 0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         48*G[1, 1, 0, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         20*G[1, 1, 0, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         20*G[1, 1, 0, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         113*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         9*G[1, 1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         21*G[1, 1, 1, 0, 1, x] - (38*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         21*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         303*G[1, 1, 1, 1, 1, x] + (56*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         14*G[0, 0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 0, 1, 0, x] - 42*G[0, 0, 0, 0, 1, 1, x] + 
         72*G[0, 0, 0, 1, 0, 0, x] - 32*G[0, 0, 0, 1, 0, 1, x] - 
         32*G[0, 0, 0, 1, 1, 0, x] + 32*G[0, 0, 0, 1, 1, 1, x] + 
         86*G[0, 0, 1, 0, 0, 0, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
         24*G[0, 0, 1, 0, 1, 0, x] - 30*G[0, 0, 1, 0, 1, 1, x] - 
         24*G[0, 0, 1, 1, 0, 0, x] - 50*G[0, 0, 1, 1, 0, 1, x] - 
         50*G[0, 0, 1, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, 1, x] + 
         114*G[0, 1, 0, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 0, 1, x] - 
         28*G[0, 1, 0, 0, 1, 0, x] + 38*G[0, 1, 0, 0, 1, 1, x] - 
         26*G[0, 1, 0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 1, x] - 
         48*G[0, 1, 0, 1, 1, 0, x] - 14*G[0, 1, 0, 1, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 0, 0, 1, x] - 
         24*G[0, 1, 1, 0, 1, 0, x] - 48*G[0, 1, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 1, 0, x] + 106*G[0, 1, 1, 1, 1, 1, x] + 
         126*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 1, x] - 
         8*G[1, 0, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 0, 1, 1, x] - 
         56*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
         24*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] - 
         56*G[1, 0, 1, 0, 0, 0, x] - 30*G[1, 0, 1, 0, 0, 1, x] - 
         30*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
         40*G[1, 0, 1, 1, 0, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, 1, x] - 
         18*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
         8*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
         42*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
         24*G[1, 1, 0, 1, 1, 0, x] - 58*G[1, 1, 0, 1, 1, 1, x] - 
         28*G[1, 1, 1, 0, 0, 0, x] + 16*G[1, 1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 1, 0, 1, 0, x] - 20*G[1, 1, 1, 0, 1, 1, x] - 
         68*G[1, 1, 1, 1, 0, 0, x] + 74*G[1, 1, 1, 1, 0, 1, x] + 
         74*G[1, 1, 1, 1, 1, 0, x] + 76*G[1, 1, 1, 1, 1, 1, x] + 
         (825*Zeta[3])/4 + ((609*I)/4)*Pi*Zeta[3] - (79*Pi^2*Zeta[3])/2 - 
         ((31*I)/6)*Pi^3*Zeta[3] + (281*G[0, x]*Zeta[3])/4 + 
         (4*I)*Pi*G[0, x]*Zeta[3] + (68*Pi^2*G[0, x]*Zeta[3])/3 - 
         (391*G[1, x]*Zeta[3])/2 + (64*I)*Pi*G[1, x]*Zeta[3] + 
         25*Pi^2*G[1, x]*Zeta[3] - (154*G[0, 0, x]*Zeta[3])/3 - 
         ((148*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (124*G[0, 1, x]*Zeta[3])/3 - 
         ((98*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (40*G[1, 0, x]*Zeta[3])/3 - 
         ((284*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (59*G[1, 1, x]*Zeta[3])/3 - 
         ((118*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (286*G[0, 0, 0, x]*Zeta[3])/3 - 
         (262*G[0, 0, 1, x]*Zeta[3])/3 - (106*G[0, 1, 0, x]*Zeta[3])/3 - 
         (62*G[0, 1, 1, x]*Zeta[3])/3 - (152*G[1, 0, 0, x]*Zeta[3])/3 + 
         (182*G[1, 0, 1, x]*Zeta[3])/3 + (26*G[1, 1, 0, x]*Zeta[3])/3 + 
         (232*G[1, 1, 1, x]*Zeta[3])/3 + (106*Zeta[3]^2)/3 + 100*Zeta[5] - 
         (338*I)*Pi*Zeta[5] + 13*G[0, x]*Zeta[5] - 64*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((-15*I)*Pi - (14*Pi^2)/3 - (4*I)*Pi^3 + (47*Pi^4)/40 - 
         ((67*I)/60)*Pi^5 - 117*G[0, x] + (60*I)*Pi*G[0, x] - 
         14*Pi^2*G[0, x] - ((10*I)/3)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/180 + 
         102*G[1, x] - ((91*I)/2)*Pi*G[1, x] - (23*Pi^2*G[1, x])/3 + 
         (I/3)*Pi^3*G[1, x] - (67*Pi^4*G[1, x])/180 + 97*G[0, 0, x] - 
         (5*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 - 
         ((7*I)/6)*Pi^3*G[0, 0, x] + (61*G[0, 1, x])/2 - 
         (50*I)*Pi*G[0, 1, x] + (181*Pi^2*G[0, 1, x])/12 - 
         ((41*I)/6)*Pi^3*G[0, 1, x] + (61*G[1, 0, x])/2 + I*Pi*G[1, 0, x] + 
         (47*Pi^2*G[1, 0, x])/4 - ((77*I)/6)*Pi^3*G[1, 0, x] - 
         137*G[1, 1, x] + (59*I)*Pi*G[1, 1, x] + (155*Pi^2*G[1, 1, x])/12 - 
         ((19*I)/6)*Pi^3*G[1, 1, x] - 56*G[0, 0, 0, x] - 
         (8*I)*Pi*G[0, 0, 0, x] - (15*Pi^2*G[0, 0, 0, x])/2 - 
         (33*G[0, 0, 1, x])/2 - (13*I)*Pi*G[0, 0, 1, x] - 
         (33*Pi^2*G[0, 0, 1, x])/2 - (33*G[0, 1, 0, x])/2 + 
         (7*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/2 - 
         27*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - (27*Pi^2*G[0, 1, 1, x])/
          2 - 7*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
         (31*Pi^2*G[1, 0, 0, x])/2 + (29*G[1, 0, 1, x])/2 + 
         (11*I)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/2 + 
         (29*G[1, 1, 0, x])/2 + (7*I)*Pi*G[1, 1, 0, x] + 
         (19*Pi^2*G[1, 1, 0, x])/2 + 87*G[1, 1, 1, x] - 
         (32*I)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/2 + 
         21*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] + 
         28*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] + 
         28*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         36*G[0, 0, 1, 1, x] + 60*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, x] + 
         (30*I)*Pi*G[0, 1, 0, 1, x] - 48*G[0, 1, 1, 0, x] + 
         (10*I)*Pi*G[0, 1, 1, 0, x] + 47*G[0, 1, 1, 1, x] - 
         (14*I)*Pi*G[0, 1, 1, 1, x] + 49*G[1, 0, 0, 0, x] - 
         (30*I)*Pi*G[1, 0, 0, 0, x] - 22*G[1, 0, 0, 1, x] - 
         (6*I)*Pi*G[1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, x] + 
         (38*I)*Pi*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 
         (8*I)*Pi*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
         32*G[1, 1, 0, 1, x] + (30*I)*Pi*G[1, 1, 0, 1, x] - 
         32*G[1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, x] + 
         21*G[1, 1, 1, 1, x] - (42*I)*Pi*G[1, 1, 1, 1, x] - 
         66*G[0, 0, 0, 0, 0, x] - 14*G[0, 0, 0, 0, 1, x] - 
         14*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
         38*G[0, 0, 1, 0, 0, x] + 44*G[0, 0, 1, 0, 1, x] + 
         44*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
         56*G[0, 1, 0, 0, 0, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] + 34*G[0, 1, 0, 1, 1, x] + 
         16*G[0, 1, 1, 0, 0, x] + 30*G[0, 1, 1, 0, 1, x] + 
         30*G[0, 1, 1, 1, 0, x] - 66*G[0, 1, 1, 1, 1, x] - 
         82*G[1, 0, 0, 0, 0, x] + 22*G[1, 0, 0, 0, 1, x] + 
         22*G[1, 0, 0, 1, 0, x] + 54*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         12*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 1, 1, x] + 36*G[1, 1, 1, 0, 0, x] - 
         34*G[1, 1, 1, 0, 1, x] - 34*G[1, 1, 1, 1, 0, x] - 
         94*G[1, 1, 1, 1, 1, x] - (119*Zeta[3])/2 - (25*I)*Pi*Zeta[3] - 
         (107*Pi^2*Zeta[3])/3 + (136*G[0, x]*Zeta[3])/3 + 
         (66*I)*Pi*G[0, x]*Zeta[3] - (166*G[1, x]*Zeta[3])/3 + 
         (34*I)*Pi*G[1, x]*Zeta[3] - (100*G[0, 0, x]*Zeta[3])/3 + 
         (100*G[0, 1, x]*Zeta[3])/3 + (40*G[1, 0, x]*Zeta[3])/3 - 
         (88*G[1, 1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(((-51*I)/2)*Pi*G[1, x] + 
           (5*Pi^2*G[1, x])/2 - ((8*I)/3)*Pi^3*G[1, x] - 
           (8*I)*Pi*G[0, 1, x] - 7*Pi^2*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] + 
           (Pi^2*G[1, 0, x])/3 - (51*G[1, 1, x])/2 + (48*I)*Pi*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/3 + (6*I)*Pi*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
           (4*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
           3*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
           (10*I)*Pi*G[1, 1, 0, x] + 73*G[1, 1, 1, x] - 
           (22*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
           6*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 
           4*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
           4*G[1, x]*Zeta[3]) + 44*Zeta[5] + RATIO[x]*((255*Pi^2)/4 + 
           (2*I)*Pi^3 - (13*Pi^4)/360 - ((67*I)/60)*Pi^5 - 
           (119*Pi^2*G[0, x])/4 - ((3*I)/2)*Pi^3*G[0, x] - 
           (47*Pi^4*G[0, x])/180 - (199*Pi^2*G[1, x])/4 + 
           ((17*I)/2)*Pi^3*G[1, x] - (67*Pi^4*G[1, x])/180 + 
           (255*G[0, 0, x])/2 + (4*I)*Pi*G[0, 0, x] + (95*Pi^2*G[0, 0, x])/
            12 - ((7*I)/6)*Pi^3*G[0, 0, x] - (255*G[0, 1, x])/2 - 
           (4*I)*Pi*G[0, 1, x] + (269*Pi^2*G[0, 1, x])/12 - 
           ((41*I)/6)*Pi^3*G[0, 1, x] - (255*G[1, 0, x])/2 - 
           (4*I)*Pi*G[1, 0, x] + (109*Pi^2*G[1, 0, x])/12 - 
           ((77*I)/6)*Pi^3*G[1, 0, x] + (255*G[1, 1, x])/2 + 
           (4*I)*Pi*G[1, 1, x] + (91*Pi^2*G[1, 1, x])/12 - 
           ((19*I)/6)*Pi^3*G[1, 1, x] - 87*G[0, 0, 0, x] - 
           (6*I)*Pi*G[0, 0, 0, x] - (15*Pi^2*G[0, 0, 0, x])/2 + 
           (39*G[0, 0, 1, x])/2 + (15*I)*Pi*G[0, 0, 1, x] - 
           (33*Pi^2*G[0, 0, 1, x])/2 + (39*G[0, 1, 0, x])/2 + 
           (23*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/2 + 
           48*G[0, 1, 1, x] - (32*I)*Pi*G[0, 1, 1, x] - 
           (27*Pi^2*G[0, 1, 1, x])/2 - 72*G[1, 0, 0, x] + 
           (20*I)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/2 + 
           (279*G[1, 0, 1, x])/2 - (29*I)*Pi*G[1, 0, 1, x] + 
           (7*Pi^2*G[1, 0, 1, x])/2 + (279*G[1, 1, 0, x])/2 - 
           (37*I)*Pi*G[1, 1, 0, x] + (19*Pi^2*G[1, 1, 0, x])/2 - 
           207*G[1, 1, 1, x] + (46*I)*Pi*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
            2 + 9*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, x] + 
           14*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, x] + 
           14*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] + 
           62*G[0, 1, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 0, x] - 
           40*G[0, 1, 0, 1, x] + (30*I)*Pi*G[0, 1, 0, 1, x] - 
           40*G[0, 1, 1, 0, x] + (10*I)*Pi*G[0, 1, 1, 0, x] - 
           19*G[0, 1, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, 1, x] + 
           67*G[1, 0, 0, 0, x] - (30*I)*Pi*G[1, 0, 0, 0, x] - 
           22*G[1, 0, 0, 1, x] - (6*I)*Pi*G[1, 0, 0, 1, x] - 
           22*G[1, 0, 1, 0, x] + (38*I)*Pi*G[1, 0, 1, 0, x] - 
           60*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
           44*G[1, 1, 0, 0, x] - 46*G[1, 1, 0, 1, x] + 
           (30*I)*Pi*G[1, 1, 0, 1, x] - 46*G[1, 1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 173*G[1, 1, 1, 1, x] - 
           (42*I)*Pi*G[1, 1, 1, 1, x] - 66*G[0, 0, 0, 0, 0, x] - 
           14*G[0, 0, 0, 0, 1, x] - 14*G[0, 0, 0, 1, 0, x] + 
           16*G[0, 0, 0, 1, 1, x] - 38*G[0, 0, 1, 0, 0, x] + 
           44*G[0, 0, 1, 0, 1, x] + 44*G[0, 0, 1, 1, 0, x] - 
           24*G[0, 0, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, x] + 
           32*G[0, 1, 0, 0, 1, x] + 32*G[0, 1, 0, 1, 0, x] + 
           34*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] + 
           30*G[0, 1, 1, 0, 1, x] + 30*G[0, 1, 1, 1, 0, x] - 
           66*G[0, 1, 1, 1, 1, x] - 82*G[1, 0, 0, 0, 0, x] + 
           22*G[1, 0, 0, 0, 1, x] + 22*G[1, 0, 0, 1, 0, x] + 
           54*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
           12*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
           32*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
           12*G[1, 1, 0, 1, 0, x] + 18*G[1, 1, 0, 1, 1, x] + 
           36*G[1, 1, 1, 0, 0, x] - 34*G[1, 1, 1, 0, 1, x] - 
           34*G[1, 1, 1, 1, 0, x] - 94*G[1, 1, 1, 1, 1, x] + 
           (183*Zeta[3])/2 + (11*I)*Pi*Zeta[3] - (107*Pi^2*Zeta[3])/3 + 
           40*G[0, x]*Zeta[3] + (66*I)*Pi*G[0, x]*Zeta[3] - 
           66*G[1, x]*Zeta[3] + (34*I)*Pi*G[1, x]*Zeta[3] - 
           (100*G[0, 0, x]*Zeta[3])/3 + (100*G[0, 1, x]*Zeta[3])/3 + 
           (40*G[1, 0, x]*Zeta[3])/3 - (88*G[1, 1, x]*Zeta[3])/3 + 
           44*Zeta[5]) + RATIO[(1 - x)^(-1)]*(5741/16 - (64*I)*Pi + 
           (55*Pi^2)/8 + ((28*I)/3)*Pi^3 - (77*Pi^4)/80 + 
           ((517*I)/120)*Pi^5 - 64*G[0, x] - (20*I)*Pi*G[0, x] + 
           (68*Pi^2*G[0, x])/3 + (159*Pi^4*G[0, x])/40 - (1343*G[1, x])/4 + 
           (96*I)*Pi*G[1, x] - (3*Pi^2*G[1, x])/4 - (6*I)*Pi^3*G[1, x] - 
           (201*Pi^4*G[1, x])/40 - 20*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] + 
           ((22*I)/3)*Pi^3*G[0, 0, x] + 96*G[0, 1, x] + 
           (32*I)*Pi*G[0, 1, x] - 12*Pi^2*G[0, 1, x] + ((106*I)/3)*Pi^3*
            G[0, 1, x] + 96*G[1, 0, x] - 12*Pi^2*G[1, 0, x] + 
           ((62*I)/3)*Pi^3*G[1, 0, x] + 293*G[1, 1, x] - 
           (112*I)*Pi*G[1, 1, x] - (3*Pi^2*G[1, 1, x])/2 + 
           ((19*I)/3)*Pi^3*G[1, 1, x] + 24*G[0, 0, 0, x] + 
           28*Pi^2*G[0, 0, 0, x] - 32*G[0, 0, 1, x] + 
           (3*I)*Pi*G[0, 0, 1, x] + (182*Pi^2*G[0, 0, 1, x])/3 - 
           32*G[0, 1, 0, x] + (4*Pi^2*G[0, 1, 0, x])/3 - 48*G[0, 1, 1, x] - 
           (42*I)*Pi*G[0, 1, 1, x] - 7*Pi^2*G[0, 1, 1, x] + 
           (88*Pi^2*G[1, 0, 0, x])/3 - 112*G[1, 0, 1, x] - 
           (18*I)*Pi*G[1, 0, 1, x] - 17*Pi^2*G[1, 0, 1, x] - 
           112*G[1, 1, 0, x] + (35*Pi^2*G[1, 1, 0, x])/3 - 
           239*G[1, 1, 1, x] + (84*I)*Pi*G[1, 1, 1, x] + 
           (95*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - 
           21*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] - 
           21*G[0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 1, 0, x] + 
           42*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, x] - 
           24*G[0, 1, 0, 0, x] + (56*I)*Pi*G[0, 1, 0, 0, x] + 
           42*G[0, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, 1, x] + 
           42*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] + 
           (84*I)*Pi*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + 
           (12*I)*Pi*G[1, 0, 0, 0, x] + 18*G[1, 0, 0, 1, x] + 
           (8*I)*Pi*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] + 
           48*G[1, 0, 1, 1, x] + (44*I)*Pi*G[1, 0, 1, 1, x] + 
           84*G[1, 1, 0, 1, x] - (40*I)*Pi*G[1, 1, 0, 1, x] + 
           84*G[1, 1, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 0, x] + 
           150*G[1, 1, 1, 1, x] - (100*I)*Pi*G[1, 1, 1, 1, x] + 
           88*G[0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 
           16*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] + 
           24*G[0, 0, 1, 0, 0, x] - 100*G[0, 0, 1, 0, 1, x] - 
           100*G[0, 0, 1, 1, 0, x] + 76*G[0, 0, 1, 1, 1, x] + 
           52*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
           24*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] - 
           72*G[0, 1, 1, 0, 0, x] + 28*G[0, 1, 1, 0, 1, x] + 
           28*G[0, 1, 1, 1, 0, x] + 76*G[0, 1, 1, 1, 1, x] + 
           72*G[1, 0, 0, 0, 0, x] - 44*G[1, 0, 0, 0, 1, x] - 
           44*G[1, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 1, 1, x] - 
           28*G[1, 0, 1, 0, 0, x] - 44*G[1, 0, 1, 0, 1, x] - 
           44*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
           16*G[1, 1, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 1, x] - 
           72*G[1, 1, 0, 1, 0, x] - 68*G[1, 1, 0, 1, 1, x] - 
           56*G[1, 1, 1, 0, 0, x] - 100*G[1, 1, 1, 0, 1, x] - 
           100*G[1, 1, 1, 1, 0, x] - 100*G[1, 1, 1, 1, 1, x] - 
           (935*Zeta[3])/3 + (37*I)*Pi*Zeta[3] + (794*Pi^2*Zeta[3])/9 + 
           31*G[0, x]*Zeta[3] - ((596*I)/3)*Pi*G[0, x]*Zeta[3] + 
           134*G[1, x]*Zeta[3] - ((292*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (224*G[0, 0, x]*Zeta[3])/3 - (304*G[0, 1, x]*Zeta[3])/3 - 
           (160*G[1, 0, x]*Zeta[3])/3 - (304*G[1, 1, x]*Zeta[3])/3 + 
           108*Zeta[5]))))/Nc^3 + ((-68*Pi^2)/3 - I*Pi^3 + (7*Pi^4)/5 - 
     24*G[0, x] + (12*I)*Pi*G[0, x] + (23*Pi^2*G[0, x])/3 - 
     (8*I)*Pi^3*G[0, x] + 24*G[1, x] - (12*I)*Pi*G[1, x] + 
     (16*Pi^2*G[1, x])/3 - (4*I)*Pi^3*G[1, x] - 24*G[0, 0, x] - 
     (6*I)*Pi*G[0, 0, x] - (2*Pi^2*G[0, 0, x])/3 + 42*G[0, 1, x] + 
     (6*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 + 42*G[1, 0, x] + 
     (6*I)*Pi*G[1, 0, x] - (10*Pi^2*G[1, 0, x])/3 - 60*G[1, 1, x] - 
     (6*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 + 32*G[0, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, x] - 34*G[0, 0, 1, x] + (24*I)*Pi*G[0, 0, 1, x] - 
     34*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] + 26*G[0, 1, 1, x] - 
     (24*I)*Pi*G[0, 1, 1, x] - 18*G[1, 0, 0, x] + 10*G[1, 0, 1, x] + 
     10*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
     16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
     16*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
     20*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
     20*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
     4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
     ((12*I)*Pi*G[0, x] + 12*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x])*Log[mu2/s]^3*RATIO[x^(-1)] - 
     (Log[mu2/s]^4*RATIO[x^(-1)])/2 + Log[mu2/s]^2*(-2*Pi^2 - 2*G[0, x] + 
       2*G[1, x] - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 
       4*G[1, 1, x] + (-25/2 + (12*I)*Pi + (37*Pi^2)/6 + 9*G[0, x] - 
         (12*I)*Pi*G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - 6*G[0, 0, x] - 
         12*G[0, 1, x] - 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x^(-1)] + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x]) + 8*Zeta[3] + (24*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
     40*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-511/16 - (13*Pi^2)/12 + 
       (13*Pi^4)/120 + (93*G[0, x])/4 - (32*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 + ((2*I)/3)*Pi^3*G[0, x] + (8*I)*Pi^3*G[1, x] - 
       25*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] + (37*Pi^2*G[0, 0, x])/3 - 
       32*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 32*G[1, 0, x] - 
       (38*Pi^2*G[1, 0, x])/3 + (32*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] - 
       (24*I)*Pi*G[0, 0, 0, x] + 24*G[0, 0, 1, x] - (24*I)*Pi*G[0, 0, 1, x] + 
       24*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, x] - 12*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] - 
       24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
       8*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 
       16*G[1, 1, 1, 1, x] + 15*Zeta[3] - 12*G[0, x]*Zeta[3]) + 
     RATIO[x]*(18*Pi^2 - (7*Pi^4)/10 - (19*Pi^2*G[0, x])/3 + 
       (4*I)*Pi^3*G[0, x] - (8*Pi^2*G[1, x])/3 + (2*I)*Pi^3*G[1, x] + 
       36*G[0, 0, x] + (Pi^2*G[0, 0, x])/3 - 36*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/3 - 36*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/3 + 
       36*G[1, 1, x] + (16*Pi^2*G[1, 1, x])/3 - 26*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 0, x] + 20*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + 
       20*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 
       (12*I)*Pi*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
       2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 
       8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
       10*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
       10*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
       2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 
       12*Zeta[3] - (12*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
       20*G[1, x]*Zeta[3]) + Log[mu2/s]*(-6*Pi^2 + (6*I)*Pi^3 - 6*G[0, x] + 
       (6*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 6*G[1, x] - (6*I)*Pi*G[1, x] + 
       6*Pi^2*G[1, x] - 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + 14*G[0, 1, x] - 
       (12*I)*Pi*G[0, 1, x] + 14*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 
       24*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 24*G[0, 0, 0, x] - 
       4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 16*G[0, 1, 1, x] - 
       4*G[1, 0, 0, x] - 16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] + 
       36*G[1, 1, 1, x] + (3*Pi^2 - (3*I)*Pi^3 - 2*Pi^2*G[0, x] - 
         3*Pi^2*G[1, x] + 6*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] + 
         (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
         6*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         18*G[1, 1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(-93/4 + (32*I)*Pi - 
         Pi^2/2 - ((2*I)/3)*Pi^3 + 25*G[0, x] - (24*I)*Pi*G[0, x] - 
         (37*Pi^2*G[0, x])/3 + 32*G[1, x] - (2*Pi^2*G[1, x])/3 - 
         18*G[0, 0, x] + (24*I)*Pi*G[0, 0, x] - 24*G[0, 1, x] + 
         (24*I)*Pi*G[0, 1, x] - 24*G[1, 0, x] + (24*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         24*G[0, 1, 1, x] + 24*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 
         24*G[1, 1, 0, x] + 12*Zeta[3])) + 
     e*((12*I)*Pi - (431*Pi^2)/6 - ((121*I)/12)*Pi^3 + (22*Pi^4)/5 + 
       ((14*I)/3)*Pi^5 - 96*G[0, x] + ((133*I)/2)*Pi*G[0, x] + 
       57*Pi^2*G[0, x] - ((43*I)/6)*Pi^3*G[0, x] - (14*Pi^4*G[0, x])/9 + 
       108*G[1, x] - (78*I)*Pi*G[1, x] + (331*Pi^2*G[1, x])/6 + 
       (I/6)*Pi^3*G[1, x] - (173*Pi^4*G[1, x])/45 - (25*G[0, 0, x])/2 - 
       (72*I)*Pi*G[0, 0, x] - (47*Pi^2*G[0, 0, x])/3 + 
       (21*I)*Pi^3*G[0, 0, x] + 133*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] - 
       (37*Pi^2*G[0, 1, x])/2 + (13*I)*Pi^3*G[0, 1, x] + 133*G[1, 0, x] + 
       ((135*I)/2)*Pi*G[1, 0, x] - (215*Pi^2*G[1, 0, x])/6 + 
       (27*I)*Pi^3*G[1, 0, x] - 268*G[1, 1, x] - (9*I)*Pi*G[1, 1, x] - 
       5*Pi^2*G[1, 1, x] - I*Pi^3*G[1, 1, x] + 130*G[0, 0, 0, x] - 
       (10*I)*Pi*G[0, 0, 0, x] - 6*Pi^2*G[0, 0, 0, x] - 162*G[0, 0, 1, x] + 
       (42*I)*Pi*G[0, 0, 1, x] - (101*Pi^2*G[0, 0, 1, x])/3 - 
       162*G[0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, x] - 19*Pi^2*G[0, 1, 0, x] + 
       84*G[0, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, x] + (116*Pi^2*G[0, 1, 1, x])/
        3 + (4*I)*Pi*G[1, 0, 0, x] + 23*Pi^2*G[1, 0, 0, x] - 
       (45*G[1, 0, 1, x])/2 - (48*I)*Pi*G[1, 0, 1, x] + 
       (68*Pi^2*G[1, 0, 1, x])/3 - (45*G[1, 1, 0, x])/2 + 
       (2*I)*Pi*G[1, 1, 0, x] + 32*Pi^2*G[1, 1, 0, x] + 
       (327*G[1, 1, 1, x])/2 + (30*I)*Pi*G[1, 1, 1, x] + 
       (37*Pi^2*G[1, 1, 1, x])/3 - 168*G[0, 0, 0, 0, x] + 
       (108*I)*Pi*G[0, 0, 0, 0, x] + 70*G[0, 0, 0, 1, x] + 
       70*G[0, 0, 1, 0, x] - (84*I)*Pi*G[0, 0, 1, 0, x] + 
       60*G[0, 0, 1, 1, x] + 66*G[0, 1, 0, 0, x] - 
       (24*I)*Pi*G[0, 1, 0, 0, x] + 38*G[0, 1, 0, 1, x] - 
       (108*I)*Pi*G[0, 1, 0, 1, x] + 38*G[0, 1, 1, 0, x] + 
       (24*I)*Pi*G[0, 1, 1, 0, x] - 122*G[0, 1, 1, 1, x] + 
       (84*I)*Pi*G[0, 1, 1, 1, x] - 34*G[1, 0, 0, 0, x] + 
       (36*I)*Pi*G[1, 0, 0, 0, x] + 82*G[1, 0, 0, 1, x] - 
       (24*I)*Pi*G[1, 0, 0, 1, x] + 82*G[1, 0, 1, 0, x] - 
       (84*I)*Pi*G[1, 0, 1, 0, x] - 134*G[1, 0, 1, 1, x] + 
       (48*I)*Pi*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 
       46*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, x] - 
       46*G[1, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, x] + 128*G[0, 0, 0, 0, 0, x] + 
       108*G[0, 0, 0, 0, 1, x] + 108*G[0, 0, 0, 1, 0, x] - 
       76*G[0, 0, 0, 1, 1, x] - 36*G[0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] - 
       96*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] - 
       12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
       152*G[0, 1, 0, 1, 1, x] + 20*G[0, 1, 1, 0, 0, x] - 
       52*G[0, 1, 1, 0, 1, x] - 52*G[0, 1, 1, 1, 0, x] + 
       192*G[0, 1, 1, 1, 1, x] + 140*G[1, 0, 0, 0, 0, x] - 
       48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] - 
       44*G[1, 0, 0, 1, 1, x] - 88*G[1, 0, 1, 0, 0, x] - 
       64*G[1, 0, 1, 0, 1, x] - 64*G[1, 0, 1, 1, 0, x] + 
       112*G[1, 0, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, x] - 
       88*G[1, 1, 0, 0, 1, x] - 88*G[1, 1, 0, 1, 0, x] + 
       72*G[1, 1, 0, 1, 1, x] - 36*G[1, 1, 1, 0, 0, x] + 
       32*G[1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 0, x] + 
       132*G[1, 1, 1, 1, 1, x] + (-5/2 + ((10*I)/3)*Pi + (5*G[0, x])/3 + 
         (10*G[1, x])/3)*Log[mu2/s]^4*RATIO[x^(-1)] - 
       (Log[mu2/s]^5*RATIO[x^(-1)])/3 + Log[mu2/s]^3*((-8*Pi^2)/3 - 
         (8*G[0, x])/3 + (8*G[1, x])/3 - (16*G[0, 0, x])/3 + 
         (16*G[0, 1, x])/3 + (16*G[1, 0, x])/3 - (16*G[1, 1, x])/3 + 
         (-91/6 + (12*I)*Pi + (56*Pi^2)/9 + 10*G[0, x] - ((40*I)/3)*Pi*
            G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - (20*G[0, 0, x])/3 - 
           (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 - 12*G[1, 1, x])*
          RATIO[x^(-1)] + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - 
           (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x]) + 11*Zeta[3] - 
       (38*I)*Pi*Zeta[3] + 102*Pi^2*Zeta[3] + (304*G[0, x]*Zeta[3])/3 - 
       (192*I)*Pi*G[0, x]*Zeta[3] - (178*G[1, x]*Zeta[3])/3 - 
       (96*I)*Pi*G[1, x]*Zeta[3] + (32*G[0, 0, x]*Zeta[3])/3 + 
       (304*G[0, 1, x]*Zeta[3])/3 - (344*G[1, 0, x]*Zeta[3])/3 + 
       (308*G[1, 1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-2*I)*Pi^3 - (23*Pi^4)/15 + ((73*I)/2)*Pi*G[0, x] - 
         (22*Pi^2*G[0, x])/3 + ((11*I)/3)*Pi^3*G[0, x] - (2*I)*Pi^3*G[1, x] + 
         (73*G[0, 0, x])/2 - (44*I)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/3 - 
         2*Pi^2*G[0, 1, x] + (12*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] - 
         74*G[0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 0, x] + 16*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
         6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 
         6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] + 
         12*Zeta[3] - (20*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
         12*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(I*Pi - 10*Pi^2 + (9*I)*Pi^3 - 
         11*G[0, x] + (9*I)*Pi*G[0, x] + 8*Pi^2*G[0, x] + 12*G[1, x] - 
         (9*I)*Pi*G[1, x] + 11*Pi^2*G[1, x] - 6*G[0, 0, x] + 
         (18*I)*Pi*G[0, 0, x] + 23*G[0, 1, x] - (18*I)*Pi*G[0, 1, x] + 
         23*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 40*G[1, 1, x] + 
         (18*I)*Pi*G[1, 1, x] + 44*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - 
         10*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 6*G[1, 0, 0, x] - 
         28*G[1, 0, 1, x] - 28*G[1, 1, 0, x] + 62*G[1, 1, 1, x] + 
         ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] - 4*Zeta[3] + 
         RATIO[x]*(5*Pi^2 - ((9*I)/2)*Pi^3 - 4*Pi^2*G[0, x] - 
           (11*Pi^2*G[1, x])/2 + 10*G[0, 0, x] - (9*I)*Pi*G[0, 0, x] - 
           10*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + 
           (9*I)*Pi*G[1, 0, x] + 10*G[1, 1, x] - (9*I)*Pi*G[1, 1, x] - 
           22*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 5*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
           14*G[1, 1, 0, x] - 31*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[x^(-1)]*(-205/4 + (48*I)*Pi - ((4*I)/3)*Pi^3 + 
           (91*G[0, x])/2 - (36*I)*Pi*G[0, x] - (56*Pi^2*G[0, x])/3 + 
           48*G[1, x] - (10*Pi^2*G[1, x])/3 - 30*G[0, 0, x] + 
           (40*I)*Pi*G[0, 0, x] - 36*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] - 
           36*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] + 
           40*G[0, 0, 1, x] + 40*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
           32*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 
           4*G[1, 1, 1, x] + (50*Zeta[3])/3)) + 
       Log[mu2/s]*((3*I)*Pi - (136*Pi^2)/3 + I*Pi^3 + (14*Pi^4)/5 - 
         54*G[0, x] + (28*I)*Pi*G[0, x] + (70*Pi^2*G[0, x])/3 - 
         (22*I)*Pi^3*G[0, x] + 57*G[1, x] - (36*I)*Pi*G[1, x] + 
         (59*Pi^2*G[1, x])/3 - (14*I)*Pi^3*G[1, x] - 40*G[0, 0, x] - 
         (12*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 + 90*G[0, 1, x] + 
         (6*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + 90*G[1, 0, x] + 
         (6*I)*Pi*G[1, 0, x] - (50*Pi^2*G[1, 0, x])/3 - 150*G[1, 1, x] - 
         (100*Pi^2*G[1, 1, x])/3 + 88*G[0, 0, 0, x] - 
         (72*I)*Pi*G[0, 0, 0, x] - 88*G[0, 0, 1, x] + 
         (60*I)*Pi*G[0, 0, 1, x] - 88*G[0, 1, 0, x] + 
         (60*I)*Pi*G[0, 1, 0, x] + 48*G[0, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 1, x] - 44*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] + 4*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 76*G[1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, x] - 128*G[0, 0, 0, 0, x] - 
         32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 112*G[0, 0, 1, 1, x] + 
         24*G[0, 1, 0, 0, x] + 56*G[0, 1, 0, 1, x] + 56*G[0, 1, 1, 0, x] - 
         56*G[0, 1, 1, 1, x] - 56*G[1, 0, 0, 0, x] + 68*G[1, 0, 0, 1, x] + 
         68*G[1, 0, 1, 0, x] + 40*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, x] + 
         ((30*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 30*G[0, 0, x] - 
           (14*I)*Pi*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 
           12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
           6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 4*Zeta[3] + 
         (60*I)*Pi*Zeta[3] + 40*G[0, x]*Zeta[3] - 68*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(-895/8 + (64*I)*Pi - (17*Pi^2)/12 - (2*I)*Pi^3 - 
           (47*Pi^4)/60 + (205*G[0, x])/2 - (96*I)*Pi*G[0, x] + 
           ((8*I)/3)*Pi^3*G[0, x] + 64*G[1, x] - 8*Pi^2*G[1, x] + 
           (24*I)*Pi^3*G[1, x] - 91*G[0, 0, x] + (72*I)*Pi*G[0, 0, x] + 
           (112*Pi^2*G[0, 0, x])/3 - 96*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/3 - 
           96*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] - 32*Pi^2*G[1, 0, x] + 
           (106*Pi^2*G[1, 1, x])/3 + 60*G[0, 0, 0, x] - 
           (80*I)*Pi*G[0, 0, 0, x] + 72*G[0, 0, 1, x] - 
           (72*I)*Pi*G[0, 0, 1, x] + 72*G[0, 1, 0, x] - 
           (64*I)*Pi*G[0, 1, 0, x] + 48*G[1, 0, 0, x] + 
           (32*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] - 
           80*G[0, 0, 0, 1, x] - 80*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] - 
           64*G[0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, x] - 80*G[0, 1, 1, 0, x] + 
           8*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] - 
           48*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 60*G[1, 1, 0, 1, x] - 
           60*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 44*Zeta[3] - 
           ((56*I)/3)*Pi*Zeta[3] - (100*G[0, x]*Zeta[3])/3 - 
           (56*G[1, x]*Zeta[3])/3) + RATIO[x]*((75*Pi^2)/2 - ((3*I)/2)*Pi^3 - 
           (7*Pi^4)/5 - (50*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] - 
           (59*Pi^2*G[1, x])/6 + (7*I)*Pi^3*G[1, x] + 75*G[0, 0, x] - 
           (3*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 - 75*G[0, 1, x] + 
           (3*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - 75*G[1, 0, x] + 
           (3*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/3 + 75*G[1, 1, x] - 
           (3*I)*Pi*G[1, 1, x] + (50*Pi^2*G[1, 1, x])/3 - 70*G[0, 0, 0, x] + 
           (36*I)*Pi*G[0, 0, 0, x] + 47*G[0, 0, 1, x] - 
           (30*I)*Pi*G[0, 0, 1, x] + 47*G[0, 1, 0, x] - 
           (30*I)*Pi*G[0, 1, 0, x] - 24*G[0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 1, x] + 17*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - 
           (6*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] - 29*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 56*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           28*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 
           34*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] + 30*Zeta[3] - 
           (30*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3])) - 
       188*Zeta[5] + RATIO[x^(-1)]*(-4205/32 - (71*Pi^2)/16 - 
         ((8*I)/3)*Pi^3 + (31*Pi^4)/120 + (I/18)*Pi^5 + (895*G[0, x])/8 - 
         (64*I)*Pi*G[0, x] + (17*Pi^2*G[0, x])/12 + (2*I)*Pi^3*G[0, x] + 
         (47*Pi^4*G[0, x])/60 + (30*I)*Pi*G[1, x] - (68*Pi^2*G[1, x])/3 - 
         ((3*I)/4)*Pi^3*G[1, x] + (117*Pi^4*G[1, x])/10 - 
         (205*G[0, 0, x])/2 + (96*I)*Pi*G[0, 0, x] - ((8*I)/3)*Pi^3*
          G[0, 0, x] - 64*G[0, 1, x] + 8*Pi^2*G[0, 1, x] - 
         (24*I)*Pi^3*G[0, 1, x] - 64*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + 
         (9*Pi^2*G[1, 0, x])/2 - ((152*I)/3)*Pi^3*G[1, 0, x] + 
         30*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] - (7*Pi^2*G[1, 1, x])/2 + 
         91*G[0, 0, 0, x] - (72*I)*Pi*G[0, 0, 0, x] - 
         (112*Pi^2*G[0, 0, 0, x])/3 + 96*G[0, 0, 1, x] - 
         (20*Pi^2*G[0, 0, 1, x])/3 + 96*G[0, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, x] + 32*Pi^2*G[0, 1, 0, x] - 
         (106*Pi^2*G[0, 1, 1, x])/3 + 32*G[1, 0, 0, x] + 
         (36*I)*Pi*G[1, 0, 0, x] + 24*Pi^2*G[1, 0, 0, x] + 32*G[1, 0, 1, x] + 
         10*Pi^2*G[1, 0, 1, x] + 32*G[1, 1, 0, x] + ((9*I)/2)*Pi*
          G[1, 1, 0, x] - 64*Pi^2*G[1, 1, 0, x] - 20*G[1, 1, 1, x] - 
         34*Pi^2*G[1, 1, 1, x] - 60*G[0, 0, 0, 0, x] + 
         (80*I)*Pi*G[0, 0, 0, 0, x] - 72*G[0, 0, 0, 1, x] + 
         (72*I)*Pi*G[0, 0, 0, 1, x] - 72*G[0, 0, 1, 0, x] + 
         (64*I)*Pi*G[0, 0, 1, 0, x] - 48*G[0, 1, 0, 0, x] - 
         (32*I)*Pi*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
         24*G[1, 0, 0, 0, x] - (88*I)*Pi*G[1, 0, 0, 0, x] - 
         36*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
         (44*I)*Pi*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
         (84*I)*Pi*G[1, 0, 1, 1, x] - 36*G[1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (57*G[1, 1, 0, 1, x])/2 + 
         (36*I)*Pi*G[1, 1, 0, 1, x] + (57*G[1, 1, 1, 0, x])/2 - 
         (12*I)*Pi*G[1, 1, 1, 0, x] - (33*G[1, 1, 1, 1, x])/2 + 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 40*G[0, 0, 0, 0, 0, x] + 
         80*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] + 
         72*G[0, 0, 0, 1, 1, x] + 64*G[0, 0, 1, 0, 0, x] + 
         80*G[0, 0, 1, 0, 1, x] + 80*G[0, 0, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 1, x] + 
         32*G[0, 1, 0, 1, 0, x] + 48*G[0, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 0, 1, x] + 
         60*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
         32*G[1, 0, 0, 0, 0, x] - 56*G[1, 0, 0, 0, 1, x] - 
         56*G[1, 0, 0, 1, 0, x] + 88*G[1, 0, 0, 1, 1, x] + 
         64*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 0, x] - 48*G[1, 0, 1, 1, 1, x] - 
         104*G[1, 1, 0, 0, 0, x] + 108*G[1, 1, 0, 0, 1, x] + 
         108*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] + 
         20*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
         28*G[1, 1, 1, 1, 0, x] - 96*G[1, 1, 1, 1, 1, x] + (388*Zeta[3])/3 - 
         (352*Pi^2*Zeta[3])/9 - 44*G[0, x]*Zeta[3] + ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] + 9*G[1, x]*Zeta[3] + (340*I)*Pi*G[1, x]*Zeta[3] + 
         (100*G[0, 0, x]*Zeta[3])/3 + (56*G[0, 1, x]*Zeta[3])/3 + 
         (296*G[1, 0, x]*Zeta[3])/3 + 44*G[1, 1, x]*Zeta[3] + 6*Zeta[5]) + 
       RATIO[x]*((295*Pi^2)/4 + ((21*I)/4)*Pi^3 - (113*Pi^4)/30 - 
         ((7*I)/3)*Pi^5 - (329*Pi^2*G[0, x])/6 + ((20*I)/3)*Pi^3*G[0, x] + 
         (7*Pi^4*G[0, x])/9 - (437*Pi^2*G[1, x])/12 + ((7*I)/3)*Pi^3*
          G[1, x] + (173*Pi^4*G[1, x])/90 + (295*G[0, 0, x])/2 + 
         ((21*I)/2)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - 
         ((21*I)/2)*Pi^3*G[0, 0, x] - (295*G[0, 1, x])/2 - 
         ((21*I)/2)*Pi*G[0, 1, x] + 8*Pi^2*G[0, 1, x] - 
         ((13*I)/2)*Pi^3*G[0, 1, x] - (295*G[1, 0, x])/2 - 
         ((21*I)/2)*Pi*G[1, 0, x] + 23*Pi^2*G[1, 0, x] - 
         ((27*I)/2)*Pi^3*G[1, 0, x] + (295*G[1, 1, x])/2 + 
         ((21*I)/2)*Pi*G[1, 1, x] + (21*Pi^2*G[1, 1, x])/2 + 
         (I/2)*Pi^3*G[1, 1, x] - 211*G[0, 0, 0, x] + 
         (46*I)*Pi*G[0, 0, 0, x] + 3*Pi^2*G[0, 0, 0, x] + 
         (293*G[0, 0, 1, x])/2 - (54*I)*Pi*G[0, 0, 1, x] + 
         (101*Pi^2*G[0, 0, 1, x])/6 + (293*G[0, 1, 0, x])/2 - 
         (22*I)*Pi*G[0, 1, 0, x] + (19*Pi^2*G[0, 1, 0, x])/2 - 
         82*G[0, 1, 1, x] + (30*I)*Pi*G[0, 1, 1, x] - (58*Pi^2*G[0, 1, 1, x])/
          3 + (57*G[1, 0, 0, x])/2 - (28*I)*Pi*G[1, 0, 0, x] - 
         (23*Pi^2*G[1, 0, 0, x])/2 + 36*G[1, 0, 1, x] + 
         (36*I)*Pi*G[1, 0, 1, x] - (34*Pi^2*G[1, 0, 1, x])/3 + 
         36*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] - 
         (201*G[1, 1, 1, x])/2 - (12*I)*Pi*G[1, 1, 1, x] - 
         (37*Pi^2*G[1, 1, 1, x])/6 + 156*G[0, 0, 0, 0, x] - 
         (54*I)*Pi*G[0, 0, 0, 0, x] - 40*G[0, 0, 0, 1, x] - 
         40*G[0, 0, 1, 0, x] + (42*I)*Pi*G[0, 0, 1, 0, x] - 
         61*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, x] - 21*G[0, 1, 0, 1, x] + 
         (54*I)*Pi*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + 75*G[0, 1, 1, 1, x] - 
         (42*I)*Pi*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - 39*G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - 39*G[1, 0, 1, 0, x] + 
         (42*I)*Pi*G[1, 0, 1, 0, x] + 69*G[1, 0, 1, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 
         5*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         5*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, x] - 
         64*G[0, 0, 0, 0, 0, x] - 54*G[0, 0, 0, 0, 1, x] - 
         54*G[0, 0, 0, 1, 0, x] + 38*G[0, 0, 0, 1, 1, x] + 
         18*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         18*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 76*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 26*G[0, 1, 1, 0, 1, x] + 
         26*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
         70*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] + 22*G[1, 0, 0, 1, 1, x] + 
         44*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
         44*G[1, 1, 0, 1, 0, x] - 36*G[1, 1, 0, 1, 1, x] + 
         18*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] - 66*G[1, 1, 1, 1, 1, x] + 118*Zeta[3] + 
         (38*I)*Pi*Zeta[3] - 51*Pi^2*Zeta[3] - 50*G[0, x]*Zeta[3] + 
         (96*I)*Pi*G[0, x]*Zeta[3] + 26*G[1, x]*Zeta[3] + 
         (48*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         (152*G[0, 1, x]*Zeta[3])/3 + (172*G[1, 0, x]*Zeta[3])/3 - 
         (154*G[1, 1, x]*Zeta[3])/3 + 94*Zeta[5])) + 
     e^2*((60*I)*Pi - (764*Pi^2)/3 - ((317*I)/6)*Pi^3 + (701*Pi^4)/90 + 
       ((88*I)/45)*Pi^5 + (391*Pi^6)/1080 - 336*G[0, x] + 
       ((1401*I)/4)*Pi*G[0, x] + (4717*Pi^2*G[0, x])/24 + 
       ((65*I)/4)*Pi^3*G[0, x] - (2063*Pi^4*G[0, x])/360 - 
       ((23*I)/2)*Pi^5*G[0, x] + 396*G[1, x] - ((1557*I)/4)*Pi*G[1, x] + 
       (3065*Pi^2*G[1, x])/12 - ((109*I)/3)*Pi^3*G[1, x] - 
       (689*Pi^4*G[1, x])/120 - ((113*I)/10)*Pi^5*G[1, x] + 
       (401*G[0, 0, x])/4 - ((1387*I)/4)*Pi*G[0, 0, x] - 
       (223*Pi^2*G[0, 0, x])/3 + ((76*I)/3)*Pi^3*G[0, 0, x] + 
       (73*Pi^4*G[0, 0, x])/20 + 454*G[0, 1, x] + ((123*I)/4)*Pi*G[0, 1, x] - 
       (298*Pi^2*G[0, 1, x])/3 - ((33*I)/2)*Pi^3*G[0, 1, x] + 
       (1519*Pi^4*G[0, 1, x])/180 + 454*G[1, 0, x] + 
       ((1185*I)/4)*Pi*G[1, 0, x] - (1145*Pi^2*G[1, 0, x])/6 + 
       ((31*I)/6)*Pi^3*G[1, 0, x] - (35*Pi^4*G[1, 0, x])/12 - 
       (4309*G[1, 1, x])/4 - ((21*I)/4)*Pi*G[1, 1, x] - 
       (224*Pi^2*G[1, 1, x])/3 + (19*I)*Pi^3*G[1, 1, x] + 
       (1727*Pi^4*G[1, 1, x])/180 + 263*G[0, 0, 0, x] + 
       (188*I)*Pi*G[0, 0, 0, x] + (35*Pi^2*G[0, 0, 0, x])/3 - 
       (44*I)*Pi^3*G[0, 0, 0, x] - (2391*G[0, 0, 1, x])/4 + 
       (138*I)*Pi*G[0, 0, 1, x] - (62*Pi^2*G[0, 0, 1, x])/3 - 
       (47*I)*Pi^3*G[0, 0, 1, x] - (2391*G[0, 1, 0, x])/4 - 
       ((365*I)/2)*Pi*G[0, 1, 0, x] + (112*Pi^2*G[0, 1, 0, x])/3 - 
       (67*I)*Pi^3*G[0, 1, 0, x] + (701*G[0, 1, 1, x])/2 - 
       (105*I)*Pi*G[0, 1, 1, x] + 60*Pi^2*G[0, 1, 1, x] + 
       (20*I)*Pi^3*G[0, 1, 1, x] + 154*G[1, 0, 0, x] - 
       (236*I)*Pi*G[1, 0, 0, x] + (232*Pi^2*G[1, 0, 0, x])/3 - 
       (58*I)*Pi^3*G[1, 0, 0, x] - (543*G[1, 0, 1, x])/4 - 
       (198*I)*Pi*G[1, 0, 1, x] + 91*Pi^2*G[1, 0, 1, x] + 
       (29*I)*Pi^3*G[1, 0, 1, x] - (543*G[1, 1, 0, x])/4 + 
       (287*I)*Pi*G[1, 1, 0, x] + 68*Pi^2*G[1, 1, 0, x] - 
       (23*I)*Pi^3*G[1, 1, 0, x] + (1447*G[1, 1, 1, x])/2 + 
       (117*I)*Pi*G[1, 1, 1, x] - (35*Pi^2*G[1, 1, 1, x])/3 - 
       (38*I)*Pi^3*G[1, 1, 1, x] - 392*G[0, 0, 0, 0, x] + 
       (92*I)*Pi*G[0, 0, 0, 0, x] + (122*Pi^2*G[0, 0, 0, 0, x])/3 + 
       308*G[0, 0, 0, 1, x] + (78*I)*Pi*G[0, 0, 0, 1, x] + 
       (202*Pi^2*G[0, 0, 0, 1, x])/3 + 308*G[0, 0, 1, 0, x] - 
       (98*I)*Pi*G[0, 0, 1, 0, x] + (350*Pi^2*G[0, 0, 1, 0, x])/3 + 
       173*G[0, 0, 1, 1, x] - (72*I)*Pi*G[0, 0, 1, 1, x] - 
       (32*Pi^2*G[0, 0, 1, 1, x])/3 - 42*G[0, 1, 0, 0, x] - 
       (84*I)*Pi*G[0, 1, 0, 0, x] + 6*Pi^2*G[0, 1, 0, 0, x] + 
       (405*G[0, 1, 0, 1, x])/2 - (150*I)*Pi*G[0, 1, 0, 1, x] + 
       (116*Pi^2*G[0, 1, 0, 1, x])/3 + (405*G[0, 1, 1, 0, x])/2 + 
       (108*I)*Pi*G[0, 1, 1, 0, x] - (266*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (931*G[0, 1, 1, 1, x])/2 + (114*I)*Pi*G[0, 1, 1, 1, x] - 
       102*Pi^2*G[0, 1, 1, 1, x] - 556*G[1, 0, 0, 0, x] + 
       (10*I)*Pi*G[1, 0, 0, 0, x] - (158*Pi^2*G[1, 0, 0, 0, x])/3 + 
       333*G[1, 0, 0, 1, x] - (204*I)*Pi*G[1, 0, 0, 1, x] - 
       (65*Pi^2*G[1, 0, 0, 1, x])/3 + 333*G[1, 0, 1, 0, x] - 
       (22*I)*Pi*G[1, 0, 1, 0, x] - 19*Pi^2*G[1, 0, 1, 0, x] - 
       470*G[1, 0, 1, 1, x] + (168*I)*Pi*G[1, 0, 1, 1, x] - 
       (350*Pi^2*G[1, 0, 1, 1, x])/3 + 365*G[1, 1, 0, 0, x] + 
       (24*I)*Pi*G[1, 1, 0, 0, x] - (250*Pi^2*G[1, 1, 0, 0, x])/3 - 
       17*G[1, 1, 0, 1, x] + (186*I)*Pi*G[1, 1, 0, 1, x] - 
       69*Pi^2*G[1, 1, 0, 1, x] - 17*G[1, 1, 1, 0, x] - 
       (42*I)*Pi*G[1, 1, 1, 0, x] - (197*Pi^2*G[1, 1, 1, 0, x])/3 - 
       274*G[1, 1, 1, 1, x] - (108*I)*Pi*G[1, 1, 1, 1, x] + 
       30*Pi^2*G[1, 1, 1, 1, x] + 528*G[0, 0, 0, 0, 0, x] - 
       (336*I)*Pi*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 1, x] + 
       (168*I)*Pi*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] + 
       (228*I)*Pi*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 1, 1, x] - 
       (144*I)*Pi*G[0, 0, 0, 1, 1, x] - 188*G[0, 0, 1, 0, 0, x] + 
       (96*I)*Pi*G[0, 0, 1, 0, 0, x] - 68*G[0, 0, 1, 0, 1, x] + 
       (36*I)*Pi*G[0, 0, 1, 0, 1, x] - 68*G[0, 0, 1, 1, 0, x] - 
       (36*I)*Pi*G[0, 0, 1, 1, 0, x] - 136*G[0, 0, 1, 1, 1, x] - 
       (36*I)*Pi*G[0, 0, 1, 1, 1, x] - 104*G[0, 1, 0, 0, 0, x] - 
       (36*I)*Pi*G[0, 1, 0, 0, 0, x] - 114*G[0, 1, 0, 0, 1, x] - 
       (324*I)*Pi*G[0, 1, 0, 0, 1, x] - 114*G[0, 1, 0, 1, 0, x] + 
       (156*I)*Pi*G[0, 1, 0, 1, 0, x] - 140*G[0, 1, 0, 1, 1, x] + 
       (192*I)*Pi*G[0, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 0, 0, x] - 
       (48*I)*Pi*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] + 
       (348*I)*Pi*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] - 
       (48*I)*Pi*G[0, 1, 1, 1, 0, x] + 430*G[0, 1, 1, 1, 1, x] - 
       (216*I)*Pi*G[0, 1, 1, 1, 1, x] + 316*G[1, 0, 0, 0, 0, x] - 
       (168*I)*Pi*G[1, 0, 0, 0, 0, x] - 220*G[1, 0, 0, 0, 1, x] - 
       (48*I)*Pi*G[1, 0, 0, 0, 1, x] - 220*G[1, 0, 0, 1, 0, x] + 
       (252*I)*Pi*G[1, 0, 0, 1, 0, x] - 174*G[1, 0, 0, 1, 1, x] - 
       138*G[1, 0, 1, 0, 0, x] + (168*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       74*G[1, 0, 1, 0, 1, x] + (252*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       74*G[1, 0, 1, 1, 0, x] - (252*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       510*G[1, 0, 1, 1, 1, x] - (180*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       124*G[1, 1, 0, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       196*G[1, 1, 0, 0, 1, x] + (180*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       196*G[1, 1, 0, 1, 0, x] + (60*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       456*G[1, 1, 0, 1, 1, x] - (144*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       120*G[1, 1, 1, 0, 0, x] - (96*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       152*G[1, 1, 1, 0, 1, x] - (156*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       152*G[1, 1, 1, 1, 0, x] + (96*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       152*G[1, 1, 1, 1, 1, x] + (72*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       304*G[0, 0, 0, 0, 0, 0, x] - 408*G[0, 0, 0, 0, 0, 1, x] - 
       408*G[0, 0, 0, 0, 1, 0, x] + 356*G[0, 0, 0, 0, 1, 1, x] + 
       64*G[0, 0, 0, 1, 0, 0, x] - 56*G[0, 0, 0, 1, 0, 1, x] - 
       56*G[0, 0, 0, 1, 1, 0, x] + 88*G[0, 0, 0, 1, 1, 1, x] + 
       248*G[0, 0, 1, 0, 0, 0, x] - 100*G[0, 0, 1, 0, 0, 1, x] - 
       100*G[0, 0, 1, 0, 1, 0, x] + 208*G[0, 0, 1, 0, 1, 1, x] - 
       36*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 0, 1, 1, 0, 1, x] + 
       72*G[0, 0, 1, 1, 1, 0, x] + 68*G[0, 0, 1, 1, 1, 1, x] + 
       16*G[0, 1, 0, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 0, 1, x] - 
       24*G[0, 1, 0, 0, 1, 0, x] - 240*G[0, 1, 0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 1, 0, 0, x] + 192*G[0, 1, 0, 1, 0, 1, x] + 
       192*G[0, 1, 0, 1, 1, 0, x] + 320*G[0, 1, 0, 1, 1, 1, x] - 
       216*G[0, 1, 1, 0, 0, 0, x] + 144*G[0, 1, 1, 0, 0, 1, x] + 
       144*G[0, 1, 1, 0, 1, 0, x] + 344*G[0, 1, 1, 0, 1, 1, x] + 
       28*G[0, 1, 1, 1, 0, 0, x] + 64*G[0, 1, 1, 1, 0, 1, x] + 
       64*G[0, 1, 1, 1, 1, 0, x] - 736*G[0, 1, 1, 1, 1, 1, x] - 
       536*G[1, 0, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 0, 0, 1, x] + 
       20*G[1, 0, 0, 0, 1, 0, x] + 52*G[1, 0, 0, 0, 1, 1, x] + 
       264*G[1, 0, 0, 1, 0, 0, x] + 108*G[1, 0, 0, 1, 0, 1, x] + 
       108*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] + 
       116*G[1, 0, 1, 0, 0, 0, x] + 232*G[1, 0, 1, 0, 0, 1, x] + 
       232*G[1, 0, 1, 0, 1, 0, x] + 192*G[1, 0, 1, 0, 1, 1, x] - 
       236*G[1, 0, 1, 1, 0, 0, x] + 156*G[1, 0, 1, 1, 0, 1, x] + 
       156*G[1, 0, 1, 1, 1, 0, x] - 596*G[1, 0, 1, 1, 1, 1, x] - 
       384*G[1, 1, 0, 0, 0, 0, x] + 228*G[1, 1, 0, 0, 0, 1, x] + 
       228*G[1, 1, 0, 0, 1, 0, x] + 168*G[1, 1, 0, 0, 1, 1, x] + 
       172*G[1, 1, 0, 1, 0, 0, x] + 104*G[1, 1, 0, 1, 0, 1, x] + 
       104*G[1, 1, 0, 1, 1, 0, x] - 392*G[1, 1, 0, 1, 1, 1, x] - 
       132*G[1, 1, 1, 0, 0, 0, x] + 124*G[1, 1, 1, 0, 0, 1, x] + 
       124*G[1, 1, 1, 0, 1, 0, x] - 320*G[1, 1, 1, 0, 1, 1, x] + 
       252*G[1, 1, 1, 1, 0, 0, x] - 196*G[1, 1, 1, 1, 0, 1, x] - 
       196*G[1, 1, 1, 1, 1, 0, x] - 176*G[1, 1, 1, 1, 1, 1, x] + 
       (-5/4 + ((5*I)/3)*Pi + (5*G[0, x])/6 + (5*G[1, x])/3)*Log[mu2/s]^5*
        RATIO[x^(-1)] - (5*Log[mu2/s]^6*RATIO[x^(-1)])/36 + 
       Log[mu2/s]^4*((-11*Pi^2)/6 - (11*G[0, x])/6 + (11*G[1, x])/6 - 
         (11*G[0, 0, x])/3 + (11*G[0, 1, x])/3 + (11*G[1, 0, x])/3 - 
         (11*G[1, 1, x])/3 + (-239/24 + (7*I)*Pi + (263*Pi^2)/72 + 
           (25*G[0, x])/4 - ((25*I)/3)*Pi*G[0, x] + 7*G[1, x] - 
           (7*I)*Pi*G[1, x] - (25*G[0, 0, x])/6 - (25*G[0, 1, x])/3 - 
           (25*G[1, 0, x])/3 - 7*G[1, 1, x])*RATIO[x^(-1)] + 
         ((11*Pi^2)/12 + (11*G[0, 0, x])/6 - (11*G[0, 1, x])/6 - 
           (11*G[1, 0, x])/6 + (11*G[1, 1, x])/6)*RATIO[x]) - 
       (45*Zeta[3])/4 - ((3193*I)/6)*Pi*Zeta[3] + (410*Pi^2*Zeta[3])/3 - 
       I*Pi^3*Zeta[3] + (181*G[0, x]*Zeta[3])/3 - (226*I)*Pi*G[0, x]*
        Zeta[3] - 108*Pi^2*G[0, x]*Zeta[3] + 233*G[1, x]*Zeta[3] + 
       (100*I)*Pi*G[1, x]*Zeta[3] - 163*Pi^2*G[1, x]*Zeta[3] - 
       (860*G[0, 0, x]*Zeta[3])/3 + (296*I)*Pi*G[0, 0, x]*Zeta[3] + 
       206*G[0, 1, x]*Zeta[3] + (436*I)*Pi*G[0, 1, x]*Zeta[3] - 
       212*G[1, 0, x]*Zeta[3] + (568*I)*Pi*G[1, 0, x]*Zeta[3] + 
       (470*G[1, 1, x]*Zeta[3])/3 - (4*I)*Pi*G[1, 1, x]*Zeta[3] - 
       (808*G[0, 0, 0, x]*Zeta[3])/3 - 136*G[0, 0, 1, x]*Zeta[3] + 
       52*G[0, 1, 0, x]*Zeta[3] - (56*G[0, 1, 1, x]*Zeta[3])/3 + 
       (892*G[1, 0, 0, x]*Zeta[3])/3 - 276*G[1, 0, 1, x]*Zeta[3] + 
       364*G[1, 1, 0, x]*Zeta[3] - (988*G[1, 1, 1, x]*Zeta[3])/3 - 
       (820*Zeta[3]^2)/3 + Log[mu2/s]^3*(((4*I)/3)*Pi - (25*Pi^2)/3 + 
         (7*I)*Pi^3 - (29*G[0, x])/3 + (7*I)*Pi*G[0, x] + 
         (22*Pi^2*G[0, x])/3 + 11*G[1, x] - (7*I)*Pi*G[1, x] + 
         (29*Pi^2*G[1, x])/3 - (14*G[0, 0, x])/3 + (14*I)*Pi*G[0, 0, x] + 
         19*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] + 19*G[1, 0, x] - 
         (14*I)*Pi*G[1, 0, x] - (100*G[1, 1, x])/3 + (14*I)*Pi*G[1, 1, x] + 
         (116*G[0, 0, 0, x])/3 - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 
         (56*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 - 24*G[1, 0, 1, x] - 
         24*G[1, 1, 0, x] + (158*G[1, 1, 1, x])/3 + 
         (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] - 
         (16*Zeta[3])/3 + RATIO[x]*((25*Pi^2)/6 - ((7*I)/2)*Pi^3 - 
           (11*Pi^2*G[0, x])/3 - (29*Pi^2*G[1, x])/6 + (25*G[0, 0, x])/3 - 
           (7*I)*Pi*G[0, 0, x] - (25*G[0, 1, x])/3 + (7*I)*Pi*G[0, 1, x] - 
           (25*G[1, 0, x])/3 + (7*I)*Pi*G[1, 0, x] + (25*G[1, 1, x])/3 - 
           (7*I)*Pi*G[1, 1, x] - (58*G[0, 0, 0, x])/3 + 5*G[0, 0, 1, x] + 
           5*G[0, 1, 0, x] + (28*G[0, 1, 1, x])/3 + (7*G[1, 0, 0, x])/3 + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (79*G[1, 1, 1, x])/3 + 
           (8*Zeta[3])/3) + RATIO[x^(-1)]*(-293/6 + ((112*I)/3)*Pi + Pi^2/4 - 
           ((11*I)/9)*Pi^3 + (239*G[0, x])/6 - (28*I)*Pi*G[0, x] - 
           (263*Pi^2*G[0, x])/18 + (112*G[1, x])/3 - (35*Pi^2*G[1, x])/9 - 
           25*G[0, 0, x] + ((100*I)/3)*Pi*G[0, 0, x] - 28*G[0, 1, x] + 
           (28*I)*Pi*G[0, 1, x] - 28*G[1, 0, x] + ((68*I)/3)*Pi*G[1, 0, x] + 
           (50*G[0, 0, 0, x])/3 + (100*G[0, 0, 1, x])/3 + (100*G[0, 1, 0, x])/
            3 + 28*G[0, 1, 1, x] + (68*G[1, 0, 0, x])/3 + (100*G[1, 0, 1, x])/
            3 + (100*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
           (128*Zeta[3])/9)) + Log[mu2/s]^2*(((13*I)/2)*Pi - (287*Pi^2)/6 + 
         ((5*I)/2)*Pi^3 + (17*Pi^4)/6 - 61*G[0, x] + (31*I)*Pi*G[0, x] + 
         (57*Pi^2*G[0, x])/2 - (25*I)*Pi^3*G[0, x] + (135*G[1, x])/2 - 
         (42*I)*Pi*G[1, x] + 25*Pi^2*G[1, x] - (17*I)*Pi^3*G[1, x] - 
         37*G[0, 0, x] - (12*I)*Pi*G[0, 0, x] - 15*Pi^2*G[0, 0, x] + 
         97*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] - 8*Pi^2*G[0, 1, x] + 
         97*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 24*Pi^2*G[1, 0, x] - 
         172*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 41*Pi^2*G[1, 1, x] + 
         102*G[0, 0, 0, x] - (84*I)*Pi*G[0, 0, 0, x] - 100*G[0, 0, 1, x] + 
         (66*I)*Pi*G[0, 0, 1, x] - 100*G[0, 1, 0, x] + 
         (66*I)*Pi*G[0, 1, 0, x] + 46*G[0, 1, 1, x] - 
         (48*I)*Pi*G[0, 1, 1, x] - 48*G[1, 0, 0, x] - 6*G[1, 0, 1, x] + 
         (18*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
         (18*I)*Pi*G[1, 1, 0, x] + 112*G[1, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 1, x] - 172*G[0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] + 124*G[0, 0, 1, 1, x] + 
         20*G[0, 1, 0, 0, x] + 76*G[0, 1, 0, 1, x] + 76*G[0, 1, 1, 0, x] - 
         68*G[0, 1, 1, 1, x] - 72*G[1, 0, 0, 0, x] + 86*G[1, 0, 0, 1, x] + 
         86*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, x] + 
         42*G[1, 1, 0, 1, x] + 42*G[1, 1, 1, 0, x] - 236*G[1, 1, 1, 1, x] - 
         4*Zeta[3] + (66*I)*Pi*Zeta[3] + 48*G[0, x]*Zeta[3] - 
         58*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + 
           (36*I)*Pi*G[0, x] + 8*Pi^2*G[0, x] + 36*G[0, 0, x] - 
           (23*I)*Pi*G[0, 0, x] - (9*I)*Pi*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] - 
           22*G[0, 0, 0, x] - 9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
           7*G[1, 0, 0, x] + 2*Zeta[3]) + RATIO[x^(-1)]*
          (-1343/8 + (96*I)*Pi - (3*Pi^2)/8 - (3*I)*Pi^3 - (877*Pi^4)/720 + 
           (293*G[0, x])/2 - (112*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 + 
           ((11*I)/3)*Pi^3*G[0, x] + 96*G[1, x] - 12*Pi^2*G[1, x] + 
           ((86*I)/3)*Pi^3*G[1, x] - (239*G[0, 0, x])/2 + 
           (84*I)*Pi*G[0, 0, x] + (263*Pi^2*G[0, 0, x])/6 - 112*G[0, 1, x] + 
           (35*Pi^2*G[0, 1, x])/3 - 112*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] - 
           31*Pi^2*G[1, 0, x] + (133*Pi^2*G[1, 1, x])/3 + 75*G[0, 0, 0, x] - 
           (100*I)*Pi*G[0, 0, 0, x] + 84*G[0, 0, 1, x] - 
           (84*I)*Pi*G[0, 0, 1, x] + 84*G[0, 1, 0, x] - 
           (68*I)*Pi*G[0, 1, 0, x] + 48*G[1, 0, 0, x] + 
           (44*I)*Pi*G[1, 0, 0, x] + 18*G[1, 0, 1, x] + 18*G[1, 1, 0, x] + 
           (14*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 1, x] + 
           (18*I)*Pi*G[1, 1, 1, x] - 50*G[0, 0, 0, 0, x] - 
           100*G[0, 0, 0, 1, x] - 100*G[0, 0, 1, 0, x] - 
           84*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 0, x] - 100*G[0, 1, 0, 1, x] - 
           100*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] - 
           44*G[1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, x] - 56*G[1, 0, 1, 1, x] - 
           8*G[1, 1, 0, 0, x] - 78*G[1, 1, 0, 1, x] - 78*G[1, 1, 1, 0, x] + 
           112*G[1, 1, 1, 1, x] + 58*Zeta[3] - ((112*I)/3)*Pi*Zeta[3] - 
           (128*G[0, x]*Zeta[3])/3 - (136*G[1, x]*Zeta[3])/3) + 
         RATIO[x]*((159*Pi^2)/4 - ((9*I)/4)*Pi^3 - (17*Pi^4)/12 - 
           (115*Pi^2*G[0, x])/6 + ((25*I)/2)*Pi^3*G[0, x] - 
           (151*Pi^2*G[1, x])/12 + ((17*I)/2)*Pi^3*G[1, x] + 
           (159*G[0, 0, x])/2 - ((9*I)/2)*Pi*G[0, 0, x] + 
           (15*Pi^2*G[0, 0, x])/2 - (159*G[0, 1, x])/2 + 
           ((9*I)/2)*Pi*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - (159*G[1, 0, x])/2 + 
           ((9*I)/2)*Pi*G[1, 0, x] + 12*Pi^2*G[1, 0, x] + (159*G[1, 1, x])/
            2 - ((9*I)/2)*Pi*G[1, 1, x] + (41*Pi^2*G[1, 1, x])/2 - 
           81*G[0, 0, 0, x] + (42*I)*Pi*G[0, 0, 0, x] + (103*G[0, 0, 1, x])/
            2 - (33*I)*Pi*G[0, 0, 1, x] + (103*G[0, 1, 0, x])/2 - 
           (33*I)*Pi*G[0, 1, 0, x] - 22*G[0, 1, 1, x] + 
           (24*I)*Pi*G[0, 1, 1, x] + (35*G[1, 0, 0, x])/2 + 
           12*G[1, 0, 1, x] - (9*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 
           (9*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/2 + 
           (18*I)*Pi*G[1, 1, 1, x] + 86*G[0, 0, 0, 0, x] + 
           14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 62*G[0, 0, 1, 1, x] - 
           10*G[0, 1, 0, 0, x] - 38*G[0, 1, 0, 1, x] - 38*G[0, 1, 1, 0, x] + 
           34*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] - 43*G[1, 0, 0, 1, x] - 
           43*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] - 
           21*G[1, 1, 0, 1, x] - 21*G[1, 1, 1, 0, x] + 118*G[1, 1, 1, 1, x] + 
           34*Zeta[3] - (33*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 
           29*G[1, x]*Zeta[3])) + RATIO[(1 - x)^(-1)]*(((79*I)/24)*Pi^3 + 
         (5*Pi^4)/3 - ((359*I)/90)*Pi^5 + ((303*I)/4)*Pi*G[0, x] - 
         (283*Pi^2*G[0, x])/24 + ((22*I)/3)*Pi^3*G[0, x] - 
         (20*Pi^4*G[0, x])/9 - (11*I)*Pi^3*G[1, x] - (103*Pi^4*G[1, x])/30 + 
         (303*G[0, 0, x])/4 - ((577*I)/4)*Pi*G[0, 0, x] + 
         (118*Pi^2*G[0, 0, x])/3 - ((29*I)/6)*Pi^3*G[0, 0, x] + 
         ((51*I)/4)*Pi*G[0, 1, x] + (41*Pi^2*G[0, 1, x])/3 - 
         ((13*I)/6)*Pi^3*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] + 
         (23*Pi^2*G[1, 0, x])/3 + ((73*I)/6)*Pi^3*G[1, 0, x] - 
         (3*I)*Pi^3*G[1, 1, x] - 239*G[0, 0, 0, x] + 
         (116*I)*Pi*G[0, 0, 0, x] + 11*Pi^2*G[0, 0, 0, x] + 
         (51*G[0, 0, 1, x])/4 + (66*I)*Pi*G[0, 0, 1, x] + 
         (Pi^2*G[0, 0, 1, x])/2 + (51*G[0, 1, 0, x])/4 - 
         (34*I)*Pi*G[0, 1, 0, x] - (61*Pi^2*G[0, 1, 0, x])/6 - 
         (15*I)*Pi*G[0, 1, 1, x] + 5*Pi^2*G[0, 1, 1, x] - 7*G[1, 0, 0, x] - 
         (56*I)*Pi*G[1, 0, 0, x] - (115*Pi^2*G[1, 0, 0, x])/6 - 
         (21*I)*Pi*G[1, 0, 1, x] - 11*Pi^2*G[1, 0, 1, x] + 
         (45*I)*Pi*G[1, 1, 0, x] + 3*Pi^2*G[1, 1, 0, x] + 
         316*G[0, 0, 0, 0, x] - (54*I)*Pi*G[0, 0, 0, 0, x] - 
         22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, x] + 97*G[0, 0, 1, 1, x] - 
         (30*I)*Pi*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 15*G[0, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 1, x] - 15*G[0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 1, x] - 
         56*G[1, 0, 0, 0, x] + (22*I)*Pi*G[1, 0, 0, 0, x] - 
         21*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 
         21*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 1, x] + 45*G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 64*G[0, 0, 0, 0, 0, x] - 
         54*G[0, 0, 0, 0, 1, x] - 54*G[0, 0, 0, 1, 0, x] + 
         18*G[0, 0, 0, 1, 1, x] - 30*G[0, 0, 1, 0, 0, x] - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 0, 0, x] + 
         6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
         6*G[0, 1, 0, 1, 1, x] + 34*G[0, 1, 1, 0, 0, x] - 
         18*G[0, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 0, x] - 
         38*G[1, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 0, 1, x] + 
         36*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
         20*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] - (79*Zeta[3])/4 + 
         (6*I)*Pi*Zeta[3] - (85*Pi^2*Zeta[3])/3 - 130*G[0, x]*Zeta[3] + 
         ((212*I)/3)*Pi*G[0, x]*Zeta[3] + 66*G[1, x]*Zeta[3] - 
         (80*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
         18*G[1, 1, x]*Zeta[3] - 86*Zeta[5]) - 334*Zeta[5] + 
       (2124*I)*Pi*Zeta[5] + 120*G[0, x]*Zeta[5] + 354*G[1, x]*Zeta[5] + 
       RATIO[x]*((2321*Pi^2)/8 + (30*I)*Pi^3 - (93*Pi^4)/40 - 
         ((8*I)/9)*Pi^5 - (391*Pi^6)/2160 - (5623*Pi^2*G[0, x])/24 - 
         ((353*I)/24)*Pi^3*G[0, x] + (469*Pi^4*G[0, x])/60 + 
         ((23*I)/4)*Pi^5*G[0, x] - (1957*Pi^2*G[1, x])/12 + 
         ((433*I)/12)*Pi^3*G[1, x] + (77*Pi^4*G[1, x])/15 + 
         ((113*I)/20)*Pi^5*G[1, x] + (2321*G[0, 0, x])/4 + 
         (60*I)*Pi*G[0, 0, x] + (533*Pi^2*G[0, 0, x])/6 - 
         ((415*I)/12)*Pi^3*G[0, 0, x] - (73*Pi^4*G[0, 0, x])/40 - 
         (2321*G[0, 1, x])/4 - (60*I)*Pi*G[0, 1, x] + (1945*Pi^2*G[0, 1, x])/
          24 + ((51*I)/4)*Pi^3*G[0, 1, x] - (1519*Pi^4*G[0, 1, x])/360 - 
         (2321*G[1, 0, x])/4 - (60*I)*Pi*G[1, 0, x] + (2965*Pi^2*G[1, 0, x])/
          24 - ((113*I)/12)*Pi^3*G[1, 0, x] + (35*Pi^4*G[1, 0, x])/24 + 
         (2321*G[1, 1, x])/4 + (60*I)*Pi*G[1, 1, x] + (931*Pi^2*G[1, 1, x])/
          12 - ((55*I)/4)*Pi^3*G[1, 1, x] - (1727*Pi^4*G[1, 1, x])/360 - 
         855*G[0, 0, 0, x] - (8*I)*Pi*G[0, 0, 0, x] - (27*Pi^2*G[0, 0, 0, x])/
          2 + (22*I)*Pi^3*G[0, 0, 0, x] + 611*G[0, 0, 1, x] - 
         ((507*I)/2)*Pi*G[0, 0, 1, x] + (133*Pi^2*G[0, 0, 1, x])/4 + 
         ((47*I)/2)*Pi^3*G[0, 0, 1, x] + 611*G[0, 1, 0, x] + 
         (131*I)*Pi*G[0, 1, 0, x] - (185*Pi^2*G[0, 1, 0, x])/12 + 
         ((67*I)/2)*Pi^3*G[0, 1, 0, x] - 367*G[0, 1, 1, x] + 
         ((261*I)/2)*Pi*G[0, 1, 1, x] - 37*Pi^2*G[0, 1, 1, x] - 
         (10*I)*Pi^3*G[0, 1, 1, x] + (241*G[1, 0, 0, x])/4 + 
         ((203*I)/4)*Pi*G[1, 0, 0, x] - (91*Pi^2*G[1, 0, 0, x])/4 + 
         (29*I)*Pi^3*G[1, 0, 0, x] + (735*G[1, 0, 1, x])/4 + 
         ((843*I)/4)*Pi*G[1, 0, 1, x] - (123*Pi^2*G[1, 0, 1, x])/2 - 
         ((29*I)/2)*Pi^3*G[1, 0, 1, x] + (735*G[1, 1, 0, x])/4 - 
         ((695*I)/4)*Pi*G[1, 1, 0, x] - (347*Pi^2*G[1, 1, 0, x])/6 + 
         ((23*I)/2)*Pi^3*G[1, 1, 0, x] - (1711*G[1, 1, 1, x])/4 - 
         ((351*I)/4)*Pi*G[1, 1, 1, x] - (55*Pi^2*G[1, 1, 1, x])/4 + 
         (19*I)*Pi^3*G[1, 1, 1, x] + 744*G[0, 0, 0, 0, x] - 
         (227*I)*Pi*G[0, 0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, 0, x])/3 - 
         306*G[0, 0, 0, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, x] - 
         (101*Pi^2*G[0, 0, 0, 1, x])/3 - 306*G[0, 0, 1, 0, x] + 
         (161*I)*Pi*G[0, 0, 1, 0, x] - (175*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (493*G[0, 0, 1, 1, x])/2 + (72*I)*Pi*G[0, 0, 1, 1, x] + 
         (16*Pi^2*G[0, 0, 1, 1, x])/3 - 37*G[0, 1, 0, 0, x] + 
         (162*I)*Pi*G[0, 1, 0, 0, x] - 3*Pi^2*G[0, 1, 0, 0, x] - 
         131*G[0, 1, 0, 1, x] + (111*I)*Pi*G[0, 1, 0, 1, x] - 
         (58*Pi^2*G[0, 1, 0, 1, x])/3 - 131*G[0, 1, 1, 0, x] - 
         (138*I)*Pi*G[0, 1, 1, 0, x] + (133*Pi^2*G[0, 1, 1, 0, x])/3 + 
         (827*G[0, 1, 1, 1, x])/2 - (93*I)*Pi*G[0, 1, 1, 1, x] + 
         51*Pi^2*G[0, 1, 1, 1, x] + 217*G[1, 0, 0, 0, x] + 
         (23*I)*Pi*G[1, 0, 0, 0, x] + (79*Pi^2*G[1, 0, 0, 0, x])/3 - 
         (905*G[1, 0, 0, 1, x])/4 + (138*I)*Pi*G[1, 0, 0, 1, x] + 
         (65*Pi^2*G[1, 0, 0, 1, x])/6 - (905*G[1, 0, 1, 0, x])/4 + 
         (13*I)*Pi*G[1, 0, 1, 0, x] + (19*Pi^2*G[1, 0, 1, 0, x])/2 + 
         350*G[1, 0, 1, 1, x] - (132*I)*Pi*G[1, 0, 1, 1, x] + 
         (175*Pi^2*G[1, 0, 1, 1, x])/3 - 182*G[1, 1, 0, 0, x] - 
         (48*I)*Pi*G[1, 1, 0, 0, x] + (125*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (315*G[1, 1, 0, 1, x])/4 - (111*I)*Pi*G[1, 1, 0, 1, x] + 
         (69*Pi^2*G[1, 1, 0, 1, x])/2 - (315*G[1, 1, 1, 0, x])/4 + 
         (54*I)*Pi*G[1, 1, 1, 0, x] + (197*Pi^2*G[1, 1, 1, 0, x])/6 + 
         225*G[1, 1, 1, 1, x] + (63*I)*Pi*G[1, 1, 1, 1, x] - 
         15*Pi^2*G[1, 1, 1, 1, x] - 606*G[0, 0, 0, 0, 0, x] + 
         (168*I)*Pi*G[0, 0, 0, 0, 0, x] + 33*G[0, 0, 0, 0, 1, x] - 
         (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 33*G[0, 0, 0, 1, 0, x] - 
         (114*I)*Pi*G[0, 0, 0, 1, 0, x] + 5*G[0, 0, 0, 1, 1, x] + 
         (72*I)*Pi*G[0, 0, 0, 1, 1, x] + 193*G[0, 0, 1, 0, 0, x] - 
         (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 54*G[0, 0, 1, 0, 1, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, 1, x] + 54*G[0, 0, 1, 1, 0, x] + 
         (18*I)*Pi*G[0, 0, 1, 1, 0, x] + 146*G[0, 0, 1, 1, 1, x] + 
         (18*I)*Pi*G[0, 0, 1, 1, 1, x] + 235*G[0, 1, 0, 0, 0, x] + 
         (18*I)*Pi*G[0, 1, 0, 0, 0, x] + 21*G[0, 1, 0, 0, 1, x] + 
         (162*I)*Pi*G[0, 1, 0, 0, 1, x] + 21*G[0, 1, 0, 1, 0, x] - 
         (78*I)*Pi*G[0, 1, 0, 1, 0, x] + 146*G[0, 1, 0, 1, 1, x] - 
         (96*I)*Pi*G[0, 1, 0, 1, 1, x] - 97*G[0, 1, 1, 0, 0, x] + 
         (24*I)*Pi*G[0, 1, 1, 0, 0, x] + 15*G[0, 1, 1, 0, 1, x] - 
         (174*I)*Pi*G[0, 1, 1, 0, 1, x] + 15*G[0, 1, 1, 1, 0, x] + 
         (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 268*G[0, 1, 1, 1, 1, x] + 
         (108*I)*Pi*G[0, 1, 1, 1, 1, x] - 67*G[1, 0, 0, 0, 0, x] + 
         (84*I)*Pi*G[1, 0, 0, 0, 0, x] + 90*G[1, 0, 0, 0, 1, x] + 
         (24*I)*Pi*G[1, 0, 0, 0, 1, x] + 90*G[1, 0, 0, 1, 0, x] - 
         (126*I)*Pi*G[1, 0, 0, 1, 0, x] + 139*G[1, 0, 0, 1, 1, x] + 
         54*G[1, 0, 1, 0, 0, x] - (84*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         50*G[1, 0, 1, 0, 1, x] - (126*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         50*G[1, 0, 1, 1, 0, x] + (126*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         318*G[1, 0, 1, 1, 1, x] + (90*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         166*G[1, 1, 0, 0, 0, x] + (18*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         136*G[1, 1, 0, 0, 1, x] - (90*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         136*G[1, 1, 0, 1, 0, x] - (30*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         246*G[1, 1, 0, 1, 1, x] + (72*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         77*G[1, 1, 1, 0, 0, x] + (48*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         22*G[1, 1, 1, 0, 1, x] + (78*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         22*G[1, 1, 1, 1, 0, x] - (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         19*G[1, 1, 1, 1, 1, x] - (36*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         152*G[0, 0, 0, 0, 0, 0, x] + 204*G[0, 0, 0, 0, 0, 1, x] + 
         204*G[0, 0, 0, 0, 1, 0, x] - 178*G[0, 0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 0, 1, 0, 0, x] + 28*G[0, 0, 0, 1, 0, 1, x] + 
         28*G[0, 0, 0, 1, 1, 0, x] - 44*G[0, 0, 0, 1, 1, 1, x] - 
         124*G[0, 0, 1, 0, 0, 0, x] + 50*G[0, 0, 1, 0, 0, 1, x] + 
         50*G[0, 0, 1, 0, 1, 0, x] - 104*G[0, 0, 1, 0, 1, 1, x] + 
         18*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 0, 1, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 1, 0, x] - 34*G[0, 0, 1, 1, 1, 1, x] - 
         8*G[0, 1, 0, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 0, 1, x] + 
         12*G[0, 1, 0, 0, 1, 0, x] + 120*G[0, 1, 0, 0, 1, 1, x] - 
         12*G[0, 1, 0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, 0, 1, x] - 
         96*G[0, 1, 0, 1, 1, 0, x] - 160*G[0, 1, 0, 1, 1, 1, x] + 
         108*G[0, 1, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 0, 0, 1, x] - 
         72*G[0, 1, 1, 0, 1, 0, x] - 172*G[0, 1, 1, 0, 1, 1, x] - 
         14*G[0, 1, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 1, 0, x] + 368*G[0, 1, 1, 1, 1, 1, x] + 
         268*G[1, 0, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 0, 1, x] - 
         10*G[1, 0, 0, 0, 1, 0, x] - 26*G[1, 0, 0, 0, 1, 1, x] - 
         132*G[1, 0, 0, 1, 0, 0, x] - 54*G[1, 0, 0, 1, 0, 1, x] - 
         54*G[1, 0, 0, 1, 1, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
         58*G[1, 0, 1, 0, 0, 0, x] - 116*G[1, 0, 1, 0, 0, 1, x] - 
         116*G[1, 0, 1, 0, 1, 0, x] - 96*G[1, 0, 1, 0, 1, 1, x] + 
         118*G[1, 0, 1, 1, 0, 0, x] - 78*G[1, 0, 1, 1, 0, 1, x] - 
         78*G[1, 0, 1, 1, 1, 0, x] + 298*G[1, 0, 1, 1, 1, 1, x] + 
         192*G[1, 1, 0, 0, 0, 0, x] - 114*G[1, 1, 0, 0, 0, 1, x] - 
         114*G[1, 1, 0, 0, 1, 0, x] - 84*G[1, 1, 0, 0, 1, 1, x] - 
         86*G[1, 1, 0, 1, 0, 0, x] - 52*G[1, 1, 0, 1, 0, 1, x] - 
         52*G[1, 1, 0, 1, 1, 0, x] + 196*G[1, 1, 0, 1, 1, 1, x] + 
         66*G[1, 1, 1, 0, 0, 0, x] - 62*G[1, 1, 1, 0, 0, 1, x] - 
         62*G[1, 1, 1, 0, 1, 0, x] + 160*G[1, 1, 1, 0, 1, 1, x] - 
         126*G[1, 1, 1, 1, 0, 0, x] + 98*G[1, 1, 1, 1, 0, 1, x] + 
         98*G[1, 1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, 1, x] + 
         (2203*Zeta[3])/4 + ((1859*I)/4)*Pi*Zeta[3] - 101*Pi^2*Zeta[3] + 
         (I/2)*Pi^3*Zeta[3] - (279*G[0, x]*Zeta[3])/2 + (212*I)*Pi*G[0, x]*
          Zeta[3] + 54*Pi^2*G[0, x]*Zeta[3] - (695*G[1, x]*Zeta[3])/4 - 
         (68*I)*Pi*G[1, x]*Zeta[3] + (163*Pi^2*G[1, x]*Zeta[3])/2 + 
         (676*G[0, 0, x]*Zeta[3])/3 - (148*I)*Pi*G[0, 0, x]*Zeta[3] - 
         (610*G[0, 1, x]*Zeta[3])/3 - (218*I)*Pi*G[0, 1, x]*Zeta[3] + 
         (14*G[1, 0, x]*Zeta[3])/3 - (284*I)*Pi*G[1, 0, x]*Zeta[3] + 
         (79*G[1, 1, x]*Zeta[3])/3 + (2*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (404*G[0, 0, 0, x]*Zeta[3])/3 + 68*G[0, 0, 1, x]*Zeta[3] - 
         26*G[0, 1, 0, x]*Zeta[3] + (28*G[0, 1, 1, x]*Zeta[3])/3 - 
         (446*G[1, 0, 0, x]*Zeta[3])/3 + 138*G[1, 0, 1, x]*Zeta[3] - 
         182*G[1, 1, 0, x]*Zeta[3] + (494*G[1, 1, 1, x]*Zeta[3])/3 + 
         (410*Zeta[3]^2)/3 + 425*Zeta[5] - (1062*I)*Pi*Zeta[5] - 
         60*G[0, x]*Zeta[5] - 177*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(-25863/64 - (1583*Pi^2)/96 - ((16*I)/3)*Pi^3 + 
         (343*Pi^4)/160 + (I/12)*Pi^5 - (4129*Pi^6)/6048 + 
         (5741*G[0, x])/16 - (128*I)*Pi*G[0, x] + (55*Pi^2*G[0, x])/8 + 
         (8*I)*Pi^3*G[0, x] - (57*Pi^4*G[0, x])/80 + ((3*I)/20)*Pi^5*
          G[0, x] + (222*I)*Pi*G[1, x] - (1057*Pi^2*G[1, x])/12 - 
         ((67*I)/24)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/2 + 
         ((1057*I)/36)*Pi^5*G[1, x] - (1343*G[0, 0, x])/4 + 
         (192*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/4 - 
         (6*I)*Pi^3*G[0, 0, x] - (877*Pi^4*G[0, 0, x])/360 - 128*G[0, 1, x] + 
         (60*I)*Pi*G[0, 1, x] + 36*Pi^2*G[0, 1, x] - ((11*I)/4)*Pi^3*
          G[0, 1, x] - (905*Pi^4*G[0, 1, x])/36 - 128*G[1, 0, x] - 
         (64*I)*Pi*G[1, 0, x] + (509*Pi^2*G[1, 0, x])/12 - 
         ((9*I)/4)*Pi^3*G[1, 0, x] + (235*Pi^4*G[1, 0, x])/36 + 
         222*G[1, 1, x] + ((9*I)/4)*Pi*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - 
         ((9*I)/4)*Pi^3*G[1, 1, x] + (263*Pi^4*G[1, 1, x])/60 + 
         293*G[0, 0, 0, x] - (224*I)*Pi*G[0, 0, 0, x] - 
         (3*Pi^2*G[0, 0, 0, x])/2 + ((22*I)/3)*Pi^3*G[0, 0, 0, x] + 
         192*G[0, 0, 1, x] - 24*Pi^2*G[0, 0, 1, x] + ((172*I)/3)*Pi^3*
          G[0, 0, 1, x] + 192*G[0, 1, 0, x] + (64*I)*Pi*G[0, 1, 0, x] - 
         (55*Pi^2*G[0, 1, 0, x])/2 + ((350*I)/3)*Pi^3*G[0, 1, 0, x] + 
         60*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - (7*Pi^2*G[0, 1, 1, x])/
          2 + (10*I)*Pi^3*G[0, 1, 1, x] + 64*G[1, 0, 0, x] + 
         (128*I)*Pi*G[1, 0, 0, x] - (79*Pi^2*G[1, 0, 0, x])/2 + 
         (86*I)*Pi^3*G[1, 0, 0, x] + 64*G[1, 0, 1, x] + 
         ((87*I)/2)*Pi*G[1, 0, 1, x] + 3*Pi^2*G[1, 0, 1, x] + 
         ((68*I)/3)*Pi^3*G[1, 0, 1, x] + 64*G[1, 1, 0, x] - 
         ((29*I)/4)*Pi*G[1, 1, 0, x] - (39*Pi^2*G[1, 1, 0, x])/2 - 
         ((5*I)/3)*Pi^3*G[1, 1, 0, x] - (487*G[1, 1, 1, x])/4 - 
         ((207*I)/4)*Pi*G[1, 1, 1, x] + (21*Pi^2*G[1, 1, 1, x])/2 + 
         (25*I)*Pi^3*G[1, 1, 1, x] - 239*G[0, 0, 0, 0, x] + 
         (168*I)*Pi*G[0, 0, 0, 0, x] + (263*Pi^2*G[0, 0, 0, 0, x])/3 - 
         224*G[0, 0, 0, 1, x] + (70*Pi^2*G[0, 0, 0, 1, x])/3 - 
         224*G[0, 0, 1, 0, x] - (36*I)*Pi*G[0, 0, 1, 0, x] - 
         62*Pi^2*G[0, 0, 1, 0, x] + (266*Pi^2*G[0, 0, 1, 1, x])/3 - 
         96*G[0, 1, 0, 0, x] - (84*I)*Pi*G[0, 1, 0, 0, x] - 
         42*Pi^2*G[0, 1, 0, 0, x] - 64*G[0, 1, 0, 1, x] + 
         4*Pi^2*G[0, 1, 0, 1, x] - 64*G[0, 1, 1, 0, x] + 
         ((33*I)/2)*Pi*G[0, 1, 1, 0, x] + 170*Pi^2*G[0, 1, 1, 0, x] + 
         76*G[0, 1, 1, 1, x] + 86*Pi^2*G[0, 1, 1, 1, x] + 
         160*G[1, 0, 0, 0, x] - (60*I)*Pi*G[1, 0, 0, 0, x] - 
         78*Pi^2*G[1, 0, 0, 0, x] - 128*G[1, 0, 0, 1, x] - 
         76*Pi^2*G[1, 0, 0, 1, x] - 128*G[1, 0, 1, 0, x] - 
         ((51*I)/2)*Pi*G[1, 0, 1, 0, x] - 10*Pi^2*G[1, 0, 1, 0, x] + 
         (215*G[1, 0, 1, 1, x])/2 + 48*Pi^2*G[1, 0, 1, 1, x] - 
         128*G[1, 1, 0, 0, x] + (27*I)*Pi*G[1, 1, 0, 0, x] + 
         160*Pi^2*G[1, 1, 0, 0, x] + (227*G[1, 1, 0, 1, x])/4 + 
         101*Pi^2*G[1, 1, 0, 1, x] + (227*G[1, 1, 1, 0, x])/4 + 
         ((27*I)/2)*Pi*G[1, 1, 1, 0, x] + (229*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (137*G[1, 1, 1, 1, x])/2 + 50*Pi^2*G[1, 1, 1, 1, x] + 
         150*G[0, 0, 0, 0, 0, x] - (200*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         168*G[0, 0, 0, 0, 1, x] - (168*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         168*G[0, 0, 0, 1, 0, x] - (136*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         96*G[0, 0, 1, 0, 0, x] + (88*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         36*G[0, 0, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 0, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 1, x] + 
         (36*I)*Pi*G[0, 0, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 0, x] + 
         (224*I)*Pi*G[0, 1, 0, 0, 0, x] + 84*G[0, 1, 0, 0, 1, x] + 
         84*G[0, 1, 0, 1, 0, x] - (84*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         48*G[0, 1, 0, 1, 1, x] + (168*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         84*G[0, 1, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (63*G[0, 1, 1, 0, 1, x])/2 - (96*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (63*G[0, 1, 1, 1, 0, x])/2 - (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (9*G[0, 1, 1, 1, 1, x])/2 - 192*G[1, 0, 0, 0, 0, x] + 
         (312*I)*Pi*G[1, 0, 0, 0, 0, x] + 60*G[1, 0, 0, 0, 1, x] + 
         60*G[1, 0, 0, 1, 0, x] - (148*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         24*G[1, 0, 0, 1, 1, x] + (108*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         60*G[1, 0, 1, 0, 0, x] - (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (3*G[1, 0, 1, 0, 1, x])/2 - (348*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (3*G[1, 0, 1, 1, 0, x])/2 + (32*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (93*G[1, 0, 1, 1, 1, x])/2 + (288*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         60*G[1, 1, 0, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         51*G[1, 1, 0, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         51*G[1, 1, 0, 1, 0, x] - (136*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         96*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         63*G[1, 1, 1, 0, 0, x] + (56*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (189*G[1, 1, 1, 0, 1, x])/2 + (84*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (189*G[1, 1, 1, 1, 0, x])/2 - (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (207*G[1, 1, 1, 1, 1, x])/2 - (72*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         100*G[0, 0, 0, 0, 0, 0, x] - 200*G[0, 0, 0, 0, 0, 1, x] - 
         200*G[0, 0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 0, 1, 1, x] - 
         136*G[0, 0, 0, 1, 0, 0, x] - 200*G[0, 0, 0, 1, 0, 1, x] - 
         200*G[0, 0, 0, 1, 1, 0, x] + 32*G[0, 0, 0, 1, 1, 1, x] + 
         40*G[0, 0, 1, 0, 0, 0, x] - 88*G[0, 0, 1, 0, 0, 1, x] - 
         88*G[0, 0, 1, 0, 1, 0, x] - 112*G[0, 0, 1, 0, 1, 1, x] - 
         16*G[0, 0, 1, 1, 0, 0, x] - 156*G[0, 0, 1, 1, 0, 1, x] - 
         156*G[0, 0, 1, 1, 1, 0, x] + 224*G[0, 0, 1, 1, 1, 1, x] + 
         152*G[0, 1, 0, 0, 0, 0, x] + 112*G[0, 1, 0, 0, 0, 1, x] + 
         112*G[0, 1, 0, 0, 1, 0, x] - 200*G[0, 1, 0, 0, 1, 1, x] - 
         104*G[0, 1, 0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, 0, 1, x] - 
         68*G[0, 1, 0, 1, 1, 0, x] + 124*G[0, 1, 0, 1, 1, 1, x] + 
         256*G[0, 1, 1, 0, 0, 0, x] - 268*G[0, 1, 1, 0, 0, 1, x] - 
         268*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
         92*G[0, 1, 1, 1, 0, 0, x] - 88*G[0, 1, 1, 1, 0, 1, x] - 
         88*G[0, 1, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, 1, x] + 
         104*G[1, 0, 0, 0, 0, 0, x] + 360*G[1, 0, 0, 0, 0, 1, x] + 
         360*G[1, 0, 0, 0, 1, 0, x] - 248*G[1, 0, 0, 0, 1, 1, x] - 
         144*G[1, 0, 0, 1, 0, 0, x] + 108*G[1, 0, 0, 1, 0, 1, x] + 
         108*G[1, 0, 0, 1, 1, 0, x] - 200*G[1, 0, 0, 1, 1, 1, x] - 
         72*G[1, 0, 1, 0, 0, 0, x] - 60*G[1, 0, 1, 0, 0, 1, x] - 
         60*G[1, 0, 1, 0, 1, 0, x] - 356*G[1, 0, 1, 0, 1, 1, x] - 
         60*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
         24*G[1, 0, 1, 1, 1, 0, x] + 388*G[1, 0, 1, 1, 1, 1, x] + 
         576*G[1, 1, 0, 0, 0, 0, x] - 300*G[1, 1, 0, 0, 0, 1, x] - 
         300*G[1, 1, 0, 0, 1, 0, x] + 20*G[1, 1, 0, 0, 1, 1, x] - 
         108*G[1, 1, 0, 1, 0, 0, x] - 296*G[1, 1, 0, 1, 0, 1, x] - 
         296*G[1, 1, 0, 1, 1, 0, x] + 300*G[1, 1, 0, 1, 1, 1, x] + 
         148*G[1, 1, 1, 0, 0, 0, x] - 184*G[1, 1, 1, 0, 0, 1, x] - 
         184*G[1, 1, 1, 0, 1, 0, x] + 180*G[1, 1, 1, 0, 1, 1, x] - 
         128*G[1, 1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, 0, 1, x] - 
         8*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
         (6989*Zeta[3])/12 - ((224*I)/3)*Pi*Zeta[3] - (9*Pi^2*Zeta[3])/2 + 
         ((28*I)/9)*Pi^3*Zeta[3] - (839*G[0, x]*Zeta[3])/3 + 
         (56*I)*Pi*G[0, x]*Zeta[3] + (956*Pi^2*G[0, x]*Zeta[3])/9 - 
         (623*G[1, x]*Zeta[3])/3 + ((129*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (1876*Pi^2*G[1, x]*Zeta[3])/9 + 116*G[0, 0, x]*Zeta[3] - 
         ((224*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 89*G[0, 1, x]*Zeta[3] - 
         (760*I)*Pi*G[0, 1, x]*Zeta[3] + 191*G[1, 0, x]*Zeta[3] - 
         ((3088*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 78*G[1, 1, x]*Zeta[3] + 
         (148*I)*Pi*G[1, 1, x]*Zeta[3] - (256*G[0, 0, 0, x]*Zeta[3])/3 - 
         (272*G[0, 0, 1, x]*Zeta[3])/3 - (752*G[0, 1, 0, x]*Zeta[3])/3 - 
         192*G[0, 1, 1, x]*Zeta[3] - (544*G[1, 0, 0, x]*Zeta[3])/3 + 
         (1024*G[1, 0, 1, x]*Zeta[3])/3 - (1424*G[1, 1, 0, x]*Zeta[3])/3 - 
         (592*G[1, 1, 1, x]*Zeta[3])/3 - (1304*Zeta[3]^2)/9 + 9*Zeta[5] - 
         12*G[0, x]*Zeta[5] - 16*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*((30*I)*Pi - (871*Pi^2)/6 - ((38*I)/3)*Pi^3 + 
         (89*Pi^4)/10 + ((277*I)/30)*Pi^5 - 204*G[0, x] + 
         (144*I)*Pi*G[0, x] + (251*Pi^2*G[0, x])/2 - ((107*I)/6)*Pi^3*
          G[0, x] - (143*Pi^4*G[0, x])/45 + 234*G[1, x] - 
         (180*I)*Pi*G[1, x] + (361*Pi^2*G[1, x])/3 - ((13*I)/6)*Pi^3*
          G[1, x] - (701*Pi^4*G[1, x])/90 - 12*G[0, 0, x] - 
         (145*I)*Pi*G[0, 0, x] - 41*Pi^2*G[0, 0, x] + 
         (47*I)*Pi^3*G[0, 0, x] + 278*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] - 
         (295*Pi^2*G[0, 1, x])/6 + (33*I)*Pi^3*G[0, 1, x] + 278*G[1, 0, x] + 
         (120*I)*Pi*G[1, 0, x] - (503*Pi^2*G[1, 0, x])/6 + 
         (61*I)*Pi^3*G[1, 0, x] - 593*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] - 
         20*Pi^2*G[1, 1, x] + (3*I)*Pi^3*G[1, 1, x] + 272*G[0, 0, 0, x] - 
         (26*I)*Pi*G[0, 0, 0, x] - 2*Pi^2*G[0, 0, 0, x] - 343*G[0, 0, 1, x] + 
         (90*I)*Pi*G[0, 0, 1, x] - 53*Pi^2*G[0, 0, 1, x] - 
         343*G[0, 1, 0, x] + (38*I)*Pi*G[0, 1, 0, x] - 
         (71*Pi^2*G[0, 1, 0, x])/3 + 158*G[0, 1, 1, x] - 
         (72*I)*Pi*G[0, 1, 1, x] + (284*Pi^2*G[0, 1, 1, x])/3 - 
         13*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + (181*Pi^2*G[1, 0, 0, x])/
          3 - 61*G[1, 0, 1, x] - (90*I)*Pi*G[1, 0, 1, x] + 
         (188*Pi^2*G[1, 0, 1, x])/3 - 61*G[1, 1, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, x] + (244*Pi^2*G[1, 1, 0, x])/3 + 
         408*G[1, 1, 1, x] + (42*I)*Pi*G[1, 1, 1, x] + 
         (119*Pi^2*G[1, 1, 1, x])/3 - 388*G[0, 0, 0, 0, x] + 
         (252*I)*Pi*G[0, 0, 0, 0, x] + 158*G[0, 0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, x] + 158*G[0, 0, 1, 0, x] - 
         (180*I)*Pi*G[0, 0, 1, 0, x] + 132*G[0, 0, 1, 1, x] + 
         134*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
         104*G[0, 1, 0, 1, x] - (228*I)*Pi*G[0, 1, 0, 1, x] + 
         104*G[0, 1, 1, 0, x] + (36*I)*Pi*G[0, 1, 1, 0, x] - 
         268*G[0, 1, 1, 1, x] + (180*I)*Pi*G[0, 1, 1, 1, x] - 
         86*G[1, 0, 0, 0, x] + (84*I)*Pi*G[1, 0, 0, 0, x] + 
         190*G[1, 0, 0, 1, x] - (60*I)*Pi*G[1, 0, 0, 1, x] + 
         190*G[1, 0, 1, 0, x] - (180*I)*Pi*G[1, 0, 1, 0, x] - 
         268*G[1, 0, 1, 1, x] + (96*I)*Pi*G[1, 0, 1, 1, x] + 
         96*G[1, 1, 0, 0, x] - 74*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 74*G[1, 1, 1, 0, x] + 
         (36*I)*Pi*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 1, x] + 376*G[0, 0, 0, 0, 0, x] + 
         220*G[0, 0, 0, 0, 1, x] + 220*G[0, 0, 0, 1, 0, x] - 
         176*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] - 
         72*G[0, 0, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 0, x] - 
         176*G[0, 0, 1, 1, 1, x] - 28*G[0, 1, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 1, x] - 60*G[0, 1, 0, 1, 0, x] - 
         320*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
         140*G[0, 1, 1, 0, 1, x] - 140*G[0, 1, 1, 1, 0, x] + 
         456*G[0, 1, 1, 1, 1, x] + 348*G[1, 0, 0, 0, 0, x] - 
         120*G[1, 0, 0, 0, 1, x] - 120*G[1, 0, 0, 1, 0, x] - 
         112*G[1, 0, 0, 1, 1, x] - 180*G[1, 0, 1, 0, 0, x] - 
         172*G[1, 0, 1, 0, 1, x] - 172*G[1, 0, 1, 1, 0, x] + 
         260*G[1, 0, 1, 1, 1, x] + 120*G[1, 1, 0, 0, 0, x] - 
         216*G[1, 1, 0, 0, 1, x] - 216*G[1, 1, 0, 1, 0, x] + 
         144*G[1, 1, 0, 1, 1, x] - 88*G[1, 1, 1, 0, 0, x] + 
         40*G[1, 1, 1, 0, 1, x] + 40*G[1, 1, 1, 1, 0, x] + 
         444*G[1, 1, 1, 1, 1, x] + 16*Zeta[3] - (70*I)*Pi*Zeta[3] + 
         204*Pi^2*Zeta[3] + (656*G[0, x]*Zeta[3])/3 - (396*I)*Pi*G[0, x]*
          Zeta[3] - (302*G[1, x]*Zeta[3])/3 - (204*I)*Pi*G[1, x]*Zeta[3] + 
         (16*G[0, 0, x]*Zeta[3])/3 + (548*G[0, 1, x]*Zeta[3])/3 - 
         (748*G[1, 0, x]*Zeta[3])/3 + (544*G[1, 1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((-5*I)*Pi^3 - (61*Pi^4)/15 + 
           (82*I)*Pi*G[0, x] - (26*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] - 
           (3*I)*Pi^3*G[1, x] + 82*G[0, 0, x] - (115*I)*Pi*G[0, 0, x] - 
           (28*Pi^2*G[0, 0, x])/3 - (9*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] + 
           (21*I)*Pi*G[1, 0, x] + 21*Pi^2*G[1, 0, x] - 178*G[0, 0, 0, x] + 
           (56*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 1, x] + 
           (30*I)*Pi*G[0, 0, 1, x] - 9*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] + 
           21*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
           (18*I)*Pi*G[1, 0, 1, x] + 64*G[0, 0, 0, 0, x] + 
           36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           16*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
           24*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
           30*Zeta[3] - (46*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 
           18*G[1, x]*Zeta[3]) - 376*Zeta[5] + RATIO[x^(-1)]*
          (-5741/16 + (128*I)*Pi - (55*Pi^2)/8 - (8*I)*Pi^3 + (57*Pi^4)/80 - 
           ((3*I)/20)*Pi^5 + (1343*G[0, x])/4 - (192*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 + (6*I)*Pi^3*G[0, x] + (877*Pi^4*G[0, x])/360 + 
           128*G[1, x] + (60*I)*Pi*G[1, x] - 48*Pi^2*G[1, x] + 
           (I/2)*Pi^3*G[1, x] + (905*Pi^4*G[1, x])/36 - 293*G[0, 0, x] + 
           (224*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 - 
           ((22*I)/3)*Pi^3*G[0, 0, x] - 192*G[0, 1, x] + 24*Pi^2*G[0, 1, x] - 
           ((172*I)/3)*Pi^3*G[0, 1, x] - 192*G[1, 0, x] - 
           (64*I)*Pi*G[1, 0, x] + 23*Pi^2*G[1, 0, x] - ((350*I)/3)*Pi^3*
            G[1, 0, x] + 60*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - 
           Pi^2*G[1, 1, x] - (10*I)*Pi^3*G[1, 1, x] + 239*G[0, 0, 0, x] - 
           (168*I)*Pi*G[0, 0, 0, x] - (263*Pi^2*G[0, 0, 0, x])/3 + 
           224*G[0, 0, 1, x] - (70*Pi^2*G[0, 0, 1, x])/3 + 
           224*G[0, 1, 0, x] + (36*I)*Pi*G[0, 1, 0, x] + 
           62*Pi^2*G[0, 1, 0, x] - (266*Pi^2*G[0, 1, 1, x])/3 + 
           96*G[1, 0, 0, x] + (84*I)*Pi*G[1, 0, 0, x] + 
           42*Pi^2*G[1, 0, 0, x] + 64*G[1, 0, 1, x] - 4*Pi^2*G[1, 0, 1, x] + 
           64*G[1, 1, 0, x] - (3*I)*Pi*G[1, 1, 0, x] - 
           170*Pi^2*G[1, 1, 0, x] - 40*G[1, 1, 1, x] - 
           86*Pi^2*G[1, 1, 1, x] - 150*G[0, 0, 0, 0, x] + 
           (200*I)*Pi*G[0, 0, 0, 0, x] - 168*G[0, 0, 0, 1, x] + 
           (168*I)*Pi*G[0, 0, 0, 1, x] - 168*G[0, 0, 1, 0, x] + 
           (136*I)*Pi*G[0, 0, 1, 0, x] - 96*G[0, 1, 0, 0, x] - 
           (88*I)*Pi*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 
           36*G[0, 1, 1, 0, x] - (28*I)*Pi*G[0, 1, 1, 0, x] + 
           36*G[0, 1, 1, 1, x] - (36*I)*Pi*G[0, 1, 1, 1, x] + 
           72*G[1, 0, 0, 0, x] - (224*I)*Pi*G[1, 0, 0, 0, x] - 
           84*G[1, 0, 0, 1, x] - 84*G[1, 0, 1, 0, x] + 
           (84*I)*Pi*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] - 
           (168*I)*Pi*G[1, 0, 1, 1, x] - 84*G[1, 1, 0, 0, x] - 
           (4*I)*Pi*G[1, 1, 0, 0, x] + 45*G[1, 1, 0, 1, x] + 
           (96*I)*Pi*G[1, 1, 0, 1, x] + 45*G[1, 1, 1, 0, x] + 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + 
           100*G[0, 0, 0, 0, 0, x] + 200*G[0, 0, 0, 0, 1, x] + 
           200*G[0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 1, 1, x] + 
           136*G[0, 0, 1, 0, 0, x] + 200*G[0, 0, 1, 0, 1, x] + 
           200*G[0, 0, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, x] - 
           40*G[0, 1, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 1, x] + 
           88*G[0, 1, 0, 1, 0, x] + 112*G[0, 1, 0, 1, 1, x] + 
           16*G[0, 1, 1, 0, 0, x] + 156*G[0, 1, 1, 0, 1, x] + 
           156*G[0, 1, 1, 1, 0, x] - 224*G[0, 1, 1, 1, 1, x] - 
           152*G[1, 0, 0, 0, 0, x] - 112*G[1, 0, 0, 0, 1, x] - 
           112*G[1, 0, 0, 1, 0, x] + 200*G[1, 0, 0, 1, 1, x] + 
           104*G[1, 0, 1, 0, 0, x] + 68*G[1, 0, 1, 0, 1, x] + 
           68*G[1, 0, 1, 1, 0, x] - 124*G[1, 0, 1, 1, 1, x] - 
           256*G[1, 1, 0, 0, 0, x] + 268*G[1, 1, 0, 0, 1, x] + 
           268*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
           92*G[1, 1, 1, 0, 0, x] + 88*G[1, 1, 1, 0, 1, x] + 
           88*G[1, 1, 1, 1, 0, x] - 312*G[1, 1, 1, 1, 1, x] + 
           (839*Zeta[3])/3 - (56*I)*Pi*Zeta[3] - (956*Pi^2*Zeta[3])/9 - 
           116*G[0, x]*Zeta[3] + ((224*I)/3)*Pi*G[0, x]*Zeta[3] - 
           62*G[1, x]*Zeta[3] + (760*I)*Pi*G[1, x]*Zeta[3] + 
           (256*G[0, 0, x]*Zeta[3])/3 + (272*G[0, 1, x]*Zeta[3])/3 + 
           (752*G[1, 0, x]*Zeta[3])/3 + 192*G[1, 1, x]*Zeta[3] + 
           12*Zeta[5]) + RATIO[x]*(152*Pi^2 + (6*I)*Pi^3 - (91*Pi^4)/12 - 
           ((277*I)/60)*Pi^5 - (685*Pi^2*G[0, x])/6 + ((89*I)/6)*Pi^3*
            G[0, x] + (143*Pi^4*G[0, x])/90 - (473*Pi^2*G[1, x])/6 + 
           ((37*I)/6)*Pi^3*G[1, x] + (701*Pi^4*G[1, x])/180 + 
           304*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + (33*Pi^2*G[0, 0, x])/2 - 
           ((47*I)/2)*Pi^3*G[0, 0, x] - 304*G[0, 1, x] - 
           (12*I)*Pi*G[0, 1, x] + 22*Pi^2*G[0, 1, x] - ((33*I)/2)*Pi^3*
            G[0, 1, x] - 304*G[1, 0, x] - (12*I)*Pi*G[1, 0, x] + 
           52*Pi^2*G[1, 0, x] - ((61*I)/2)*Pi^3*G[1, 0, x] + 304*G[1, 1, x] + 
           (12*I)*Pi*G[1, 1, x] + (53*Pi^2*G[1, 1, x])/2 - 
           ((3*I)/2)*Pi^3*G[1, 1, x] - 446*G[0, 0, 0, x] + 
           (98*I)*Pi*G[0, 0, 0, x] + Pi^2*G[0, 0, 0, x] + 299*G[0, 0, 1, x] - 
           (111*I)*Pi*G[0, 0, 1, x] + (53*Pi^2*G[0, 0, 1, x])/2 + 
           299*G[0, 1, 0, x] - (47*I)*Pi*G[0, 1, 0, x] + 
           (71*Pi^2*G[0, 1, 0, x])/6 - 152*G[0, 1, 1, x] + 
           (60*I)*Pi*G[0, 1, 1, x] - (142*Pi^2*G[0, 1, 1, x])/3 + 
           60*G[1, 0, 0, x] - (56*I)*Pi*G[1, 0, 0, x] - 
           (181*Pi^2*G[1, 0, 0, x])/6 + 87*G[1, 0, 1, x] + 
           (69*I)*Pi*G[1, 0, 1, x] - (94*Pi^2*G[1, 0, 1, x])/3 + 
           87*G[1, 1, 0, x] + (5*I)*Pi*G[1, 1, 0, x] - 
           (122*Pi^2*G[1, 1, 0, x])/3 - 234*G[1, 1, 1, x] - 
           (18*I)*Pi*G[1, 1, 1, x] - (119*Pi^2*G[1, 1, 1, x])/6 + 
           346*G[0, 0, 0, 0, x] - (126*I)*Pi*G[0, 0, 0, 0, x] - 
           86*G[0, 0, 0, 1, x] + (6*I)*Pi*G[0, 0, 0, 1, x] - 
           86*G[0, 0, 1, 0, x] + (90*I)*Pi*G[0, 0, 1, 0, x] - 
           128*G[0, 0, 1, 1, x] - 94*G[0, 1, 0, 0, x] + 
           (24*I)*Pi*G[0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, x] + 
           (114*I)*Pi*G[0, 1, 0, 1, x] - 56*G[0, 1, 1, 0, x] - 
           (18*I)*Pi*G[0, 1, 1, 0, x] + 160*G[0, 1, 1, 1, x] - 
           (90*I)*Pi*G[0, 1, 1, 1, x] - (42*I)*Pi*G[1, 0, 0, 0, x] - 
           91*G[1, 0, 0, 1, x] + (30*I)*Pi*G[1, 0, 0, 1, x] - 
           91*G[1, 0, 1, 0, x] + (90*I)*Pi*G[1, 0, 1, 0, x] + 
           136*G[1, 0, 1, 1, x] - (48*I)*Pi*G[1, 0, 1, 1, x] - 
           18*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
           (6*I)*Pi*G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] - 
           (18*I)*Pi*G[1, 1, 1, 0, x] + 66*G[1, 1, 1, 1, x] - 
           (6*I)*Pi*G[1, 1, 1, 1, x] - 188*G[0, 0, 0, 0, 0, x] - 
           110*G[0, 0, 0, 0, 1, x] - 110*G[0, 0, 0, 1, 0, x] + 
           88*G[0, 0, 0, 1, 1, x] + 26*G[0, 0, 1, 0, 0, x] + 
           36*G[0, 0, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 0, x] + 
           88*G[0, 0, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 0, x] + 
           30*G[0, 1, 0, 0, 1, x] + 30*G[0, 1, 0, 1, 0, x] + 
           160*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
           70*G[0, 1, 1, 0, 1, x] + 70*G[0, 1, 1, 1, 0, x] - 
           228*G[0, 1, 1, 1, 1, x] - 174*G[1, 0, 0, 0, 0, x] + 
           60*G[1, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 1, 0, x] + 
           56*G[1, 0, 0, 1, 1, x] + 90*G[1, 0, 1, 0, 0, x] + 
           86*G[1, 0, 1, 0, 1, x] + 86*G[1, 0, 1, 1, 0, x] - 
           130*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] + 
           108*G[1, 1, 0, 0, 1, x] + 108*G[1, 1, 0, 1, 0, x] - 
           72*G[1, 1, 0, 1, 1, x] + 44*G[1, 1, 1, 0, 0, x] - 
           20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] - 
           222*G[1, 1, 1, 1, 1, x] + 239*Zeta[3] + (73*I)*Pi*Zeta[3] - 
           102*Pi^2*Zeta[3] - 108*G[0, x]*Zeta[3] + (198*I)*Pi*G[0, x]*
            Zeta[3] + 43*G[1, x]*Zeta[3] + (102*I)*Pi*G[1, x]*Zeta[3] - 
           (8*G[0, 0, x]*Zeta[3])/3 - (274*G[0, 1, x]*Zeta[3])/3 + 
           (374*G[1, 0, x]*Zeta[3])/3 - (272*G[1, 1, x]*Zeta[3])/3 + 
           188*Zeta[5]))))/Nc^2 + ((7*Pi^2)/3 - (3*I)*Pi^3 + (7*Pi^4)/30 - 
     (128*G[0, x])/9 + (14*I)*Pi*G[0, x] - (25*Pi^2*G[0, x])/18 + 
     (2*I)*Pi^3*G[0, x] + (128*G[1, x])/9 - (14*I)*Pi*G[1, x] + 
     (2*Pi^2*G[1, x])/9 + (2*I)*Pi^3*G[1, x] + (152*G[0, 0, x])/9 - 
     (6*I)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/6 + (13*G[0, 1, x])/9 + 
     (6*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/6 + (13*G[1, 0, x])/9 + 
     (6*I)*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/6 - (178*G[1, 1, x])/9 - 
     (6*I)*Pi*G[1, 1, x] + (11*Pi^2*G[1, 1, x])/6 - (16*G[0, 0, 0, x])/3 + 
     (4*I)*Pi*G[0, 0, 0, x] - 5*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
     5*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (40*G[0, 1, 1, x])/3 + 
     (4*I)*Pi*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 
     (16*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + (16*G[1, 1, 0, x])/3 - 
     (4*I)*Pi*G[1, 1, 0, x] - (35*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
     2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
     4*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
     2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 8*G[1, 0, 1, 1, x] - 
     6*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
     12*G[1, 1, 1, 1, x] + (-10/9 + 2*G[0, x] + 2*G[1, x])*Log[mu2/s]^3*
      RATIO[(1 - x)^(-1)] - Log[mu2/s]^4*RATIO[(1 - x)^(-1)] + 
     ((-16*I)*Pi*G[1, x] - 16*G[1, 1, x])*RATIO[x^(-1)] + 
     Log[mu2/s]^2*(-Pi^2/2 + G[0, x] - G[1, x] - G[0, 0, x] + G[0, 1, x] + 
       G[1, 0, x] - G[1, 1, x] + (151/18 - (11*I)*Pi - 5*Pi^2 - 5*G[0, x] + 
         (6*I)*Pi*G[0, x] - (8*G[1, x])/3 + (6*I)*Pi*G[1, x])*
        RATIO[(1 - x)^(-1)] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + 
         G[1, 0, x] - G[1, 1, x])*RATIO[x]) + 
     Log[mu2/s]*((13*Pi^2)/6 - (2*I)*Pi^3 - (13*G[0, x])/3 + 
       (4*I)*Pi*G[0, x] + (13*G[1, x])/3 - (4*I)*Pi*G[1, x] - Pi^2*G[1, x] + 
       (13*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - (7*G[0, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, x] - (7*G[1, 0, x])/3 + (4*I)*Pi*G[1, 0, x] + 
       G[1, 1, x]/3 - (4*I)*Pi*G[1, 1, x] - 2*G[0, 0, 1, x] - 
       2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
       ((13*Pi^2)/6 - (2*I)*Pi^3 - Pi^2*G[1, x] + (13*G[0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, x] - (13*G[0, 1, x])/3 + (4*I)*Pi*G[0, 1, x] - 
         (13*G[1, 0, x])/3 + (4*I)*Pi*G[1, 0, x] + (13*G[1, 1, x])/3 - 
         (4*I)*Pi*G[1, 1, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
         4*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
         4*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x] + 
       RATIO[(1 - x)^(-1)]*(1574/27 - ((304*I)/9)*Pi + (47*Pi^2)/18 - 
         ((4*I)/3)*Pi^3 - (160*G[0, x])/9 - (5*Pi^2*G[0, x])/3 - 
         (295*G[1, x])/9 + (22*I)*Pi*G[1, x] + (31*Pi^2*G[1, x])/3 + 
         10*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] + 10*G[1, 0, x] - 
         (12*I)*Pi*G[1, 0, x] + (52*G[1, 1, x])/3 - (24*I)*Pi*G[1, 1, x] - 
         12*G[0, 1, 1, x] - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
         12*G[1, 1, 1, x] - 2*Zeta[3])) - 14*Zeta[3] - (8*I)*Pi*Zeta[3] + 
     8*G[0, x]*Zeta[3] + RATIO[x]*((127*Pi^2)/9 - (3*I)*Pi^3 + (7*Pi^4)/30 - 
       (14*Pi^2*G[0, x])/9 + (2*I)*Pi^3*G[0, x] - (83*Pi^2*G[1, x])/18 + 
       (2*I)*Pi^3*G[1, x] + (254*G[0, 0, x])/9 - (6*I)*Pi*G[0, 0, x] + 
       (11*Pi^2*G[0, 0, x])/6 - (254*G[0, 1, x])/9 + (6*I)*Pi*G[0, 1, x] - 
       (5*Pi^2*G[0, 1, x])/6 - (254*G[1, 0, x])/9 + (6*I)*Pi*G[1, 0, x] - 
       (11*Pi^2*G[1, 0, x])/6 + (254*G[1, 1, x])/9 - (6*I)*Pi*G[1, 1, x] + 
       (11*Pi^2*G[1, 1, x])/6 - (22*G[0, 0, 0, x])/3 + 
       (4*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
       3*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (40*G[0, 1, 1, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] - 5*G[1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 
       (46*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + (46*G[1, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, x] - (77*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 2*Zeta[3] - 
       (8*I)*Pi*Zeta[3] + 8*G[0, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
      (30659/324 - ((404*I)/27)*Pi + (833*Pi^2)/108 + ((38*I)/9)*Pi^3 + 
       (301*Pi^4)/180 - (404*G[0, x])/27 - (2*I)*Pi*G[0, x] + 
       (8*Pi^2*G[0, x])/3 - ((16*I)/3)*Pi^3*G[0, x] - (1574*G[1, x])/27 + 
       ((304*I)/9)*Pi*G[1, x] - (47*Pi^2*G[1, x])/18 + 
       ((2*I)/3)*Pi^3*G[1, x] - 2*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] - 
       (10*Pi^2*G[0, 0, x])/3 + (160*G[0, 1, x])/9 + 
       ((4*I)/3)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 + 
       (160*G[1, 0, x])/9 - (Pi^2*G[1, 0, x])/3 + (439*G[1, 1, x])/9 - 
       (22*I)*Pi*G[1, 1, x] - (32*Pi^2*G[1, 1, x])/3 + (22*G[0, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] - (4*G[0, 1, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, x] - (22*G[0, 1, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, x] - 10*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
       10*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] - (88*G[1, 1, 1, x])/3 + 
       (36*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 
       8*G[0, 1, 0, 0, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
       24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - 
       (217*Zeta[3])/9 + (22*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
       6*G[1, x]*Zeta[3]) + e*(((-118*I)/9)*Pi - (37*Pi^2)/12 - 
       ((121*I)/8)*Pi^3 + (247*Pi^4)/540 - ((121*I)/90)*Pi^5 - 
       (1732*G[0, x])/27 + ((419*I)/4)*Pi*G[0, x] - (1661*Pi^2*G[0, x])/216 + 
       ((20*I)/3)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/60 + (1378*G[1, x])/27 - 
       ((401*I)/4)*Pi*G[1, x] + (1403*Pi^2*G[1, x])/216 + I*Pi^3*G[1, x] + 
       (11*Pi^4*G[1, x])/60 + (12781*G[0, 0, x])/108 - 
       ((165*I)/4)*Pi*G[0, 0, x] + (23*Pi^2*G[0, 0, x])/9 - 
       ((11*I)/3)*Pi^3*G[0, 0, x] + (1153*G[0, 1, x])/54 - 
       ((157*I)/4)*Pi*G[0, 1, x] - (77*Pi^2*G[0, 1, x])/18 - 
       (5*I)*Pi^3*G[0, 1, x] + (1153*G[1, 0, x])/54 + 
       ((177*I)/4)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/18 - 
       ((31*I)/3)*Pi^3*G[1, 0, x] - (16511*G[1, 1, x])/108 + 
       ((151*I)/4)*Pi*G[1, 1, x] + (127*Pi^2*G[1, 1, x])/9 - 
       I*Pi^3*G[1, 1, x] - (163*G[0, 0, 0, x])/3 + (26*I)*Pi*G[0, 0, 0, x] - 
       (14*Pi^2*G[0, 0, 0, x])/3 - (979*G[0, 0, 1, x])/36 - 
       (4*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/3 - 
       (979*G[0, 1, 0, x])/36 - (32*I)*Pi*G[0, 1, 0, x] + 
       Pi^2*G[0, 1, 0, x] - (151*G[0, 1, 1, x])/9 + (18*I)*Pi*G[0, 1, 1, x] - 
       8*Pi^2*G[0, 1, 1, x] + 43*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
       (19*Pi^2*G[1, 0, 0, x])/6 - (125*G[1, 0, 1, x])/36 - 
       (22*I)*Pi*G[1, 0, 1, x] + (25*Pi^2*G[1, 0, 1, x])/6 - 
       (125*G[1, 1, 0, x])/36 + (22*I)*Pi*G[1, 1, 0, x] + 
       (35*Pi^2*G[1, 1, 0, x])/6 + (1529*G[1, 1, 1, x])/18 - 
       (11*Pi^2*G[1, 1, 1, x])/6 + (70*G[0, 0, 0, 0, x])/3 - 
       (16*I)*Pi*G[0, 0, 0, 0, x] + 22*G[0, 0, 0, 1, x] - 
       (4*I)*Pi*G[0, 0, 0, 1, x] + 22*G[0, 0, 1, 0, x] + 
       (12*I)*Pi*G[0, 0, 1, 0, x] - (52*G[0, 0, 1, 1, x])/3 - 
       6*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
       (52*G[0, 1, 0, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 1, x] - 
       (52*G[0, 1, 1, 0, x])/3 + (20*G[0, 1, 1, 1, x])/3 - 
       (20*I)*Pi*G[0, 1, 1, 1, x] + (10*G[1, 0, 0, 0, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, 0, x] - (43*G[1, 0, 0, 1, x])/3 - 
       (43*G[1, 0, 1, 0, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, x] - 
       (74*G[1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, x] + 
       14*G[1, 1, 0, 0, x] - 9*G[1, 1, 0, 1, x] + 
       (12*I)*Pi*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, 0, x] + 38*G[1, 1, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] - 
       8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] - 
       4*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 0, x] + 
       10*G[0, 0, 1, 0, 1, x] + 10*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] + 
       8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] + 
       32*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 1, x] + 
       8*G[0, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, x] - 
       30*G[1, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 1, x] - 
       6*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] + 
       30*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
       14*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
       6*G[1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 1, 1, x] + 
       (-37/36 + (5*G[0, x])/3 + (5*G[1, x])/3)*Log[mu2/s]^4*
        RATIO[(1 - x)^(-1)] - (2*Log[mu2/s]^5*RATIO[(1 - x)^(-1)])/3 + 
       (((-596*I)/9)*Pi*G[1, x] + (133*Pi^2*G[1, x])/9 - (2*I)*Pi^3*G[1, x] - 
         (28*I)*Pi*G[0, 1, x] - 2*Pi^2*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] + 
         2*Pi^2*G[1, 0, x] - (596*G[1, 1, x])/9 + ((172*I)/3)*Pi*G[1, 1, x] + 
         2*Pi^2*G[1, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 
         (2*I)*Pi*G[0, 1, 0, x] - 28*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] - 
         6*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
         (8*I)*Pi*G[1, 1, 0, x] + (308*G[1, 1, 1, x])/3 - 
         (16*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x])*
        RATIO[x^(-1)] + Log[mu2/s]^3*((-2*Pi^2)/3 + (4*G[0, x])/3 - 
         (4*G[1, x])/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
         (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3 + 
         (67/18 - (11*I)*Pi - (40*Pi^2)/9 - 5*G[0, x] + (6*I)*Pi*G[0, x] - 
           (17*G[1, x])/9 + (6*I)*Pi*G[1, x] - (2*G[0, 1, x])/3 - 
           (2*G[1, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x]) - (31*Zeta[3])/36 - 
       (84*I)*Pi*Zeta[3] - (115*Pi^2*Zeta[3])/6 - 6*G[0, x]*Zeta[3] + 
       (64*I)*Pi*G[0, x]*Zeta[3] + (101*G[1, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[1, x]*Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - 
       (26*G[0, 1, x]*Zeta[3])/3 + (16*G[1, 0, x]*Zeta[3])/3 - 
       (64*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(3*Pi^2 - (3*I)*Pi^3 - 
         5*G[0, x] + (6*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 + 5*G[1, x] - 
         (6*I)*Pi*G[1, x] - Pi^2*G[1, x] + 5*G[0, 0, x] - 
         (6*I)*Pi*G[0, 0, x] - 3*G[0, 1, x] + (6*I)*Pi*G[0, 1, x] - 
         3*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + G[1, 1, x] - 
         (6*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 
         5*G[1, 0, 1, x] + 5*G[1, 1, 0, x] - 7*G[1, 1, 1, x] + 
         RATIO[x]*(3*Pi^2 - (3*I)*Pi^3 + (Pi^2*G[0, x])/2 - Pi^2*G[1, x] + 
           6*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] - 6*G[0, 1, x] + 
           (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] + 
           6*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 
           4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 
           3*G[1, 0, 0, x] + 5*G[1, 0, 1, x] + 5*G[1, 1, 0, x] - 
           7*G[1, 1, 1, x] - Zeta[3]) - Zeta[3] + RATIO[(1 - x)^(-1)]*
          (3497/54 - ((389*I)/9)*Pi + (151*Pi^2)/36 - ((7*I)/3)*Pi^3 - 
           (173*G[0, x])/9 - 4*Pi^2*G[0, x] - (211*G[1, x])/6 + 
           (33*I)*Pi*G[1, x] + 14*Pi^2*G[1, x] + 15*G[0, 1, x] - 
           (18*I)*Pi*G[0, 1, x] + 15*G[1, 0, x] - (18*I)*Pi*G[1, 0, x] + 
           (71*G[1, 1, x])/3 - (36*I)*Pi*G[1, 1, x] - 2*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 18*G[0, 1, 1, x] - 
           16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] - 20*G[1, 1, 1, x] + 
           (28*Zeta[3])/3)) + Log[mu2/s]*(((-11*I)/3)*Pi + (11*Pi^2)/4 - 
         (7*I)*Pi^3 + (7*Pi^4)/15 - (629*G[0, x])/18 + (35*I)*Pi*G[0, x] - 
         (89*Pi^2*G[0, x])/18 + (6*I)*Pi^3*G[0, x] + (563*G[1, x])/18 - 
         (29*I)*Pi*G[1, x] - (20*Pi^2*G[1, x])/9 + (6*I)*Pi^3*G[1, x] + 
         (725*G[0, 0, x])/18 - (18*I)*Pi*G[0, 0, x] + (11*Pi^2*G[0, 0, x])/
          3 + (85*G[0, 1, x])/18 + (14*I)*Pi*G[0, 1, x] - 
         (2*Pi^2*G[0, 1, x])/3 + (85*G[1, 0, x])/18 + (14*I)*Pi*G[1, 0, x] - 
         (8*Pi^2*G[1, 0, x])/3 - (787*G[1, 1, x])/18 - (10*I)*Pi*G[1, 1, x] + 
         (17*Pi^2*G[1, 1, x])/3 - (58*G[0, 0, 0, x])/3 + 
         (16*I)*Pi*G[0, 0, 0, x] - (26*G[0, 0, 1, x])/3 - 
         (12*I)*Pi*G[0, 0, 1, x] - (26*G[0, 1, 0, x])/3 - 
         (12*I)*Pi*G[0, 1, 0, x] + (86*G[0, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + 
         17*G[1, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 17*G[1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, x] - 29*G[1, 1, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
         8*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
         8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
         16*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         20*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 10*G[1, 1, 0, 1, x] - 
         10*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] + 
         (((-118*I)/3)*Pi*G[1, x] - 6*Pi^2*G[1, x] + (2*I)*Pi*G[0, 1, x] + 
           (2*I)*Pi*G[1, 0, x] - (118*G[1, 1, x])/3 + (14*I)*Pi*G[1, 1, x] + 
           2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
           12*G[1, 1, 1, x])*RATIO[x^(-1)] - (71*Zeta[3])/3 - 
         (20*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
         RATIO[x]*((1055*Pi^2)/36 - (7*I)*Pi^3 + (7*Pi^4)/15 - 
           (95*Pi^2*G[0, x])/18 + (6*I)*Pi^3*G[0, x] - (107*Pi^2*G[1, x])/9 + 
           (6*I)*Pi^3*G[1, x] + (1055*G[0, 0, x])/18 - (14*I)*Pi*G[0, 0, x] + 
           (11*Pi^2*G[0, 0, x])/3 - (1055*G[0, 1, x])/18 + 
           (14*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 - (1055*G[1, 0, x])/
            18 + (14*I)*Pi*G[1, 0, x] - (8*Pi^2*G[1, 0, x])/3 + 
           (1055*G[1, 1, x])/18 - (14*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/
            3 - (70*G[0, 0, 0, x])/3 + (16*I)*Pi*G[0, 0, 0, x] - 
           (8*G[0, 0, 1, x])/3 - (12*I)*Pi*G[0, 0, 1, x] - 
           (8*G[0, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 0, x] + 
           (86*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] - 11*G[1, 0, 0, x] + 
           (8*I)*Pi*G[1, 0, 0, x] + 37*G[1, 0, 1, x] - 
           (12*I)*Pi*G[1, 0, 1, x] + 37*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] - 63*G[1, 1, 1, x] + 
           (16*I)*Pi*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 
           8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
           10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] + 
           (25*Zeta[3])/3 - (20*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
           2*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(43331/162 - 
           ((1832*I)/27)*Pi + (1531*Pi^2)/108 + ((229*I)/18)*Pi^3 + 
           (571*Pi^4)/90 - (968*G[0, x])/27 - (4*I)*Pi*G[0, x] + 
           (21*Pi^2*G[0, x])/2 - ((49*I)/3)*Pi^3*G[0, x] - 
           (4361*G[1, x])/27 + ((778*I)/9)*Pi*G[1, x] - (133*Pi^2*G[1, x])/
            18 + I*Pi^3*G[1, x] - 4*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - 
           (20*Pi^2*G[0, 0, x])/3 + (346*G[0, 1, x])/9 + ((52*I)/3)*Pi*
            G[0, 1, x] + 31*Pi^2*G[0, 1, x] + (346*G[1, 0, x])/9 - 
           Pi^2*G[1, 0, x] + (355*G[1, 1, x])/3 - (66*I)*Pi*G[1, 1, x] - 
           (88*Pi^2*G[1, 1, x])/3 + (70*G[0, 0, 0, x])/3 - 
           (16*I)*Pi*G[0, 0, 0, x] - (34*G[0, 0, 1, x])/3 + 
           (8*I)*Pi*G[0, 0, 1, x] - (34*G[0, 1, 0, x])/3 + 
           (20*I)*Pi*G[0, 1, 0, x] - (4*G[0, 1, 1, x])/3 - 
           (56*I)*Pi*G[0, 1, 1, x] - 30*G[1, 0, 1, x] + 
           (20*I)*Pi*G[1, 0, 1, x] - 30*G[1, 1, 0, x] + 
           (36*I)*Pi*G[1, 1, 0, x] - (250*G[1, 1, 1, x])/3 + 
           (108*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
           12*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
           24*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] + 40*G[1, 0, 1, 1, x] + 68*G[1, 1, 0, 1, x] + 
           68*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] - (568*Zeta[3])/9 + 
           (52*I)*Pi*Zeta[3] - (16*G[0, x]*Zeta[3])/3 + (20*G[1, x]*Zeta[3])/
            3)) + 40*Zeta[5] + RATIO[x]*((16975*Pi^2)/216 - ((91*I)/8)*Pi^3 - 
         (301*Pi^4)/270 - ((121*I)/90)*Pi^5 - (5663*Pi^2*G[0, x])/216 + 
         (7*I)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/60 - (7981*Pi^2*G[1, x])/
          216 + (8*I)*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/60 + 
         (16975*G[0, 0, x])/108 - ((91*I)/4)*Pi*G[0, 0, x] + 
         (103*Pi^2*G[0, 0, x])/18 - ((11*I)/3)*Pi^3*G[0, 0, x] - 
         (16975*G[0, 1, x])/108 + ((91*I)/4)*Pi*G[0, 1, x] + 
         (83*Pi^2*G[0, 1, x])/9 - (5*I)*Pi^3*G[0, 1, x] - 
         (16975*G[1, 0, x])/108 + ((91*I)/4)*Pi*G[1, 0, x] + 
         (46*Pi^2*G[1, 0, x])/9 - ((31*I)/3)*Pi^3*G[1, 0, x] + 
         (16975*G[1, 1, x])/108 - ((91*I)/4)*Pi*G[1, 1, x] + 
         (203*Pi^2*G[1, 1, x])/18 - I*Pi^3*G[1, 1, x] - (337*G[0, 0, 0, x])/
          3 + (22*I)*Pi*G[0, 0, 0, x] - (14*Pi^2*G[0, 0, 0, x])/3 + 
         (1115*G[0, 0, 1, x])/36 + (16*I)*Pi*G[0, 0, 1, x] - 
         (Pi^2*G[0, 0, 1, x])/3 + (1115*G[0, 1, 0, x])/36 - 
         (12*I)*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] + (907*G[0, 1, 1, x])/
          18 - (26*I)*Pi*G[0, 1, 1, x] - 8*Pi^2*G[0, 1, 1, x] - 
         14*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - (19*Pi^2*G[1, 0, 0, x])/
          6 + (3433*G[1, 0, 1, x])/36 - (46*I)*Pi*G[1, 0, 1, x] + 
         (25*Pi^2*G[1, 0, 1, x])/6 + (3433*G[1, 1, 0, x])/36 - 
         (18*I)*Pi*G[1, 1, 0, x] + (35*Pi^2*G[1, 1, 0, x])/6 - 
         (3181*G[1, 1, 1, x])/18 + (56*I)*Pi*G[1, 1, 1, x] - 
         (11*Pi^2*G[1, 1, 1, x])/6 + (100*G[0, 0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
         (12*I)*Pi*G[0, 0, 1, 0, x] + (20*G[0, 0, 1, 1, x])/3 + 
         8*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         (52*G[0, 1, 0, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 1, x] - 
         (52*G[0, 1, 1, 0, x])/3 - (112*G[0, 1, 1, 1, x])/3 - 
         (20*I)*Pi*G[0, 1, 1, 1, x] + (100*G[1, 0, 0, 0, x])/3 - 
         (20*I)*Pi*G[1, 0, 0, 0, x] - (43*G[1, 0, 0, 1, x])/3 - 
         (43*G[1, 0, 1, 0, x])/3 + (32*I)*Pi*G[1, 0, 1, 0, x] - 
         (206*G[1, 0, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, 1, x] - 
         12*G[1, 1, 0, 0, x] - 43*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 0, 1, x] - 43*G[1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 162*G[1, 1, 1, 1, x] - 
         (16*I)*Pi*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, x] - 6*G[0, 0, 1, 0, 0, x] + 
         10*G[0, 0, 1, 0, 1, x] + 10*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, x] - 
         30*G[1, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 1, x] - 
         6*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] + 
         30*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
         14*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         6*G[1, 1, 1, 0, 0, x] - 56*G[1, 1, 1, 1, 1, x] + (1619*Zeta[3])/36 - 
         (48*I)*Pi*Zeta[3] - (115*Pi^2*Zeta[3])/6 + (2*G[0, x]*Zeta[3])/3 + 
         (64*I)*Pi*G[0, x]*Zeta[3] + G[1, x]*Zeta[3] + (32*I)*Pi*G[1, x]*
          Zeta[3] - (40*G[0, 0, x]*Zeta[3])/3 - (26*G[0, 1, x]*Zeta[3])/3 + 
         (16*G[1, 0, x]*Zeta[3])/3 - (64*G[1, 1, x]*Zeta[3])/3 + 
         40*Zeta[5]) + RATIO[(1 - x)^(-1)]*(792047/1944 - ((2428*I)/81)*Pi + 
         (2183*Pi^2)/162 + ((4565*I)/216)*Pi^3 - (3643*Pi^4)/2160 + 
         ((121*I)/30)*Pi^5 - (2428*G[0, x])/81 - ((203*I)/4)*Pi*G[0, x] + 
         (3803*Pi^2*G[0, x])/216 - (8*I)*Pi^3*G[0, x] + (421*Pi^4*G[0, x])/
          180 - (43331*G[1, x])/162 + ((1832*I)/27)*Pi*G[1, x] - 
         (1387*Pi^2*G[1, x])/108 - ((229*I)/18)*Pi^3*G[1, x] - 
         (1099*Pi^4*G[1, x])/180 - (203*G[0, 0, x])/4 + 
         ((71*I)/4)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 + 
         (10*I)*Pi^3*G[0, 0, x] + (968*G[0, 1, x])/27 + 
         ((461*I)/12)*Pi*G[0, 1, x] - (205*Pi^2*G[0, 1, x])/12 + 
         (23*I)*Pi^3*G[0, 1, x] + (968*G[1, 0, x])/27 - 
         ((31*I)/2)*Pi*G[1, 0, x] - (21*Pi^2*G[1, 0, x])/2 + 
         ((49*I)/3)*Pi^3*G[1, 0, x] + (5225*G[1, 1, x])/27 - 
         ((778*I)/9)*Pi*G[1, 1, x] + (115*Pi^2*G[1, 1, x])/18 + 
         ((8*I)/3)*Pi^3*G[1, 1, x] + (110*G[0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, x] + (37*Pi^2*G[0, 0, 0, x])/3 - 
         (179*G[0, 0, 1, x])/12 + ((125*I)/6)*Pi*G[0, 0, 1, x] + 
         15*Pi^2*G[0, 0, 1, x] - (179*G[0, 1, 0, x])/12 + 
         (36*I)*Pi*G[0, 1, 0, x] - (61*Pi^2*G[0, 1, 0, x])/3 + 
         (134*G[0, 1, 1, x])/9 - ((178*I)/3)*Pi*G[0, 1, 1, x] - 
         (13*Pi^2*G[0, 1, 1, x])/3 - (31*G[1, 0, 0, x])/2 - 
         (12*I)*Pi*G[1, 0, 0, x] + (32*Pi^2*G[1, 0, 0, x])/3 - 
         (346*G[1, 0, 1, x])/9 - ((52*I)/3)*Pi*G[1, 0, 1, x] - 
         18*Pi^2*G[1, 0, 1, x] - (346*G[1, 1, 0, x])/9 + 
         10*Pi^2*G[1, 1, 0, x] - (499*G[1, 1, 1, x])/3 + 
         (66*I)*Pi*G[1, 1, 1, x] + (92*Pi^2*G[1, 1, 1, x])/3 - 
         (128*G[0, 0, 0, 0, x])/3 + (20*I)*Pi*G[0, 0, 0, 0, x] - 
         (14*G[0, 0, 0, 1, x])/3 - (8*I)*Pi*G[0, 0, 0, 1, x] - 
         (14*G[0, 0, 1, 0, x])/3 - (40*I)*Pi*G[0, 0, 1, 0, x] + 
         (221*G[0, 0, 1, 1, x])/6 + (4*I)*Pi*G[0, 0, 1, 1, x] + 
         6*G[0, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, 0, x] + 
         (124*G[0, 1, 0, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 1, x] + 
         (124*G[0, 1, 1, 0, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, x] - 
         (298*G[0, 1, 1, 1, x])/3 + (84*I)*Pi*G[0, 1, 1, 1, x] - 
         (70*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 0, x] + 
         (34*G[1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 0, 0, 1, x] + 
         (34*G[1, 0, 1, 0, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, x] + 
         (4*G[1, 0, 1, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 1, x] + 
         30*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         30*G[1, 1, 1, 0, x] - (36*I)*Pi*G[1, 1, 1, 0, x] + 
         (358*G[1, 1, 1, 1, x])/3 - (144*I)*Pi*G[1, 1, 1, 1, x] + 
         24*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 1, 1, x] - 
         12*G[0, 0, 1, 0, 0, x] - 24*G[0, 0, 1, 0, 1, x] - 
         24*G[0, 0, 1, 1, 0, x] + 20*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
         36*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 0, 0, x] + 
         32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] + 
         76*G[0, 1, 1, 1, 1, x] + 28*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
         52*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, x] - 
         28*G[1, 1, 0, 0, 1, x] - 28*G[1, 1, 0, 1, 0, x] - 
         44*G[1, 1, 0, 1, 1, x] - 104*G[1, 1, 1, 0, 1, x] - 
         104*G[1, 1, 1, 1, 0, x] - 120*G[1, 1, 1, 1, 1, x] - 
         (2815*Zeta[3])/12 + ((151*I)/2)*Pi*Zeta[3] + (1111*Pi^2*Zeta[3])/
          18 + (166*G[0, x]*Zeta[3])/3 - (164*I)*Pi*G[0, x]*Zeta[3] + 
         (568*G[1, x]*Zeta[3])/9 - (76*I)*Pi*G[1, x]*Zeta[3] - 
         24*G[0, 0, x]*Zeta[3] - (32*G[0, 1, x]*Zeta[3])/3 - 
         (104*G[1, 0, x]*Zeta[3])/3 - 32*G[1, 1, x]*Zeta[3] + 177*Zeta[5])) + 
     e^2*(((-1772*I)/27)*Pi - 23*Pi^2 - ((185*I)/3)*Pi^3 + 
       (83377*Pi^4)/12960 - ((101*I)/36)*Pi^5 - (6683*Pi^6)/30240 - 
       (19070*G[0, x])/81 + ((2361*I)/4)*Pi*G[0, x] - 
       (43009*Pi^2*G[0, x])/648 + ((401*I)/24)*Pi^3*G[0, x] - 
       (239*Pi^4*G[0, x])/2160 + ((154*I)/45)*Pi^5*G[0, x] + 
       (13754*G[1, x])/81 - ((21181*I)/36)*Pi*G[1, x] + 
       (55147*Pi^2*G[1, x])/648 - ((77*I)/12)*Pi^3*G[1, x] + 
       (833*Pi^4*G[1, x])/2160 + ((319*I)/90)*Pi^5*G[1, x] + 
       (204257*G[0, 0, x])/324 - ((465*I)/2)*Pi*G[0, 0, x] + 
       (671*Pi^2*G[0, 0, x])/108 - ((29*I)/2)*Pi^3*G[0, 0, x] - 
       (191*Pi^4*G[0, 0, x])/720 + (8191*G[0, 1, x])/81 - 
       ((1181*I)/4)*Pi*G[0, 1, x] + (203*Pi^2*G[0, 1, x])/24 - 
       ((19*I)/6)*Pi^3*G[0, 1, x] - (127*Pi^4*G[0, 1, x])/240 + 
       (8191*G[1, 0, x])/81 + ((1037*I)/4)*Pi*G[1, 0, x] - 
       (10999*Pi^2*G[1, 0, x])/216 - ((23*I)/2)*Pi^3*G[1, 0, x] + 
       (439*Pi^4*G[1, 0, x])/144 - (258301*G[1, 1, x])/324 + 
       ((1723*I)/6)*Pi*G[1, 1, x] - (148*Pi^2*G[1, 1, x])/9 + 
       (I/6)*Pi^3*G[1, 1, x] - (521*Pi^4*G[1, 1, x])/240 - 
       (1479*G[0, 0, 0, x])/4 + ((449*I)/4)*Pi*G[0, 0, 0, x] - 
       (89*Pi^2*G[0, 0, 0, x])/18 + ((20*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (11675*G[0, 0, 1, x])/108 - (158*I)*Pi*G[0, 0, 1, x] - 
       (17*Pi^2*G[0, 0, 1, x])/36 + (15*I)*Pi^3*G[0, 0, 1, x] - 
       (11675*G[0, 1, 0, x])/108 - ((269*I)/2)*Pi*G[0, 1, 0, x] + 
       (335*Pi^2*G[0, 1, 0, x])/36 + ((61*I)/3)*Pi^3*G[0, 1, 0, x] - 
       (12727*G[0, 1, 1, x])/54 + ((817*I)/4)*Pi*G[0, 1, 1, x] - 
       (605*Pi^2*G[0, 1, 1, x])/18 - (2*I)*Pi^3*G[0, 1, 1, x] + 
       (989*G[1, 0, 0, x])/4 - (83*I)*Pi*G[1, 0, 0, x] - 
       (199*Pi^2*G[1, 0, 0, x])/36 + ((52*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (1973*G[1, 0, 1, x])/54 + ((65*I)/4)*Pi*G[1, 0, 1, x] + 
       (70*Pi^2*G[1, 0, 1, x])/9 - (7*I)*Pi^3*G[1, 0, 1, x] - 
       (1973*G[1, 1, 0, x])/54 + ((549*I)/4)*Pi*G[1, 1, 0, x] - 
       (98*Pi^2*G[1, 1, 0, x])/3 + ((41*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (34441*G[1, 1, 1, x])/54 - (99*I)*Pi*G[1, 1, 1, x] - 
       (703*Pi^2*G[1, 1, 1, x])/36 + (12*I)*Pi^3*G[1, 1, 1, x] + 
       (2437*G[0, 0, 0, 0, x])/18 - (80*I)*Pi*G[0, 0, 0, 0, x] + 
       (17*Pi^2*G[0, 0, 0, 0, x])/2 + (3391*G[0, 0, 0, 1, x])/36 + 
       (4*I)*Pi*G[0, 0, 0, 1, x] + (29*Pi^2*G[0, 0, 0, 1, x])/2 + 
       (3391*G[0, 0, 1, 0, x])/36 + (68*I)*Pi*G[0, 0, 1, 0, x] + 
       (35*Pi^2*G[0, 0, 1, 0, x])/6 - (7055*G[0, 0, 1, 1, x])/36 - 
       (4*I)*Pi*G[0, 0, 1, 1, x] + (52*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (357*G[0, 1, 0, 0, x])/4 + (52*I)*Pi*G[0, 1, 0, 0, x] + 
       (35*Pi^2*G[0, 1, 0, 0, x])/3 + (395*G[0, 1, 0, 1, x])/36 + 
       (30*I)*Pi*G[0, 1, 0, 1, x] - (67*Pi^2*G[0, 1, 0, 1, x])/6 + 
       (395*G[0, 1, 1, 0, x])/36 - (40*I)*Pi*G[0, 1, 1, 0, x] + 
       (23*Pi^2*G[0, 1, 1, 0, x])/2 + (1349*G[0, 1, 1, 1, x])/6 - 
       (38*I)*Pi*G[0, 1, 1, 1, x] + (131*Pi^2*G[0, 1, 1, 1, x])/6 - 
       (2929*G[1, 0, 0, 0, x])/18 - (2*I)*Pi*G[1, 0, 0, 0, x] + 
       (73*Pi^2*G[1, 0, 0, 0, x])/6 - (41*G[1, 0, 0, 1, x])/18 - 
       (4*I)*Pi*G[1, 0, 0, 1, x] + Pi^2*G[1, 0, 0, 1, x] - 
       (41*G[1, 0, 1, 0, x])/18 + (28*I)*Pi*G[1, 0, 1, 0, x] - 
       (79*Pi^2*G[1, 0, 1, 0, x])/3 + (767*G[1, 0, 1, 1, x])/36 - 
       (42*I)*Pi*G[1, 0, 1, 1, x] + 7*Pi^2*G[1, 0, 1, 1, x] + 
       (421*G[1, 1, 0, 0, x])/4 - (44*I)*Pi*G[1, 1, 0, 0, x] - 
       (10*Pi^2*G[1, 1, 0, 0, x])/3 + (313*G[1, 1, 0, 1, x])/9 + 
       (12*I)*Pi*G[1, 1, 0, 1, x] - (52*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (313*G[1, 1, 1, 0, x])/9 + (10*I)*Pi*G[1, 1, 1, 0, x] - 
       13*Pi^2*G[1, 1, 1, 0, x] - (929*G[1, 1, 1, 1, x])/3 + 
       (50*I)*Pi*G[1, 1, 1, 1, x] - (43*Pi^2*G[1, 1, 1, 1, x])/6 - 
       (212*G[0, 0, 0, 0, 0, x])/3 + (44*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       69*G[0, 0, 0, 0, 1, x] - (44*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       69*G[0, 0, 0, 1, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (88*G[0, 0, 0, 1, 1, x])/3 + (40*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       15*G[0, 0, 1, 0, 0, x] + (8*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (28*G[0, 0, 1, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (28*G[0, 0, 1, 1, 0, x])/3 - (24*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (70*G[0, 0, 1, 1, 1, x])/3 + (12*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (71*G[0, 1, 0, 0, 0, x])/3 + (36*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (109*G[0, 1, 0, 0, 1, x])/3 + (96*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (109*G[0, 1, 0, 1, 0, x])/3 - (68*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (104*G[0, 1, 0, 1, 1, x])/3 - (60*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       58*G[0, 1, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       59*G[0, 1, 1, 0, 1, x] - (100*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       59*G[0, 1, 1, 1, 0, x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (344*G[0, 1, 1, 1, 1, x])/3 + (64*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (109*G[1, 0, 0, 0, 0, x])/3 + (64*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       (58*G[1, 0, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (58*G[1, 0, 0, 1, 0, x])/3 - (100*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (32*G[1, 0, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       13*G[1, 0, 1, 0, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       75*G[1, 0, 1, 0, 1, x] - (68*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       75*G[1, 0, 1, 1, 0, x] + (96*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (197*G[1, 0, 1, 1, 1, x])/3 + (36*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       98*G[1, 1, 0, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       26*G[1, 1, 0, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       26*G[1, 1, 0, 1, 0, x] - (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (34*G[1, 1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       46*G[1, 1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (32*G[1, 1, 1, 0, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (32*G[1, 1, 1, 1, 0, x])/3 - (44*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (85*G[1, 1, 1, 1, 1, x])/3 + (44*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       46*G[0, 0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 0, 1, x] + 
       22*G[0, 0, 0, 0, 1, 0, x] - 44*G[0, 0, 0, 0, 1, 1, x] + 
       28*G[0, 0, 0, 1, 0, 0, x] - 18*G[0, 0, 0, 1, 0, 1, x] - 
       18*G[0, 0, 0, 1, 1, 0, x] + 62*G[0, 0, 0, 1, 1, 1, x] + 
       54*G[0, 0, 1, 0, 0, 0, x] - 28*G[0, 0, 1, 0, 0, 1, x] - 
       28*G[0, 0, 1, 0, 1, 0, x] - 12*G[0, 0, 1, 0, 1, 1, x] - 
       12*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 0, 1, 1, 0, 1, x] - 
       36*G[0, 0, 1, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, 1, x] + 
       80*G[0, 1, 0, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 1, x] - 
       6*G[0, 1, 0, 0, 1, 0, x] + 84*G[0, 1, 0, 0, 1, 1, x] - 
       34*G[0, 1, 0, 1, 0, 0, x] - 52*G[0, 1, 0, 1, 0, 1, x] - 
       52*G[0, 1, 0, 1, 1, 0, x] - 76*G[0, 1, 0, 1, 1, 1, x] + 
       30*G[0, 1, 1, 0, 0, 0, x] - 22*G[0, 1, 1, 0, 0, 1, x] - 
       22*G[0, 1, 1, 0, 1, 0, x] - 100*G[0, 1, 1, 0, 1, 1, x] - 
       6*G[0, 1, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, 0, x] + 
       142*G[0, 1, 1, 1, 1, 1, x] + 102*G[1, 0, 0, 0, 0, 0, x] + 
       28*G[1, 0, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 0, 1, 0, x] - 
       84*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
       4*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] - 
       100*G[1, 0, 1, 0, 0, 0, x] - 18*G[1, 0, 1, 0, 0, 1, x] - 
       18*G[1, 0, 1, 0, 1, 0, x] - 64*G[1, 0, 1, 0, 1, 1, x] + 
       88*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 0, 1, 1, 0, 1, x] - 
       6*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] - 
       24*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
       12*G[1, 1, 0, 0, 1, 0, x] - 36*G[1, 1, 0, 0, 1, 1, x] - 
       30*G[1, 1, 0, 1, 0, 0, x] + 14*G[1, 1, 0, 1, 0, 1, x] + 
       14*G[1, 1, 0, 1, 1, 0, x] - 58*G[1, 1, 0, 1, 1, 1, x] - 
       8*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
       36*G[1, 1, 1, 0, 1, 0, x] - 56*G[1, 1, 1, 0, 1, 1, x] - 
       70*G[1, 1, 1, 1, 0, 0, x] + 18*G[1, 1, 1, 1, 0, 1, x] + 
       18*G[1, 1, 1, 1, 1, 0, x] + 168*G[1, 1, 1, 1, 1, 1, x] + 
       (-49/90 + (5*G[0, x])/6 + (5*G[1, x])/6)*Log[mu2/s]^5*
        RATIO[(1 - x)^(-1)] - (5*Log[mu2/s]^6*RATIO[(1 - x)^(-1)])/18 + 
       Log[mu2/s]^4*((-11*Pi^2)/24 + (11*G[0, x])/12 - (11*G[1, x])/12 - 
         (11*G[0, 0, x])/12 + (11*G[0, 1, x])/12 + (11*G[1, 0, x])/12 - 
         (11*G[1, 1, x])/12 + (61/72 - ((77*I)/12)*Pi - (43*Pi^2)/18 - 
           (35*G[0, x])/12 + ((7*I)/2)*Pi*G[0, x] - (7*G[1, x])/9 + 
           ((7*I)/2)*Pi*G[1, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + ((-11*Pi^2)/24 - (11*G[0, 0, x])/12 + 
           (11*G[0, 1, x])/12 + (11*G[1, 0, x])/12 - (11*G[1, 1, x])/12)*
          RATIO[x]) + (11729*Zeta[3])/54 - ((563*I)/2)*Pi*Zeta[3] + 
       (521*Pi^2*Zeta[3])/18 - (5*I)*Pi^3*Zeta[3] + (65*G[0, x]*Zeta[3])/3 + 
       ((356*I)/3)*Pi*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/2 + 
       (3055*G[1, x]*Zeta[3])/12 + ((124*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (145*Pi^2*G[1, x]*Zeta[3])/3 - (154*G[0, 0, x]*Zeta[3])/9 - 
       ((296*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (433*G[0, 1, x]*Zeta[3])/9 - 
       ((316*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (85*G[1, 0, x]*Zeta[3])/9 - 
       ((568*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (160*G[1, 1, x]*Zeta[3])/9 - 
       ((116*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (158*G[0, 0, 0, x]*Zeta[3])/3 - 
       (140*G[0, 0, 1, x]*Zeta[3])/3 - (32*G[0, 1, 0, x]*Zeta[3])/3 - 
       (34*G[0, 1, 1, x]*Zeta[3])/3 - (82*G[1, 0, 0, x]*Zeta[3])/3 + 
       (340*G[1, 0, 1, x]*Zeta[3])/3 - (74*G[1, 1, 0, x]*Zeta[3])/3 + 
       (278*G[1, 1, 1, x]*Zeta[3])/3 + (257*Zeta[3]^2)/3 + 
       RATIO[x^(-1)]*(((-5917*I)/27)*Pi*G[1, x] + (6131*Pi^2*G[1, x])/108 + 
         ((95*I)/6)*Pi^3*G[1, x] + (34*Pi^4*G[1, x])/9 - 
         ((1471*I)/18)*Pi*G[0, 1, x] + (196*Pi^2*G[0, 1, x])/9 - 
         ((37*I)/6)*Pi^3*G[0, 1, x] - (40*I)*Pi*G[1, 0, x] - 
         (13*Pi^2*G[1, 0, x])/3 + ((7*I)/6)*Pi^3*G[1, 0, x] - 
         (5917*G[1, 1, x])/27 + ((1957*I)/9)*Pi*G[1, 1, x] - 
         (923*Pi^2*G[1, 1, x])/18 + ((17*I)/6)*Pi^3*G[1, 1, x] - 
         (63*I)*Pi*G[0, 0, 1, x] - Pi^2*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 
         5*Pi^2*G[0, 1, 0, x] - (1471*G[0, 1, 1, x])/18 + 
         ((256*I)/3)*Pi*G[0, 1, 1, x] + (43*Pi^2*G[0, 1, 1, x])/6 + 
         (23*I)*Pi*G[1, 0, 0, x] - 3*Pi^2*G[1, 0, 0, x] - 40*G[1, 0, 1, x] + 
         ((208*I)/3)*Pi*G[1, 0, 1, x] + (47*Pi^2*G[1, 0, 1, x])/6 - 
         40*G[1, 1, 0, x] - (44*I)*Pi*G[1, 1, 0, x] - (5*Pi^2*G[1, 1, 0, x])/
          6 + (3608*G[1, 1, 1, x])/9 - (152*I)*Pi*G[1, 1, 1, x] - 
         (23*Pi^2*G[1, 1, 1, x])/3 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 0, x] - 63*G[0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 0, x] + 
         G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, x] + (434*G[0, 1, 1, 1, x])/3 - 
         (18*I)*Pi*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
         23*G[1, 0, 0, 1, x] - (32*I)*Pi*G[1, 0, 0, 1, x] + 
         23*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] + 
         (166*G[1, 0, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         57*G[1, 1, 0, 0, x] + (14*I)*Pi*G[1, 1, 0, 0, x] + 
         22*G[1, 1, 0, 1, x] + (18*I)*Pi*G[1, 1, 0, 1, x] + 
         22*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         412*G[1, 1, 1, 1, x] + (54*I)*Pi*G[1, 1, 1, 1, x] - 
         4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         12*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 0, 1, x] - 
         16*G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
         34*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         14*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
         26*G[1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 0, 0, x] + 
         38*G[1, 1, 1, 0, 1, x] + 38*G[1, 1, 1, 1, 0, x] + 
         88*G[1, 1, 1, 1, 1, x] - (46*G[1, x]*Zeta[3])/3 + 
         (14*I)*Pi*G[1, x]*Zeta[3] + 24*G[1, 0, x]*Zeta[3] - 
         6*G[1, 1, x]*Zeta[3]) + Log[mu2/s]^3*((79*Pi^2)/36 - 
         ((7*I)/3)*Pi^3 - (55*G[0, x])/18 + ((14*I)/3)*Pi*G[0, x] + 
         (2*Pi^2*G[0, x])/3 + (55*G[1, x])/18 - ((14*I)/3)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/2 + (55*G[0, 0, x])/18 - ((14*I)/3)*Pi*G[0, 0, x] - 
         (37*G[0, 1, x])/18 + ((14*I)/3)*Pi*G[0, 1, x] - (37*G[1, 0, x])/18 + 
         ((14*I)/3)*Pi*G[1, 0, x] + (19*G[1, 1, x])/18 - 
         ((14*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 
         (11*G[0, 0, 1, x])/3 - (11*G[0, 1, 0, x])/3 + (14*G[0, 1, 1, x])/3 - 
         (7*G[1, 0, 0, x])/3 + (10*G[1, 0, 1, x])/3 + (10*G[1, 1, 0, x])/3 - 
         (13*G[1, 1, 1, x])/3 + RATIO[x]*((79*Pi^2)/36 - ((7*I)/3)*Pi^3 + 
           (2*Pi^2*G[0, x])/3 - (Pi^2*G[1, x])/2 + (79*G[0, 0, x])/18 - 
           ((14*I)/3)*Pi*G[0, 0, x] - (79*G[0, 1, x])/18 + 
           ((14*I)/3)*Pi*G[0, 1, x] - (79*G[1, 0, x])/18 + 
           ((14*I)/3)*Pi*G[1, 0, x] + (79*G[1, 1, x])/18 - 
           ((14*I)/3)*Pi*G[1, 1, x] + (8*G[0, 0, 0, x])/3 - 
           (11*G[0, 0, 1, x])/3 - (11*G[0, 1, 0, x])/3 + (14*G[0, 1, 1, x])/
            3 - (7*G[1, 0, 0, x])/3 + (10*G[1, 0, 1, x])/3 + 
           (10*G[1, 1, 0, x])/3 - (13*G[1, 1, 1, x])/3 - (4*Zeta[3])/3) - 
         (4*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(2213/54 - ((863*I)/27)*Pi + 
           (61*Pi^2)/18 - ((17*I)/9)*Pi^3 - (359*G[0, x])/27 - 
           (23*Pi^2*G[0, x])/6 - (397*G[1, x])/18 + ((77*I)/3)*Pi*G[1, x] + 
           (61*Pi^2*G[1, x])/6 + (35*G[0, 1, x])/3 - (14*I)*Pi*G[0, 1, x] + 
           (35*G[1, 0, x])/3 - (14*I)*Pi*G[1, 0, x] + (154*G[1, 1, x])/9 - 
           (28*I)*Pi*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
           (8*G[0, 1, 0, x])/3 - 14*G[0, 1, 1, x] - (34*G[1, 0, 1, x])/3 - 
           (34*G[1, 1, 0, x])/3 - (50*G[1, 1, 1, x])/3 + (124*Zeta[3])/9)) + 
       Log[mu2/s]^2*(((-11*I)/2)*Pi + (37*Pi^2)/24 - ((15*I)/2)*Pi^3 + 
         (19*Pi^4)/40 - (1267*G[0, x])/36 + ((77*I)/2)*Pi*G[0, x] - 
         (211*Pi^2*G[0, x])/36 + (7*I)*Pi^3*G[0, x] + (1069*G[1, x])/36 - 
         ((59*I)/2)*Pi*G[1, x] - (29*Pi^2*G[1, x])/9 + (7*I)*Pi^3*G[1, x] + 
         (1495*G[0, 0, x])/36 - (21*I)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/
          4 + (221*G[0, 1, x])/36 + (15*I)*Pi*G[0, 1, x] - 
         (3*Pi^2*G[0, 1, x])/4 + (221*G[1, 0, x])/36 + (15*I)*Pi*G[1, 0, x] - 
         (11*Pi^2*G[1, 0, x])/4 - (1613*G[1, 1, x])/36 - 
         (9*I)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/4 - (65*G[0, 0, 0, x])/
          3 + (20*I)*Pi*G[0, 0, 0, x] - (17*G[0, 0, 1, x])/2 - 
         (14*I)*Pi*G[0, 0, 1, x] - (17*G[0, 1, 0, x])/2 - 
         (14*I)*Pi*G[0, 1, 0, x] + (89*G[0, 1, 1, x])/3 + 
         (8*I)*Pi*G[0, 1, 1, x] + (3*G[1, 0, 0, x])/2 + 
         (8*I)*Pi*G[1, 0, 0, x] + (59*G[1, 0, 1, x])/3 - 
         (14*I)*Pi*G[1, 0, 1, x] + (59*G[1, 1, 0, x])/3 - 
         (14*I)*Pi*G[1, 1, 0, x] - (191*G[1, 1, 1, x])/6 + 
         (20*I)*Pi*G[1, 1, 1, x] + G[0, 0, 0, 0, x] + 11*G[0, 0, 0, 1, x] + 
         11*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
         9*G[0, 1, 0, 1, x] - 9*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
         17*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         22*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 0, x] + 45*G[1, 1, 1, 1, x] + 
         ((-43*I)*Pi*G[1, x] - 9*Pi^2*G[1, x] + (3*I)*Pi*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] - 43*G[1, 1, x] + (21*I)*Pi*G[1, 1, x] + 
           3*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] + 
           18*G[1, 1, 1, x])*RATIO[x^(-1)] - 22*Zeta[3] - (22*I)*Pi*Zeta[3] + 
         17*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (45451/162 - ((2344*I)/27)*Pi + (1015*Pi^2)/72 + 
           ((535*I)/36)*Pi^3 + (191*Pi^4)/24 - (1048*G[0, x])/27 - 
           (4*I)*Pi*G[0, x] + (157*Pi^2*G[0, x])/12 - ((115*I)/6)*Pi^3*
            G[0, x] - (3077*G[1, x])/18 + ((863*I)/9)*Pi*G[1, x] - 
           (26*Pi^2*G[1, x])/3 + ((5*I)/6)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
           (12*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/3 + 
           (359*G[0, 1, x])/9 + ((74*I)/3)*Pi*G[0, 1, x] + 
           38*Pi^2*G[0, 1, x] + (359*G[1, 0, x])/9 + (733*G[1, 1, x])/6 - 
           (77*I)*Pi*G[1, 1, x] - (97*Pi^2*G[1, 1, x])/3 + 
           (83*G[0, 0, 0, x])/3 - (20*I)*Pi*G[0, 0, 0, x] - 
           (47*G[0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] - 
           (47*G[0, 1, 0, x])/3 + (22*I)*Pi*G[0, 1, 0, x] + 
           (16*G[0, 1, 1, x])/3 - (68*I)*Pi*G[0, 1, 1, x] - 
           35*G[1, 0, 1, x] + (22*I)*Pi*G[1, 0, 1, x] - 35*G[1, 1, 0, x] + 
           (42*I)*Pi*G[1, 1, 0, x] - (280*G[1, 1, 1, x])/3 + 
           (126*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] - 
           8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
           10*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
           30*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] + 44*G[1, 0, 1, 1, x] + 76*G[1, 1, 0, 1, x] + 
           76*G[1, 1, 1, 0, x] + 100*G[1, 1, 1, 1, x] - (586*Zeta[3])/9 + 
           (56*I)*Pi*Zeta[3] - (50*G[0, x]*Zeta[3])/3 - (8*G[1, x]*Zeta[3])/
            3) + RATIO[x]*((2095*Pi^2)/72 - ((15*I)/2)*Pi^3 + (19*Pi^4)/40 - 
           (55*Pi^2*G[0, x])/9 + (7*I)*Pi^3*G[0, x] - (467*Pi^2*G[1, x])/36 + 
           (7*I)*Pi^3*G[1, x] + (2095*G[0, 0, x])/36 - (15*I)*Pi*G[0, 0, x] + 
           (13*Pi^2*G[0, 0, x])/4 - (2095*G[0, 1, x])/36 + 
           (15*I)*Pi*G[0, 1, x] - (3*Pi^2*G[0, 1, x])/4 - (2095*G[1, 0, x])/
            36 + (15*I)*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/4 + 
           (2095*G[1, 1, x])/36 - (15*I)*Pi*G[1, 1, x] + (25*Pi^2*G[1, 1, x])/
            4 - (80*G[0, 0, 0, x])/3 + (20*I)*Pi*G[0, 0, 0, x] - 
           (3*G[0, 0, 1, x])/2 - (14*I)*Pi*G[0, 0, 1, x] - 
           (3*G[0, 1, 0, x])/2 - (14*I)*Pi*G[0, 1, 0, x] + 
           (89*G[0, 1, 1, x])/3 + (8*I)*Pi*G[0, 1, 1, x] - 
           (23*G[1, 0, 0, x])/2 + (8*I)*Pi*G[1, 0, 0, x] + 
           (119*G[1, 0, 1, x])/3 - (14*I)*Pi*G[1, 0, 1, x] + 
           (119*G[1, 1, 0, x])/3 - (14*I)*Pi*G[1, 1, 0, x] - 
           (407*G[1, 1, 1, x])/6 + (20*I)*Pi*G[1, 1, 1, x] + 
           G[0, 0, 0, 0, x] + 11*G[0, 0, 0, 1, x] + 11*G[0, 0, 1, 0, x] - 
           14*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 9*G[0, 1, 0, 1, x] - 
           9*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 17*G[1, 0, 0, 0, x] - 
           2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 22*G[1, 0, 1, 1, x] - 
           12*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
           45*G[1, 1, 1, 1, x] + 10*Zeta[3] - (22*I)*Pi*Zeta[3] + 
           17*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3])) - (250*Zeta[5])/3 - 
       (692*I)*Pi*Zeta[5] - 90*G[1, x]*Zeta[5] + RATIO[(1 - x)^(-1)]*
        (16939079/11664 - ((14576*I)/243)*Pi + (37183*Pi^2)/1944 + 
         ((22745*I)/324)*Pi^3 - (2125*Pi^4)/216 + ((4067*I)/2160)*Pi^5 + 
         (68351*Pi^6)/45360 - (14576*G[0, x])/243 - ((1589*I)/4)*Pi*G[0, x] + 
         (25421*Pi^2*G[0, x])/324 - ((449*I)/24)*Pi^3*G[0, x] + 
         (1519*Pi^4*G[0, x])/720 - ((839*I)/120)*Pi^5*G[0, x] - 
         (944255*G[1, x])/972 + ((11008*I)/81)*Pi*G[1, x] - 
         (6815*Pi^2*G[1, x])/324 - ((7391*I)/216)*Pi^3*G[1, x] + 
         (10759*Pi^4*G[1, x])/2160 - ((3361*I)/360)*Pi^5*G[1, x] - 
         (1589*G[0, 0, x])/4 + ((273*I)/2)*Pi*G[0, 0, x] - 
         (2021*Pi^2*G[0, 0, x])/72 + (15*I)*Pi^3*G[0, 0, x] - 
         (82*Pi^4*G[0, 0, x])/45 + (5824*G[0, 1, x])/81 + 
         ((3511*I)/36)*Pi*G[0, 1, x] - (2537*Pi^2*G[0, 1, x])/54 - 
         ((77*I)/6)*Pi^3*G[0, 1, x] - (707*Pi^4*G[0, 1, x])/60 + 
         (5824*G[1, 0, x])/81 - ((711*I)/4)*Pi*G[1, 0, x] - 
         (2393*Pi^2*G[1, 0, x])/216 + (16*I)*Pi^3*G[1, 0, x] - 
         (967*Pi^4*G[1, 0, x])/180 + (55819*G[1, 1, x])/81 - 
         ((4688*I)/27)*Pi*G[1, 1, x] + (727*Pi^2*G[1, 1, x])/36 + 
         ((535*I)/18)*Pi^3*G[1, 1, x] + (27*Pi^4*G[1, 1, x])/2 + 
         (8929*G[0, 0, 0, x])/36 - ((247*I)/4)*Pi*G[0, 0, 0, x] + 
         (391*Pi^2*G[0, 0, 0, x])/18 - ((50*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (361*G[0, 0, 1, x])/36 + ((571*I)/6)*Pi*G[0, 0, 1, x] + 
         (115*Pi^2*G[0, 0, 1, x])/36 + ((10*I)/3)*Pi^3*G[0, 0, 1, x] - 
         (361*G[0, 1, 0, x])/36 + (90*I)*Pi*G[0, 1, 0, x] + 
         (137*Pi^2*G[0, 1, 0, x])/18 - ((157*I)/3)*Pi^3*G[0, 1, 0, x] + 
         (808*G[0, 1, 1, x])/27 - ((2455*I)/12)*Pi*G[0, 1, 1, x] + 
         (3187*Pi^2*G[0, 1, 1, x])/36 - ((68*I)/3)*Pi^3*G[0, 1, 1, x] - 
         (711*G[1, 0, 0, x])/4 - ((25*I)/4)*Pi*G[1, 0, 0, x] + 
         23*Pi^2*G[1, 0, 0, x] - (24*I)*Pi^3*G[1, 0, 0, x] - 
         (2096*G[1, 0, 1, x])/27 - ((895*I)/12)*Pi*G[1, 0, 1, x] + 
         (587*Pi^2*G[1, 0, 1, x])/12 - ((161*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (2096*G[1, 1, 0, x])/27 - ((49*I)/2)*Pi*G[1, 1, 0, x] + 
         (157*Pi^2*G[1, 1, 0, x])/6 - ((115*I)/3)*Pi^3*G[1, 1, 0, x] - 
         (4805*G[1, 1, 1, x])/9 + ((1726*I)/9)*Pi*G[1, 1, 1, x] - 
         (34*Pi^2*G[1, 1, 1, x])/3 - ((53*I)/3)*Pi^3*G[1, 1, 1, x] - 
         126*G[0, 0, 0, 0, x] + (72*I)*Pi*G[0, 0, 0, 0, x] - 
         (80*Pi^2*G[0, 0, 0, 0, x])/3 - (109*G[0, 0, 0, 1, x])/12 + 
         ((215*I)/6)*Pi*G[0, 0, 0, 1, x] - 2*Pi^2*G[0, 0, 0, 1, x] - 
         (109*G[0, 0, 1, 0, x])/12 - (72*I)*Pi*G[0, 0, 1, 0, x] - 
         (14*Pi^2*G[0, 0, 1, 0, x])/3 + (1609*G[0, 0, 1, 1, x])/12 - 
         ((187*I)/3)*Pi*G[0, 0, 1, 1, x] - 60*Pi^2*G[0, 0, 1, 1, x] + 
         (151*G[0, 1, 0, 0, x])/4 - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         9*Pi^2*G[0, 1, 0, 0, x] + (985*G[0, 1, 0, 1, x])/12 - 
         ((419*I)/6)*Pi*G[0, 1, 0, 1, x] + 10*Pi^2*G[0, 1, 0, 1, x] + 
         (985*G[0, 1, 1, 0, x])/12 + (72*I)*Pi*G[0, 1, 1, 0, x] + 
         18*Pi^2*G[0, 1, 1, 0, x] - (2822*G[0, 1, 1, 1, x])/9 + 
         ((382*I)/3)*Pi*G[0, 1, 1, 1, x] + (71*Pi^2*G[0, 1, 1, 1, x])/3 - 
         (22*G[1, 0, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, 0, x] - 
         (94*Pi^2*G[1, 0, 0, 0, x])/3 + (385*G[1, 0, 0, 1, x])/12 - 
         ((419*I)/6)*Pi*G[1, 0, 0, 1, x] - (148*Pi^2*G[1, 0, 0, 1, x])/3 + 
         (385*G[1, 0, 1, 0, x])/12 - (72*I)*Pi*G[1, 0, 1, 0, x] + 
         (82*Pi^2*G[1, 0, 1, 0, x])/3 - (242*G[1, 0, 1, 1, x])/9 + 
         ((400*I)/3)*Pi*G[1, 0, 1, 1, x] - (68*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (49*G[1, 1, 0, 0, x])/2 + (24*I)*Pi*G[1, 1, 0, 0, x] - 
         (106*Pi^2*G[1, 1, 0, 0, x])/3 + (718*G[1, 1, 0, 1, x])/9 + 
         ((148*I)/3)*Pi*G[1, 1, 0, 1, x] + 6*Pi^2*G[1, 1, 0, 1, x] + 
         (718*G[1, 1, 1, 0, x])/9 - 46*Pi^2*G[1, 1, 1, 0, x] + 
         (1405*G[1, 1, 1, 1, x])/3 - (154*I)*Pi*G[1, 1, 1, 1, x] - 
         72*Pi^2*G[1, 1, 1, 1, x] + 146*G[0, 0, 0, 0, 0, x] - 
         (60*I)*Pi*G[0, 0, 0, 0, 0, x] + (86*G[0, 0, 0, 0, 1, x])/3 + 
         (44*I)*Pi*G[0, 0, 0, 0, 1, x] + (86*G[0, 0, 0, 1, 0, x])/3 + 
         (48*I)*Pi*G[0, 0, 0, 1, 0, x] + (47*G[0, 0, 0, 1, 1, x])/6 - 
         (48*I)*Pi*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
         (36*I)*Pi*G[0, 0, 1, 0, 0, x] - (142*G[0, 0, 1, 0, 1, x])/3 + 
         (100*I)*Pi*G[0, 0, 1, 0, 1, x] - (142*G[0, 0, 1, 1, 0, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, 1, 0, x] - (310*G[0, 0, 1, 1, 1, x])/3 - 
         (8*I)*Pi*G[0, 0, 1, 1, 1, x] - (2*G[0, 1, 0, 0, 0, x])/3 - 
         (108*I)*Pi*G[0, 1, 0, 0, 0, x] - (250*G[0, 1, 0, 0, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 0, 0, 1, x] - (250*G[0, 1, 0, 1, 0, x])/3 + 
         (152*I)*Pi*G[0, 1, 0, 1, 0, x] - (467*G[0, 1, 0, 1, 1, x])/6 + 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] + 78*G[0, 1, 1, 0, 0, x] - 
         (76*I)*Pi*G[0, 1, 1, 0, 0, x] - (292*G[0, 1, 1, 0, 1, x])/3 + 
         (56*I)*Pi*G[0, 1, 1, 0, 1, x] - (292*G[0, 1, 1, 1, 0, x])/3 + 
         460*G[0, 1, 1, 1, 1, x] - (232*I)*Pi*G[0, 1, 1, 1, 1, x] + 
         (308*G[1, 0, 0, 0, 0, x])/3 - (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (2*G[1, 0, 0, 0, 1, x])/3 + (32*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         (2*G[1, 0, 0, 1, 0, x])/3 + (92*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         (611*G[1, 0, 0, 1, 1, x])/6 + (28*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         12*G[1, 0, 1, 0, 0, x] - (40*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (274*G[1, 0, 1, 0, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (274*G[1, 0, 1, 1, 0, x])/3 - (44*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (706*G[1, 0, 1, 1, 1, x])/3 - (260*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (166*G[1, 1, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         (94*G[1, 1, 0, 0, 1, x])/3 + (48*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         (94*G[1, 1, 0, 1, 0, x])/3 + (44*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (32*G[1, 1, 0, 1, 1, x])/3 - (216*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         70*G[1, 1, 1, 0, 1, x] - (36*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         70*G[1, 1, 1, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (1064*G[1, 1, 1, 1, 1, x])/3 + (420*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         92*G[0, 0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 0, 1, x] - 
         16*G[0, 0, 0, 0, 1, 0, x] + 44*G[0, 0, 0, 0, 1, 1, x] + 
         32*G[0, 0, 0, 1, 0, 1, x] + 32*G[0, 0, 0, 1, 1, 0, x] - 
         44*G[0, 0, 0, 1, 1, 1, x] - 28*G[0, 0, 1, 0, 0, 0, x] + 
         80*G[0, 0, 1, 0, 0, 1, x] + 80*G[0, 0, 1, 0, 1, 0, x] + 
         80*G[0, 0, 1, 0, 1, 1, x] - 52*G[0, 0, 1, 1, 0, 0, x] + 
         96*G[0, 0, 1, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 1, 0, x] - 
         136*G[0, 0, 1, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, 0, x] - 
         52*G[0, 1, 0, 0, 0, 1, x] - 52*G[0, 1, 0, 0, 1, 0, x] + 
         60*G[0, 1, 0, 0, 1, 1, x] + 120*G[0, 1, 0, 1, 0, 0, x] + 
         20*G[0, 1, 0, 1, 0, 1, x] + 20*G[0, 1, 0, 1, 1, 0, x] + 
         68*G[0, 1, 0, 1, 1, 1, x] + 16*G[0, 1, 1, 0, 0, 0, x] - 
         68*G[0, 1, 1, 0, 0, 1, x] - 68*G[0, 1, 1, 0, 1, 0, x] + 
         64*G[0, 1, 1, 0, 1, 1, x] + 116*G[0, 1, 1, 1, 0, 0, x] - 
         176*G[0, 1, 1, 1, 0, 1, x] - 176*G[0, 1, 1, 1, 1, 0, x] - 
         276*G[0, 1, 1, 1, 1, 1, x] - 108*G[1, 0, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 0, 1, 0, x] + 
         44*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] + 
         76*G[1, 0, 0, 1, 0, 1, x] + 76*G[1, 0, 0, 1, 1, 0, x] + 
         8*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 0, 1, 0, 0, 0, x] + 
         4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
         116*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] - 
         20*G[1, 0, 1, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 1, 0, x] - 
         376*G[1, 0, 1, 1, 1, 1, x] - 120*G[1, 1, 0, 0, 0, 0, x] + 
         16*G[1, 1, 0, 0, 0, 1, x] + 16*G[1, 1, 0, 0, 1, 0, x] + 
         96*G[1, 1, 0, 0, 1, 1, x] + 20*G[1, 1, 0, 1, 0, 0, x] + 
         88*G[1, 1, 0, 1, 0, 1, x] + 88*G[1, 1, 0, 1, 1, 0, x] - 
         212*G[1, 1, 0, 1, 1, 1, x] - 104*G[1, 1, 1, 0, 0, 0, x] + 
         104*G[1, 1, 1, 0, 0, 1, x] + 104*G[1, 1, 1, 0, 1, 0, x] + 
         96*G[1, 1, 1, 0, 1, 1, x] + 320*G[1, 1, 1, 1, 0, 1, x] + 
         320*G[1, 1, 1, 1, 1, 0, x] + 400*G[1, 1, 1, 1, 1, 1, x] - 
         (23317*Zeta[3])/18 + ((16937*I)/54)*Pi*Zeta[3] + 
         (79*Pi^2*Zeta[3])/18 + ((649*I)/9)*Pi^3*Zeta[3] + 
         (5458*G[0, x]*Zeta[3])/27 - (120*I)*Pi*G[0, x]*Zeta[3] + 
         16*Pi^2*G[0, x]*Zeta[3] + (1935*G[1, x]*Zeta[3])/4 - 
         ((1295*I)/6)*Pi*G[1, x]*Zeta[3] - (487*Pi^2*G[1, x]*Zeta[3])/3 - 
         (232*G[0, 0, x]*Zeta[3])/3 + (264*I)*Pi*G[0, 0, x]*Zeta[3] - 
         (323*G[0, 1, x]*Zeta[3])/3 + (236*I)*Pi*G[0, 1, x]*Zeta[3] - 
         (428*G[1, 0, x]*Zeta[3])/3 + (364*I)*Pi*G[1, 0, x]*Zeta[3] - 
         (1676*G[1, 1, x]*Zeta[3])/9 + (264*I)*Pi*G[1, 1, x]*Zeta[3] + 
         (88*G[0, 0, 0, x]*Zeta[3])/3 - (4*G[0, 0, 1, x]*Zeta[3])/3 - 
         (292*G[0, 1, 0, x]*Zeta[3])/3 + 124*G[0, 1, 1, x]*Zeta[3] + 
         64*G[1, 0, 0, x]*Zeta[3] + (380*G[1, 0, 1, x]*Zeta[3])/3 + 
         (596*G[1, 1, 0, x]*Zeta[3])/3 + (448*G[1, 1, 1, x]*Zeta[3])/3 + 
         (2273*Zeta[3]^2)/9 - (203*Zeta[5])/5 + (814*I)*Pi*Zeta[5] + 
         6*G[0, x]*Zeta[5] - 326*G[1, x]*Zeta[5]) + 
       RATIO[x]*((251921*Pi^2)/648 - ((323*I)/8)*Pi^3 + (349*Pi^4)/12960 - 
         ((343*I)/60)*Pi^5 - (6683*Pi^6)/30240 - (96277*Pi^2*G[0, x])/648 + 
         ((589*I)/24)*Pi^3*G[0, x] - (79*Pi^4*G[0, x])/270 + 
         ((154*I)/45)*Pi^5*G[0, x] - (59839*Pi^2*G[1, x])/324 + 
         ((103*I)/3)*Pi^3*G[1, x] + (5119*Pi^4*G[1, x])/1080 + 
         ((319*I)/90)*Pi^5*G[1, x] + (251921*G[0, 0, x])/324 - 
         ((323*I)/4)*Pi*G[0, 0, x] + (1313*Pi^2*G[0, 0, x])/27 - 
         ((65*I)/6)*Pi^3*G[0, 0, x] - (191*Pi^4*G[0, 0, x])/720 - 
         (251921*G[0, 1, x])/324 + ((323*I)/4)*Pi*G[0, 1, x] + 
         (971*Pi^2*G[0, 1, x])/24 - ((103*I)/6)*Pi^3*G[0, 1, x] - 
         (127*Pi^4*G[0, 1, x])/240 - (251921*G[1, 0, x])/324 + 
         ((323*I)/4)*Pi*G[1, 0, x] + (11201*Pi^2*G[1, 0, x])/216 - 
         ((157*I)/6)*Pi^3*G[1, 0, x] + (439*Pi^4*G[1, 0, x])/144 + 
         (251921*G[1, 1, x])/324 - ((323*I)/4)*Pi*G[1, 1, x] + 
         (1687*Pi^2*G[1, 1, x])/18 - ((17*I)/6)*Pi^3*G[1, 1, x] - 
         (521*Pi^4*G[1, 1, x])/240 - (22555*G[0, 0, 0, x])/36 + 
         ((327*I)/4)*Pi*G[0, 0, 0, x] - (100*Pi^2*G[0, 0, 0, x])/9 + 
         ((20*I)/3)*Pi^3*G[0, 0, 0, x] + (6073*G[0, 0, 1, x])/27 - 
         (102*I)*Pi*G[0, 0, 1, x] - (851*Pi^2*G[0, 0, 1, x])/36 + 
         (15*I)*Pi^3*G[0, 0, 1, x] + (6073*G[0, 1, 0, x])/27 - 
         ((59*I)/2)*Pi*G[0, 1, 0, x] - (67*Pi^2*G[0, 1, 0, x])/36 + 
         ((61*I)/3)*Pi^3*G[0, 1, 0, x] + (19081*G[0, 1, 1, x])/108 + 
         ((199*I)/4)*Pi*G[0, 1, 1, x] - (137*Pi^2*G[0, 1, 1, x])/18 - 
         (2*I)*Pi^3*G[0, 1, 1, x] - 40*G[1, 0, 0, x] + 
         (36*I)*Pi*G[1, 0, 0, x] - (613*Pi^2*G[1, 0, 0, x])/36 + 
         ((52*I)/3)*Pi^3*G[1, 0, 0, x] + (47693*G[1, 0, 1, x])/108 - 
         ((63*I)/4)*Pi*G[1, 0, 1, x] - (53*Pi^2*G[1, 0, 1, x])/9 - 
         (7*I)*Pi^3*G[1, 0, 1, x] + (47693*G[1, 1, 0, x])/108 - 
         ((353*I)/4)*Pi*G[1, 1, 0, x] - (46*Pi^2*G[1, 1, 0, x])/3 + 
         ((41*I)/3)*Pi^3*G[1, 1, 0, x] - (45533*G[1, 1, 1, x])/54 + 
         (68*I)*Pi*G[1, 1, 1, x] - (1375*Pi^2*G[1, 1, 1, x])/36 + 
         (12*I)*Pi^3*G[1, 1, 1, x] + (6061*G[0, 0, 0, 0, x])/18 - 
         (60*I)*Pi*G[0, 0, 0, 0, x] + (17*Pi^2*G[0, 0, 0, 0, x])/2 - 
         (935*G[0, 0, 0, 1, x])/36 + (112*I)*Pi*G[0, 0, 0, 1, x] + 
         (29*Pi^2*G[0, 0, 0, 1, x])/2 - (935*G[0, 0, 1, 0, x])/36 + 
         (28*I)*Pi*G[0, 0, 1, 0, x] + (35*Pi^2*G[0, 0, 1, 0, x])/6 - 
         (4937*G[0, 0, 1, 1, x])/36 - (108*I)*Pi*G[0, 0, 1, 1, x] + 
         (52*Pi^2*G[0, 0, 1, 1, x])/3 + (81*G[0, 1, 0, 0, x])/4 - 
         (16*I)*Pi*G[0, 1, 0, 0, x] + (35*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (3991*G[0, 1, 0, 1, x])/36 + (6*I)*Pi*G[0, 1, 0, 1, x] - 
         (67*Pi^2*G[0, 1, 0, 1, x])/6 - (3991*G[0, 1, 1, 0, x])/36 + 
         (20*I)*Pi*G[0, 1, 1, 0, x] + (23*Pi^2*G[0, 1, 1, 0, x])/2 + 
         (323*G[0, 1, 1, 1, x])/6 + (18*I)*Pi*G[0, 1, 1, 1, x] + 
         (131*Pi^2*G[0, 1, 1, 1, x])/6 + (3143*G[1, 0, 0, 0, x])/18 - 
         (50*I)*Pi*G[1, 0, 0, 0, x] + (73*Pi^2*G[1, 0, 0, 0, x])/6 - 
         (1937*G[1, 0, 0, 1, x])/18 - (208*I)*Pi*G[1, 0, 0, 1, x] + 
         Pi^2*G[1, 0, 0, 1, x] - (1937*G[1, 0, 1, 0, x])/18 + 
         (80*I)*Pi*G[1, 0, 1, 0, x] - (79*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (3853*G[1, 0, 1, 1, x])/36 + (206*I)*Pi*G[1, 0, 1, 1, x] + 
         7*Pi^2*G[1, 0, 1, 1, x] - (249*G[1, 1, 0, 0, x])/4 + 
         (12*I)*Pi*G[1, 1, 0, 0, x] - (10*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (2024*G[1, 1, 0, 1, x])/9 + (204*I)*Pi*G[1, 1, 0, 1, x] - 
         (52*Pi^2*G[1, 1, 0, 1, x])/3 - (2024*G[1, 1, 1, 0, x])/9 - 
         (14*I)*Pi*G[1, 1, 1, 0, x] - 13*Pi^2*G[1, 1, 1, 0, x] + 
         (1979*G[1, 1, 1, 1, x])/3 - (230*I)*Pi*G[1, 1, 1, 1, x] - 
         (43*Pi^2*G[1, 1, 1, 1, x])/6 - (314*G[0, 0, 0, 0, 0, x])/3 + 
         (44*I)*Pi*G[0, 0, 0, 0, 0, x] - 35*G[0, 0, 0, 0, 1, x] - 
         (44*I)*Pi*G[0, 0, 0, 0, 1, x] - 35*G[0, 0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 0, 1, 0, x] + (376*G[0, 0, 0, 1, 1, x])/3 + 
         (40*I)*Pi*G[0, 0, 0, 1, 1, x] - 19*G[0, 0, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, 0, x] + (76*G[0, 0, 1, 0, 1, x])/3 - 
         (16*I)*Pi*G[0, 0, 1, 0, 1, x] + (76*G[0, 0, 1, 1, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 1, 1, 0, x] - (434*G[0, 0, 1, 1, 1, x])/3 + 
         (12*I)*Pi*G[0, 0, 1, 1, 1, x] - (151*G[0, 1, 0, 0, 0, x])/3 + 
         (36*I)*Pi*G[0, 1, 0, 0, 0, x] + (49*G[0, 1, 0, 0, 1, x])/3 + 
         (96*I)*Pi*G[0, 1, 0, 0, 1, x] + (49*G[0, 1, 0, 1, 0, x])/3 - 
         (68*I)*Pi*G[0, 1, 0, 1, 0, x] + (92*G[0, 1, 0, 1, 1, x])/3 - 
         (60*I)*Pi*G[0, 1, 0, 1, 1, x] + 14*G[0, 1, 1, 0, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 47*G[0, 1, 1, 0, 1, x] - 
         (100*I)*Pi*G[0, 1, 1, 0, 1, x] + 47*G[0, 1, 1, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 1, 1, 0, x] + (124*G[0, 1, 1, 1, 1, x])/3 + 
         (64*I)*Pi*G[0, 1, 1, 1, 1, x] - (367*G[1, 0, 0, 0, 0, x])/3 + 
         (64*I)*Pi*G[1, 0, 0, 0, 0, x] - (2*G[1, 0, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (2*G[1, 0, 0, 1, 0, x])/3 - 
         (100*I)*Pi*G[1, 0, 0, 1, 0, x] - (520*G[1, 0, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 1, 1, x] + 63*G[1, 0, 1, 0, 0, x] - 
         (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 51*G[1, 0, 1, 0, 1, x] - 
         (68*I)*Pi*G[1, 0, 1, 0, 1, x] + 51*G[1, 0, 1, 1, 0, x] + 
         (96*I)*Pi*G[1, 0, 1, 1, 0, x] + (883*G[1, 0, 1, 1, 1, x])/3 + 
         (36*I)*Pi*G[1, 0, 1, 1, 1, x] - 14*G[1, 1, 0, 0, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, 0, 0, x] + 50*G[1, 1, 0, 0, 1, x] - 
         (24*I)*Pi*G[1, 1, 0, 0, 1, x] + 50*G[1, 1, 0, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 0, 1, 0, x] + (742*G[1, 1, 0, 1, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
         (40*I)*Pi*G[1, 1, 1, 0, 0, x] + (262*G[1, 1, 1, 0, 1, x])/3 - 
         (12*I)*Pi*G[1, 1, 1, 0, 1, x] + (262*G[1, 1, 1, 1, 0, x])/3 - 
         (44*I)*Pi*G[1, 1, 1, 1, 0, x] - (1987*G[1, 1, 1, 1, 1, x])/3 + 
         (44*I)*Pi*G[1, 1, 1, 1, 1, x] + 46*G[0, 0, 0, 0, 0, 0, x] + 
         22*G[0, 0, 0, 0, 0, 1, x] + 22*G[0, 0, 0, 0, 1, 0, x] - 
         44*G[0, 0, 0, 0, 1, 1, x] + 28*G[0, 0, 0, 1, 0, 0, x] - 
         18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] + 
         62*G[0, 0, 0, 1, 1, 1, x] + 54*G[0, 0, 1, 0, 0, 0, x] - 
         28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] - 
         12*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] - 
         36*G[0, 0, 1, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 1, 0, x] + 
         44*G[0, 0, 1, 1, 1, 1, x] + 80*G[0, 1, 0, 0, 0, 0, x] - 
         6*G[0, 1, 0, 0, 0, 1, x] - 6*G[0, 1, 0, 0, 1, 0, x] + 
         84*G[0, 1, 0, 0, 1, 1, x] - 34*G[0, 1, 0, 1, 0, 0, x] - 
         52*G[0, 1, 0, 1, 0, 1, x] - 52*G[0, 1, 0, 1, 1, 0, x] - 
         76*G[0, 1, 0, 1, 1, 1, x] + 30*G[0, 1, 1, 0, 0, 0, x] - 
         22*G[0, 1, 1, 0, 0, 1, x] - 22*G[0, 1, 1, 0, 1, 0, x] - 
         100*G[0, 1, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 0, 1, x] - 
         6*G[0, 1, 1, 1, 1, 0, x] + 142*G[0, 1, 1, 1, 1, 1, x] + 
         102*G[1, 0, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 0, 0, 1, x] + 
         28*G[1, 0, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 0, 0, x] - 
         4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, 1, x] - 100*G[1, 0, 1, 0, 0, 0, x] - 
         18*G[1, 0, 1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, 1, 0, x] - 
         64*G[1, 0, 1, 0, 1, 1, x] + 88*G[1, 0, 1, 1, 0, 0, x] - 
         6*G[1, 0, 1, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 1, 0, x] + 
         20*G[1, 0, 1, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, 0, x] + 
         12*G[1, 1, 0, 0, 0, 1, x] + 12*G[1, 1, 0, 0, 1, 0, x] - 
         36*G[1, 1, 0, 0, 1, 1, x] - 30*G[1, 1, 0, 1, 0, 0, x] + 
         14*G[1, 1, 0, 1, 0, 1, x] + 14*G[1, 1, 0, 1, 1, 0, x] - 
         58*G[1, 1, 0, 1, 1, 1, x] - 8*G[1, 1, 1, 0, 0, 0, x] + 
         36*G[1, 1, 1, 0, 0, 1, x] + 36*G[1, 1, 1, 0, 1, 0, x] - 
         56*G[1, 1, 1, 0, 1, 1, x] - 70*G[1, 1, 1, 1, 0, 0, x] + 
         18*G[1, 1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 1, 0, x] + 
         168*G[1, 1, 1, 1, 1, 1, x] + (7153*Zeta[3])/27 + (7*I)*Pi*Zeta[3] - 
         (1489*Pi^2*Zeta[3])/18 - (5*I)*Pi^3*Zeta[3] - (379*G[0, x]*Zeta[3])/
          9 + (128*I)*Pi*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/2 - 
         (1781*G[1, x]*Zeta[3])/36 + (188*I)*Pi*G[1, x]*Zeta[3] + 
         (145*Pi^2*G[1, x]*Zeta[3])/3 - (556*G[0, 0, x]*Zeta[3])/9 - 
         ((296*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (389*G[0, 1, x]*Zeta[3])/9 - 
         ((316*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (1009*G[1, 0, x]*Zeta[3])/9 - 
         ((568*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (238*G[1, 1, x]*Zeta[3])/9 - 
         ((116*I)/3)*Pi*G[1, 1, x]*Zeta[3] + (158*G[0, 0, 0, x]*Zeta[3])/3 - 
         (140*G[0, 0, 1, x]*Zeta[3])/3 - (32*G[0, 1, 0, x]*Zeta[3])/3 - 
         (34*G[0, 1, 1, x]*Zeta[3])/3 - (82*G[1, 0, 0, x]*Zeta[3])/3 + 
         (340*G[1, 0, 1, x]*Zeta[3])/3 - (74*G[1, 1, 0, x]*Zeta[3])/3 + 
         (278*G[1, 1, 1, x]*Zeta[3])/3 + (257*Zeta[3]^2)/3 + 
         (608*Zeta[5])/3 - (692*I)*Pi*Zeta[5] - 90*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(((-302*I)/9)*Pi - (37*Pi^2)/4 - ((131*I)/4)*Pi^3 + 
         (949*Pi^4)/1080 - ((239*I)/90)*Pi^5 - (3815*G[0, x])/27 + 
         ((447*I)/2)*Pi*G[0, x] - (1793*Pi^2*G[0, x])/108 + 
         (14*I)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/30 + (2909*G[1, x])/27 - 
         ((1237*I)/6)*Pi*G[1, x] + (761*Pi^2*G[1, x])/108 + 
         ((10*I)/3)*Pi^3*G[1, x] + (23*Pi^4*G[1, x])/60 + 
         (13249*G[0, 0, x])/54 - ((181*I)/2)*Pi*G[0, 0, x] + 
         (83*Pi^2*G[0, 0, x])/12 - (9*I)*Pi^3*G[0, 0, x] + 
         (2621*G[0, 1, x])/54 - ((151*I)/2)*Pi*G[0, 1, x] - 
         (205*Pi^2*G[0, 1, x])/36 - ((37*I)/3)*Pi^3*G[0, 1, x] + 
         (2621*G[1, 0, x])/54 + ((183*I)/2)*Pi*G[1, 0, x] + 
         (11*Pi^2*G[1, 0, x])/4 - (23*I)*Pi^3*G[1, 0, x] - 
         (16961*G[1, 1, x])/54 + ((167*I)/2)*Pi*G[1, 1, x] + 
         (1129*Pi^2*G[1, 1, x])/36 - ((11*I)/3)*Pi^3*G[1, 1, x] - 
         (352*G[0, 0, 0, x])/3 + (60*I)*Pi*G[0, 0, 0, x] - 
         (28*Pi^2*G[0, 0, 0, x])/3 - (506*G[0, 0, 1, x])/9 - 
         (10*I)*Pi*G[0, 0, 1, x] - (3*Pi^2*G[0, 0, 1, x])/2 - 
         (506*G[0, 1, 0, x])/9 - (66*I)*Pi*G[0, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 0, x])/6 - (284*G[0, 1, 1, x])/9 + 
         (36*I)*Pi*G[0, 1, 1, x] - (55*Pi^2*G[0, 1, 1, x])/3 + 
         82*G[1, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, x] - (43*Pi^2*G[1, 0, 0, x])/
          6 - (25*G[1, 0, 1, x])/9 - (46*I)*Pi*G[1, 0, 1, x] + 
         6*Pi^2*G[1, 0, 1, x] - (25*G[1, 1, 0, x])/9 + 
         (42*I)*Pi*G[1, 1, 0, x] + (28*Pi^2*G[1, 1, 0, x])/3 + 
         (1583*G[1, 1, 1, x])/9 - (37*Pi^2*G[1, 1, 1, x])/6 + 
         (179*G[0, 0, 0, 0, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, x] + 
         (131*G[0, 0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
         (131*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] - 
         (110*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 41*G[0, 1, 0, 1, x] + 
         (68*I)*Pi*G[0, 1, 0, 1, x] - 41*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, x] + (53*G[0, 1, 1, 1, x])/3 - 
         (44*I)*Pi*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 
         (44*I)*Pi*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 0, 1, x] - 34*G[1, 0, 1, 0, x] + 
         (68*I)*Pi*G[1, 0, 1, 0, x] - (154*G[1, 0, 1, 1, x])/3 - 
         (8*I)*Pi*G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] - 
         (76*G[1, 1, 0, 1, x])/3 + (28*I)*Pi*G[1, 1, 0, 1, x] - 
         (76*G[1, 1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         89*G[1, 1, 1, 1, x] - (44*I)*Pi*G[1, 1, 1, 1, x] - 
         24*G[0, 0, 0, 0, 0, x] - 22*G[0, 0, 0, 0, 1, x] - 
         22*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
         18*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
         24*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
         38*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
         18*G[0, 1, 0, 1, 0, x] + 68*G[0, 1, 0, 1, 1, x] + 
         22*G[0, 1, 1, 0, 1, x] + 22*G[0, 1, 1, 1, 0, x] - 
         72*G[0, 1, 1, 1, 1, x] - 66*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         20*G[1, 0, 0, 1, 1, x] + 58*G[1, 0, 1, 0, 0, x] + 
         14*G[1, 0, 1, 0, 1, x] + 14*G[1, 0, 1, 1, 0, x] + 
         22*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] + 
         52*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] - 
         142*G[1, 1, 1, 1, 1, x] + (((-1291*I)/9)*Pi*G[1, x] + 
           (218*Pi^2*G[1, x])/9 - (7*I)*Pi^3*G[1, x] - ((181*I)/3)*Pi*
            G[0, 1, x] - 11*Pi^2*G[0, 1, x] - (9*I)*Pi*G[1, 0, x] + 
           3*Pi^2*G[1, 0, x] - (1291*G[1, 1, x])/9 + (143*I)*Pi*G[1, 1, x] + 
           6*Pi^2*G[1, 1, x] + (6*I)*Pi*G[0, 1, 0, x] - (181*G[0, 1, 1, x])/
            3 + (12*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] - 
           9*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] - 9*G[1, 1, 0, x] - 
           (18*I)*Pi*G[1, 1, 0, x] + 238*G[1, 1, 1, x] - 
           (56*I)*Pi*G[1, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
           6*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           8*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
           20*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x])*RATIO[x^(-1)] + 
         (4*Zeta[3])/9 - (170*I)*Pi*Zeta[3] - (115*Pi^2*Zeta[3])/3 - 
         (49*G[0, x]*Zeta[3])/3 + (132*I)*Pi*G[0, x]*Zeta[3] + 
         62*G[1, x]*Zeta[3] + (68*I)*Pi*G[1, x]*Zeta[3] - 
         (80*G[0, 0, x]*Zeta[3])/3 - (46*G[0, 1, x]*Zeta[3])/3 + 
         (38*G[1, 0, x]*Zeta[3])/3 - (116*G[1, 1, x]*Zeta[3])/3 + 
         80*Zeta[5] + RATIO[x]*((8663*Pi^2)/54 - ((103*I)/4)*Pi^3 - 
           (2447*Pi^4)/1080 - ((239*I)/90)*Pi^5 - (1445*Pi^2*G[0, x])/27 + 
           (15*I)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/30 - (2065*Pi^2*G[1, x])/
            27 + (17*I)*Pi^3*G[1, x] + (23*Pi^4*G[1, x])/60 + 
           (8663*G[0, 0, x])/27 - ((103*I)/2)*Pi*G[0, 0, x] + 
           (53*Pi^2*G[0, 0, x])/4 - (9*I)*Pi^3*G[0, 0, x] - 
           (8663*G[0, 1, x])/27 + ((103*I)/2)*Pi*G[0, 1, x] + 
           (773*Pi^2*G[0, 1, x])/36 - ((37*I)/3)*Pi^3*G[0, 1, x] - 
           (8663*G[1, 0, x])/27 + ((103*I)/2)*Pi*G[1, 0, x] + 
           (53*Pi^2*G[1, 0, x])/4 - (23*I)*Pi^3*G[1, 0, x] + 
           (8663*G[1, 1, x])/27 - ((103*I)/2)*Pi*G[1, 1, x] + 
           (913*Pi^2*G[1, 1, x])/36 - ((11*I)/3)*Pi^3*G[1, 1, x] - 
           229*G[0, 0, 0, x] + (48*I)*Pi*G[0, 0, 0, x] - 
           (28*Pi^2*G[0, 0, 0, x])/3 + (550*G[0, 0, 1, x])/9 + 
           (30*I)*Pi*G[0, 0, 1, x] - (3*Pi^2*G[0, 0, 1, x])/2 + 
           (550*G[0, 1, 0, x])/9 - (26*I)*Pi*G[0, 1, 0, x] + 
           (7*Pi^2*G[0, 1, 0, x])/6 + (961*G[0, 1, 1, x])/9 - 
           (52*I)*Pi*G[0, 1, 1, x] - (55*Pi^2*G[0, 1, 1, x])/3 - 
           31*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, x] - 
           (43*Pi^2*G[1, 0, 0, x])/6 + (1790*G[1, 0, 1, x])/9 - 
           (94*I)*Pi*G[1, 0, 1, x] + 6*Pi^2*G[1, 0, 1, x] + 
           (1790*G[1, 1, 0, x])/9 - (38*I)*Pi*G[1, 1, 0, x] + 
           (28*Pi^2*G[1, 1, 0, x])/3 - (3301*G[1, 1, 1, x])/9 + 
           (116*I)*Pi*G[1, 1, 1, x] - (37*Pi^2*G[1, 1, 1, x])/6 + 
           (239*G[0, 0, 0, 0, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, x] + 
           (65*G[0, 0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
           (65*G[0, 0, 1, 0, x])/3 + (28*I)*Pi*G[0, 0, 1, 0, x] + 
           (34*G[0, 0, 1, 1, x])/3 + 18*G[0, 1, 0, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, 0, x] - 41*G[0, 1, 0, 1, x] + 
           (68*I)*Pi*G[0, 1, 0, 1, x] - 41*G[0, 1, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, 0, x] - (211*G[0, 1, 1, 1, x])/3 - 
           (44*I)*Pi*G[0, 1, 1, 1, x] + 73*G[1, 0, 0, 0, x] - 
           (44*I)*Pi*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] + 
           (4*I)*Pi*G[1, 0, 0, 1, x] - 34*G[1, 0, 1, 0, x] + 
           (68*I)*Pi*G[1, 0, 1, 0, x] - (418*G[1, 0, 1, 1, x])/3 - 
           (8*I)*Pi*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] - 
           (280*G[1, 1, 0, 1, x])/3 + (28*I)*Pi*G[1, 1, 0, 1, x] - 
           (280*G[1, 1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 1, 0, x] + 
           345*G[1, 1, 1, 1, x] - (44*I)*Pi*G[1, 1, 1, 1, x] - 
           24*G[0, 0, 0, 0, 0, x] - 22*G[0, 0, 0, 0, 1, x] - 
           22*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
           18*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
           24*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
           38*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
           18*G[0, 1, 0, 1, 0, x] + 68*G[0, 1, 0, 1, 1, x] + 
           22*G[0, 1, 1, 0, 1, x] + 22*G[0, 1, 1, 1, 0, x] - 
           72*G[0, 1, 1, 1, 1, x] - 66*G[1, 0, 0, 0, 0, x] - 
           12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
           20*G[1, 0, 0, 1, 1, x] + 58*G[1, 0, 1, 0, 0, x] + 
           14*G[1, 0, 1, 0, 1, x] + 14*G[1, 0, 1, 1, 0, x] + 
           22*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] + 
           52*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] + 
           8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] - 
           142*G[1, 1, 1, 1, 1, x] + (829*Zeta[3])/9 - (98*I)*Pi*Zeta[3] - 
           (115*Pi^2*Zeta[3])/3 - 3*G[0, x]*Zeta[3] + (132*I)*Pi*G[0, x]*
            Zeta[3] - (10*G[1, x]*Zeta[3])/3 + (68*I)*Pi*G[1, x]*Zeta[3] - 
           (80*G[0, 0, x]*Zeta[3])/3 - (46*G[0, 1, x]*Zeta[3])/3 + 
           (38*G[1, 0, x]*Zeta[3])/3 - (116*G[1, 1, x]*Zeta[3])/3 + 
           80*Zeta[5]) + RATIO[(1 - x)^(-1)]*(944255/972 - 
           ((11008*I)/81)*Pi + (7679*Pi^2)/324 + ((4735*I)/108)*Pi^3 - 
           (4979*Pi^4)/1080 + (9*I)*Pi^5 - (5824*G[0, x])/81 - 
           ((203*I)/2)*Pi*G[0, x] + (3829*Pi^2*G[0, x])/108 - 
           (16*I)*Pi^3*G[0, x] + (1757*Pi^4*G[0, x])/360 - 
           (50635*G[1, x])/81 + ((4688*I)/27)*Pi*G[1, x] - 
           (871*Pi^2*G[1, x])/36 - ((535*I)/18)*Pi^3*G[1, x] - 
           (353*Pi^4*G[1, x])/24 - (203*G[0, 0, x])/2 + ((71*I)/2)*Pi*
            G[0, 0, x] - 23*Pi^2*G[0, 0, x] + (24*I)*Pi^3*G[0, 0, x] + 
           (2096*G[0, 1, x])/27 + ((461*I)/6)*Pi*G[0, 1, x] - 
           (140*Pi^2*G[0, 1, x])/3 + ((173*I)/3)*Pi^3*G[0, 1, x] + 
           (2096*G[1, 0, x])/27 - (31*I)*Pi*G[1, 0, x] - 
           (157*Pi^2*G[1, 0, x])/6 + ((115*I)/3)*Pi^3*G[1, 0, x] + 
           (3941*G[1, 1, x])/9 - ((1726*I)/9)*Pi*G[1, 1, x] + 
           (43*Pi^2*G[1, 1, x])/3 + (8*I)*Pi^3*G[1, 1, x] + 
           (220*G[0, 0, 0, x])/3 - (48*I)*Pi*G[0, 0, 0, x] + 
           (74*Pi^2*G[0, 0, 0, x])/3 - (179*G[0, 0, 1, x])/6 + 
           ((169*I)/3)*Pi*G[0, 0, 1, x] + 48*Pi^2*G[0, 0, 1, x] - 
           (179*G[0, 1, 0, x])/6 + (72*I)*Pi*G[0, 1, 0, x] - 
           (110*Pi^2*G[0, 1, 0, x])/3 + (242*G[0, 1, 1, x])/9 - 
           ((400*I)/3)*Pi*G[0, 1, 1, x] - (29*Pi^2*G[0, 1, 1, x])/3 - 
           31*G[1, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, x] + 
           (70*Pi^2*G[1, 0, 0, x])/3 - (718*G[1, 0, 1, x])/9 - 
           ((148*I)/3)*Pi*G[1, 0, 1, x] - 41*Pi^2*G[1, 0, 1, x] - 
           (718*G[1, 1, 0, x])/9 + 23*Pi^2*G[1, 1, 0, x] - 
           (1069*G[1, 1, 1, x])/3 + (154*I)*Pi*G[1, 1, 1, x] + 
           (205*Pi^2*G[1, 1, 1, x])/3 - (308*G[0, 0, 0, 0, x])/3 + 
           (56*I)*Pi*G[0, 0, 0, 0, x] - (2*G[0, 0, 0, 1, x])/3 - 
           (36*I)*Pi*G[0, 0, 0, 1, x] - (2*G[0, 0, 1, 0, x])/3 - 
           (92*I)*Pi*G[0, 0, 1, 0, x] + (265*G[0, 0, 1, 1, x])/3 - 
           (12*I)*Pi*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
           (40*I)*Pi*G[0, 1, 0, 0, x] + (274*G[0, 1, 0, 1, x])/3 - 
           (56*I)*Pi*G[0, 1, 0, 1, x] + (274*G[0, 1, 1, 0, x])/3 + 
           (44*I)*Pi*G[0, 1, 1, 0, x] - (706*G[0, 1, 1, 1, x])/3 + 
           (220*I)*Pi*G[0, 1, 1, 1, x] - (166*G[1, 0, 0, 0, x])/3 + 
           (40*I)*Pi*G[1, 0, 0, 0, x] + (94*G[1, 0, 0, 1, x])/3 - 
           (32*I)*Pi*G[1, 0, 0, 1, x] + (94*G[1, 0, 1, 0, x])/3 - 
           (44*I)*Pi*G[1, 0, 1, 0, x] - (32*G[1, 0, 1, 1, x])/3 + 
           (176*I)*Pi*G[1, 0, 1, 1, x] + 70*G[1, 1, 0, 1, x] - 
           (4*I)*Pi*G[1, 1, 0, 1, x] + 70*G[1, 1, 1, 0, x] - 
           (84*I)*Pi*G[1, 1, 1, 0, x] + (812*G[1, 1, 1, 1, x])/3 - 
           (336*I)*Pi*G[1, 1, 1, 1, x] + 48*G[0, 0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] - 
           36*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] - 
           60*G[0, 0, 1, 0, 1, x] - 60*G[0, 0, 1, 1, 0, x] + 
           32*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
           12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
           76*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
           60*G[0, 1, 1, 0, 1, x] + 60*G[0, 1, 1, 1, 0, x] + 
           220*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
           56*G[1, 0, 0, 1, 1, x] - 20*G[1, 0, 1, 0, 0, x] - 
           48*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] + 
           136*G[1, 0, 1, 1, 1, x] + 64*G[1, 1, 0, 0, 0, x] - 
           64*G[1, 1, 0, 0, 1, x] - 64*G[1, 1, 0, 1, 0, x] - 
           92*G[1, 1, 0, 1, 1, x] - 236*G[1, 1, 1, 0, 1, x] - 
           236*G[1, 1, 1, 1, 0, x] - 300*G[1, 1, 1, 1, 1, x] - 
           (3025*Zeta[3])/6 + ((607*I)/3)*Pi*Zeta[3] + (1363*Pi^2*Zeta[3])/
            9 + (428*G[0, x]*Zeta[3])/3 - (364*I)*Pi*G[0, x]*Zeta[3] + 
           (1424*G[1, x]*Zeta[3])/9 - (188*I)*Pi*G[1, x]*Zeta[3] - 
           48*G[0, 0, x]*Zeta[3] - (104*G[0, 1, x]*Zeta[3])/3 - 
           (248*G[1, 0, x]*Zeta[3])/3 - 72*G[1, 1, x]*Zeta[3] + 
           354*Zeta[5]))))/Nc)


==> anc/H_process6_qq_qq_+--+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(DD[i1, i3]*DD[i2, i4]*(1 - RATIO[x^(-1)]))/Nc + 
 DD[i1, i4]*DD[i2, i3]*(-1 + RATIO[x^(-1)])


==> anc/H_process6_qq_qq_+--+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i3]*DD[i2, i4]*(13/9 - I*Pi + (7*Pi^2)/6 - (5*G[0, x])/3 + 
   I*Pi*G[0, x] + G[0, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
    RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(-1 + RATIO[x^(-1)]) + 
   (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - (2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
    RATIO[x^(-1)] + Log[mu2/s]*(2/3 - (2*I)*Pi + (-2/3 + (2*I)*Pi)*
      RATIO[x^(-1)]) + e*(80/27 - ((3*I)/2)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3 - 
     (53*G[0, x])/18 - (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
     (7*G[0, 0, x])/6 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
     G[1, 0, 0, x] + Log[mu2/s]^3*(-1/3 + RATIO[x^(-1)]/3) + 
     Log[mu2/s]^2*(1/3 - I*Pi + (-1/3 + I*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]*(13/9 - I*Pi + (7*Pi^2)/6 - (5*G[0, x])/3 + I*Pi*G[0, x] + 
       G[0, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - (2*I)*Pi*G[0, x] - 2*G[0, 0, x])*
        RATIO[x^(-1)]) + RATIO[x^(-1)]*(-80/27 + Pi^2/18 - (I/6)*Pi^3 + 
       (13*G[0, x])/9 + Pi^2*G[0, x] - (2*G[0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
       2*G[1, 0, 0, x] - (20*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
      ((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + 
       I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - 
       Zeta[3]) + (17*Zeta[3])/3) + e^2*(484/81 - (3*I)*Pi + (17*Pi^2)/27 + 
     (I/3)*Pi^3 - (19*Pi^4)/720 - (161*G[0, x])/27 - (I/2)*Pi*G[0, x] + 
     (7*Pi^2*G[0, x])/18 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
     (22*G[0, 0, x])/9 + (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 
     (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - (2*G[0, 0, 0, x])/3 + 
     I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - 
     I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
     G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
     Log[mu2/s]^4*(-1/12 + RATIO[x^(-1)]/12) + 
     Log[mu2/s]^3*(1/9 - (I/3)*Pi + (-1/9 + (I/3)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(13/18 - (I/2)*Pi + (7*Pi^2)/12 - (5*G[0, x])/6 + 
       (I/2)*Pi*G[0, x] + G[0, 0, x]/2 + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
        RATIO[(1 - x)^(-1)] + (-13/18 - (7*Pi^2)/12 + G[0, x]/3 - 
         I*Pi*G[0, x] - G[0, 0, x])*RATIO[x^(-1)]) - (37*Zeta[3])/18 + 
     ((14*I)/3)*Pi*Zeta[3] - G[0, x]*Zeta[3] + G[1, x]*Zeta[3] + 
     Log[mu2/s]*(80/27 - ((3*I)/2)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3 - 
       (53*G[0, x])/18 - (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + 
       (7*G[0, 0, x])/6 - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 
       2*G[0, 0, 0, x] + G[1, 0, 0, x] + RATIO[x^(-1)]*(-80/27 + Pi^2/18 - 
         (I/6)*Pi^3 + (13*G[0, x])/9 + Pi^2*G[0, x] - (2*G[0, 0, x])/3 + 
         (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
         2*G[1, 0, 0, x] - (20*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + 
         I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
         G[1, 0, 0, x] - Zeta[3]) + (17*Zeta[3])/3) + 
     RATIO[x^(-1)]*(-484/81 + (13*Pi^2)/108 - (7*Pi^4)/144 + 
       (80*G[0, x])/27 - (Pi^2*G[0, x])/18 + (I/6)*Pi^3*G[0, x] + 
       (I/3)*Pi^3*G[1, x] - (13*G[0, 0, x])/9 - (5*Pi^2*G[0, 0, x])/6 + 
       Pi^2*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - (2*I)*Pi*G[0, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
       4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 - 
       ((14*I)/3)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
       (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
       (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
       I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
       G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - Zeta[3]/2 + 
       G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) + 
   e^3*(2912/243 - (6*I)*Pi + (203*Pi^2)/162 + ((11*I)/24)*Pi^3 - 
     (77*Pi^4)/540 + ((31*I)/720)*Pi^5 - (970*G[0, x])/81 - I*Pi*G[0, x] + 
     (107*Pi^2*G[0, x])/216 + (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 + 
     (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + (134*G[0, 0, x])/27 + 
     (I/2)*Pi*G[0, 0, x] - (25*Pi^2*G[0, 0, x])/72 + (I/12)*Pi^3*G[0, 0, x] + 
     (I/6)*Pi^3*G[0, 1, x] - (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 - 
     (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - (35*G[0, 0, 0, x])/18 - 
     (I/2)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 + 
     (I/2)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 - G[1, 0, 0, x]/2 + 
     (I/2)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/12 - 
     (I/2)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 + G[0, 0, 0, 0, x]/6 - 
     I*Pi*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + 
     I*Pi*G[0, 1, 0, 0, x] - I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] + 
     I*Pi*G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 - 
     I*Pi*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + 
     G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
     3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
     G[1, 1, 1, 0, 0, x] + Log[mu2/s]^5*(-1/60 + RATIO[x^(-1)]/60) + 
     Log[mu2/s]^4*(1/36 - (I/12)*Pi + (-1/36 + (I/12)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^3*(13/54 - (I/6)*Pi + (7*Pi^2)/36 - (5*G[0, x])/18 + 
       (I/6)*Pi*G[0, x] + G[0, 0, x]/6 + ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*
        RATIO[(1 - x)^(-1)] + (-13/54 - (7*Pi^2)/36 + G[0, x]/9 - 
         (I/3)*Pi*G[0, x] - G[0, 0, x]/3)*RATIO[x^(-1)]) - (209*Zeta[3])/54 + 
     ((7*I)/3)*Pi*Zeta[3] - (101*Pi^2*Zeta[3])/36 + (79*G[0, x]*Zeta[3])/18 - 
     ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (G[1, x]*Zeta[3])/2 - 
     (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - G[1, 0, x]*Zeta[3] + 
     G[1, 1, x]*Zeta[3] + Log[mu2/s]^2*(40/27 - ((3*I)/4)*Pi + (2*Pi^2)/9 + 
       (I/6)*Pi^3 - (53*G[0, x])/36 - (I/4)*Pi*G[0, x] - (Pi^2*G[0, x])/4 + 
       (7*G[0, 0, x])/12 - (I/2)*Pi*G[0, 0, x] + (I/2)*Pi*G[1, 0, x] - 
       G[0, 0, 0, x] + G[1, 0, 0, x]/2 + RATIO[x^(-1)]*(-40/27 + Pi^2/36 - 
         (I/12)*Pi^3 + (13*G[0, x])/18 + (Pi^2*G[0, x])/2 - G[0, 0, x]/3 + 
         I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
         G[1, 0, 0, x] - (10*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((I/12)*Pi^3 - (I/4)*Pi*G[0, x] + (Pi^2*G[0, x])/4 - G[0, 0, x]/4 + 
         (I/2)*Pi*G[0, 0, x] - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
         G[1, 0, 0, x]/2 - Zeta[3]/2) + (17*Zeta[3])/6) + 
     Log[mu2/s]*(484/81 - (3*I)*Pi + (17*Pi^2)/27 + (I/3)*Pi^3 - 
       (19*Pi^4)/720 - (161*G[0, x])/27 - (I/2)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/18 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
       (22*G[0, 0, x])/9 + (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 - 
       (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - (2*G[0, 0, 0, x])/3 + 
       I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - 
       I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
       G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] - 
       (37*Zeta[3])/18 + ((14*I)/3)*Pi*Zeta[3] - G[0, x]*Zeta[3] + 
       G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-484/81 + (13*Pi^2)/108 - 
         (7*Pi^4)/144 + (80*G[0, x])/27 - (Pi^2*G[0, x])/18 + 
         (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - (13*G[0, 0, x])/9 - 
         (5*Pi^2*G[0, 0, x])/6 + Pi^2*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - 
         (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, x] + (14*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] + 
         2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        ((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
         (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
         (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
         I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) + 
     RATIO[x^(-1)]*(-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 - 
       ((47*I)/720)*Pi^5 + (484*G[0, x])/81 - (13*Pi^2*G[0, x])/108 - 
       (Pi^4*G[0, x])/60 - (3*Pi^4*G[1, x])/20 - (80*G[0, 0, x])/27 + 
       (Pi^2*G[0, 0, x])/18 - (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] + 
       (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + (13*G[0, 0, 0, x])/9 + 
       (2*Pi^2*G[0, 0, 0, x])/3 - Pi^2*G[0, 1, 0, x] - 
       (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] - 
       (2*G[0, 0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
       2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
       (14*G[0, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] + 
       2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
     RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
       (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
       (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
       3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
       (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
       ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
       (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
       (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
       (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
       (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
        12 - (I/2)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/2 - 
       (3*G[0, 0, 0, 0, x])/2 + I*Pi*G[0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 - I*Pi*G[0, 1, 0, 0, x] + 
       I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
       I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + I*Pi*G[1, 1, 0, 0, x] - 
       I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - 
       (3*Zeta[3])/2 + (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (G[1, x]*Zeta[3])/2 + 
       (4*G[0, 0, x]*Zeta[3])/3 + G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - 
       G[1, 1, x]*Zeta[3] - Zeta[5]) + (67*Zeta[5])/5) + 
   (Nf*(-10/9 + (2*G[0, x])/3 + Log[mu2/s]*(-2/3 + (2*RATIO[x^(-1)])/3) + 
      (10/9 - (2*G[0, x])/3)*RATIO[x^(-1)] + 
      e*(-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3 + 
        Log[mu2/s]^2*(-1/3 + RATIO[x^(-1)]/3) + 
        (56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*RATIO[x^(-1)] + 
        Log[mu2/s]*(-10/9 + (2*G[0, x])/3 + (10/9 - (2*G[0, x])/3)*
           RATIO[x^(-1)])) + e^2*(-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - 
        (Pi^2*G[0, x])/18 - (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + 
        Log[mu2/s]^3*(-1/9 + RATIO[x^(-1)]/9) + Log[mu2/s]^2*
         (-5/9 + G[0, x]/3 + (5/9 - G[0, x]/3)*RATIO[x^(-1)]) + 
        Log[mu2/s]*(-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3 + 
          (56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3)*
           RATIO[x^(-1)]) + RATIO[x^(-1)]*(328/81 - (5*Pi^2)/54 - 
          (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - 
          (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9) + (14*Zeta[3])/9) + 
      e^3*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[0, x])/81 - 
        (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + 
        (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/3 + 
        Log[mu2/s]^4*(-1/36 + RATIO[x^(-1)]/36) + Log[mu2/s]^3*
         (-5/27 + G[0, x]/9 + (5/27 - G[0, x]/9)*RATIO[x^(-1)]) + 
        Log[mu2/s]^2*(-28/27 + Pi^2/36 + (5*G[0, x])/9 - G[0, 0, x]/3 + 
          (28/27 - Pi^2/36 - (5*G[0, x])/9 + G[0, 0, x]/3)*RATIO[x^(-1)]) + 
        (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9 + 
        Log[mu2/s]*(-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - 
          (Pi^2*G[0, x])/18 - (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + 
          RATIO[x^(-1)]*(328/81 - (5*Pi^2)/54 - (56*G[0, x])/27 + 
            (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - (2*G[0, 0, 0, x])/3 - 
            (14*Zeta[3])/9) + (14*Zeta[3])/9) + RATIO[x^(-1)]*
         (1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[0, x])/81 + 
          (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - 
          (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/3 - (70*Zeta[3])/27 + 
          (14*G[0, x]*Zeta[3])/9)) + e^4*(-11680/729 + (82*Pi^2)/243 + 
        (47*Pi^4)/1296 + (1952*G[0, x])/243 - (14*Pi^2*G[0, x])/81 - 
        (47*Pi^4*G[0, x])/2160 - (328*G[0, 0, x])/81 + (5*Pi^2*G[0, 0, x])/
         54 + (56*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
        (10*G[0, 0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, 0, x])/3 + 
        Log[mu2/s]^5*(-1/180 + RATIO[x^(-1)]/180) + 
        Log[mu2/s]^4*(-5/108 + G[0, x]/36 + (5/108 - G[0, x]/36)*
           RATIO[x^(-1)]) + Log[mu2/s]^3*(-28/81 + Pi^2/108 + 
          (5*G[0, x])/27 - G[0, 0, x]/9 + (28/81 - Pi^2/108 - 
            (5*G[0, x])/27 + G[0, 0, x]/9)*RATIO[x^(-1)]) + 
        Log[mu2/s]^2*(-164/81 + (5*Pi^2)/108 + (28*G[0, x])/27 - 
          (Pi^2*G[0, x])/36 - (5*G[0, 0, x])/9 + G[0, 0, 0, x]/3 + 
          RATIO[x^(-1)]*(164/81 - (5*Pi^2)/108 - (28*G[0, x])/27 + 
            (Pi^2*G[0, x])/36 + (5*G[0, 0, x])/9 - G[0, 0, 0, x]/3 - 
            (7*Zeta[3])/9) + (7*Zeta[3])/9) + (392*Zeta[3])/81 - 
        (7*Pi^2*Zeta[3])/54 - (70*G[0, x]*Zeta[3])/27 + 
        (14*G[0, 0, x]*Zeta[3])/9 + Log[mu2/s]*(-1952/243 + (14*Pi^2)/81 + 
          (47*Pi^4)/2160 + (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - 
          (56*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - 
          (2*G[0, 0, 0, 0, x])/3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9 + 
          RATIO[x^(-1)]*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - 
            (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - 
            (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + 
            (2*G[0, 0, 0, 0, x])/3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/
             9)) + RATIO[x^(-1)]*(11680/729 - (82*Pi^2)/243 - 
          (47*Pi^4)/1296 - (1952*G[0, x])/243 + (14*Pi^2*G[0, x])/81 + 
          (47*Pi^4*G[0, x])/2160 + (328*G[0, 0, x])/81 - (5*Pi^2*G[0, 0, x])/
           54 - (56*G[0, 0, 0, x])/27 + (Pi^2*G[0, 0, 0, x])/18 + 
          (10*G[0, 0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, 0, x])/3 - 
          (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (70*G[0, x]*Zeta[3])/27 - 
          (14*G[0, 0, x]*Zeta[3])/9 - (62*Zeta[5])/15) + (62*Zeta[5])/15)))/
    Nc + e^4*(17488/729 - (12*I)*Pi + (608*Pi^2)/243 + ((11*I)/12)*Pi^3 - 
     (2717*Pi^4)/12960 - (I/1440)*Pi^5 - (101*Pi^6)/8640 - 
     (5828*G[0, x])/243 - (2*I)*Pi*G[0, x] + (323*Pi^2*G[0, x])/324 + 
     (I/24)*Pi^3*G[0, x] + (217*Pi^4*G[0, x])/4320 - 
     ((47*I)/1440)*Pi^5*G[0, x] + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/80 + 
     (I/45)*Pi^5*G[1, x] + (808*G[0, 0, x])/81 + I*Pi*G[0, 0, x] - 
     (49*Pi^2*G[0, 0, x])/108 - (I/24)*Pi^3*G[0, 0, x] - 
     (59*Pi^4*G[0, 0, x])/1440 - (I/12)*Pi^3*G[0, 1, x] - 
     (3*Pi^4*G[0, 1, x])/40 - I*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
     (I/24)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/120 + 
     (I/12)*Pi^3*G[1, 1, x] + (3*Pi^4*G[1, 1, x])/40 - 
     (107*G[0, 0, 0, x])/27 - (I/2)*Pi*G[0, 0, 0, x] + 
     (11*Pi^2*G[0, 0, 0, x])/36 - (I/12)*Pi^3*G[0, 0, 0, x] - 
     (I/6)*Pi^3*G[0, 0, 1, x] + (I/2)*Pi*G[0, 1, 0, x] - 
     (Pi^2*G[0, 1, 0, x])/4 + (I/12)*Pi^3*G[0, 1, 0, x] + 
     (I/6)*Pi^3*G[0, 1, 1, x] - G[1, 0, 0, x] + (I/2)*Pi*G[1, 0, 0, x] - 
     (5*Pi^2*G[1, 0, 0, x])/24 + (I/12)*Pi^3*G[1, 0, 0, x] + 
     (I/6)*Pi^3*G[1, 0, 1, x] - (I/2)*Pi*G[1, 1, 0, x] + 
     (Pi^2*G[1, 1, 0, x])/4 - (I/12)*Pi^3*G[1, 1, 0, x] - 
     (I/6)*Pi^3*G[1, 1, 1, x] + (13*G[0, 0, 0, 0, x])/9 + 
     (I/2)*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/4 - 
     (I/2)*Pi*G[0, 0, 1, 0, x] - (Pi^2*G[0, 0, 1, 0, x])/2 + 
     G[0, 1, 0, 0, x]/2 - (I/2)*Pi*G[0, 1, 0, 0, x] - 
     (5*Pi^2*G[0, 1, 0, 0, x])/12 + (I/2)*Pi*G[0, 1, 1, 0, x] + 
     (Pi^2*G[0, 1, 1, 0, x])/2 + G[1, 0, 0, 0, x] - 
     (I/2)*Pi*G[1, 0, 0, 0, x] - (Pi^2*G[1, 0, 0, 0, x])/3 + 
     (I/2)*Pi*G[1, 0, 1, 0, x] + (Pi^2*G[1, 0, 1, 0, x])/2 - 
     G[1, 1, 0, 0, x]/2 + (I/2)*Pi*G[1, 1, 0, 0, x] + 
     (5*Pi^2*G[1, 1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 1, 0, x] - 
     (Pi^2*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, 0, 0, x]/3 + 
     I*Pi*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 1, 0, x] - 
     G[0, 0, 1, 0, 0, x]/2 - I*Pi*G[0, 0, 1, 0, 0, x] + 
     I*Pi*G[0, 0, 1, 1, 0, x] - G[0, 1, 0, 0, 0, x] - 
     I*Pi*G[0, 1, 0, 0, 0, x] + I*Pi*G[0, 1, 0, 1, 0, x] + 
     G[0, 1, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 1, 0, 0, x] - 
     I*Pi*G[0, 1, 1, 1, 0, x] - (3*G[1, 0, 0, 0, 0, x])/2 - 
     I*Pi*G[1, 0, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] + 
     G[1, 0, 1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, 0, 0, x] - 
     I*Pi*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 0, x] + 
     I*Pi*G[1, 1, 0, 0, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] - 
     G[1, 1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 1, 0, 0, x] + 
     I*Pi*G[1, 1, 1, 1, 0, x] + 5*G[0, 0, 0, 0, 0, 0, x] - 
     G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
     G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 0, x] + 
     G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
     G[0, 1, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
     G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
     G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
     G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
     G[1, 1, 1, 1, 0, 0, x] + Log[mu2/s]^6*(-1/360 + RATIO[x^(-1)]/360) + 
     Log[mu2/s]^5*(1/180 - (I/60)*Pi + (-1/180 + (I/60)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(13/216 - (I/24)*Pi + (7*Pi^2)/144 - (5*G[0, x])/72 + 
       (I/24)*Pi*G[0, x] + G[0, 0, x]/24 + 
       ((-I/24)*Pi*G[0, x] - G[0, 0, x]/24)*RATIO[(1 - x)^(-1)] + 
       (-13/216 - (7*Pi^2)/144 + G[0, x]/36 - (I/12)*Pi*G[0, x] - 
         G[0, 0, x]/12)*RATIO[x^(-1)]) + Log[mu2/s]^3*
      (40/81 - (I/4)*Pi + (2*Pi^2)/27 + (I/18)*Pi^3 - (53*G[0, x])/108 - 
       (I/12)*Pi*G[0, x] - (Pi^2*G[0, x])/12 + (7*G[0, 0, x])/36 - 
       (I/6)*Pi*G[0, 0, x] + (I/6)*Pi*G[1, 0, x] - G[0, 0, 0, x]/3 + 
       G[1, 0, 0, x]/6 + RATIO[x^(-1)]*(-40/81 + Pi^2/108 - (I/36)*Pi^3 + 
         (13*G[0, x])/54 + (Pi^2*G[0, x])/6 - G[0, 0, x]/9 + 
         (I/3)*Pi*G[0, 0, x] - (I/3)*Pi*G[1, 0, x] + (2*G[0, 0, 0, x])/3 - 
         G[1, 0, 0, x]/3 - (10*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
        ((I/36)*Pi^3 - (I/12)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - 
         G[0, 0, x]/12 + (I/6)*Pi*G[0, 0, x] - (I/6)*Pi*G[1, 0, x] + 
         G[0, 0, 0, x]/3 - G[1, 0, 0, x]/6 - Zeta[3]/6) + (17*Zeta[3])/18) - 
     (641*Zeta[3])/81 + ((7*I)/2)*Pi*Zeta[3] - (215*Pi^2*Zeta[3])/216 - 
     ((7*I)/9)*Pi^3*Zeta[3] + (199*G[0, x]*Zeta[3])/27 + 
     ((7*I)/6)*Pi*G[0, x]*Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/4 - 
     (G[1, x]*Zeta[3])/2 - (Pi^2*G[1, x]*Zeta[3])/12 - 
     (29*G[0, 0, x]*Zeta[3])/9 + ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     (G[0, 1, x]*Zeta[3])/2 + (G[1, 0, x]*Zeta[3])/2 - 
     ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (G[1, 1, x]*Zeta[3])/2 + 
     (11*G[0, 0, 0, x]*Zeta[3])/3 + G[0, 0, 1, x]*Zeta[3] + 
     G[0, 1, 0, x]*Zeta[3] - G[0, 1, 1, x]*Zeta[3] - 
     (4*G[1, 0, 0, x]*Zeta[3])/3 - G[1, 0, 1, x]*Zeta[3] - 
     G[1, 1, 0, x]*Zeta[3] + G[1, 1, 1, x]*Zeta[3] - (70*Zeta[3]^2)/9 + 
     Log[mu2/s]^2*(242/81 - ((3*I)/2)*Pi + (17*Pi^2)/54 + (I/6)*Pi^3 - 
       (19*Pi^4)/1440 - (161*G[0, x])/54 - (I/4)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/36 - (I/24)*Pi^3*G[0, x] - (I/12)*Pi^3*G[1, x] + 
       (11*G[0, 0, x])/9 + (I/4)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/24 - 
       (I/4)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/4 - G[0, 0, 0, x]/3 + 
       (I/2)*Pi*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 - 
       (I/2)*Pi*G[1, 0, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
       (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
       G[1, 1, 0, 0, x]/2 - (37*Zeta[3])/36 + ((7*I)/3)*Pi*Zeta[3] - 
       (G[0, x]*Zeta[3])/2 + (G[1, x]*Zeta[3])/2 + 
       RATIO[x^(-1)]*(-242/81 + (13*Pi^2)/216 - (7*Pi^4)/288 + 
         (40*G[0, x])/27 - (Pi^2*G[0, x])/36 + (I/12)*Pi^3*G[0, x] + 
         (I/6)*Pi^3*G[1, x] - (13*G[0, 0, x])/18 - (5*Pi^2*G[0, 0, x])/12 + 
         (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x]/3 - I*Pi*G[0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, x] + (7*Zeta[3])/9 - ((7*I)/3)*Pi*Zeta[3] + 
         G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        ((I/24)*Pi^3 - (3*Pi^4)/80 - ((3*I)/4)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/8 + (I/24)*Pi^3*G[0, x] + (I/12)*Pi^3*G[1, x] - 
         (3*G[0, 0, x])/4 + (I/4)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
         (I/4)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + G[0, 0, 0, x]/2 - 
         (I/2)*Pi*G[0, 0, 0, x] + (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 + 
         (I/2)*Pi*G[1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
         (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, x]/2 - Zeta[3]/4 + (G[0, x]*Zeta[3])/2 - 
         (G[1, x]*Zeta[3])/2)) - (139*Zeta[5])/30 + ((62*I)/5)*Pi*Zeta[5] - 
     G[0, x]*Zeta[5] + G[1, x]*Zeta[5] + Log[mu2/s]*(2912/243 - (6*I)*Pi + 
       (203*Pi^2)/162 + ((11*I)/24)*Pi^3 - (77*Pi^4)/540 + 
       ((31*I)/720)*Pi^5 - (970*G[0, x])/81 - I*Pi*G[0, x] + 
       (107*Pi^2*G[0, x])/216 + (I/24)*Pi^3*G[0, x] + (Pi^4*G[0, x])/120 + 
       (I/12)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + (134*G[0, 0, x])/27 + 
       (I/2)*Pi*G[0, 0, x] - (25*Pi^2*G[0, 0, x])/72 + 
       (I/12)*Pi^3*G[0, 0, x] + (I/6)*Pi^3*G[0, 1, x] - (I/2)*Pi*G[1, 0, x] + 
       (Pi^2*G[1, 0, x])/4 - (I/12)*Pi^3*G[1, 0, x] - (I/6)*Pi^3*G[1, 1, x] - 
       (35*G[0, 0, 0, x])/18 - (I/2)*Pi*G[0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, x])/3 + (I/2)*Pi*G[0, 1, 0, x] + 
       (Pi^2*G[0, 1, 0, x])/2 - G[1, 0, 0, x]/2 + (I/2)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] - 
       (Pi^2*G[1, 1, 0, x])/2 + G[0, 0, 0, 0, x]/6 - I*Pi*G[0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
       I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] + 
       I*Pi*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
       G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] - 
       (209*Zeta[3])/54 + ((7*I)/3)*Pi*Zeta[3] - (101*Pi^2*Zeta[3])/36 + 
       (79*G[0, x]*Zeta[3])/18 - ((7*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (G[1, x]*Zeta[3])/2 - (4*G[0, 0, x]*Zeta[3])/3 - G[0, 1, x]*Zeta[3] - 
       G[1, 0, x]*Zeta[3] + G[1, 1, x]*Zeta[3] + RATIO[x^(-1)]*
        (-2912/243 + (20*Pi^2)/81 + (47*Pi^4)/2160 - ((47*I)/720)*Pi^5 + 
         (484*G[0, x])/81 - (13*Pi^2*G[0, x])/108 - (Pi^4*G[0, x])/60 - 
         (3*Pi^4*G[1, x])/20 - (80*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 - 
         (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] + 
         (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 
         (13*G[0, 0, 0, x])/9 + (2*Pi^2*G[0, 0, 0, x])/3 - 
         Pi^2*G[0, 1, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + Pi^2*G[1, 1, 0, x] - 
         (2*G[0, 0, 0, 0, x])/3 + (2*I)*Pi*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
         2*G[1, 1, 1, 0, 0, x] + (91*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - 
         (14*G[0, x]*Zeta[3])/9 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 + 2*G[0, 1, x]*Zeta[3] + 
         2*G[1, 0, x]*Zeta[3] - 2*G[1, 1, x]*Zeta[3] - (72*Zeta[5])/5) + 
       RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
         (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
         (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
         3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
         (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
         ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
         (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
         (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/2 - (3*G[0, 0, 0, 0, x])/2 + 
         I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 - 
         I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + 
         I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
         3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
         (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
         G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
         Zeta[5]) + (67*Zeta[5])/5) + RATIO[x^(-1)]*
      (-17488/729 + (121*Pi^2)/243 + (611*Pi^4)/12960 + (977*Pi^6)/60480 + 
       (2912*G[0, x])/243 - (20*Pi^2*G[0, x])/81 - (47*Pi^4*G[0, x])/2160 + 
       ((47*I)/720)*Pi^5*G[0, x] - ((2*I)/45)*Pi^5*G[1, x] - 
       (484*G[0, 0, x])/81 + (13*Pi^2*G[0, 0, x])/108 + 
       (59*Pi^4*G[0, 0, x])/720 + (3*Pi^4*G[0, 1, x])/20 - 
       (Pi^4*G[1, 0, x])/60 - (3*Pi^4*G[1, 1, x])/20 + 
       (80*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 + 
       (I/6)*Pi^3*G[0, 0, 0, x] + (I/3)*Pi^3*G[0, 0, 1, x] - 
       (I/6)*Pi^3*G[0, 1, 0, x] - (I/3)*Pi^3*G[0, 1, 1, x] - 
       (I/6)*Pi^3*G[1, 0, 0, x] - (I/3)*Pi^3*G[1, 0, 1, x] + 
       (I/6)*Pi^3*G[1, 1, 0, x] + (I/3)*Pi^3*G[1, 1, 1, x] - 
       (13*G[0, 0, 0, 0, x])/9 - (Pi^2*G[0, 0, 0, 0, x])/2 + 
       Pi^2*G[0, 0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, 0, x])/6 - 
       Pi^2*G[0, 1, 1, 0, x] + (2*Pi^2*G[1, 0, 0, 0, x])/3 - 
       Pi^2*G[1, 0, 1, 0, x] - (5*Pi^2*G[1, 1, 0, 0, x])/6 + 
       Pi^2*G[1, 1, 1, 0, x] + (2*G[0, 0, 0, 0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (2*I)*Pi*G[0, 0, 1, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       10*G[0, 0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 1, 0, 0, x] + 
       6*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 1, 0, 0, x] - 
       4*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 1, 0, 0, x] + 
       8*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 1, 0, 0, x] - 
       6*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 1, 0, 0, x] + 
       (560*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 + ((7*I)/18)*Pi^3*Zeta[3] - 
       (91*G[0, x]*Zeta[3])/27 - (5*Pi^2*G[0, x]*Zeta[3])/2 + 
       (Pi^2*G[1, x]*Zeta[3])/6 + (14*G[0, 0, x]*Zeta[3])/9 - 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (22*G[0, 0, 0, x]*Zeta[3])/3 - 2*G[0, 0, 1, x]*Zeta[3] - 
       2*G[0, 1, 0, x]*Zeta[3] + 2*G[0, 1, 1, x]*Zeta[3] + 
       (8*G[1, 0, 0, x]*Zeta[3])/3 + 2*G[1, 0, 1, x]*Zeta[3] + 
       2*G[1, 1, 0, x]*Zeta[3] - 2*G[1, 1, 1, x]*Zeta[3] + (91*Zeta[3]^2)/9 + 
       (62*Zeta[5])/15 - ((62*I)/5)*Pi*Zeta[5] + 2*G[0, x]*Zeta[5] - 
       2*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - 
       (I/90)*Pi^5 + Pi^6/224 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
       (I/8)*Pi^3*G[0, x] - (Pi^4*G[0, x])/240 + ((47*I)/1440)*Pi^5*G[0, x] + 
       (I/4)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/80 - (I/45)*Pi^5*G[1, x] - 
       6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 - 
       (I/24)*Pi^3*G[0, 0, x] + (59*Pi^4*G[0, 0, x])/1440 - 
       (I/12)*Pi^3*G[0, 1, x] + (3*Pi^4*G[0, 1, x])/40 - 
       (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/4 + (I/24)*Pi^3*G[1, 0, x] - 
       (Pi^4*G[1, 0, x])/120 + (I/12)*Pi^3*G[1, 1, x] - 
       (3*Pi^4*G[1, 1, x])/40 + 6*G[0, 0, 0, x] - 
       ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
       (I/12)*Pi^3*G[0, 0, 0, x] + (I/6)*Pi^3*G[0, 0, 1, x] + 
       ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/4 - 
       (I/12)*Pi^3*G[0, 1, 0, x] - (I/6)*Pi^3*G[0, 1, 1, x] - 
       3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/
        24 - (I/12)*Pi^3*G[1, 0, 0, x] - (I/6)*Pi^3*G[1, 0, 1, x] - 
       ((3*I)/2)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/4 + 
       (I/12)*Pi^3*G[1, 1, 0, x] + (I/6)*Pi^3*G[1, 1, 1, x] - 
       (9*G[0, 0, 0, 0, x])/2 + (I/2)*Pi*G[0, 0, 0, 0, x] - 
       (Pi^2*G[0, 0, 0, 0, x])/4 - (I/2)*Pi*G[0, 0, 1, 0, x] + 
       (Pi^2*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 0, x])/2 - 
       (I/2)*Pi*G[0, 1, 0, 0, x] + (5*Pi^2*G[0, 1, 0, 0, x])/12 + 
       (I/2)*Pi*G[0, 1, 1, 0, x] - (Pi^2*G[0, 1, 1, 0, x])/2 + 
       3*G[1, 0, 0, 0, x] - (I/2)*Pi*G[1, 0, 0, 0, x] + 
       (Pi^2*G[1, 0, 0, 0, x])/3 + (I/2)*Pi*G[1, 0, 1, 0, x] - 
       (Pi^2*G[1, 0, 1, 0, x])/2 - (3*G[1, 1, 0, 0, x])/2 + 
       (I/2)*Pi*G[1, 1, 0, 0, x] - (5*Pi^2*G[1, 1, 0, 0, x])/12 - 
       (I/2)*Pi*G[1, 1, 1, 0, x] + (Pi^2*G[1, 1, 1, 0, x])/2 + 
       2*G[0, 0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 0, x]/2 + 
       I*Pi*G[0, 0, 1, 0, 0, x] - I*Pi*G[0, 0, 1, 1, 0, x] - 
       G[0, 1, 0, 0, 0, x] + I*Pi*G[0, 1, 0, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x]/2 - 
       I*Pi*G[0, 1, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 1, 0, x] - 
       (3*G[1, 0, 0, 0, 0, x])/2 + I*Pi*G[1, 0, 0, 0, 0, x] - 
       I*Pi*G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x]/2 - 
       I*Pi*G[1, 0, 1, 0, 0, x] + I*Pi*G[1, 0, 1, 1, 0, x] + 
       G[1, 1, 0, 0, 0, x] - I*Pi*G[1, 1, 0, 0, 0, x] + 
       I*Pi*G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
       I*Pi*G[1, 1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 1, 0, x] - 
       5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 0, 0, x] + 
       2*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 1, 0, 0, x] + 
       3*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 1, 0, 0, x] - 
       2*G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 1, 0, 0, x] + 
       4*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 1, 0, 0, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 1, 0, 0, x] - 
       3*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 1, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 1, 0, 0, x] - 3*Zeta[3] + 
       (Pi^2*Zeta[3])/24 - ((7*I)/18)*Pi^3*Zeta[3] + (3*G[0, x]*Zeta[3])/2 + 
       ((7*I)/6)*Pi*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/4 - 
       (3*G[1, x]*Zeta[3])/2 + (Pi^2*G[1, x]*Zeta[3])/12 + 
       (2*G[0, 0, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
       (G[0, 1, x]*Zeta[3])/2 + (G[1, 0, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (G[1, 1, x]*Zeta[3])/2 - 
       (11*G[0, 0, 0, x]*Zeta[3])/3 - G[0, 0, 1, x]*Zeta[3] - 
       G[0, 1, 0, x]*Zeta[3] + G[0, 1, 1, x]*Zeta[3] + 
       (4*G[1, 0, 0, x]*Zeta[3])/3 + G[1, 0, 1, x]*Zeta[3] + 
       G[1, 1, 0, x]*Zeta[3] - G[1, 1, 1, x]*Zeta[3] + (7*Zeta[3]^2)/3 - 
       Zeta[5]/2 + G[0, x]*Zeta[5] - G[1, x]*Zeta[5])) + 
   (8 - I*Pi - Pi^2/6 - 4*G[0, x] + I*Pi*G[0, x] + G[0, 0, x] + 
     2*G[0, 1, x] + 2*G[1, 0, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]^2*(1 - RATIO[x^(-1)]) + 
     (-8 + Pi^2/6 + 3*G[0, x] - (2*I)*Pi*G[0, x] - 2*G[0, 0, x] - 
       2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*(3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x] + 
       (-3 + (2*I)*Pi + 2*G[0, x] + 2*G[1, x])*RATIO[x^(-1)]) + 
     e*(16 - ((3*I)/2)*Pi + (3*Pi^2)/4 + (I/3)*Pi^3 - 9*G[0, x] - 
       (I/2)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - G[1, x]/2 + 
       (7*Pi^2*G[1, x])/6 + (9*G[0, 0, x])/2 - I*Pi*G[0, 0, x] - G[0, 1, x] - 
       G[1, 0, x] + I*Pi*G[1, 0, x] + G[1, 1, x] - 2*G[0, 0, 1, x] - 
       2*G[0, 1, 0, x] + G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
       2*G[1, 1, 1, x] + Log[mu2/s]^3*(1/3 - RATIO[x^(-1)]/3) + 
       Log[mu2/s]^2*(3/2 - I*Pi - G[0, x] - G[1, x] + 
         (-3/2 + I*Pi + G[0, x] + G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(8 - I*Pi - Pi^2/6 - 4*G[0, x] + I*Pi*G[0, x] + 
         G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + 
         ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (-8 + Pi^2/6 + 3*G[0, x] - (2*I)*Pi*G[0, x] - 2*G[0, 0, x] - 
           2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)]) + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + I*Pi*G[0, 0, x] - 
         I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) - 
       (17*Zeta[3])/3 + RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/6)*Pi^3 + 
         8*G[0, x] - (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 - 3*G[0, 0, x] + 
         (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         (14*Zeta[3])/3)) + e^2*(32 - (3*I)*Pi + (13*Pi^2)/12 + (I/3)*Pi^3 - 
       (101*Pi^4)/720 - 18*G[0, x] - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - 
       (I/12)*Pi^3*G[0, x] - G[1, x] - (Pi^2*G[1, x])/2 - 
       (I/6)*Pi^3*G[1, x] + (21*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - 
       (7*Pi^2*G[0, 0, x])/12 - 2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - 
       2*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + 
       (5*G[1, 1, x])/2 - Pi^2*G[1, 1, x] - 5*G[0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - 
       I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - I*Pi*G[1, 0, 0, x] + 
       G[1, 0, 1, x] + G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
       G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
       G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
       2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + Log[mu2/s]^4*
        (1/12 - RATIO[x^(-1)]/12) + Log[mu2/s]^3*(1/2 - (I/3)*Pi - 
         G[0, x]/3 - G[1, x]/3 + (-1/2 + (I/3)*Pi + G[0, x]/3 + G[1, x]/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^2*(4 - (I/2)*Pi - Pi^2/12 - 2*G[0, x] + 
         (I/2)*Pi*G[0, x] + G[0, 0, x]/2 + G[0, 1, x] + G[1, 0, x] + 
         ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
         (-4 + Pi^2/12 + (3*G[0, x])/2 - I*Pi*G[0, x] - G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) - 
       (13*Zeta[3])/2 + ((14*I)/3)*Pi*Zeta[3] + (17*G[0, x]*Zeta[3])/3 + 
       (23*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + 
         (47*Pi^4)/720 + 16*G[0, x] - (Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] + 
         (I/3)*Pi^3*G[1, x] - 8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + 
         (7*Pi^2*G[0, 1, x])/6 + (13*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] + 
         3*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
         2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
         2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
         ((14*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
         (26*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
        ((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
         (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
         (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
         I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
         G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
         Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(16 - ((3*I)/2)*Pi + (3*Pi^2)/4 + (I/3)*Pi^3 - 9*G[0, x] - 
         (I/2)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - G[1, x]/2 + 
         (7*Pi^2*G[1, x])/6 + (9*G[0, 0, x])/2 - I*Pi*G[0, 0, x] - 
         G[0, 1, x] - G[1, 0, x] + I*Pi*G[1, 0, x] + G[1, 1, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
         (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
          RATIO[x] + RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (I/2)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/2 - G[0, 0, x]/2 + I*Pi*G[0, 0, x] - 
           I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] - Zeta[3]) - 
         (17*Zeta[3])/3 + RATIO[x^(-1)]*(-16 + Pi^2/4 - (I/6)*Pi^3 + 
           8*G[0, x] - (Pi^2*G[0, x])/6 - (7*Pi^2*G[1, x])/6 - 3*G[0, 0, x] + 
           (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
           2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
           (14*Zeta[3])/3))) + e^3*(64 - (6*I)*Pi + (13*Pi^2)/6 + 
       ((11*I)/24)*Pi^3 - (109*Pi^4)/480 + ((31*I)/720)*Pi^5 - 36*G[0, x] - 
       I*Pi*G[0, x] + (I/24)*Pi^3*G[0, x] + (41*Pi^4*G[0, x])/720 - 
       2*G[1, x] - (23*Pi^2*G[1, x])/24 + (I/12)*Pi^3*G[1, x] + 
       (89*Pi^4*G[1, x])/720 + 21*G[0, 0, x] + (I/2)*Pi*G[0, 0, x] - 
       (Pi^2*G[0, 0, x])/8 + (I/12)*Pi^3*G[0, 0, x] - 4*G[0, 1, x] + 
       (7*Pi^2*G[0, 1, x])/12 + (I/6)*Pi^3*G[0, 1, x] - 4*G[1, 0, x] - 
       (I/2)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/6 - (I/12)*Pi^3*G[1, 0, x] + 
       5*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - (I/6)*Pi^3*G[1, 1, x] - 
       12*G[0, 0, 0, x] - (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/2 + 
       2*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] + 
       (I/2)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/3 + 
       Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 + (I/2)*Pi*G[1, 0, 0, x] + 
       (17*Pi^2*G[1, 0, 0, x])/12 + 2*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/
        6 + 2*G[1, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] + 
       (2*Pi^2*G[1, 1, 0, x])/3 - (9*G[1, 1, 1, x])/2 + 
       (5*Pi^2*G[1, 1, 1, x])/6 + (11*G[0, 0, 0, 0, x])/2 - 
       I*Pi*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
       I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + I*Pi*G[0, 1, 0, 0, x] - 
       G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - I*Pi*G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - I*Pi*G[1, 0, 1, 0, x] - 
       G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
       G[1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
       2*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
       2*G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
       7*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
       6*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(1/60 - RATIO[x^(-1)]/60) + 
       Log[mu2/s]^4*(1/8 - (I/12)*Pi - G[0, x]/12 - G[1, x]/12 + 
         (-1/8 + (I/12)*Pi + G[0, x]/12 + G[1, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(4/3 - (I/6)*Pi - Pi^2/36 - (2*G[0, x])/3 + 
         (I/6)*Pi*G[0, x] + G[0, 0, x]/6 + G[0, 1, x]/3 + G[1, 0, x]/3 + 
         ((-I/6)*Pi*G[0, x] - G[0, 0, x]/6)*RATIO[(1 - x)^(-1)] + 
         (-4/3 + Pi^2/36 + G[0, x]/2 - (I/3)*Pi*G[0, x] - G[0, 0, x]/3 - 
           G[0, 1, x]/3 - G[1, 0, x]/3)*RATIO[x^(-1)]) - (103*Zeta[3])/6 + 
       ((7*I)/3)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/36 + (53*G[0, x]*Zeta[3])/6 - 
       ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (3*G[1, x]*Zeta[3])/2 - 
       (10*G[0, 0, x]*Zeta[3])/3 - (23*G[0, 1, x]*Zeta[3])/3 - 
       (23*G[1, 0, x]*Zeta[3])/3 - G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
         (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
         3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
         3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(8 - ((3*I)/4)*Pi + (3*Pi^2)/8 + (I/6)*Pi^3 - 
         (9*G[0, x])/2 - (I/4)*Pi*G[0, x] + (Pi^2*G[0, x])/3 - G[1, x]/4 + 
         (7*Pi^2*G[1, x])/12 + (9*G[0, 0, x])/4 - (I/2)*Pi*G[0, 0, x] - 
         G[0, 1, x]/2 - G[1, 0, x]/2 + (I/2)*Pi*G[1, 0, x] + G[1, 1, x]/2 - 
         G[0, 0, 1, x] - G[0, 1, 0, x] + G[1, 0, 0, x]/2 - G[1, 0, 1, x] - 
         G[1, 1, 0, x] + G[1, 1, 1, x] + (-Pi^2/4 - G[0, 0, x]/2 + 
           G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*((I/12)*Pi^3 - (I/4)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/4 - G[0, 0, x]/4 + (I/2)*Pi*G[0, 0, x] - 
           (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 - 
           Zeta[3]/2) - (17*Zeta[3])/6 + RATIO[x^(-1)]*(-8 + Pi^2/8 - 
           (I/12)*Pi^3 + 4*G[0, x] - (Pi^2*G[0, x])/12 - (7*Pi^2*G[1, x])/
            12 - (3*G[0, 0, x])/2 + I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + 
           G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - G[1, 0, 0, x] + 
           G[1, 0, 1, x] + G[1, 1, 0, x] - G[1, 1, 1, x] + (7*Zeta[3])/3)) + 
       Log[mu2/s]*(32 - (3*I)*Pi + (13*Pi^2)/12 + (I/3)*Pi^3 - 
         (101*Pi^4)/720 - 18*G[0, x] - (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - 
         (I/12)*Pi^3*G[0, x] - G[1, x] - (Pi^2*G[1, x])/2 - 
         (I/6)*Pi^3*G[1, x] + (21*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/12 - 2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - 
         2*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + 
         (5*G[1, 1, x])/2 - Pi^2*G[1, 1, x] - 5*G[0, 0, 0, x] + 
         I*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - 
         I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - I*Pi*G[1, 0, 0, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
         2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
         RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
           (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
           (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - 
           G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
           Zeta[3]) - (13*Zeta[3])/2 + ((14*I)/3)*Pi*Zeta[3] + 
         (17*G[0, x]*Zeta[3])/3 + (23*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + 16*G[0, x] - 
           (Pi^2*G[0, x])/4 + (I/6)*Pi^3*G[0, x] + (I/3)*Pi^3*G[1, x] - 
           8*G[0, 0, x] + (Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/6 + 
           (13*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] + 3*G[0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + 
           (2*I)*Pi*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
           2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
           2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
           2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 7*Zeta[3] - 
           ((14*I)/3)*Pi*Zeta[3] - (14*G[0, x]*Zeta[3])/3 - 
           (26*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((I/12)*Pi^3 - (3*Pi^4)/40 - ((3*I)/2)*Pi*G[0, x] + 
           (Pi^2*G[0, x])/4 + (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 
           (3*G[0, 0, x])/2 + (I/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 - 
           (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + G[0, 0, 0, x] - 
           I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
           G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] - 
           Zeta[3]/2 + G[0, x]*Zeta[3] - G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
         (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
         (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
         3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
         (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
         ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
         (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
         (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
         (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/2 - (3*G[0, 0, 0, 0, x])/2 + 
         I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 - 
         I*Pi*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 
         I*Pi*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + 
         I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
         3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
         2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
         (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] - (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
         G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
         Zeta[5]) - (67*Zeta[5])/5 + RATIO[x^(-1)]*(-64 + (4*Pi^2)/3 + 
         (47*Pi^4)/480 - ((47*I)/720)*Pi^5 + 32*G[0, x] - 
         (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - (143*Pi^4*G[1, x])/
          720 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - (I/6)*Pi^3*G[0, 0, x] - 
         (I/3)*Pi^3*G[0, 1, x] + (I/6)*Pi^3*G[1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, x] + 8*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 0, 1, x])/6 - (13*Pi^2*G[0, 1, 0, x])/6 - 
         Pi^2*G[0, 1, 1, x] - (11*Pi^2*G[1, 0, 0, x])/6 - 
         (7*Pi^2*G[1, 0, 1, x])/6 - (Pi^2*G[1, 1, 0, x])/6 - 
         (5*Pi^2*G[1, 1, 1, x])/6 - 3*G[0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         2*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         10*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         2*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - 
         (7*Pi^2*Zeta[3])/18 - 7*G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + (14*G[0, 0, x]*Zeta[3])/3 + (26*G[0, 1, x]*Zeta[3])/3 + 
         (26*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5)) + 
     e^4*(128 - (12*I)*Pi + (13*Pi^2)/3 + ((11*I)/12)*Pi^3 - (317*Pi^4)/720 - 
       (I/1440)*Pi^5 - (97*Pi^6)/8640 - 72*G[0, x] - (2*I)*Pi*G[0, x] + 
       (I/24)*Pi^3*G[0, x] + (97*Pi^4*G[0, x])/720 - ((47*I)/1440)*Pi^5*
        G[0, x] - 4*G[1, x] - (23*Pi^2*G[1, x])/12 + (I/12)*Pi^3*G[1, x] - 
       (7*Pi^4*G[1, x])/240 + (I/45)*Pi^5*G[1, x] + 42*G[0, 0, x] + 
       I*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 - (I/24)*Pi^3*G[0, 0, x] - 
       (7*Pi^4*G[0, 0, x])/288 - 8*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
       (I/12)*Pi^3*G[0, 1, x] - (89*Pi^4*G[0, 1, x])/720 - 8*G[1, 0, x] - 
       I*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/12 + (I/24)*Pi^3*G[1, 0, x] - 
       (29*Pi^4*G[1, 0, x])/720 + 10*G[1, 1, x] + (19*Pi^2*G[1, 1, x])/24 + 
       (I/12)*Pi^3*G[1, 1, x] + (11*Pi^4*G[1, 1, x])/120 - 24*G[0, 0, 0, x] - 
       (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 - 
       (I/12)*Pi^3*G[0, 0, 0, x] + 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        12 - (I/6)*Pi^3*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       (I/2)*Pi*G[0, 1, 0, x] - (5*Pi^2*G[0, 1, 0, x])/6 + 
       (I/12)*Pi^3*G[0, 1, 0, x] - (Pi^2*G[0, 1, 1, x])/2 + 
       (I/6)*Pi^3*G[0, 1, 1, x] - G[1, 0, 0, x] + (I/2)*Pi*G[1, 0, 0, x] - 
       (17*Pi^2*G[1, 0, 0, x])/24 + (I/12)*Pi^3*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/12 + 
       (I/6)*Pi^3*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
       (Pi^2*G[1, 1, 0, x])/3 - (I/12)*Pi^3*G[1, 1, 0, x] - 9*G[1, 1, 1, x] - 
       (Pi^2*G[1, 1, 1, x])/3 - (I/6)*Pi^3*G[1, 1, 1, x] + 
       (27*G[0, 0, 0, 0, x])/2 + (I/2)*Pi*G[0, 0, 0, 0, x] - 
       (5*Pi^2*G[0, 0, 0, 0, x])/12 - 2*G[0, 0, 0, 1, x] - 
       (7*Pi^2*G[0, 0, 0, 1, x])/6 - 2*G[0, 0, 1, 0, x] - 
       (I/2)*Pi*G[0, 0, 1, 0, x] - (5*Pi^2*G[0, 0, 1, 0, x])/3 - 
       Pi^2*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 - 
       (I/2)*Pi*G[0, 1, 0, 0, x] - (17*Pi^2*G[0, 1, 0, 0, x])/12 - 
       2*G[0, 1, 0, 1, x] - (7*Pi^2*G[0, 1, 0, 1, x])/6 - 
       2*G[0, 1, 1, 0, x] + (I/2)*Pi*G[0, 1, 1, 0, x] - 
       (2*Pi^2*G[0, 1, 1, 0, x])/3 + 2*G[0, 1, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 3*G[1, 0, 0, 0, x] - 
       (I/2)*Pi*G[1, 0, 0, 0, x] - (7*Pi^2*G[1, 0, 0, 0, x])/6 - 
       2*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/6 - 
       2*G[1, 0, 1, 0, x] + (I/2)*Pi*G[1, 0, 1, 0, x] - 
       (2*Pi^2*G[1, 0, 1, 0, x])/3 - Pi^2*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x]/2 + (I/2)*Pi*G[1, 1, 0, 0, x] - 
       (7*Pi^2*G[1, 1, 0, 0, x])/12 - 2*G[1, 1, 0, 1, x] - 
       (7*Pi^2*G[1, 1, 0, 1, x])/6 - 2*G[1, 1, 1, 0, x] - 
       (I/2)*Pi*G[1, 1, 1, 0, x] - (5*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (13*G[1, 1, 1, 1, x])/2 - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       6*G[0, 0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 0, 0, x] + 
       G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] - I*Pi*G[0, 0, 0, 1, 0, x] - 
       G[0, 0, 1, 0, 0, x]/2 - I*Pi*G[0, 0, 1, 0, 0, x] + 
       G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] + I*Pi*G[0, 0, 1, 1, 0, x] - 
       G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - 
       I*Pi*G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] + 
       I*Pi*G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x]/2 + 
       I*Pi*G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
       I*Pi*G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 
       (7*G[1, 0, 0, 0, 0, x])/2 - I*Pi*G[1, 0, 0, 0, 0, x] + 
       G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] + 
       G[1, 0, 1, 0, 0, x]/2 + I*Pi*G[1, 0, 1, 0, 0, x] + 
       G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 0, 1, 1, 0, x] - 
       G[1, 0, 1, 1, 1, x] + I*Pi*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] - 
       G[1, 1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, 1, x] - 3*G[0, 0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] - 
       G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
       2*G[0, 0, 0, 1, 1, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] - 
       4*G[0, 0, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 1, x] + 
       2*G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 0, x] + 
       2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, 1, x] - 7*G[0, 1, 0, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] + 
       G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
       2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] + 
       2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] - 
       G[0, 1, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, 1, x] - 
       10*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
       2*G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 0, x] + 
       2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 1, 0, 0, x] + 
       2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] - 
       G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 1, 0, 1, x] + 
       2*G[1, 1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 0, x] + 
       2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/360 - RATIO[x^(-1)]/360) + 
       Log[mu2/s]^5*(1/40 - (I/60)*Pi - G[0, x]/60 - G[1, x]/60 + 
         (-1/40 + (I/60)*Pi + G[0, x]/60 + G[1, x]/60)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(1/3 - (I/24)*Pi - Pi^2/144 - G[0, x]/6 + 
         (I/24)*Pi*G[0, x] + G[0, 0, x]/24 + G[0, 1, x]/12 + G[1, 0, x]/12 + 
         ((-I/24)*Pi*G[0, x] - G[0, 0, x]/24)*RATIO[(1 - x)^(-1)] + 
         (-1/3 + Pi^2/144 + G[0, x]/8 - (I/12)*Pi*G[0, x] - G[0, 0, x]/12 - 
           G[0, 1, x]/12 - G[1, 0, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(8/3 - (I/4)*Pi + Pi^2/8 + (I/18)*Pi^3 - (3*G[0, x])/2 - 
         (I/12)*Pi*G[0, x] + (Pi^2*G[0, x])/9 - G[1, x]/12 + 
         (7*Pi^2*G[1, x])/36 + (3*G[0, 0, x])/4 - (I/6)*Pi*G[0, 0, x] - 
         G[0, 1, x]/6 - G[1, 0, x]/6 + (I/6)*Pi*G[1, 0, x] + G[1, 1, x]/6 - 
         G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 + G[1, 0, 0, x]/6 - 
         G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x] + RATIO[(1 - x)^(-1)]*((I/36)*Pi^3 - 
           (I/12)*Pi*G[0, x] + (Pi^2*G[0, x])/12 - G[0, 0, x]/12 + 
           (I/6)*Pi*G[0, 0, x] - (I/6)*Pi*G[1, 0, x] + G[0, 0, 0, x]/3 - 
           G[1, 0, 0, x]/6 - Zeta[3]/6) + RATIO[x^(-1)]*(-8/3 + Pi^2/24 - 
           (I/36)*Pi^3 + (4*G[0, x])/3 - (Pi^2*G[0, x])/36 - 
           (7*Pi^2*G[1, x])/36 - G[0, 0, x]/2 + (I/3)*Pi*G[0, 0, x] - 
           (I/3)*Pi*G[1, 0, x] + G[0, 0, 0, x]/3 + G[0, 0, 1, x]/3 + 
           G[0, 1, 0, x]/3 - G[1, 0, 0, x]/3 + G[1, 0, 1, x]/3 + 
           G[1, 1, 0, x]/3 - G[1, 1, 1, x]/3 + (7*Zeta[3])/9) - 
         (17*Zeta[3])/18) - (103*Zeta[3])/3 + ((7*I)/2)*Pi*Zeta[3] - 
       (43*Pi^2*Zeta[3])/24 - ((7*I)/9)*Pi^3*Zeta[3] + 
       (39*G[0, x]*Zeta[3])/2 + ((7*I)/6)*Pi*G[0, x]*Zeta[3] - 
       (59*Pi^2*G[0, x]*Zeta[3])/36 - (4*G[1, x]*Zeta[3])/3 - 
       (107*Pi^2*G[1, x]*Zeta[3])/36 - 10*G[0, 0, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (23*G[0, 1, x]*Zeta[3])/6 + 
       (23*G[1, 0, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (11*G[1, 1, x]*Zeta[3])/6 + G[0, 0, 0, x]*Zeta[3] + 
       (23*G[0, 0, 1, x]*Zeta[3])/3 + (23*G[0, 1, 0, x]*Zeta[3])/3 + 
       G[0, 1, 1, x]*Zeta[3] + (2*G[1, 0, 0, x]*Zeta[3])/3 + 
       (17*G[1, 0, 1, x]*Zeta[3])/3 + (17*G[1, 1, 0, x]*Zeta[3])/3 - 
       (5*G[1, 1, 1, x]*Zeta[3])/3 + (70*Zeta[3]^2)/9 + 
       Log[mu2/s]^2*(16 - ((3*I)/2)*Pi + (13*Pi^2)/24 + (I/6)*Pi^3 - 
         (101*Pi^4)/1440 - 9*G[0, x] - (I/4)*Pi*G[0, x] + (Pi^2*G[0, x])/24 - 
         (I/24)*Pi^3*G[0, x] - G[1, x]/2 - (Pi^2*G[1, x])/4 - 
         (I/12)*Pi^3*G[1, x] + (21*G[0, 0, x])/4 + (I/4)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/24 - G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 - 
         G[1, 0, x] - (I/4)*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/6 + 
         (5*G[1, 1, x])/4 - (Pi^2*G[1, 1, x])/2 - (5*G[0, 0, 0, x])/2 + 
         (I/2)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 - 
         (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 - (I/2)*Pi*G[1, 0, 0, x] + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 + (I/2)*Pi*G[1, 1, 0, x] - 
         G[1, 1, 1, x] - G[0, 0, 0, 0, x]/2 + G[0, 0, 0, 1, x] + 
         G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x]/2 + G[0, 1, 0, 1, x] + 
         G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + (3*G[1, 0, x])/4 - 
           (3*G[1, 1, x])/4 + G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
           G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + 
           G[1, 1, 1, x] - Zeta[3]/2) - (13*Zeta[3])/4 + 
         ((7*I)/3)*Pi*Zeta[3] + (17*G[0, x]*Zeta[3])/6 + 
         (23*G[1, x]*Zeta[3])/6 + RATIO[x^(-1)]*(-16 + Pi^2/3 + 
           (47*Pi^4)/1440 + 8*G[0, x] - (Pi^2*G[0, x])/8 + 
           (I/12)*Pi^3*G[0, x] + (I/6)*Pi^3*G[1, x] - 4*G[0, 0, x] + 
           (Pi^2*G[0, 0, x])/12 + (7*Pi^2*G[0, 1, x])/12 + 
           (13*Pi^2*G[1, 0, x])/12 + (Pi^2*G[1, 1, x])/2 + 
           (3*G[0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] + 
           I*Pi*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] - 
           G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 
           G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
           3*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
           G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, x] + (7*Zeta[3])/2 - ((7*I)/3)*Pi*Zeta[3] - 
           (7*G[0, x]*Zeta[3])/3 - (13*G[1, x]*Zeta[3])/3) + 
         RATIO[(1 - x)^(-1)]*((I/24)*Pi^3 - (3*Pi^4)/80 - 
           ((3*I)/4)*Pi*G[0, x] + (Pi^2*G[0, x])/8 + (I/24)*Pi^3*G[0, x] + 
           (I/12)*Pi^3*G[1, x] - (3*G[0, 0, x])/4 + (I/4)*Pi*G[0, 0, x] - 
           (5*Pi^2*G[0, 0, x])/24 - (I/4)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/
            4 + G[0, 0, 0, x]/2 - (I/2)*Pi*G[0, 0, 0, x] + 
           (I/2)*Pi*G[0, 1, 0, x] - G[1, 0, 0, x]/4 + 
           (I/2)*Pi*G[1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
           (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
           G[1, 1, 0, 0, x]/2 - Zeta[3]/4 + (G[0, x]*Zeta[3])/2 - 
           (G[1, x]*Zeta[3])/2)) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
         (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
         (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
         (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
         (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
         (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
         (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
         (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
         (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) - (181*Zeta[5])/10 + 
       ((62*I)/5)*Pi*Zeta[5] + (67*G[0, x]*Zeta[5])/5 + 
       (77*G[1, x]*Zeta[5])/5 + RATIO[x^(-1)]*(-128 + (8*Pi^2)/3 + 
         (47*Pi^4)/180 + (949*Pi^6)/60480 + 64*G[0, x] - (4*Pi^2*G[0, x])/3 - 
         (47*Pi^4*G[0, x])/480 + ((47*I)/720)*Pi^5*G[0, x] - 
         ((2*I)/45)*Pi^5*G[1, x] - 32*G[0, 0, x] + (2*Pi^2*G[0, 0, x])/3 + 
         (47*Pi^4*G[0, 0, x])/720 + (143*Pi^4*G[0, 1, x])/720 + 
         (23*Pi^4*G[1, 0, x])/720 - (Pi^4*G[1, 1, x])/6 + 16*G[0, 0, 0, x] - 
         (Pi^2*G[0, 0, 0, x])/4 + (I/6)*Pi^3*G[0, 0, 0, x] + 
         (I/3)*Pi^3*G[0, 0, 1, x] - (I/6)*Pi^3*G[0, 1, 0, x] - 
         (I/3)*Pi^3*G[0, 1, 1, x] - (I/6)*Pi^3*G[1, 0, 0, x] - 
         (I/3)*Pi^3*G[1, 0, 1, x] + (I/6)*Pi^3*G[1, 1, 0, x] + 
         (I/3)*Pi^3*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
         (Pi^2*G[0, 0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 0, 1, x])/6 + 
         (13*Pi^2*G[0, 0, 1, 0, x])/6 + Pi^2*G[0, 0, 1, 1, x] + 
         (11*Pi^2*G[0, 1, 0, 0, x])/6 + (7*Pi^2*G[0, 1, 0, 1, x])/6 + 
         (Pi^2*G[0, 1, 1, 0, x])/6 + (5*Pi^2*G[0, 1, 1, 1, x])/6 + 
         (3*Pi^2*G[1, 0, 0, 0, x])/2 + (7*Pi^2*G[1, 0, 0, 1, x])/6 + 
         (Pi^2*G[1, 0, 1, 0, x])/6 + Pi^2*G[1, 0, 1, 1, x] + 
         (Pi^2*G[1, 1, 0, 0, x])/6 + (7*Pi^2*G[1, 1, 0, 1, x])/6 + 
         (13*Pi^2*G[1, 1, 1, 0, x])/6 + (2*Pi^2*G[1, 1, 1, 1, x])/3 + 
         3*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
         6*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 0, x] - 
         2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 0, 1, x] - 2*G[0, 1, 0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] - 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 0, x] - 
         2*G[0, 1, 1, 1, 0, 1, x] - 2*G[0, 1, 1, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, 0, 0, x] - 
         2*G[1, 0, 1, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 1, 0, x] + 
         4*G[1, 0, 1, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, 0, x] - 
         2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] + 
         2*G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 0, x] - 
         2*G[1, 1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 1, 0, x] + 
         8*G[1, 1, 1, 1, 1, 1, x] + (112*Zeta[3])/3 - (7*Pi^2*Zeta[3])/12 + 
         ((7*I)/18)*Pi^3*Zeta[3] - (56*G[0, x]*Zeta[3])/3 + 
         (7*Pi^2*G[0, x]*Zeta[3])/18 + (55*Pi^2*G[1, x]*Zeta[3])/18 + 
         7*G[0, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (14*G[0, 0, 0, x]*Zeta[3])/3 - 
         (26*G[0, 0, 1, x]*Zeta[3])/3 - (26*G[0, 1, 0, x]*Zeta[3])/3 + 
         (2*G[1, 0, 0, x]*Zeta[3])/3 - (14*G[1, 0, 1, x]*Zeta[3])/3 - 
         (14*G[1, 1, 0, x]*Zeta[3])/3 + (2*G[1, 1, 1, x]*Zeta[3])/3 - 
         (49*Zeta[3]^2)/9 + (93*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] - 
         (62*G[0, x]*Zeta[5])/5 - (82*G[1, x]*Zeta[5])/5) + 
       RATIO[(1 - x)^(-1)]*((I/2)*Pi^3 - (9*Pi^4)/80 - (I/90)*Pi^5 + 
         Pi^6/224 - (6*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/2 + 
         (I/8)*Pi^3*G[0, x] - (Pi^4*G[0, x])/240 + ((47*I)/1440)*Pi^5*
          G[0, x] + (I/4)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/80 - 
         (I/45)*Pi^5*G[1, x] - 6*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 
         (5*Pi^2*G[0, 0, x])/8 - (I/24)*Pi^3*G[0, 0, x] + 
         (59*Pi^4*G[0, 0, x])/1440 - (I/12)*Pi^3*G[0, 1, x] + 
         (3*Pi^4*G[0, 1, x])/40 - (3*I)*Pi*G[1, 0, x] + (3*Pi^2*G[1, 0, x])/
          4 + (I/24)*Pi^3*G[1, 0, x] - (Pi^4*G[1, 0, x])/120 + 
         (I/12)*Pi^3*G[1, 1, x] - (3*Pi^4*G[1, 1, x])/40 + 6*G[0, 0, 0, x] - 
         ((3*I)/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + 
         (I/12)*Pi^3*G[0, 0, 0, x] + (I/6)*Pi^3*G[0, 0, 1, x] + 
         ((3*I)/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/4 - 
         (I/12)*Pi^3*G[0, 1, 0, x] - (I/6)*Pi^3*G[0, 1, 1, x] - 
         3*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, x] - 
         (5*Pi^2*G[1, 0, 0, x])/24 - (I/12)*Pi^3*G[1, 0, 0, x] - 
         (I/6)*Pi^3*G[1, 0, 1, x] - ((3*I)/2)*Pi*G[1, 1, 0, x] + 
         (Pi^2*G[1, 1, 0, x])/4 + (I/12)*Pi^3*G[1, 1, 0, x] + 
         (I/6)*Pi^3*G[1, 1, 1, x] - (9*G[0, 0, 0, 0, x])/2 + 
         (I/2)*Pi*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/4 - 
         (I/2)*Pi*G[0, 0, 1, 0, x] + (Pi^2*G[0, 0, 1, 0, x])/2 + 
         (3*G[0, 1, 0, 0, x])/2 - (I/2)*Pi*G[0, 1, 0, 0, x] + 
         (5*Pi^2*G[0, 1, 0, 0, x])/12 + (I/2)*Pi*G[0, 1, 1, 0, x] - 
         (Pi^2*G[0, 1, 1, 0, x])/2 + 3*G[1, 0, 0, 0, x] - 
         (I/2)*Pi*G[1, 0, 0, 0, x] + (Pi^2*G[1, 0, 0, 0, x])/3 + 
         (I/2)*Pi*G[1, 0, 1, 0, x] - (Pi^2*G[1, 0, 1, 0, x])/2 - 
         (3*G[1, 1, 0, 0, x])/2 + (I/2)*Pi*G[1, 1, 0, 0, x] - 
         (5*Pi^2*G[1, 1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 1, 0, x] + 
         (Pi^2*G[1, 1, 1, 0, x])/2 + 2*G[0, 0, 0, 0, 0, x] - 
         I*Pi*G[0, 0, 0, 0, 0, x] + I*Pi*G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 0, x]/2 + I*Pi*G[0, 0, 1, 0, 0, x] - 
         I*Pi*G[0, 0, 1, 1, 0, x] - G[0, 1, 0, 0, 0, x] + 
         I*Pi*G[0, 1, 0, 0, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
         G[0, 1, 1, 0, 0, x]/2 - I*Pi*G[0, 1, 1, 0, 0, x] + 
         I*Pi*G[0, 1, 1, 1, 0, x] - (3*G[1, 0, 0, 0, 0, x])/2 + 
         I*Pi*G[1, 0, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
         G[1, 0, 1, 0, 0, x]/2 - I*Pi*G[1, 0, 1, 0, 0, x] + 
         I*Pi*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 0, x] - 
         I*Pi*G[1, 1, 0, 0, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 0, x]/2 + I*Pi*G[1, 1, 1, 0, 0, x] - 
         I*Pi*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
         G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
         G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
         G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
         G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
         G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
         G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
         G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
         G[1, 1, 1, 1, 0, 0, x] - 3*Zeta[3] + (Pi^2*Zeta[3])/24 - 
         ((7*I)/18)*Pi^3*Zeta[3] + (3*G[0, x]*Zeta[3])/2 + 
         ((7*I)/6)*Pi*G[0, x]*Zeta[3] - (5*Pi^2*G[0, x]*Zeta[3])/4 - 
         (3*G[1, x]*Zeta[3])/2 + (Pi^2*G[1, x]*Zeta[3])/12 + 
         (2*G[0, 0, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
         (G[0, 1, x]*Zeta[3])/2 + (G[1, 0, x]*Zeta[3])/2 + 
         ((7*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (G[1, 1, x]*Zeta[3])/2 - 
         (11*G[0, 0, 0, x]*Zeta[3])/3 - G[0, 0, 1, x]*Zeta[3] - 
         G[0, 1, 0, x]*Zeta[3] + G[0, 1, 1, x]*Zeta[3] + 
         (4*G[1, 0, 0, x]*Zeta[3])/3 + G[1, 0, 1, x]*Zeta[3] + 
         G[1, 1, 0, x]*Zeta[3] - G[1, 1, 1, x]*Zeta[3] + (7*Zeta[3]^2)/3 - 
         Zeta[5]/2 + G[0, x]*Zeta[5] - G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(64 - (6*I)*Pi + (13*Pi^2)/6 + ((11*I)/24)*Pi^3 - 
         (109*Pi^4)/480 + ((31*I)/720)*Pi^5 - 36*G[0, x] - I*Pi*G[0, x] + 
         (I/24)*Pi^3*G[0, x] + (41*Pi^4*G[0, x])/720 - 2*G[1, x] - 
         (23*Pi^2*G[1, x])/24 + (I/12)*Pi^3*G[1, x] + (89*Pi^4*G[1, x])/720 + 
         21*G[0, 0, x] + (I/2)*Pi*G[0, 0, x] - (Pi^2*G[0, 0, x])/8 + 
         (I/12)*Pi^3*G[0, 0, x] - 4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 + 
         (I/6)*Pi^3*G[0, 1, x] - 4*G[1, 0, x] - (I/2)*Pi*G[1, 0, x] + 
         (5*Pi^2*G[1, 0, x])/6 - (I/12)*Pi^3*G[1, 0, x] + 5*G[1, 1, x] + 
         (5*Pi^2*G[1, 1, x])/12 - (I/6)*Pi^3*G[1, 1, x] - 12*G[0, 0, 0, x] - 
         (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/2 + 2*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/6 + 2*G[0, 1, 0, x] + 
         (I/2)*Pi*G[0, 1, 0, x] + (5*Pi^2*G[0, 1, 0, x])/3 + 
         Pi^2*G[0, 1, 1, x] - G[1, 0, 0, x]/2 + (I/2)*Pi*G[1, 0, 0, x] + 
         (17*Pi^2*G[1, 0, 0, x])/12 + 2*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] - 
         (I/2)*Pi*G[1, 1, 0, x] + (2*Pi^2*G[1, 1, 0, x])/3 - 
         (9*G[1, 1, 1, x])/2 + (5*Pi^2*G[1, 1, 1, x])/6 + 
         (11*G[0, 0, 0, 0, x])/2 - I*Pi*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
         G[0, 0, 1, 0, x] + I*Pi*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + 
         I*Pi*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
         I*Pi*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
         I*Pi*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 - I*Pi*G[1, 1, 0, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] + 
         3*G[1, 1, 1, 1, x] + 2*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x] - 
         2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         7*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 0, x] - 
         2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 0, x] - 
         2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, 1, x] - (103*Zeta[3])/6 + ((7*I)/3)*Pi*Zeta[3] + 
         (17*Pi^2*Zeta[3])/36 + (53*G[0, x]*Zeta[3])/6 - 
         ((7*I)/3)*Pi*G[0, x]*Zeta[3] - (3*G[1, x]*Zeta[3])/2 - 
         (10*G[0, 0, x]*Zeta[3])/3 - (23*G[0, 1, x]*Zeta[3])/3 - 
         (23*G[1, 0, x]*Zeta[3])/3 - G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
           (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
           3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((I/4)*Pi^3 - (3*Pi^4)/80 - (I/45)*Pi^5 - 
           (3*I)*Pi*G[0, x] + (3*Pi^2*G[0, x])/4 + (I/24)*Pi^3*G[0, x] - 
           (Pi^4*G[0, x])/120 + (I/12)*Pi^3*G[1, x] - (3*Pi^4*G[1, x])/40 - 
           3*G[0, 0, x] + ((3*I)/2)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/24 - 
           (I/12)*Pi^3*G[0, 0, x] - (I/6)*Pi^3*G[0, 1, x] - 
           ((3*I)/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/4 + 
           (I/12)*Pi^3*G[1, 0, x] + (I/6)*Pi^3*G[1, 1, x] + 3*G[0, 0, 0, x] - 
           (I/2)*Pi*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 + 
           (I/2)*Pi*G[0, 1, 0, x] - (Pi^2*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 0, x])/2 + (I/2)*Pi*G[1, 0, 0, x] - 
           (5*Pi^2*G[1, 0, 0, x])/12 - (I/2)*Pi*G[1, 1, 0, x] + 
           (Pi^2*G[1, 1, 0, x])/2 - (3*G[0, 0, 0, 0, x])/2 + 
           I*Pi*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 0, x]/2 - I*Pi*G[0, 1, 0, 0, x] + 
           I*Pi*G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - I*Pi*G[1, 0, 0, 0, x] + 
           I*Pi*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + 
           I*Pi*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
           4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
           2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
           3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
           2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] - (3*Zeta[3])/2 + 
           (Pi^2*Zeta[3])/12 + (G[0, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[0, x]*
            Zeta[3] - (G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 + 
           G[0, 1, x]*Zeta[3] + G[1, 0, x]*Zeta[3] - G[1, 1, x]*Zeta[3] - 
           Zeta[5]) - (67*Zeta[5])/5 + RATIO[x^(-1)]*(-64 + (4*Pi^2)/3 + 
           (47*Pi^4)/480 - ((47*I)/720)*Pi^5 + 32*G[0, x] - 
           (2*Pi^2*G[0, x])/3 - (47*Pi^4*G[0, x])/720 - (143*Pi^4*G[1, x])/
            720 - 16*G[0, 0, x] + (Pi^2*G[0, 0, x])/4 - 
           (I/6)*Pi^3*G[0, 0, x] - (I/3)*Pi^3*G[0, 1, x] + 
           (I/6)*Pi^3*G[1, 0, x] + (I/3)*Pi^3*G[1, 1, x] + 8*G[0, 0, 0, x] - 
           (Pi^2*G[0, 0, 0, x])/6 - (7*Pi^2*G[0, 0, 1, x])/6 - 
           (13*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
           (11*Pi^2*G[1, 0, 0, x])/6 - (7*Pi^2*G[1, 0, 1, x])/6 - 
           (Pi^2*G[1, 1, 0, x])/6 - (5*Pi^2*G[1, 1, 1, x])/6 - 
           3*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 0, x] + 
           (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
           (2*I)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] - 
           2*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
           2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
           6*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
           2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 0, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, 1, x] - 10*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
           2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
           2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
           2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           6*G[1, 1, 1, 1, 1, x] + (56*Zeta[3])/3 - (7*Pi^2*Zeta[3])/18 - 
           7*G[0, x]*Zeta[3] + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
           (14*G[0, 0, x]*Zeta[3])/3 + (26*G[0, 1, x]*Zeta[3])/3 + 
           (26*G[1, 0, x]*Zeta[3])/3 + (62*Zeta[5])/5))))/Nc^2) + 
 DD[i1, i4]*DD[i2, i3]*
  (Nf*(10/9 - (2*G[0, x])/3 + Log[mu2/s]*(2/3 - (2*RATIO[x^(-1)])/3) + 
     (-10/9 + (2*G[0, x])/3)*RATIO[x^(-1)] + 
     e*(56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3 + 
       Log[mu2/s]^2*(1/3 - RATIO[x^(-1)]/3) + 
       (-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]*(10/9 - (2*G[0, x])/3 + (-10/9 + (2*G[0, x])/3)*
          RATIO[x^(-1)])) + e^2*(328/81 - (5*Pi^2)/54 - (56*G[0, x])/27 + 
       (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - (2*G[0, 0, 0, x])/3 + 
       Log[mu2/s]^3*(1/9 - RATIO[x^(-1)]/9) + Log[mu2/s]^2*
        (5/9 - G[0, x]/3 + (-5/9 + G[0, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]*(56/27 - Pi^2/18 - (10*G[0, x])/9 + (2*G[0, 0, x])/3 + 
         (-56/27 + Pi^2/18 + (10*G[0, x])/9 - (2*G[0, 0, x])/3)*
          RATIO[x^(-1)]) - (14*Zeta[3])/9 + RATIO[x^(-1)]*
        (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
         (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9)) + 
     e^3*(1952/243 - (14*Pi^2)/81 - (47*Pi^4)/2160 - (328*G[0, x])/81 + 
       (5*Pi^2*G[0, x])/54 + (56*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - 
       (10*G[0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, x])/3 + 
       Log[mu2/s]^4*(1/36 - RATIO[x^(-1)]/36) + Log[mu2/s]^3*
        (5/27 - G[0, x]/9 + (-5/27 + G[0, x]/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(28/27 - Pi^2/36 - (5*G[0, x])/9 + G[0, 0, x]/3 + 
         (-28/27 + Pi^2/36 + (5*G[0, x])/9 - G[0, 0, x]/3)*RATIO[x^(-1)]) - 
       (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9 + RATIO[x^(-1)]*
        (-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + (328*G[0, x])/81 - 
         (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + (Pi^2*G[0, 0, x])/18 + 
         (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/3 + (70*Zeta[3])/27 - 
         (14*G[0, x]*Zeta[3])/9) + Log[mu2/s]*(328/81 - (5*Pi^2)/54 - 
         (56*G[0, x])/27 + (Pi^2*G[0, x])/18 + (10*G[0, 0, x])/9 - 
         (2*G[0, 0, 0, x])/3 - (14*Zeta[3])/9 + RATIO[x^(-1)]*
          (-328/81 + (5*Pi^2)/54 + (56*G[0, x])/27 - (Pi^2*G[0, x])/18 - 
           (10*G[0, 0, x])/9 + (2*G[0, 0, 0, x])/3 + (14*Zeta[3])/9))) + 
     e^4*(11680/729 - (82*Pi^2)/243 - (47*Pi^4)/1296 - (1952*G[0, x])/243 + 
       (14*Pi^2*G[0, x])/81 + (47*Pi^4*G[0, x])/2160 + (328*G[0, 0, x])/81 - 
       (5*Pi^2*G[0, 0, x])/54 - (56*G[0, 0, 0, x])/27 + 
       (Pi^2*G[0, 0, 0, x])/18 + (10*G[0, 0, 0, 0, x])/9 - 
       (2*G[0, 0, 0, 0, 0, x])/3 + Log[mu2/s]^5*(1/180 - RATIO[x^(-1)]/180) + 
       Log[mu2/s]^4*(5/108 - G[0, x]/36 + (-5/108 + G[0, x]/36)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(28/81 - Pi^2/108 - (5*G[0, x])/27 + 
         G[0, 0, x]/9 + (-28/81 + Pi^2/108 + (5*G[0, x])/27 - G[0, 0, x]/9)*
          RATIO[x^(-1)]) + Log[mu2/s]^2*(164/81 - (5*Pi^2)/108 - 
         (28*G[0, x])/27 + (Pi^2*G[0, x])/36 + (5*G[0, 0, x])/9 - 
         G[0, 0, 0, x]/3 + RATIO[x^(-1)]*(-164/81 + (5*Pi^2)/108 + 
           (28*G[0, x])/27 - (Pi^2*G[0, x])/36 - (5*G[0, 0, x])/9 + 
           G[0, 0, 0, x]/3 + (7*Zeta[3])/9) - (7*Zeta[3])/9) - 
       (392*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (70*G[0, x]*Zeta[3])/27 - 
       (14*G[0, 0, x]*Zeta[3])/9 + Log[mu2/s]*(1952/243 - (14*Pi^2)/81 - 
         (47*Pi^4)/2160 - (328*G[0, x])/81 + (5*Pi^2*G[0, x])/54 + 
         (56*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - (10*G[0, 0, 0, x])/9 + 
         (2*G[0, 0, 0, 0, x])/3 - (70*Zeta[3])/27 + (14*G[0, x]*Zeta[3])/9 + 
         RATIO[x^(-1)]*(-1952/243 + (14*Pi^2)/81 + (47*Pi^4)/2160 + 
           (328*G[0, x])/81 - (5*Pi^2*G[0, x])/54 - (56*G[0, 0, x])/27 + 
           (Pi^2*G[0, 0, x])/18 + (10*G[0, 0, 0, x])/9 - (2*G[0, 0, 0, 0, x])/
            3 + (70*Zeta[3])/27 - (14*G[0, x]*Zeta[3])/9)) - 
       (62*Zeta[5])/15 + RATIO[x^(-1)]*(-11680/729 + (82*Pi^2)/243 + 
         (47*Pi^4)/1296 + (1952*G[0, x])/243 - (14*Pi^2*G[0, x])/81 - 
         (47*Pi^4*G[0, x])/2160 - (328*G[0, 0, x])/81 + (5*Pi^2*G[0, 0, x])/
          54 + (56*G[0, 0, 0, x])/27 - (Pi^2*G[0, 0, 0, x])/18 - 
         (10*G[0, 0, 0, 0, x])/9 + (2*G[0, 0, 0, 0, 0, x])/3 + 
         (392*Zeta[3])/81 - (7*Pi^2*Zeta[3])/54 - (70*G[0, x]*Zeta[3])/27 + 
         (14*G[0, 0, x]*Zeta[3])/9 + (62*Zeta[5])/15))) + 
   (-8 + (2*I)*Pi + Pi^2/6 + 5*G[0, x] - (2*I)*Pi*G[0, x] - 4*G[0, 1, x] - 
     4*G[1, 0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     Log[mu2/s]^2*(-1 + RATIO[x^(-1)]) + 
     (8 - Pi^2/6 - 3*G[0, x] + (4*I)*Pi*G[0, x] + 2*G[0, 0, x] + 
       4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*(-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x] + 
       (3 - (4*I)*Pi - 2*G[0, x] - 4*G[1, x])*RATIO[x^(-1)]) + 
     e*(-16 + (3*I)*Pi - (7*Pi^2)/4 - ((2*I)/3)*Pi^3 + 10*G[0, x] + 
       I*Pi*G[0, x] - (7*Pi^2*G[0, x])/6 + G[1, x] - (7*Pi^2*G[1, x])/3 - 
       6*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
       (2*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 2*G[0, 0, 0, x] + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(-1/3 + RATIO[x^(-1)]/3) + Log[mu2/s]^2*
        (-3/2 + (2*I)*Pi + G[0, x] + 2*G[1, x] + 
         (3/2 - (2*I)*Pi - G[0, x] - 2*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(-8 + (2*I)*Pi + Pi^2/6 + 5*G[0, x] - (2*I)*Pi*G[0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (8 - Pi^2/6 - 3*G[0, x] + (4*I)*Pi*G[0, x] + 
           2*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)]) + 
       (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
        RATIO[x] + RATIO[x^(-1)]*(16 - Pi^2/4 + (I/3)*Pi^3 - 8*G[0, x] + 
         (Pi^2*G[0, x])/6 + (7*Pi^2*G[1, x])/3 + 3*G[0, 0, x] - 
         (4*I)*Pi*G[0, 0, x] + (4*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 
         4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 4*G[1, 0, 0, x] - 
         4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
         (14*Zeta[3])/3) + (20*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
        ((-I/3)*Pi^3 + I*Pi*G[0, x] - Pi^2*G[0, x] + G[0, 0, x] - 
         (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 
         2*G[1, 0, 0, x] + 2*Zeta[3])) + e^2*(-32 + (6*I)*Pi - (17*Pi^2)/6 - 
       ((2*I)/3)*Pi^3 + (31*Pi^4)/144 + 20*G[0, x] + I*Pi*G[0, x] + 
       (Pi^2*G[0, x])/12 + (I/6)*Pi^3*G[0, x] + 2*G[1, x] + Pi^2*G[1, x] + 
       (I/3)*Pi^3*G[1, x] - 13*G[0, 0, x] - I*Pi*G[0, 0, x] + 
       Pi^2*G[0, 0, x] + 4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/3 + 
       4*G[1, 0, x] + I*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 - 
       5*G[1, 1, x] + 2*Pi^2*G[1, 1, x] + 7*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] + 
       4*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(-1/12 + RATIO[x^(-1)]/12) + Log[mu2/s]^3*
        (-1/2 + ((2*I)/3)*Pi + G[0, x]/3 + (2*G[1, x])/3 + 
         (1/2 - ((2*I)/3)*Pi - G[0, x]/3 - (2*G[1, x])/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-4 + I*Pi + Pi^2/12 + (5*G[0, x])/2 - I*Pi*G[0, x] - 
         2*G[0, 1, x] - 2*G[1, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*
          RATIO[(1 - x)^(-1)] + (4 - Pi^2/12 - (3*G[0, x])/2 + 
           (2*I)*Pi*G[0, x] + G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*
          RATIO[x^(-1)]) + 6*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - 
       (20*G[0, x]*Zeta[3])/3 - (46*G[1, x]*Zeta[3])/3 + 
       RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
         3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (3*Pi^4)/20 + (3*I)*Pi*G[0, x] - 
         (Pi^2*G[0, x])/2 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
         3*G[0, 0, x] - I*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
         I*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 2*G[0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
         6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, x] + Zeta[3] - 2*G[0, x]*Zeta[3] + 
         2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(32 - (2*Pi^2)/3 - 
         (47*Pi^4)/720 - 16*G[0, x] + (Pi^2*G[0, x])/4 - (I/3)*Pi^3*G[0, x] - 
         ((2*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] - (Pi^2*G[0, 0, x])/6 - 
         (7*Pi^2*G[0, 1, x])/3 - (13*Pi^2*G[1, 0, x])/3 - 2*Pi^2*G[1, 1, x] - 
         3*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
         2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - 7*Zeta[3] + 
         ((28*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
         (52*G[1, x]*Zeta[3])/3) + Log[mu2/s]*(-16 + (3*I)*Pi - (7*Pi^2)/4 - 
         ((2*I)/3)*Pi^3 + 10*G[0, x] + I*Pi*G[0, x] - (7*Pi^2*G[0, x])/6 + 
         G[1, x] - (7*Pi^2*G[1, x])/3 - 6*G[0, 0, x] + (2*I)*Pi*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 
         2*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
          (16 - Pi^2/4 + (I/3)*Pi^3 - 8*G[0, x] + (Pi^2*G[0, x])/6 + 
           (7*Pi^2*G[1, x])/3 + 3*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] + 
           (4*I)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
           4*G[0, 1, 0, x] + 4*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
           4*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - (14*Zeta[3])/3) + 
         (20*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*((-I/3)*Pi^3 + I*Pi*G[0, x] - 
           Pi^2*G[0, x] + G[0, 0, x] - (2*I)*Pi*G[0, 0, x] + 
           (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
           2*Zeta[3]))) + e^3*(-64 + (12*I)*Pi - (17*Pi^2)/3 - 
       ((11*I)/12)*Pi^3 + (57*Pi^4)/160 - ((31*I)/360)*Pi^5 + 40*G[0, x] + 
       (2*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - (I/12)*Pi^3*G[0, x] - 
       (7*Pi^4*G[0, x])/144 + 4*G[1, x] + (23*Pi^2*G[1, x])/12 - 
       (I/6)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/360 - 26*G[0, 0, x] - 
       I*Pi*G[0, 0, x] - (I/6)*Pi^3*G[0, 0, x] + 8*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/6 - (I/3)*Pi^3*G[0, 1, x] + 8*G[1, 0, x] + 
       I*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + (I/6)*Pi^3*G[1, 0, x] - 
       10*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + (I/3)*Pi^3*G[1, 1, x] + 
       16*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/6 - 
       4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/3 - 4*G[0, 1, 0, x] - 
       I*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 - 
       2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] - 
       (17*Pi^2*G[1, 0, 0, x])/6 - 4*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/
        3 - 4*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/3 + 
       9*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 8*G[0, 0, 0, 0, x] + 
       (2*I)*Pi*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
       (2*I)*Pi*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - 
       6*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
       4*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
       4*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] - 
       14*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
       4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 1, x] + 
       4*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + 
       4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/60 + RATIO[x^(-1)]/60) + 
       Log[mu2/s]^4*(-1/8 + (I/6)*Pi + G[0, x]/12 + G[1, x]/6 + 
         (1/8 - (I/6)*Pi - G[0, x]/12 - G[1, x]/6)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-4/3 + (I/3)*Pi + Pi^2/36 + (5*G[0, x])/6 - 
         (I/3)*Pi*G[0, x] - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + 
         ((I/3)*Pi*G[0, x] + G[0, 0, x]/3)*RATIO[(1 - x)^(-1)] + 
         (4/3 - Pi^2/36 - G[0, x]/2 + ((2*I)/3)*Pi*G[0, x] + G[0, 0, x]/3 + 
           (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3)*RATIO[x^(-1)]) + 
       (47*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/9 - 
       (32*G[0, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
       3*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] + (46*G[0, 1, x]*Zeta[3])/3 + 
       (46*G[1, 0, x]*Zeta[3])/3 + 2*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*(3*Pi^2 - Pi^4/60 - (3*Pi^2*G[0, x])/2 - (3*Pi^2*G[1, x])/2 + 
         6*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 - 6*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/6 - 6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 
         6*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/6 - 6*G[0, 0, 0, x] + 
         3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 
         3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 3*Zeta[3] - 
         2*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(-8 + ((3*I)/2)*Pi - (7*Pi^2)/8 - (I/3)*Pi^3 + 
         5*G[0, x] + (I/2)*Pi*G[0, x] - (7*Pi^2*G[0, x])/12 + G[1, x]/2 - 
         (7*Pi^2*G[1, x])/6 - 3*G[0, 0, x] + I*Pi*G[0, 0, x] + G[0, 1, x] + 
         G[1, 0, x] - I*Pi*G[1, 0, x] - G[1, 1, x] - G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x] + RATIO[x^(-1)]*(8 - Pi^2/8 + (I/6)*Pi^3 - 4*G[0, x] + 
           (Pi^2*G[0, x])/12 + (7*Pi^2*G[1, x])/6 + (3*G[0, 0, x])/2 - 
           (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] - G[0, 0, 0, x] - 
           2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - 
           (7*Zeta[3])/3) + (10*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 + (I/2)*Pi*G[0, x] - (Pi^2*G[0, x])/2 + G[0, 0, x]/2 - 
           I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3])) + Log[mu2/s]*(-32 + (6*I)*Pi - 
         (17*Pi^2)/6 - ((2*I)/3)*Pi^3 + (31*Pi^4)/144 + 20*G[0, x] + 
         I*Pi*G[0, x] + (Pi^2*G[0, x])/12 + (I/6)*Pi^3*G[0, x] + 2*G[1, x] + 
         Pi^2*G[1, x] + (I/3)*Pi^3*G[1, x] - 13*G[0, 0, x] - 
         I*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] + 4*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/3 + 4*G[1, 0, x] + I*Pi*G[1, 0, x] + 
         (10*Pi^2*G[1, 0, x])/3 - 5*G[1, 1, x] + 2*Pi^2*G[1, 1, x] + 
         7*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
         8*G[1, 1, 1, 1, x] + 6*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] - 
         (20*G[0, x]*Zeta[3])/3 - (46*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*((3*Pi^2)/2 - Pi^2*G[0, x] - Pi^2*G[1, x] + 3*G[0, 0, x] - 
           3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 2*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((-I/6)*Pi^3 + (3*Pi^4)/20 + (3*I)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/2 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
           3*G[0, 0, x] - I*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
           I*Pi*G[1, 0, x] - Pi^2*G[1, 0, x] - 2*G[0, 0, 0, x] + 
           (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + G[1, 0, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
           6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
           2*G[1, 1, 0, 0, x] + Zeta[3] - 2*G[0, x]*Zeta[3] + 
           2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(32 - (2*Pi^2)/3 - 
           (47*Pi^4)/720 - 16*G[0, x] + (Pi^2*G[0, x])/4 - 
           (I/3)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] + 8*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/3 - (13*Pi^2*G[1, 0, x])/
            3 - 2*Pi^2*G[1, 1, x] - 3*G[0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
           2*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
           4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
           4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - 7*Zeta[3] + 
           ((28*I)/3)*Pi*Zeta[3] + (14*G[0, x]*Zeta[3])/3 + 
           (52*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - 
         (47*Pi^4)/480 + ((47*I)/360)*Pi^5 - 32*G[0, x] + 
         (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + (143*Pi^4*G[1, x])/
          360 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + (I/3)*Pi^3*G[0, 0, x] + 
         ((2*I)/3)*Pi^3*G[0, 1, x] - (I/3)*Pi^3*G[1, 0, x] - 
         ((2*I)/3)*Pi^3*G[1, 1, x] - 8*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/
          6 + (7*Pi^2*G[0, 0, 1, x])/3 + (13*Pi^2*G[0, 1, 0, x])/3 + 
         2*Pi^2*G[0, 1, 1, x] + (11*Pi^2*G[1, 0, 0, x])/3 + 
         (7*Pi^2*G[1, 0, 1, x])/3 + (Pi^2*G[1, 1, 0, x])/3 + 
         (5*Pi^2*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - 
         (4*I)*Pi*G[0, 0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         2*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, x] - 
         4*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
         4*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         4*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
         20*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 0, x] - 
         4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
         4*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + 
         (7*Pi^2*Zeta[3])/18 + 7*G[0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, x]*
          Zeta[3] - (14*G[0, 0, x]*Zeta[3])/3 - (52*G[0, 1, x]*Zeta[3])/3 - 
         (52*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + (72*Zeta[5])/5 + 
       RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (3*Pi^4)/40 + ((2*I)/45)*Pi^5 + 
         (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - (I/12)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/60 - (I/6)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/20 + 
         6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
         (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] + 
         (3*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - (I/6)*Pi^3*G[1, 0, x] - 
         (I/3)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         (2*Pi^2*G[0, 0, 0, x])/3 - I*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] + 
         3*G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 + 
         I*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, x] + 3*Zeta[3] - (Pi^2*Zeta[3])/6 - 
         G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*Zeta[3] - 
         2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + 2*Zeta[5])) + 
     e^4*(-128 + (24*I)*Pi - (34*Pi^2)/3 - ((11*I)/6)*Pi^3 + (223*Pi^4)/360 + 
       (I/720)*Pi^5 + (409*Pi^6)/60480 + 80*G[0, x] + (4*I)*Pi*G[0, x] + 
       (4*Pi^2*G[0, x])/3 - (I/12)*Pi^3*G[0, x] - (247*Pi^4*G[0, x])/1440 + 
       ((47*I)/720)*Pi^5*G[0, x] + 8*G[1, x] + (23*Pi^2*G[1, x])/6 - 
       (I/6)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/120 - ((2*I)/45)*Pi^5*G[1, x] - 
       52*G[0, 0, x] - (2*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
       (I/12)*Pi^3*G[0, 0, x] - (Pi^4*G[0, 0, x])/60 + 16*G[0, 1, x] - 
       (7*Pi^2*G[0, 1, x])/3 + (I/6)*Pi^3*G[0, 1, x] + 
       (89*Pi^4*G[0, 1, x])/360 + 16*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 
       (17*Pi^2*G[1, 0, x])/6 - (I/12)*Pi^3*G[1, 0, x] + 
       (29*Pi^4*G[1, 0, x])/360 - 20*G[1, 1, x] - (19*Pi^2*G[1, 1, x])/12 - 
       (I/6)*Pi^3*G[1, 1, x] - (11*Pi^4*G[1, 1, x])/60 + 32*G[0, 0, 0, x] + 
       I*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/12 + 
       (I/6)*Pi^3*G[0, 0, 0, x] - 8*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
        6 + (I/3)*Pi^3*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - I*Pi*G[0, 1, 0, x] + 
       (5*Pi^2*G[0, 1, 0, x])/3 - (I/6)*Pi^3*G[0, 1, 0, x] + 
       Pi^2*G[0, 1, 1, x] - (I/3)*Pi^3*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 
       I*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/12 - 
       (I/6)*Pi^3*G[1, 0, 0, x] - 8*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/
        6 - (I/3)*Pi^3*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] + 
       (2*Pi^2*G[1, 1, 0, x])/3 + (I/6)*Pi^3*G[1, 1, 0, x] + 
       18*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 + 
       (I/3)*Pi^3*G[1, 1, 1, x] - 19*G[0, 0, 0, 0, x] - 
       I*Pi*G[0, 0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, 0, x])/3 + 
       4*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 0, 1, x])/3 + 
       4*G[0, 0, 1, 0, x] + I*Pi*G[0, 0, 1, 0, x] + 
       (10*Pi^2*G[0, 0, 1, 0, x])/3 + 2*Pi^2*G[0, 0, 1, 1, x] - 
       G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 0, 0, x] + (17*Pi^2*G[0, 1, 0, 0, x])/
        6 + 4*G[0, 1, 0, 1, x] + (7*Pi^2*G[0, 1, 0, 1, x])/3 + 
       4*G[0, 1, 1, 0, x] - I*Pi*G[0, 1, 1, 0, x] + (4*Pi^2*G[0, 1, 1, 0, x])/
        3 - 4*G[0, 1, 1, 1, x] + (5*Pi^2*G[0, 1, 1, 1, x])/3 - 
       6*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] + (7*Pi^2*G[1, 0, 0, 0, x])/
        3 + 4*G[1, 0, 0, 1, x] + (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
       4*G[1, 0, 1, 0, x] - I*Pi*G[1, 0, 1, 0, x] + (4*Pi^2*G[1, 0, 1, 0, x])/
        3 + 2*Pi^2*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] - 
       I*Pi*G[1, 1, 0, 0, x] + (7*Pi^2*G[1, 1, 0, 0, x])/6 + 
       4*G[1, 1, 0, 1, x] + (7*Pi^2*G[1, 1, 0, 1, x])/3 + 
       4*G[1, 1, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] + 
       (10*Pi^2*G[1, 1, 1, 0, x])/3 - 13*G[1, 1, 1, 1, x] + 
       (4*Pi^2*G[1, 1, 1, 1, x])/3 + 9*G[0, 0, 0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       G[0, 0, 1, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
       (2*I)*Pi*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] + 7*G[1, 0, 0, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       G[1, 0, 1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       G[1, 1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] - 
       (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, x] + 
       8*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 0, 1, x] - 
       4*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 0, 0, x] - 
       4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
       4*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] - 
       4*G[0, 0, 1, 0, 0, 1, x] - 4*G[0, 0, 1, 0, 1, 0, x] - 
       2*G[0, 0, 1, 1, 0, 0, x] - 4*G[0, 0, 1, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, 1, x] + 
       14*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 0, 1, x] - 
       4*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
       4*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 1, 0, 0, x] - 
       4*G[0, 1, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 1, 0, x] + 
       12*G[0, 1, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, 0, x] - 
       4*G[1, 0, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 0, 1, 0, x] - 
       2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
       4*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] + 
       2*G[1, 0, 1, 1, 0, 0, x] - 4*G[1, 0, 1, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
       4*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
       4*G[1, 1, 0, 1, 1, 1, x] + 8*G[1, 1, 1, 0, 0, 0, x] - 
       4*G[1, 1, 1, 0, 0, 1, x] - 4*G[1, 1, 1, 0, 1, 0, x] - 
       2*G[1, 1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-1/360 + RATIO[x^(-1)]/360) + 
       Log[mu2/s]^5*(-1/40 + (I/30)*Pi + G[0, x]/60 + G[1, x]/30 + 
         (1/40 - (I/30)*Pi - G[0, x]/60 - G[1, x]/30)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(-1/3 + (I/12)*Pi + Pi^2/144 + (5*G[0, x])/24 - 
         (I/12)*Pi*G[0, x] - G[0, 1, x]/6 - G[1, 0, x]/6 + 
         ((I/12)*Pi*G[0, x] + G[0, 0, x]/12)*RATIO[(1 - x)^(-1)] + 
         (1/3 - Pi^2/144 - G[0, x]/8 + (I/6)*Pi*G[0, x] + G[0, 0, x]/12 + 
           G[0, 1, x]/6 + G[1, 0, x]/6)*RATIO[x^(-1)]) + (94*Zeta[3])/3 - 
       (7*I)*Pi*Zeta[3] + (25*Pi^2*Zeta[3])/6 + ((14*I)/9)*Pi^3*Zeta[3] - 
       (61*G[0, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[0, x]*Zeta[3] + 
       (26*Pi^2*G[0, x]*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3 + 
       (107*Pi^2*G[1, x]*Zeta[3])/18 + 13*G[0, 0, x]*Zeta[3] - 
       ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (23*G[0, 1, x]*Zeta[3])/3 - 
       (23*G[1, 0, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (11*G[1, 1, x]*Zeta[3])/3 + (8*G[0, 0, 0, x]*Zeta[3])/3 - 
       (46*G[0, 0, 1, x]*Zeta[3])/3 - (46*G[0, 1, 0, x]*Zeta[3])/3 - 
       2*G[0, 1, 1, x]*Zeta[3] - (4*G[1, 0, 0, x]*Zeta[3])/3 - 
       (34*G[1, 0, 1, x]*Zeta[3])/3 - (34*G[1, 1, 0, x]*Zeta[3])/3 + 
       (10*G[1, 1, 1, x]*Zeta[3])/3 - (91*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-8/3 + (I/2)*Pi - (7*Pi^2)/24 - (I/9)*Pi^3 + 
         (5*G[0, x])/3 + (I/6)*Pi*G[0, x] - (7*Pi^2*G[0, x])/36 + G[1, x]/6 - 
         (7*Pi^2*G[1, x])/18 - G[0, 0, x] + (I/3)*Pi*G[0, 0, x] + 
         G[0, 1, x]/3 + G[1, 0, x]/3 - (I/3)*Pi*G[1, 0, x] - G[1, 1, x]/3 - 
         G[0, 0, 0, x]/3 + (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 - 
         G[1, 0, 0, x]/3 + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 - 
         (2*G[1, 1, 1, x])/3 + (Pi^2/6 + G[0, 0, x]/3 - G[0, 1, x]/3 - 
           G[1, 0, x]/3 + G[1, 1, x]/3)*RATIO[x] + RATIO[x^(-1)]*
          (8/3 - Pi^2/24 + (I/18)*Pi^3 - (4*G[0, x])/3 + (Pi^2*G[0, x])/36 + 
           (7*Pi^2*G[1, x])/18 + G[0, 0, x]/2 - ((2*I)/3)*Pi*G[0, 0, x] + 
           ((2*I)/3)*Pi*G[1, 0, x] - G[0, 0, 0, x]/3 - (2*G[0, 0, 1, x])/3 - 
           (2*G[0, 1, 0, x])/3 + (2*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - 
           (2*G[1, 1, 0, x])/3 + (2*G[1, 1, 1, x])/3 - (7*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*((-I/18)*Pi^3 + (I/6)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/6 + G[0, 0, x]/6 - (I/3)*Pi*G[0, 0, x] + 
           (I/3)*Pi*G[1, 0, x] - (2*G[0, 0, 0, x])/3 + G[1, 0, 0, x]/3 + 
           Zeta[3]/3) + (10*Zeta[3])/9) + Log[mu2/s]^2*
        (-16 + (3*I)*Pi - (17*Pi^2)/12 - (I/3)*Pi^3 + (31*Pi^4)/288 + 
         10*G[0, x] + (I/2)*Pi*G[0, x] + (Pi^2*G[0, x])/24 + 
         (I/12)*Pi^3*G[0, x] + G[1, x] + (Pi^2*G[1, x])/2 + 
         (I/6)*Pi^3*G[1, x] - (13*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + 
         (Pi^2*G[0, 0, x])/2 + 2*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 + 
         2*G[1, 0, x] + (I/2)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/3 - 
         (5*G[1, 1, x])/2 + Pi^2*G[1, 1, x] + (7*G[0, 0, 0, x])/2 - 
         I*Pi*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] + 
         I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 + I*Pi*G[1, 0, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] - I*Pi*G[1, 1, 0, x] + 
         2*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
         3*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] - (10*G[0, x]*Zeta[3])/3 - 
         (23*G[1, x]*Zeta[3])/3 + RATIO[x]*((3*Pi^2)/4 - (Pi^2*G[0, x])/2 - 
           (Pi^2*G[1, x])/2 + (3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - 
           (3*G[1, 0, x])/2 + (3*G[1, 1, x])/2 - 2*G[0, 0, 0, x] + 
           G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
           2*G[1, 1, 1, x] + Zeta[3]) + RATIO[(1 - x)^(-1)]*
          ((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/4 - (I/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] + 
           (3*G[0, 0, x])/2 - (I/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           (I/2)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
           I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
           Zeta[3]/2 - G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(16 - Pi^2/3 - (47*Pi^4)/1440 - 8*G[0, x] + 
           (Pi^2*G[0, x])/8 - (I/6)*Pi^3*G[0, x] - (I/3)*Pi^3*G[1, x] + 
           4*G[0, 0, x] - (Pi^2*G[0, 0, x])/12 - (7*Pi^2*G[0, 1, x])/6 - 
           (13*Pi^2*G[1, 0, x])/6 - Pi^2*G[1, 1, x] - (3*G[0, 0, 0, x])/2 + 
           (2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] - 
           (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
           G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
           2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           2*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
           2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
           2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (7*Zeta[3])/2 + 
           ((14*I)/3)*Pi*Zeta[3] + (7*G[0, x]*Zeta[3])/3 + 
           (26*G[1, x]*Zeta[3])/3)) + (88*Zeta[5])/5 - 
       ((124*I)/5)*Pi*Zeta[5] - (72*G[0, x]*Zeta[5])/5 - 
       (154*G[1, x]*Zeta[5])/5 + RATIO[x]*(6*Pi^2 - Pi^4/40 - 
         3*Pi^2*G[0, x] + (Pi^4*G[0, x])/60 - 3*Pi^2*G[1, x] + 
         (Pi^4*G[1, x])/60 + 12*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 - 
         12*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/4 - 12*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/4 + 12*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/4 - 
         12*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 6*G[0, 0, 1, x] - 
         (7*Pi^2*G[0, 0, 1, x])/6 + 6*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/
          6 - Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] + 6*G[1, 0, 1, x] - 
         (7*Pi^2*G[1, 0, 1, x])/6 + 6*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
          6 - 12*G[1, 1, 1, x] - (2*Pi^2*G[1, 1, 1, x])/3 + 
         9*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
         3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
         3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
         2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
         2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
         2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
         2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
         2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, 1, x] + 6*Zeta[3] - 
         (5*Pi^2*Zeta[3])/2 - 3*G[0, x]*Zeta[3] - 3*G[1, x]*Zeta[3] - 
         (8*G[0, 0, x]*Zeta[3])/3 + (20*G[0, 1, x]*Zeta[3])/3 + 
         (20*G[1, 0, x]*Zeta[3])/3 - (8*G[1, 1, x]*Zeta[3])/3 + 2*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*((-I)*Pi^3 + (9*Pi^4)/40 + (I/45)*Pi^5 - 
         Pi^6/112 + (12*I)*Pi*G[0, x] - 3*Pi^2*G[0, x] - (I/4)*Pi^3*G[0, x] + 
         (Pi^4*G[0, x])/120 - ((47*I)/720)*Pi^5*G[0, x] - 
         (I/2)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/40 + ((2*I)/45)*Pi^5*G[1, x] + 
         12*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/4 + 
         (I/12)*Pi^3*G[0, 0, x] - (59*Pi^4*G[0, 0, x])/720 + 
         (I/6)*Pi^3*G[0, 1, x] - (3*Pi^4*G[0, 1, x])/20 + 
         (6*I)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 
         (I/12)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/60 - 
         (I/6)*Pi^3*G[1, 1, x] + (3*Pi^4*G[1, 1, x])/20 - 12*G[0, 0, 0, x] + 
         (3*I)*Pi*G[0, 0, 0, x] - (Pi^2*G[0, 0, 0, x])/3 - 
         (I/6)*Pi^3*G[0, 0, 0, x] - (I/3)*Pi^3*G[0, 0, 1, x] - 
         (3*I)*Pi*G[0, 1, 0, x] + (Pi^2*G[0, 1, 0, x])/2 + 
         (I/6)*Pi^3*G[0, 1, 0, x] + (I/3)*Pi^3*G[0, 1, 1, x] + 
         6*G[1, 0, 0, x] - (3*I)*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/
          12 + (I/6)*Pi^3*G[1, 0, 0, x] + (I/3)*Pi^3*G[1, 0, 1, x] + 
         (3*I)*Pi*G[1, 1, 0, x] - (Pi^2*G[1, 1, 0, x])/2 - 
         (I/6)*Pi^3*G[1, 1, 0, x] - (I/3)*Pi^3*G[1, 1, 1, x] + 
         9*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 0, 0, x] + (Pi^2*G[0, 0, 0, 0, x])/
          2 + I*Pi*G[0, 0, 1, 0, x] - Pi^2*G[0, 0, 1, 0, x] - 
         3*G[0, 1, 0, 0, x] + I*Pi*G[0, 1, 0, 0, x] - 
         (5*Pi^2*G[0, 1, 0, 0, x])/6 - I*Pi*G[0, 1, 1, 0, x] + 
         Pi^2*G[0, 1, 1, 0, x] - 6*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
         (2*Pi^2*G[1, 0, 0, 0, x])/3 - I*Pi*G[1, 0, 1, 0, x] + 
         Pi^2*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] - I*Pi*G[1, 1, 0, 0, x] + 
         (5*Pi^2*G[1, 1, 0, 0, x])/6 + I*Pi*G[1, 1, 1, 0, x] - 
         Pi^2*G[1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         G[0, 0, 1, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (2*I)*Pi*G[0, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 1, 1, 0, x] + 3*G[1, 0, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 1, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         G[1, 1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 10*G[0, 0, 0, 0, 0, 0, x] - 
         2*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
         2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 0, x] + 
         2*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
         2*G[0, 1, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
         2*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 1, 0, 0, 0, 0, x] - 
         2*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 1, 0, 0, x] + 6*Zeta[3] - (Pi^2*Zeta[3])/12 + 
         ((7*I)/9)*Pi^3*Zeta[3] - 3*G[0, x]*Zeta[3] - ((7*I)/3)*Pi*G[0, x]*
          Zeta[3] + (5*Pi^2*G[0, x]*Zeta[3])/2 + 3*G[1, x]*Zeta[3] - 
         (Pi^2*G[1, x]*Zeta[3])/6 - (4*G[0, 0, x]*Zeta[3])/3 + 
         ((14*I)/3)*Pi*G[0, 0, x]*Zeta[3] - G[0, 1, x]*Zeta[3] - 
         G[1, 0, x]*Zeta[3] - ((14*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         G[1, 1, x]*Zeta[3] + (22*G[0, 0, 0, x]*Zeta[3])/3 + 
         2*G[0, 0, 1, x]*Zeta[3] + 2*G[0, 1, 0, x]*Zeta[3] - 
         2*G[0, 1, 1, x]*Zeta[3] - (8*G[1, 0, 0, x]*Zeta[3])/3 - 
         2*G[1, 0, 1, x]*Zeta[3] - 2*G[1, 1, 0, x]*Zeta[3] + 
         2*G[1, 1, 1, x]*Zeta[3] - (14*Zeta[3]^2)/3 + Zeta[5] - 
         2*G[0, x]*Zeta[5] + 2*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*
        (128 - (8*Pi^2)/3 - (47*Pi^4)/180 - (949*Pi^6)/60480 - 64*G[0, x] + 
         (4*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/480 - ((47*I)/360)*Pi^5*
          G[0, x] + ((4*I)/45)*Pi^5*G[1, x] + 32*G[0, 0, x] - 
         (2*Pi^2*G[0, 0, x])/3 - (47*Pi^4*G[0, 0, x])/720 - 
         (143*Pi^4*G[0, 1, x])/360 - (23*Pi^4*G[1, 0, x])/360 + 
         (Pi^4*G[1, 1, x])/3 - 16*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/4 - 
         (I/3)*Pi^3*G[0, 0, 0, x] - ((2*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (I/3)*Pi^3*G[0, 1, 0, x] + ((2*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (I/3)*Pi^3*G[1, 0, 0, x] + ((2*I)/3)*Pi^3*G[1, 0, 1, x] - 
         (I/3)*Pi^3*G[1, 1, 0, x] - ((2*I)/3)*Pi^3*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] - (Pi^2*G[0, 0, 0, 0, x])/6 - 
         (7*Pi^2*G[0, 0, 0, 1, x])/3 - (13*Pi^2*G[0, 0, 1, 0, x])/3 - 
         2*Pi^2*G[0, 0, 1, 1, x] - (11*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (7*Pi^2*G[0, 1, 0, 1, x])/3 - (Pi^2*G[0, 1, 1, 0, x])/3 - 
         (5*Pi^2*G[0, 1, 1, 1, x])/3 - 3*Pi^2*G[1, 0, 0, 0, x] - 
         (7*Pi^2*G[1, 0, 0, 1, x])/3 - (Pi^2*G[1, 0, 1, 0, x])/3 - 
         2*Pi^2*G[1, 0, 1, 1, x] - (Pi^2*G[1, 1, 0, 0, x])/3 - 
         (7*Pi^2*G[1, 1, 0, 1, x])/3 - (13*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (4*Pi^2*G[1, 1, 1, 1, x])/3 - 3*G[0, 0, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         2*G[0, 0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 0, x] + 
         4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] + 
         4*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
         4*G[0, 0, 1, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, 1, x] - 
         20*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
         4*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 0, 0, x] + 
         4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] - 
         4*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] + 
         4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] - 
         4*G[0, 1, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 1, 0, x] - 12*G[0, 1, 1, 1, 1, 1, x] - 
         28*G[1, 0, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
         4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
         4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, 0, 0, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
         4*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
         4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
         4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
         4*G[1, 1, 0, 1, 1, 1, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
         4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] + 
         4*G[1, 1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, 1, 1, x] - 
         (112*Zeta[3])/3 + (7*Pi^2*Zeta[3])/12 - ((7*I)/9)*Pi^3*Zeta[3] + 
         (56*G[0, x]*Zeta[3])/3 - (7*Pi^2*G[0, x]*Zeta[3])/18 - 
         (55*Pi^2*G[1, x]*Zeta[3])/9 - 7*G[0, 0, x]*Zeta[3] + 
         ((28*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((28*I)/3)*Pi*G[1, 0, x]*
          Zeta[3] + (14*G[0, 0, 0, x]*Zeta[3])/3 + (52*G[0, 0, 1, x]*Zeta[3])/
          3 + (52*G[0, 1, 0, x]*Zeta[3])/3 - (4*G[1, 0, 0, x]*Zeta[3])/3 + 
         (28*G[1, 0, 1, x]*Zeta[3])/3 + (28*G[1, 1, 0, x]*Zeta[3])/3 - 
         (4*G[1, 1, 1, x]*Zeta[3])/3 + (49*Zeta[3]^2)/9 - (93*Zeta[5])/5 + 
         ((124*I)/5)*Pi*Zeta[5] + (62*G[0, x]*Zeta[5])/5 + 
         (164*G[1, x]*Zeta[5])/5) + Log[mu2/s]*(-64 + (12*I)*Pi - 
         (17*Pi^2)/3 - ((11*I)/12)*Pi^3 + (57*Pi^4)/160 - ((31*I)/360)*Pi^5 + 
         40*G[0, x] + (2*I)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - 
         (I/12)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/144 + 4*G[1, x] + 
         (23*Pi^2*G[1, x])/12 - (I/6)*Pi^3*G[1, x] - (89*Pi^4*G[1, x])/360 - 
         26*G[0, 0, x] - I*Pi*G[0, 0, x] - (I/6)*Pi^3*G[0, 0, x] + 
         8*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - (I/3)*Pi^3*G[0, 1, x] + 
         8*G[1, 0, x] + I*Pi*G[1, 0, x] - (5*Pi^2*G[1, 0, x])/3 + 
         (I/6)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 + 
         (I/3)*Pi^3*G[1, 1, x] + 16*G[0, 0, 0, x] + I*Pi*G[0, 0, 0, x] - 
         (5*Pi^2*G[0, 0, 0, x])/6 - 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
          3 - 4*G[0, 1, 0, x] - I*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/
          3 - 2*Pi^2*G[0, 1, 1, x] + G[1, 0, 0, x] - I*Pi*G[1, 0, 0, x] - 
         (17*Pi^2*G[1, 0, 0, x])/6 - 4*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/
          3 - 4*G[1, 1, 0, x] + I*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/
          3 + 9*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 
         8*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
         (2*I)*Pi*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
         2*G[1, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] - 
         6*G[1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, 1, x] + 
         4*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 0, x] + 
         4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
         4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
         4*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         12*G[1, 1, 1, 1, 1, x] + (47*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] - 
         (5*Pi^2*Zeta[3])/9 - (32*G[0, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[0, x]*
          Zeta[3] + 3*G[1, x]*Zeta[3] + 2*G[0, 0, x]*Zeta[3] + 
         (46*G[0, 1, x]*Zeta[3])/3 + (46*G[1, 0, x]*Zeta[3])/3 + 
         2*G[1, 1, x]*Zeta[3] + RATIO[x]*(3*Pi^2 - Pi^4/60 - 
           (3*Pi^2*G[0, x])/2 - (3*Pi^2*G[1, x])/2 + 6*G[0, 0, x] + 
           (5*Pi^2*G[0, 0, x])/6 - 6*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
           6*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 + 6*G[1, 1, x] + 
           (5*Pi^2*G[1, 1, x])/6 - 6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
           3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
           6*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
           6*G[1, 1, 1, 1, x] + 3*Zeta[3] - 2*G[0, x]*Zeta[3] - 
           2*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(64 - (4*Pi^2)/3 - 
           (47*Pi^4)/480 + ((47*I)/360)*Pi^5 - 32*G[0, x] + 
           (2*Pi^2*G[0, x])/3 + (47*Pi^4*G[0, x])/720 + (143*Pi^4*G[1, x])/
            360 + 16*G[0, 0, x] - (Pi^2*G[0, 0, x])/4 + 
           (I/3)*Pi^3*G[0, 0, x] + ((2*I)/3)*Pi^3*G[0, 1, x] - 
           (I/3)*Pi^3*G[1, 0, x] - ((2*I)/3)*Pi^3*G[1, 1, x] - 
           8*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/6 + (7*Pi^2*G[0, 0, 1, x])/
            3 + (13*Pi^2*G[0, 1, 0, x])/3 + 2*Pi^2*G[0, 1, 1, x] + 
           (11*Pi^2*G[1, 0, 0, x])/3 + (7*Pi^2*G[1, 0, 1, x])/3 + 
           (Pi^2*G[1, 1, 0, x])/3 + (5*Pi^2*G[1, 1, 1, x])/3 + 
           3*G[0, 0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
           (4*I)*Pi*G[1, 0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 0, x] + 
           (4*I)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] - 
           4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
           4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
           4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
           12*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
           4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 0, x] - 
           4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
           8*G[0, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] - 
           4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
           4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
           4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] - 
           4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
           4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] - 
           4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
           12*G[1, 1, 1, 1, 1, x] - (56*Zeta[3])/3 + (7*Pi^2*Zeta[3])/18 + 
           7*G[0, x]*Zeta[3] - ((28*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (14*G[0, 0, x]*Zeta[3])/3 - (52*G[0, 1, x]*Zeta[3])/3 - 
           (52*G[1, 0, x]*Zeta[3])/3 - (62*Zeta[5])/5) + (72*Zeta[5])/5 + 
         RATIO[(1 - x)^(-1)]*((-I/2)*Pi^3 + (3*Pi^4)/40 + ((2*I)/45)*Pi^5 + 
           (6*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/2 - (I/12)*Pi^3*G[0, x] + 
           (Pi^4*G[0, x])/60 - (I/6)*Pi^3*G[1, x] + (3*Pi^4*G[1, x])/20 + 
           6*G[0, 0, x] - (3*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/12 + 
           (I/6)*Pi^3*G[0, 0, x] + (I/3)*Pi^3*G[0, 1, x] + 
           (3*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/2 - 
           (I/6)*Pi^3*G[1, 0, x] - (I/3)*Pi^3*G[1, 1, x] - 6*G[0, 0, 0, x] + 
           I*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 - 
           I*Pi*G[0, 1, 0, x] + Pi^2*G[0, 1, 0, x] + 3*G[1, 0, 0, x] - 
           I*Pi*G[1, 0, 0, x] + (5*Pi^2*G[1, 0, 0, x])/6 + 
           I*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] - 
           (2*I)*Pi*G[0, 0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, 0, x] - 
           G[0, 1, 0, 0, x] + (2*I)*Pi*G[0, 1, 0, 0, x] - 
           (2*I)*Pi*G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + 
           (2*I)*Pi*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
           (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
           2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
           2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
           2*G[1, 1, 1, 0, 0, x] + 3*Zeta[3] - (Pi^2*Zeta[3])/6 - 
           G[0, x]*Zeta[3] - ((14*I)/3)*Pi*G[0, x]*Zeta[3] + 
           G[1, x]*Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 2*G[0, 1, x]*
            Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 2*G[1, 1, x]*Zeta[3] + 
           2*Zeta[5]))))/Nc + Nc*(-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 
     2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + 
     Log[mu2/s]^2*(1 - RATIO[x^(-1)]) + (13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
       2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)] + 
     Log[mu2/s]*(-2/3 - 2*G[1, x] + (2/3 + 2*G[1, x])*RATIO[x^(-1)]) + 
     e*(-80/27 + (5*Pi^2)/9 + (35*G[0, x])/18 + Pi^2*G[0, x] - G[1, x]/2 + 
       (7*Pi^2*G[1, x])/6 + G[0, 0, x]/3 - G[0, 1, x] - G[1, 0, x] + 
       G[1, 1, x] + 4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
       2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
       Log[mu2/s]^3*(1/3 - RATIO[x^(-1)]/3) + Log[mu2/s]^2*
        (-1/3 - G[1, x] + (1/3 + G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(-13/9 - (7*Pi^2)/6 + (2*G[0, x])/3 - 2*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] + (13/9 + (7*Pi^2)/6 - (2*G[0, x])/3 + 
           2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x])*RATIO[x^(-1)]) + 
       (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*
        RATIO[x] - (20*Zeta[3])/3 + RATIO[x^(-1)]*(80/27 - Pi^2/18 - 
         (13*G[0, x])/9 - Pi^2*G[0, x] - (7*Pi^2*G[1, x])/6 + 
         (2*G[0, 0, x])/3 - 4*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
         2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] + (20*Zeta[3])/3)) + 
     e^2*(-484/81 + (121*Pi^2)/108 - (7*Pi^4)/144 + (107*G[0, x])/27 - 
       (5*Pi^2*G[0, x])/9 - G[1, x] - (Pi^2*G[1, x])/2 + G[0, 0, x]/18 - 
       (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/6 - 
       2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 + (5*G[1, 1, x])/2 - 
       Pi^2*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + G[0, 0, 1, x] + 
       G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
       6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
       2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       Log[mu2/s]^4*(1/12 - RATIO[x^(-1)]/12) + Log[mu2/s]^3*
        (-1/9 - G[1, x]/3 + (1/9 + G[1, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-13/18 - (7*Pi^2)/12 + G[0, x]/3 - G[0, 0, x] + 
         G[0, 1, x] + G[1, 0, x] + (13/18 + (7*Pi^2)/12 - G[0, x]/3 + 
           G[0, 0, x] - G[0, 1, x] - G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + (Pi^2*G[1, x])/2 - 
         (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
         (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] - Zeta[3]) + 
       (23*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + (20*G[1, x]*Zeta[3])/3 + 
       RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + (7*Pi^4)/144 - 
         (80*G[0, x])/27 + (Pi^2*G[0, x])/18 + (13*G[0, 0, x])/9 + 
         (5*Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/6 + 
         (7*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] - (2*G[0, 0, 0, x])/3 + 
         6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] - 
         (14*Zeta[3])/9 - 2*G[0, x]*Zeta[3] - (20*G[1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-80/27 + (5*Pi^2)/9 + (35*G[0, x])/18 + Pi^2*G[0, x] - 
         G[1, x]/2 + (7*Pi^2*G[1, x])/6 + G[0, 0, x]/3 - G[0, 1, x] - 
         G[1, 0, x] + G[1, 1, x] + 4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         2*G[1, 1, 1, x] + (-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
           G[1, 1, x])*RATIO[x] - (20*Zeta[3])/3 + RATIO[x^(-1)]*
          (80/27 - Pi^2/18 - (13*G[0, x])/9 - Pi^2*G[0, x] - 
           (7*Pi^2*G[1, x])/6 + (2*G[0, 0, x])/3 - 4*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 1, x] + 
           2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + (20*Zeta[3])/3))) + 
     e^3*(-2912/243 + (182*Pi^2)/81 + (29*Pi^4)/2160 + (646*G[0, x])/81 - 
       (251*Pi^2*G[0, x])/216 - (Pi^4*G[0, x])/60 - 2*G[1, x] - 
       (23*Pi^2*G[1, x])/24 + (7*Pi^4*G[1, x])/144 + G[0, 0, x]/27 + 
       (17*Pi^2*G[0, 0, x])/36 - 4*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/12 - 
       4*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 5*G[1, 1, x] + 
       (5*Pi^2*G[1, 1, x])/12 - (37*G[0, 0, 0, x])/18 + 
       (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
        6 + 2*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + Pi^2*G[0, 1, 1, x] + 
       Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 + 
       2*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/6 - (9*G[1, 1, 1, x])/2 + 
       (5*Pi^2*G[1, 1, 1, x])/6 + (7*G[0, 0, 0, 0, x])/3 - G[0, 0, 0, 1, x] - 
       G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
       G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
       G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
       3*G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
       2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
       2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
       2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
       2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
       2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(1/60 - RATIO[x^(-1)]/60) + Log[mu2/s]^4*
        (-1/36 - G[1, x]/12 + (1/36 + G[1, x]/12)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-13/54 - (7*Pi^2)/36 + G[0, x]/9 - G[0, 0, x]/3 + 
         G[0, 1, x]/3 + G[1, 0, x]/3 + (13/54 + (7*Pi^2)/36 - G[0, x]/9 + 
           G[0, 0, x]/3 - G[0, 1, x]/3 - G[1, 0, x]/3)*RATIO[x^(-1)]) + 
       (145*Zeta[3])/27 + (26*Pi^2*Zeta[3])/9 - (23*G[0, x]*Zeta[3])/9 - 
       G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/
        3 - (20*G[1, 0, x]*Zeta[3])/3 - 2*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
         (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
         3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
         3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
         (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
         (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(-40/27 + (5*Pi^2)/18 + (35*G[0, x])/36 + 
         (Pi^2*G[0, x])/2 - G[1, x]/4 + (7*Pi^2*G[1, x])/12 + G[0, 0, x]/6 - 
         G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 2*G[0, 0, 0, x] - 
         G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
         G[1, 1, 1, x] + (-Pi^2/4 - G[0, 0, x]/2 + G[0, 1, x]/2 + 
           G[1, 0, x]/2 - G[1, 1, x]/2)*RATIO[x] - (10*Zeta[3])/3 + 
         RATIO[x^(-1)]*(40/27 - Pi^2/36 - (13*G[0, x])/18 - 
           (Pi^2*G[0, x])/2 - (7*Pi^2*G[1, x])/12 + G[0, 0, x]/3 - 
           2*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + 
           G[1, 1, 0, x] - G[1, 1, 1, x] + (10*Zeta[3])/3)) + 
       Log[mu2/s]*(-484/81 + (121*Pi^2)/108 - (7*Pi^4)/144 + 
         (107*G[0, x])/27 - (5*Pi^2*G[0, x])/9 - G[1, x] - (Pi^2*G[1, x])/2 + 
         G[0, 0, x]/18 - (5*Pi^2*G[0, 0, x])/6 - 2*G[0, 1, x] - 
         (7*Pi^2*G[0, 1, x])/6 - 2*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/6 + 
         (5*G[1, 1, x])/2 - Pi^2*G[1, 1, x] - (4*G[0, 0, 0, x])/3 + 
         G[0, 0, 1, x] + G[0, 1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         2*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
         4*G[1, 1, 1, 1, x] + RATIO[x]*((-3*Pi^2)/4 + (Pi^2*G[0, x])/2 + 
           (Pi^2*G[1, x])/2 - (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + 
           (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + 2*G[0, 0, 0, x] - 
           G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
           2*G[1, 1, 1, x] - Zeta[3]) + (23*Zeta[3])/9 + 2*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(484/81 - (13*Pi^2)/108 + 
           (7*Pi^4)/144 - (80*G[0, x])/27 + (Pi^2*G[0, x])/18 + 
           (13*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 1, x])/
            6 + (7*Pi^2*G[1, 0, x])/6 + Pi^2*G[1, 1, x] - (2*G[0, 0, 0, x])/
            3 + 6*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
           2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
           2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
           2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
           4*G[1, 1, 1, 1, x] - (14*Zeta[3])/9 - 2*G[0, x]*Zeta[3] - 
           (20*G[1, x]*Zeta[3])/3)) - (72*Zeta[5])/5 + 
       RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - (47*Pi^4)/2160 - 
         (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + (Pi^4*G[0, x])/60 - 
         (7*Pi^4*G[1, x])/144 + (80*G[0, 0, x])/27 - (Pi^2*G[0, 0, x])/18 - 
         (13*G[0, 0, 0, x])/9 - (2*Pi^2*G[0, 0, 0, x])/3 - 
         (7*Pi^2*G[0, 0, 1, x])/6 - (7*Pi^2*G[0, 1, 0, x])/6 - 
         Pi^2*G[0, 1, 1, x] - Pi^2*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 1, x])/6 - 
         (7*Pi^2*G[1, 1, 0, x])/6 - (5*Pi^2*G[1, 1, 1, x])/6 + 
         (2*G[0, 0, 0, 0, x])/3 - 8*G[0, 0, 0, 0, 0, x] + 
         2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
         2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
         2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
         2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
         2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
         2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
         6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
         (14*G[0, x]*Zeta[3])/9 - (8*G[0, 0, x]*Zeta[3])/3 + 
         (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 + 
         2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)) + 
     e^4*(-17488/729 + (1093*Pi^2)/243 + (79*Pi^4)/2592 + (977*Pi^6)/60480 + 
       (3884*G[0, x])/243 - (755*Pi^2*G[0, x])/324 - (29*Pi^4*G[0, x])/2160 - 
       4*G[1, x] - (23*Pi^2*G[1, x])/12 + (Pi^4*G[1, x])/120 + 
       (2*G[0, 0, x])/81 + (215*Pi^2*G[0, 0, x])/216 + 
       (59*Pi^4*G[0, 0, x])/720 - 8*G[0, 1, x] + (7*Pi^2*G[0, 1, x])/6 - 
       (7*Pi^4*G[0, 1, x])/144 - 8*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/6 - 
       (7*Pi^4*G[1, 0, x])/144 + 10*G[1, 1, x] + (19*Pi^2*G[1, 1, x])/24 + 
       (Pi^4*G[1, 1, x])/60 - (109*G[0, 0, 0, x])/27 - 
       (7*Pi^2*G[0, 0, 0, x])/18 + 4*G[0, 0, 1, x] - (7*Pi^2*G[0, 0, 1, x])/
        12 + 4*G[0, 1, 0, x] - (7*Pi^2*G[0, 1, 0, x])/12 - 
       (Pi^2*G[0, 1, 1, x])/2 - (Pi^2*G[1, 0, 0, x])/2 + 4*G[1, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 1, x])/12 + 4*G[1, 1, 0, x] - (7*Pi^2*G[1, 1, 0, x])/
        12 - 9*G[1, 1, 1, x] - (Pi^2*G[1, 1, 1, x])/3 + 
       (73*G[0, 0, 0, 0, x])/18 - (Pi^2*G[0, 0, 0, 0, x])/2 - 
       2*G[0, 0, 0, 1, x] - (7*Pi^2*G[0, 0, 0, 1, x])/6 - 
       2*G[0, 0, 1, 0, x] - (7*Pi^2*G[0, 0, 1, 0, x])/6 - 
       Pi^2*G[0, 0, 1, 1, x] - Pi^2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
       (7*Pi^2*G[0, 1, 0, 1, x])/6 - 2*G[0, 1, 1, 0, x] - 
       (7*Pi^2*G[0, 1, 1, 0, x])/6 + 2*G[0, 1, 1, 1, x] - 
       (5*Pi^2*G[0, 1, 1, 1, x])/6 + 2*G[1, 0, 0, 0, x] - 
       (5*Pi^2*G[1, 0, 0, 0, x])/6 - 2*G[1, 0, 0, 1, x] - 
       (7*Pi^2*G[1, 0, 0, 1, x])/6 - 2*G[1, 0, 1, 0, x] - 
       (7*Pi^2*G[1, 0, 1, 0, x])/6 - Pi^2*G[1, 0, 1, 1, x] - 
       Pi^2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - (7*Pi^2*G[1, 1, 0, 1, x])/
        6 - 2*G[1, 1, 1, 0, x] - (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
       (13*G[1, 1, 1, 1, x])/2 - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (10*G[0, 0, 0, 0, 0, x])/3 + G[0, 0, 0, 0, 1, x] + 
       G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
       G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + 
       G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
       G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
       G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
       G[1, 1, 0, 1, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, 1, x] - 10*G[0, 0, 0, 0, 0, 0, x] + 
       2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
       2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] - 
       2*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
       2*G[0, 0, 1, 0, 0, 1, x] + 2*G[0, 0, 1, 0, 1, 0, x] + 
       2*G[0, 0, 1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, 0, 1, x] + 2*G[0, 1, 0, 1, 1, 0, x] - 
       2*G[0, 1, 0, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
       2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] + 
       2*G[0, 1, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 1, 0, x] - 
       6*G[0, 1, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 0, 1, 0, x] + 
       2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
       2*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
       2*G[1, 0, 1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, 1, 0, x] + 
       2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
       4*G[1, 0, 1, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, 0, x] + 
       2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
       2*G[1, 1, 0, 1, 0, 1, x] + 2*G[1, 1, 0, 1, 1, 0, x] - 
       2*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] + 
       2*G[1, 1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/360 - RATIO[x^(-1)]/360) + 
       Log[mu2/s]^5*(-1/180 - G[1, x]/60 + (1/180 + G[1, x]/60)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(-13/216 - (7*Pi^2)/144 + 
         G[0, x]/36 - G[0, 0, x]/12 + G[0, 1, x]/12 + G[1, 0, x]/12 + 
         (13/216 + (7*Pi^2)/144 - G[0, x]/36 + G[0, 0, x]/12 - 
           G[0, 1, x]/12 - G[1, 0, x]/12)*RATIO[x^(-1)]) + (884*Zeta[3])/81 - 
       (149*Pi^2*Zeta[3])/108 - (353*G[0, x]*Zeta[3])/54 - 
       (5*Pi^2*G[0, x]*Zeta[3])/2 - (5*G[1, x]*Zeta[3])/6 - 
       (26*Pi^2*G[1, x]*Zeta[3])/9 + (2*G[0, 0, x]*Zeta[3])/9 + 
       (10*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 - 
       (4*G[1, 1, x]*Zeta[3])/3 - (22*G[0, 0, 0, x]*Zeta[3])/3 + 
       (20*G[0, 0, 1, x]*Zeta[3])/3 + (20*G[0, 1, 0, x]*Zeta[3])/3 + 
       2*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] + 
       (20*G[1, 0, 1, x]*Zeta[3])/3 + (20*G[1, 1, 0, x]*Zeta[3])/3 - 
       (8*G[1, 1, 1, x]*Zeta[3])/3 + (91*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-40/81 + (5*Pi^2)/54 + (35*G[0, x])/108 + 
         (Pi^2*G[0, x])/6 - G[1, x]/12 + (7*Pi^2*G[1, x])/36 + 
         G[0, 0, x]/18 - G[0, 1, x]/6 - G[1, 0, x]/6 + G[1, 1, x]/6 + 
         (2*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/3 - G[0, 1, 0, x]/3 - 
         G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + G[1, 1, 1, x]/3 + 
         (-Pi^2/12 - G[0, 0, x]/6 + G[0, 1, x]/6 + G[1, 0, x]/6 - 
           G[1, 1, x]/6)*RATIO[x] - (10*Zeta[3])/9 + RATIO[x^(-1)]*
          (40/81 - Pi^2/108 - (13*G[0, x])/54 - (Pi^2*G[0, x])/6 - 
           (7*Pi^2*G[1, x])/36 + G[0, 0, x]/9 - (2*G[0, 0, 0, x])/3 + 
           G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 + G[1, 0, 1, x]/3 + 
           G[1, 1, 0, x]/3 - G[1, 1, 1, x]/3 + (10*Zeta[3])/9)) + 
       Log[mu2/s]^2*(-242/81 + (121*Pi^2)/216 - (7*Pi^4)/288 + 
         (107*G[0, x])/54 - (5*Pi^2*G[0, x])/18 - G[1, x]/2 - 
         (Pi^2*G[1, x])/4 + G[0, 0, x]/36 - (5*Pi^2*G[0, 0, x])/12 - 
         G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 - G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/12 + (5*G[1, 1, x])/4 - (Pi^2*G[1, 1, x])/2 - 
         (2*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
         G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] - 
         3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
         G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
         G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
         G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
         RATIO[x]*((-3*Pi^2)/8 + (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/4 - 
           (3*G[0, 0, x])/4 + (3*G[0, 1, x])/4 + (3*G[1, 0, x])/4 - 
           (3*G[1, 1, x])/4 + G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
           G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + 
           G[1, 1, 1, x] - Zeta[3]/2) + (23*Zeta[3])/18 + G[0, x]*Zeta[3] + 
         (10*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(242/81 - (13*Pi^2)/216 + 
           (7*Pi^4)/288 - (40*G[0, x])/27 + (Pi^2*G[0, x])/36 + 
           (13*G[0, 0, x])/18 + (5*Pi^2*G[0, 0, x])/12 + (7*Pi^2*G[0, 1, x])/
            12 + (7*Pi^2*G[1, 0, x])/12 + (Pi^2*G[1, 1, x])/2 - 
           G[0, 0, 0, x]/3 + 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
           G[0, 0, 1, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
           G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
           G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
           2*G[1, 1, 1, 1, x] - (7*Zeta[3])/9 - G[0, x]*Zeta[3] - 
           (10*G[1, x]*Zeta[3])/3)) + RATIO[x]*(-3*Pi^2 + Pi^4/80 + 
         (3*Pi^2*G[0, x])/2 - (Pi^4*G[0, x])/120 + (3*Pi^2*G[1, x])/2 - 
         (Pi^4*G[1, x])/120 - 6*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/8 + 
         6*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/8 + 6*G[1, 0, x] - 
         (7*Pi^2*G[1, 0, x])/8 - 6*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/8 + 
         6*G[0, 0, 0, x] + (Pi^2*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] + 
         (7*Pi^2*G[0, 0, 1, x])/12 - 3*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/
          12 + (Pi^2*G[0, 1, 1, x])/2 + (Pi^2*G[1, 0, 0, x])/2 - 
         3*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/12 - 3*G[1, 1, 0, x] + 
         (7*Pi^2*G[1, 1, 0, x])/12 + 6*G[1, 1, 1, x] + (Pi^2*G[1, 1, 1, x])/
          3 - (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
         (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
         (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
         (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
         (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
         (3*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 + 
         4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
         G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
         G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
         G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
         2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
         G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
         G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
         G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] - 
         3*Zeta[3] + (5*Pi^2*Zeta[3])/4 + (3*G[0, x]*Zeta[3])/2 + 
         (3*G[1, x]*Zeta[3])/2 + (4*G[0, 0, x]*Zeta[3])/3 - 
         (10*G[0, 1, x]*Zeta[3])/3 - (10*G[1, 0, x]*Zeta[3])/3 + 
         (4*G[1, 1, x]*Zeta[3])/3 - Zeta[5]) + (77*Zeta[5])/15 + 
       2*G[0, x]*Zeta[5] + (72*G[1, x]*Zeta[5])/5 + 
       RATIO[x^(-1)]*(17488/729 - (121*Pi^2)/243 - (611*Pi^4)/12960 - 
         (977*Pi^6)/60480 - (2912*G[0, x])/243 + (20*Pi^2*G[0, x])/81 + 
         (47*Pi^4*G[0, x])/2160 + (484*G[0, 0, x])/81 - (13*Pi^2*G[0, 0, x])/
          108 - (59*Pi^4*G[0, 0, x])/720 + (7*Pi^4*G[0, 1, x])/144 + 
         (7*Pi^4*G[1, 0, x])/144 - (Pi^4*G[1, 1, x])/60 - 
         (80*G[0, 0, 0, x])/27 + (Pi^2*G[0, 0, 0, x])/18 + 
         (13*G[0, 0, 0, 0, x])/9 + (Pi^2*G[0, 0, 0, 0, x])/2 + 
         (7*Pi^2*G[0, 0, 0, 1, x])/6 + (7*Pi^2*G[0, 0, 1, 0, x])/6 + 
         Pi^2*G[0, 0, 1, 1, x] + Pi^2*G[0, 1, 0, 0, x] + 
         (7*Pi^2*G[0, 1, 0, 1, x])/6 + (7*Pi^2*G[0, 1, 1, 0, x])/6 + 
         (5*Pi^2*G[0, 1, 1, 1, x])/6 + (5*Pi^2*G[1, 0, 0, 0, x])/6 + 
         (7*Pi^2*G[1, 0, 0, 1, x])/6 + (7*Pi^2*G[1, 0, 1, 0, x])/6 + 
         Pi^2*G[1, 0, 1, 1, x] + Pi^2*G[1, 1, 0, 0, x] + 
         (7*Pi^2*G[1, 1, 0, 1, x])/6 + (7*Pi^2*G[1, 1, 1, 0, x])/6 + 
         (2*Pi^2*G[1, 1, 1, 1, x])/3 - (2*G[0, 0, 0, 0, 0, x])/3 + 
         10*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
         2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
         4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
         2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
         2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
         2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
         6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
         2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
         2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
         2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
         2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, 1, x] - 
         (560*Zeta[3])/81 + (7*Pi^2*Zeta[3])/54 + (91*G[0, x]*Zeta[3])/27 + 
         (5*Pi^2*G[0, x]*Zeta[3])/2 + (26*Pi^2*G[1, x]*Zeta[3])/9 - 
         (14*G[0, 0, x]*Zeta[3])/9 + (22*G[0, 0, 0, x]*Zeta[3])/3 - 
         (20*G[0, 0, 1, x]*Zeta[3])/3 - (20*G[0, 1, 0, x]*Zeta[3])/3 - 
         2*G[0, 1, 1, x]*Zeta[3] - 2*G[1, 0, 0, x]*Zeta[3] - 
         (20*G[1, 0, 1, x]*Zeta[3])/3 - (20*G[1, 1, 0, x]*Zeta[3])/3 + 
         (8*G[1, 1, 1, x]*Zeta[3])/3 - (91*Zeta[3]^2)/9 - (62*Zeta[5])/15 - 
         2*G[0, x]*Zeta[5] - (72*G[1, x]*Zeta[5])/5) + 
       Log[mu2/s]*(-2912/243 + (182*Pi^2)/81 + (29*Pi^4)/2160 + 
         (646*G[0, x])/81 - (251*Pi^2*G[0, x])/216 - (Pi^4*G[0, x])/60 - 
         2*G[1, x] - (23*Pi^2*G[1, x])/24 + (7*Pi^4*G[1, x])/144 + 
         G[0, 0, x]/27 + (17*Pi^2*G[0, 0, x])/36 - 4*G[0, 1, x] + 
         (7*Pi^2*G[0, 1, x])/12 - 4*G[1, 0, x] + (7*Pi^2*G[1, 0, x])/12 + 
         5*G[1, 1, x] + (5*Pi^2*G[1, 1, x])/12 - (37*G[0, 0, 0, x])/18 + 
         (2*Pi^2*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, x])/
          6 + 2*G[0, 1, 0, x] + (7*Pi^2*G[0, 1, 0, x])/6 + 
         Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + 2*G[1, 1, 0, x] + (7*Pi^2*G[1, 1, 0, x])/
          6 - (9*G[1, 1, 1, x])/2 + (5*Pi^2*G[1, 1, 1, x])/6 + 
         (7*G[0, 0, 0, 0, x])/3 - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
         G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
         8*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 
         2*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] + 
         2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
         2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
         2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
         2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
         2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, x] - 
         2*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + (145*Zeta[3])/27 + 
         (26*Pi^2*Zeta[3])/9 - (23*G[0, x]*Zeta[3])/9 - G[1, x]*Zeta[3] + 
         (8*G[0, 0, x]*Zeta[3])/3 - (20*G[0, 1, x]*Zeta[3])/3 - 
         (20*G[1, 0, x]*Zeta[3])/3 - 2*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-3*Pi^2)/2 + Pi^4/120 + (3*Pi^2*G[0, x])/4 + 
           (3*Pi^2*G[1, x])/4 - 3*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/12 + 
           3*G[0, 1, x] - (7*Pi^2*G[0, 1, x])/12 + 3*G[1, 0, x] - 
           (7*Pi^2*G[1, 0, x])/12 - 3*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/12 + 
           3*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
           (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 3*G[1, 1, 1, x] - 
           3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
           G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
           G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
           G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
           (3*Zeta[3])/2 + G[0, x]*Zeta[3] + G[1, x]*Zeta[3]) - 
         (72*Zeta[5])/5 + RATIO[x^(-1)]*(2912/243 - (20*Pi^2)/81 - 
           (47*Pi^4)/2160 - (484*G[0, x])/81 + (13*Pi^2*G[0, x])/108 + 
           (Pi^4*G[0, x])/60 - (7*Pi^4*G[1, x])/144 + (80*G[0, 0, x])/27 - 
           (Pi^2*G[0, 0, x])/18 - (13*G[0, 0, 0, x])/9 - 
           (2*Pi^2*G[0, 0, 0, x])/3 - (7*Pi^2*G[0, 0, 1, x])/6 - 
           (7*Pi^2*G[0, 1, 0, x])/6 - Pi^2*G[0, 1, 1, x] - 
           Pi^2*G[1, 0, 0, x] - (7*Pi^2*G[1, 0, 1, x])/6 - 
           (7*Pi^2*G[1, 1, 0, x])/6 - (5*Pi^2*G[1, 1, 1, x])/6 + 
           (2*G[0, 0, 0, 0, x])/3 - 8*G[0, 0, 0, 0, 0, x] + 
           2*G[0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 1, 0, x] + 
           2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
           2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
           2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
           2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
           4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
           2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
           2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 
           2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
           2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
           6*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/27 - (26*Pi^2*Zeta[3])/9 + 
           (14*G[0, x]*Zeta[3])/9 - (8*G[0, 0, x]*Zeta[3])/3 + 
           (20*G[0, 1, x]*Zeta[3])/3 + (20*G[1, 0, x]*Zeta[3])/3 + 
           2*G[1, 1, x]*Zeta[3] + (72*Zeta[5])/5)))))


==> anc/H_process6_qq_qq_+--+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i3]*DD[i2, i4]*
  ((Nf^2*(100/81 - (40*G[0, x])/27 + (8*G[0, 0, x])/9 + 
      Log[mu2/s]^2*(4/9 - (4*RATIO[x^(-1)])/9) + 
      (-100/81 + (40*G[0, x])/27 - (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
      Log[mu2/s]*(40/27 - (8*G[0, x])/9 + (-40/27 + (8*G[0, x])/9)*
         RATIO[x^(-1)]) + e*(1120/243 - (10*Pi^2)/81 - (424*G[0, x])/81 + 
        (2*Pi^2*G[0, x])/27 + (40*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3 + 
        Log[mu2/s]^3*(4/9 - (4*RATIO[x^(-1)])/9) + 
        (-1120/243 + (10*Pi^2)/81 + (424*G[0, x])/81 - (2*Pi^2*G[0, x])/27 - 
          (40*G[0, 0, x])/9 + (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
        Log[mu2/s]^2*(20/9 - (4*G[0, x])/3 + (-20/9 + (4*G[0, x])/3)*
           RATIO[x^(-1)]) + Log[mu2/s]*(424/81 - (2*Pi^2)/27 - 
          (40*G[0, x])/9 + (8*G[0, 0, x])/3 + (-424/81 + (2*Pi^2)/27 + 
            (40*G[0, x])/9 - (8*G[0, 0, x])/3)*RATIO[x^(-1)])) + 
      e^2*(3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[0, x])/81 + 
        (10*Pi^2*G[0, x])/27 + (1072*G[0, 0, x])/81 - (2*Pi^2*G[0, 0, x])/9 - 
        (280*G[0, 0, 0, x])/27 + (56*G[0, 0, 0, 0, x])/9 + 
        Log[mu2/s]^4*(7/27 - (7*RATIO[x^(-1)])/27) + 
        Log[mu2/s]^3*(140/81 - (28*G[0, x])/27 + (-140/81 + (28*G[0, x])/27)*
           RATIO[x^(-1)]) + Log[mu2/s]^2*(536/81 - Pi^2/9 - 
          (140*G[0, x])/27 + (28*G[0, 0, x])/9 + 
          (-536/81 + Pi^2/9 + (140*G[0, x])/27 - (28*G[0, 0, x])/9)*
           RATIO[x^(-1)]) - (280*Zeta[3])/81 + (56*G[0, x]*Zeta[3])/27 + 
        RATIO[x^(-1)]*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + 
          (1184*G[0, x])/81 - (10*Pi^2*G[0, x])/27 - (1072*G[0, 0, x])/81 + 
          (2*Pi^2*G[0, 0, x])/9 + (280*G[0, 0, 0, x])/27 - 
          (56*G[0, 0, 0, 0, x])/9 + (280*Zeta[3])/81 - (56*G[0, x]*Zeta[3])/
           27) + Log[mu2/s]*(1184/81 - (10*Pi^2)/27 - (1072*G[0, x])/81 + 
          (2*Pi^2*G[0, x])/9 + (280*G[0, 0, x])/27 - (56*G[0, 0, 0, x])/9 - 
          (56*Zeta[3])/27 + RATIO[x^(-1)]*(-1184/81 + (10*Pi^2)/27 + 
            (1072*G[0, x])/81 - (2*Pi^2*G[0, x])/9 - (280*G[0, 0, x])/27 + 
            (56*G[0, 0, 0, x])/9 + (56*Zeta[3])/27)))))/Nc + 
   Nf*(-455/27 + ((152*I)/27)*Pi - (131*Pi^2)/54 + (386*G[0, x])/27 - 
     ((32*I)/9)*Pi*G[0, x] + (7*Pi^2*G[0, x])/9 - (26*G[0, 0, x])/3 + 
     ((8*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
     (4*G[1, 0, 0, x])/3 + (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + 
       (32*G[0, 0, x])/9 - ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*
      RATIO[(1 - x)^(-1)] + Log[mu2/s]^3*(8/9 - (8*RATIO[x^(-1)])/9) + 
     Log[mu2/s]^2*(1/3 + (2*I)*Pi - (2*G[0, x])/3 + 
       (-1/3 - (2*I)*Pi + (2*G[0, x])/3)*RATIO[x^(-1)]) + 
     Log[mu2/s]*(-26/3 + ((52*I)/9)*Pi - (11*Pi^2)/9 + (46*G[0, x])/9 - 
       ((8*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3 + 
       (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (26/3 - ((40*I)/9)*Pi + (11*Pi^2)/9 - (34*G[0, x])/9 + 
         (4*I)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[x^(-1)]) - 
     (46*Zeta[3])/9 + RATIO[x^(-1)]*(455/27 - ((56*I)/27)*Pi + 
       (107*Pi^2)/54 - (290*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - 
       (11*Pi^2*G[0, x])/9 + (74*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + 
       ((4*I)/3)*Pi*G[1, 0, x] - (20*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + 
       (46*Zeta[3])/9) + e*(-37559/486 + ((1600*I)/81)*Pi - (16*Pi^2)/3 - 
       ((23*I)/27)*Pi^3 - (37*Pi^4)/270 + (5378*G[0, x])/81 - 
       ((232*I)/27)*Pi*G[0, x] + (119*Pi^2*G[0, x])/54 + 
       ((2*I)/9)*Pi^3*G[0, x] + ((2*I)/9)*Pi^3*G[1, x] - 
       (1240*G[0, 0, x])/27 + ((26*I)/3)*Pi*G[0, 0, x] - 2*Pi^2*G[0, 0, x] - 
       ((52*I)/9)*Pi*G[1, 0, x] + (14*Pi^2*G[1, 0, x])/9 + 
       (274*G[0, 0, 0, x])/9 - (8*I)*Pi*G[0, 0, 0, x] + 
       (4*I)*Pi*G[0, 1, 0, x] - (52*G[1, 0, 0, x])/9 + 
       (4*I)*Pi*G[1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
       (56*G[0, 0, 0, 0, x])/3 + 4*G[0, 1, 0, 0, x] + 8*G[1, 0, 0, 0, x] - 
       (4*G[1, 1, 0, 0, x])/3 + Log[mu2/s]^4*(13/18 - (13*RATIO[x^(-1)])/
          18) + Log[mu2/s]^3*(1/3 + (2*I)*Pi - (8*G[0, x])/9 + 
         (-1/3 - (2*I)*Pi + (8*G[0, x])/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-269/27 + ((68*I)/9)*Pi - (37*Pi^2)/18 + 
         (59*G[0, x])/9 - (4*I)*Pi*G[0, x] - (4*G[0, 0, x])/3 + 
         ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (269/27 - ((50*I)/9)*Pi + (37*Pi^2)/18 - (41*G[0, x])/9 + 
           (6*I)*Pi*G[0, x] + (10*G[0, 0, x])/3)*RATIO[x^(-1)]) - 
       (70*Zeta[3])/9 - ((32*I)/3)*Pi*Zeta[3] + (64*G[0, x]*Zeta[3])/9 - 
       (4*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + 
         (8*Pi^4)/135 + ((328*I)/27)*Pi*G[0, x] - (86*Pi^2*G[0, x])/27 - 
         (I/9)*Pi^3*G[0, x] + (328*G[0, 0, x])/27 - ((70*I)/9)*Pi*
          G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
         (4*Pi^2*G[1, 0, x])/9 - (140*G[0, 0, 0, x])/9 + 
         (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
         (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
         12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - (8*G[1, 0, 0, 0, x])/
          3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
       RATIO[x^(-1)]*(37559/486 - ((328*I)/81)*Pi + (46*Pi^2)/27 + 
         ((10*I)/27)*Pi^3 + (53*Pi^4)/270 - (4106*G[0, x])/81 + 
         ((224*I)/27)*Pi*G[0, x] - (59*Pi^2*G[0, x])/18 - 
         (I/3)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*G[1, x] + (986*G[0, 0, x])/27 - 
         ((100*I)/9)*Pi*G[0, 0, x] + (31*Pi^2*G[0, 0, x])/9 + 
         ((20*I)/3)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] - (94*G[0, 0, 0, x])/
          3 + (12*I)*Pi*G[0, 0, 0, x] - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
         (20*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, x] + (92*G[0, 0, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 0, x])/3 - (32*G[1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 0, 0, x])/3 + 10*Zeta[3] + (12*I)*Pi*Zeta[3] - 
         (64*G[0, x]*Zeta[3])/9 + (4*G[1, x]*Zeta[3])/3) + 
       Log[mu2/s]*(-3778/81 + ((470*I)/27)*Pi - (281*Pi^2)/54 - 
         ((5*I)/9)*Pi^3 + (112*G[0, x])/3 - ((26*I)/3)*Pi*G[0, x] + 
         (20*Pi^2*G[0, x])/9 - (196*G[0, 0, x])/9 + (8*I)*Pi*G[0, 0, x] - 
         (4*I)*Pi*G[1, 0, x] + (32*G[0, 0, 0, x])/3 - 4*G[1, 0, 0, x] - 
         (160*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
           ((70*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + (70*G[0, 0, x])/9 - 
           (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 8*G[0, 0, 0, x] + 
           (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3) + RATIO[x^(-1)]*
          (3778/81 - ((224*I)/27)*Pi + (197*Pi^2)/54 + (I/3)*Pi^3 - 
           (254*G[0, x])/9 + ((100*I)/9)*Pi*G[0, x] - (34*Pi^2*G[0, x])/9 + 
           (182*G[0, 0, x])/9 - (12*I)*Pi*G[0, 0, x] + ((16*I)/3)*Pi*
            G[1, 0, x] - (56*G[0, 0, 0, x])/3 + (16*G[1, 0, 0, x])/3 + 
           (172*Zeta[3])/9))) + e^2*(-833023/2916 + ((15836*I)/243)*Pi - 
       (11621*Pi^2)/972 - ((473*I)/162)*Pi^3 + (133*Pi^4)/2160 - 
       ((37*I)/216)*Pi^5 + (19865*G[0, x])/81 - ((1940*I)/81)*Pi*G[0, x] + 
       (115*Pi^2*G[0, x])/81 + ((13*I)/18)*Pi^3*G[0, x] + 
       (209*Pi^4*G[0, x])/1080 + ((26*I)/27)*Pi^3*G[1, x] - 
       (59*Pi^4*G[1, x])/270 - (14068*G[0, 0, x])/81 + 
       ((62*I)/3)*Pi*G[0, 0, x] - (79*Pi^2*G[0, 0, x])/27 - 
       ((2*I)/3)*Pi^3*G[0, 0, x] - ((2*I)/3)*Pi^3*G[0, 1, x] - 
       ((344*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/27 + 
       (I/3)*Pi^3*G[1, 0, x] + ((2*I)/9)*Pi^3*G[1, 1, x] + 
       (3256*G[0, 0, 0, x])/27 - ((170*I)/9)*Pi*G[0, 0, 0, x] + 
       (35*Pi^2*G[0, 0, 0, x])/9 + ((98*I)/9)*Pi*G[0, 1, 0, x] - 
       (34*Pi^2*G[0, 1, 0, x])/9 - (344*G[1, 0, 0, x])/27 + 
       ((98*I)/9)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/9 - 
       ((52*I)/9)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/9 - 
       (752*G[0, 0, 0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       ((28*I)/3)*Pi*G[0, 0, 1, 0, x] + (98*G[0, 1, 0, 0, x])/9 - 
       ((28*I)/3)*Pi*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
       (196*G[1, 0, 0, 0, x])/9 - ((28*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 1, 0, x] - (52*G[1, 1, 0, 0, x])/9 + 
       (4*I)*Pi*G[1, 1, 0, 0, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       60*G[0, 0, 0, 0, 0, x] - (28*G[0, 0, 1, 0, 0, x])/3 - 
       (56*G[0, 1, 0, 0, 0, x])/3 + 4*G[0, 1, 1, 0, 0, x] - 
       28*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, x] + 
       8*G[1, 1, 0, 0, 0, x] - (4*G[1, 1, 1, 0, 0, x])/3 + 
       Log[mu2/s]^5*(16/45 - (16*RATIO[x^(-1)])/45) + 
       Log[mu2/s]^4*(31/108 + ((7*I)/6)*Pi - (11*G[0, x])/18 + 
         (-31/108 - ((7*I)/6)*Pi + (11*G[0, x])/18)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-517/81 + ((152*I)/27)*Pi - (5*Pi^2)/3 + 
         (121*G[0, x])/27 - ((28*I)/9)*Pi*G[0, x] - (2*G[0, 0, x])/3 + 
         (((14*I)/9)*Pi*G[0, x] + (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (517/81 - ((110*I)/27)*Pi + (5*Pi^2)/3 - (79*G[0, x])/27 + 
           ((14*I)/3)*Pi*G[0, x] + (20*G[0, 0, x])/9)*RATIO[x^(-1)]) + 
       (4013*Zeta[3])/81 - ((1006*I)/27)*Pi*Zeta[3] + (103*Pi^2*Zeta[3])/9 - 
       (842*G[0, x]*Zeta[3])/27 + ((200*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (52*G[1, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (20*G[0, 0, x]*Zeta[3])/3 + 4*G[0, 1, x]*Zeta[3] + 
       (4*G[1, 0, x]*Zeta[3])/3 - (4*G[1, 1, x]*Zeta[3])/3 + 
       Log[mu2/s]^2*(-3974/81 + ((553*I)/27)*Pi - (197*Pi^2)/36 - 
         ((5*I)/6)*Pi^3 + (1070*G[0, x])/27 - ((85*I)/9)*Pi*G[0, x] + 
         (47*Pi^2*G[0, x])/18 - (206*G[0, 0, x])/9 + ((28*I)/3)*Pi*
          G[0, 0, x] - ((14*I)/3)*Pi*G[1, 0, x] + (34*G[0, 0, 0, x])/3 - 
         (14*G[1, 0, 0, x])/3 - (208*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
          ((-I/3)*Pi^3 + ((73*I)/9)*Pi*G[0, x] - (17*Pi^2*G[0, x])/9 + 
           (73*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + 
           (2*I)*Pi*G[1, 0, x] - (28*G[0, 0, 0, x])/3 + 2*G[1, 0, 0, x] + 
           2*Zeta[3]) + RATIO[x^(-1)]*(3974/81 - ((280*I)/27)*Pi + 
           (43*Pi^2)/12 + (I/2)*Pi^3 - (797*G[0, x])/27 + 
           ((110*I)/9)*Pi*G[0, x] - (9*Pi^2*G[0, x])/2 + 21*G[0, 0, x] - 
           (14*I)*Pi*G[0, 0, x] + ((20*I)/3)*Pi*G[1, 0, x] - 
           (62*G[0, 0, 0, x])/3 + (20*G[1, 0, 0, x])/3 + (226*Zeta[3])/9)) + 
       Log[mu2/s]*(-43759/243 + ((4180*I)/81)*Pi - (1799*Pi^2)/162 - 
         ((7*I)/3)*Pi^3 - (43*Pi^4)/180 + (12128*G[0, x])/81 - 
         ((62*I)/3)*Pi*G[0, x] + (197*Pi^2*G[0, x])/54 + 
         ((2*I)/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         (2698*G[0, 0, x])/27 + ((170*I)/9)*Pi*G[0, 0, x] - 
         (41*Pi^2*G[0, 0, x])/9 - ((98*I)/9)*Pi*G[1, 0, x] + 
         (34*Pi^2*G[1, 0, x])/9 + (194*G[0, 0, 0, x])/3 - 
         ((56*I)/3)*Pi*G[0, 0, 0, x] + ((28*I)/3)*Pi*G[0, 1, 0, x] - 
         (98*G[1, 0, 0, x])/9 + ((28*I)/3)*Pi*G[1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - (124*G[0, 0, 0, 0, x])/3 + 
         (28*G[0, 1, 0, 0, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
         4*G[1, 1, 0, 0, x] - (164*Zeta[3])/27 - ((92*I)/3)*Pi*Zeta[3] + 
         (140*G[0, x]*Zeta[3])/9 - 4*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
          (((-35*I)/27)*Pi^3 + (59*Pi^4)/270 + ((710*I)/27)*Pi*G[0, x] - 
           (181*Pi^2*G[0, x])/27 - (I/3)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*
            G[1, x] + (710*G[0, 0, x])/27 - ((146*I)/9)*Pi*G[0, 0, x] + 
           (31*Pi^2*G[0, 0, x])/9 + ((70*I)/9)*Pi*G[1, 0, x] - 
           (14*Pi^2*G[1, 0, x])/9 - (292*G[0, 0, 0, x])/9 + 
           ((28*I)/3)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + 
           (70*G[1, 0, 0, x])/9 - (4*I)*Pi*G[1, 0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 
           4*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, x])/3 + 
           (70*Zeta[3])/9 + ((8*I)/3)*Pi*Zeta[3] - (4*G[0, x]*Zeta[3])/3 + 
           (4*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(43759/243 - 
           ((1312*I)/81)*Pi + (461*Pi^2)/162 + ((25*I)/27)*Pi^3 + 
           (247*Pi^4)/540 - (9260*G[0, x])/81 + ((560*I)/27)*Pi*G[0, x] - 
           (337*Pi^2*G[0, x])/54 - I*Pi^3*G[0, x] - ((8*I)/9)*Pi^3*G[1, x] + 
           (718*G[0, 0, x])/9 - ((220*I)/9)*Pi*G[0, 0, x] + 
           8*Pi^2*G[0, 0, x] + ((40*I)/3)*Pi*G[1, 0, x] - 
           (16*Pi^2*G[1, 0, x])/3 - (598*G[0, 0, 0, x])/9 + 
           (28*I)*Pi*G[0, 0, 0, x] - ((40*I)/3)*Pi*G[0, 1, 0, x] + 
           (40*G[1, 0, 0, x])/3 - ((40*I)/3)*Pi*G[1, 0, 0, x] + 
           ((16*I)/3)*Pi*G[1, 1, 0, x] + (208*G[0, 0, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 0, x])/3 - (80*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 + (302*Zeta[3])/27 + ((100*I)/3)*Pi*
            Zeta[3] - (152*G[0, x]*Zeta[3])/9 + (16*G[1, x]*Zeta[3])/3)) - 
       (838*Zeta[5])/15 + RATIO[(1 - x)^(-1)]*(((-164*I)/81)*Pi^3 + 
         (184*Pi^4)/405 + ((2*I)/135)*Pi^5 + ((3356*I)/81)*Pi*G[0, x] - 
         (874*Pi^2*G[0, x])/81 - ((35*I)/54)*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/90 - ((16*I)/27)*Pi^3*G[1, x] + 
         (8*Pi^4*G[1, x])/135 + (3356*G[0, 0, x])/81 - ((710*I)/27)*Pi*
          G[0, 0, x] + (109*Pi^2*G[0, 0, x])/18 + (I/3)*Pi^3*G[0, 0, x] + 
         ((2*I)/9)*Pi^3*G[0, 1, x] + ((328*I)/27)*Pi*G[1, 0, x] - 
         (86*Pi^2*G[1, 0, x])/27 - (I/9)*Pi^3*G[1, 0, x] - 
         (1420*G[0, 0, 0, x])/27 + ((146*I)/9)*Pi*G[0, 0, 0, x] - 
         (28*Pi^2*G[0, 0, 0, x])/9 - ((70*I)/9)*Pi*G[0, 1, 0, x] + 
         (14*Pi^2*G[0, 1, 0, x])/9 + (328*G[1, 0, 0, x])/27 - 
         ((70*I)/9)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/9 + 
         ((32*I)/9)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/9 + 
         (146*G[0, 0, 0, 0, x])/3 - ((28*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (70*G[0, 1, 0, 0, x])/9 + 
         (4*I)*Pi*G[0, 1, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         (140*G[1, 0, 0, 0, x])/9 + (4*I)*Pi*G[1, 0, 0, 0, x] - 
         ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + (32*G[1, 1, 0, 0, x])/9 - 
         ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - (112*G[0, 0, 0, 0, 0, x])/3 + 
         4*G[0, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, x] - 
         (4*G[0, 1, 1, 0, 0, x])/3 + 12*G[1, 0, 0, 0, 0, x] - 
         (4*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
         (328*Zeta[3])/27 + ((38*I)/9)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/9 - 
         (32*G[0, x]*Zeta[3])/9 - ((100*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (32*G[1, x]*Zeta[3])/9 + ((4*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (88*G[0, 0, x]*Zeta[3])/9 - (4*G[0, 1, x]*Zeta[3])/3 + 
         (4*Zeta[5])/3) + RATIO[x^(-1)]*(833023/2916 - ((1952*I)/243)*Pi - 
         (2395*Pi^2)/972 + ((56*I)/81)*Pi^3 + (1393*Pi^4)/6480 + 
         ((67*I)/360)*Pi^5 - (1693*G[0, x])/9 + ((1312*I)/81)*Pi*G[0, x] - 
         (349*Pi^2*G[0, x])/162 - ((25*I)/27)*Pi^3*G[0, x] - 
         (293*Pi^4*G[0, x])/1080 - ((10*I)/9)*Pi^3*G[1, x] + 
         (5*Pi^4*G[1, x])/18 + (3524*G[0, 0, x])/27 - ((560*I)/27)*Pi*
          G[0, 0, x] + (287*Pi^2*G[0, 0, x])/54 + I*Pi^3*G[0, 0, x] + 
         ((8*I)/9)*Pi^3*G[0, 1, x] + ((112*I)/9)*Pi*G[1, 0, x] - 
         (50*Pi^2*G[1, 0, x])/9 - ((4*I)/9)*Pi^3*G[1, 0, x] - 
         ((2*I)/9)*Pi^3*G[1, 1, x] - (2714*G[0, 0, 0, x])/27 + 
         ((220*I)/9)*Pi*G[0, 0, 0, x] - 7*Pi^2*G[0, 0, 0, x] - 
         ((40*I)/3)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 + 
         (112*G[1, 0, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, 0, x] + 
         (44*Pi^2*G[1, 0, 0, x])/9 + ((20*I)/3)*Pi*G[1, 1, 0, x] - 
         2*Pi^2*G[1, 1, 0, x] + (818*G[0, 0, 0, 0, x])/9 - 
         (28*I)*Pi*G[0, 0, 0, 0, x] + ((40*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (40*G[0, 1, 0, 0, x])/3 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         ((16*I)/3)*Pi*G[0, 1, 1, 0, x] - (80*G[1, 0, 0, 0, x])/3 + 
         ((40*I)/3)*Pi*G[1, 0, 0, 0, x] - ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (20*G[1, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - (292*G[0, 0, 0, 0, 0, x])/3 + 
         (40*G[0, 0, 1, 0, 0, x])/3 + (80*G[0, 1, 0, 0, 0, x])/3 - 
         (16*G[0, 1, 1, 0, 0, x])/3 + 40*G[1, 0, 0, 0, 0, x] - 
         (16*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 1, 0, 0, x])/3 - (3587*Zeta[3])/81 + 
         ((820*I)/27)*Pi*Zeta[3] - (38*Pi^2*Zeta[3])/3 + 
         (518*G[0, x]*Zeta[3])/27 - ((100*I)/3)*Pi*G[0, x]*Zeta[3] + 
         (20*G[1, x]*Zeta[3])/3 + (4*I)*Pi*G[1, x]*Zeta[3] - 
         (148*G[0, 0, x]*Zeta[3])/9 - (16*G[0, 1, x]*Zeta[3])/3 - 
         (4*G[1, 0, x]*Zeta[3])/3 + (4*G[1, 1, x]*Zeta[3])/3 + 
         (286*Zeta[5])/5)) + (-1370/81 + ((152*I)/27)*Pi - (37*Pi^2)/54 + 
       (512*G[0, x])/27 - ((32*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/3 + 
       (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 - (98*G[0, 0, x])/9 + 
       ((8*I)/3)*Pi*G[0, 0, x] - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
       ((4*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 
       4*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
       (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
       (((32*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 + (32*G[0, 0, x])/9 - 
         ((4*I)/3)*Pi*G[0, 0, x] - (8*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^2*(-47/9 + (2*I)*Pi + (8*G[0, x])/3 + 2*G[1, x] + 
         (47/9 - (2*I)*Pi - (8*G[0, x])/3 - 2*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(-416/27 + ((52*I)/9)*Pi - Pi^2/9 + (106*G[0, x])/9 - 
         ((8*I)/3)*Pi*G[0, x] + (40*G[1, x])/9 - 4*G[0, 0, x] - 
         4*G[0, 1, x] - 4*G[1, 0, x] + (((4*I)/3)*Pi*G[0, x] + 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (416/27 - ((40*I)/9)*Pi + Pi^2/9 - (94*G[0, x])/9 + 
           (4*I)*Pi*G[0, x] - (40*G[1, x])/9 + (16*G[0, 0, x])/3 + 
           4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)]) - (38*Zeta[3])/9 + 
       RATIO[x^(-1)]*(1370/81 - ((56*I)/27)*Pi + (13*Pi^2)/54 - 
         (416*G[0, x])/27 + ((40*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - 
         (56*G[1, x])/27 + (2*Pi^2*G[1, x])/3 + (94*G[0, 0, x])/9 - 
         (4*I)*Pi*G[0, 0, x] + (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 + 
         ((4*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 
         4*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/3 - 
         (4*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + (38*Zeta[3])/9) + 
       e*(-16159/243 + ((1600*I)/81)*Pi - (983*Pi^2)/162 - ((23*I)/27)*Pi^3 - 
         Pi^4/45 + (6100*G[0, x])/81 - ((232*I)/27)*Pi*G[0, x] - 
         (35*Pi^2*G[0, x])/54 + ((2*I)/9)*Pi^3*G[0, x] + (472*G[1, x])/81 - 
         (94*Pi^2*G[1, x])/27 + ((2*I)/9)*Pi^3*G[1, x] - 
         (1654*G[0, 0, x])/27 + ((26*I)/3)*Pi*G[0, 0, x] + 
         (14*Pi^2*G[0, 0, x])/9 - (128*G[0, 1, x])/27 + 3*Pi^2*G[0, 1, x] - 
         (128*G[1, 0, x])/27 - ((52*I)/9)*Pi*G[1, 0, x] + 
         (35*Pi^2*G[1, 0, x])/9 - (38*G[1, 1, x])/9 + (4*Pi^2*G[1, 1, x])/3 + 
         (298*G[0, 0, 0, x])/9 - (8*I)*Pi*G[0, 0, 0, x] + 
         (88*G[0, 0, 1, x])/9 + (88*G[0, 1, 0, x])/9 + 
         (4*I)*Pi*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, 0, x] + (20*G[1, 0, 1, x])/3 + 
         (20*G[1, 1, 0, x])/3 - ((4*I)/3)*Pi*G[1, 1, 0, x] - 
         (16*G[1, 1, 1, x])/3 - (16*G[0, 0, 0, 0, x])/3 - 
         12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[0, 1, 1, 1, x])/3 + (20*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         (16*G[1, 1, 0, 0, x])/3 - (4*G[1, 1, 0, 1, x])/3 - 
         (4*G[1, 1, 1, 0, x])/3 + (20*G[1, 1, 1, 1, x])/3 + 
         Log[mu2/s]^4*(-13/18 + (13*RATIO[x^(-1)])/18) + 
         Log[mu2/s]^3*(-47/9 + (2*I)*Pi + (26*G[0, x])/9 + 2*G[1, x] + 
           (47/9 - (2*I)*Pi - (26*G[0, x])/9 - 2*G[1, x])*RATIO[x^(-1)]) + 
         Log[mu2/s]^2*(-661/27 + ((68*I)/9)*Pi + Pi^2/18 + (53*G[0, x])/3 - 
           (4*I)*Pi*G[0, x] + (50*G[1, x])/9 - (20*G[0, 0, x])/3 - 
           6*G[0, 1, x] - 6*G[1, 0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*
            RATIO[(1 - x)^(-1)] + (661/27 - ((50*I)/9)*Pi - Pi^2/18 - 
             (47*G[0, x])/3 + (6*I)*Pi*G[0, x] - (50*G[1, x])/9 + 
             (26*G[0, 0, x])/3 + 6*G[0, 1, x] + 6*G[1, 0, x])*
            RATIO[x^(-1)]) + ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - 
           (2*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
           (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
           (4*G[1, 1, 1, x])/3)*RATIO[x] + (32*Zeta[3])/9 - 
         ((32*I)/3)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/9 - 
         (44*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-16*I)/27)*Pi^3 + 
           (8*Pi^4)/135 + ((328*I)/27)*Pi*G[0, x] - (86*Pi^2*G[0, x])/27 - 
           (I/9)*Pi^3*G[0, x] + (328*G[0, 0, x])/27 - ((70*I)/9)*Pi*
            G[0, 0, x] + (13*Pi^2*G[0, 0, x])/9 + ((32*I)/9)*Pi*G[1, 0, x] - 
           (4*Pi^2*G[1, 0, x])/9 - (140*G[0, 0, 0, x])/9 + 
           (4*I)*Pi*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
           (32*G[1, 0, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, 0, x] + 
           12*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - 
           (8*G[1, 0, 0, 0, x])/3 + (32*Zeta[3])/9 + ((4*I)/3)*Pi*Zeta[3]) + 
         RATIO[x^(-1)]*(16159/243 - ((328*I)/81)*Pi + (89*Pi^2)/162 + 
           ((10*I)/27)*Pi^3 + (11*Pi^4)/135 - (4972*G[0, x])/81 + 
           ((224*I)/27)*Pi*G[0, x] + (Pi^2*G[0, x])/54 - (I/3)*Pi^3*G[0, x] - 
           (328*G[1, x])/81 + (100*Pi^2*G[1, x])/27 - ((2*I)/9)*Pi^3*
            G[1, x] + (1322*G[0, 0, x])/27 - ((100*I)/9)*Pi*G[0, 0, x] - 
           (Pi^2*G[0, 0, x])/9 + (224*G[0, 1, x])/27 - 3*Pi^2*G[0, 1, x] + 
           (224*G[1, 0, x])/27 + ((20*I)/3)*Pi*G[1, 0, x] - 
           (13*Pi^2*G[1, 0, x])/3 - (4*Pi^2*G[1, 1, x])/3 - 
           (94*G[0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, x] - 
           (100*G[0, 0, 1, x])/9 - (100*G[0, 1, 0, x])/9 - 
           ((16*I)/3)*Pi*G[0, 1, 0, x] + (20*G[1, 0, 0, x])/9 - 
           ((16*I)/3)*Pi*G[1, 0, 0, x] - (20*G[1, 0, 1, x])/3 - 
           (20*G[1, 1, 0, x])/3 + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
           (20*G[1, 1, 1, x])/3 + (52*G[0, 0, 0, 0, x])/3 + 
           12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + (4*G[0, 1, 0, 0, x])/
            3 + (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
           (16*G[0, 1, 1, 1, x])/3 - (28*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
           (16*G[1, 1, 0, 0, x])/3 + (4*G[1, 1, 0, 1, x])/3 + 
           (4*G[1, 1, 1, 0, x])/3 - (20*G[1, 1, 1, 1, x])/3 - (4*Zeta[3])/3 + 
           (12*I)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/9 + (44*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*(-4972/81 + ((470*I)/27)*Pi - (119*Pi^2)/54 - 
           ((5*I)/9)*Pi^3 + (1550*G[0, x])/27 - ((26*I)/3)*Pi*G[0, x] - 
           (5*Pi^2*G[0, x])/3 + (242*G[1, x])/27 - 3*Pi^2*G[1, x] - 
           (308*G[0, 0, x])/9 + (8*I)*Pi*G[0, 0, x] - (88*G[0, 1, x])/9 - 
           (88*G[1, 0, x])/9 - (4*I)*Pi*G[1, 0, x] - (4*G[1, 1, x])/3 + 
           (28*G[0, 0, 0, x])/3 + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
           (8*G[1, 0, 0, x])/3 + (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/
            3 - (16*G[1, 1, 1, x])/3 + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - 
             (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*
            RATIO[x] - (8*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 + 
             ((70*I)/9)*Pi*G[0, x] - (14*Pi^2*G[0, x])/9 + (70*G[0, 0, x])/
              9 - (4*I)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
             8*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3) + 
           RATIO[x^(-1)]*(4972/81 - ((224*I)/27)*Pi - Pi^2/54 + (I/3)*Pi^3 - 
             (1322*G[0, x])/27 + ((100*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 - 
             (224*G[1, x])/27 + 3*Pi^2*G[1, x] + (94*G[0, 0, x])/3 - 
             (12*I)*Pi*G[0, 0, x] + (100*G[0, 1, x])/9 + (100*G[1, 0, x])/9 + 
             ((16*I)/3)*Pi*G[1, 0, x] - (52*G[0, 0, 0, x])/3 - 
             12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - (4*G[1, 0, 0, x])/3 - 
             (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/
              3 + (20*Zeta[3])/9))) + e^2*(-300751/1458 + 
         ((15836*I)/243)*Pi - (24929*Pi^2)/972 - ((473*I)/162)*Pi^3 + 
         (209*Pi^4)/1296 - ((37*I)/216)*Pi^5 + (57398*G[0, x])/243 - 
         ((1940*I)/81)*Pi*G[0, x] + (503*Pi^2*G[0, x])/162 + 
         ((13*I)/18)*Pi^3*G[0, x] - (Pi^4*G[0, x])/540 + (4076*G[1, x])/243 - 
         (637*Pi^2*G[1, x])/162 + ((26*I)/27)*Pi^3*G[1, x] - 
         (617*Pi^4*G[1, x])/1080 - (17348*G[0, 0, x])/81 + 
         ((62*I)/3)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 - 
         ((2*I)/3)*Pi^3*G[0, 0, x] + (104*G[0, 1, x])/81 + 
         (184*Pi^2*G[0, 1, x])/27 - ((2*I)/3)*Pi^3*G[0, 1, x] + 
         (104*G[1, 0, x])/81 - ((344*I)/27)*Pi*G[1, 0, x] + 
         (284*Pi^2*G[1, 0, x])/27 + (I/3)*Pi^3*G[1, 0, x] - 
         (604*G[1, 1, x])/27 + (35*Pi^2*G[1, 1, x])/9 + 
         ((2*I)/9)*Pi^3*G[1, 1, x] + (4262*G[0, 0, 0, x])/27 - 
         ((170*I)/9)*Pi*G[0, 0, 0, x] - (34*Pi^2*G[0, 0, 0, x])/9 + 
         (296*G[0, 0, 1, x])/27 - (23*Pi^2*G[0, 0, 1, x])/3 + 
         (296*G[0, 1, 0, x])/27 + ((98*I)/9)*Pi*G[0, 1, 0, x] - 
         (91*Pi^2*G[0, 1, 0, x])/9 - 4*Pi^2*G[0, 1, 1, x] - 
         (32*G[1, 0, 0, x])/3 + ((98*I)/9)*Pi*G[1, 0, 0, x] - 
         (28*Pi^2*G[1, 0, 0, x])/3 + (80*G[1, 0, 1, x])/9 - 
         (28*Pi^2*G[1, 0, 1, x])/9 + (80*G[1, 1, 0, x])/9 - 
         ((52*I)/9)*Pi*G[1, 1, 0, x] - (8*Pi^2*G[1, 1, 0, x])/9 + 
         (26*G[1, 1, 1, x])/9 - (20*Pi^2*G[1, 1, 1, x])/9 - 
         80*G[0, 0, 0, 0, x] + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         (184*G[0, 0, 0, 1, x])/9 - (184*G[0, 0, 1, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 0, 1, 0, x] + (22*G[0, 1, 0, 0, x])/9 - 
         ((28*I)/3)*Pi*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         12*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] + (76*G[1, 0, 0, 0, x])/3 - 
         ((28*I)/3)*Pi*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, x] - 
         (100*G[1, 1, 0, 0, x])/9 + (4*I)*Pi*G[1, 1, 0, 0, x] - 
         (20*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 - 
         ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + (44*G[1, 1, 1, 1, x])/3 + 
         (16*G[0, 0, 0, 0, 0, x])/3 + 28*G[0, 0, 0, 0, 1, x] + 
         28*G[0, 0, 0, 1, 0, x] + (16*G[0, 0, 1, 0, 0, x])/3 + 
         (40*G[0, 0, 1, 0, 1, x])/3 + (40*G[0, 0, 1, 1, 0, x])/3 - 
         (40*G[0, 0, 1, 1, 1, x])/3 - (52*G[0, 1, 0, 0, 0, x])/3 + 
         (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 + 
         12*G[0, 1, 1, 0, 0, x] + (16*G[0, 1, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 1, 0, x])/3 - (56*G[0, 1, 1, 1, 1, x])/3 - 
         40*G[1, 0, 0, 0, 0, x] + (40*G[1, 0, 0, 0, 1, x])/3 + 
         (40*G[1, 0, 0, 1, 0, x])/3 + 12*G[1, 0, 1, 0, 0, x] + 
         (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 - 
         (16*G[1, 0, 1, 1, 1, x])/3 + (32*G[1, 1, 0, 0, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 1, 0, 0, x])/3 + (4*G[1, 1, 1, 0, 1, x])/3 + 
         (4*G[1, 1, 1, 1, 0, x])/3 - 20*G[1, 1, 1, 1, 1, x] + 
         Log[mu2/s]^5*(-16/45 + (16*RATIO[x^(-1)])/45) + 
         Log[mu2/s]^4*(-113/36 + ((7*I)/6)*Pi + (16*G[0, x])/9 + 
           (7*G[1, x])/6 + (113/36 - ((7*I)/6)*Pi - (16*G[0, x])/9 - 
             (7*G[1, x])/6)*RATIO[x^(-1)]) + Log[mu2/s]^3*
          (-541/27 + ((152*I)/27)*Pi + Pi^2/9 + (127*G[0, x])/9 - 
           ((28*I)/9)*Pi*G[0, x] + (110*G[1, x])/27 - (50*G[0, 0, x])/9 - 
           (14*G[0, 1, x])/3 - (14*G[1, 0, x])/3 + 
           (((14*I)/9)*Pi*G[0, x] + (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
           (541/27 - ((110*I)/27)*Pi - Pi^2/9 - (113*G[0, x])/9 + 
             ((14*I)/3)*Pi*G[0, x] - (110*G[1, x])/27 + (64*G[0, 0, x])/9 + 
             (14*G[0, 1, x])/3 + (14*G[1, 0, x])/3)*RATIO[x^(-1)]) + 
         (847*Zeta[3])/27 - ((1006*I)/27)*Pi*Zeta[3] - (Pi^2*Zeta[3])/3 - 
         (86*G[0, x]*Zeta[3])/3 + ((200*I)/9)*Pi*G[0, x]*Zeta[3] - 
         (1120*G[1, x]*Zeta[3])/27 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] - 
         (44*G[0, 0, x]*Zeta[3])/9 + (128*G[0, 1, x]*Zeta[3])/3 + 
         36*G[1, 0, x]*Zeta[3] + 4*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((212*Pi^2)/27 + (8*Pi^4)/135 - (98*Pi^2*G[0, x])/27 - 
           (73*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/27 + (13*Pi^2*G[0, 0, x])/
            9 - (424*G[0, 1, x])/27 + (7*Pi^2*G[0, 1, x])/9 - 
           (424*G[1, 0, x])/27 + (5*Pi^2*G[1, 0, x])/9 + (424*G[1, 1, x])/
            27 + (5*Pi^2*G[1, 1, x])/9 - (164*G[0, 0, 0, x])/9 + 
           (82*G[0, 0, 1, x])/9 + (82*G[0, 1, 0, x])/9 + (50*G[1, 0, 0, x])/
            9 + (32*G[1, 0, 1, x])/9 + (32*G[1, 1, 0, x])/9 - 
           (38*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
           4*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/
            3 - (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
           (4*G[1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 + (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]^2*(-6416/81 + ((553*I)/27)*Pi - (91*Pi^2)/36 - 
           ((5*I)/6)*Pi^3 + (623*G[0, x])/9 - ((85*I)/9)*Pi*G[0, x] - 
           (20*Pi^2*G[0, x])/9 + (307*G[1, x])/27 - (23*Pi^2*G[1, x])/6 - 
           (374*G[0, 0, x])/9 + ((28*I)/3)*Pi*G[0, 0, x] - 
           (92*G[0, 1, x])/9 - (92*G[1, 0, x])/9 - ((14*I)/3)*Pi*G[1, 0, x] - 
           2*G[1, 1, x] + 12*G[0, 0, 0, x] + 14*G[0, 0, 1, x] + 
           14*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (20*G[1, 0, 1, x])/3 + 
           (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + 
           (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x])*
            RATIO[x] + RATIO[x^(-1)]*(6416/81 - ((280*I)/27)*Pi - 
             (13*Pi^2)/36 + (I/2)*Pi^3 - (541*G[0, x])/9 + ((110*I)/9)*Pi*
              G[0, x] + (Pi^2*G[0, x])/3 - (280*G[1, x])/27 + 
             (23*Pi^2*G[1, x])/6 + (113*G[0, 0, x])/3 - (14*I)*Pi*
              G[0, 0, x] + (110*G[0, 1, x])/9 + (110*G[1, 0, x])/9 + 
             ((20*I)/3)*Pi*G[1, 0, x] - (64*G[0, 0, 0, x])/3 - 
             14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] - (2*G[1, 0, 0, x])/3 - 
             (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/
              3 - (22*Zeta[3])/9) + (40*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*
            ((-I/3)*Pi^3 + ((73*I)/9)*Pi*G[0, x] - (17*Pi^2*G[0, x])/9 + 
             (73*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + 
             (2*I)*Pi*G[1, 0, x] - (28*G[0, 0, 0, x])/3 + 2*G[1, 0, 0, x] + 
             2*Zeta[3])) + Log[mu2/s]*(-45638/243 + ((4180*I)/81)*Pi - 
           (2155*Pi^2)/162 - ((7*I)/3)*Pi^3 + (77*Pi^4)/540 + 
           (15304*G[0, x])/81 - ((62*I)/3)*Pi*G[0, x] - (95*Pi^2*G[0, x])/
            54 + ((2*I)/3)*Pi^3*G[0, x] + (1708*G[1, x])/81 - 
           (175*Pi^2*G[1, x])/27 + ((2*I)/3)*Pi^3*G[1, x] - 
           (4000*G[0, 0, x])/27 + ((170*I)/9)*Pi*G[0, 0, x] + 
           (37*Pi^2*G[0, 0, x])/9 - (296*G[0, 1, x])/27 + 
           (23*Pi^2*G[0, 1, x])/3 - (296*G[1, 0, x])/27 - 
           ((98*I)/9)*Pi*G[1, 0, x] + (91*Pi^2*G[1, 0, x])/9 - 
           (106*G[1, 1, x])/9 + 4*Pi^2*G[1, 1, x] + (734*G[0, 0, 0, x])/9 - 
           ((56*I)/3)*Pi*G[0, 0, 0, x] + (184*G[0, 0, 1, x])/9 + 
           (184*G[0, 1, 0, x])/9 + ((28*I)/3)*Pi*G[0, 1, 0, x] - 
           (22*G[1, 0, 0, x])/9 + ((28*I)/3)*Pi*G[1, 0, 0, x] + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
           8*G[1, 1, 1, x] - (44*G[0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 1, x] - 
           28*G[0, 0, 1, 0, x] - (16*G[0, 1, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
           (40*G[0, 1, 1, 1, x])/3 + (52*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
           12*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - 
           (16*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
           (184*Zeta[3])/9 - ((92*I)/3)*Pi*Zeta[3] - (56*G[0, x]*Zeta[3])/9 - 
           (128*G[1, x]*Zeta[3])/3 + RATIO[x]*((41*Pi^2)/9 - 
             (14*Pi^2*G[0, x])/9 - (10*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - 
             (82*G[0, 1, x])/9 - (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 
             8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
             (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/
              3 - (16*G[1, 1, 1, x])/3 + (4*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
            (((-35*I)/27)*Pi^3 + (59*Pi^4)/270 + ((710*I)/27)*Pi*G[0, x] - 
             (181*Pi^2*G[0, x])/27 - (I/3)*Pi^3*G[0, x] - ((2*I)/9)*Pi^3*
              G[1, x] + (710*G[0, 0, x])/27 - ((146*I)/9)*Pi*G[0, 0, x] + 
             (31*Pi^2*G[0, 0, x])/9 + ((70*I)/9)*Pi*G[1, 0, x] - 
             (14*Pi^2*G[1, 0, x])/9 - (292*G[0, 0, 0, x])/9 + 
             ((28*I)/3)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + 
             (70*G[1, 0, 0, x])/9 - (4*I)*Pi*G[1, 0, 0, x] + 
             ((4*I)/3)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] - 
             4*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, x])/
              3 + (70*Zeta[3])/9 + ((8*I)/3)*Pi*Zeta[3] - (4*G[0, x]*Zeta[3])/
              3 + (4*G[1, x]*Zeta[3])/3) + RATIO[x^(-1)]*(45638/243 - 
             ((1312*I)/81)*Pi - (11*Pi^2)/162 + ((25*I)/27)*Pi^3 + 
             (41*Pi^4)/540 - (12832*G[0, x])/81 + ((560*I)/27)*Pi*G[0, x] + 
             (13*Pi^2*G[0, x])/18 - I*Pi^3*G[0, x] - (1312*G[1, x])/81 + 
             (205*Pi^2*G[1, x])/27 - ((8*I)/9)*Pi^3*G[1, x] + 
             (1082*G[0, 0, x])/9 - ((220*I)/9)*Pi*G[0, 0, x] - 
             (2*Pi^2*G[0, 0, x])/3 + (560*G[0, 1, x])/27 - 
             (23*Pi^2*G[0, 1, x])/3 + (560*G[1, 0, x])/27 + 
             ((40*I)/3)*Pi*G[1, 0, x] - (35*Pi^2*G[1, 0, x])/3 - 
             4*Pi^2*G[1, 1, x] - (226*G[0, 0, 0, x])/3 + 
             (28*I)*Pi*G[0, 0, 0, x] - (220*G[0, 0, 1, x])/9 - 
             (220*G[0, 1, 0, x])/9 - ((40*I)/3)*Pi*G[0, 1, 0, x] + 
             (20*G[1, 0, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, 0, x] - 
             (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 + ((16*I)/3)*Pi*
              G[1, 1, 0, x] + (40*G[1, 1, 1, x])/3 + (128*G[0, 0, 0, 0, x])/
              3 + 28*G[0, 0, 0, 1, x] + 28*G[0, 0, 1, 0, x] + 
             (4*G[0, 1, 0, 0, x])/3 + (40*G[0, 1, 0, 1, x])/3 + 
             (40*G[0, 1, 1, 0, x])/3 - (40*G[0, 1, 1, 1, x])/3 - 
             (76*G[1, 0, 0, 0, x])/3 + (40*G[1, 0, 0, 1, x])/3 + 
             (40*G[1, 0, 1, 0, x])/3 + (40*G[1, 1, 0, 0, x])/3 + 
             (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 - 
             (56*G[1, 1, 1, 1, x])/3 - (50*Zeta[3])/3 + ((100*I)/3)*Pi*
              Zeta[3] + (44*G[0, x]*Zeta[3])/9 + 44*G[1, x]*Zeta[3])) - 
         (94*Zeta[5])/5 + RATIO[(1 - x)^(-1)]*(((-164*I)/81)*Pi^3 + 
           (184*Pi^4)/405 + ((2*I)/135)*Pi^5 + ((3356*I)/81)*Pi*G[0, x] - 
           (874*Pi^2*G[0, x])/81 - ((35*I)/54)*Pi^3*G[0, x] - 
           (7*Pi^4*G[0, x])/90 - ((16*I)/27)*Pi^3*G[1, x] + 
           (8*Pi^4*G[1, x])/135 + (3356*G[0, 0, x])/81 - ((710*I)/27)*Pi*
            G[0, 0, x] + (109*Pi^2*G[0, 0, x])/18 + (I/3)*Pi^3*G[0, 0, x] + 
           ((2*I)/9)*Pi^3*G[0, 1, x] + ((328*I)/27)*Pi*G[1, 0, x] - 
           (86*Pi^2*G[1, 0, x])/27 - (I/9)*Pi^3*G[1, 0, x] - 
           (1420*G[0, 0, 0, x])/27 + ((146*I)/9)*Pi*G[0, 0, 0, x] - 
           (28*Pi^2*G[0, 0, 0, x])/9 - ((70*I)/9)*Pi*G[0, 1, 0, x] + 
           (14*Pi^2*G[0, 1, 0, x])/9 + (328*G[1, 0, 0, x])/27 - 
           ((70*I)/9)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/9 + 
           ((32*I)/9)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/9 + 
           (146*G[0, 0, 0, 0, x])/3 - ((28*I)/3)*Pi*G[0, 0, 0, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] - (70*G[0, 1, 0, 0, x])/9 + 
           (4*I)*Pi*G[0, 1, 0, 0, x] - ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 
           (140*G[1, 0, 0, 0, x])/9 + (4*I)*Pi*G[1, 0, 0, 0, x] - 
           ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + (32*G[1, 1, 0, 0, x])/9 - 
           ((4*I)/3)*Pi*G[1, 1, 0, 0, x] - (112*G[0, 0, 0, 0, 0, x])/3 + 
           4*G[0, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, x] - 
           (4*G[0, 1, 1, 0, 0, x])/3 + 12*G[1, 0, 0, 0, 0, x] - 
           (4*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
           (328*Zeta[3])/27 + ((38*I)/9)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/9 - 
           (32*G[0, x]*Zeta[3])/9 - ((100*I)/9)*Pi*G[0, x]*Zeta[3] + 
           (32*G[1, x]*Zeta[3])/9 + ((4*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (88*G[0, 0, x]*Zeta[3])/9 - (4*G[0, 1, x]*Zeta[3])/3 + 
           (4*Zeta[5])/3) + RATIO[x^(-1)]*(300751/1458 - ((1952*I)/243)*Pi + 
           (1913*Pi^2)/972 + ((56*I)/81)*Pi^3 + (121*Pi^4)/2160 + 
           ((67*I)/360)*Pi^5 - (45638*G[0, x])/243 + ((1312*I)/81)*Pi*
            G[0, x] + (11*Pi^2*G[0, x])/162 - ((25*I)/27)*Pi^3*G[0, x] - 
           (41*Pi^4*G[0, x])/540 - (1952*G[1, x])/243 + (560*Pi^2*G[1, x])/
            81 - ((10*I)/9)*Pi^3*G[1, x] + (227*Pi^4*G[1, x])/360 + 
           (12832*G[0, 0, x])/81 - ((560*I)/27)*Pi*G[0, 0, x] - 
           (13*Pi^2*G[0, 0, x])/18 + I*Pi^3*G[0, 0, x] + (1312*G[0, 1, x])/
            81 - (205*Pi^2*G[0, 1, x])/27 + ((8*I)/9)*Pi^3*G[0, 1, x] + 
           (1312*G[1, 0, x])/81 + ((112*I)/9)*Pi*G[1, 0, x] - 
           (325*Pi^2*G[1, 0, x])/27 - ((4*I)/9)*Pi^3*G[1, 0, x] - 
           (40*Pi^2*G[1, 1, x])/9 - ((2*I)/9)*Pi^3*G[1, 1, x] - 
           (1082*G[0, 0, 0, x])/9 + ((220*I)/9)*Pi*G[0, 0, 0, x] + 
           (2*Pi^2*G[0, 0, 0, x])/3 - (560*G[0, 0, 1, x])/27 + 
           (23*Pi^2*G[0, 0, 1, x])/3 - (560*G[0, 1, 0, x])/27 - 
           ((40*I)/3)*Pi*G[0, 1, 0, x] + (35*Pi^2*G[0, 1, 0, x])/3 + 
           4*Pi^2*G[0, 1, 1, x] + (112*G[1, 0, 0, x])/27 - 
           ((40*I)/3)*Pi*G[1, 0, 0, x] + (97*Pi^2*G[1, 0, 0, x])/9 - 
           (112*G[1, 0, 1, x])/9 + (28*Pi^2*G[1, 0, 1, x])/9 - 
           (112*G[1, 1, 0, x])/9 + ((20*I)/3)*Pi*G[1, 1, 0, x] + 
           (4*Pi^2*G[1, 1, 0, x])/9 + (112*G[1, 1, 1, x])/9 + 
           (20*Pi^2*G[1, 1, 1, x])/9 + (226*G[0, 0, 0, 0, x])/3 - 
           (28*I)*Pi*G[0, 0, 0, 0, x] + (220*G[0, 0, 0, 1, x])/9 + 
           (220*G[0, 0, 1, 0, x])/9 + ((40*I)/3)*Pi*G[0, 0, 1, 0, x] - 
           (20*G[0, 1, 0, 0, x])/9 + ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + 
           (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
           ((16*I)/3)*Pi*G[0, 1, 1, 0, x] - (40*G[0, 1, 1, 1, x])/3 - 
           (260*G[1, 0, 0, 0, x])/9 + ((40*I)/3)*Pi*G[1, 0, 0, 0, x] + 
           (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 - 
           ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + (40*G[1, 1, 0, 0, x])/3 - 
           ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + (20*G[1, 1, 0, 1, x])/3 + 
           (20*G[1, 1, 1, 0, x])/3 + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
           20*G[1, 1, 1, 1, x] - (128*G[0, 0, 0, 0, 0, x])/3 - 
           28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] - 
           (4*G[0, 0, 1, 0, 0, x])/3 - (40*G[0, 0, 1, 0, 1, x])/3 - 
           (40*G[0, 0, 1, 1, 0, x])/3 + (40*G[0, 0, 1, 1, 1, x])/3 + 
           (76*G[0, 1, 0, 0, 0, x])/3 - (40*G[0, 1, 0, 0, 1, x])/3 - 
           (40*G[0, 1, 0, 1, 0, x])/3 - (40*G[0, 1, 1, 0, 0, x])/3 - 
           (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 + 
           (56*G[0, 1, 1, 1, 1, x])/3 + 52*G[1, 0, 0, 0, 0, x] - 
           (40*G[1, 0, 0, 0, 1, x])/3 - (40*G[1, 0, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
           (16*G[1, 0, 1, 1, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
           (40*G[1, 1, 0, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 1, x])/3 - 
           (16*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 - 
           (4*G[1, 1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 1, 0, x])/3 + 
           20*G[1, 1, 1, 1, 1, x] - (91*Zeta[3])/3 + ((820*I)/27)*Pi*
            Zeta[3] - (8*Pi^2*Zeta[3])/9 + (50*G[0, x]*Zeta[3])/3 - 
           ((100*I)/3)*Pi*G[0, x]*Zeta[3] + (1180*G[1, x]*Zeta[3])/27 + 
           (4*I)*Pi*G[1, x]*Zeta[3] - (44*G[0, 0, x]*Zeta[3])/9 - 
           44*G[0, 1, x]*Zeta[3] - 36*G[1, 0, x]*Zeta[3] - 
           4*G[1, 1, x]*Zeta[3] + (302*Zeta[5])/15)))/Nc^2) + 
   (511/16 - (12*I)*Pi - (67*Pi^2)/12 - (I/2)*Pi^3 + (137*Pi^4)/360 - 
     (141*G[0, x])/4 + (23*I)*Pi*G[0, x] + (Pi^2*G[0, x])/3 - 
     ((3*I)/2)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 - 
     (2*I)*Pi^3*G[1, x] + 27*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] - 
     (7*Pi^2*G[0, 0, x])/2 + 24*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] + 
     (Pi^2*G[0, 1, x])/3 + 24*G[1, 0, x] - (4*I)*Pi*G[1, 0, x] + 
     (7*Pi^2*G[1, 0, x])/3 - 4*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - 
     (10*Pi^2*G[1, 1, x])/3 - 15*G[0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, x] - 
     14*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 14*G[0, 1, 0, x] + 
     (6*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
     16*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 2*G[1, 0, 1, x] + 
     (2*I)*Pi*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] + 
     4*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
     6*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
     6*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
     4*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[x^(-1)]/2) + Log[mu2/s]^3*
      (3 - (2*I)*Pi - 2*G[0, x] - 2*G[1, x] + 
       (-3 + (2*I)*Pi + 2*G[0, x] + 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(25/2 - (7*I)*Pi - (13*Pi^2)/6 - 10*G[0, x] + 
       (5*I)*Pi*G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] + 5*G[0, 0, x] + 
       6*G[0, 1, x] + 6*G[1, 0, x] + 4*G[1, 1, x] + 
       ((-I)*Pi*G[0, x] - G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-25/2 + (6*I)*Pi + (13*Pi^2)/6 + 9*G[0, x] - (6*I)*Pi*G[0, x] + 
         6*G[1, x] - (4*I)*Pi*G[1, x] - 6*G[0, 0, x] - 6*G[0, 1, x] - 
         6*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)]) + 
     (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
      RATIO[x] - 15*Zeta[3] + (8*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
     4*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-511/16 - (13*Pi^2)/12 + 
       (13*Pi^4)/120 + (93*G[0, x])/4 - (16*I)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/2 + (I/3)*Pi^3*G[0, x] + ((8*I)/3)*Pi^3*G[1, x] - 
       25*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/3 - 
       16*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 - 16*G[1, 0, x] - 
       (13*Pi^2*G[1, 0, x])/3 + (10*Pi^2*G[1, 1, x])/3 + 18*G[0, 0, 0, x] - 
       (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] + 
       12*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + 12*G[1, 0, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, x] - 12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
       8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] - 
       4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] + 15*Zeta[3] - 12*G[0, x]*Zeta[3]) + 
     RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 + (22*Pi^4)/45 - (8*I)*Pi*G[0, x] - 
       2*Pi^2*G[0, x] - ((7*I)/6)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
       8*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/6 + 
       (2*Pi^2*G[0, 1, x])/3 + (4*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
       13*G[0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 
       4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
       4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 
       2*G[1, 1, 0, 0, x] + 4*Zeta[3] + (8*I)*Pi*Zeta[3] + 
       4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(93/4 - (19*I)*Pi - (3*Pi^2)/2 + (I/3)*Pi^3 - 28*G[0, x] + 
       (13*I)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - 16*G[1, x] + 
       (2*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 + 19*G[0, 0, x] - 
       (6*I)*Pi*G[0, 0, x] + 14*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 
       14*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] - 
       10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 8*G[0, 1, 1, x] - 
       10*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
       ((-3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x^(-1)]*(-93/4 + (16*I)*Pi - Pi^2/2 - (I/3)*Pi^3 + 25*G[0, x] - 
         (12*I)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 + 16*G[1, x] - 
         (Pi^2*G[1, x])/3 - 18*G[0, 0, x] + (12*I)*Pi*G[0, 0, x] - 
         12*G[0, 1, x] + (8*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] + 
         (8*I)*Pi*G[1, 0, x] + 12*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 12*G[1, 0, 0, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] + 12*Zeta[3])) + 
     e*(4205/32 - (54*I)*Pi - (1019*Pi^2)/48 - ((55*I)/12)*Pi^3 + 
       (41*Pi^4)/24 + ((61*I)/45)*Pi^5 - (1279*G[0, x])/8 + 
       (78*I)*Pi*G[0, x] - (61*Pi^2*G[0, x])/6 - ((7*I)/6)*Pi^3*G[0, x] + 
       (41*Pi^4*G[0, x])/45 - 6*G[1, x] + (16*I)*Pi*G[1, x] + 
       (109*Pi^2*G[1, x])/12 + ((13*I)/4)*Pi^3*G[1, x] - 
       (551*Pi^4*G[1, x])/180 + 127*G[0, 0, x] - ((113*I)/2)*Pi*G[0, 0, x] - 
       (4*Pi^2*G[0, 0, x])/3 + (2*I)*Pi^3*G[0, 0, x] + (161*G[0, 1, x])/2 - 
       (I/2)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + ((19*I)/2)*Pi^3*G[0, 1, x] + 
       (161*G[1, 0, x])/2 + (20*I)*Pi*G[1, 0, x] + (5*Pi^2*G[1, 0, x])/6 + 
       (13*I)*Pi^3*G[1, 0, x] - 31*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] + 
       (2*Pi^2*G[1, 1, x])/3 + I*Pi^3*G[1, 1, x] - (257*G[0, 0, 0, x])/2 + 
       (35*I)*Pi*G[0, 0, 0, x] + (65*Pi^2*G[0, 0, 0, x])/6 - 
       (63*G[0, 0, 1, x])/2 + (19*Pi^2*G[0, 0, 1, x])/6 - 
       (63*G[0, 1, 0, x])/2 - (7*I)*Pi*G[0, 1, 0, x] - 
       (13*Pi^2*G[0, 1, 0, x])/2 - 33*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] + 
       (29*Pi^2*G[0, 1, 1, x])/3 - (15*G[1, 0, 0, x])/2 - 
       (2*I)*Pi*G[1, 0, 0, x] - (73*G[1, 0, 1, x])/2 - 
       (5*I)*Pi*G[1, 0, 1, x] - (73*G[1, 1, 0, x])/2 - 
       ((35*I)/2)*Pi*G[1, 1, 0, x] + 22*Pi^2*G[1, 1, 0, x] + 
       (65*G[1, 1, 1, x])/2 + (6*I)*Pi*G[1, 1, 1, x] + 
       11*Pi^2*G[1, 1, 1, x] + 62*G[0, 0, 0, 0, x] - 
       (22*I)*Pi*G[0, 0, 0, 0, x] + 30*G[0, 0, 0, 1, x] - 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 30*G[0, 0, 1, 0, x] - 
       (10*I)*Pi*G[0, 0, 1, 0, x] + 9*G[0, 0, 1, 1, x] + 
       (10*I)*Pi*G[0, 0, 1, 1, x] + 33*G[0, 1, 0, 0, x] + 
       (22*I)*Pi*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
       (10*I)*Pi*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
       (10*I)*Pi*G[0, 1, 1, 1, x] + 17*G[1, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, x] + 15*G[1, 0, 0, 1, x] + 
       (6*I)*Pi*G[1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, x] - 
       (12*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 0, x] - (9*G[1, 1, 0, 1, x])/2 - 
       (10*I)*Pi*G[1, 1, 0, 1, x] - (9*G[1, 1, 1, 0, x])/2 + 
       (21*G[1, 1, 1, 1, x])/2 - (4*I)*Pi*G[1, 1, 1, 1, x] - 
       8*G[0, 0, 0, 0, 0, x] - 22*G[0, 0, 0, 0, 1, x] - 
       22*G[0, 0, 0, 1, 0, x] - 30*G[0, 0, 0, 1, 1, x] - 
       18*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] - 
       20*G[0, 0, 1, 1, 0, x] + 10*G[0, 0, 1, 1, 1, x] + 
       14*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
       18*G[0, 1, 0, 1, 0, x] - 14*G[0, 1, 0, 1, 1, x] - 
       24*G[0, 1, 1, 0, 0, x] - 10*G[0, 1, 1, 0, 1, x] - 
       10*G[0, 1, 1, 1, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
       26*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] - 20*G[1, 0, 0, 1, 1, x] - 
       18*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
       32*G[1, 1, 0, 0, 0, x] - 38*G[1, 1, 0, 0, 1, x] - 
       38*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] - 
       12*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(1/3 - RATIO[x^(-1)]/3) + Log[mu2/s]^4*
        (5/2 - ((5*I)/3)*Pi - (5*G[0, x])/3 - (5*G[1, x])/3 + 
         (-5/2 + ((5*I)/3)*Pi + (5*G[0, x])/3 + (5*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(91/6 - ((22*I)/3)*Pi - (20*Pi^2)/9 - 
         (34*G[0, x])/3 + ((16*I)/3)*Pi*G[0, x] - 6*G[1, x] + 
         (4*I)*Pi*G[1, x] + (16*G[0, 0, x])/3 + (20*G[0, 1, x])/3 + 
         (20*G[1, 0, x])/3 + 4*G[1, 1, x] + (((-4*I)/3)*Pi*G[0, x] - 
           (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-91/6 + (6*I)*Pi + (20*Pi^2)/9 + 10*G[0, x] - ((20*I)/3)*Pi*
            G[0, x] + 6*G[1, x] - (4*I)*Pi*G[1, x] - (20*G[0, 0, x])/3 - 
           (20*G[0, 1, x])/3 - (20*G[1, 0, x])/3 - 4*G[1, 1, x])*
          RATIO[x^(-1)]) - (334*Zeta[3])/3 + ((86*I)/3)*Pi*Zeta[3] + 
       (431*Pi^2*Zeta[3])/18 + (167*G[0, x]*Zeta[3])/3 - 
       ((86*I)/3)*Pi*G[0, x]*Zeta[3] + 5*G[1, x]*Zeta[3] - 
       (92*I)*Pi*G[1, x]*Zeta[3] - (92*G[0, 0, x]*Zeta[3])/3 - 
       (22*G[0, 1, x]*Zeta[3])/3 - (160*G[1, 0, x]*Zeta[3])/3 - 
       14*G[1, 1, x]*Zeta[3] + RATIO[x]*((41*Pi^2)/4 + (53*Pi^4)/180 - 
         (7*Pi^2*G[0, x])/6 - ((4*I)/3)*Pi^3*G[0, x] - (10*Pi^2*G[1, x])/3 - 
         ((2*I)/3)*Pi^3*G[1, x] + (41*G[0, 0, x])/2 - (Pi^2*G[0, 0, x])/6 - 
         (41*G[0, 1, x])/2 + (5*Pi^2*G[0, 1, x])/6 - (41*G[1, 0, x])/2 - 
         (5*Pi^2*G[1, 0, x])/6 + (41*G[1, 1, x])/2 - (11*Pi^2*G[1, 1, x])/6 - 
         3*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 0, x] - 2*G[0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
         7*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 
         11*G[1, 0, 1, x] + 11*G[1, 1, 0, x] - 16*G[1, 1, 1, x] - 
         8*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
         8*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
         2*G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] + 4*Zeta[3] + 
         (4*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 8*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(205/4 - (30*I)*Pi - 2*Pi^2 + ((5*I)/6)*Pi^3 - 
         51*G[0, x] + (19*I)*Pi*G[0, x] + (25*Pi^2*G[0, x])/6 - 
         (49*G[1, x])/2 + (3*I)*Pi*G[1, x] + (5*Pi^2*G[1, x])/3 + 
         33*G[0, 0, x] - (10*I)*Pi*G[0, 0, x] + 20*G[0, 1, x] - 
         (9*I)*Pi*G[0, 1, x] + 20*G[1, 0, x] - (8*I)*Pi*G[1, 0, x] + 
         G[1, 1, x] - 9*G[0, 0, 0, x] - 17*G[0, 0, 1, x] - 17*G[0, 1, 0, x] - 
         12*G[0, 1, 1, x] - 14*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
         14*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (-Pi^2/2 - G[0, 0, x] + 
           G[0, 1, x] + G[1, 0, x] - G[1, 1, x])*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*((I/6)*Pi^3 - (5*I)*Pi*G[0, x] - 
           (5*Pi^2*G[0, x])/2 - 5*G[0, 0, x] + (10*I)*Pi*G[0, 0, x] + 
           (3*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 11*G[0, 0, 0, x] + 
           3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - Zeta[3]) - 
         (53*Zeta[3])/3 + RATIO[x^(-1)]*(-205/4 + (24*I)*Pi - 
           ((2*I)/3)*Pi^3 + (91*G[0, x])/2 - (18*I)*Pi*G[0, x] - 
           (20*Pi^2*G[0, x])/3 + 24*G[1, x] - (5*Pi^2*G[1, x])/3 - 
           30*G[0, 0, x] + (20*I)*Pi*G[0, 0, x] - 18*G[0, 1, x] + 
           (12*I)*Pi*G[0, 1, x] - 18*G[1, 0, x] + (10*I)*Pi*G[1, 0, x] + 
           20*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 20*G[0, 1, 0, x] + 
           12*G[0, 1, 1, x] + 16*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
           14*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + (50*Zeta[3])/3)) + 
       Log[mu2/s]*(895/8 - ((121*I)/2)*Pi - (143*Pi^2)/12 - ((3*I)/2)*Pi^3 + 
         (257*Pi^4)/180 - (259*G[0, x])/2 + ((131*I)/2)*Pi*G[0, x] + 
         (Pi^2*G[0, x])/6 - (5*I)*Pi^3*G[0, x] - (67*G[1, x])/2 + 
         (12*I)*Pi*G[1, x] + (10*Pi^2*G[1, x])/3 - (7*I)*Pi^3*G[1, x] + 
         (207*G[0, 0, x])/2 - (30*I)*Pi*G[0, 0, x] - (35*Pi^2*G[0, 0, x])/3 + 
         64*G[0, 1, x] - I*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] + 
         64*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 3*Pi^2*G[1, 0, x] - 
         3*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - (34*Pi^2*G[1, 1, x])/3 - 
         57*G[0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, x] - 39*G[0, 0, 1, x] + 
         (14*I)*Pi*G[0, 0, 1, x] - 39*G[0, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         34*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - 8*G[1, 0, 1, x] + 
         (6*I)*Pi*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
         (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] + 28*G[0, 0, 0, 1, x] + 
         28*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 26*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         6*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] + 
         12*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
         ((5*Pi^2)/2 + I*Pi^3 + Pi^2*G[0, x] + Pi^2*G[1, x] + 5*G[0, 0, x] + 
           (2*I)*Pi*G[0, 0, x] - 5*G[0, 1, x] - (2*I)*Pi*G[0, 1, x] - 
           5*G[1, 0, x] - (2*I)*Pi*G[1, 0, x] + 5*G[1, 1, x] + 
           (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x])*RATIO[x] - 
         47*Zeta[3] + ((82*I)/3)*Pi*Zeta[3] + (130*G[0, x]*Zeta[3])/3 + 
         (10*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(-895/8 + (32*I)*Pi - 
           (17*Pi^2)/12 - I*Pi^3 - (7*Pi^4)/60 + (205*G[0, x])/2 - 
           (48*I)*Pi*G[0, x] + ((4*I)/3)*Pi^3*G[0, x] + 32*G[1, x] - 
           4*Pi^2*G[1, x] + (8*I)*Pi^3*G[1, x] - 91*G[0, 0, x] + 
           (36*I)*Pi*G[0, 0, x] + (40*Pi^2*G[0, 0, x])/3 - 48*G[0, 1, x] + 
           (10*Pi^2*G[0, 1, x])/3 - 48*G[1, 0, x] - (6*I)*Pi*G[1, 0, x] - 
           10*Pi^2*G[1, 0, x] + (34*Pi^2*G[1, 1, x])/3 + 60*G[0, 0, 0, x] - 
           (40*I)*Pi*G[0, 0, 0, x] + 36*G[0, 0, 1, x] - 
           (24*I)*Pi*G[0, 0, 1, x] + 36*G[0, 1, 0, x] - 
           (20*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
           (16*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
           (4*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] - 
           40*G[0, 0, 0, 1, x] - 40*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           4*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 
           12*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 44*Zeta[3] - 
           ((28*I)/3)*Pi*Zeta[3] - (100*G[0, x]*Zeta[3])/3 - 
           (28*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*(((-5*I)/6)*Pi^3 + 
           (59*Pi^4)/45 - ((35*I)/2)*Pi*G[0, x] - (7*Pi^2*G[0, x])/2 - 
           ((11*I)/3)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - (35*G[0, 0, x])/2 + 
           (26*I)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/3 + I*Pi*G[0, 1, x] + 
           (Pi^2*G[0, 1, x])/3 + (6*I)*Pi*G[1, 0, x] - 7*Pi^2*G[1, 0, x] + 
           35*G[0, 0, 0, x] - (22*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] - 
           (10*I)*Pi*G[0, 0, 1, x] + G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 
           (4*I)*Pi*G[1, 0, 0, x] + (6*I)*Pi*G[1, 0, 1, x] - 
           32*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
           4*G[0, 1, 1, 0, x] - 6*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
           6*G[1, 0, 1, 0, x] + 5*Zeta[3] + (18*I)*Pi*Zeta[3] + 
           10*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3])) + 22*Zeta[5] + 
       RATIO[x^(-1)]*(-4205/32 - (71*Pi^2)/16 - ((4*I)/3)*Pi^3 + 
         (31*Pi^4)/120 + (I/36)*Pi^5 + (895*G[0, x])/8 - (32*I)*Pi*G[0, x] + 
         (17*Pi^2*G[0, x])/12 + I*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/60 + 
         (10*I)*Pi*G[1, x] - 8*Pi^2*G[1, x] + (I/4)*Pi^3*G[1, x] + 
         (251*Pi^4*G[1, x])/60 - (205*G[0, 0, x])/2 + (48*I)*Pi*G[0, 0, x] - 
         ((4*I)/3)*Pi^3*G[0, 0, x] - 32*G[0, 1, x] + 4*Pi^2*G[0, 1, x] - 
         (8*I)*Pi^3*G[0, 1, x] - 32*G[1, 0, x] - (16*I)*Pi*G[1, 0, x] + 
         (7*Pi^2*G[1, 0, x])/2 - (17*I)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] - 
         (4*I)*Pi*G[1, 1, x] - (Pi^2*G[1, 1, x])/2 + 91*G[0, 0, 0, x] - 
         (36*I)*Pi*G[0, 0, 0, x] - (40*Pi^2*G[0, 0, 0, x])/3 + 
         48*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 + 48*G[0, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 0, x] + 10*Pi^2*G[0, 1, 0, x] - 
         (34*Pi^2*G[0, 1, 1, x])/3 + 16*G[1, 0, 0, x] + 
         (18*I)*Pi*G[1, 0, 0, x] + 6*Pi^2*G[1, 0, 0, x] + 16*G[1, 0, 1, x] + 
         (11*Pi^2*G[1, 0, 1, x])/3 + 16*G[1, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 1, 0, x] - 23*Pi^2*G[1, 1, 0, x] - 
         20*G[1, 1, 1, x] - 11*Pi^2*G[1, 1, 1, x] - 60*G[0, 0, 0, 0, x] + 
         (40*I)*Pi*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] + 
         (24*I)*Pi*G[0, 0, 0, 1, x] - 36*G[0, 0, 1, 0, x] + 
         (20*I)*Pi*G[0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, x] - (32*I)*Pi*G[1, 0, 0, 0, x] - 
         18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
         (12*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
         (28*I)*Pi*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 
         (21*G[1, 1, 0, 1, x])/2 + (12*I)*Pi*G[1, 1, 0, 1, x] + 
         (21*G[1, 1, 1, 0, x])/2 - (4*I)*Pi*G[1, 1, 1, 0, x] - 
         (9*G[1, 1, 1, 1, x])/2 + (4*I)*Pi*G[1, 1, 1, 1, x] + 
         40*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
         32*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] + 
         28*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] + 
         16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, 1, x] - 16*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         20*G[1, 0, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, x] + 
         40*G[1, 1, 0, 0, 1, x] + 40*G[1, 1, 0, 1, 0, x] - 
         12*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] + 
         4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (388*Zeta[3])/3 - (136*Pi^2*Zeta[3])/9 - 
         44*G[0, x]*Zeta[3] + ((28*I)/3)*Pi*G[0, x]*Zeta[3] - 
         3*G[1, x]*Zeta[3] + (120*I)*Pi*G[1, x]*Zeta[3] + 
         (100*G[0, 0, x]*Zeta[3])/3 + (28*G[0, 1, x]*Zeta[3])/3 + 
         (148*G[1, 0, x]*Zeta[3])/3 + 8*G[1, 1, x]*Zeta[3] + 6*Zeta[5]) + 
       RATIO[(1 - x)^(-1)]*(((-11*I)/6)*Pi^3 - (13*Pi^4)/90 + 
         ((83*I)/60)*Pi^5 - ((25*I)/2)*Pi*G[0, x] - (8*Pi^2*G[0, x])/3 - 
         ((5*I)/2)*Pi^3*G[0, x] + (37*Pi^4*G[0, x])/36 + (I/3)*Pi^3*G[1, x] + 
         (101*Pi^4*G[1, x])/90 - (25*G[0, 0, x])/2 + ((89*I)/2)*Pi*
          G[0, 0, x] - (34*Pi^2*G[0, 0, x])/3 + ((2*I)/3)*Pi^3*G[0, 0, x] - 
         ((7*I)/2)*Pi*G[0, 1, x] - (19*Pi^2*G[0, 1, x])/3 + 
         ((3*I)/2)*Pi^3*G[0, 1, x] + ((15*I)/2)*Pi*G[1, 0, x] - 
         9*Pi^2*G[1, 0, x] - (4*I)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] + 
         (131*G[0, 0, 0, x])/2 - (25*I)*Pi*G[0, 0, 0, x] - 
         (5*Pi^2*G[0, 0, 0, x])/2 - (7*G[0, 0, 1, x])/2 - 
         (18*I)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/6 - 
         (7*G[0, 1, 0, x])/2 - (3*I)*Pi*G[0, 1, 0, x] + 
         (7*Pi^2*G[0, 1, 0, x])/2 + (7*I)*Pi*G[0, 1, 1, x] - 
         (5*Pi^2*G[0, 1, 1, x])/3 + (15*G[1, 0, 0, x])/2 + 
         (6*I)*Pi*G[1, 0, 0, x] + 6*Pi^2*G[1, 0, 0, x] + 
         (5*I)*Pi*G[1, 0, 1, x] + (11*Pi^2*G[1, 0, 1, x])/3 + 
         (3*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] - 78*G[0, 0, 0, 0, x] + 
         (18*I)*Pi*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] + 
         18*G[0, 0, 1, 0, x] + (10*I)*Pi*G[0, 0, 1, 0, x] - 
         37*G[0, 0, 1, 1, x] + (10*I)*Pi*G[0, 0, 1, 1, x] - 
         11*G[0, 1, 0, 0, x] + (6*I)*Pi*G[0, 1, 0, 0, x] + 
         7*G[0, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
         7*G[0, 1, 1, 0, x] - (14*I)*Pi*G[0, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, x] - 5*G[1, 0, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, 0, x] + 5*G[1, 0, 0, 1, x] + 
         (6*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 1, 0, x] + 32*G[0, 0, 0, 0, 0, x] + 
         18*G[0, 0, 0, 0, 1, x] + 18*G[0, 0, 0, 1, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] + 14*G[0, 0, 1, 0, 0, x] + 
         8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] + 
         6*G[0, 0, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
         10*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
         6*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 11*Zeta[3] - 
         (6*I)*Pi*Zeta[3] + (53*Pi^2*Zeta[3])/6 + 35*G[0, x]*Zeta[3] - 
         ((58*I)/3)*Pi*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3] + 
         (28*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         2*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         28*Zeta[5])) + e^2*(25863/64 - (198*I)*Pi - (8785*Pi^2)/96 - 
       ((95*I)/8)*Pi^3 + (3139*Pi^4)/480 + ((103*I)/80)*Pi^5 + 
       (367*Pi^6)/3360 - (8429*G[0, x])/16 + ((1021*I)/4)*Pi*G[0, x] - 
       (571*Pi^2*G[0, x])/12 - ((49*I)/12)*Pi^3*G[0, x] + 
       (97*Pi^4*G[0, x])/60 - ((197*I)/144)*Pi^5*G[0, x] - 30*G[1, x] + 
       ((223*I)/4)*Pi*G[1, x] + (739*Pi^2*G[1, x])/24 - 
       ((29*I)/3)*Pi^3*G[1, x] - (1393*Pi^4*G[1, x])/360 - 
       ((329*I)/45)*Pi^5*G[1, x] + 402*G[0, 0, x] - 
       ((293*I)/2)*Pi*G[0, 0, x] + (589*Pi^2*G[0, 0, x])/24 - 
       ((19*I)/4)*Pi^3*G[0, 0, x] - (169*Pi^4*G[0, 0, x])/720 + 
       291*G[0, 1, x] - ((29*I)/2)*Pi*G[0, 1, x] + (85*Pi^2*G[0, 1, x])/8 + 
       ((14*I)/3)*Pi^3*G[0, 1, x] + (1403*Pi^4*G[0, 1, x])/360 + 
       291*G[1, 0, x] + ((97*I)/2)*Pi*G[1, 0, x] - (229*Pi^2*G[1, 0, x])/24 - 
       (2*I)*Pi^3*G[1, 0, x] - (149*Pi^4*G[1, 0, x])/72 - 
       (625*G[1, 1, x])/4 - ((13*I)/2)*Pi*G[1, 1, x] - 
       (71*Pi^2*G[1, 1, x])/12 + ((127*I)/12)*Pi^3*G[1, 1, x] - 
       (7*Pi^4*G[1, 1, x])/45 - (927*G[0, 0, 0, x])/2 + 
       (157*I)*Pi*G[0, 0, 0, x] - (83*Pi^2*G[0, 0, 0, x])/12 - 
       ((7*I)/3)*Pi^3*G[0, 0, 0, x] - (81*G[0, 0, 1, x])/2 + 
       ((33*I)/2)*Pi*G[0, 0, 1, x] - (115*Pi^2*G[0, 0, 1, x])/12 - 
       ((47*I)/2)*Pi^3*G[0, 0, 1, x] - (81*G[0, 1, 0, x])/2 - 
       ((183*I)/2)*Pi*G[0, 1, 0, x] - (187*Pi^2*G[0, 1, 0, x])/12 - 
       ((211*I)/6)*Pi^3*G[0, 1, 0, x] - 167*G[0, 1, 1, x] - 
       (13*I)*Pi*G[0, 1, 1, x] - (37*Pi^2*G[0, 1, 1, x])/2 + 
       (6*I)*Pi^3*G[0, 1, 1, x] + (29*G[1, 0, 0, x])/4 - 
       ((313*I)/4)*Pi*G[1, 0, 0, x] + (37*Pi^2*G[1, 0, 0, x])/12 - 
       ((113*I)/6)*Pi^3*G[1, 0, 0, x] - (607*G[1, 0, 1, x])/4 - 
       ((35*I)/4)*Pi*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] - 
       ((55*I)/6)*Pi^3*G[1, 0, 1, x] - (607*G[1, 1, 0, x])/4 + 
       ((167*I)/4)*Pi*G[1, 1, 0, x] + (193*Pi^2*G[1, 1, 0, x])/6 - 
       ((19*I)/6)*Pi^3*G[1, 1, 0, x] + (783*G[1, 1, 1, x])/4 + 
       ((59*I)/4)*Pi*G[1, 1, 1, x] + (7*Pi^2*G[1, 1, 1, x])/2 - 
       (7*I)*Pi^3*G[1, 1, 1, x] + 453*G[0, 0, 0, 0, x] - 
       (107*I)*Pi*G[0, 0, 0, 0, x] - (41*Pi^2*G[0, 0, 0, 0, x])/2 + 
       39*G[0, 0, 0, 1, x] - (10*I)*Pi*G[0, 0, 0, 1, x] + 
       (8*Pi^2*G[0, 0, 0, 1, x])/3 + 39*G[0, 0, 1, 0, x] + 
       (41*I)*Pi*G[0, 0, 1, 0, x] + (22*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (101*G[0, 0, 1, 1, x])/2 + (3*I)*Pi*G[0, 0, 1, 1, x] - 
       (92*Pi^2*G[0, 0, 1, 1, x])/3 + 12*G[0, 1, 0, 0, x] + 
       (53*I)*Pi*G[0, 1, 0, 0, x] - 11*Pi^2*G[0, 1, 0, 0, x] - 
       (61*G[0, 1, 0, 1, x])/2 + (8*I)*Pi*G[0, 1, 0, 1, x] - 
       (11*Pi^2*G[0, 1, 0, 1, x])/3 - (61*G[0, 1, 1, 0, x])/2 - 
       ((35*I)/2)*Pi*G[0, 1, 1, 0, x] - (103*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (161*G[0, 1, 1, 1, x])/2 - I*Pi*G[0, 1, 1, 1, x] - 
       23*Pi^2*G[0, 1, 1, 1, x] - (91*G[1, 0, 0, 0, x])/2 + 
       (67*Pi^2*G[1, 0, 0, 0, x])/6 - (13*G[1, 0, 0, 1, x])/4 - 
       (15*I)*Pi*G[1, 0, 0, 1, x] + (29*Pi^2*G[1, 0, 0, 1, x])/6 - 
       (13*G[1, 0, 1, 0, x])/4 + ((115*I)/2)*Pi*G[1, 0, 1, 0, x] - 
       (13*Pi^2*G[1, 0, 1, 0, x])/2 + (123*G[1, 0, 1, 1, x])/2 + 
       (12*I)*Pi*G[1, 0, 1, 1, x] - 19*Pi^2*G[1, 0, 1, 1, x] + 
       62*G[1, 1, 0, 0, x] + (28*I)*Pi*G[1, 1, 0, 0, x] - 
       (311*Pi^2*G[1, 1, 0, 0, x])/6 + (187*G[1, 1, 0, 1, x])/4 + 
       (21*I)*Pi*G[1, 1, 0, 1, x] - (100*Pi^2*G[1, 1, 0, 1, x])/3 + 
       (187*G[1, 1, 1, 0, x])/4 - ((127*I)/2)*Pi*G[1, 1, 1, 0, x] - 
       (91*Pi^2*G[1, 1, 1, 0, x])/3 - 76*G[1, 1, 1, 1, x] - 
       (20*I)*Pi*G[1, 1, 1, 1, x] - (52*Pi^2*G[1, 1, 1, 1, x])/3 - 
       221*G[0, 0, 0, 0, 0, x] + (62*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       47*G[0, 0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       47*G[0, 0, 0, 1, 0, x] + (4*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       33*G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       53*G[0, 0, 1, 0, 0, x] - (76*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 1, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 0, x] + (50*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       35*G[0, 0, 1, 1, 1, x] - (34*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] - (82*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       15*G[0, 1, 0, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       15*G[0, 1, 0, 1, 0, x] + (70*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       5*G[0, 1, 0, 1, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       66*G[0, 1, 1, 0, 0, x] + (40*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (101*G[0, 1, 1, 0, 1, x])/2 + (52*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (101*G[0, 1, 1, 1, 0, x])/2 - (48*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (115*G[0, 1, 1, 1, 1, x])/2 - (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       7*G[1, 0, 0, 0, 0, x] - (72*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       28*G[1, 0, 0, 0, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       28*G[1, 0, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       18*G[1, 0, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       23*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (7*G[1, 0, 1, 0, 1, x])/2 + (78*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (7*G[1, 0, 1, 1, 0, x])/2 - (4*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (65*G[1, 0, 1, 1, 1, x])/2 - (64*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       63*G[1, 1, 0, 0, 0, x] - (14*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       26*G[1, 1, 0, 0, 1, x] + (10*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       26*G[1, 1, 0, 1, 0, x] + (50*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       52*G[1, 1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       57*G[1, 1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (3*G[1, 1, 1, 0, 1, x])/2 - (26*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (3*G[1, 1, 1, 1, 0, x])/2 + (10*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (87*G[1, 1, 1, 1, 1, x])/2 + (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       24*G[0, 0, 0, 0, 0, 0, x] + 44*G[0, 0, 0, 0, 0, 1, x] + 
       44*G[0, 0, 0, 0, 1, 0, x] + 42*G[0, 0, 0, 0, 1, 1, x] + 
       14*G[0, 0, 0, 1, 0, 0, x] + 48*G[0, 0, 0, 1, 0, 1, x] + 
       48*G[0, 0, 0, 1, 1, 0, x] + 22*G[0, 0, 0, 1, 1, 1, x] - 
       80*G[0, 0, 1, 0, 0, 0, x] + 42*G[0, 0, 1, 0, 0, 1, x] + 
       42*G[0, 0, 1, 0, 1, 0, x] + 46*G[0, 0, 1, 0, 1, 1, x] + 
       74*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
       32*G[0, 0, 1, 1, 1, 0, x] - 94*G[0, 0, 1, 1, 1, 1, x] - 
       118*G[0, 1, 0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 0, 1, x] - 
       8*G[0, 1, 0, 0, 1, 0, x] + 30*G[0, 1, 0, 0, 1, 1, x] + 
       76*G[0, 1, 0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, 0, 1, x] + 
       44*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, 0, x] + 86*G[0, 1, 1, 0, 0, 1, x] + 
       86*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, 1, x] - 
       10*G[0, 1, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 1, 0, 1, x] - 
       6*G[0, 1, 1, 1, 1, 0, x] - 88*G[0, 1, 1, 1, 1, 1, x] - 
       76*G[1, 0, 0, 0, 0, 0, x] - 82*G[1, 0, 0, 0, 0, 1, x] - 
       82*G[1, 0, 0, 0, 1, 0, x] + 100*G[1, 0, 0, 0, 1, 1, x] + 
       32*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
       4*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, 0, x] + 42*G[1, 0, 1, 0, 0, 1, x] + 
       42*G[1, 0, 1, 0, 1, 0, x] + 84*G[1, 0, 1, 0, 1, 1, x] + 
       24*G[1, 0, 1, 1, 0, 0, x] + 20*G[1, 0, 1, 1, 0, 1, x] + 
       20*G[1, 0, 1, 1, 1, 0, x] - 136*G[1, 0, 1, 1, 1, 1, x] - 
       192*G[1, 1, 0, 0, 0, 0, x] + 104*G[1, 1, 0, 0, 0, 1, x] + 
       104*G[1, 1, 0, 0, 1, 0, x] + 52*G[1, 1, 0, 1, 0, 0, x] + 
       92*G[1, 1, 0, 1, 0, 1, x] + 92*G[1, 1, 0, 1, 1, 0, x] - 
       124*G[1, 1, 0, 1, 1, 1, x] - 56*G[1, 1, 1, 0, 0, 0, x] + 
       78*G[1, 1, 1, 0, 0, 1, x] + 78*G[1, 1, 1, 0, 1, 0, x] - 
       88*G[1, 1, 1, 0, 1, 1, x] + 38*G[1, 1, 1, 1, 0, 0, x] - 
       12*G[1, 1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 1, 0, x] - 
       52*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (5/36 - (5*RATIO[x^(-1)])/36) + Log[mu2/s]^5*(5/4 - ((5*I)/6)*Pi - 
         (5*G[0, x])/6 - (5*G[1, x])/6 + (-5/4 + ((5*I)/6)*Pi + 
           (5*G[0, x])/6 + (5*G[1, x])/6)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(239/24 - ((53*I)/12)*Pi - (95*Pi^2)/72 - 
         (43*G[0, x])/6 + ((13*I)/4)*Pi*G[0, x] - (7*G[1, x])/2 + 
         ((7*I)/3)*Pi*G[1, x] + (13*G[0, 0, x])/4 + (25*G[0, 1, x])/6 + 
         (25*G[1, 0, x])/6 + (7*G[1, 1, x])/3 + 
         (((-11*I)/12)*Pi*G[0, x] - (11*G[0, 0, x])/12)*RATIO[(1 - x)^(-1)] + 
         (-239/24 + ((7*I)/2)*Pi + (95*Pi^2)/72 + (25*G[0, x])/4 - 
           ((25*I)/6)*Pi*G[0, x] + (7*G[1, x])/2 - ((7*I)/3)*Pi*G[1, x] - 
           (25*G[0, 0, x])/6 - (25*G[0, 1, x])/6 - (25*G[1, 0, x])/6 - 
           (7*G[1, 1, x])/3)*RATIO[x^(-1)]) - (1847*Zeta[3])/3 + 
       ((1399*I)/12)*Pi*Zeta[3] + (71*Pi^2*Zeta[3])/3 - 
       ((25*I)/6)*Pi^3*Zeta[3] + (544*G[0, x]*Zeta[3])/3 - 
       (46*I)*Pi*G[0, x]*Zeta[3] - (266*Pi^2*G[0, x]*Zeta[3])/9 + 
       (1487*G[1, x]*Zeta[3])/12 + ((113*I)/6)*Pi*G[1, x]*Zeta[3] - 
       (542*Pi^2*G[1, x]*Zeta[3])/9 - (298*G[0, 0, x]*Zeta[3])/3 + 
       ((62*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 22*G[0, 1, x]*Zeta[3] + 
       (236*I)*Pi*G[0, 1, x]*Zeta[3] - 46*G[1, 0, x]*Zeta[3] + 
       ((784*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (263*G[1, 1, x]*Zeta[3])/3 - 
       (28*I)*Pi*G[1, 1, x]*Zeta[3] + 18*G[0, 0, 0, x]*Zeta[3] + 
       (236*G[0, 0, 1, x]*Zeta[3])/3 + (440*G[0, 1, 0, x]*Zeta[3])/3 - 
       (88*G[0, 1, 1, x]*Zeta[3])/3 + (302*G[1, 0, 0, x]*Zeta[3])/3 - 
       74*G[1, 0, 1, x]*Zeta[3] + 162*G[1, 1, 0, x]*Zeta[3] + 
       (152*G[1, 1, 1, x]*Zeta[3])/3 + (1814*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(293/6 - ((145*I)/6)*Pi - (5*Pi^2)/4 + ((5*I)/6)*Pi^3 - 
         (134*G[0, x])/3 + ((29*I)/2)*Pi*G[0, x] + (65*Pi^2*G[0, x])/18 - 
         (58*G[1, x])/3 + ((7*I)/3)*Pi*G[1, x] + (35*Pi^2*G[1, x])/18 + 
         (169*G[0, 0, x])/6 - ((25*I)/3)*Pi*G[0, 0, x] + 15*G[0, 1, x] - 
         (7*I)*Pi*G[0, 1, x] + 15*G[1, 0, x] - ((17*I)/3)*Pi*G[1, 0, x] + 
         (4*G[1, 1, x])/3 - 7*G[0, 0, 0, x] - (43*G[0, 0, 1, x])/3 - 
         (43*G[0, 1, 0, x])/3 - (28*G[0, 1, 1, x])/3 - (31*G[1, 0, 0, x])/3 - 
         12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 + 
         ((-2*Pi^2)/3 - (4*G[0, 0, x])/3 + (4*G[0, 1, x])/3 + 
           (4*G[1, 0, x])/3 - (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[(1 - x)^(-1)]*(((2*I)/9)*Pi^3 - ((25*I)/6)*Pi*G[0, x] - 
           (5*Pi^2*G[0, x])/3 - (25*G[0, 0, x])/6 + ((25*I)/3)*Pi*
            G[0, 0, x] + ((7*I)/3)*Pi*G[0, 1, x] + I*Pi*G[1, 0, x] + 
           (29*G[0, 0, 0, x])/3 + (7*G[0, 0, 1, x])/3 + (7*G[0, 1, 0, x])/3 + 
           G[1, 0, 0, x] - (4*Zeta[3])/3) - (140*Zeta[3])/9 + 
         RATIO[x^(-1)]*(-293/6 + ((56*I)/3)*Pi + Pi^2/4 - ((11*I)/18)*Pi^3 + 
           (239*G[0, x])/6 - (14*I)*Pi*G[0, x] - (95*Pi^2*G[0, x])/18 + 
           (56*G[1, x])/3 - (35*Pi^2*G[1, x])/18 - 25*G[0, 0, x] + 
           ((50*I)/3)*Pi*G[0, 0, x] - 14*G[0, 1, x] + ((28*I)/3)*Pi*
            G[0, 1, x] - 14*G[1, 0, x] + ((20*I)/3)*Pi*G[1, 0, x] + 
           (50*G[0, 0, 0, x])/3 + (50*G[0, 0, 1, x])/3 + (50*G[0, 1, 0, x])/
            3 + (28*G[0, 1, 1, x])/3 + (34*G[1, 0, 0, x])/3 + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - (8*G[1, 1, 1, x])/3 + 
           (128*Zeta[3])/9)) + Log[mu2/s]^2*(1343/8 - ((327*I)/4)*Pi - 
         (269*Pi^2)/24 - ((17*I)/12)*Pi^3 + (389*Pi^4)/240 - 177*G[0, x] + 
         ((299*I)/4)*Pi*G[0, x] - ((73*I)/12)*Pi^3*G[0, x] - 
         (205*G[1, x])/4 + (14*I)*Pi*G[1, x] + (23*Pi^2*G[1, x])/6 - 
         ((26*I)/3)*Pi^3*G[1, x] + (555*G[0, 0, x])/4 - 
         ((69*I)/2)*Pi*G[0, 0, x] - (175*Pi^2*G[0, 0, x])/12 + 
         70*G[0, 1, x] + (I/2)*Pi*G[0, 1, x] - 6*Pi^2*G[0, 1, x] + 
         70*G[1, 0, x] + (I/2)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/2 + 
         2*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] - (44*Pi^2*G[1, 1, x])/3 - 
         (151*G[0, 0, 0, x])/2 + (22*I)*Pi*G[0, 0, 0, x] - 
         (87*G[0, 0, 1, x])/2 + (17*I)*Pi*G[0, 0, 1, x] - 
         (87*G[0, 1, 0, x])/2 + (17*I)*Pi*G[0, 1, 0, x] - G[0, 1, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, x] - (71*G[1, 0, 0, x])/2 - 
         (15*I)*Pi*G[1, 0, 0, x] - 9*G[1, 0, 1, x] + (7*I)*Pi*G[1, 0, 1, x] - 
         9*G[1, 1, 0, x] - (3*I)*Pi*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - 
         (6*I)*Pi*G[1, 1, 1, x] + 7*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 
         36*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + 
         32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
         13*G[1, 0, 0, 0, x] + 29*G[1, 0, 0, 1, x] + 29*G[1, 0, 1, 0, x] + 
         14*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] + 22*G[1, 1, 0, 1, x] + 
         22*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
         RATIO[x]*(Pi^2 + ((3*I)/2)*Pi^3 + 2*Pi^2*G[0, x] + 2*Pi^2*G[1, x] + 
           2*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 2*G[0, 1, x] - 
           (3*I)*Pi*G[0, 1, x] - 2*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + 
           2*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 11*G[0, 0, 0, x] - 
           4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 3*G[0, 1, 1, x] - 
           3*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
           11*G[1, 1, 1, x] - Zeta[3]) - 62*Zeta[3] + ((113*I)/3)*Pi*
          Zeta[3] + (164*G[0, x]*Zeta[3])/3 + (50*G[1, x]*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-1343/8 + (48*I)*Pi - (3*Pi^2)/8 - ((3*I)/2)*Pi^3 - 
           (157*Pi^4)/720 + (293*G[0, x])/2 - (56*I)*Pi*G[0, x] - 
           (3*Pi^2*G[0, x])/4 + ((11*I)/6)*Pi^3*G[0, x] + 48*G[1, x] - 
           6*Pi^2*G[1, x] + ((29*I)/3)*Pi^3*G[1, x] - (239*G[0, 0, x])/2 + 
           (42*I)*Pi*G[0, 0, x] + (95*Pi^2*G[0, 0, x])/6 - 56*G[0, 1, x] + 
           (35*Pi^2*G[0, 1, x])/6 - 56*G[1, 0, x] - (9*I)*Pi*G[1, 0, x] - 
           (17*Pi^2*G[1, 0, x])/2 + (44*Pi^2*G[1, 1, x])/3 + 
           75*G[0, 0, 0, x] - (50*I)*Pi*G[0, 0, 0, x] + 42*G[0, 0, 1, x] - 
           (28*I)*Pi*G[0, 0, 1, x] + 42*G[0, 1, 0, x] - 
           (20*I)*Pi*G[0, 1, 0, x] + 24*G[1, 0, 0, x] + 
           (22*I)*Pi*G[1, 0, 0, x] + 9*G[1, 0, 1, x] + 9*G[1, 1, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, x] - 9*G[1, 1, 1, x] + 
           (6*I)*Pi*G[1, 1, 1, x] - 50*G[0, 0, 0, 0, x] - 
           50*G[0, 0, 0, 1, x] - 50*G[0, 0, 1, 0, x] - 28*G[0, 0, 1, 1, x] - 
           34*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
           8*G[0, 1, 1, 1, x] + 10*G[1, 0, 0, 0, x] - 22*G[1, 0, 0, 1, x] - 
           22*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] - 
           22*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
           58*Zeta[3] - ((56*I)/3)*Pi*Zeta[3] - (128*G[0, x]*Zeta[3])/3 - 
           (68*G[1, x]*Zeta[3])/3) + RATIO[(1 - x)^(-1)]*
          ((-I/2)*Pi^3 + (101*Pi^4)/72 - ((79*I)/4)*Pi*G[0, x] - 
           3*Pi^2*G[0, x] - ((17*I)/4)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - 
           (79*G[0, 0, x])/4 + ((59*I)/2)*Pi*G[0, 0, x] + (5*Pi^2*G[0, 0, x])/
            4 + ((3*I)/2)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/6 + 
           ((9*I)/2)*Pi*G[1, 0, x] - 8*Pi^2*G[1, 0, x] + (81*G[0, 0, 0, x])/
            2 - (28*I)*Pi*G[0, 0, 0, x] + (3*G[0, 0, 1, x])/2 - 
           (11*I)*Pi*G[0, 0, 1, x] + (3*G[0, 1, 0, x])/2 - 
           (3*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (9*G[1, 0, 0, x])/2 + (7*I)*Pi*G[1, 0, 0, x] + 
           (7*I)*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] - 
           43*G[0, 0, 0, 0, x] - 14*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] - 
           4*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
           4*G[0, 1, 1, 0, x] - 3*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
           7*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 3*Zeta[3] + 
           (19*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3])) + 
       RATIO[x]*((361*Pi^2)/8 - ((17*I)/8)*Pi^3 + (43*Pi^4)/18 + 
         ((7*I)/9)*Pi^5 - (229*Pi^2*G[0, x])/24 - ((14*I)/3)*Pi^3*G[0, x] - 
         (7*Pi^4*G[0, x])/18 - (521*Pi^2*G[1, x])/24 - (I/3)*Pi^3*G[1, x] - 
         (25*Pi^4*G[1, x])/36 + (361*G[0, 0, x])/4 - ((17*I)/4)*Pi*
          G[0, 0, x] + (9*Pi^2*G[0, 0, x])/2 + ((7*I)/2)*Pi^3*G[0, 0, x] - 
         (361*G[0, 1, x])/4 + ((17*I)/4)*Pi*G[0, 1, x] + 
         (19*Pi^2*G[0, 1, x])/3 + ((13*I)/6)*Pi^3*G[0, 1, x] - 
         (361*G[1, 0, x])/4 + ((17*I)/4)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
         ((9*I)/2)*Pi^3*G[1, 0, x] + (361*G[1, 1, x])/4 - 
         ((17*I)/4)*Pi*G[1, 1, x] + (8*Pi^2*G[1, 1, x])/3 - 
         (I/6)*Pi^3*G[1, 1, x] - (71*G[0, 0, 0, x])/2 - 
         (26*I)*Pi*G[0, 0, 0, x] - (3*Pi^2*G[0, 0, 0, x])/2 - 
         (21*G[0, 0, 1, x])/4 + (22*I)*Pi*G[0, 0, 1, x] - 
         (19*Pi^2*G[0, 0, 1, x])/3 - (21*G[0, 1, 0, x])/4 + 
         (18*I)*Pi*G[0, 1, 0, x] - (10*Pi^2*G[0, 1, 0, x])/3 + 
         46*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] + (37*Pi^2*G[0, 1, 1, x])/
          6 - 27*G[1, 0, 0, x] + (16*I)*Pi*G[1, 0, 0, x] + 
         (31*Pi^2*G[1, 0, 0, x])/6 + (271*G[1, 0, 1, x])/4 - 
         (12*I)*Pi*G[1, 0, 1, x] + (14*Pi^2*G[1, 0, 1, x])/3 + 
         (271*G[1, 1, 0, x])/4 - (8*I)*Pi*G[1, 1, 0, x] + 
         (20*Pi^2*G[1, 1, 0, x])/3 - (217*G[1, 1, 1, x])/2 + 
         (4*I)*Pi*G[1, 1, 1, x] + (5*Pi^2*G[1, 1, 1, x])/2 - 
         38*G[0, 0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, 0, x] + 
         3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 
         (14*I)*Pi*G[0, 0, 1, 0, x] + 29*G[0, 0, 1, 1, x] + 
         34*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
         19*G[0, 1, 1, 1, x] + (14*I)*Pi*G[0, 1, 1, 1, x] + 
         26*G[1, 0, 0, 0, x] + (6*I)*Pi*G[1, 0, 0, 0, x] + 
         5*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] + 
         5*G[1, 0, 1, 0, x] - (14*I)*Pi*G[1, 0, 1, 0, x] - 
         33*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] - 
         25*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
         25*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] + 
         46*G[1, 1, 1, 1, x] - (2*I)*Pi*G[1, 1, 1, 1, x] + 
         32*G[0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 1, x] + 
         18*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
         10*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
         2*G[0, 0, 1, 1, 0, x] - 18*G[0, 0, 1, 1, 1, x] - 
         10*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 26*G[0, 1, 0, 1, 1, x] + 
         2*G[0, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 0, 1, x] - 
         8*G[0, 1, 1, 1, 0, x] + 34*G[0, 1, 1, 1, 1, x] + 
         26*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
         16*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] + 
         10*G[1, 1, 0, 0, 0, x] - 18*G[1, 1, 0, 0, 1, x] - 
         18*G[1, 1, 0, 1, 0, x] + 18*G[1, 1, 0, 1, 1, x] - 
         6*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, 1, x] + (87*Zeta[3])/4 - 
         (2*I)*Pi*Zeta[3] + (119*Pi^2*Zeta[3])/6 + 15*G[0, x]*Zeta[3] - 
         (32*I)*Pi*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3] - 
         (16*I)*Pi*G[1, x]*Zeta[3] + (8*G[0, 0, x]*Zeta[3])/3 + 
         (52*G[0, 1, x]*Zeta[3])/3 - (74*G[1, 0, x]*Zeta[3])/3 + 
         (62*G[1, 1, x]*Zeta[3])/3 - 32*Zeta[5]) + 141*Zeta[5] + 
       (440*I)*Pi*Zeta[5] + 42*G[0, x]*Zeta[5] + 21*G[1, x]*Zeta[5] + 
       RATIO[x^(-1)]*(-25863/64 - (1583*Pi^2)/96 - ((8*I)/3)*Pi^3 + 
         (343*Pi^4)/160 + (I/24)*Pi^5 - (9389*Pi^6)/30240 + 
         (5741*G[0, x])/16 - (64*I)*Pi*G[0, x] + (55*Pi^2*G[0, x])/8 + 
         (4*I)*Pi^3*G[0, x] - (57*Pi^4*G[0, x])/80 + ((3*I)/40)*Pi^5*
          G[0, x] + (74*I)*Pi*G[1, x] - (87*Pi^2*G[1, x])/4 + 
         ((43*I)/8)*Pi^3*G[1, x] + (23*Pi^4*G[1, x])/24 + 
         ((601*I)/60)*Pi^5*G[1, x] - (1343*G[0, 0, x])/4 + 
         (96*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/4 - 
         (3*I)*Pi^3*G[0, 0, x] - (157*Pi^4*G[0, 0, x])/360 - 64*G[0, 1, x] + 
         (20*I)*Pi*G[0, 1, x] + (64*Pi^2*G[0, 1, x])/3 - 
         ((3*I)/4)*Pi^3*G[0, 1, x] - (641*Pi^4*G[0, 1, x])/72 - 
         64*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] + (337*Pi^2*G[1, 0, x])/12 - 
         ((7*I)/4)*Pi^3*G[1, 0, x] + (199*Pi^4*G[1, 0, x])/72 + 
         74*G[1, 1, x] - ((163*I)/4)*Pi*G[1, 1, x] + (35*Pi^2*G[1, 1, x])/4 + 
         ((3*I)/4)*Pi^3*G[1, 1, x] + (203*Pi^4*G[1, 1, x])/180 + 
         293*G[0, 0, 0, x] - (112*I)*Pi*G[0, 0, 0, x] - 
         (3*Pi^2*G[0, 0, 0, x])/2 + ((11*I)/3)*Pi^3*G[0, 0, 0, x] + 
         96*G[0, 0, 1, x] - 12*Pi^2*G[0, 0, 1, x] + ((58*I)/3)*Pi^3*
          G[0, 0, 1, x] + 96*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 0, x] - 
         (25*Pi^2*G[0, 1, 0, x])/2 + ((118*I)/3)*Pi^3*G[0, 1, 0, x] + 
         20*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - (Pi^2*G[0, 1, 1, x])/2 + 
         ((10*I)/3)*Pi^3*G[0, 1, 1, x] + 32*G[1, 0, 0, x] + 
         (64*I)*Pi*G[1, 0, 0, x] - (47*Pi^2*G[1, 0, 0, x])/2 + 
         (25*I)*Pi^3*G[1, 0, 0, x] + 32*G[1, 0, 1, x] - 
         ((29*I)/2)*Pi*G[1, 0, 1, x] - (7*Pi^2*G[1, 0, 1, x])/2 + 
         ((32*I)/3)*Pi^3*G[1, 0, 1, x] + 32*G[1, 1, 0, x] - 
         ((97*I)/4)*Pi*G[1, 1, 0, x] - 11*Pi^2*G[1, 1, 0, x] - 
         ((2*I)/3)*Pi^3*G[1, 1, 0, x] - (371*G[1, 1, 1, x])/4 + 
         ((69*I)/4)*Pi*G[1, 1, 1, x] - Pi^2*G[1, 1, 1, x] + 
         ((25*I)/3)*Pi^3*G[1, 1, 1, x] - 239*G[0, 0, 0, 0, x] + 
         (84*I)*Pi*G[0, 0, 0, 0, x] + (95*Pi^2*G[0, 0, 0, 0, x])/3 - 
         112*G[0, 0, 0, 1, x] + (35*Pi^2*G[0, 0, 0, 1, x])/3 - 
         112*G[0, 0, 1, 0, x] - (18*I)*Pi*G[0, 0, 1, 0, x] - 
         17*Pi^2*G[0, 0, 1, 0, x] + (88*Pi^2*G[0, 0, 1, 1, x])/3 - 
         48*G[0, 1, 0, 0, x] - (42*I)*Pi*G[0, 1, 0, 0, x] - 
         7*Pi^2*G[0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, x] + 
         (4*Pi^2*G[0, 1, 0, 1, x])/3 - 32*G[0, 1, 1, 0, x] + 
         ((9*I)/2)*Pi*G[0, 1, 1, 0, x] + (182*Pi^2*G[0, 1, 1, 0, x])/3 + 
         28*G[0, 1, 1, 1, x] + 28*Pi^2*G[0, 1, 1, 1, x] + 
         80*G[1, 0, 0, 0, x] - (30*I)*Pi*G[1, 0, 0, 0, x] - 
         25*Pi^2*G[1, 0, 0, 0, x] - 64*G[1, 0, 0, 1, x] - 
         29*Pi^2*G[1, 0, 0, 1, x] - 64*G[1, 0, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 0, 1, 0, x] - 3*Pi^2*G[1, 0, 1, 0, x] + 
         (35*G[1, 0, 1, 1, x])/2 + (43*Pi^2*G[1, 0, 1, 1, x])/3 - 
         64*G[1, 1, 0, 0, x] + (21*I)*Pi*G[1, 1, 0, 0, x] + 
         57*Pi^2*G[1, 1, 0, 0, x] + (31*G[1, 1, 0, 1, x])/4 + 
         37*Pi^2*G[1, 1, 0, 1, x] + (31*G[1, 1, 1, 0, x])/4 - 
         ((9*I)/2)*Pi*G[1, 1, 1, 0, x] + (91*Pi^2*G[1, 1, 1, 0, x])/3 + 
         (99*G[1, 1, 1, 1, x])/2 + (52*Pi^2*G[1, 1, 1, 1, x])/3 + 
         150*G[0, 0, 0, 0, 0, x] - (100*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         84*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         84*G[0, 0, 0, 1, 0, x] - (40*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         48*G[0, 0, 1, 0, 0, x] + (44*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         18*G[0, 0, 1, 0, 1, x] + 18*G[0, 0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 0, 1, 1, 0, x] - 18*G[0, 0, 1, 1, 1, x] + 
         (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         (84*I)*Pi*G[0, 1, 0, 0, 0, x] + 42*G[0, 1, 0, 0, 1, x] + 
         42*G[0, 1, 0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] + (56*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         42*G[0, 1, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (39*G[0, 1, 1, 0, 1, x])/2 - (32*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (39*G[0, 1, 1, 1, 0, x])/2 - (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (3*G[0, 1, 1, 1, 1, x])/2 - 96*G[1, 0, 0, 0, 0, x] + 
         (100*I)*Pi*G[1, 0, 0, 0, 0, x] + 30*G[1, 0, 0, 0, 1, x] + 
         30*G[1, 0, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         30*G[1, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, 0, x] + 
         (21*G[1, 0, 1, 0, 1, x])/2 - (116*I)*Pi*G[1, 0, 1, 0, 1, x] + 
         (21*G[1, 0, 1, 1, 0, x])/2 - (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (69*G[1, 0, 1, 1, 1, x])/2 + (96*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         30*G[1, 1, 0, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, 0, 0, x] + 
         33*G[1, 1, 0, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
         33*G[1, 1, 0, 1, 0, x] - (48*I)*Pi*G[1, 1, 0, 1, 0, x] - 
         48*G[1, 1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         9*G[1, 1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 
         (57*G[1, 1, 1, 0, 1, x])/2 + (28*I)*Pi*G[1, 1, 1, 0, 1, x] - 
         (57*G[1, 1, 1, 1, 0, x])/2 - (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 
         (51*G[1, 1, 1, 1, 1, x])/2 - (24*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         100*G[0, 0, 0, 0, 0, 0, x] - 100*G[0, 0, 0, 0, 0, 1, x] - 
         100*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] - 
         68*G[0, 0, 0, 1, 0, 0, x] - 72*G[0, 0, 0, 1, 0, 1, x] - 
         72*G[0, 0, 0, 1, 1, 0, x] + 16*G[0, 0, 0, 1, 1, 1, x] + 
         20*G[0, 0, 1, 0, 0, 0, x] - 44*G[0, 0, 1, 0, 0, 1, x] - 
         44*G[0, 0, 1, 0, 1, 0, x] - 28*G[0, 0, 1, 0, 1, 1, x] - 
         20*G[0, 0, 1, 1, 0, 0, x] - 44*G[0, 0, 1, 1, 0, 1, x] - 
         44*G[0, 0, 1, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, 1, x] + 
         76*G[0, 1, 0, 0, 0, 0, x] + 28*G[0, 1, 0, 0, 0, 1, x] + 
         28*G[0, 1, 0, 0, 1, 0, x] - 72*G[0, 1, 0, 0, 1, 1, x] - 
         44*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
         24*G[0, 1, 0, 1, 1, 0, x] + 52*G[0, 1, 0, 1, 1, 1, x] + 
         76*G[0, 1, 1, 0, 0, 0, x] - 100*G[0, 1, 1, 0, 0, 1, x] - 
         100*G[0, 1, 1, 0, 1, 0, x] + 24*G[0, 1, 1, 0, 1, 1, x] - 
         36*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 0, 1, x] - 
         16*G[0, 1, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, 1, x] + 
         52*G[1, 0, 0, 0, 0, 0, x] + 124*G[1, 0, 0, 0, 0, 1, x] + 
         124*G[1, 0, 0, 0, 1, 0, x] - 96*G[1, 0, 0, 0, 1, 1, x] - 
         44*G[1, 0, 0, 1, 0, 0, x] + 40*G[1, 0, 0, 1, 0, 1, x] + 
         40*G[1, 0, 0, 1, 1, 0, x] - 76*G[1, 0, 0, 1, 1, 1, x] - 
         20*G[1, 0, 1, 0, 0, 0, x] - 20*G[1, 0, 1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, 1, 0, x] - 120*G[1, 0, 1, 0, 1, 1, x] - 
         44*G[1, 0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 1, x] + 
         12*G[1, 0, 1, 1, 1, 0, x] + 136*G[1, 0, 1, 1, 1, 1, x] + 
         196*G[1, 1, 0, 0, 0, 0, x] - 116*G[1, 1, 0, 0, 0, 1, x] - 
         116*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
         44*G[1, 1, 0, 1, 0, 0, x] - 104*G[1, 1, 0, 1, 0, 1, x] - 
         104*G[1, 1, 0, 1, 1, 0, x] + 124*G[1, 1, 0, 1, 1, 1, x] + 
         60*G[1, 1, 1, 0, 0, 0, x] - 76*G[1, 1, 1, 0, 0, 1, x] - 
         76*G[1, 1, 1, 0, 1, 0, x] + 88*G[1, 1, 1, 0, 1, 1, x] - 
         44*G[1, 1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, 0, 1, x] + 
         12*G[1, 1, 1, 1, 1, 0, x] + 52*G[1, 1, 1, 1, 1, 1, x] + 
         (6989*Zeta[3])/12 - ((112*I)/3)*Pi*Zeta[3] - (9*Pi^2*Zeta[3])/2 + 
         ((14*I)/9)*Pi^3*Zeta[3] - (839*G[0, x]*Zeta[3])/3 + 
         (28*I)*Pi*G[0, x]*Zeta[3] + (356*Pi^2*G[0, x]*Zeta[3])/9 - 
         (139*G[1, x]*Zeta[3])/3 + ((57*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (650*Pi^2*G[1, x]*Zeta[3])/9 + 116*G[0, 0, x]*Zeta[3] - 
         ((112*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 37*G[0, 1, x]*Zeta[3] - 
         ((800*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 103*G[1, 0, x]*Zeta[3] - 
         ((1012*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] + 
         (56*I)*Pi*G[1, 1, x]*Zeta[3] - (256*G[0, 0, 0, x]*Zeta[3])/3 - 
         (136*G[0, 0, 1, x]*Zeta[3])/3 - (376*G[0, 1, 0, x]*Zeta[3])/3 - 
         (152*G[0, 1, 1, x]*Zeta[3])/3 - (272*G[1, 0, 0, x]*Zeta[3])/3 + 
         108*G[1, 0, 1, x]*Zeta[3] - 164*G[1, 1, 0, x]*Zeta[3] - 
         (176*G[1, 1, 1, x]*Zeta[3])/3 - (1304*Zeta[3]^2)/9 + 9*Zeta[5] - 
         12*G[0, x]*Zeta[5] - 8*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (((-281*I)/24)*Pi^3 + (127*Pi^4)/120 + ((251*I)/180)*Pi^5 - 
         (3043*Pi^6)/15120 + ((87*I)/4)*Pi*G[0, x] - (553*Pi^2*G[0, x])/24 - 
         ((15*I)/2)*Pi^3*G[0, x] + (2293*Pi^4*G[0, x])/360 - 
         ((931*I)/720)*Pi^5*G[0, x] + ((27*I)/8)*Pi^3*G[1, x] + 
         (313*Pi^4*G[1, x])/180 + ((487*I)/180)*Pi^5*G[1, x] + 
         (87*G[0, 0, x])/4 + (133*I)*Pi*G[0, 0, x] - (733*Pi^2*G[0, 0, x])/
          24 - ((19*I)/4)*Pi^3*G[0, 0, x] - (161*Pi^4*G[0, 0, x])/240 - 
         (20*I)*Pi*G[0, 1, x] - (439*Pi^2*G[0, 1, x])/24 + 
         ((29*I)/12)*Pi^3*G[0, 1, x] - (901*Pi^4*G[0, 1, x])/180 + 
         ((201*I)/4)*Pi*G[1, 0, x] - (733*Pi^2*G[1, 0, x])/24 - 
         ((119*I)/12)*Pi^3*G[1, 0, x] + (25*Pi^4*G[1, 0, x])/36 + 
         (I/2)*Pi^3*G[1, 1, x] + (35*Pi^4*G[1, 1, x])/36 + 
         (365*G[0, 0, 0, x])/2 - (93*I)*Pi*G[0, 0, 0, x] + 
         (179*Pi^2*G[0, 0, 0, x])/4 + ((4*I)/3)*Pi^3*G[0, 0, 0, x] - 
         20*G[0, 0, 1, x] - ((169*I)/2)*Pi*G[0, 0, 1, x] + 
         (655*Pi^2*G[0, 0, 1, x])/12 - ((25*I)/6)*Pi^3*G[0, 0, 1, x] - 
         20*G[0, 1, 0, x] + (9*I)*Pi*G[0, 1, 0, x] + (545*Pi^2*G[0, 1, 0, x])/
          12 + ((25*I)/6)*Pi^3*G[0, 1, 0, x] + (45*I)*Pi*G[0, 1, 1, x] + 
         (21*Pi^2*G[0, 1, 1, x])/2 + ((28*I)/3)*Pi^3*G[0, 1, 1, x] + 
         (201*G[1, 0, 0, x])/4 + ((129*I)/4)*Pi*G[1, 0, 0, x] + 
         (13*Pi^2*G[1, 0, 0, x])/4 + ((37*I)/6)*Pi^3*G[1, 0, 0, x] + 
         ((73*I)/4)*Pi*G[1, 0, 1, x] + (7*Pi^2*G[1, 0, 1, x])/6 + 
         ((3*I)/2)*Pi^3*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
         (17*Pi^2*G[1, 1, 0, x])/2 - ((23*I)/6)*Pi^3*G[1, 1, 0, x] + 
         ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 252*G[0, 0, 0, 0, x] + 
         (39*I)*Pi*G[0, 0, 0, 0, x] + (67*Pi^2*G[0, 0, 0, 0, x])/6 + 
         16*G[0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 1, x] + 
         (43*Pi^2*G[0, 0, 0, 1, x])/3 + 16*G[0, 0, 1, 0, x] + 
         (27*I)*Pi*G[0, 0, 1, 0, x] - (29*Pi^2*G[0, 0, 1, 0, x])/3 - 
         (193*G[0, 0, 1, 1, x])/2 + (29*I)*Pi*G[0, 0, 1, 1, x] - 
         (4*Pi^2*G[0, 0, 1, 1, x])/3 - 32*G[0, 1, 0, 0, x] + 
         I*Pi*G[0, 1, 0, 0, x] - 18*Pi^2*G[0, 1, 0, 0, x] + 
         45*G[0, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, x] - 
         (7*Pi^2*G[0, 1, 0, 1, x])/3 + 45*G[0, 1, 1, 0, x] - 
         (29*I)*Pi*G[0, 1, 1, 0, x] + (79*Pi^2*G[0, 1, 1, 0, x])/3 - 
         (17*I)*Pi*G[0, 1, 1, 1, x] + 5*Pi^2*G[0, 1, 1, 1, x] - 
         (5*G[1, 0, 0, 0, x])/2 - (26*I)*Pi*G[1, 0, 0, 0, x] - 
         (83*Pi^2*G[1, 0, 0, 0, x])/6 + (73*G[1, 0, 0, 1, x])/4 + 
         (7*I)*Pi*G[1, 0, 0, 1, x] - (145*Pi^2*G[1, 0, 0, 1, x])/6 + 
         (73*G[1, 0, 1, 0, x])/4 - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         (19*Pi^2*G[1, 0, 1, 0, x])/2 - (18*I)*Pi*G[1, 0, 1, 1, x] - 
         (14*Pi^2*G[1, 0, 1, 1, x])/3 - 2*G[1, 1, 0, 0, x] + 
         (7*I)*Pi*G[1, 1, 0, 0, x] + (31*Pi^2*G[1, 1, 0, 0, x])/6 + 
         (5*I)*Pi*G[1, 1, 0, 1, x] + (11*Pi^2*G[1, 1, 0, 1, x])/3 + 
         (2*I)*Pi*G[1, 1, 1, 0, x] + 303*G[0, 0, 0, 0, 0, x] - 
         (38*I)*Pi*G[0, 0, 0, 0, 0, x] - 91*G[0, 0, 0, 0, 1, x] - 
         (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 91*G[0, 0, 0, 1, 0, x] - 
         (36*I)*Pi*G[0, 0, 0, 1, 0, x] + 41*G[0, 0, 0, 1, 1, x] + 
         (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 49*G[0, 0, 1, 0, 0, x] - 
         (32*I)*Pi*G[0, 0, 1, 0, 0, x] - 56*G[0, 0, 1, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
         (58*I)*Pi*G[0, 0, 1, 1, 0, x] + 159*G[0, 0, 1, 1, 1, x] - 
         (22*I)*Pi*G[0, 0, 1, 1, 1, x] + 110*G[0, 1, 0, 0, 0, x] + 
         (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 89*G[0, 1, 0, 0, 1, x] - 
         (28*I)*Pi*G[0, 1, 0, 0, 1, x] - 89*G[0, 1, 0, 1, 0, x] + 
         (46*I)*Pi*G[0, 1, 0, 1, 0, x] + 91*G[0, 1, 0, 1, 1, x] + 
         (38*I)*Pi*G[0, 1, 0, 1, 1, x] - 26*G[0, 1, 1, 0, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 0, 0, x] - 17*G[0, 1, 1, 0, 1, x] + 
         (20*I)*Pi*G[0, 1, 1, 0, 1, x] - 17*G[0, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[0, 1, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         21*G[1, 0, 0, 0, 0, x] + (28*I)*Pi*G[1, 0, 0, 0, 0, x] - 
         2*G[1, 0, 0, 0, 1, x] + (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         2*G[1, 0, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         2*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         5*G[1, 0, 1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         18*G[1, 0, 1, 0, 1, x] - (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         18*G[1, 0, 1, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (32*I)*Pi*G[1, 0, 1, 1, 1, x] - 3*G[1, 1, 0, 0, 0, x] - 
         (10*I)*Pi*G[1, 1, 0, 0, 0, x] + 5*G[1, 1, 0, 0, 1, x] + 
         (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         76*G[0, 0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 0, 1, x] - 
         56*G[0, 0, 0, 0, 1, 0, x] - 14*G[0, 0, 0, 0, 1, 1, x] - 
         54*G[0, 0, 0, 1, 0, 0, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
         24*G[0, 0, 0, 1, 1, 0, x] + 38*G[0, 0, 0, 1, 1, 1, x] - 
         60*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, 1, 0, x] + 18*G[0, 0, 1, 0, 1, 1, x] + 
         54*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] - 22*G[0, 0, 1, 1, 1, 1, x] - 
         42*G[0, 1, 0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 0, 1, x] + 
         20*G[0, 1, 0, 0, 1, 0, x] - 42*G[0, 1, 0, 0, 1, 1, x] + 
         32*G[0, 1, 0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, 0, 1, x] + 
         20*G[0, 1, 0, 1, 1, 0, x] + 22*G[0, 1, 0, 1, 1, 1, x] + 
         84*G[0, 1, 1, 0, 0, 0, x] - 14*G[0, 1, 1, 0, 0, 1, x] - 
         14*G[0, 1, 1, 0, 1, 0, x] + 22*G[0, 1, 1, 0, 1, 1, x] - 
         46*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
         22*G[0, 1, 1, 1, 1, 0, x] - 24*G[1, 0, 0, 0, 0, 0, x] + 
         42*G[1, 0, 0, 0, 0, 1, x] + 42*G[1, 0, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 0, 0, x] + 
         36*G[1, 0, 0, 1, 0, 1, x] + 36*G[1, 0, 0, 1, 1, 0, x] - 
         64*G[1, 0, 0, 1, 1, 1, x] - 22*G[1, 0, 1, 0, 0, 0, x] + 
         22*G[1, 0, 1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, 1, 0, x] - 
         36*G[1, 0, 1, 0, 1, 1, x] - 20*G[1, 0, 1, 1, 0, 0, x] + 
         32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] + 
         4*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
         12*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] + 
         8*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
         12*G[1, 1, 0, 1, 1, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] + 
         2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] - 
         6*G[1, 1, 1, 1, 0, 0, x] + (281*Zeta[3])/4 - ((307*I)/4)*Pi*
          Zeta[3] - (98*Pi^2*Zeta[3])/3 - ((47*I)/18)*Pi^3*Zeta[3] + 
         71*G[0, x]*Zeta[3] + ((22*I)/3)*Pi*G[0, x]*Zeta[3] + 
         10*Pi^2*G[0, x]*Zeta[3] - (81*G[1, x]*Zeta[3])/4 + 
         (44*I)*Pi*G[1, x]*Zeta[3] + 12*Pi^2*G[1, x]*Zeta[3] - 
         (488*G[0, 0, x]*Zeta[3])/3 - ((50*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         53*G[0, 1, x]*Zeta[3] - ((92*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         11*G[1, 0, x]*Zeta[3] - (76*I)*Pi*G[1, 0, x]*Zeta[3] - 
         3*G[1, 1, x]*Zeta[3] + (28*I)*Pi*G[1, 1, x]*Zeta[3] - 
         (202*G[0, 0, 0, x]*Zeta[3])/3 + (100*G[0, 0, 1, x]*Zeta[3])/3 + 
         (64*G[0, 1, 0, x]*Zeta[3])/3 - 80*G[0, 1, 1, x]*Zeta[3] + 
         10*G[1, 0, 0, x]*Zeta[3] + 34*G[1, 0, 1, x]*Zeta[3] - 
         2*G[1, 1, 0, x]*Zeta[3] - 8*G[1, 1, 1, x]*Zeta[3] + 
         (170*Zeta[3]^2)/3 - 60*Zeta[5] + (440*I)*Pi*Zeta[5] + 
         30*G[0, x]*Zeta[5] + 13*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(5741/16 - (181*I)*Pi - (1085*Pi^2)/24 - ((31*I)/3)*Pi^3 + 
         (293*Pi^4)/80 + ((359*I)/120)*Pi^5 - (1751*G[0, x])/4 + 
         ((393*I)/2)*Pi*G[0, x] - (93*Pi^2*G[0, x])/4 - 
         ((41*I)/12)*Pi^3*G[0, x] + (697*Pi^4*G[0, x])/360 - 79*G[1, x] + 
         (40*I)*Pi*G[1, x] + (29*Pi^2*G[1, x])/2 + ((19*I)/3)*Pi^3*G[1, x] - 
         (247*Pi^4*G[1, x])/40 + (715*G[0, 0, x])/2 - ((261*I)/2)*Pi*
          G[0, 0, x] - (15*Pi^2*G[0, 0, x])/4 + ((11*I)/2)*Pi^3*G[0, 0, x] + 
         193*G[0, 1, x] + (4*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + 
         ((131*I)/6)*Pi^3*G[0, 1, x] + 193*G[1, 0, x] + 
         ((87*I)/2)*Pi*G[1, 0, x] - (7*Pi^2*G[1, 0, x])/2 + 
         ((179*I)/6)*Pi^3*G[1, 0, x] - (101*G[1, 1, x])/2 - 
         (19*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/3 + ((14*I)/3)*Pi^3*
          G[1, 1, x] - 335*G[0, 0, 0, x] + (80*I)*Pi*G[0, 0, 0, x] + 
         (163*Pi^2*G[0, 0, 0, x])/6 - 73*G[0, 0, 1, x] - 
         (3*I)*Pi*G[0, 0, 1, x] + (73*Pi^2*G[0, 0, 1, x])/6 - 
         73*G[0, 1, 0, x] - (19*I)*Pi*G[0, 1, 0, x] - (49*Pi^2*G[0, 1, 0, x])/
          6 - 63*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 
         26*Pi^2*G[0, 1, 1, x] - (59*G[1, 0, 0, x])/2 - 
         (5*I)*Pi*G[1, 0, 0, x] + (35*Pi^2*G[1, 0, 0, x])/6 - 
         67*G[1, 0, 1, x] - (11*I)*Pi*G[1, 0, 1, x] + (23*Pi^2*G[1, 0, 1, x])/
          3 - 67*G[1, 1, 0, x] - (32*I)*Pi*G[1, 1, 0, x] + 
         (164*Pi^2*G[1, 1, 0, x])/3 + 44*G[1, 1, 1, x] + 
         (16*I)*Pi*G[1, 1, 1, x] + 28*Pi^2*G[1, 1, 1, x] + 
         161*G[0, 0, 0, 0, x] - (50*I)*Pi*G[0, 0, 0, 0, x] + 
         70*G[0, 0, 0, 1, x] - (54*I)*Pi*G[0, 0, 0, 1, x] + 
         70*G[0, 0, 1, 0, x] - (22*I)*Pi*G[0, 0, 1, 0, x] + 
         14*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] + 
         70*G[0, 1, 0, 0, x] + (50*I)*Pi*G[0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, 1, x] + 
         35*G[1, 0, 0, 0, x] + (60*I)*Pi*G[1, 0, 0, 0, x] + 
         31*G[1, 0, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] + 
         31*G[1, 0, 1, 0, x] - (26*I)*Pi*G[1, 0, 1, 0, x] - 
         24*G[1, 0, 1, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, x] - 
         9*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] - 
         5*G[1, 1, 0, 1, x] - (26*I)*Pi*G[1, 1, 0, 1, x] - 
         5*G[1, 1, 1, 0, x] - (10*I)*Pi*G[1, 1, 1, 0, x] + 
         25*G[1, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 0, x] - 
         58*G[0, 0, 0, 0, 1, x] - 58*G[0, 0, 0, 1, 0, x] - 
         68*G[0, 0, 0, 1, 1, x] - 38*G[0, 0, 1, 0, 0, x] - 
         56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
         28*G[0, 0, 1, 1, 1, x] + 44*G[0, 1, 0, 0, 0, x] - 
         50*G[0, 1, 0, 0, 1, x] - 50*G[0, 1, 0, 1, 0, x] - 
         32*G[0, 1, 0, 1, 1, x] - 54*G[0, 1, 1, 0, 0, x] - 
         32*G[0, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 0, x] + 
         72*G[0, 1, 1, 1, 1, x] + 86*G[1, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 1, 1, x] - 36*G[1, 0, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 0, x] + 
         52*G[1, 0, 1, 1, 1, x] + 74*G[1, 1, 0, 0, 0, x] - 
         94*G[1, 1, 0, 0, 1, x] - 94*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 0, 1, 1, x] - 38*G[1, 1, 1, 0, 0, x] - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
         88*G[1, 1, 1, 1, 1, x] - (1453*Zeta[3])/6 + ((253*I)/3)*Pi*Zeta[3] + 
         (515*Pi^2*Zeta[3])/9 + (424*G[0, x]*Zeta[3])/3 - 
         (78*I)*Pi*G[0, x]*Zeta[3] + 46*G[1, x]*Zeta[3] - 
         ((626*I)/3)*Pi*G[1, x]*Zeta[3] - 84*G[0, 0, x]*Zeta[3] - 
         (124*G[0, 1, x]*Zeta[3])/3 - (400*G[1, 0, x]*Zeta[3])/3 - 
         (176*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((73*Pi^2)/4 + 
           ((3*I)/2)*Pi^3 + (53*Pi^4)/90 + (2*Pi^2*G[0, x])/3 - 
           ((11*I)/3)*Pi^3*G[0, x] - (11*Pi^2*G[1, x])/3 - 
           ((7*I)/3)*Pi^3*G[1, x] + (73*G[0, 0, x])/2 + (3*I)*Pi*G[0, 0, x] - 
           (7*Pi^2*G[0, 0, x])/3 - (73*G[0, 1, x])/2 - (3*I)*Pi*G[0, 1, x] - 
           (Pi^2*G[0, 1, x])/3 - (73*G[1, 0, x])/2 - (3*I)*Pi*G[1, 0, x] - 
           (11*Pi^2*G[1, 0, x])/3 + (73*G[1, 1, x])/2 + (3*I)*Pi*G[1, 1, x] - 
           (17*Pi^2*G[1, 1, x])/3 + 9*G[0, 0, 0, x] - 
           (12*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] + 
           (10*I)*Pi*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + 11*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - 15*G[1, 0, 0, x] + 16*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
           (2*I)*Pi*G[1, 1, 0, x] - 17*G[1, 1, 1, x] - 
           (4*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] - 
           2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 
           8*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
           12*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
           14*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 
           5*Zeta[3] + (10*I)*Pi*Zeta[3] + 10*G[0, x]*Zeta[3] - 
           14*G[1, x]*Zeta[3]) + 44*Zeta[5] + RATIO[x^(-1)]*
          (-5741/16 + (64*I)*Pi - (55*Pi^2)/8 - (4*I)*Pi^3 + (57*Pi^4)/80 - 
           ((3*I)/40)*Pi^5 + (1343*G[0, x])/4 - (96*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 + (3*I)*Pi^3*G[0, x] + (157*Pi^4*G[0, x])/360 + 
           64*G[1, x] + (20*I)*Pi*G[1, x] - (52*Pi^2*G[1, x])/3 + 
           ((3*I)/2)*Pi^3*G[1, x] + (641*Pi^4*G[1, x])/72 - 293*G[0, 0, x] + 
           (112*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/2 - 
           ((11*I)/3)*Pi^3*G[0, 0, x] - 96*G[0, 1, x] + 12*Pi^2*G[0, 1, x] - 
           ((58*I)/3)*Pi^3*G[0, 1, x] - 96*G[1, 0, x] - 
           (32*I)*Pi*G[1, 0, x] + 14*Pi^2*G[1, 0, x] - ((118*I)/3)*Pi^3*
            G[1, 0, x] + 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] + 
           2*Pi^2*G[1, 1, x] - ((10*I)/3)*Pi^3*G[1, 1, x] + 
           239*G[0, 0, 0, x] - (84*I)*Pi*G[0, 0, 0, x] - 
           (95*Pi^2*G[0, 0, 0, x])/3 + 112*G[0, 0, 1, x] - 
           (35*Pi^2*G[0, 0, 1, x])/3 + 112*G[0, 1, 0, x] + 
           (18*I)*Pi*G[0, 1, 0, x] + 17*Pi^2*G[0, 1, 0, x] - 
           (88*Pi^2*G[0, 1, 1, x])/3 + 48*G[1, 0, 0, x] + 
           (42*I)*Pi*G[1, 0, 0, x] + 7*Pi^2*G[1, 0, 0, x] + 
           32*G[1, 0, 1, x] - (4*Pi^2*G[1, 0, 1, x])/3 + 32*G[1, 1, 0, x] - 
           (9*I)*Pi*G[1, 1, 0, x] - (182*Pi^2*G[1, 1, 0, x])/3 - 
           40*G[1, 1, 1, x] - 28*Pi^2*G[1, 1, 1, x] - 150*G[0, 0, 0, 0, x] + 
           (100*I)*Pi*G[0, 0, 0, 0, x] - 84*G[0, 0, 0, 1, x] + 
           (56*I)*Pi*G[0, 0, 0, 1, x] - 84*G[0, 0, 1, 0, x] + 
           (40*I)*Pi*G[0, 0, 1, 0, x] - 48*G[0, 1, 0, 0, x] - 
           (44*I)*Pi*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
           18*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
           18*G[0, 1, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, 1, x] + 
           36*G[1, 0, 0, 0, x] - (84*I)*Pi*G[1, 0, 0, 0, x] - 
           42*G[1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, x] + 
           (24*I)*Pi*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
           (56*I)*Pi*G[1, 0, 1, 1, x] - 42*G[1, 1, 0, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, 0, x] + 15*G[1, 1, 0, 1, x] + 
           (32*I)*Pi*G[1, 1, 0, 1, x] + 15*G[1, 1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
           100*G[0, 0, 0, 0, 0, x] + 100*G[0, 0, 0, 0, 1, x] + 
           100*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] + 
           68*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
           72*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
           20*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
           44*G[0, 1, 0, 1, 0, x] + 28*G[0, 1, 0, 1, 1, x] + 
           20*G[0, 1, 1, 0, 0, x] + 44*G[0, 1, 1, 0, 1, x] + 
           44*G[0, 1, 1, 1, 0, x] - 72*G[0, 1, 1, 1, 1, x] - 
           76*G[1, 0, 0, 0, 0, x] - 28*G[1, 0, 0, 0, 1, x] - 
           28*G[1, 0, 0, 1, 0, x] + 72*G[1, 0, 0, 1, 1, x] + 
           44*G[1, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 1, x] + 
           24*G[1, 0, 1, 1, 0, x] - 52*G[1, 0, 1, 1, 1, x] - 
           76*G[1, 1, 0, 0, 0, x] + 100*G[1, 1, 0, 0, 1, x] + 
           100*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] + 
           36*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
           16*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] + 
           (839*Zeta[3])/3 - (28*I)*Pi*Zeta[3] - (356*Pi^2*Zeta[3])/9 - 
           116*G[0, x]*Zeta[3] + ((112*I)/3)*Pi*G[0, x]*Zeta[3] - 
           46*G[1, x]*Zeta[3] + ((800*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (256*G[0, 0, x]*Zeta[3])/3 + (136*G[0, 1, x]*Zeta[3])/3 + 
           (376*G[1, 0, x]*Zeta[3])/3 + (152*G[1, 1, x]*Zeta[3])/3 + 
           12*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((-41*I)/12)*Pi^3 - 
           (25*Pi^4)/72 + ((35*I)/12)*Pi^5 - ((59*I)/2)*Pi*G[0, x] - 
           (91*Pi^2*G[0, x])/12 - ((65*I)/12)*Pi^3*G[0, x] + 
           (427*Pi^4*G[0, x])/180 + I*Pi^3*G[1, x] + (491*Pi^4*G[1, x])/180 - 
           (59*G[0, 0, x])/2 + ((199*I)/2)*Pi*G[0, 0, x] - 
           (287*Pi^2*G[0, 0, x])/12 + ((11*I)/6)*Pi^3*G[0, 0, x] - 
           (4*I)*Pi*G[0, 1, x] - (79*Pi^2*G[0, 1, x])/6 + 
           ((5*I)/2)*Pi^3*G[0, 1, x] + ((33*I)/2)*Pi*G[1, 0, x] - 
           18*Pi^2*G[1, 0, x] - ((19*I)/2)*Pi^3*G[1, 0, x] + 
           ((4*I)/3)*Pi^3*G[1, 1, x] + 143*G[0, 0, 0, x] - 
           (58*I)*Pi*G[0, 0, 0, x] - (9*Pi^2*G[0, 0, 0, x])/2 - 
           4*G[0, 0, 1, x] - (37*I)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/
            2 - 4*G[0, 1, 0, x] - (3*I)*Pi*G[0, 1, 0, x] + 
           (53*Pi^2*G[0, 1, 0, x])/6 + (14*I)*Pi*G[0, 1, 1, x] - 
           (10*Pi^2*G[0, 1, 1, x])/3 + (33*G[1, 0, 0, x])/2 + 
           (17*I)*Pi*G[1, 0, 0, x] + (77*Pi^2*G[1, 0, 0, x])/6 + 
           (11*I)*Pi*G[1, 0, 1, x] + (19*Pi^2*G[1, 0, 1, x])/3 + 
           (5*I)*Pi*G[1, 1, 0, x] - 6*Pi^2*G[1, 1, 0, x] - 
           173*G[0, 0, 0, 0, x] + (50*I)*Pi*G[0, 0, 0, 0, x] + 
           34*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
           34*G[0, 0, 1, 0, x] + (18*I)*Pi*G[0, 0, 1, 0, x] - 
           74*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
           20*G[0, 1, 0, 0, x] + (6*I)*Pi*G[0, 1, 0, 0, x] + 
           14*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] + 
           14*G[0, 1, 1, 0, x] - (30*I)*Pi*G[0, 1, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] - 
           (24*I)*Pi*G[1, 0, 0, 0, x] + 11*G[1, 0, 0, 1, x] + 
           (10*I)*Pi*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] - 
           (2*I)*Pi*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
           5*G[1, 1, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, x] + 
           (6*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
           94*G[0, 0, 0, 0, 0, x] + 42*G[0, 0, 0, 0, 1, x] + 
           42*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
           30*G[0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 1, x] + 
           16*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
           24*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
           6*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
           34*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
           12*G[0, 1, 1, 1, 0, x] + 10*G[1, 0, 0, 0, 0, x] - 
           28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, x] - 
           24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] - 
           2*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
           6*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (41*Zeta[3])/2 - 
           (11*I)*Pi*Zeta[3] + (53*Pi^2*Zeta[3])/3 + 74*G[0, x]*Zeta[3] - 
           ((122*I)/3)*Pi*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3] + 
           (58*I)*Pi*G[1, x]*Zeta[3] + (4*G[0, 0, x]*Zeta[3])/3 + 
           4*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] - 
           8*G[1, 1, x]*Zeta[3] + 56*Zeta[5]))))/Nc^3 + 
   (30659/324 - ((1112*I)/27)*Pi + (485*Pi^2)/108 + I*Pi^3 + (91*Pi^4)/180 - 
     (2282*G[0, x])/27 + ((452*I)/9)*Pi*G[0, x] + (17*Pi^2*G[0, x])/6 - 
     ((4*I)/3)*Pi^3*G[0, x] - (404*G[1, x])/27 + (14*Pi^2*G[1, x])/3 - 
     (4*I)*Pi^3*G[1, x] + (707*G[0, 0, x])/9 - ((56*I)/3)*Pi*G[0, 0, x] - 
     (26*Pi^2*G[0, 0, x])/3 + (106*G[0, 1, x])/9 - (12*I)*Pi*G[0, 1, x] + 
     (5*Pi^2*G[0, 1, x])/3 + (106*G[1, 0, x])/9 - ((14*I)/3)*Pi*G[1, 0, x] + 
     (23*Pi^2*G[1, 0, x])/3 + 6*G[1, 1, x] + (4*I)*Pi*G[1, 1, x] - 
     (10*Pi^2*G[1, 1, x])/3 - (44*G[0, 0, 0, x])/3 + 
     (20*I)*Pi*G[0, 0, 0, x] - 22*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] - 
     22*G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
     (2*I)*Pi*G[0, 1, 1, x] - (40*G[1, 0, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 0, x] - (10*G[1, 0, 1, x])/3 + 
     (10*I)*Pi*G[1, 0, 1, x] - (10*G[1, 1, 0, x])/3 + 
     (2*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] + 
     4*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 
     2*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
     2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
     2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 
     2*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] + 
     Log[mu2/s]^4*(-1 + RATIO[x^(-1)]) + Log[mu2/s]^3*
      (-10/9 + 2*G[0, x] + 2*G[1, x] + (10/9 - 2*G[0, x] - 2*G[1, x])*
        RATIO[x^(-1)]) + Log[mu2/s]^2*(151/18 - (11*I)*Pi - 5*Pi^2 - 
       (8*G[0, x])/3 + (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] + 
       (-151/18 + (11*I)*Pi + 5*Pi^2 + (8*G[0, x])/3 - (6*I)*Pi*G[0, x] + 
         5*G[1, x] - (6*I)*Pi*G[1, x])*RATIO[x^(-1)]) + 
     (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*
      RATIO[x] - (151*Zeta[3])/9 + (22*I)*Pi*Zeta[3] + 6*G[0, x]*Zeta[3] - 
     6*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-5*I)/3)*Pi^3 + 
       (11*Pi^4)/15 - ((254*I)/9)*Pi*G[0, x] - (11*Pi^2*G[0, x])/9 - 
       ((8*I)/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - (254*G[0, 0, x])/9 + 
       ((76*I)/3)*Pi*G[0, 0, x] + 2*Pi^2*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] + 
       2*Pi^2*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] - 2*Pi^2*G[1, 0, x] + 
       (116*G[0, 0, 0, x])/3 - (16*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 
       (8*I)*Pi*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
       (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
       (2*I)*Pi*G[1, 1, 0, x] - 20*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
       10*Zeta[3] + (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 
       4*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-30659/324 + ((404*I)/27)*Pi - 
       (833*Pi^2)/108 - (4*I)*Pi^3 + (41*Pi^4)/180 + (1574*G[0, x])/27 - 
       ((304*I)/9)*Pi*G[0, x] + (47*Pi^2*G[0, x])/18 - 
       ((4*I)/3)*Pi^3*G[0, x] + (404*G[1, x])/27 - (2*I)*Pi*G[1, x] - 
       (8*Pi^2*G[1, x])/3 + ((14*I)/3)*Pi^3*G[1, x] - (439*G[0, 0, x])/9 + 
       (22*I)*Pi*G[0, 0, x] + (32*Pi^2*G[0, 0, x])/3 - (160*G[0, 1, x])/9 + 
       (Pi^2*G[0, 1, x])/3 - (160*G[1, 0, x])/9 - ((4*I)/3)*Pi*G[1, 0, x] - 
       (29*Pi^2*G[1, 0, x])/3 - 2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] + 
       (10*Pi^2*G[1, 1, x])/3 + (88*G[0, 0, 0, x])/3 - 
       (36*I)*Pi*G[0, 0, 0, x] + 10*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + 
       10*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + (22*G[1, 0, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 0, x] + (4*G[1, 0, 1, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, x] + (4*G[1, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
       (4*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, x] - 16*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
       (205*Zeta[3])/9 - (14*I)*Pi*Zeta[3] - 2*G[0, x]*Zeta[3] + 
       2*G[1, x]*Zeta[3]) + Log[mu2/s]*(1574/27 - ((370*I)/9)*Pi - 
       (61*Pi^2)/18 - ((4*I)/3)*Pi^3 - (361*G[0, x])/9 + 
       ((74*I)/3)*Pi*G[0, x] + (13*Pi^2*G[0, x])/3 - (160*G[1, x])/9 + 
       (2*I)*Pi*G[1, x] - (5*Pi^2*G[1, x])/3 + 18*G[0, 0, x] - 
       (10*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] - (10*I)*Pi*G[0, 1, x] + 
       12*G[1, 0, x] - (10*I)*Pi*G[1, 0, x] - 10*G[0, 0, 1, x] - 
       10*G[0, 1, 0, x] - 10*G[1, 0, 0, x] + 
       (((-22*I)/3)*Pi*G[0, x] - 6*Pi^2*G[0, x] - (22*G[0, 0, x])/3 + 
         (14*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 2*Zeta[3] + 
       RATIO[x^(-1)]*(-1574/27 + ((304*I)/9)*Pi - (47*Pi^2)/18 + 
         ((4*I)/3)*Pi^3 + (295*G[0, x])/9 - (22*I)*Pi*G[0, x] - 
         (31*Pi^2*G[0, x])/3 + (160*G[1, x])/9 + (5*Pi^2*G[1, x])/3 - 
         (52*G[0, 0, x])/3 + (24*I)*Pi*G[0, 0, x] - 10*G[0, 1, x] + 
         (12*I)*Pi*G[0, 1, x] - 10*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
         12*G[1, 0, 0, x] + 2*Zeta[3])) + 
     e*(792047/1944 - ((11998*I)/81)*Pi + (20579*Pi^2)/648 - 
       ((1361*I)/216)*Pi^3 + (317*Pi^4)/180 + ((103*I)/30)*Pi^5 - 
       (61319*G[0, x])/162 + ((8975*I)/54)*Pi*G[0, x] - 
       (6631*Pi^2*G[0, x])/216 - ((127*I)/18)*Pi^3*G[0, x] + 
       (23*Pi^4*G[0, x])/12 - (3004*G[1, x])/81 - (6*I)*Pi*G[1, x] + 
       (1847*Pi^2*G[1, x])/216 + ((19*I)/36)*Pi^3*G[1, x] - 
       (131*Pi^4*G[1, x])/36 + (44077*G[0, 0, x])/108 - 
       ((1409*I)/12)*Pi*G[0, 0, x] - (247*Pi^2*G[0, 0, x])/18 - 
       ((13*I)/6)*Pi^3*G[0, 0, x] - (2065*G[0, 1, x])/108 - 
       ((97*I)/4)*Pi*G[0, 1, x] - (43*Pi^2*G[0, 1, x])/6 + 
       ((121*I)/6)*Pi^3*G[0, 1, x] - (2065*G[1, 0, x])/108 + 
       ((2335*I)/36)*Pi*G[1, 0, x] - (293*Pi^2*G[1, 0, x])/36 + 
       ((51*I)/2)*Pi^3*G[1, 0, x] + (1841*G[1, 1, x])/36 + 
       ((37*I)/4)*Pi*G[1, 1, x] - (21*Pi^2*G[1, 1, x])/2 + 
       ((17*I)/3)*Pi^3*G[1, 1, x] - (2659*G[0, 0, 0, x])/9 + 
       (64*I)*Pi*G[0, 0, 0, x] + 23*Pi^2*G[0, 0, 0, x] - 
       (643*G[0, 0, 1, x])/36 - (14*I)*Pi*G[0, 0, 1, x] + 
       (55*Pi^2*G[0, 0, 1, x])/6 - (643*G[0, 1, 0, x])/36 - 
       (12*I)*Pi*G[0, 1, 0, x] - (61*Pi^2*G[0, 1, 0, x])/6 - 
       (65*G[0, 1, 1, x])/2 + (11*I)*Pi*G[0, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, x])/3 + (301*G[1, 0, 0, x])/6 - 
       (30*I)*Pi*G[1, 0, 0, x] + (17*Pi^2*G[1, 0, 0, x])/6 - 
       (137*G[1, 0, 1, x])/12 + (21*I)*Pi*G[1, 0, 1, x] - 
       (46*Pi^2*G[1, 0, 1, x])/3 - (137*G[1, 1, 0, x])/12 - 
       ((67*I)/6)*Pi*G[1, 1, 0, x] + 14*Pi^2*G[1, 1, 0, x] + 
       (13*G[1, 1, 1, x])/3 - (14*I)*Pi*G[1, 1, 1, x] + 
       (37*Pi^2*G[1, 1, 1, x])/3 + (190*G[0, 0, 0, 0, x])/3 - 
       (90*I)*Pi*G[0, 0, 0, 0, x] + 52*G[0, 0, 0, 1, x] - 
       (32*I)*Pi*G[0, 0, 0, 1, x] + 52*G[0, 0, 1, 0, x] + 
       (14*I)*Pi*G[0, 0, 1, 0, x] - 15*G[0, 0, 1, 1, x] + 
       (14*I)*Pi*G[0, 0, 1, 1, x] + (32*G[0, 1, 0, 0, x])/3 + 
       (76*I)*Pi*G[0, 1, 0, 0, x] + (85*G[0, 1, 0, 1, x])/3 - 
       (28*I)*Pi*G[0, 1, 0, 1, x] + (85*G[0, 1, 1, 0, x])/3 - 
       (44*I)*Pi*G[0, 1, 1, 0, x] - (34*G[0, 1, 1, 1, x])/3 + 
       (22*I)*Pi*G[0, 1, 1, 1, x] - (140*G[1, 0, 0, 0, x])/3 + 
       (66*I)*Pi*G[1, 0, 0, 0, x] + (103*G[1, 0, 0, 1, x])/3 + 
       (26*I)*Pi*G[1, 0, 0, 1, x] + (103*G[1, 0, 1, 0, x])/3 - 
       (26*I)*Pi*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, 1, x] + (17*G[1, 1, 0, 0, x])/6 + 
       (6*I)*Pi*G[1, 1, 0, 0, x] + (10*G[1, 1, 0, 1, x])/3 - 
       (38*I)*Pi*G[1, 1, 0, 1, x] + (10*G[1, 1, 1, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 1, 0, x] - (122*G[1, 1, 1, 1, x])/3 + 
       (20*I)*Pi*G[1, 1, 1, 1, x] - 32*G[0, 0, 0, 0, 0, x] - 
       66*G[0, 0, 0, 0, 1, x] - 66*G[0, 0, 0, 1, 0, x] - 
       14*G[0, 0, 0, 1, 1, x] - 18*G[0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
       34*G[0, 0, 1, 1, 1, x] + 66*G[0, 1, 0, 0, 0, x] - 
       22*G[0, 1, 0, 0, 1, x] - 22*G[0, 1, 0, 1, 0, x] - 
       14*G[0, 1, 0, 1, 1, x] - 58*G[0, 1, 1, 0, 0, x] + 
       6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
       28*G[0, 1, 1, 1, 1, x] + 74*G[1, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
       32*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 20*G[1, 1, 0, 0, 0, x] - 
       22*G[1, 1, 0, 0, 1, x] - 22*G[1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 
       4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-2/3 + (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^4*(-37/36 + (5*G[0, x])/3 + (5*G[1, x])/3 + 
         (37/36 - (5*G[0, x])/3 - (5*G[1, x])/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(67/18 - (11*I)*Pi - (40*Pi^2)/9 - (17*G[0, x])/9 + 
         (6*I)*Pi*G[0, x] - 5*G[1, x] + (6*I)*Pi*G[1, x] - (2*G[0, 1, x])/3 - 
         (2*G[1, 0, x])/3 + (-67/18 + (11*I)*Pi + (40*Pi^2)/9 + 
           (17*G[0, x])/9 - (6*I)*Pi*G[0, x] + 5*G[1, x] - (6*I)*Pi*G[1, x] + 
           (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3)*RATIO[x^(-1)]) - 
       (4835*Zeta[3])/36 + ((338*I)/3)*Pi*Zeta[3] + (751*Pi^2*Zeta[3])/18 + 
       (790*G[0, x]*Zeta[3])/9 - (72*I)*Pi*G[0, x]*Zeta[3] + 
       (331*G[1, x]*Zeta[3])/6 - (152*I)*Pi*G[1, x]*Zeta[3] + 
       8*G[0, 0, x]*Zeta[3] - (80*G[0, 1, x]*Zeta[3])/3 - 
       (188*G[1, 0, x]*Zeta[3])/3 + 2*G[1, 1, x]*Zeta[3] + 
       Log[mu2/s]^2*(3497/54 - ((488*I)/9)*Pi - (191*Pi^2)/36 - 
         ((7*I)/3)*Pi^3 - (140*G[0, x])/3 + (37*I)*Pi*G[0, x] + 
         5*Pi^2*G[0, x] - (337*G[1, x])/18 + (3*I)*Pi*G[1, x] - 
         4*Pi^2*G[1, x] + (71*G[0, 0, x])/3 - (15*I)*Pi*G[0, 0, x] + 
         19*G[0, 1, x] - (15*I)*Pi*G[0, 1, x] + 19*G[1, 0, x] - 
         (15*I)*Pi*G[1, 0, x] - G[1, 1, x] - 2*G[0, 0, 0, x] - 
         13*G[0, 0, 1, x] - 13*G[0, 1, 0, x] - 15*G[1, 0, 0, x] + 
         2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
         ((-11*I)*Pi*G[0, x] - 9*Pi^2*G[0, x] - 11*G[0, 0, x] + 
           (21*I)*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + (3*I)*Pi*G[1, 0, x] + 
           18*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
           3*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
         (Pi^2/2 + G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
          RATIO[x] + RATIO[x^(-1)]*(-3497/54 + ((389*I)/9)*Pi - 
           (151*Pi^2)/36 + ((7*I)/3)*Pi^3 + (211*G[0, x])/6 - 
           (33*I)*Pi*G[0, x] - 14*Pi^2*G[0, x] + (173*G[1, x])/9 + 
           4*Pi^2*G[1, x] - (71*G[0, 0, x])/3 + (36*I)*Pi*G[0, 0, x] - 
           15*G[0, 1, x] + (18*I)*Pi*G[0, 1, x] - 15*G[1, 0, x] + 
           (18*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] + 16*G[0, 0, 1, x] + 
           16*G[0, 1, 0, x] + 18*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
           2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] - (28*Zeta[3])/3) + 
         (28*Zeta[3])/3) + RATIO[x]*((-445*Pi^2)/36 + (3*I)*Pi^3 + Pi^4/20 + 
         (155*Pi^2*G[0, x])/18 - (2*I)*Pi^3*G[0, x] + (50*Pi^2*G[1, x])/9 - 
         (2*I)*Pi^3*G[1, x] - (445*G[0, 0, x])/18 + (6*I)*Pi*G[0, 0, x] - 
         (11*Pi^2*G[0, 0, x])/6 + (445*G[0, 1, x])/18 - (6*I)*Pi*G[0, 1, x] + 
         (11*Pi^2*G[0, 1, x])/6 + (445*G[1, 0, x])/18 - (6*I)*Pi*G[1, 0, x] + 
         (5*Pi^2*G[1, 0, x])/6 - (445*G[1, 1, x])/18 + (6*I)*Pi*G[1, 1, x] - 
         (11*Pi^2*G[1, 1, x])/6 + (125*G[0, 0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, 0, x] - (70*G[0, 0, 1, x])/3 + 
         (4*I)*Pi*G[0, 0, 1, x] - (70*G[0, 1, 0, x])/3 + 
         (4*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (40*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] - 5*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 0, 1, x] - 5*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
         (70*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
         12*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
         6*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 6*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         4*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] - 
         2*G[1, 1, 1, 1, x] - 10*Zeta[3] + (8*I)*Pi*Zeta[3] - 
         8*G[1, x]*Zeta[3]) + Log[mu2/s]*(43331/162 - ((3545*I)/27)*Pi + 
         (493*Pi^2)/108 + (I/18)*Pi^3 + (271*Pi^4)/90 - (12031*G[0, x])/54 + 
         ((386*I)/3)*Pi*G[0, x] + (7*Pi^2*G[0, x])/6 - ((16*I)/3)*Pi^3*
          G[0, x] - (2053*G[1, x])/54 + (5*I)*Pi*G[1, x] + 
         (27*Pi^2*G[1, x])/2 - ((40*I)/3)*Pi^3*G[1, x] + 
         (1763*G[0, 0, x])/9 - (55*I)*Pi*G[0, 0, x] - (70*Pi^2*G[0, 0, x])/
          3 + (235*G[0, 1, x])/9 - (19*I)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
         (235*G[1, 0, x])/9 + (3*I)*Pi*G[1, 0, x] + 20*Pi^2*G[1, 0, x] + 
         (49*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] - (20*Pi^2*G[1, 1, x])/3 - 
         (154*G[0, 0, 0, x])/3 + (52*I)*Pi*G[0, 0, 0, x] - 51*G[0, 0, 1, x] + 
         (18*I)*Pi*G[0, 0, 1, x] - 51*G[0, 1, 0, x] + 
         (14*I)*Pi*G[0, 1, 0, x] - 6*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (53*G[1, 0, 0, x])/3 - (44*I)*Pi*G[1, 0, 0, x] - 
         (52*G[1, 0, 1, x])/3 + (26*I)*Pi*G[1, 0, 1, x] - 
         (52*G[1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 0, x] + 
         (70*G[1, 1, 1, x])/3 - (16*I)*Pi*G[1, 1, 1, x] + 
         8*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 
         10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
         8*G[1, 1, 1, 1, x] + ((-37*Pi^2)/6 + (2*I)*Pi^3 + Pi^2*G[0, x] - 
           (37*G[0, 0, x])/3 + (4*I)*Pi*G[0, 0, x] + (37*G[0, 1, x])/3 - 
           (4*I)*Pi*G[0, 1, x] + (37*G[1, 0, x])/3 - (4*I)*Pi*G[1, 0, x] - 
           (37*G[1, 1, x])/3 + (4*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
           4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 
           4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x])*RATIO[x] - 
         (370*Zeta[3])/9 + (46*I)*Pi*Zeta[3] + (8*G[0, x]*Zeta[3])/3 - 
         (70*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((-19*I)/9)*Pi^3 + 
           (37*Pi^4)/15 - ((541*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/9 - 
           (9*I)*Pi^3*G[0, x] + I*Pi^3*G[1, x] - (541*G[0, 0, x])/9 + 
           (65*I)*Pi*G[0, 0, x] + 6*Pi^2*G[0, 0, x] - (11*I)*Pi*G[0, 1, x] + 
           3*Pi^2*G[0, 1, x] + ((5*I)/3)*Pi*G[1, 0, x] - 11*Pi^2*G[1, 0, x] + 
           98*G[0, 0, 0, x] - (56*I)*Pi*G[0, 0, 0, x] - 11*G[0, 0, 1, x] - 
           (18*I)*Pi*G[0, 0, 1, x] - 11*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
           (5*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, x] + 
           (6*I)*Pi*G[1, 0, 1, x] - 72*G[0, 0, 0, 0, x] - 
           20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + (38*Zeta[3])/3 + 
           (22*I)*Pi*Zeta[3] + 12*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-43331/162 + ((1832*I)/27)*Pi - (1531*Pi^2)/108 - 
           ((59*I)/6)*Pi^3 - (49*Pi^4)/90 + (4361*G[0, x])/27 - 
           ((778*I)/9)*Pi*G[0, x] + (133*Pi^2*G[0, x])/18 - 
           ((11*I)/3)*Pi^3*G[0, x] + (968*G[1, x])/27 - (4*I)*Pi*G[1, x] - 
           (21*Pi^2*G[1, x])/2 + ((43*I)/3)*Pi^3*G[1, x] - 
           (355*G[0, 0, x])/3 + (66*I)*Pi*G[0, 0, x] + (88*Pi^2*G[0, 0, x])/
            3 - (346*G[0, 1, x])/9 + Pi^2*G[0, 1, x] - (346*G[1, 0, x])/9 - 
           ((52*I)/3)*Pi*G[1, 0, x] - 31*Pi^2*G[1, 0, x] - 4*G[1, 1, x] - 
           (12*I)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/3 + 
           (250*G[0, 0, 0, x])/3 - (108*I)*Pi*G[0, 0, 0, x] + 
           30*G[0, 0, 1, x] - (36*I)*Pi*G[0, 0, 1, x] + 30*G[0, 1, 0, x] - 
           (20*I)*Pi*G[0, 1, 0, x] + (4*G[1, 0, 0, x])/3 + 
           (56*I)*Pi*G[1, 0, 0, x] + (34*G[1, 0, 1, x])/3 - 
           (20*I)*Pi*G[1, 0, 1, x] + (34*G[1, 1, 0, x])/3 - 
           (8*I)*Pi*G[1, 1, 0, x] - (70*G[1, 1, 1, x])/3 + 
           (16*I)*Pi*G[1, 1, 1, x] - 80*G[0, 0, 0, 0, x] - 
           68*G[0, 0, 0, 1, x] - 68*G[0, 0, 1, 0, x] - 40*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
           24*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           12*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
           4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + (412*Zeta[3])/9 - 
           (24*I)*Pi*Zeta[3] + (28*G[0, x]*Zeta[3])/3 + (52*G[1, x]*Zeta[3])/
            3)) + RATIO[x^(-1)]*(-792047/1944 + ((2428*I)/81)*Pi - 
         (2183*Pi^2)/162 - ((328*I)/27)*Pi^3 + (397*Pi^4)/540 - 
         ((74*I)/45)*Pi^5 + (43331*G[0, x])/162 - ((1832*I)/27)*Pi*G[0, x] + 
         (1387*Pi^2*G[0, x])/108 + ((59*I)/6)*Pi^3*G[0, x] + 
         (103*Pi^4*G[0, x])/180 + (2428*G[1, x])/81 - ((83*I)/4)*Pi*G[1, x] - 
         (2885*Pi^2*G[1, x])/216 + ((251*I)/36)*Pi^3*G[1, x] + 
         (901*Pi^4*G[1, x])/180 - (5225*G[0, 0, x])/27 + 
         ((778*I)/9)*Pi*G[0, 0, x] - (115*Pi^2*G[0, 0, x])/18 + 
         ((8*I)/3)*Pi^3*G[0, 0, x] - (968*G[0, 1, x])/27 - 
         ((31*I)/2)*Pi*G[0, 1, x] + (21*Pi^2*G[0, 1, x])/2 - 
         (15*I)*Pi^3*G[0, 1, x] - (968*G[1, 0, x])/27 - 
         ((371*I)/12)*Pi*G[1, 0, x] + (223*Pi^2*G[1, 0, x])/12 - 
         (31*I)*Pi^3*G[1, 0, x] - (83*G[1, 1, x])/4 - ((41*I)/4)*Pi*
          G[1, 1, x] + (28*Pi^2*G[1, 1, x])/3 - ((14*I)/3)*Pi^3*G[1, 1, x] + 
         (499*G[0, 0, 0, x])/3 - (66*I)*Pi*G[0, 0, 0, x] - 
         (92*Pi^2*G[0, 0, 0, x])/3 + (346*G[0, 0, 1, x])/9 - 
         10*Pi^2*G[0, 0, 1, x] + (346*G[0, 1, 0, x])/9 + 
         ((52*I)/3)*Pi*G[0, 1, 0, x] + 18*Pi^2*G[0, 1, 0, x] - 
         (31*G[0, 1, 1, x])/2 + (12*I)*Pi*G[0, 1, 1, x] - 
         (32*Pi^2*G[0, 1, 1, x])/3 - (134*G[1, 0, 0, x])/9 + 
         ((178*I)/3)*Pi*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 0, x])/3 + 
         (269*G[1, 0, 1, x])/12 - (36*I)*Pi*G[1, 0, 1, x] + 
         (61*Pi^2*G[1, 0, 1, x])/3 + (269*G[1, 1, 0, x])/12 - 
         ((179*I)/6)*Pi*G[1, 1, 0, x] - 15*Pi^2*G[1, 1, 0, x] - 
         (86*G[1, 1, 1, x])/3 + (24*I)*Pi*G[1, 1, 1, x] - 
         (37*Pi^2*G[1, 1, 1, x])/3 - (358*G[0, 0, 0, 0, x])/3 + 
         (144*I)*Pi*G[0, 0, 0, 0, x] - 30*G[0, 0, 0, 1, x] + 
         (36*I)*Pi*G[0, 0, 0, 1, x] - 30*G[0, 0, 1, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, x] - (4*G[0, 1, 0, 0, x])/3 - 
         (72*I)*Pi*G[0, 1, 0, 0, x] - (34*G[0, 1, 0, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 0, 1, x] - (34*G[0, 1, 1, 0, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (70*G[0, 1, 1, 1, x])/3 - 
         (16*I)*Pi*G[0, 1, 1, 1, x] + (298*G[1, 0, 0, 0, x])/3 - 
         (84*I)*Pi*G[1, 0, 0, 0, x] - (124*G[1, 0, 0, 1, x])/3 - 
         (24*I)*Pi*G[1, 0, 0, 1, x] - (124*G[1, 0, 1, 0, x])/3 + 
         (24*I)*Pi*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, 1, x] - (275*G[1, 1, 0, 0, x])/6 - 
         (4*I)*Pi*G[1, 1, 0, 0, x] + (14*G[1, 1, 0, 1, x])/3 + 
         (40*I)*Pi*G[1, 1, 0, 1, x] + (14*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + (128*G[1, 1, 1, 1, x])/3 - 
         (20*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] + 
         104*G[0, 0, 0, 0, 1, x] + 104*G[0, 0, 0, 1, 0, x] + 
         44*G[0, 0, 1, 0, 0, x] + 28*G[0, 0, 1, 0, 1, x] + 
         28*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
         52*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
         20*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
         24*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 1, 1, x] - 
         76*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
         32*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] + 
         36*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] - 20*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] - 
         4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, 1, x] + (542*Zeta[3])/3 - (114*I)*Pi*Zeta[3] - 
         (667*Pi^2*Zeta[3])/18 - (412*G[0, x]*Zeta[3])/9 + 
         (60*I)*Pi*G[0, x]*Zeta[3] - (295*G[1, x]*Zeta[3])/6 + 
         (180*I)*Pi*G[1, x]*Zeta[3] + (80*G[0, 1, x]*Zeta[3])/3 + 
         (176*G[1, 0, x]*Zeta[3])/3 - 8*G[1, 1, x]*Zeta[3] - 121*Zeta[5]) + 
       175*Zeta[5] + RATIO[(1 - x)^(-1)]*(((-793*I)/216)*Pi^3 - 
         (233*Pi^4)/540 + ((161*I)/90)*Pi^5 - ((13033*I)/108)*Pi*G[0, x] + 
         (4237*Pi^2*G[0, x])/216 - ((55*I)/18)*Pi^3*G[0, x] + 
         (112*Pi^4*G[0, x])/45 - ((2*I)/3)*Pi^3*G[1, x] + 
         (41*Pi^4*G[1, x])/30 - (13033*G[0, 0, x])/108 + 
         ((4207*I)/36)*Pi*G[0, 0, x] - (431*Pi^2*G[0, 0, x])/18 + 
         (I/2)*Pi^3*G[0, 0, x] - ((133*I)/4)*Pi*G[0, 1, x] - 
         (19*Pi^2*G[0, 1, x])/3 + ((31*I)/6)*Pi^3*G[0, 1, x] - 
         ((101*I)/9)*Pi*G[1, 0, x] - (74*Pi^2*G[1, 0, x])/9 - 
         ((11*I)/2)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] + 
         (1892*G[0, 0, 0, x])/9 - (72*I)*Pi*G[0, 0, 0, x] - 
         (23*Pi^2*G[0, 0, 0, x])/3 - (133*G[0, 0, 1, x])/4 - 
         (36*I)*Pi*G[0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, x])/6 - 
         (133*G[0, 1, 0, x])/4 + ((28*I)/3)*Pi*G[0, 1, 0, x] + 
         (47*Pi^2*G[0, 1, 0, x])/6 + (25*I)*Pi*G[0, 1, 1, x] - 
         3*Pi^2*G[0, 1, 1, x] - (101*G[1, 0, 0, x])/9 + 
         ((64*I)/3)*Pi*G[1, 0, 0, x] + (43*Pi^2*G[1, 0, 0, x])/6 - 
         I*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, x] - 
         Pi^2*G[1, 1, 0, x] - 200*G[0, 0, 0, 0, x] + 
         (54*I)*Pi*G[0, 0, 0, 0, x] + 30*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 30*G[0, 0, 1, 0, x] + 
         (18*I)*Pi*G[0, 0, 1, 0, x] - 55*G[0, 0, 1, 1, x] + 
         (14*I)*Pi*G[0, 0, 1, 1, x] - (14*G[0, 1, 0, 0, x])/3 + 
         (4*I)*Pi*G[0, 1, 0, 0, x] + 25*G[0, 1, 0, 1, x] - 
         (8*I)*Pi*G[0, 1, 0, 1, x] + 25*G[0, 1, 1, 0, x] - 
         (32*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
         (62*G[1, 0, 0, 0, x])/3 - (18*I)*Pi*G[1, 0, 0, 0, x] - 
         G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
         3*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
         88*G[0, 0, 0, 0, 0, x] + 38*G[0, 0, 0, 0, 1, x] + 
         38*G[0, 0, 0, 1, 0, x] - 14*G[0, 0, 0, 1, 1, x] + 
         26*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, x] + 
         14*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
         2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         34*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
         6*G[0, 1, 1, 1, 0, x] - 2*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
         4*G[1, 1, 1, 0, 0, x] + (793*Zeta[3])/36 - ((190*I)/3)*Pi*Zeta[3] + 
         (14*Pi^2*Zeta[3])/3 + 30*G[0, x]*Zeta[3] - (12*I)*Pi*G[0, x]*
          Zeta[3] + 4*G[1, x]*Zeta[3] + (28*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         54*Zeta[5])) + e^2*(16939079/11664 - ((119900*I)/243)*Pi + 
       (161753*Pi^2)/972 - ((7277*I)/324)*Pi^3 + (2959*Pi^4)/324 + 
       ((11059*I)/2160)*Pi^5 + (4421*Pi^6)/15120 - (1330919*G[0, x])/972 + 
       ((171971*I)/324)*Pi*G[0, x] - (53983*Pi^2*G[0, x])/324 - 
       ((347*I)/36)*Pi^3*G[0, x] + (7151*Pi^4*G[0, x])/1080 - 
       ((295*I)/72)*Pi^5*G[0, x] - (23234*G[1, x])/243 - 
       ((103*I)/4)*Pi*G[1, x] - (19445*Pi^2*G[1, x])/648 - 
       ((6637*I)/216)*Pi^3*G[1, x] - (407*Pi^4*G[1, x])/135 - 
       ((865*I)/72)*Pi^5*G[1, x] + (133994*G[0, 0, x])/81 - 
       ((992*I)/3)*Pi*G[0, 0, x] + (983*Pi^2*G[0, 0, x])/24 - 
       ((11*I)/12)*Pi^3*G[0, 0, x] + (49*Pi^4*G[0, 0, x])/45 - 
       (83789*G[0, 1, x])/324 - (85*I)*Pi*G[0, 1, x] + 
       (2969*Pi^2*G[0, 1, x])/108 + ((43*I)/2)*Pi^3*G[0, 1, x] + 
       (113*Pi^4*G[0, 1, x])/180 - (83789*G[1, 0, x])/324 + 
       ((5093*I)/27)*Pi*G[1, 0, x] - (2263*Pi^2*G[1, 0, x])/54 + 
       ((49*I)/6)*Pi^3*G[1, 0, x] - (1553*Pi^4*G[1, 0, x])/180 + 
       (17459*G[1, 1, x])/54 + (48*I)*Pi*G[1, 1, x] - (607*Pi^2*G[1, 1, x])/
        72 + ((529*I)/36)*Pi^3*G[1, 1, x] - (29*Pi^4*G[1, 1, x])/180 - 
       (36371*G[0, 0, 0, x])/27 + ((2894*I)/9)*Pi*G[0, 0, 0, x] + 
       (211*Pi^2*G[0, 0, 0, x])/9 + ((26*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (3118*G[0, 0, 1, x])/27 - ((77*I)/4)*Pi*G[0, 0, 1, x] + 
       (701*Pi^2*G[0, 0, 1, x])/12 - ((295*I)/6)*Pi^3*G[0, 0, 1, x] + 
       (3118*G[0, 1, 0, x])/27 - ((8291*I)/36)*Pi*G[0, 1, 0, x] + 
       (295*Pi^2*G[0, 1, 0, x])/9 - ((395*I)/6)*Pi^3*G[0, 1, 0, x] - 
       (335*G[0, 1, 1, x])/2 + (15*I)*Pi*G[0, 1, 1, x] + 
       (28*Pi^2*G[0, 1, 1, x])/3 + ((25*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (1877*G[1, 0, 0, x])/12 - ((8417*I)/36)*Pi*G[1, 0, 0, x] + 
       (89*Pi^2*G[1, 0, 0, x])/2 - (26*I)*Pi^3*G[1, 0, 0, x] + 
       (2347*G[1, 0, 1, x])/36 + ((101*I)/2)*Pi*G[1, 0, 1, x] + 
       (64*Pi^2*G[1, 0, 1, x])/9 - ((151*I)/6)*Pi^3*G[1, 0, 1, x] + 
       (2347*G[1, 1, 0, x])/36 + ((3251*I)/18)*Pi*G[1, 1, 0, x] + 
       (1583*Pi^2*G[1, 1, 0, x])/36 - ((64*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (4691*G[1, 1, 1, x])/36 - ((109*I)/4)*Pi*G[1, 1, 1, x] + 
       (397*Pi^2*G[1, 1, 1, x])/18 - ((44*I)/3)*Pi^3*G[1, 1, 1, x] + 
       944*G[0, 0, 0, 0, x] - ((587*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       (116*Pi^2*G[0, 0, 0, 0, x])/3 + (196*G[0, 0, 0, 1, x])/9 - 
       (44*I)*Pi*G[0, 0, 0, 1, x] - (31*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (196*G[0, 0, 1, 0, x])/9 + ((211*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       11*Pi^2*G[0, 0, 1, 0, x] - (51*G[0, 0, 1, 1, x])/4 + 
       (41*I)*Pi*G[0, 0, 1, 1, x] - (112*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (6337*G[0, 1, 0, 0, x])/36 + ((352*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (152*Pi^2*G[0, 1, 0, 0, x])/3 - 26*G[0, 1, 0, 1, x] + 
       (10*I)*Pi*G[0, 1, 0, 1, x] + (55*Pi^2*G[0, 1, 0, 1, x])/3 - 
       26*G[0, 1, 1, 0, x] - ((103*I)/2)*Pi*G[0, 1, 1, 0, x] - 
       (8*Pi^2*G[0, 1, 1, 0, x])/3 + 111*G[0, 1, 1, 1, x] - 
       (7*I)*Pi*G[0, 1, 1, 1, x] - (79*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (970*G[1, 0, 0, 0, x])/3 + ((211*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (14*Pi^2*G[1, 0, 0, 0, x])/3 - (41*G[1, 0, 0, 1, x])/4 + 
       (27*I)*Pi*G[1, 0, 0, 1, x] - (41*Pi^2*G[1, 0, 0, 1, x])/6 - 
       (41*G[1, 0, 1, 0, x])/4 + ((79*I)/2)*Pi*G[1, 0, 1, 0, x] + 
       (29*Pi^2*G[1, 0, 1, 0, x])/6 + (337*G[1, 0, 1, 1, x])/4 - 
       (26*I)*Pi*G[1, 0, 1, 1, x] + 3*Pi^2*G[1, 0, 1, 1, x] + 
       (7297*G[1, 1, 0, 0, x])/36 + (26*I)*Pi*G[1, 1, 0, 0, x] - 
       (161*Pi^2*G[1, 1, 0, 0, x])/3 + (17*G[1, 1, 0, 1, x])/12 - 
       (39*I)*Pi*G[1, 1, 0, 1, x] + (Pi^2*G[1, 1, 0, 1, x])/3 + 
       (17*G[1, 1, 1, 0, x])/12 - ((523*I)/6)*Pi*G[1, 1, 1, 0, x] - 
       2*Pi^2*G[1, 1, 1, 0, x] - (86*G[1, 1, 1, 1, x])/3 + 
       (34*I)*Pi*G[1, 1, 1, 1, x] - (80*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (760*G[0, 0, 0, 0, 0, x])/3 + (288*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       95*G[0, 0, 0, 0, 1, x] + (44*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       95*G[0, 0, 0, 1, 0, x] - (114*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       57*G[0, 0, 0, 1, 1, x] - (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (101*G[0, 0, 1, 0, 0, x])/3 - (256*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (214*G[0, 0, 1, 0, 1, x])/3 + (76*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       (214*G[0, 0, 1, 1, 0, x])/3 + (174*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (427*G[0, 0, 1, 1, 1, x])/3 - (62*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (535*G[0, 1, 0, 0, 0, x])/3 - (234*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (223*G[0, 1, 0, 0, 1, x])/3 - (80*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (223*G[0, 1, 0, 1, 0, x])/3 + (182*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       21*G[0, 1, 0, 1, 1, x] + (10*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (169*G[0, 1, 1, 0, 0, x])/2 + (110*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (91*G[0, 1, 1, 0, 1, x])/3 + (116*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (91*G[0, 1, 1, 1, 0, x])/3 - (106*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (152*G[0, 1, 1, 1, 1, x])/3 - (78*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       263*G[1, 0, 0, 0, 0, x] - (168*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (250*G[1, 0, 0, 0, 1, x])/3 + (22*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (250*G[1, 0, 0, 1, 0, x])/3 + (60*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, x] - (76*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (17*G[1, 0, 1, 0, 0, x])/2 + (18*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (130*G[1, 0, 1, 0, 1, x])/3 + (114*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (130*G[1, 0, 1, 1, 0, x])/3 - (10*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (16*G[1, 0, 1, 1, 1, x])/3 - (76*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       (196*G[1, 1, 0, 0, 0, x])/3 - (28*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (151*G[1, 1, 0, 0, 1, x])/3 - (14*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (151*G[1, 1, 0, 1, 0, x])/3 + (100*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (631*G[1, 1, 1, 0, 0, x])/6 - (44*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (4*G[1, 1, 1, 0, 1, x])/3 + (50*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (4*G[1, 1, 1, 1, 0, x])/3 + (38*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       134*G[1, 1, 1, 1, 1, x] - (60*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       156*G[0, 0, 0, 0, 0, 0, x] + 196*G[0, 0, 0, 0, 0, 1, x] + 
       196*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
       4*G[0, 0, 0, 1, 0, 0, x] + 44*G[0, 0, 0, 1, 0, 1, x] + 
       44*G[0, 0, 0, 1, 1, 0, x] - 18*G[0, 0, 0, 1, 1, 1, x] - 
       288*G[0, 0, 1, 0, 0, 0, x] + 74*G[0, 0, 1, 0, 0, 1, x] + 
       74*G[0, 0, 1, 0, 1, 0, x] + 42*G[0, 0, 1, 0, 1, 1, x] + 
       210*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
       4*G[0, 0, 1, 1, 1, 0, x] - 142*G[0, 0, 1, 1, 1, 1, x] - 
       388*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] - 30*G[0, 1, 0, 0, 1, 1, x] + 
       200*G[0, 1, 0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, 0, 1, x] + 
       36*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] + 
       168*G[0, 1, 1, 0, 0, 0, x] + 66*G[0, 1, 1, 0, 0, 1, x] + 
       66*G[0, 1, 1, 0, 1, 0, x] + 38*G[0, 1, 1, 0, 1, 1, x] - 
       84*G[0, 1, 1, 1, 0, 0, x] - 34*G[0, 1, 1, 1, 0, 1, x] - 
       34*G[0, 1, 1, 1, 1, 0, x] - 108*G[0, 1, 1, 1, 1, 1, x] - 
       244*G[1, 0, 0, 0, 0, 0, x] - 114*G[1, 0, 0, 0, 0, 1, x] - 
       114*G[1, 0, 0, 0, 1, 0, x] + 112*G[1, 0, 0, 0, 1, 1, x] + 
       64*G[1, 0, 0, 1, 0, 0, x] - 28*G[1, 0, 0, 1, 0, 1, x] - 
       28*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] + 
       46*G[1, 0, 1, 0, 0, 0, x] + 42*G[1, 0, 1, 0, 0, 1, x] + 
       42*G[1, 0, 1, 0, 1, 0, x] + 84*G[1, 0, 1, 0, 1, 1, x] + 
       22*G[1, 0, 1, 1, 0, 0, x] - 20*G[1, 0, 1, 1, 0, 1, x] - 
       20*G[1, 0, 1, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, 1, x] - 
       144*G[1, 1, 0, 0, 0, 0, x] + 80*G[1, 1, 0, 0, 0, 1, x] + 
       80*G[1, 1, 0, 0, 1, 0, x] - 40*G[1, 1, 0, 0, 1, 1, x] + 
       86*G[1, 1, 0, 1, 0, 0, x] + 68*G[1, 1, 0, 1, 0, 1, x] + 
       68*G[1, 1, 0, 1, 1, 0, x] - 28*G[1, 1, 0, 1, 1, 1, x] - 
       40*G[1, 1, 1, 0, 0, 0, x] + 34*G[1, 1, 1, 0, 0, 1, x] + 
       34*G[1, 1, 1, 0, 1, 0, x] + 38*G[1, 1, 1, 1, 0, 0, x] - 
       16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
       92*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/18 + (5*RATIO[x^(-1)])/18) + Log[mu2/s]^5*
        (-49/90 + (5*G[0, x])/6 + (5*G[1, x])/6 + 
         (49/90 - (5*G[0, x])/6 - (5*G[1, x])/6)*RATIO[x^(-1)]) + 
       Log[mu2/s]^4*(61/72 - ((77*I)/12)*Pi - (43*Pi^2)/18 - (7*G[0, x])/9 + 
         ((7*I)/2)*Pi*G[0, x] - (35*G[1, x])/12 + ((7*I)/2)*Pi*G[1, x] - 
         (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + (-61/72 + ((77*I)/12)*Pi + 
           (43*Pi^2)/18 + (7*G[0, x])/9 - ((7*I)/2)*Pi*G[0, x] + 
           (35*G[1, x])/12 - ((7*I)/2)*Pi*G[1, x] + (2*G[0, 1, x])/3 + 
           (2*G[1, 0, x])/3)*RATIO[x^(-1)]) - (102259*Zeta[3])/108 + 
       ((9262*I)/27)*Pi*Zeta[3] + (47*Pi^2*Zeta[3])/2 + 
       ((269*I)/18)*Pi^3*Zeta[3] + (4553*G[0, x]*Zeta[3])/12 - 
       ((1796*I)/9)*Pi*G[0, x]*Zeta[3] - (200*Pi^2*G[0, x]*Zeta[3])/3 + 
       (8413*G[1, x]*Zeta[3])/27 - ((79*I)/2)*Pi*G[1, x]*Zeta[3] - 
       (109*Pi^2*G[1, x]*Zeta[3])/2 - (2116*G[0, 0, x]*Zeta[3])/9 + 
       ((328*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (335*G[0, 1, x]*Zeta[3])/2 + 
       ((1096*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (839*G[1, 0, x]*Zeta[3])/6 + 
       ((1282*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (905*G[1, 1, x]*Zeta[3])/6 + 
       (44*I)*Pi*G[1, 1, x]*Zeta[3] - (488*G[0, 0, 0, x]*Zeta[3])/3 + 
       268*G[0, 0, 1, x]*Zeta[3] + 306*G[0, 1, 0, x]*Zeta[3] - 
       170*G[0, 1, 1, x]*Zeta[3] + (586*G[1, 0, 0, x]*Zeta[3])/3 - 
       (592*G[1, 0, 1, x]*Zeta[3])/3 + (338*G[1, 1, 0, x]*Zeta[3])/3 + 
       (52*G[1, 1, 1, x]*Zeta[3])/3 + (2147*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(2213/54 - ((1094*I)/27)*Pi - (77*Pi^2)/18 - 
         ((17*I)/9)*Pi^3 - (563*G[0, x])/18 + ((259*I)/9)*Pi*G[0, x] + 
         (19*Pi^2*G[0, x])/6 - (341*G[1, x])/27 + ((7*I)/3)*Pi*G[1, x] - 
         (23*Pi^2*G[1, x])/6 + (149*G[0, 0, x])/9 - ((35*I)/3)*Pi*
          G[0, 0, x] + (46*G[0, 1, x])/3 - ((35*I)/3)*Pi*G[0, 1, x] + 
         (46*G[1, 0, x])/3 - ((35*I)/3)*Pi*G[1, 0, x] - (4*G[1, 1, x])/3 - 
         (8*G[0, 0, 0, x])/3 - 9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
         (35*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - 
         (8*G[1, 1, 1, x])/3 + (((-77*I)/9)*Pi*G[0, x] - 7*Pi^2*G[0, x] - 
           (77*G[0, 0, x])/9 + ((49*I)/3)*Pi*G[0, 0, x] + 
           ((7*I)/3)*Pi*G[0, 1, x] + ((7*I)/3)*Pi*G[1, 0, x] + 
           14*G[0, 0, 0, x] + (7*G[0, 0, 1, x])/3 + (7*G[0, 1, 0, x])/3 + 
           (7*G[1, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(-2213/54 + ((863*I)/27)*Pi - (61*Pi^2)/18 + 
           ((17*I)/9)*Pi^3 + (397*G[0, x])/18 - ((77*I)/3)*Pi*G[0, x] - 
           (61*Pi^2*G[0, x])/6 + (359*G[1, x])/27 + (23*Pi^2*G[1, x])/6 - 
           (154*G[0, 0, x])/9 + (28*I)*Pi*G[0, 0, x] - (35*G[0, 1, x])/3 + 
           (14*I)*Pi*G[0, 1, x] - (35*G[1, 0, x])/3 + (14*I)*Pi*G[1, 0, x] + 
           (50*G[0, 0, 0, x])/3 + (34*G[0, 0, 1, x])/3 + (34*G[0, 1, 0, x])/
            3 + 14*G[1, 0, 0, x] - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/
            3 + (8*G[1, 1, 1, x])/3 - (124*Zeta[3])/9) + (124*Zeta[3])/9) + 
       Log[mu2/s]^2*(45451/162 - ((8411*I)/54)*Pi + (137*Pi^2)/72 - 
         ((11*I)/12)*Pi^3 + (33*Pi^4)/8 - (8555*G[0, x])/36 + 
         ((1285*I)/9)*Pi*G[0, x] - (7*Pi^2*G[0, x])/9 - 
         ((20*I)/3)*Pi^3*G[0, x] - (4435*G[1, x])/108 + 
         ((15*I)/2)*Pi*G[1, x] + (193*Pi^2*G[1, x])/12 - 
         (16*I)*Pi^3*G[1, x] + (1865*G[0, 0, x])/9 - ((383*I)/6)*Pi*
          G[0, 0, x] - (76*Pi^2*G[0, 0, x])/3 + (529*G[0, 1, x])/18 - 
         ((33*I)/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/2 + 
         (529*G[1, 0, x])/18 + ((55*I)/6)*Pi*G[1, 0, x] + 
         (47*Pi^2*G[1, 0, x])/2 + 16*G[1, 1, x] + (2*I)*Pi*G[1, 1, x] - 
         (17*Pi^2*G[1, 1, x])/3 - 58*G[0, 0, 0, x] + 
         (58*I)*Pi*G[0, 0, 0, x] - (111*G[0, 0, 1, x])/2 + 
         (23*I)*Pi*G[0, 0, 1, x] - (111*G[0, 1, 0, x])/2 + 
         (17*I)*Pi*G[0, 1, 0, x] - 7*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
         (79*G[1, 0, 0, x])/6 - (50*I)*Pi*G[1, 0, 0, x] - 
         (71*G[1, 0, 1, x])/3 + (29*I)*Pi*G[1, 0, 1, x] - 
         (71*G[1, 1, 0, x])/3 + (10*I)*Pi*G[1, 1, 0, x] + 
         (89*G[1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 0, 0, 0, x] + 54*G[0, 0, 0, 1, x] + 54*G[0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 1, x] + 36*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
         8*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 26*G[1, 0, 0, 0, x] + 
         11*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 
         10*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 
         4*G[1, 1, 1, 1, x] - (364*Zeta[3])/9 + (47*I)*Pi*Zeta[3] - 
         (26*G[0, x]*Zeta[3])/3 - (107*G[1, x]*Zeta[3])/3 + 
         RATIO[x]*((-13*Pi^2)/2 + (3*I)*Pi^3 + Pi^2*G[0, x] - 
           (Pi^2*G[1, x])/2 - 13*G[0, 0, x] + (6*I)*Pi*G[0, 0, x] + 
           13*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] + 13*G[1, 0, x] - 
           (6*I)*Pi*G[1, 0, x] - 13*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
           7*G[0, 0, 0, x] - 5*G[0, 0, 1, x] - 5*G[0, 1, 0, x] + 
           3*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
           4*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(((-3*I)/2)*Pi^3 + (89*Pi^4)/30 - 
           ((1115*I)/18)*Pi*G[0, x] - (13*Pi^2*G[0, x])/9 - 
           ((65*I)/6)*Pi^3*G[0, x] + ((5*I)/6)*Pi^3*G[1, x] - 
           (1115*G[0, 0, x])/18 + ((433*I)/6)*Pi*G[0, 0, x] + 
           7*Pi^2*G[0, 0, x] - ((21*I)/2)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/
            2 - ((3*I)/2)*Pi*G[1, 0, x] - (29*Pi^2*G[1, 0, x])/2 + 
           (325*G[0, 0, 0, x])/3 - (68*I)*Pi*G[0, 0, 0, x] - 
           (21*G[0, 0, 1, x])/2 - (19*I)*Pi*G[0, 0, 1, x] - 
           (21*G[0, 1, 0, x])/2 - (5*I)*Pi*G[0, 1, 0, x] - 
           (4*I)*Pi*G[0, 1, 1, x] - (3*G[1, 0, 0, x])/2 + 
           (18*I)*Pi*G[1, 0, 0, x] + (7*I)*Pi*G[1, 0, 1, x] + 
           (2*I)*Pi*G[1, 1, 0, x] - 88*G[0, 0, 0, 0, x] - 
           22*G[0, 0, 0, 1, x] - 22*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
           4*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + 
           2*G[1, 1, 0, 0, x] + 9*Zeta[3] + (25*I)*Pi*Zeta[3] + 
           14*G[0, x]*Zeta[3] - 5*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-45451/162 + ((2344*I)/27)*Pi - (1015*Pi^2)/72 - ((43*I)/4)*Pi^3 - 
           (139*Pi^4)/120 + (3077*G[0, x])/18 - ((863*I)/9)*Pi*G[0, x] + 
           (26*Pi^2*G[0, x])/3 - ((25*I)/6)*Pi^3*G[0, x] + 
           (1048*G[1, x])/27 - (4*I)*Pi*G[1, x] - (157*Pi^2*G[1, x])/12 + 
           ((101*I)/6)*Pi^3*G[1, x] - (733*G[0, 0, x])/6 + 
           (77*I)*Pi*G[0, 0, x] + (97*Pi^2*G[0, 0, x])/3 - 
           (359*G[0, 1, x])/9 - (359*G[1, 0, x])/9 - ((74*I)/3)*Pi*
            G[1, 0, x] - 38*Pi^2*G[1, 0, x] - 4*G[1, 1, x] - 
           (12*I)*Pi*G[1, 1, x] + (17*Pi^2*G[1, 1, x])/3 + 
           (280*G[0, 0, 0, x])/3 - (126*I)*Pi*G[0, 0, 0, x] + 
           35*G[0, 0, 1, x] - (42*I)*Pi*G[0, 0, 1, x] + 35*G[0, 1, 0, x] - 
           (22*I)*Pi*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 + 
           (68*I)*Pi*G[1, 0, 0, x] + (47*G[1, 0, 1, x])/3 - 
           (22*I)*Pi*G[1, 0, 1, x] + (47*G[1, 1, 0, x])/3 - 
           (8*I)*Pi*G[1, 1, 0, x] - (83*G[1, 1, 1, x])/3 + 
           (20*I)*Pi*G[1, 1, 1, x] - 100*G[0, 0, 0, 0, x] - 
           76*G[0, 0, 0, 1, x] - 76*G[0, 0, 1, 0, x] - 44*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
           30*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
           10*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
           8*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (364*Zeta[3])/9 - 
           (22*I)*Pi*Zeta[3] + (68*G[0, x]*Zeta[3])/3 + (92*G[1, x]*Zeta[3])/
            3)) + RATIO[x]*((-11275*Pi^2)/216 + ((109*I)/8)*Pi^3 + 
         (115*Pi^4)/54 + ((121*I)/90)*Pi^5 + (8383*Pi^2*G[0, x])/216 - 
         ((44*I)/3)*Pi^3*G[0, x] - (11*Pi^4*G[0, x])/90 + 
         (5405*Pi^2*G[1, x])/216 - ((13*I)/3)*Pi^3*G[1, x] - 
         (77*Pi^4*G[1, x])/180 - (11275*G[0, 0, x])/108 + 
         ((109*I)/4)*Pi*G[0, 0, x] - (184*Pi^2*G[0, 0, x])/9 + 
         ((11*I)/3)*Pi^3*G[0, 0, x] + (11275*G[0, 1, x])/108 - 
         ((109*I)/4)*Pi*G[0, 1, x] - (215*Pi^2*G[0, 1, x])/18 + 
         (5*I)*Pi^3*G[0, 1, x] + (11275*G[1, 0, x])/108 - 
         ((109*I)/4)*Pi*G[1, 0, x] - (307*Pi^2*G[1, 0, x])/18 + 
         ((31*I)/3)*Pi^3*G[1, 0, x] - (11275*G[1, 1, x])/108 + 
         ((109*I)/4)*Pi*G[1, 1, x] - (134*Pi^2*G[1, 1, x])/9 + 
         I*Pi^3*G[1, 1, x] + (3391*G[0, 0, 0, x])/18 - 
         (60*I)*Pi*G[0, 0, 0, x] + (11*Pi^2*G[0, 0, 0, x])/6 - 
         (3787*G[0, 0, 1, x])/36 + (22*I)*Pi*G[0, 0, 1, x] - 
         (35*Pi^2*G[0, 0, 1, x])/6 - (3787*G[0, 1, 0, x])/36 + 
         (50*I)*Pi*G[0, 1, 0, x] - (25*Pi^2*G[0, 1, 0, x])/6 + 
         22*G[0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, x] + (19*Pi^2*G[0, 1, 1, x])/
          6 - (1093*G[1, 0, 0, x])/18 + (22*I)*Pi*G[1, 0, 0, x] + 
         8*Pi^2*G[1, 0, 0, x] - (809*G[1, 0, 1, x])/36 + 
         (16*I)*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] - (809*G[1, 1, 0, x])/
          36 - (12*I)*Pi*G[1, 1, 0, x] + (Pi^2*G[1, 1, 0, x])/3 + 
         (317*G[1, 1, 1, x])/3 - (26*I)*Pi*G[1, 1, 1, x] + 
         (14*Pi^2*G[1, 1, 1, x])/3 - 222*G[0, 0, 0, 0, x] + 
         (16*I)*Pi*G[0, 0, 0, 0, x] + 61*G[0, 0, 0, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, x] + 61*G[0, 0, 1, 0, x] - 
         (12*I)*Pi*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] + 
         (230*G[0, 1, 0, 0, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (91*G[0, 1, 0, 1, x])/3 - (32*I)*Pi*G[0, 1, 0, 1, x] + 
         (91*G[0, 1, 1, 0, x])/3 - (166*G[0, 1, 1, 1, x])/3 + 
         (20*I)*Pi*G[0, 1, 1, 1, x] + (58*G[1, 0, 0, 0, x])/3 + 
         (20*I)*Pi*G[1, 0, 0, 0, x] + (106*G[1, 0, 0, 1, x])/3 + 
         (106*G[1, 0, 1, 0, x])/3 - (32*I)*Pi*G[1, 0, 1, 0, x] - 
         8*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] - 
         (8*G[1, 1, 0, 0, x])/3 + 2*G[1, 1, 0, 1, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 
         (4*I)*Pi*G[1, 1, 1, 0, x] - (250*G[1, 1, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, x] - 
         6*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
         14*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
         30*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
         6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] + 
         30*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         32*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
         8*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] - 
         2*G[1, 1, 0, 0, 0, x] - 10*G[1, 1, 0, 0, 1, x] - 
         10*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] + 
         4*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] - (1601*Zeta[3])/36 + 
         (56*I)*Pi*Zeta[3] + (145*Pi^2*Zeta[3])/6 + 43*G[0, x]*Zeta[3] - 
         (64*I)*Pi*G[0, x]*Zeta[3] - (62*G[1, x]*Zeta[3])/3 - 
         (32*I)*Pi*G[1, x]*Zeta[3] + (16*G[0, 0, x]*Zeta[3])/3 + 
         (80*G[0, 1, x]*Zeta[3])/3 - (70*G[1, 0, x]*Zeta[3])/3 + 
         (88*G[1, 1, x]*Zeta[3])/3 - 34*Zeta[5]) + (1552*Zeta[5])/5 + 
       (1100*I)*Pi*Zeta[5] - 146*G[0, x]*Zeta[5] - 167*G[1, x]*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((-8837*I)/648)*Pi^3 - (41507*Pi^4)/12960 - 
         ((161*I)/135)*Pi^5 - (149*Pi^6)/210 - ((41009*I)/81)*Pi*G[0, x] + 
         (66677*Pi^2*G[0, x])/648 + ((55*I)/108)*Pi^3*G[0, x] + 
         (52*Pi^4*G[0, x])/5 - ((13*I)/60)*Pi^5*G[0, x] + 
         ((28*I)/27)*Pi^3*G[1, x] + (196*Pi^4*G[1, x])/135 + 
         ((28*I)/9)*Pi^5*G[1, x] - (41009*G[0, 0, x])/81 + 
         ((47153*I)/108)*Pi*G[0, 0, x] - (7465*Pi^2*G[0, 0, x])/72 - 
         ((179*I)/12)*Pi^3*G[0, 0, x] - (97*Pi^4*G[0, 0, x])/90 - 
         ((563*I)/4)*Pi*G[0, 1, x] - (169*Pi^2*G[0, 1, x])/8 + 
         ((157*I)/36)*Pi^3*G[0, 1, x] - (863*Pi^4*G[0, 1, x])/90 - 
         ((1591*I)/27)*Pi*G[1, 0, x] - (527*Pi^2*G[1, 0, x])/54 - 
         ((377*I)/36)*Pi^3*G[1, 0, x] + (97*Pi^4*G[1, 0, x])/45 - 
         (I/2)*Pi^3*G[1, 1, x] + (73*Pi^4*G[1, 1, x])/60 + 
         (22402*G[0, 0, 0, x])/27 - ((2429*I)/9)*Pi*G[0, 0, 0, x] + 
         (1265*Pi^2*G[0, 0, 0, x])/18 + ((19*I)/3)*Pi^3*G[0, 0, 0, x] - 
         (563*G[0, 0, 1, x])/4 - ((661*I)/4)*Pi*G[0, 0, 1, x] + 
         (1051*Pi^2*G[0, 0, 1, x])/12 - ((61*I)/6)*Pi^3*G[0, 0, 1, x] - 
         (563*G[0, 1, 0, x])/4 + ((1703*I)/18)*Pi*G[0, 1, 0, x] + 
         (1957*Pi^2*G[0, 1, 0, x])/36 + ((43*I)/6)*Pi^3*G[0, 1, 0, x] + 
         ((537*I)/4)*Pi*G[0, 1, 1, x] + (27*Pi^2*G[0, 1, 1, x])/2 + 
         ((67*I)/3)*Pi^3*G[0, 1, 1, x] - (1591*G[1, 0, 0, x])/27 + 
         ((1829*I)/18)*Pi*G[1, 0, 0, x] - (337*Pi^2*G[1, 0, 0, x])/36 + 
         (6*I)*Pi^3*G[1, 0, 0, x] - ((23*I)/2)*Pi*G[1, 0, 1, x] + 
         (7*Pi^2*G[1, 0, 1, x])/6 + ((31*I)/6)*Pi^3*G[1, 0, 1, x] - 
         ((319*I)/18)*Pi*G[1, 1, 0, x] - (139*Pi^2*G[1, 1, 0, x])/18 - 
         ((16*I)/3)*Pi^3*G[1, 1, 0, x] + ((4*I)/3)*Pi^3*G[1, 1, 1, x] - 
         (2399*G[0, 0, 0, 0, x])/3 + ((433*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (100*Pi^2*G[0, 0, 0, 0, x])/3 + 84*G[0, 0, 0, 1, x] - 
         (34*I)*Pi*G[0, 0, 0, 1, x] + (107*Pi^2*G[0, 0, 0, 1, x])/3 + 
         84*G[0, 0, 1, 0, x] + (5*I)*Pi*G[0, 0, 1, 0, x] - 
         17*Pi^2*G[0, 0, 1, 0, x] - (743*G[0, 0, 1, 1, x])/4 + 
         (47*I)*Pi*G[0, 0, 1, 1, x] - 2*Pi^2*G[0, 0, 1, 1, x] + 
         (859*G[0, 1, 0, 0, x])/36 - (56*I)*Pi*G[0, 1, 0, 0, x] - 
         28*Pi^2*G[0, 1, 0, 0, x] + (537*G[0, 1, 0, 1, x])/4 + 
         (76*I)*Pi*G[0, 1, 0, 1, x] - 9*Pi^2*G[0, 1, 0, 1, x] + 
         (537*G[0, 1, 1, 0, x])/4 - ((50*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (140*Pi^2*G[0, 1, 1, 0, x])/3 - (65*I)*Pi*G[0, 1, 1, 1, x] + 
         5*Pi^2*G[0, 1, 1, 1, x] + (1226*G[1, 0, 0, 0, x])/9 - 
         (73*I)*Pi*G[1, 0, 0, 0, x] - 19*Pi^2*G[1, 0, 0, 0, x] - 
         (23*G[1, 0, 0, 1, x])/2 - (11*I)*Pi*G[1, 0, 0, 1, x] - 
         (149*Pi^2*G[1, 0, 0, 1, x])/6 - (23*G[1, 0, 1, 0, x])/2 + 
         ((31*I)/3)*Pi*G[1, 0, 1, 0, x] - (31*Pi^2*G[1, 0, 1, 0, x])/6 - 
         6*Pi^2*G[1, 0, 1, 1, x] - (319*G[1, 1, 0, 0, x])/18 + 
         ((67*I)/3)*Pi*G[1, 1, 0, 0, x] + (19*Pi^2*G[1, 1, 0, 0, x])/3 - 
         I*Pi*G[1, 1, 0, 1, x] + 5*Pi^2*G[1, 1, 0, 1, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, x] + (2056*G[0, 0, 0, 0, 0, x])/3 - 
         (132*I)*Pi*G[0, 0, 0, 0, 0, x] - 103*G[0, 0, 0, 0, 1, x] - 
         (40*I)*Pi*G[0, 0, 0, 0, 1, x] - 103*G[0, 0, 0, 1, 0, x] - 
         (78*I)*Pi*G[0, 0, 0, 1, 0, x] + 11*G[0, 0, 0, 1, 1, x] - 
         (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 45*G[0, 0, 1, 0, 0, x] - 
         (40*I)*Pi*G[0, 0, 1, 0, 0, x] - 98*G[0, 0, 1, 0, 1, x] + 
         (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 98*G[0, 0, 1, 1, 0, x] + 
         (126*I)*Pi*G[0, 0, 1, 1, 0, x] + 255*G[0, 0, 1, 1, 1, x] - 
         (22*I)*Pi*G[0, 0, 1, 1, 1, x] + 65*G[0, 1, 0, 0, 0, x] + 
         (26*I)*Pi*G[0, 1, 0, 0, 0, x] - 119*G[0, 1, 0, 0, 1, x] - 
         (36*I)*Pi*G[0, 1, 0, 0, 1, x] - 119*G[0, 1, 0, 1, 0, x] + 
         (110*I)*Pi*G[0, 1, 0, 1, 0, x] + 145*G[0, 1, 0, 1, 1, x] + 
         (50*I)*Pi*G[0, 1, 0, 1, 1, x] - (5*G[0, 1, 1, 0, 0, x])/3 + 
         (82*I)*Pi*G[0, 1, 1, 0, 0, x] - 65*G[0, 1, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 1, 0, 1, x] - 65*G[0, 1, 1, 1, 0, x] - 
         (138*I)*Pi*G[0, 1, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         143*G[1, 0, 0, 0, 0, x] + (64*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         10*G[1, 0, 0, 0, 1, x] + (22*I)*Pi*G[1, 0, 0, 0, 1, x] + 
         10*G[1, 0, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         20*G[1, 0, 0, 1, 1, x] + (34*G[1, 0, 1, 0, 0, x])/3 + 
         (6*I)*Pi*G[1, 0, 1, 0, 0, x] - (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (30*I)*Pi*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         (68*G[1, 1, 0, 0, 0, x])/3 - (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
         2*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         244*G[0, 0, 0, 0, 0, 0, x] - 124*G[0, 0, 0, 0, 0, 1, x] - 
         124*G[0, 0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
         100*G[0, 0, 0, 1, 0, 0, x] - 60*G[0, 0, 0, 1, 0, 1, x] - 
         60*G[0, 0, 0, 1, 1, 0, x] + 86*G[0, 0, 0, 1, 1, 1, x] - 
         76*G[0, 0, 1, 0, 0, 0, x] - 14*G[0, 0, 1, 0, 0, 1, x] - 
         14*G[0, 0, 1, 0, 1, 0, x] + 22*G[0, 0, 1, 0, 1, 1, x] + 
         114*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
         12*G[0, 0, 1, 1, 1, 0, x] - 22*G[0, 0, 1, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 0, 1, x] + 
         24*G[0, 1, 0, 0, 1, 0, x] - 54*G[0, 1, 0, 0, 1, 1, x] + 
         84*G[0, 1, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, 0, 1, x] + 
         32*G[0, 1, 0, 1, 1, 0, x] + 22*G[0, 1, 0, 1, 1, 1, x] + 
         160*G[0, 1, 1, 0, 0, 0, x] - 10*G[0, 1, 1, 0, 0, 1, x] - 
         10*G[0, 1, 1, 0, 1, 0, x] + 22*G[0, 1, 1, 0, 1, 1, x] - 
         128*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
         22*G[0, 1, 1, 1, 1, 0, x] + 32*G[1, 0, 0, 0, 0, 0, x] + 
         62*G[1, 0, 0, 0, 0, 1, x] + 62*G[1, 0, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 1, x] + 
         40*G[1, 0, 0, 1, 1, 0, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
         22*G[1, 0, 1, 0, 0, 0, x] + 22*G[1, 0, 1, 0, 0, 1, x] + 
         22*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
         38*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 1, 0, 0, 0, 0, x] - 
         16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] + 
         12*G[1, 1, 0, 0, 1, 1, x] + 6*G[1, 1, 0, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, 0, 1, x] - 12*G[1, 1, 0, 1, 1, 0, x] + 
         4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 1, 0, 1, 0, x] - 6*G[1, 1, 1, 1, 0, 0, x] + 
         (8837*Zeta[3])/108 - ((7063*I)/18)*Pi*Zeta[3] - 
         (611*Pi^2*Zeta[3])/18 - ((35*I)/2)*Pi^3*Zeta[3] + 
         (1187*G[0, x]*Zeta[3])/36 + ((1540*I)/9)*Pi*G[0, x]*Zeta[3] + 
         37*Pi^2*G[0, x]*Zeta[3] - (56*G[1, x]*Zeta[3])/9 - 
         ((40*I)/3)*Pi*G[1, x]*Zeta[3] + (47*Pi^2*G[1, x]*Zeta[3])/6 - 
         (1028*G[0, 0, x]*Zeta[3])/9 - ((404*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
         (194*G[0, 1, x]*Zeta[3])/3 - ((92*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
         6*G[1, 0, x]*Zeta[3] - ((206*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
         3*G[1, 1, x]*Zeta[3] + (28*I)*Pi*G[1, 1, x]*Zeta[3] - 
         192*G[0, 0, 0, x]*Zeta[3] + (196*G[0, 0, 1, x]*Zeta[3])/3 + 
         (190*G[0, 1, 0, x]*Zeta[3])/3 - 174*G[0, 1, 1, x]*Zeta[3] + 
         (46*G[1, 0, 0, x]*Zeta[3])/3 + 32*G[1, 0, 1, x]*Zeta[3] - 
         2*G[1, 1, 0, x]*Zeta[3] - 8*G[1, 1, 1, x]*Zeta[3] + 74*Zeta[3]^2 - 
         (73*Zeta[5])/3 + (574*I)*Pi*Zeta[5] + 96*G[0, x]*Zeta[5] + 
         39*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(-16939079/11664 + 
         ((14576*I)/243)*Pi - (37183*Pi^2)/1944 - ((1970*I)/81)*Pi^3 + 
         (19087*Pi^4)/4320 - ((4289*I)/720)*Pi^5 - (15149*Pi^6)/15120 + 
         (944255*G[0, x])/972 - ((11008*I)/81)*Pi*G[0, x] + 
         (6815*Pi^2*G[0, x])/324 + ((1397*I)/54)*Pi^3*G[0, x] - 
         (1691*Pi^4*G[0, x])/1080 + ((1397*I)/360)*Pi^5*G[0, x] + 
         (14576*G[1, x])/243 - ((701*I)/4)*Pi*G[1, x] - (4523*Pi^2*G[1, x])/
          324 + ((1439*I)/72)*Pi^3*G[1, x] - (533*Pi^4*G[1, x])/90 + 
         ((121*I)/8)*Pi^5*G[1, x] - (55819*G[0, 0, x])/81 + 
         ((4688*I)/27)*Pi*G[0, 0, x] - (727*Pi^2*G[0, 0, x])/36 - 
         ((43*I)/2)*Pi^3*G[0, 0, x] - (13*Pi^4*G[0, 0, x])/6 - 
         (5824*G[0, 1, x])/81 - ((471*I)/4)*Pi*G[0, 1, x] + 
         (11087*Pi^2*G[0, 1, x])/216 - ((509*I)/36)*Pi^3*G[0, 1, x] - 
         (613*Pi^4*G[0, 1, x])/60 - (5824*G[1, 0, x])/81 - 
         ((1513*I)/36)*Pi*G[1, 0, x] + (4157*Pi^2*G[1, 0, x])/54 - 
         ((443*I)/36)*Pi^3*G[1, 0, x] + (647*Pi^4*G[1, 0, x])/60 - 
         (701*G[1, 1, x])/4 + ((41*I)/2)*Pi*G[1, 1, x] + 
         (2027*Pi^2*G[1, 1, x])/72 + ((269*I)/36)*Pi^3*G[1, 1, x] + 
         (62*Pi^4*G[1, 1, x])/45 + (4805*G[0, 0, 0, x])/9 - 
         ((1726*I)/9)*Pi*G[0, 0, 0, x] + (34*Pi^2*G[0, 0, 0, x])/3 - 
         ((7*I)/3)*Pi^3*G[0, 0, 0, x] + (2096*G[0, 0, 1, x])/27 - 
         ((49*I)/2)*Pi*G[0, 0, 1, x] - (157*Pi^2*G[0, 0, 1, x])/6 + 
         (39*I)*Pi^3*G[0, 0, 1, x] + (2096*G[0, 1, 0, x])/27 + 
         ((769*I)/12)*Pi*G[0, 1, 0, x] - (569*Pi^2*G[0, 1, 0, x])/12 + 
         (73*I)*Pi^3*G[0, 1, 0, x] - (471*G[0, 1, 1, x])/4 + 
         ((199*I)/4)*Pi*G[0, 1, 1, x] - 23*Pi^2*G[0, 1, 1, x] + 
         (14*I)*Pi^3*G[0, 1, 1, x] - (808*G[1, 0, 0, x])/27 + 
         ((1753*I)/12)*Pi*G[1, 0, 0, x] - (3349*Pi^2*G[1, 0, 0, x])/36 + 
         (32*I)*Pi^3*G[1, 0, 0, x] + (2359*G[1, 0, 1, x])/36 - 
         (78*I)*Pi*G[1, 0, 1, x] - (137*Pi^2*G[1, 0, 1, x])/18 + 
         ((91*I)/3)*Pi^3*G[1, 0, 1, x] + (2359*G[1, 1, 0, x])/36 - 
         ((517*I)/6)*Pi*G[1, 1, 0, x] + (263*Pi^2*G[1, 1, 0, x])/36 + 
         (16*I)*Pi^3*G[1, 1, 0, x] - (127*G[1, 1, 1, x])/36 + 
         ((201*I)/4)*Pi*G[1, 1, 1, x] - (391*Pi^2*G[1, 1, 1, x])/18 + 
         (16*I)*Pi^3*G[1, 1, 1, x] - (1405*G[0, 0, 0, 0, x])/3 + 
         (154*I)*Pi*G[0, 0, 0, 0, x] + 72*Pi^2*G[0, 0, 0, 0, x] - 
         (718*G[0, 0, 0, 1, x])/9 + 46*Pi^2*G[0, 0, 0, 1, x] - 
         (718*G[0, 0, 1, 0, x])/9 - ((148*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         6*Pi^2*G[0, 0, 1, 0, x] - (49*G[0, 0, 1, 1, x])/2 - 
         (24*I)*Pi*G[0, 0, 1, 1, x] + (106*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (242*G[0, 1, 0, 0, x])/9 - ((400*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         (68*Pi^2*G[0, 1, 0, 0, x])/3 - (511*G[0, 1, 0, 1, x])/12 + 
         (72*I)*Pi*G[0, 1, 0, 1, x] - (82*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (511*G[0, 1, 1, 0, x])/12 + ((365*I)/6)*Pi*G[0, 1, 1, 0, x] + 
         (148*Pi^2*G[0, 1, 1, 0, x])/3 + (370*G[0, 1, 1, 1, x])/3 - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + (94*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (2822*G[1, 0, 0, 0, x])/9 - ((382*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (71*Pi^2*G[1, 0, 0, 0, x])/3 - (1687*G[1, 0, 0, 1, x])/12 - 
         (72*I)*Pi*G[1, 0, 0, 1, x] - 18*Pi^2*G[1, 0, 0, 1, x] - 
         (1687*G[1, 0, 1, 0, x])/12 + ((581*I)/6)*Pi*G[1, 0, 1, 0, x] - 
         10*Pi^2*G[1, 0, 1, 0, x] + (71*G[1, 0, 1, 1, x])/4 + 
         (72*I)*Pi*G[1, 0, 1, 1, x] - 9*Pi^2*G[1, 0, 1, 1, x] - 
         (1447*G[1, 1, 0, 0, x])/12 + ((241*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         60*Pi^2*G[1, 1, 0, 0, x] - (125*G[1, 1, 0, 1, x])/12 + 
         (72*I)*Pi*G[1, 1, 0, 1, x] + (14*Pi^2*G[1, 1, 0, 1, x])/3 - 
         (125*G[1, 1, 1, 0, x])/12 - ((377*I)/6)*Pi*G[1, 1, 1, 0, x] + 
         2*Pi^2*G[1, 1, 1, 0, x] + 118*G[1, 1, 1, 1, x] - 
         (72*I)*Pi*G[1, 1, 1, 1, x] + (80*Pi^2*G[1, 1, 1, 1, x])/3 + 
         (1064*G[0, 0, 0, 0, 0, x])/3 - (420*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         70*G[0, 0, 0, 0, 1, x] - (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         70*G[0, 0, 0, 1, 0, x] + (36*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         (32*G[0, 0, 1, 0, 0, x])/3 + (216*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         (94*G[0, 0, 1, 0, 1, x])/3 - (44*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         (94*G[0, 0, 1, 1, 0, x])/3 - (48*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         (166*G[0, 0, 1, 1, 1, x])/3 + (40*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (706*G[0, 1, 0, 0, 0, x])/3 + (260*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (274*G[0, 1, 0, 0, 1, x])/3 + (44*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         (274*G[0, 1, 0, 1, 0, x])/3 - (72*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + (40*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         (557*G[0, 1, 1, 0, 0, x])/6 - (28*I)*Pi*G[0, 1, 1, 0, 0, x] - 
         (2*G[0, 1, 1, 0, 1, x])/3 - (92*I)*Pi*G[0, 1, 1, 0, 1, x] - 
         (2*G[0, 1, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (308*G[0, 1, 1, 1, 1, x])/3 + (56*I)*Pi*G[0, 1, 1, 1, 1, x] - 
         460*G[1, 0, 0, 0, 0, x] + (232*I)*Pi*G[1, 0, 0, 0, 0, x] + 
         (292*G[1, 0, 0, 0, 1, x])/3 + (292*G[1, 0, 0, 1, 0, x])/3 - 
         (56*I)*Pi*G[1, 0, 0, 1, 0, x] - 78*G[1, 0, 0, 1, 1, x] + 
         (76*I)*Pi*G[1, 0, 0, 1, 1, x] + (629*G[1, 0, 1, 0, 0, x])/6 - 
         (12*I)*Pi*G[1, 0, 1, 0, 0, x] + (250*G[1, 0, 1, 0, 1, x])/3 - 
         (152*I)*Pi*G[1, 0, 1, 0, 1, x] + (250*G[1, 0, 1, 1, 0, x])/3 - 
         (20*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*G[1, 0, 1, 1, 1, x])/3 + 
         (108*I)*Pi*G[1, 0, 1, 1, 1, x] + (418*G[1, 1, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 0, 0, x] + (142*G[1, 1, 0, 0, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, 0, 0, 1, x] + (142*G[1, 1, 0, 1, 0, x])/3 - 
         (100*I)*Pi*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] - 
         (36*I)*Pi*G[1, 1, 0, 1, 1, x] - (209*G[1, 1, 1, 0, 0, x])/6 + 
         (48*I)*Pi*G[1, 1, 1, 0, 0, x] - (86*G[1, 1, 1, 0, 1, x])/3 - 
         (48*I)*Pi*G[1, 1, 1, 0, 1, x] - (86*G[1, 1, 1, 1, 0, x])/3 - 
         (44*I)*Pi*G[1, 1, 1, 1, 0, x] - 146*G[1, 1, 1, 1, 1, x] + 
         (60*I)*Pi*G[1, 1, 1, 1, 1, x] - 400*G[0, 0, 0, 0, 0, 0, x] - 
         320*G[0, 0, 0, 0, 0, 1, x] - 320*G[0, 0, 0, 0, 1, 0, x] - 
         96*G[0, 0, 0, 1, 0, 0, x] - 104*G[0, 0, 0, 1, 0, 1, x] - 
         104*G[0, 0, 0, 1, 1, 0, x] + 104*G[0, 0, 0, 1, 1, 1, x] + 
         212*G[0, 0, 1, 0, 0, 0, x] - 88*G[0, 0, 1, 0, 0, 1, x] - 
         88*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
         96*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 0, 1, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 1, 0, x] + 120*G[0, 0, 1, 1, 1, 1, x] + 
         376*G[0, 1, 0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 0, 1, x] + 
         20*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] - 
         116*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 0, 1, x] - 
         4*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, 0, x] - 76*G[0, 1, 1, 0, 0, 1, x] - 
         76*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
         44*G[0, 1, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 1, 0, x] + 108*G[0, 1, 1, 1, 1, 1, x] + 
         276*G[1, 0, 0, 0, 0, 0, x] + 176*G[1, 0, 0, 0, 0, 1, x] + 
         176*G[1, 0, 0, 0, 1, 0, x] - 116*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 0, 0, x] + 68*G[1, 0, 0, 1, 0, 1, x] + 
         68*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] - 
         68*G[1, 0, 1, 0, 0, 0, x] - 20*G[1, 0, 1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, 1, 0, x] - 120*G[1, 0, 1, 0, 1, 1, x] - 
         60*G[1, 0, 1, 1, 0, 0, x] + 52*G[1, 0, 1, 1, 0, 1, x] + 
         52*G[1, 0, 1, 1, 1, 0, x] + 64*G[1, 0, 1, 1, 1, 1, x] + 
         136*G[1, 1, 0, 0, 0, 0, x] - 96*G[1, 1, 0, 0, 0, 1, x] - 
         96*G[1, 1, 0, 0, 1, 0, x] + 52*G[1, 1, 0, 0, 1, 1, x] - 
         80*G[1, 1, 0, 1, 0, 0, x] - 80*G[1, 1, 0, 1, 0, 1, x] - 
         80*G[1, 1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 1, 1, 1, x] + 
         44*G[1, 1, 1, 0, 0, 0, x] - 32*G[1, 1, 1, 0, 0, 1, x] - 
         32*G[1, 1, 1, 0, 1, 0, x] - 44*G[1, 1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 1, 0, x] + 
         92*G[1, 1, 1, 1, 1, 1, x] + (9181*Zeta[3])/9 - 
         ((8770*I)/27)*Pi*Zeta[3] - (185*Pi^2*Zeta[3])/18 - 
         ((292*I)/9)*Pi^3*Zeta[3] - (1301*G[0, x]*Zeta[3])/3 + 
         ((838*I)/3)*Pi*G[0, x]*Zeta[3] + (311*Pi^2*G[0, x]*Zeta[3])/3 - 
         (7469*G[1, x]*Zeta[3])/54 + ((139*I)/2)*Pi*G[1, x]*Zeta[3] + 
         (187*Pi^2*G[1, x]*Zeta[3])/3 + (1232*G[0, 0, x]*Zeta[3])/9 - 
         (244*I)*Pi*G[0, 0, x]*Zeta[3] + (263*G[0, 1, x]*Zeta[3])/2 - 
         (396*I)*Pi*G[0, 1, x]*Zeta[3] + (517*G[1, 0, x]*Zeta[3])/2 - 
         (496*I)*Pi*G[1, 0, x]*Zeta[3] - (115*G[1, 1, x]*Zeta[3])/2 - 
         (16*I)*Pi*G[1, 1, x]*Zeta[3] - (88*G[0, 0, 0, x]*Zeta[3])/3 - 
         (608*G[0, 0, 1, x]*Zeta[3])/3 - (728*G[0, 1, 0, x]*Zeta[3])/3 - 
         4*G[0, 1, 1, x]*Zeta[3] - 180*G[1, 0, 0, x]*Zeta[3] + 
         (688*G[1, 0, 1, x]*Zeta[3])/3 - (344*G[1, 1, 0, x]*Zeta[3])/3 - 
         (76*G[1, 1, 1, x]*Zeta[3])/3 - (1481*Zeta[3]^2)/9 - 
         (791*Zeta[5])/15 - (526*I)*Pi*Zeta[5] + 242*G[0, x]*Zeta[5] + 
         206*G[1, x]*Zeta[5]) + Log[mu2/s]*(944255/972 - ((31930*I)/81)*Pi + 
         (4220*Pi^2)/81 - ((205*I)/12)*Pi^3 + (2611*Pi^4)/540 + 
         ((147*I)/20)*Pi^5 - (70054*G[0, x])/81 + ((1178*I)/3)*Pi*G[0, x] - 
         (1826*Pi^2*G[0, x])/27 - ((50*I)/3)*Pi^3*G[0, x] + 
         (1273*Pi^4*G[0, x])/360 - (7327*G[1, x])/81 - (2*I)*Pi*G[1, x] + 
         (1477*Pi^2*G[1, x])/108 + ((7*I)/6)*Pi^3*G[1, x] - 
         (329*Pi^4*G[1, x])/40 + (24325*G[0, 0, x])/27 - 
         ((4645*I)/18)*Pi*G[0, 0, x] - (479*Pi^2*G[0, 0, x])/18 - 
         ((5*I)/2)*Pi^3*G[0, 0, x] - (1781*G[0, 1, x])/54 - 
         ((79*I)/2)*Pi*G[0, 1, x] - (115*Pi^2*G[0, 1, x])/6 + 
         ((275*I)/6)*Pi^3*G[0, 1, x] - (1781*G[1, 0, x])/54 + 
         ((2431*I)/18)*Pi*G[1, 0, x] - (250*Pi^2*G[1, 0, x])/9 + 
         ((119*I)/2)*Pi^3*G[1, 0, x] + (1018*G[1, 1, x])/9 + 
         ((17*I)/2)*Pi*G[1, 1, x] - (76*Pi^2*G[1, 1, x])/3 + 
         (16*I)*Pi^3*G[1, 1, x] - (5798*G[0, 0, 0, x])/9 + 
         ((434*I)/3)*Pi*G[0, 0, 0, x] + 52*Pi^2*G[0, 0, 0, x] - 
         (509*G[0, 0, 1, x])/18 - (33*I)*Pi*G[0, 0, 1, x] + 
         (133*Pi^2*G[0, 0, 1, x])/6 - (509*G[0, 1, 0, x])/18 - 
         ((103*I)/3)*Pi*G[0, 1, 0, x] - (41*Pi^2*G[0, 1, 0, x])/2 - 
         70*G[0, 1, 1, x] + (22*I)*Pi*G[0, 1, 1, x] + (52*Pi^2*G[0, 1, 1, x])/
          3 + (898*G[1, 0, 0, x])/9 - ((184*I)/3)*Pi*G[1, 0, 0, x] + 
         (15*Pi^2*G[1, 0, 0, x])/2 - (47*G[1, 0, 1, x])/2 + 
         (39*I)*Pi*G[1, 0, 1, x] - (83*Pi^2*G[1, 0, 1, x])/3 - 
         (47*G[1, 1, 0, x])/2 - (17*I)*Pi*G[1, 1, 0, x] + 
         38*Pi^2*G[1, 1, 0, x] - (20*I)*Pi*G[1, 1, 1, x] + 
         (74*Pi^2*G[1, 1, 1, x])/3 + (458*G[0, 0, 0, 0, x])/3 - 
         (194*I)*Pi*G[0, 0, 0, 0, x] + 108*G[0, 0, 0, 1, x] - 
         (74*I)*Pi*G[0, 0, 0, 1, x] + 108*G[0, 0, 1, 0, x] + 
         (26*I)*Pi*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] + 
         (28*I)*Pi*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 0, x])/3 + 
         (168*I)*Pi*G[0, 1, 0, 0, x] + (190*G[0, 1, 0, 1, x])/3 - 
         (62*I)*Pi*G[0, 1, 0, 1, x] + (190*G[0, 1, 1, 0, x])/3 - 
         (96*I)*Pi*G[0, 1, 1, 0, x] - (82*G[0, 1, 1, 1, x])/3 + 
         (52*I)*Pi*G[0, 1, 1, 1, x] - (328*G[1, 0, 0, 0, x])/3 + 
         (162*I)*Pi*G[1, 0, 0, 0, x] + (223*G[1, 0, 0, 1, x])/3 + 
         (46*I)*Pi*G[1, 0, 0, 1, x] + (223*G[1, 0, 1, 0, x])/3 - 
         (60*I)*Pi*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] + 
         (2*I)*Pi*G[1, 1, 0, 0, x] + (58*G[1, 1, 0, 1, x])/3 - 
         (86*I)*Pi*G[1, 1, 0, 1, x] + (58*G[1, 1, 1, 0, x])/3 - 
         (38*I)*Pi*G[1, 1, 1, 0, x] - (296*G[1, 1, 1, 1, x])/3 + 
         (56*I)*Pi*G[1, 1, 1, 1, x] - 64*G[0, 0, 0, 0, 0, x] - 
         154*G[0, 0, 0, 0, 1, x] - 154*G[0, 0, 0, 1, 0, x] - 
         28*G[0, 0, 0, 1, 1, x] - 42*G[0, 0, 1, 0, 0, x] - 
         40*G[0, 0, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 0, x] + 
         76*G[0, 0, 1, 1, 1, x] + 150*G[0, 1, 0, 0, 0, x] - 
         54*G[0, 1, 0, 0, 1, x] - 54*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] - 124*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         64*G[0, 1, 1, 1, 1, x] + 190*G[1, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 1, 0, x] - 
         70*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         36*G[1, 1, 0, 0, 0, x] - 54*G[1, 1, 0, 0, 1, x] - 
         54*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] - 
         38*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, 1, x] - 
         (5453*Zeta[3])/18 + ((827*I)/3)*Pi*Zeta[3] + (1003*Pi^2*Zeta[3])/9 + 
         (1802*G[0, x]*Zeta[3])/9 - (174*I)*Pi*G[0, x]*Zeta[3] + 
         (452*G[1, x]*Zeta[3])/3 - (346*I)*Pi*G[1, x]*Zeta[3] + 
         16*G[0, 0, x]*Zeta[3] - (206*G[0, 1, x]*Zeta[3])/3 - 
         (422*G[1, 0, x]*Zeta[3])/3 + RATIO[x]*((-1007*Pi^2)/36 + 
           (9*I)*Pi^3 + Pi^4/10 + (188*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] + 
           (239*Pi^2*G[1, x])/18 - (6*I)*Pi^3*G[1, x] - (1007*G[0, 0, x])/
            18 + (18*I)*Pi*G[0, 0, x] - (17*Pi^2*G[0, 0, x])/3 + 
           (1007*G[0, 1, x])/18 - (18*I)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/
            3 + (1007*G[1, 0, x])/18 - (18*I)*Pi*G[1, 0, x] + 
           (2*Pi^2*G[1, 0, x])/3 - (1007*G[1, 1, x])/18 + 
           (18*I)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/3 + 
           101*G[0, 0, 0, x] - (16*I)*Pi*G[0, 0, 0, x] - 57*G[0, 0, 1, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - 57*G[0, 1, 0, x] + 
           (12*I)*Pi*G[0, 1, 0, x] + 13*G[0, 1, 1, x] - 
           (8*I)*Pi*G[0, 1, 1, x] - (98*G[1, 0, 0, x])/3 - 
           (8*I)*Pi*G[1, 0, 0, x] - (34*G[1, 0, 1, x])/3 + 
           (12*I)*Pi*G[1, 0, 1, x] - (34*G[1, 1, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, 0, x] + (166*G[1, 1, 1, x])/3 - 
           (16*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 
           10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           20*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
           16*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
           8*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
           8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - 
           (73*Zeta[3])/3 + (20*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] - 
           16*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-944255/972 + 
           ((11008*I)/81)*Pi - (7679*Pi^2)/324 - ((1397*I)/54)*Pi^3 + 
           (217*Pi^4)/135 - ((299*I)/90)*Pi^5 + (50635*G[0, x])/81 - 
           ((4688*I)/27)*Pi*G[0, x] + (871*Pi^2*G[0, x])/36 + 
           ((43*I)/2)*Pi^3*G[0, x] + (269*Pi^4*G[0, x])/120 + 
           (5824*G[1, x])/81 - ((83*I)/2)*Pi*G[1, x] - (2911*Pi^2*G[1, x])/
            108 + ((295*I)/18)*Pi^3*G[1, x] + (1453*Pi^4*G[1, x])/120 - 
           (3941*G[0, 0, x])/9 + ((1726*I)/9)*Pi*G[0, 0, x] - 
           (43*Pi^2*G[0, 0, x])/3 + ((16*I)/3)*Pi^3*G[0, 0, x] - 
           (2096*G[0, 1, x])/27 - (31*I)*Pi*G[0, 1, x] + 
           (157*Pi^2*G[0, 1, x])/6 - ((109*I)/3)*Pi^3*G[0, 1, x] - 
           (2096*G[1, 0, x])/27 - ((371*I)/6)*Pi*G[1, 0, x] + 
           (149*Pi^2*G[1, 0, x])/3 - ((223*I)/3)*Pi^3*G[1, 0, x] - 
           (83*G[1, 1, x])/2 - ((41*I)/2)*Pi*G[1, 1, x] + 
           23*Pi^2*G[1, 1, x] - ((44*I)/3)*Pi^3*G[1, 1, x] + 
           (1069*G[0, 0, 0, x])/3 - (154*I)*Pi*G[0, 0, 0, x] - 
           (205*Pi^2*G[0, 0, 0, x])/3 + (718*G[0, 0, 1, x])/9 - 
           23*Pi^2*G[0, 0, 1, x] + (718*G[0, 1, 0, x])/9 + 
           ((148*I)/3)*Pi*G[0, 1, 0, x] + 41*Pi^2*G[0, 1, 0, x] - 
           31*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] - 
           (70*Pi^2*G[0, 1, 1, x])/3 - (242*G[1, 0, 0, x])/9 + 
           ((400*I)/3)*Pi*G[1, 0, 0, x] + (29*Pi^2*G[1, 0, 0, x])/3 + 
           (269*G[1, 0, 1, x])/6 - (72*I)*Pi*G[1, 0, 1, x] + 
           (110*Pi^2*G[1, 0, 1, x])/3 + (269*G[1, 1, 0, x])/6 - 
           ((223*I)/3)*Pi*G[1, 1, 0, x] - 48*Pi^2*G[1, 1, 0, x] - 
           (172*G[1, 1, 1, x])/3 + (48*I)*Pi*G[1, 1, 1, x] - 
           (74*Pi^2*G[1, 1, 1, x])/3 - (812*G[0, 0, 0, 0, x])/3 + 
           (336*I)*Pi*G[0, 0, 0, 0, x] - 70*G[0, 0, 0, 1, x] + 
           (84*I)*Pi*G[0, 0, 0, 1, x] - 70*G[0, 0, 1, 0, x] + 
           (4*I)*Pi*G[0, 0, 1, 0, x] + (32*G[0, 1, 0, 0, x])/3 - 
           (176*I)*Pi*G[0, 1, 0, 0, x] - (94*G[0, 1, 0, 1, x])/3 + 
           (44*I)*Pi*G[0, 1, 0, 1, x] - (94*G[0, 1, 1, 0, x])/3 + 
           (32*I)*Pi*G[0, 1, 1, 0, x] + (166*G[0, 1, 1, 1, x])/3 - 
           (40*I)*Pi*G[0, 1, 1, 1, x] + (706*G[1, 0, 0, 0, x])/3 - 
           (220*I)*Pi*G[1, 0, 0, 0, x] - (274*G[1, 0, 0, 1, x])/3 - 
           (44*I)*Pi*G[1, 0, 0, 1, x] - (274*G[1, 0, 1, 0, x])/3 + 
           (56*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 
           (40*I)*Pi*G[1, 0, 1, 1, x] - (319*G[1, 1, 0, 0, x])/3 + 
           (12*I)*Pi*G[1, 1, 0, 0, x] + (2*G[1, 1, 0, 1, x])/3 + 
           (92*I)*Pi*G[1, 1, 0, 1, x] + (2*G[1, 1, 1, 0, x])/3 + 
           (36*I)*Pi*G[1, 1, 1, 0, x] + (308*G[1, 1, 1, 1, x])/3 - 
           (56*I)*Pi*G[1, 1, 1, 1, x] + 300*G[0, 0, 0, 0, 0, x] + 
           236*G[0, 0, 0, 0, 1, x] + 236*G[0, 0, 0, 1, 0, x] + 
           92*G[0, 0, 1, 0, 0, x] + 64*G[0, 0, 1, 0, 1, x] + 
           64*G[0, 0, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, x] - 
           136*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
           48*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
           56*G[0, 1, 1, 0, 0, x] - 64*G[0, 1, 1, 1, 1, x] - 
           220*G[1, 0, 0, 0, 0, x] - 60*G[1, 0, 0, 0, 1, x] - 
           60*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
           76*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
           12*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
           32*G[1, 1, 0, 0, 0, x] + 60*G[1, 1, 0, 0, 1, x] + 
           60*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
           36*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
           (1189*Zeta[3])/3 - ((838*I)/3)*Pi*Zeta[3] - (919*Pi^2*Zeta[3])/9 - 
           (980*G[0, x]*Zeta[3])/9 + (144*I)*Pi*G[0, x]*Zeta[3] - 
           145*G[1, x]*Zeta[3] + (408*I)*Pi*G[1, x]*Zeta[3] - 
           8*G[0, 0, x]*Zeta[3] + (212*G[0, 1, x]*Zeta[3])/3 + 
           (404*G[1, 0, x]*Zeta[3])/3 - 8*G[1, 1, x]*Zeta[3] - 242*Zeta[5]) + 
         350*Zeta[5] + RATIO[(1 - x)^(-1)]*(((-727*I)/108)*Pi^3 - 
           (493*Pi^4)/540 + ((145*I)/36)*Pi^5 - ((13627*I)/54)*Pi*G[0, x] + 
           (3463*Pi^2*G[0, x])/108 - ((22*I)/3)*Pi^3*G[0, x] + 
           (52*Pi^4*G[0, x])/9 - ((5*I)/18)*Pi^3*G[1, x] + 
           (233*Pi^4*G[1, x])/60 - (13627*G[0, 0, x])/54 + 
           ((4651*I)/18)*Pi*G[0, 0, x] - (899*Pi^2*G[0, 0, x])/18 + 
           ((17*I)/6)*Pi^3*G[0, 0, x] - ((127*I)/2)*Pi*G[0, 1, x] - 
           (79*Pi^2*G[0, 1, x])/6 + ((19*I)/2)*Pi^3*G[0, 1, x] - 
           ((208*I)/9)*Pi*G[1, 0, x] - (293*Pi^2*G[1, 0, x])/18 - 
           ((89*I)/6)*Pi^3*G[1, 0, x] + ((4*I)/3)*Pi^3*G[1, 1, x] + 
           (4012*G[0, 0, 0, x])/9 - ((490*I)/3)*Pi*G[0, 0, 0, x] - 
           (49*Pi^2*G[0, 0, 0, x])/3 - (127*G[0, 0, 1, x])/2 - 
           (73*I)*Pi*G[0, 0, 1, x] - (5*Pi^2*G[0, 0, 1, x])/6 - 
           (127*G[0, 1, 0, x])/2 + (27*I)*Pi*G[0, 1, 0, x] + 
           (41*Pi^2*G[0, 1, 0, x])/2 + (50*I)*Pi*G[0, 1, 1, x] - 
           6*Pi^2*G[0, 1, 1, x] - (208*G[1, 0, 0, x])/9 + 
           (56*I)*Pi*G[1, 0, 0, x] + (103*Pi^2*G[1, 0, 0, x])/6 - 
           I*Pi*G[1, 0, 1, x] + 9*Pi^2*G[1, 0, 1, x] + ((2*I)/3)*Pi*
            G[1, 1, 0, x] - 10*Pi^2*G[1, 1, 0, x] - 438*G[0, 0, 0, 0, x] + 
           (142*I)*Pi*G[0, 0, 0, 0, x] + 58*G[0, 0, 0, 1, x] + 
           (10*I)*Pi*G[0, 0, 0, 1, x] + 58*G[0, 0, 1, 0, x] + 
           (30*I)*Pi*G[0, 0, 1, 0, x] - 110*G[0, 0, 1, 1, x] + 
           (28*I)*Pi*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, 0, x] + 50*G[0, 1, 0, 1, x] - 
           (18*I)*Pi*G[0, 1, 0, 1, x] + 50*G[0, 1, 1, 0, x] - 
           (64*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
           60*G[1, 0, 0, 0, x] - (58*I)*Pi*G[1, 0, 0, 0, x] - 
           G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
           (4*I)*Pi*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
           (2*G[1, 1, 0, 0, x])/3 + (14*I)*Pi*G[1, 1, 0, 0, x] + 
           (6*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
           236*G[0, 0, 0, 0, 0, x] + 82*G[0, 0, 0, 0, 1, x] + 
           82*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
           50*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
           24*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
           14*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
           6*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
           68*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
           12*G[0, 1, 1, 1, 0, x] - 30*G[1, 0, 0, 0, 0, x] - 
           36*G[1, 0, 0, 0, 1, x] - 36*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
           24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] + 
           4*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
           6*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (727*Zeta[3])/18 - 
           ((371*I)/3)*Pi*Zeta[3] + (28*Pi^2*Zeta[3])/3 + 
           (208*G[0, x]*Zeta[3])/3 - (30*I)*Pi*G[0, x]*Zeta[3] + 
           (5*G[1, x]*Zeta[3])/3 + (62*I)*Pi*G[1, x]*Zeta[3] + 
           8*G[0, 0, x]*Zeta[3] + 2*G[0, 1, x]*Zeta[3] - 
           6*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 108*Zeta[5]))))/Nc + 
   Nc*(23213/1296 - ((788*I)/27)*Pi + (587*Pi^2)/54 - ((5*I)/2)*Pi^3 - 
     (31*Pi^4)/360 - (3049*G[0, x])/108 + ((29*I)/9)*Pi*G[0, x] + 
     (7*Pi^2*G[0, x])/18 + ((13*I)/6)*Pi^3*G[0, x] + (4*I)*Pi*G[1, x] + 
     (5*Pi^2*G[1, x])/3 + (2*I)*Pi^3*G[1, x] + (76*G[0, 0, x])/9 - 
     ((38*I)/3)*Pi*G[0, 0, x] + (13*Pi^2*G[0, 0, x])/6 + 2*G[0, 1, x] + 
     (10*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 + 2*G[1, 0, x] + 
     ((34*I)/3)*Pi*G[1, 0, x] - (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] - 
     (6*I)*Pi*G[1, 1, x] - 11*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 0, x] - 
     2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 
     12*G[0, 1, 1, x] + (52*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 0, x] - 
     6*G[1, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
     (4*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 
     8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 6*G[0, 1, 0, 0, x] - 
     4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
     8*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
     Log[mu2/s]^4*(1/2 - RATIO[x^(-1)]/2) + Log[mu2/s]^3*
      (-17/9 + (2*I)*Pi + (17/9 - (2*I)*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(-67/9 - (4*I)*Pi - (5*Pi^2)/6 + (5*G[0, x])/3 - 
       (3*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - G[0, 0, x] - 2*G[0, 1, x] - 
       2*G[1, 0, x] + (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (67/9 + (5*I)*Pi + (5*Pi^2)/6 - (2*G[0, x])/3 + (4*I)*Pi*G[0, x] + 
         (2*I)*Pi*G[1, x] + 2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x])*
        RATIO[x^(-1)]) + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
       4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] - (8*Zeta[3])/9 - 
     (2*I)*Pi*Zeta[3] - 4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-103/108 - ((199*I)/9)*Pi + (38*Pi^2)/9 - ((5*I)/3)*Pi^3 - 
       (65*G[0, x])/9 + ((11*I)/3)*Pi*G[0, x] + G[0, 0, x]/3 + 
       (4*I)*Pi*G[0, 1, x] + (4*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] + 
       8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 8*G[1, 0, 0, x] + 
       (((-13*I)/3)*Pi*G[0, x] - (13*G[0, 0, x])/3 - (4*I)*Pi*G[0, 0, x] - 
         6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
        (103/108 + ((160*I)/9)*Pi - (38*Pi^2)/9 + ((5*I)/3)*Pi^3 + 
         (26*G[0, x])/9 - (10*I)*Pi*G[0, x] - (26*G[0, 0, x])/3 - 
         (4*I)*Pi*G[0, 0, x] - (4*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 
         8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 8*G[1, 0, 0, x] - 14*Zeta[3]) + 
       14*Zeta[3]) + RATIO[(1 - x)^(-1)]*(I*Pi^3 + (17*Pi^4)/90 - 
       ((74*I)/9)*Pi*G[0, x] + (13*Pi^2*G[0, x])/9 + (I/2)*Pi^3*G[0, x] - 
       (74*G[0, 0, x])/9 - ((14*I)/3)*Pi*G[0, 0, x] + (9*Pi^2*G[0, 0, x])/2 + 
       (6*I)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - (19*G[0, 0, 0, x])/3 + 
       (2*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] + 
       6*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, x] + 16*G[0, 0, 0, 0, x] - 
       8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 0, x] - 6*Zeta[3] + (8*I)*Pi*Zeta[3] - 
       4*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(-23213/1296 + ((404*I)/27)*Pi - 
       (437*Pi^2)/54 + (4*I)*Pi^3 - (7*Pi^4)/24 + (1513*G[0, x])/108 - 
       ((160*I)/9)*Pi*G[0, x] + (38*Pi^2*G[0, x])/9 - 
       ((5*I)/3)*Pi^3*G[0, x] + (2*I)*Pi*G[1, x] - Pi^2*G[1, x] - 
       (2*I)*Pi^3*G[1, x] - (62*G[0, 0, x])/3 + (10*I)*Pi*G[0, 0, x] - 
       (5*Pi^2*G[0, 0, x])/3 - 2*Pi^2*G[0, 1, x] - ((40*I)/3)*Pi*G[1, 0, x] + 
       (2*Pi^2*G[1, 0, x])/3 + 2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
       (56*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 1, x] - (58*G[1, 0, 0, x])/3 - 
       (4*I)*Pi*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] + 
       6*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, x] - (4*I)*Pi*G[1, 1, 1, x] - 
       12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
       4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] - (82*Zeta[3])/9 + (10*I)*Pi*Zeta[3] + 
       12*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
     e*(309479/2592 - ((7624*I)/81)*Pi + (28471*Pi^2)/1296 + 
       ((43*I)/216)*Pi^3 + (793*Pi^4)/270 - ((43*I)/30)*Pi^5 - 
       (92525*G[0, x])/648 - ((1015*I)/54)*Pi*G[0, x] + 
       (541*Pi^2*G[0, x])/24 - ((14*I)/9)*Pi^3*G[0, x] - 
       (133*Pi^4*G[0, x])/180 + (22*I)*Pi*G[1, x] + (53*Pi^2*G[1, x])/8 + 
       ((76*I)/9)*Pi^3*G[1, x] + (62*Pi^4*G[1, x])/45 + 
       (2395*G[0, 0, x])/108 - ((509*I)/12)*Pi*G[0, 0, x] + 
       (79*Pi^2*G[0, 0, x])/6 - ((23*I)/6)*Pi^3*G[0, 0, x] + 
       (113*G[0, 1, x])/4 + ((95*I)/4)*Pi*G[0, 1, x] - 
       (101*Pi^2*G[0, 1, x])/6 - (6*I)*Pi^3*G[0, 1, x] + (113*G[1, 0, x])/4 + 
       ((1489*I)/36)*Pi*G[1, 0, x] - (248*Pi^2*G[1, 0, x])/9 - 
       ((61*I)/6)*Pi^3*G[1, 0, x] - (25*G[1, 1, x])/4 - 
       ((65*I)/4)*Pi*G[1, 1, x] - (11*Pi^2*G[1, 1, x])/3 - 
       ((14*I)/3)*Pi^3*G[1, 1, x] - (209*G[0, 0, 0, x])/18 - 
       (13*I)*Pi*G[0, 0, 0, x] - (15*Pi^2*G[0, 0, 0, x])/2 - 
       (195*G[0, 0, 1, x])/4 + (14*I)*Pi*G[0, 0, 1, x] - 
       12*Pi^2*G[0, 0, 1, x] - (195*G[0, 1, 0, x])/4 + 
       (19*I)*Pi*G[0, 1, 0, x] - (23*Pi^2*G[0, 1, 0, x])/3 + 
       (139*G[0, 1, 1, x])/2 - (10*I)*Pi*G[0, 1, 1, x] - 
       (10*Pi^2*G[0, 1, 1, x])/3 + (911*G[1, 0, 0, x])/18 + 
       (36*I)*Pi*G[1, 0, 0, x] - (17*Pi^2*G[1, 0, 0, x])/2 - 
       (49*G[1, 0, 1, x])/4 - (26*I)*Pi*G[1, 0, 1, x] + 
       10*Pi^2*G[1, 0, 1, x] - (49*G[1, 1, 0, x])/4 - 
       ((122*I)/3)*Pi*G[1, 1, 0, x] + (14*Pi^2*G[1, 1, 0, x])/3 - 
       8*G[1, 1, 1, x] + (20*I)*Pi*G[1, 1, 1, x] - (19*G[0, 0, 0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, 0, 0, x] + 15*G[0, 0, 0, 1, x] + 
       (8*I)*Pi*G[0, 0, 0, 1, x] + 15*G[0, 0, 1, 0, x] + 7*G[0, 0, 1, 1, x] - 
       (4*I)*Pi*G[0, 0, 1, 1, x] + 11*G[0, 1, 0, 0, x] - 
       (6*I)*Pi*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 
       (20*I)*Pi*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] - 
       (12*I)*Pi*G[0, 1, 1, 1, x] - 13*G[1, 0, 0, 0, x] - 
       (18*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] - 
       (20*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] + 
       (26*I)*Pi*G[1, 0, 1, 0, x] - 30*G[1, 0, 1, 1, x] + 
       (8*I)*Pi*G[1, 0, 1, 1, x] - (152*G[1, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 
       (28*I)*Pi*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 1, x] - 
       84*G[0, 0, 0, 0, 0, x] + 28*G[0, 0, 0, 0, 1, x] + 
       28*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] + 
       8*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
       20*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
       18*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 
       28*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
       4*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
       38*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
       8*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] + Log[mu2/s]^5*(1/3 - RATIO[x^(-1)]/3) + 
       Log[mu2/s]^4*(-53/36 + ((5*I)/3)*Pi + (53/36 - ((5*I)/3)*Pi)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(-49/9 - ((11*I)/3)*Pi - (4*Pi^2)/3 + 
         (20*G[0, x])/9 - ((10*I)/3)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - 
         (4*G[0, 0, x])/3 - 2*G[0, 1, x] - 2*G[1, 0, x] + 
         (((4*I)/3)*Pi*G[0, x] + (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (49/9 + (5*I)*Pi + (4*Pi^2)/3 - (8*G[0, x])/9 + ((14*I)/3)*Pi*
            G[0, x] + (2*I)*Pi*G[1, x] + (8*G[0, 0, x])/3 + 2*G[0, 1, x] + 
           2*G[1, 0, x])*RATIO[x^(-1)]) + (1033*Zeta[3])/36 + 
       (48*I)*Pi*Zeta[3] - (83*Pi^2*Zeta[3])/3 + (452*G[0, x]*Zeta[3])/9 + 
       ((218*I)/3)*Pi*G[0, x]*Zeta[3] - (2*G[1, x]*Zeta[3])/3 + 
       (28*I)*Pi*G[1, x]*Zeta[3] + (68*G[0, 0, x]*Zeta[3])/3 + 
       10*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] - 16*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((-49*Pi^2)/4 - (3*I)*Pi^3 - (161*Pi^4)/90 + 
         (5*Pi^2*G[0, x])/3 + ((14*I)/3)*Pi^3*G[0, x] + (13*Pi^2*G[1, x])/3 - 
         ((8*I)/3)*Pi^3*G[1, x] - (49*G[0, 0, x])/2 - (6*I)*Pi*G[0, 0, x] - 
         (7*Pi^2*G[0, 0, x])/3 + (49*G[0, 1, x])/2 + (6*I)*Pi*G[0, 1, x] + 
         (49*G[1, 0, x])/2 + (6*I)*Pi*G[1, 0, x] + (10*Pi^2*G[1, 0, x])/3 - 
         (49*G[1, 1, x])/2 - (6*I)*Pi*G[1, 1, x] + (24*I)*Pi*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] + 12*G[1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, x] - 
         14*G[1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, x] - 14*G[1, 1, 0, x] + 
         (20*I)*Pi*G[1, 1, 0, x] + 16*G[1, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
         2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 26*G[0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
         22*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
         18*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         10*Zeta[3] - (28*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 
         24*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(-85/108 - ((218*I)/9)*Pi + 
         (227*Pi^2)/36 - ((19*I)/6)*Pi^3 - (71*G[0, x])/9 + 
         (6*I)*Pi*G[0, x] + (Pi^2*G[0, x])/2 - (2*G[0, 0, x])/3 + 
         I*Pi*G[0, 0, x] + (6*I)*Pi*G[0, 1, x] + (5*I)*Pi*G[1, 0, x] - 
         7*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 
         11*G[1, 0, 0, x] + RATIO[x^(-1)]*(85/108 + ((173*I)/9)*Pi - 
           (245*Pi^2)/36 + (3*I)*Pi^3 + (26*G[0, x])/9 - (15*I)*Pi*G[0, x] - 
           Pi^2*G[0, x] - (37*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] - 
           (6*I)*Pi*G[0, 1, x] - (4*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] - 
           12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 10*G[1, 0, 0, x] - 
           (22*Zeta[3])/3) + (25*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/6)*Pi^3 - (6*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - 6*G[0, 0, x] - 
           (7*I)*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 11*G[0, 0, 0, x] + 
           G[1, 0, 0, x] + Zeta[3])) + Log[mu2/s]*(10511/216 - 
         ((3823*I)/54)*Pi + (71*Pi^2)/3 - ((22*I)/9)*Pi^3 - (31*Pi^4)/180 - 
         (623*G[0, x])/9 + ((31*I)/6)*Pi*G[0, x] + (11*Pi^2*G[0, x])/18 + 
         (7*I)*Pi^3*G[0, x] + (7*I)*Pi*G[1, x] + (10*Pi^2*G[1, x])/3 + 
         ((19*I)/3)*Pi^3*G[1, x] + (323*G[0, 0, x])/18 - 
         (31*I)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/3 + 3*G[0, 1, x] + 
         (18*I)*Pi*G[0, 1, x] + (11*Pi^2*G[0, 1, x])/3 + 3*G[1, 0, x] + 
         (25*I)*Pi*G[1, 0, x] + Pi^2*G[1, 0, x] + 4*G[1, 1, x] - 
         (10*I)*Pi*G[1, 1, x] - (65*G[0, 0, 0, x])/3 + 
         (6*I)*Pi*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 0, x] + 26*G[0, 1, 1, x] + 
         35*G[1, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 
         (20*I)*Pi*G[1, 0, 1, x] - 10*G[1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, x] + 
         48*G[0, 0, 0, 0, x] - 28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] - 
         18*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 16*G[1, 0, 0, 1, x] - 
         16*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 
         12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + 
         (-4*Pi^2 - I*Pi^3 - Pi^2*G[0, x] - 8*G[0, 0, x] - 
           (2*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + (2*I)*Pi*G[0, 1, x] + 
           8*G[1, 0, x] + (2*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] - 
           (2*I)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
           4*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
           2*G[1, 0, 1, x] - 2*G[1, 1, 0, x])*RATIO[x] + (205*Zeta[3])/9 - 
         ((52*I)/3)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3] + 
         RATIO[(1 - x)^(-1)]*(((49*I)/18)*Pi^3 + (17*Pi^4)/45 - 
           ((335*I)/18)*Pi*G[0, x] + (91*Pi^2*G[0, x])/18 + 
           ((4*I)/3)*Pi^3*G[0, x] - (335*G[0, 0, x])/18 - 
           (7*I)*Pi*G[0, 0, x] + 11*Pi^2*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 - ((13*I)/3)*Pi*G[1, 0, x] - 
           7*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
           (8*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (6*I)*Pi*G[0, 1, 0, x] - (13*G[1, 0, 0, x])/3 - 
           (4*I)*Pi*G[1, 0, 0, x] + 48*G[0, 0, 0, 0, x] - 
           16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           6*G[0, 1, 0, 0, x] - 6*G[1, 0, 0, 0, x] - (49*Zeta[3])/3 + 
           (16*I)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*
          (-10511/216 + ((968*I)/27)*Pi - (287*Pi^2)/18 + ((43*I)/6)*Pi^3 - 
           (7*Pi^4)/12 + (617*G[0, x])/18 - ((346*I)/9)*Pi*G[0, x] + 
           (115*Pi^2*G[0, x])/9 - ((17*I)/3)*Pi^3*G[0, x] + 
           (4*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - ((19*I)/3)*Pi^3*G[1, x] - 
           (398*G[0, 0, x])/9 + (30*I)*Pi*G[0, 0, x] - (10*Pi^2*G[0, 0, x])/
            3 - (19*Pi^2*G[0, 1, x])/3 - ((106*I)/3)*Pi*G[1, 0, x] - 
           Pi^2*G[1, 0, x] + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           (164*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] + 
           (12*I)*Pi*G[0, 0, 1, x] - (142*G[1, 0, 0, x])/3 - 
           (16*I)*Pi*G[1, 0, 0, x] + 12*G[1, 0, 1, x] + 
           (20*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           (12*I)*Pi*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] - 
           24*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 
           12*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
           12*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
           16*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 
           12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - (424*Zeta[3])/9 + 
           ((100*I)/3)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
           8*G[1, x]*Zeta[3])) + RATIO[x^(-1)]*(-309479/2592 + 
         ((2428*I)/81)*Pi - (14353*Pi^2)/1296 + ((212*I)/27)*Pi^3 - 
         (1139*Pi^4)/1080 + ((73*I)/60)*Pi^5 + (50957*G[0, x])/648 - 
         ((968*I)/27)*Pi*G[0, x] + (781*Pi^2*G[0, x])/54 - 
         ((43*I)/6)*Pi^3*G[0, x] + (16*Pi^4*G[0, x])/45 + 
         ((123*I)/4)*Pi*G[1, x] - (25*Pi^2*G[1, x])/8 - 
         ((34*I)/9)*Pi^3*G[1, x] - (79*Pi^4*G[1, x])/45 - 
         (3787*G[0, 0, x])/54 + ((346*I)/9)*Pi*G[0, 0, x] - 
         (215*Pi^2*G[0, 0, x])/18 + ((16*I)/3)*Pi^3*G[0, 0, x] + 
         ((31*I)/2)*Pi*G[0, 1, x] + 2*Pi^2*G[0, 1, x] + 
         (7*I)*Pi^3*G[0, 1, x] - ((605*I)/12)*Pi*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] + ((32*I)/3)*Pi^3*G[1, 0, x] + 
         (123*G[1, 1, x])/4 + ((25*I)/4)*Pi*G[1, 1, x] - Pi^2*G[1, 1, x] + 
         ((14*I)/3)*Pi^3*G[1, 1, x] + (248*G[0, 0, 0, x])/3 - 
         (30*I)*Pi*G[0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, x] + 
         (38*Pi^2*G[0, 0, 1, x])/3 + ((106*I)/3)*Pi*G[0, 1, 0, x] + 
         (40*Pi^2*G[0, 1, 0, x])/3 + (31*G[0, 1, 1, x])/2 - 
         (12*I)*Pi*G[0, 1, 1, x] + (14*Pi^2*G[0, 1, 1, x])/3 - 
         (182*G[1, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 0, 0, x] + 
         9*Pi^2*G[1, 0, 0, x] + (41*G[1, 0, 1, x])/4 + 
         (36*I)*Pi*G[1, 0, 1, x] - (34*Pi^2*G[1, 0, 1, x])/3 + 
         (41*G[1, 1, 0, x])/4 + ((32*I)/3)*Pi*G[1, 1, 0, x] - 
         (14*Pi^2*G[1, 1, 0, x])/3 - 8*G[1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, x] - (254*G[0, 0, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 0, 0, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + (142*G[0, 1, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
         (20*I)*Pi*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (4*G[1, 0, 0, 0, x])/3 + (20*I)*Pi*G[1, 0, 0, 0, x] + 
         30*G[1, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 0, 1, x] + 
         30*G[1, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 0, x] - 
         6*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (68*G[1, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 0, 1, x] - (28*I)*Pi*G[1, 1, 0, 1, x] - 
         24*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
         (24*I)*Pi*G[1, 1, 1, 1, x] + 80*G[0, 0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] - 
         4*G[0, 0, 1, 0, 0, x] - 24*G[0, 0, 1, 0, 1, x] - 
         24*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] + 
         16*G[0, 1, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 1, x] - 
         20*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] - 
         28*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
         40*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
         4*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         24*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 1, 0, x] - (214*Zeta[3])/3 - (18*I)*Pi*Zeta[3] + 
         (27*Pi^2*Zeta[3])/2 - (170*G[0, x]*Zeta[3])/9 - 
         ((208*I)/3)*Pi*G[0, x]*Zeta[3] - (130*G[1, x]*Zeta[3])/3 - 
         (20*I)*Pi*G[1, x]*Zeta[3] - (100*G[0, 0, x]*Zeta[3])/3 - 
         36*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] + 
         16*G[1, 1, x]*Zeta[3] - 49*Zeta[5]) + 43*Zeta[5] + 
       RATIO[(1 - x)^(-1)]*(((1097*I)/216)*Pi^3 + (1043*Pi^4)/1080 - 
         ((13*I)/60)*Pi^5 - ((73*I)/108)*Pi*G[0, x] + (1231*Pi^2*G[0, x])/
          216 - ((14*I)/9)*Pi^3*G[0, x] - (103*Pi^4*G[0, x])/60 + 
         I*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/90 - (73*G[0, 0, x])/108 - 
         ((869*I)/36)*Pi*G[0, 0, x] + (229*Pi^2*G[0, 0, x])/18 + 
         ((3*I)/2)*Pi^3*G[0, 0, x] + ((119*I)/4)*Pi*G[0, 1, x] + 
         (5*Pi^2*G[0, 1, x])/2 + I*Pi^3*G[0, 1, x] - ((13*I)/18)*Pi*
          G[1, 0, x] + (13*Pi^2*G[1, 0, x])/9 + (I/2)*Pi^3*G[1, 0, x] - 
         (635*G[0, 0, 0, x])/18 - (5*I)*Pi*G[0, 0, 0, x] - 
         (39*Pi^2*G[0, 0, 0, x])/2 + (119*G[0, 0, 1, x])/4 + 
         (18*I)*Pi*G[0, 0, 1, x] - (52*Pi^2*G[0, 0, 1, x])/3 + 
         (119*G[0, 1, 0, x])/4 + ((13*I)/3)*Pi*G[0, 1, 0, x] - 
         (31*Pi^2*G[0, 1, 0, x])/3 - (18*I)*Pi*G[0, 1, 1, x] - 
         (14*Pi^2*G[0, 1, 1, x])/3 - (13*G[1, 0, 0, x])/18 - 
         ((14*I)/3)*Pi*G[1, 0, 0, x] + (9*Pi^2*G[1, 0, 0, x])/2 + 
         (6*I)*Pi*G[1, 0, 1, x] + (2*Pi^2*G[1, 0, 1, x])/3 + 
         29*G[0, 0, 0, 0, x] - 27*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 27*G[0, 0, 1, 0, x] + 
         (8*I)*Pi*G[0, 0, 1, 0, x] + 33*G[0, 0, 1, 1, x] - 
         (4*I)*Pi*G[0, 0, 1, 1, x] + (31*G[0, 1, 0, 0, x])/3 + 
         (2*I)*Pi*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
         18*G[0, 1, 1, 0, x] - (10*I)*Pi*G[0, 1, 1, 0, x] - 
         (19*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
         6*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] - 
         88*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] + 
         4*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
         20*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         28*G[0, 1, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 1, x] + 
         36*G[0, 1, 0, 1, 0, x] - 36*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] - (1097*Zeta[3])/36 + 
         ((104*I)/3)*Pi*Zeta[3] + (83*Pi^2*Zeta[3])/6 - 24*G[0, x]*Zeta[3] + 
         ((10*I)/3)*Pi*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, x]*Zeta[3] + (220*G[0, 0, x]*Zeta[3])/3 - 
         14*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 66*Zeta[5])) + 
     e^2*(23550685/46656 - ((71786*I)/243)*Pi - (31637*Pi^2)/2592 + 
       ((7073*I)/648)*Pi^3 + (41123*Pi^4)/12960 + ((43*I)/216)*Pi^5 - 
       (5857*Pi^6)/30240 - (26885*G[0, x])/48 - ((16439*I)/162)*Pi*G[0, x] + 
       (49421*Pi^2*G[0, x])/324 + ((211*I)/36)*Pi^3*G[0, x] - 
       (3227*Pi^4*G[0, x])/432 + ((427*I)/144)*Pi^5*G[0, x] + 
       ((163*I)/2)*Pi*G[1, x] + (163*Pi^2*G[1, x])/4 - 
       ((319*I)/216)*Pi^3*G[1, x] - (1711*Pi^4*G[1, x])/1080 + 
       ((95*I)/24)*Pi^5*G[1, x] - (1421*G[0, 0, x])/54 - 
       ((613*I)/6)*Pi*G[0, 0, x] - (1151*Pi^2*G[0, 0, x])/108 + 
       (38*I)*Pi^3*G[0, 0, x] - (Pi^4*G[0, 0, x])/240 + (945*G[0, 1, x])/4 + 
       ((141*I)/2)*Pi*G[0, 1, x] - (669*Pi^2*G[0, 1, x])/8 - 
       ((161*I)/3)*Pi^3*G[0, 1, x] - (77*Pi^4*G[0, 1, x])/120 + 
       (945*G[1, 0, x])/4 + ((5623*I)/54)*Pi*G[1, 0, x] - 
       (24101*Pi^2*G[1, 0, x])/216 - ((83*I)/3)*Pi^3*G[1, 0, x] + 
       (191*Pi^4*G[1, 0, x])/120 - (619*G[1, 1, x])/4 - 
       ((109*I)/2)*Pi*G[1, 1, x] - (481*Pi^2*G[1, 1, x])/24 + 
       ((299*I)/18)*Pi^3*G[1, 1, x] - (61*Pi^4*G[1, 1, x])/45 + 
       (2203*G[0, 0, 0, x])/18 + ((149*I)/9)*Pi*G[0, 0, 0, x] - 
       (65*Pi^2*G[0, 0, 0, x])/36 + (6*I)*Pi^3*G[0, 0, 0, x] - 
       (543*G[0, 0, 1, x])/2 + ((143*I)/4)*Pi*G[0, 0, 1, x] + 
       (35*Pi^2*G[0, 0, 1, x])/6 + ((35*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (543*G[0, 1, 0, x])/2 - ((11*I)/36)*Pi*G[0, 1, 0, x] + 
       (617*Pi^2*G[0, 1, 0, x])/18 + (19*I)*Pi^3*G[0, 1, 0, x] + 
       (575*G[0, 1, 1, x])/2 - (28*I)*Pi*G[0, 1, 1, x] + 
       (94*Pi^2*G[0, 1, 1, x])/3 + ((31*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (3149*G[1, 0, 0, x])/27 - ((68*I)/9)*Pi*G[1, 0, 0, x] + 
       (28*Pi^2*G[1, 0, 0, x])/9 + ((25*I)/2)*Pi^3*G[1, 0, 0, x] - 
       67*G[1, 0, 1, x] - ((237*I)/4)*Pi*G[1, 0, 1, x] + 
       (145*Pi^2*G[1, 0, 1, x])/3 + (2*I)*Pi^3*G[1, 0, 1, x] - 
       67*G[1, 1, 0, x] - ((131*I)/36)*Pi*G[1, 1, 0, x] + 
       (1019*Pi^2*G[1, 1, 0, x])/18 + ((41*I)/2)*Pi^3*G[1, 1, 0, x] + 
       25*G[1, 1, 1, x] + (42*I)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
       ((23*I)/3)*Pi^3*G[1, 1, 1, x] - (301*G[0, 0, 0, 0, x])/3 + 
       ((532*I)/3)*Pi*G[0, 0, 0, 0, x] + (83*Pi^2*G[0, 0, 0, 0, x])/6 + 
       128*G[0, 0, 0, 1, x] + (34*I)*Pi*G[0, 0, 0, 1, x] + 
       (71*Pi^2*G[0, 0, 0, 1, x])/3 + 128*G[0, 0, 1, 0, x] - 
       ((560*I)/3)*Pi*G[0, 0, 1, 0, x] + 35*Pi^2*G[0, 0, 1, 0, x] + 
       (53*G[0, 0, 1, 1, x])/4 - (38*I)*Pi*G[0, 0, 1, 1, x] + 
       (70*Pi^2*G[0, 0, 1, 1, x])/3 - (569*G[0, 1, 0, 0, x])/36 - 
       ((773*I)/3)*Pi*G[0, 1, 0, 0, x] + (85*Pi^2*G[0, 1, 0, 0, x])/3 + 
       121*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
       (17*Pi^2*G[0, 1, 0, 1, x])/3 + 121*G[0, 1, 1, 0, x] + 
       (255*I)*Pi*G[0, 1, 1, 0, x] - (2*Pi^2*G[0, 1, 1, 0, x])/3 - 
       293*G[0, 1, 1, 1, x] + (6*I)*Pi*G[0, 1, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, 1, x])/3 - (4331*G[1, 0, 0, 0, x])/18 - 
       ((227*I)/3)*Pi*G[1, 0, 0, 0, x] + (85*Pi^2*G[1, 0, 0, 0, x])/6 + 
       142*G[1, 0, 0, 1, x] - (42*I)*Pi*G[1, 0, 0, 1, x] + 
       (74*Pi^2*G[1, 0, 0, 1, x])/3 + 142*G[1, 0, 1, 0, x] + 
       (87*I)*Pi*G[1, 0, 1, 0, x] - 17*Pi^2*G[1, 0, 1, 0, x] - 
       (727*G[1, 0, 1, 1, x])/4 + (38*I)*Pi*G[1, 0, 1, 1, x] - 
       11*Pi^2*G[1, 0, 1, 1, x] - (653*G[1, 1, 0, 0, x])/36 + 
       (100*I)*Pi*G[1, 1, 0, 0, x] + (109*Pi^2*G[1, 1, 0, 0, x])/6 + 
       34*G[1, 1, 0, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] - 
       (77*Pi^2*G[1, 1, 0, 1, x])/3 + 34*G[1, 1, 1, 0, x] - 
       ((302*I)/3)*Pi*G[1, 1, 1, 0, x] - 15*Pi^2*G[1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, x] - (54*I)*Pi*G[1, 1, 1, 1, x] + 
       242*G[0, 0, 0, 0, 0, x] + (22*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       49*G[0, 0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       49*G[0, 0, 0, 1, 0, x] + (30*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       47*G[0, 0, 0, 1, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       (536*G[0, 0, 1, 0, 0, x])/3 + (16*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       44*G[0, 0, 1, 0, 1, x] - (44*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       44*G[0, 0, 1, 1, 0, x] - (40*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 1, 1, 1, x] + (28*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (748*G[0, 1, 0, 0, 0, x])/3 + (44*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       29*G[0, 1, 0, 0, 1, x] + (52*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       29*G[0, 1, 0, 1, 0, x] - (72*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       7*G[0, 1, 0, 1, 1, x] - (28*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       269*G[0, 1, 1, 0, 0, x] + (26*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       48*G[0, 1, 1, 0, 1, x] - (64*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       48*G[0, 1, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       162*G[0, 1, 1, 1, 1, x] + (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       9*G[1, 0, 0, 0, 0, x] + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       47*G[1, 0, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       47*G[1, 0, 0, 1, 0, x] - (96*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       27*G[1, 0, 0, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       99*G[1, 0, 1, 0, 0, x] - (38*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       44*G[1, 0, 1, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       44*G[1, 0, 1, 1, 0, x] + (90*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       146*G[1, 0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       243*G[1, 1, 0, 0, 0, x] + (38*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       50*G[1, 1, 0, 0, 1, x] + (24*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       50*G[1, 1, 0, 1, 0, x] - (38*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       74*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       (248*G[1, 1, 1, 0, 0, x])/3 + (20*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       54*G[1, 1, 1, 0, 1, x] - (76*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       54*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (84*I)*Pi*G[1, 1, 1, 1, 1, x] + 292*G[0, 0, 0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 0, 0, 1, x] - 72*G[0, 0, 0, 0, 1, 0, x] - 
       16*G[0, 0, 0, 0, 1, 1, x] + 6*G[0, 0, 0, 1, 0, 0, x] - 
       48*G[0, 0, 0, 1, 0, 1, x] - 48*G[0, 0, 0, 1, 1, 0, x] + 
       36*G[0, 0, 0, 1, 1, 1, x] + 48*G[0, 0, 1, 0, 0, 0, x] - 
       52*G[0, 0, 1, 0, 0, 1, x] - 52*G[0, 0, 1, 0, 1, 0, x] - 
       40*G[0, 0, 1, 0, 1, 1, x] - 60*G[0, 0, 1, 1, 0, 0, x] - 
       28*G[0, 0, 1, 1, 0, 1, x] - 28*G[0, 0, 1, 1, 1, 0, x] + 
       112*G[0, 0, 1, 1, 1, 1, x] + 110*G[0, 1, 0, 0, 0, 0, x] - 
       36*G[0, 1, 0, 0, 0, 1, x] - 36*G[0, 1, 0, 0, 1, 0, x] + 
       36*G[0, 1, 0, 0, 1, 1, x] - 88*G[0, 1, 0, 1, 0, 0, x] - 
       36*G[0, 1, 0, 1, 0, 1, x] - 36*G[0, 1, 0, 1, 1, 0, x] - 
       12*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
       24*G[0, 1, 1, 0, 0, 1, x] - 24*G[0, 1, 1, 0, 1, 0, x] - 
       40*G[0, 1, 1, 0, 1, 1, x] - 46*G[0, 1, 1, 1, 0, 0, x] + 
       28*G[0, 1, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 1, 0, x] + 
       84*G[0, 1, 1, 1, 1, 1, x] + 100*G[1, 0, 0, 0, 0, 0, x] + 
       32*G[1, 0, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 0, 1, 0, x] - 
       56*G[1, 0, 0, 0, 1, 1, x] - 96*G[1, 0, 0, 1, 0, 0, x] - 
       20*G[1, 0, 0, 1, 0, 1, x] - 20*G[1, 0, 0, 1, 1, 0, x] + 
       72*G[1, 0, 0, 1, 1, 1, x] - 80*G[1, 0, 1, 0, 0, 0, x] - 
       44*G[1, 0, 1, 0, 0, 1, x] - 44*G[1, 0, 1, 0, 1, 0, x] - 
       4*G[1, 0, 1, 0, 1, 1, x] + 62*G[1, 0, 1, 1, 0, 0, x] + 
       16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] - 
       12*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
       32*G[1, 1, 0, 0, 1, 1, x] - 66*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       44*G[1, 1, 0, 1, 1, 1, x] - 28*G[1, 1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 1, 0, 0, 1, x] - 8*G[1, 1, 1, 0, 1, 0, x] - 
       12*G[1, 1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
       84*G[1, 1, 1, 1, 0, 1, x] + 84*G[1, 1, 1, 1, 1, 0, x] + 
       Log[mu2/s]^6*(5/36 - (5*RATIO[x^(-1)])/36) + 
       Log[mu2/s]^5*(-127/180 + ((5*I)/6)*Pi + (127/180 - ((5*I)/6)*Pi)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(-80/27 - (2*I)*Pi - (23*Pi^2)/24 + 
         (55*G[0, x])/36 - ((25*I)/12)*Pi*G[0, x] - ((7*I)/6)*Pi*G[1, x] - 
         (11*G[0, 0, x])/12 - (7*G[0, 1, x])/6 - (7*G[1, 0, x])/6 + 
         (((11*I)/12)*Pi*G[0, x] + (11*G[0, 0, x])/12)*RATIO[(1 - x)^(-1)] + 
         (80/27 + ((35*I)/12)*Pi + (23*Pi^2)/24 - (11*G[0, x])/18 + 
           (3*I)*Pi*G[0, x] + ((7*I)/6)*Pi*G[1, x] + (11*G[0, 0, x])/6 + 
           (7*G[0, 1, x])/6 + (7*G[1, 0, x])/6)*RATIO[x^(-1)]) - 
       (26263*Zeta[3])/324 + ((13927*I)/108)*Pi*Zeta[3] - 
       (1679*Pi^2*Zeta[3])/18 - ((311*I)/9)*Pi^3*Zeta[3] + 
       (7595*G[0, x]*Zeta[3])/36 - ((1916*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (49*Pi^2*G[0, x]*Zeta[3])/3 + (4189*G[1, x]*Zeta[3])/36 + 
       ((428*I)/3)*Pi*G[1, x]*Zeta[3] + (103*Pi^2*G[1, x]*Zeta[3])/2 - 
       369*G[0, 0, x]*Zeta[3] - ((470*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
       168*G[0, 1, x]*Zeta[3] - ((112*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (320*G[1, 0, x]*Zeta[3])/3 - ((578*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
       (584*G[1, 1, x]*Zeta[3])/3 - (104*I)*Pi*G[1, 1, x]*Zeta[3] + 
       (14*G[0, 0, 0, x]*Zeta[3])/3 - (440*G[0, 0, 1, x]*Zeta[3])/3 - 
       (98*G[0, 1, 0, x]*Zeta[3])/3 + 18*G[0, 1, 1, x]*Zeta[3] - 
       104*G[1, 0, 0, x]*Zeta[3] + 186*G[1, 0, 1, x]*Zeta[3] - 
       24*G[1, 1, 0, x]*Zeta[3] + 48*G[1, 1, 1, x]*Zeta[3] - 
       (235*Zeta[3]^2)/9 + Log[mu2/s]^3*(-118/81 - ((883*I)/54)*Pi + 
         (19*Pi^2)/4 - ((49*I)/18)*Pi^3 - (9*G[0, x])/2 + 
         ((89*I)/18)*Pi*G[0, x] + (2*Pi^2*G[0, x])/3 - (7*G[0, 0, x])/6 + 
         ((4*I)/3)*Pi*G[0, 0, x] + ((14*I)/3)*Pi*G[0, 1, x] + 
         ((10*I)/3)*Pi*G[1, 0, x] - (13*G[0, 0, 0, x])/3 + 
         (28*G[0, 0, 1, x])/3 + (28*G[0, 1, 0, x])/3 + 8*G[1, 0, 0, x] + 
         RATIO[x^(-1)]*(118/81 + ((359*I)/27)*Pi - (65*Pi^2)/12 + 
           ((5*I)/2)*Pi^3 + (13*G[0, x])/9 - ((35*I)/3)*Pi*G[0, x] - 
           (4*Pi^2*G[0, x])/3 - (83*G[0, 0, x])/9 - ((22*I)/3)*Pi*
            G[0, 0, x] - ((14*I)/3)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
           (16*G[0, 0, 0, x])/3 - (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/
            3 - (20*G[1, 0, 0, x])/3 - (4*Zeta[3])/9) + (16*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(((-2*I)/9)*Pi^3 - ((79*I)/18)*Pi*G[0, x] - 
           (2*Pi^2*G[0, x])/3 - (79*G[0, 0, x])/18 - (6*I)*Pi*G[0, 0, x] + 
           ((4*I)/3)*Pi*G[1, 0, x] - (29*G[0, 0, 0, x])/3 + 
           (4*G[1, 0, 0, x])/3 + (4*Zeta[3])/3)) + 
       Log[mu2/s]^2*(10607/216 - ((7993*I)/108)*Pi + 24*Pi^2 - 
         ((3*I)/2)*Pi^3 - (7*Pi^4)/48 - (2507*G[0, x])/36 + 
         ((181*I)/36)*Pi*G[0, x] + (5*Pi^2*G[0, x])/36 + 
         ((101*I)/12)*Pi^3*G[0, x] + ((13*I)/2)*Pi*G[1, x] + 
         (10*Pi^2*G[1, x])/3 + ((23*I)/3)*Pi^3*G[1, x] + 
         (577*G[0, 0, x])/36 - ((103*I)/3)*Pi*G[0, 0, x] + 
         (83*Pi^2*G[0, 0, x])/12 + (5*G[0, 1, x])/2 + (17*I)*Pi*G[0, 1, x] + 
         (29*Pi^2*G[0, 1, x])/6 + (5*G[1, 0, x])/2 + ((80*I)/3)*Pi*
          G[1, 0, x] + (8*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] - 
         (9*I)*Pi*G[1, 1, x] - (125*G[0, 0, 0, x])/6 + 
         (6*I)*Pi*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, x] - 
         10*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 0, x] + 27*G[0, 1, 1, x] + 
         (107*G[1, 0, 0, x])/3 + (15*I)*Pi*G[1, 0, 0, x] - 9*G[1, 0, 1, x] - 
         (22*I)*Pi*G[1, 0, 1, x] - 9*G[1, 1, 0, x] - 
         (15*I)*Pi*G[1, 1, 0, x] + (14*I)*Pi*G[1, 1, 1, x] + 
         53*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] - 
         20*G[0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 
         14*G[0, 1, 1, 1, x] + 11*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] - 
         20*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 29*G[1, 1, 0, 0, x] + 
         14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] + 
         (-4*Pi^2 - ((3*I)/2)*Pi^3 - (3*Pi^2*G[0, x])/2 - 8*G[0, 0, x] - 
           (3*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 
           8*G[1, 0, x] + (3*I)*Pi*G[1, 0, x] - 8*G[1, 1, x] - 
           (3*I)*Pi*G[1, 1, x] - 9*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
           6*G[0, 1, 0, x] - 3*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 
           3*G[1, 0, 1, x] - 3*G[1, 1, 0, x])*RATIO[x] + (334*Zeta[3])/9 - 
         ((86*I)/3)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3] + 7*G[1, x]*Zeta[3] + 
         RATIO[x^(-1)]*(-10607/216 + ((1048*I)/27)*Pi - (287*Pi^2)/18 + 
           ((27*I)/4)*Pi^3 - (77*Pi^4)/144 + (310*G[0, x])/9 - 
           ((359*I)/9)*Pi*G[0, x] + 15*Pi^2*G[0, x] - (7*I)*Pi^3*G[0, x] + 
           (4*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - ((47*I)/6)*Pi^3*G[1, x] - 
           (398*G[0, 0, x])/9 + (35*I)*Pi*G[0, 0, x] - (5*Pi^2*G[0, 0, x])/
            2 - (15*Pi^2*G[0, 1, x])/2 - ((119*I)/3)*Pi*G[1, 0, x] - 
           (19*Pi^2*G[1, 0, x])/6 + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
           (188*G[0, 0, 0, x])/3 + (8*I)*Pi*G[0, 0, 0, x] + 
           (14*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] - 
           (155*G[1, 0, 0, x])/3 - (22*I)*Pi*G[1, 0, 0, x] + 
           12*G[1, 0, 1, x] + (22*I)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
           (16*I)*Pi*G[1, 1, 0, x] - (14*I)*Pi*G[1, 1, 1, x] - 
           18*G[0, 0, 0, 0, x] + 42*G[0, 0, 0, 1, x] + 42*G[0, 0, 1, 0, x] + 
           12*G[0, 1, 0, 0, x] + 14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] - 
           14*G[0, 1, 1, 1, x] - 22*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 
           20*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 30*G[1, 1, 0, 0, x] - 
           14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] - (568*Zeta[3])/9 + 
           ((134*I)/3)*Pi*Zeta[3] + 22*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((3*I)*Pi^3 + (163*Pi^4)/360 - 
           ((655*I)/36)*Pi*G[0, x] + (53*Pi^2*G[0, x])/9 + 
           ((17*I)/12)*Pi^3*G[0, x] - (I/6)*Pi^3*G[1, x] - 
           (655*G[0, 0, x])/36 - ((19*I)/3)*Pi*G[0, 0, x] + 
           (149*Pi^2*G[0, 0, x])/12 + (12*I)*Pi*G[0, 1, x] + 
           (4*Pi^2*G[0, 1, x])/3 - (6*I)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/
            2 - (31*G[0, 0, 0, x])/6 + (14*I)*Pi*G[0, 0, 0, x] + 
           12*G[0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
           (8*I)*Pi*G[0, 1, 0, x] - 6*G[1, 0, 0, x] - 
           (7*I)*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 
           59*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
           24*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 11*G[1, 0, 0, 0, x] + 
           G[1, 1, 0, 0, x] - 18*Zeta[3] + (16*I)*Pi*Zeta[3] - 
           12*G[0, x]*Zeta[3] + G[1, x]*Zeta[3])) - (4481*Zeta[5])/15 - 
       (698*I)*Pi*Zeta[5] - 160*G[0, x]*Zeta[5] + 50*G[1, x]*Zeta[5] + 
       RATIO[x]*((-189*Pi^2)/4 - ((63*I)/4)*Pi^3 - (49*Pi^4)/18 - 
         ((17*I)/10)*Pi^5 + (155*Pi^2*G[0, x])/12 + ((37*I)/3)*Pi^3*G[0, x] + 
         (217*Pi^4*G[0, x])/90 + (319*Pi^2*G[1, x])/12 + 
         ((5*I)/3)*Pi^3*G[1, x] + (142*Pi^4*G[1, x])/45 - 
         (189*G[0, 0, x])/2 - ((63*I)/2)*Pi*G[0, 0, x] - 
         (3*Pi^2*G[0, 0, x])/2 - ((121*I)/6)*Pi^3*G[0, 0, x] + 
         (189*G[0, 1, x])/2 + ((63*I)/2)*Pi*G[0, 1, x] - 
         (22*Pi^2*G[0, 1, x])/3 + ((127*I)/6)*Pi^3*G[0, 1, x] + 
         (189*G[1, 0, x])/2 + ((63*I)/2)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] + 
         ((13*I)/6)*Pi^3*G[1, 0, x] - (189*G[1, 1, x])/2 - 
         ((63*I)/2)*Pi*G[1, 1, x] - (23*Pi^2*G[1, 1, x])/3 - 
         ((79*I)/6)*Pi^3*G[1, 1, x] + 16*G[0, 0, 0, x] + 
         (48*I)*Pi*G[0, 0, 0, x] - (31*Pi^2*G[0, 0, 0, x])/6 + 
         (3*G[0, 0, 1, x])/2 - (8*Pi^2*G[0, 0, 1, x])/3 + 
         (3*G[0, 1, 0, x])/2 - (46*I)*Pi*G[0, 1, 0, x] + 
         6*Pi^2*G[0, 1, 0, x] - 19*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
         (7*Pi^2*G[0, 1, 1, x])/6 + 63*G[1, 0, 0, x] - 
         (20*I)*Pi*G[1, 0, 0, x] + 9*Pi^2*G[1, 0, 0, x] - 
         (161*G[1, 0, 1, x])/2 - (28*I)*Pi*G[1, 0, 1, x] + 
         (17*Pi^2*G[1, 0, 1, x])/6 - (161*G[1, 1, 0, x])/2 + 
         (18*I)*Pi*G[1, 1, 0, x] - (95*Pi^2*G[1, 1, 0, x])/6 + 
         98*G[1, 1, 1, x] + (30*I)*Pi*G[1, 1, 1, x] + 62*G[0, 0, 0, 0, x] - 
         (118*I)*Pi*G[0, 0, 0, 0, x] - 5*G[0, 0, 0, 1, x] - 
         (4*I)*Pi*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 0, x] + 
         (118*I)*Pi*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] - 
         59*G[0, 1, 0, 0, x] + (136*I)*Pi*G[0, 1, 0, 0, x] + 
         3*G[0, 1, 0, 1, x] + (14*I)*Pi*G[0, 1, 0, 1, x] + 
         3*G[0, 1, 1, 0, x] - (140*I)*Pi*G[0, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, 1, x] - 
         47*G[1, 0, 0, 0, x] + (34*I)*Pi*G[1, 0, 0, 0, x] - 
         3*G[1, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
         3*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] + 
         6*G[1, 0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         3*G[1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, x] + 
         46*G[1, 1, 0, 1, x] + (14*I)*Pi*G[1, 1, 0, 1, x] + 
         46*G[1, 1, 1, 0, x] + (72*I)*Pi*G[1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, x] - 
         198*G[0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, 1, x] + 
         120*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
         184*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
         8*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         134*G[0, 1, 1, 0, 0, x] - 18*G[0, 1, 1, 1, 1, x] + 
         68*G[1, 0, 0, 0, 0, x] + 10*G[1, 0, 0, 0, 1, x] + 
         10*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
         24*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
         108*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
         78*G[1, 1, 1, 0, 0, x] - 18*G[1, 1, 1, 0, 1, x] - 
         18*G[1, 1, 1, 1, 0, x] - (123*Zeta[3])/2 - (72*I)*Pi*Zeta[3] + 
         (17*Pi^2*Zeta[3])/3 - 12*G[0, x]*Zeta[3] + (152*I)*Pi*G[0, x]*
          Zeta[3] + 60*G[1, x]*Zeta[3] - (32*I)*Pi*G[1, x]*Zeta[3] + 
         160*G[0, 0, x]*Zeta[3] - 146*G[0, 1, x]*Zeta[3] - 
         90*G[1, 0, x]*Zeta[3] + 58*G[1, 1, x]*Zeta[3] + 158*Zeta[5]) + 
       RATIO[x^(-1)]*(-23550685/46656 + ((14576*I)/243)*Pi - 
         (13727*Pi^2)/2592 + ((1270*I)/81)*Pi^3 - (15683*Pi^4)/6480 + 
         ((557*I)/144)*Pi^5 + (2099*Pi^6)/6048 + (420775*G[0, x])/1296 - 
         ((5824*I)/81)*Pi*G[0, x] + (12079*Pi^2*G[0, x])/648 - 
         ((835*I)/54)*Pi^3*G[0, x] + (271*Pi^4*G[0, x])/216 - 
         ((283*I)/90)*Pi^5*G[0, x] + ((997*I)/4)*Pi*G[1, x] - 
         25*Pi^2*G[1, x] + ((7*I)/9)*Pi^3*G[1, x] - (91*Pi^4*G[1, x])/90 - 
         ((167*I)/40)*Pi^5*G[1, x] - (78413*G[0, 0, x])/324 + 
         ((2096*I)/27)*Pi*G[0, 0, x] - (688*Pi^2*G[0, 0, x])/27 + 
         ((27*I)/2)*Pi^3*G[0, 0, x] - (137*Pi^4*G[0, 0, x])/360 + 
         ((551*I)/4)*Pi*G[0, 1, x] - (113*Pi^2*G[0, 1, x])/8 + 
         ((55*I)/9)*Pi^3*G[0, 1, x] + (103*Pi^4*G[0, 1, x])/120 - 
         ((4375*I)/36)*Pi*G[1, 0, x] + (248*Pi^2*G[1, 0, x])/9 + 
         ((323*I)/18)*Pi^3*G[1, 0, x] - (79*Pi^4*G[1, 0, x])/40 + 
         (997*G[1, 1, x])/4 - ((245*I)/4)*Pi*G[1, 1, x] - 
         (83*Pi^2*G[1, 1, x])/24 - ((25*I)/9)*Pi^3*G[1, 1, x] + 
         (44*Pi^4*G[1, 1, x])/45 + (6052*G[0, 0, 0, x])/27 - 
         ((718*I)/9)*Pi*G[0, 0, 0, x] + 25*Pi^2*G[0, 0, 0, x] - 
         (12*I)*Pi^3*G[0, 0, 0, x] + ((49*I)/2)*Pi*G[0, 0, 1, x] - 
         4*Pi^2*G[0, 0, 1, x] - ((55*I)/3)*Pi^3*G[0, 0, 1, x] + 
         ((1183*I)/12)*Pi*G[0, 1, 0, x] - (97*Pi^2*G[0, 1, 0, x])/3 - 
         (21*I)*Pi^3*G[0, 1, 0, x] + (551*G[0, 1, 1, x])/4 - 
         ((215*I)/4)*Pi*G[0, 1, 1, x] + 2*Pi^2*G[0, 1, 1, x] - 
         ((32*I)/3)*Pi^3*G[0, 1, 1, x] - (1096*G[1, 0, 0, x])/9 + 
         ((7*I)/12)*Pi*G[1, 0, 0, x] + (479*Pi^2*G[1, 0, 0, x])/18 - 
         (11*I)*Pi^3*G[1, 0, 0, x] + G[1, 0, 1, x]/4 + 
         ((127*I)/2)*Pi*G[1, 0, 1, x] - 8*Pi^2*G[1, 0, 1, x] - 
         I*Pi^3*G[1, 0, 1, x] + G[1, 1, 0, x]/4 - ((365*I)/12)*Pi*
          G[1, 1, 0, x] + 17*Pi^2*G[1, 1, 0, x] - (20*I)*Pi^3*G[1, 1, 0, x] - 
         123*G[1, 1, 1, x] - (33*I)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] - 
         ((23*I)/3)*Pi^3*G[1, 1, 1, x] - 248*G[0, 0, 0, 0, x] + 
         (70*I)*Pi*G[0, 0, 0, 0, x] - 25*Pi^2*G[0, 0, 0, 0, x] - 
         45*Pi^2*G[0, 0, 0, 1, x] - ((238*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (181*Pi^2*G[0, 0, 1, 0, x])/3 + (49*G[0, 0, 1, 1, x])/2 + 
         (24*I)*Pi*G[0, 0, 1, 1, x] - (68*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (364*G[0, 1, 0, 0, x])/3 + ((86*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         36*Pi^2*G[0, 1, 0, 0, x] - (91*G[0, 1, 0, 1, x])/4 - 
         (72*I)*Pi*G[0, 1, 0, 1, x] + (37*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (91*G[0, 1, 1, 0, x])/4 - ((38*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (43*Pi^2*G[0, 1, 1, 0, x])/3 - 62*G[0, 1, 1, 1, x] + 
         (48*I)*Pi*G[0, 1, 1, 1, x] - (23*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (68*G[1, 0, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (41*Pi^2*G[1, 0, 0, 0, x])/3 + (397*G[1, 0, 0, 1, x])/4 + 
         (72*I)*Pi*G[1, 0, 0, 1, x] - 24*Pi^2*G[1, 0, 0, 1, x] + 
         (397*G[1, 0, 1, 0, x])/4 - ((56*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (68*Pi^2*G[1, 0, 1, 0, x])/3 - (225*G[1, 0, 1, 1, x])/4 - 
         (72*I)*Pi*G[1, 0, 1, 1, x] + (37*Pi^2*G[1, 0, 1, 1, x])/3 - 
         (119*G[1, 1, 0, 0, x])/12 - ((92*I)/3)*Pi*G[1, 1, 0, 0, x] - 
         (53*Pi^2*G[1, 1, 0, 0, x])/3 - 41*G[1, 1, 0, 1, x] - 
         (72*I)*Pi*G[1, 1, 0, 1, x] + (73*Pi^2*G[1, 1, 0, 1, x])/3 - 
         41*G[1, 1, 1, 0, x] + ((104*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         15*Pi^2*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
         (72*I)*Pi*G[1, 1, 1, 1, x] + (796*G[0, 0, 0, 0, 0, x])/3 - 
         (40*I)*Pi*G[0, 0, 0, 0, 0, x] + (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         (36*I)*Pi*G[0, 0, 0, 1, 0, x] - (310*G[0, 0, 1, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
         (44*I)*Pi*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] + 
         (48*I)*Pi*G[0, 0, 1, 1, 0, x] - (28*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         (44*G[0, 1, 0, 0, 0, x])/3 - (56*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 1, x] - (44*I)*Pi*G[0, 1, 0, 0, 1, x] - 
         60*G[0, 1, 0, 1, 0, x] + (88*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         (110*G[0, 1, 1, 0, 0, x])/3 - (24*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 1, 0, 1, x] + (60*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         48*G[0, 1, 1, 1, 0, x] + (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (56*I)*Pi*G[0, 1, 1, 1, 1, x] + 50*G[1, 0, 0, 0, 0, x] - 
         (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 54*G[1, 0, 0, 0, 1, x] - 
         54*G[1, 0, 0, 1, 0, x] + (104*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         66*G[1, 0, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         (56*G[1, 0, 1, 0, 0, x])/3 + (40*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         60*G[1, 0, 1, 0, 1, x] + (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         60*G[1, 0, 1, 1, 0, x] - (100*I)*Pi*G[1, 0, 1, 1, 0, x] - 
         (12*I)*Pi*G[1, 0, 1, 1, 1, x] - (58*G[1, 1, 0, 0, 0, x])/3 - 
         (36*I)*Pi*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
         (20*I)*Pi*G[1, 1, 0, 0, 1, x] - 48*G[1, 1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         (32*I)*Pi*G[1, 1, 0, 1, 1, x] + (32*G[1, 1, 1, 0, 0, x])/3 - 
         (20*I)*Pi*G[1, 1, 1, 0, 0, x] + 72*G[1, 1, 1, 0, 1, x] + 
         (76*I)*Pi*G[1, 1, 1, 0, 1, x] + 72*G[1, 1, 1, 1, 0, x] + 
         (28*I)*Pi*G[1, 1, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 1, 1, 1, x] - 
         340*G[0, 0, 0, 0, 0, 0, x] + 140*G[0, 0, 0, 0, 0, 1, x] + 
         140*G[0, 0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 1, 0, 0, x] + 
         84*G[0, 0, 0, 1, 0, 1, x] + 84*G[0, 0, 0, 1, 1, 0, x] - 
         84*G[0, 0, 0, 1, 1, 1, x] - 68*G[0, 0, 1, 0, 0, 0, x] + 
         64*G[0, 0, 1, 0, 0, 1, x] + 64*G[0, 0, 1, 0, 1, 0, x] + 
         36*G[0, 0, 1, 0, 1, 1, x] + 76*G[0, 0, 1, 1, 0, 0, x] + 
         28*G[0, 0, 1, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 1, 0, x] - 
         112*G[0, 0, 1, 1, 1, 1, x] - 144*G[0, 1, 0, 0, 0, 0, x] + 
         32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
         24*G[0, 1, 0, 0, 1, 1, x] + 116*G[0, 1, 0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, 0, 1, x] + 24*G[0, 1, 0, 1, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, 1, x] + 24*G[0, 1, 1, 0, 0, 0, x] + 
         20*G[0, 1, 1, 0, 0, 1, x] + 20*G[0, 1, 1, 0, 1, 0, x] + 
         40*G[0, 1, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 1, 0, 0, x] - 
         28*G[0, 1, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 1, 0, x] - 
         84*G[0, 1, 1, 1, 1, 1, x] - 104*G[1, 0, 0, 0, 0, 0, x] - 
         52*G[1, 0, 0, 0, 0, 1, x] - 52*G[1, 0, 0, 0, 1, 0, x] + 
         64*G[1, 0, 0, 0, 1, 1, x] + 100*G[1, 0, 0, 1, 0, 0, x] + 
         16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] - 
         72*G[1, 0, 0, 1, 1, 1, x] + 88*G[1, 0, 1, 0, 0, 0, x] + 
         44*G[1, 0, 1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, 1, 0, x] + 
         4*G[1, 0, 1, 0, 1, 1, x] - 72*G[1, 0, 1, 1, 0, 0, x] - 
         16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
         12*G[1, 0, 1, 1, 1, 1, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] - 
         32*G[1, 1, 0, 0, 1, 1, x] + 64*G[1, 1, 0, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
         44*G[1, 1, 0, 1, 1, 1, x] + 28*G[1, 1, 1, 0, 0, 0, x] + 
         8*G[1, 1, 1, 0, 0, 1, x] + 8*G[1, 1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] - 
         84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] - 
         (14843*Zeta[3])/324 - ((1714*I)/27)*Pi*Zeta[3] + 68*Pi^2*Zeta[3] + 
         ((110*I)/3)*Pi^3*Zeta[3] - (356*G[0, x]*Zeta[3])/9 + 
         ((178*I)/3)*Pi*G[0, x]*Zeta[3] - (77*Pi^2*G[0, x]*Zeta[3])/3 - 
         (425*G[1, x]*Zeta[3])/3 - (148*I)*Pi*G[1, x]*Zeta[3] - 
         (197*Pi^2*G[1, x]*Zeta[3])/3 + (1660*G[0, 0, x]*Zeta[3])/9 + 
         ((644*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (286*G[0, 1, x]*Zeta[3])/3 + 
         ((4*I)/3)*Pi*G[0, 1, x]*Zeta[3] - (446*G[1, 0, x]*Zeta[3])/3 + 
         (196*I)*Pi*G[1, 0, x]*Zeta[3] + (266*G[1, 1, x]*Zeta[3])/3 + 
         (112*I)*Pi*G[1, 1, x]*Zeta[3] + (212*G[0, 0, 0, x]*Zeta[3])/3 + 
         (572*G[0, 0, 1, x]*Zeta[3])/3 + (32*G[0, 1, 0, x]*Zeta[3])/3 + 
         (280*G[1, 0, 0, x]*Zeta[3])/3 - 212*G[1, 0, 1, x]*Zeta[3] + 
         32*G[1, 1, 0, x]*Zeta[3] - 48*G[1, 1, 1, x]*Zeta[3] + 
         (193*Zeta[3]^2)/9 - (188*Zeta[5])/5 + (690*I)*Pi*Zeta[5] + 
         180*G[0, x]*Zeta[5] - 56*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (((4451*I)/324)*Pi^3 + (7067*Pi^4)/2592 + ((1381*I)/540)*Pi^5 + 
         (1457*Pi^6)/5040 + ((41947*I)/324)*Pi*G[0, x] - 
         (2197*Pi^2*G[0, x])/162 - ((146*I)/27)*Pi^3*G[0, x] - 
         (1957*Pi^4*G[0, x])/360 - ((43*I)/240)*Pi^5*G[0, x] + 
         ((557*I)/216)*Pi^3*G[1, x] + (1043*Pi^4*G[1, x])/1080 - 
         ((13*I)/60)*Pi^5*G[1, x] + (41947*G[0, 0, x])/324 - 
         ((15541*I)/108)*Pi*G[0, 0, x] + (821*Pi^2*G[0, 0, x])/18 + 
         (20*I)*Pi^3*G[0, 0, x] + (415*Pi^4*G[0, 0, x])/144 + 
         ((483*I)/4)*Pi*G[0, 1, x] + (10*Pi^2*G[0, 1, x])/3 - 
         ((121*I)/18)*Pi^3*G[0, 1, x] - (5*Pi^4*G[0, 1, x])/4 + 
         ((4139*I)/108)*Pi*G[1, 0, x] - (389*Pi^2*G[1, 0, x])/216 - 
         ((14*I)/9)*Pi^3*G[1, 0, x] - (103*Pi^4*G[1, 0, x])/60 + 
         I*Pi^3*G[1, 1, x] + (17*Pi^4*G[1, 1, x])/90 - (13867*G[0, 0, 0, x])/
          54 + ((190*I)/9)*Pi*G[0, 0, 0, x] - (1199*Pi^2*G[0, 0, 0, x])/36 - 
         (6*I)*Pi^3*G[0, 0, 0, x] + (483*G[0, 0, 1, x])/4 + 
         ((323*I)/4)*Pi*G[0, 0, 1, x] - (111*Pi^2*G[0, 0, 1, x])/2 - 
         ((20*I)/3)*Pi^3*G[0, 0, 1, x] + (483*G[0, 1, 0, x])/4 - 
         ((295*I)/18)*Pi*G[0, 1, 0, x] - (631*Pi^2*G[0, 1, 0, x])/18 - 
         (2*I)*Pi^3*G[0, 1, 0, x] - ((357*I)/4)*Pi*G[0, 1, 1, x] - 
         (21*Pi^2*G[0, 1, 1, x])/2 - (I/3)*Pi^3*G[0, 1, 1, x] + 
         (4139*G[1, 0, 0, x])/108 - ((1409*I)/36)*Pi*G[1, 0, 0, x] + 
         (229*Pi^2*G[1, 0, 0, x])/18 + ((3*I)/2)*Pi^3*G[1, 0, 0, x] + 
         ((119*I)/4)*Pi*G[1, 0, 1, x] + (5*Pi^2*G[1, 0, 1, x])/2 + 
         I*Pi^3*G[1, 0, 1, x] + ((257*I)/18)*Pi*G[1, 1, 0, x] + 
         (13*Pi^2*G[1, 1, 0, x])/9 + (I/2)*Pi^3*G[1, 1, 0, x] + 
         (502*G[0, 0, 0, 0, x])/3 + ((202*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         (329*Pi^2*G[0, 0, 0, 0, x])/6 - 71*G[0, 0, 0, 1, x] + 
         (18*I)*Pi*G[0, 0, 0, 1, x] + (164*Pi^2*G[0, 0, 0, 1, x])/3 - 
         71*G[0, 0, 1, 0, x] - (50*I)*Pi*G[0, 0, 1, 0, x] + 
         (158*Pi^2*G[0, 0, 1, 0, x])/3 + (369*G[0, 0, 1, 1, x])/4 - 
         (18*I)*Pi*G[0, 0, 1, 1, x] + (128*Pi^2*G[0, 0, 1, 1, x])/3 + 
         (481*G[0, 1, 0, 0, x])/36 - (23*I)*Pi*G[0, 1, 0, 0, x] + 
         (61*Pi^2*G[0, 1, 0, 0, x])/3 - (357*G[0, 1, 0, 1, x])/4 - 
         (60*I)*Pi*G[0, 1, 0, 1, x] + (122*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (357*G[0, 1, 1, 0, x])/4 + ((49*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (173*Pi^2*G[0, 1, 1, 0, x])/3 + (48*I)*Pi*G[0, 1, 1, 1, x] + 
         16*Pi^2*G[0, 1, 1, 1, x] - (1175*G[1, 0, 0, 0, x])/18 - 
         (5*I)*Pi*G[1, 0, 0, 0, x] - (39*Pi^2*G[1, 0, 0, 0, x])/2 + 
         (119*G[1, 0, 0, 1, x])/4 + (18*I)*Pi*G[1, 0, 0, 1, x] - 
         (52*Pi^2*G[1, 0, 0, 1, x])/3 + (119*G[1, 0, 1, 0, x])/4 + 
         ((13*I)/3)*Pi*G[1, 0, 1, 0, x] - (31*Pi^2*G[1, 0, 1, 0, x])/3 - 
         (18*I)*Pi*G[1, 0, 1, 1, x] - (14*Pi^2*G[1, 0, 1, 1, x])/3 + 
         (257*G[1, 1, 0, 0, x])/18 - ((14*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (9*Pi^2*G[1, 1, 0, 0, x])/2 + (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (2*Pi^2*G[1, 1, 0, 1, x])/3 - (218*G[0, 0, 0, 0, 0, x])/3 - 
         (18*I)*Pi*G[0, 0, 0, 0, 0, x] + 87*G[0, 0, 0, 0, 1, x] + 
         (12*I)*Pi*G[0, 0, 0, 0, 1, x] + 87*G[0, 0, 0, 1, 0, x] - 
         (6*I)*Pi*G[0, 0, 0, 1, 0, x] - 15*G[0, 0, 0, 1, 1, x] + 
         (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 68*G[0, 0, 1, 0, 0, x] + 
         (4*I)*Pi*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 0, x] + (8*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         156*G[0, 0, 1, 1, 1, x] - 122*G[0, 1, 0, 0, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, 0, 0, x] + 75*G[0, 1, 0, 0, 1, x] + 
         (8*I)*Pi*G[0, 1, 0, 0, 1, x] + 75*G[0, 1, 0, 1, 0, x] + 
         (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 99*G[0, 1, 0, 1, 1, x] - 
         (12*I)*Pi*G[0, 1, 0, 1, 1, x] + (13*G[0, 1, 1, 0, 0, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, 0, 0, x] + 48*G[0, 1, 1, 0, 1, x] - 
         (4*I)*Pi*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] + 
         (6*I)*Pi*G[0, 1, 1, 1, 0, x] + 29*G[1, 0, 0, 0, 0, x] - 
         27*G[1, 0, 0, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
         27*G[1, 0, 0, 1, 0, x] + (8*I)*Pi*G[1, 0, 0, 1, 0, x] + 
         33*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] + 
         (31*G[1, 0, 1, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         18*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] - 
         (10*I)*Pi*G[1, 0, 1, 1, 0, x] - (19*G[1, 1, 0, 0, 0, x])/3 + 
         (2*I)*Pi*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
         (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 324*G[0, 0, 0, 0, 0, 0, x] - 
         136*G[0, 0, 0, 0, 0, 1, x] - 136*G[0, 0, 0, 0, 1, 0, x] + 
         68*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 0, x] - 
         84*G[0, 0, 0, 1, 0, 1, x] - 84*G[0, 0, 0, 1, 1, 0, x] + 
         144*G[0, 0, 0, 1, 1, 1, x] + 148*G[0, 0, 1, 0, 0, 0, x] - 
         156*G[0, 0, 1, 0, 0, 1, x] - 156*G[0, 0, 1, 0, 1, 0, x] + 
         116*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 0, x] - 
         48*G[0, 0, 1, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 1, 0, x] + 
         144*G[0, 0, 1, 1, 1, 1, x] + 98*G[0, 1, 0, 0, 0, 0, x] - 
         64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
         28*G[0, 1, 0, 1, 0, 0, x] - 84*G[0, 1, 0, 1, 0, 1, x] - 
         84*G[0, 1, 0, 1, 1, 0, x] + 144*G[0, 1, 0, 1, 1, 1, x] + 
         124*G[0, 1, 1, 0, 0, 0, x] - 100*G[0, 1, 1, 0, 0, 1, x] - 
         100*G[0, 1, 1, 0, 1, 0, x] + 96*G[0, 1, 1, 0, 1, 1, x] + 
         6*G[0, 1, 1, 1, 0, 0, x] - 88*G[1, 0, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 0, 1, 0, x] - 
         28*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
         20*G[1, 0, 0, 1, 0, 1, x] + 20*G[1, 0, 0, 1, 1, 0, x] - 
         48*G[1, 0, 0, 1, 1, 1, x] - 28*G[1, 0, 1, 0, 0, 0, x] + 
         36*G[1, 0, 1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, 1, 0, x] - 
         36*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 0, 0, x] + 
         16*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
         8*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
         2*G[1, 1, 0, 1, 0, 0, x] - (4451*Zeta[3])/54 + 
         ((7519*I)/36)*Pi*Zeta[3] + (745*Pi^2*Zeta[3])/18 + 
         ((19*I)/9)*Pi^3*Zeta[3] - (1027*G[0, x]*Zeta[3])/36 - 
         ((416*I)/9)*Pi*G[0, x]*Zeta[3] - (262*Pi^2*G[0, x]*Zeta[3])/3 - 
         (557*G[1, x]*Zeta[3])/36 + ((104*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (83*Pi^2*G[1, x]*Zeta[3])/6 + (1741*G[0, 0, x]*Zeta[3])/9 + 
         (58*I)*Pi*G[0, 0, x]*Zeta[3] + (166*G[0, 1, x]*Zeta[3])/3 - 
         (36*I)*Pi*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] + 
         ((10*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, 1, x]*Zeta[3] - (854*G[0, 0, 0, x]*Zeta[3])/3 - 
         16*G[0, 0, 1, x]*Zeta[3] - 70*G[0, 1, 0, x]*Zeta[3] - 
         42*G[0, 1, 1, x]*Zeta[3] + (220*G[1, 0, 0, x]*Zeta[3])/3 - 
         14*G[1, 0, 1, x]*Zeta[3] - 4*G[1, 1, 0, x]*Zeta[3] + 
         (310*Zeta[3]^2)/3 + (209*Zeta[5])/3 - (8*I)*Pi*Zeta[5] - 
         262*G[0, x]*Zeta[5] + 66*G[1, x]*Zeta[5]) + 
       Log[mu2/s]*(1029109/3888 - ((17269*I)/81)*Pi + (30239*Pi^2)/648 + 
         ((49*I)/12)*Pi^3 + (4147*Pi^4)/720 - ((1067*I)/360)*Pi^5 - 
         (100897*G[0, x])/324 - ((227*I)/6)*Pi*G[0, x] + 
         (5429*Pi^2*G[0, x])/108 - ((47*I)/12)*Pi^3*G[0, x] - 
         (293*Pi^4*G[0, x])/180 + (42*I)*Pi*G[1, x] + (53*Pi^2*G[1, x])/4 + 
         ((91*I)/6)*Pi^3*G[1, x] + (124*Pi^4*G[1, x])/45 + 
         (845*G[0, 0, x])/18 - ((761*I)/9)*Pi*G[0, 0, x] + 
         (989*Pi^2*G[0, 0, x])/36 - ((29*I)/3)*Pi^3*G[0, 0, x] + 
         (109*G[0, 1, x])/2 + ((87*I)/2)*Pi*G[0, 1, x] - 
         (104*Pi^2*G[0, 1, x])/3 - ((44*I)/3)*Pi^3*G[0, 1, x] + 
         (109*G[1, 0, x])/2 + ((689*I)/9)*Pi*G[1, 0, x] - 
         (1049*Pi^2*G[1, 0, x])/18 - (23*I)*Pi^3*G[1, 0, x] - 
         (25*G[1, 1, x])/2 - ((55*I)/2)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/
          3 - ((34*I)/3)*Pi^3*G[1, 1, x] - (100*G[0, 0, 0, x])/9 - 
         ((64*I)/3)*Pi*G[0, 0, 0, x] - (35*Pi^2*G[0, 0, 0, x])/2 - 
         (211*G[0, 0, 1, x])/2 + (30*I)*Pi*G[0, 0, 1, x] - 
         (86*Pi^2*G[0, 0, 1, x])/3 - (211*G[0, 1, 0, x])/2 + 
         ((104*I)/3)*Pi*G[0, 1, 0, x] - 21*Pi^2*G[0, 1, 0, x] + 
         144*G[0, 1, 1, x] - (20*I)*Pi*G[0, 1, 1, x] - 
         (26*Pi^2*G[0, 1, 1, x])/3 + (1639*G[1, 0, 0, x])/18 + 
         ((197*I)/3)*Pi*G[1, 0, 0, x] - (71*Pi^2*G[1, 0, 0, x])/3 - 
         (39*G[1, 0, 1, x])/2 - (50*I)*Pi*G[1, 0, 1, x] + 
         18*Pi^2*G[1, 0, 1, x] - (39*G[1, 1, 0, x])/2 - 
         (75*I)*Pi*G[1, 1, 0, x] + (22*Pi^2*G[1, 1, 0, x])/3 - 
         16*G[1, 1, 1, x] + (36*I)*Pi*G[1, 1, 1, x] - (47*G[0, 0, 0, 0, x])/
          3 - (20*I)*Pi*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 
         (20*I)*Pi*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 
         14*G[0, 0, 1, 1, x] - (8*I)*Pi*G[0, 0, 1, 1, x] + 
         (62*G[0, 1, 0, 0, x])/3 - (18*I)*Pi*G[0, 1, 0, 0, x] + 
         34*G[0, 1, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] + 
         34*G[0, 1, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, 0, x] - 
         108*G[0, 1, 1, 1, x] - (28*I)*Pi*G[0, 1, 1, 1, x] - 
         (113*G[1, 0, 0, 0, x])/3 - (46*I)*Pi*G[1, 0, 0, 0, x] + 
         32*G[1, 0, 0, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, x] + 
         32*G[1, 0, 1, 0, x] + (58*I)*Pi*G[1, 0, 1, 0, x] - 
         64*G[1, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, x] - 
         93*G[1, 1, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, 0, x] + 
         36*G[1, 1, 0, 1, x] + (60*I)*Pi*G[1, 1, 0, 1, x] + 
         36*G[1, 1, 1, 0, x] + (28*I)*Pi*G[1, 1, 1, 0, x] - 
         (56*I)*Pi*G[1, 1, 1, 1, x] - 198*G[0, 0, 0, 0, 0, x] + 
         72*G[0, 0, 0, 0, 1, x] + 72*G[0, 0, 0, 1, 0, x] + 
         16*G[0, 0, 0, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
         56*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 0, 0, x] + 
         52*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] + 
         20*G[0, 1, 0, 1, 1, x] + 46*G[0, 1, 1, 0, 0, x] - 
         56*G[0, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, x] + 
         20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] - 
         16*G[1, 0, 0, 1, 1, x] + 86*G[1, 0, 1, 0, 0, x] + 
         12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         8*G[1, 0, 1, 1, 1, x] + 14*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 0, 0, x] - 
         56*G[1, 1, 1, 0, 1, x] - 56*G[1, 1, 1, 1, 0, x] + 
         (1309*Zeta[3])/27 + ((364*I)/3)*Pi*Zeta[3] - (166*Pi^2*Zeta[3])/3 + 
         (874*G[0, x]*Zeta[3])/9 + ((476*I)/3)*Pi*G[0, x]*Zeta[3] + 
         3*G[1, x]*Zeta[3] + ((208*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (148*G[0, 0, x]*Zeta[3])/3 + (106*G[0, 1, x]*Zeta[3])/3 + 
         (22*G[1, 0, x]*Zeta[3])/3 - 32*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-49*Pi^2)/2 - ((15*I)/2)*Pi^3 - (161*Pi^4)/45 + 
           (11*Pi^2*G[0, x])/6 + ((31*I)/3)*Pi^3*G[0, x] + 
           (26*Pi^2*G[1, x])/3 - ((13*I)/3)*Pi^3*G[1, x] - 49*G[0, 0, x] - 
           (15*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + 49*G[0, 1, x] + 
           (15*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] + 49*G[1, 0, x] + 
           (15*I)*Pi*G[1, 0, x] + (23*Pi^2*G[1, 0, x])/3 - 49*G[1, 1, x] - 
           (15*I)*Pi*G[1, 1, x] - 9*G[0, 0, 0, x] + (52*I)*Pi*G[0, 0, 0, x] + 
           10*G[0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - 
           (50*I)*Pi*G[0, 1, 0, x] - 11*G[0, 1, 1, x] + 30*G[1, 0, 0, x] - 
           (40*I)*Pi*G[1, 0, 0, x] - 31*G[1, 0, 1, x] - 
           (10*I)*Pi*G[1, 0, 1, x] - 31*G[1, 1, 0, x] + 
           (38*I)*Pi*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 80*G[0, 0, 0, 0, x] - 
           10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
           56*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
           12*G[0, 1, 1, 1, x] - 44*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
           8*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 32*G[1, 1, 0, 0, x] + 
           12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 20*Zeta[3] - 
           (58*I)*Pi*Zeta[3] - 42*G[0, x]*Zeta[3] + 48*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-1029109/3888 + ((5824*I)/81)*Pi - (14015*Pi^2)/648 + 
           ((835*I)/54)*Pi^3 - (5011*Pi^4)/2160 + ((911*I)/360)*Pi^5 + 
           (55117*G[0, x])/324 - ((2096*I)/27)*Pi*G[0, x] + 
           (1549*Pi^2*G[0, x])/54 - ((27*I)/2)*Pi^3*G[0, x] + 
           (32*Pi^4*G[0, x])/45 + ((123*I)/2)*Pi*G[1, x] - 
           (25*Pi^2*G[1, x])/4 - ((55*I)/9)*Pi^3*G[1, x] - 
           (158*Pi^4*G[1, x])/45 - (3956*G[0, 0, x])/27 + 
           ((718*I)/9)*Pi*G[0, 0, x] - (55*Pi^2*G[0, 0, x])/2 + 
           (13*I)*Pi^3*G[0, 0, x] + (31*I)*Pi*G[0, 1, x] + 
           4*Pi^2*G[0, 1, x] + (17*I)*Pi^3*G[0, 1, x] - ((605*I)/6)*Pi*
            G[1, 0, x] + (97*Pi^2*G[1, 0, x])/3 + ((73*I)/3)*Pi^3*
            G[1, 0, x] + (123*G[1, 1, x])/2 + ((25*I)/2)*Pi*G[1, 1, x] - 
           2*Pi^2*G[1, 1, x] + ((34*I)/3)*Pi^3*G[1, 1, x] + 
           (1514*G[0, 0, 0, x])/9 - (70*I)*Pi*G[0, 0, 0, x] + 
           16*Pi^2*G[0, 0, 0, x] + 30*Pi^2*G[0, 0, 1, x] + 
           ((238*I)/3)*Pi*G[0, 1, 0, x] + (100*Pi^2*G[0, 1, 0, x])/3 + 
           31*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] + 
           (34*Pi^2*G[0, 1, 1, x])/3 - (364*G[1, 0, 0, x])/3 - 
           ((86*I)/3)*Pi*G[1, 0, 0, x] + (80*Pi^2*G[1, 0, 0, x])/3 + 
           (41*G[1, 0, 1, x])/2 + (72*I)*Pi*G[1, 0, 1, x] - 
           (62*Pi^2*G[1, 0, 1, x])/3 + (41*G[1, 1, 0, x])/2 + 
           ((38*I)/3)*Pi*G[1, 1, 0, x] - (22*Pi^2*G[1, 1, 0, x])/3 - 
           16*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 
           (586*G[0, 0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, 0, x] - 
           (28*I)*Pi*G[0, 0, 0, 1, x] + (20*I)*Pi*G[0, 0, 1, 0, x] + 
           (310*G[0, 1, 0, 0, x])/3 + (28*I)*Pi*G[0, 1, 0, 0, x] - 
           24*G[0, 1, 0, 1, x] - (44*I)*Pi*G[0, 1, 0, 1, x] - 
           24*G[0, 1, 1, 0, x] - (40*I)*Pi*G[0, 1, 1, 0, x] + 
           (28*I)*Pi*G[0, 1, 1, 1, x] + (44*G[1, 0, 0, 0, x])/3 + 
           (56*I)*Pi*G[1, 0, 0, 0, x] + 60*G[1, 0, 0, 1, x] + 
           (44*I)*Pi*G[1, 0, 0, 1, x] + 60*G[1, 0, 1, 0, x] - 
           (64*I)*Pi*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 
           (16*I)*Pi*G[1, 0, 1, 1, x] + (110*G[1, 1, 0, 0, x])/3 + 
           (16*I)*Pi*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] - 
           (60*I)*Pi*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] - 
           (28*I)*Pi*G[1, 1, 1, 0, x] + (56*I)*Pi*G[1, 1, 1, 1, x] + 
           160*G[0, 0, 0, 0, 0, x] - 112*G[0, 0, 0, 0, 1, x] - 
           112*G[0, 0, 0, 1, 0, x] - 8*G[0, 0, 1, 0, 0, x] - 
           56*G[0, 0, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 0, x] + 
           56*G[0, 0, 1, 1, 1, x] + 56*G[0, 1, 0, 0, 0, x] - 
           52*G[0, 1, 0, 0, 1, x] - 52*G[0, 1, 0, 1, 0, x] - 
           20*G[0, 1, 0, 1, 1, x] - 68*G[0, 1, 1, 0, 0, x] + 
           56*G[0, 1, 1, 1, 1, x] + 112*G[1, 0, 0, 0, 0, x] - 
           12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
           16*G[1, 0, 0, 1, 1, x] - 92*G[1, 0, 1, 0, 0, x] - 
           12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] - 
           8*G[1, 0, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 0, x] - 
           24*G[1, 1, 0, 0, 1, x] - 24*G[1, 1, 0, 1, 0, x] - 
           8*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 0, 0, x] + 
           56*G[1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 0, x] - 
           (3670*Zeta[3])/27 - ((178*I)/3)*Pi*Zeta[3] + 27*Pi^2*Zeta[3] - 
           (262*G[0, x]*Zeta[3])/9 - (152*I)*Pi*G[0, x]*Zeta[3] - 
           (286*G[1, x]*Zeta[3])/3 - ((160*I)/3)*Pi*G[1, x]*Zeta[3] - 
           (200*G[0, 0, x]*Zeta[3])/3 - (268*G[0, 1, x]*Zeta[3])/3 + 
           (20*G[1, 0, x]*Zeta[3])/3 + 32*G[1, 1, x]*Zeta[3] - 98*Zeta[5]) + 
         86*Zeta[5] + RATIO[(1 - x)^(-1)]*(((284*I)/27)*Pi^3 + 
           (347*Pi^4)/216 - ((13*I)/30)*Pi^5 - ((212*I)/27)*Pi*G[0, x] + 
           (337*Pi^2*G[0, x])/27 - ((31*I)/12)*Pi^3*G[0, x] - 
           (43*Pi^4*G[0, x])/12 + ((49*I)/18)*Pi^3*G[1, x] + 
           (17*Pi^4*G[1, x])/45 - (212*G[0, 0, x])/27 - ((469*I)/9)*Pi*
            G[0, 0, x] + (887*Pi^2*G[0, 0, x])/36 + ((10*I)/3)*Pi^3*
            G[0, 0, x] + ((119*I)/2)*Pi*G[0, 1, x] + 5*Pi^2*G[0, 1, x] + 
           ((7*I)/3)*Pi^3*G[0, 1, x] - ((65*I)/18)*Pi*G[1, 0, x] + 
           (91*Pi^2*G[1, 0, x])/18 + ((4*I)/3)*Pi^3*G[1, 0, x] - 
           (677*G[0, 0, 0, x])/9 - ((34*I)/3)*Pi*G[0, 0, 0, x] - 
           (83*Pi^2*G[0, 0, 0, x])/2 + (119*G[0, 0, 1, x])/2 + 
           (36*I)*Pi*G[0, 0, 1, x] - (104*Pi^2*G[0, 0, 1, x])/3 + 
           (119*G[0, 1, 0, x])/2 + (12*I)*Pi*G[0, 1, 0, x] - 
           (59*Pi^2*G[0, 1, 0, x])/3 - (36*I)*Pi*G[0, 1, 1, x] - 
           (28*Pi^2*G[0, 1, 1, x])/3 - (65*G[1, 0, 0, x])/18 - 
           (7*I)*Pi*G[1, 0, 0, x] + 11*Pi^2*G[1, 0, 0, x] + 
           (12*I)*Pi*G[1, 0, 1, x] + (4*Pi^2*G[1, 0, 1, x])/3 - 
           ((13*I)/3)*Pi*G[1, 1, 0, x] + 53*G[0, 0, 0, 0, x] - 
           (8*I)*Pi*G[0, 0, 0, 0, x] - 54*G[0, 0, 0, 1, x] - 
           (8*I)*Pi*G[0, 0, 0, 1, x] - 54*G[0, 0, 1, 0, x] + 
           (20*I)*Pi*G[0, 0, 1, 0, x] + 66*G[0, 0, 1, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] - 
           36*G[0, 1, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 0, x] - 
           7*G[1, 0, 0, 0, x] + (10*I)*Pi*G[1, 0, 0, 0, x] + 
           12*G[1, 0, 0, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] + 
           12*G[1, 0, 1, 0, x] - (6*I)*Pi*G[1, 0, 1, 0, x] - 
           (13*G[1, 1, 0, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, x] - 
           206*G[0, 0, 0, 0, 0, x] + 80*G[0, 0, 0, 0, 1, x] + 
           80*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] + 
           12*G[0, 0, 1, 0, 0, x] + 40*G[0, 0, 1, 0, 1, x] + 
           40*G[0, 0, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, x] - 
           46*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 1, x] + 
           72*G[0, 1, 0, 1, 0, x] - 72*G[0, 1, 0, 1, 1, x] - 
           22*G[0, 1, 1, 0, 0, x] + 48*G[1, 0, 0, 0, 0, x] - 
           16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
           24*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
           6*G[1, 1, 0, 0, 0, x] - (568*Zeta[3])/9 + ((208*I)/3)*Pi*Zeta[3] + 
           (83*Pi^2*Zeta[3])/3 - (134*G[0, x]*Zeta[3])/3 + 
           ((20*I)/3)*Pi*G[0, x]*Zeta[3] - (49*G[1, x]*Zeta[3])/3 + 
           (16*I)*Pi*G[1, x]*Zeta[3] + (452*G[0, 0, x]*Zeta[3])/3 - 
           30*G[0, 1, x]*Zeta[3] - 10*G[1, 0, x]*Zeta[3] + 132*Zeta[5]))))) + 
 DD[i1, i4]*DD[i2, i3]*(-30659/324 + ((1576*I)/27)*Pi - (2513*Pi^2)/108 + 
   (I/3)*Pi^3 + (11*Pi^4)/12 + (2342*G[0, x])/27 - ((238*I)/9)*Pi*G[0, x] - 
   (179*Pi^2*G[0, x])/18 - ((11*I)/3)*Pi^3*G[0, x] + (808*G[1, x])/27 + 
   (4*I)*Pi*G[1, x] - (32*Pi^2*G[1, x])/3 - (2*I)*Pi^3*G[1, x] - 
   (241*G[0, 0, x])/3 + ((58*I)/3)*Pi*G[0, 0, x] + 3*Pi^2*G[0, 0, x] + 
   (112*G[0, 1, x])/9 - (2*I)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] + 
   (112*G[1, 0, x])/9 - ((38*I)/3)*Pi*G[1, 0, x] - (11*Pi^2*G[1, 0, x])/3 - 
   28*G[1, 1, x] - (2*I)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 - 
   2*G[0, 0, 0, x] - (20*I)*Pi*G[0, 0, 0, x] + 30*G[0, 0, 1, x] + 
   (4*I)*Pi*G[0, 0, 1, x] + 30*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, x] - 
   26*G[0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - (58*G[1, 0, 0, x])/3 + 
   (8*I)*Pi*G[1, 0, 0, x] + (38*G[1, 0, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, x] + 
   (38*G[1, 1, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, x] - (44*G[1, 1, 1, x])/3 - 
   16*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
   22*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 
   22*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
   14*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 10*G[1, 1, 0, 0, x] + 
   12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
   Log[mu2/s]^4*(1 - RATIO[x^(-1)]) + Log[mu2/s]^3*
    (10/9 - (4*I)*Pi - 2*G[0, x] - 6*G[1, x] + 
     (-10/9 + (4*I)*Pi + 2*G[0, x] + 6*G[1, x])*RATIO[x^(-1)]) + 
   Log[mu2/s]^2*(-151/18 + (8*I)*Pi + Pi^2 + (2*G[0, x])/3 + 
     (2*I)*Pi*G[0, x] + 4*G[1, x] + (4*I)*Pi*G[1, x] - 2*G[0, 0, x] + 
     10*G[0, 1, x] + 10*G[1, 0, x] + 12*G[1, 1, x] + 
     ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
     (151/18 - (10*I)*Pi - Pi^2 - (8*G[0, x])/3 - (4*I)*Pi*G[0, x] - 
       4*G[1, x] - (4*I)*Pi*G[1, x] - 10*G[0, 1, x] - 10*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x^(-1)]) + 
   (14*Pi^2 + 28*G[0, 0, x] - 28*G[0, 1, x] - 28*G[1, 0, x] + 28*G[1, 1, x])*
    RATIO[x] + (313*Zeta[3])/9 - (8*I)*Pi*Zeta[3] - 10*G[0, x]*Zeta[3] - 
   8*G[1, x]*Zeta[3] + Log[mu2/s]*(-1574/27 + ((398*I)/9)*Pi - (11*Pi^2)/18 + 
     ((10*I)/3)*Pi^3 + (373*G[0, x])/9 - ((40*I)/3)*Pi*G[0, x] - 
     (Pi^2*G[0, x])/3 + (176*G[1, x])/9 + (2*I)*Pi*G[1, x] + 
     (11*Pi^2*G[1, x])/3 - (26*G[0, 0, x])/3 + (6*I)*Pi*G[0, 0, x] - 
     6*G[0, 1, x] - (6*I)*Pi*G[0, 1, x] - 6*G[1, 0, x] - 
     (6*I)*Pi*G[1, 0, x] + 12*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
     2*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
     24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + 
     (((26*I)/3)*Pi*G[0, x] + 2*Pi^2*G[0, x] + (26*G[0, 0, x])/3 - 
       (2*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
       2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x])*
      RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(1574/27 - ((320*I)/9)*Pi + 
       (47*Pi^2)/18 - ((10*I)/3)*Pi^3 - (295*G[0, x])/9 + (20*I)*Pi*G[0, x] + 
       (7*Pi^2*G[0, x])/3 - (176*G[1, x])/9 - (11*Pi^2*G[1, x])/3 + 
       (52*G[0, 0, x])/3 - (8*I)*Pi*G[0, 0, x] + 8*G[0, 1, x] + 
       (8*I)*Pi*G[0, 1, x] + 8*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 
       12*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
       24*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + 
       24*G[1, 1, 0, x] - 2*Zeta[3]) + 2*Zeta[3]) + 
   RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 - (4*Pi^4)/9 + 
     ((292*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/9 - (I/3)*Pi^3*G[0, x] + 
     ((2*I)/3)*Pi^3*G[1, x] + (292*G[0, 0, x])/9 - ((32*I)/3)*Pi*G[0, 0, x] - 
     (23*Pi^2*G[0, 0, x])/3 - (10*Pi^2*G[0, 1, x])/3 + (4*I)*Pi*G[1, 0, x] - 
     2*Pi^2*G[1, 0, x] - (58*G[0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, x] - 
     (4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 
     (2*I)*Pi*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
     (2*I)*Pi*G[1, 1, 0, x] - 16*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
     20*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
     2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 
     2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 
     4*Zeta[3] - (4*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
   RATIO[x^(-1)]*(30659/324 - ((808*I)/27)*Pi + (833*Pi^2)/108 - 
     (41*Pi^4)/180 - (1574*G[0, x])/27 + ((320*I)/9)*Pi*G[0, x] - 
     (47*Pi^2*G[0, x])/18 + ((10*I)/3)*Pi^3*G[0, x] - (808*G[1, x])/27 + 
     (22*Pi^2*G[1, x])/3 + ((8*I)/3)*Pi^3*G[1, x] + (439*G[0, 0, x])/9 - 
     (20*I)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/3 + (176*G[0, 1, x])/9 + 
     (11*Pi^2*G[0, 1, x])/3 + (176*G[1, 0, x])/9 + ((44*I)/3)*Pi*G[1, 0, x] + 
     (5*Pi^2*G[1, 0, x])/3 + (14*Pi^2*G[1, 1, x])/3 - (88*G[0, 0, 0, x])/3 + 
     (24*I)*Pi*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - (8*I)*Pi*G[0, 0, 1, x] - 
     8*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + (64*G[1, 0, 0, x])/3 - 
     (8*I)*Pi*G[1, 0, 0, x] - (44*G[1, 0, 1, x])/3 - (44*G[1, 1, 0, x])/3 + 
     (44*G[1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
     12*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
     24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, x] - 
     12*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
     12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
     (205*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 2*G[0, x]*Zeta[3] + 
     4*G[1, x]*Zeta[3]) + Nf^2*(-100/81 + (40*G[0, x])/27 - 
     (8*G[0, 0, x])/9 + Log[mu2/s]^2*(-4/9 + (4*RATIO[x^(-1)])/9) + 
     (100/81 - (40*G[0, x])/27 + (8*G[0, 0, x])/9)*RATIO[x^(-1)] + 
     Log[mu2/s]*(-40/27 + (8*G[0, x])/9 + (40/27 - (8*G[0, x])/9)*
        RATIO[x^(-1)]) + e*(-1120/243 + (10*Pi^2)/81 + (424*G[0, x])/81 - 
       (2*Pi^2*G[0, x])/27 - (40*G[0, 0, x])/9 + (8*G[0, 0, 0, x])/3 + 
       Log[mu2/s]^3*(-4/9 + (4*RATIO[x^(-1)])/9) + 
       (1120/243 - (10*Pi^2)/81 - (424*G[0, x])/81 + (2*Pi^2*G[0, x])/27 + 
         (40*G[0, 0, x])/9 - (8*G[0, 0, 0, x])/3)*RATIO[x^(-1)] + 
       Log[mu2/s]^2*(-20/9 + (4*G[0, x])/3 + (20/9 - (4*G[0, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]*(-424/81 + (2*Pi^2)/27 + 
         (40*G[0, x])/9 - (8*G[0, 0, x])/3 + (424/81 - (2*Pi^2)/27 - 
           (40*G[0, x])/9 + (8*G[0, 0, x])/3)*RATIO[x^(-1)])) + 
     e^2*(-3232/243 + (106*Pi^2)/243 - Pi^4/324 + (1184*G[0, x])/81 - 
       (10*Pi^2*G[0, x])/27 - (1072*G[0, 0, x])/81 + (2*Pi^2*G[0, 0, x])/9 + 
       (280*G[0, 0, 0, x])/27 - (56*G[0, 0, 0, 0, x])/9 + 
       Log[mu2/s]^4*(-7/27 + (7*RATIO[x^(-1)])/27) + 
       Log[mu2/s]^3*(-140/81 + (28*G[0, x])/27 + (140/81 - (28*G[0, x])/27)*
          RATIO[x^(-1)]) + Log[mu2/s]^2*(-536/81 + Pi^2/9 + 
         (140*G[0, x])/27 - (28*G[0, 0, x])/9 + 
         (536/81 - Pi^2/9 - (140*G[0, x])/27 + (28*G[0, 0, x])/9)*
          RATIO[x^(-1)]) + (280*Zeta[3])/81 - (56*G[0, x]*Zeta[3])/27 + 
       Log[mu2/s]*(-1184/81 + (10*Pi^2)/27 + (1072*G[0, x])/81 - 
         (2*Pi^2*G[0, x])/9 - (280*G[0, 0, x])/27 + (56*G[0, 0, 0, x])/9 + 
         RATIO[x^(-1)]*(1184/81 - (10*Pi^2)/27 - (1072*G[0, x])/81 + 
           (2*Pi^2*G[0, x])/9 + (280*G[0, 0, x])/27 - (56*G[0, 0, 0, x])/9 - 
           (56*Zeta[3])/27) + (56*Zeta[3])/27) + RATIO[x^(-1)]*
        (3232/243 - (106*Pi^2)/243 + Pi^4/324 - (1184*G[0, x])/81 + 
         (10*Pi^2*G[0, x])/27 + (1072*G[0, 0, x])/81 - (2*Pi^2*G[0, 0, x])/
          9 - (280*G[0, 0, 0, x])/27 + (56*G[0, 0, 0, 0, x])/9 - 
         (280*Zeta[3])/81 + (56*G[0, x]*Zeta[3])/27))) + 
   e*(-792047/1944 + ((15248*I)/81)*Pi - (9595*Pi^2)/81 - 
     ((187*I)/108)*Pi^3 - (127*Pi^4)/540 + ((26*I)/45)*Pi^5 + 
     (62783*G[0, x])/162 - ((2911*I)/54)*Pi*G[0, x] - (157*Pi^2*G[0, x])/9 + 
     ((143*I)/18)*Pi^3*G[0, x] - (181*Pi^4*G[0, x])/180 + (5522*G[1, x])/81 + 
     (16*I)*Pi*G[1, x] - (1757*Pi^2*G[1, x])/108 - 
     ((173*I)/36)*Pi^3*G[1, x] - (497*Pi^4*G[1, x])/180 - 
     (7645*G[0, 0, x])/18 + ((581*I)/6)*Pi*G[0, 0, x] + 
     (67*Pi^2*G[0, 0, x])/3 + ((23*I)/2)*Pi^3*G[0, 0, x] + 
     (7681*G[0, 1, x])/54 - (I/2)*Pi*G[0, 1, x] + (166*Pi^2*G[0, 1, x])/3 + 
     ((5*I)/2)*Pi^3*G[0, 1, x] + (7681*G[1, 0, x])/54 - 
     ((785*I)/9)*Pi*G[1, 0, x] + (1109*Pi^2*G[1, 0, x])/18 + 
     ((61*I)/6)*Pi^3*G[1, 0, x] - (1519*G[1, 1, x])/9 - (7*I)*Pi*G[1, 1, x] + 
     28*Pi^2*G[1, 1, x] + I*Pi^3*G[1, 1, x] + (1958*G[0, 0, 0, x])/9 - 
     (8*I)*Pi*G[0, 0, 0, x] - 8*Pi^2*G[0, 0, 0, x] + 
     (1309*G[0, 0, 1, x])/18 + (17*Pi^2*G[0, 0, 1, x])/2 + 
     (1309*G[0, 1, 0, x])/18 - (18*I)*Pi*G[0, 1, 0, x] + 
     (19*Pi^2*G[0, 1, 0, x])/6 - 115*G[0, 1, 1, x] + I*Pi*G[0, 1, 1, x] + 
     23*Pi^2*G[0, 1, 1, x] - (689*G[1, 0, 0, x])/6 - (8*I)*Pi*G[1, 0, 0, x] + 
     (9*Pi^2*G[1, 0, 0, x])/2 - (85*G[1, 0, 1, x])/6 - 
     (5*I)*Pi*G[1, 0, 1, x] + (38*Pi^2*G[1, 0, 1, x])/3 - 
     (85*G[1, 1, 0, x])/6 + ((185*I)/6)*Pi*G[1, 1, 0, x] + 
     (68*Pi^2*G[1, 1, 0, x])/3 + (377*G[1, 1, 1, x])/6 + 
     (6*I)*Pi*G[1, 1, 1, x] + (31*Pi^2*G[1, 1, 1, x])/3 + 
     (248*G[0, 0, 0, 0, x])/3 + (94*I)*Pi*G[0, 0, 0, 0, x] - 
     88*G[0, 0, 0, 1, x] - (24*I)*Pi*G[0, 0, 0, 1, x] - 88*G[0, 0, 1, 0, x] - 
     (50*I)*Pi*G[0, 0, 1, 0, x] + 23*G[0, 0, 1, 1, x] + 
     (10*I)*Pi*G[0, 0, 1, 1, x] + (62*G[0, 1, 0, 0, x])/3 - 
     (52*I)*Pi*G[0, 1, 0, 0, x] - (311*G[0, 1, 0, 1, x])/3 - 
     (8*I)*Pi*G[0, 1, 0, 1, x] - (311*G[0, 1, 1, 0, x])/3 + 
     (32*I)*Pi*G[0, 1, 1, 0, x] + (440*G[0, 1, 1, 1, x])/3 + 
     (10*I)*Pi*G[0, 1, 1, 1, x] + (388*G[1, 0, 0, 0, x])/3 - 
     (6*I)*Pi*G[1, 0, 0, 0, x] - (251*G[1, 0, 0, 1, x])/3 + 
     (6*I)*Pi*G[1, 0, 0, 1, x] - (251*G[1, 0, 1, 0, x])/3 - 
     (30*I)*Pi*G[1, 0, 1, 0, x] + 32*G[1, 0, 1, 1, x] + 
     (16*I)*Pi*G[1, 0, 1, 1, x] + (73*G[1, 1, 0, 0, x])/3 + 
     (14*I)*Pi*G[1, 1, 0, 0, x] - (241*G[1, 1, 0, 1, x])/6 - 
     (10*I)*Pi*G[1, 1, 0, 1, x] - (241*G[1, 1, 1, 0, x])/6 + 
     (629*G[1, 1, 1, 1, x])/6 - (4*I)*Pi*G[1, 1, 1, 1, x] + 
     68*G[0, 0, 0, 0, 0, x] + 90*G[0, 0, 0, 0, 1, x] + 
     90*G[0, 0, 0, 1, 0, x] - 78*G[0, 0, 0, 1, 1, x] + 
     46*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 0, 1, x] - 
     60*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
     10*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
     18*G[0, 1, 0, 1, 0, x] - 62*G[0, 1, 0, 1, 1, x] + 
     26*G[0, 1, 1, 0, 0, x] - 66*G[0, 1, 1, 0, 1, x] - 
     66*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
     30*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
     12*G[1, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 1, 1, x] - 
     28*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 1, x] - 
     48*G[1, 0, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, x] + 
     52*G[1, 1, 0, 0, 0, x] - 62*G[1, 1, 0, 0, 1, x] - 
     62*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] - 
     52*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
     72*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(2/3 - (2*RATIO[x^(-1)])/3) + 
     Log[mu2/s]^4*(37/36 - ((10*I)/3)*Pi - (5*G[0, x])/3 - 5*G[1, x] + 
       (-37/36 + ((10*I)/3)*Pi + (5*G[0, x])/3 + 5*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^3*(-67/18 + ((22*I)/3)*Pi + (4*Pi^2)/9 - (7*G[0, x])/9 + 
       ((8*I)/3)*Pi*G[0, x] + 4*G[1, x] + (4*I)*Pi*G[1, x] - 
       (8*G[0, 0, x])/3 + 12*G[0, 1, x] + 12*G[1, 0, x] + 12*G[1, 1, x] + 
       (((-8*I)/3)*Pi*G[0, x] - (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (67/18 - (10*I)*Pi - (4*Pi^2)/9 - (17*G[0, x])/9 - 
         ((16*I)/3)*Pi*G[0, x] - 4*G[1, x] - (4*I)*Pi*G[1, x] - 
         12*G[0, 1, x] - 12*G[1, 0, x] - 12*G[1, 1, x])*RATIO[x^(-1)]) + 
     (1552*Zeta[3])/9 - (140*I)*Pi*Zeta[3] + (719*Pi^2*Zeta[3])/18 - 
     (1480*G[0, x]*Zeta[3])/9 - ((184*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (367*G[1, x]*Zeta[3])/3 - (44*I)*Pi*G[1, x]*Zeta[3] + 
     (16*G[0, 0, x]*Zeta[3])/3 + 16*G[0, 1, x]*Zeta[3] + 
     16*G[1, 0, x]*Zeta[3] - 54*G[1, 1, x]*Zeta[3] + 
     RATIO[x]*((2699*Pi^2)/36 + (383*Pi^4)/180 - (511*Pi^2*G[0, x])/18 - 
       ((16*I)/3)*Pi^3*G[0, x] - (256*Pi^2*G[1, x])/9 + 
       ((10*I)/3)*Pi^3*G[1, x] + (2699*G[0, 0, x])/18 + 
       (25*Pi^2*G[0, 0, x])/6 - (2699*G[0, 1, x])/18 - 
       (3*Pi^2*G[0, 1, x])/2 - (2699*G[1, 0, x])/18 - 
       (31*Pi^2*G[1, 0, x])/6 + (2699*G[1, 1, x])/18 - 
       (3*Pi^2*G[1, 1, x])/2 - (355*G[0, 0, 0, x])/3 - 
       (28*I)*Pi*G[0, 0, 0, x] + (170*G[0, 0, 1, x])/3 + 
       (4*I)*Pi*G[0, 0, 1, x] + (170*G[0, 1, 0, x])/3 + 
       (28*I)*Pi*G[0, 1, 0, x] + 5*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] + 
       (14*G[1, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, x] + 57*G[1, 0, 1, x] + 
       57*G[1, 1, 0, x] - (24*I)*Pi*G[1, 1, 0, x] - (356*G[1, 1, 1, x])/3 - 
       24*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 
       12*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 
       10*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 14*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
       14*G[1, 1, 0, 0, x] - 18*G[1, 1, 1, 1, x] + 52*Zeta[3] + 
       (28*I)*Pi*Zeta[3] + 20*G[0, x]*Zeta[3] - 24*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(-3497/54 + ((436*I)/9)*Pi + (47*Pi^2)/36 + 
       ((19*I)/3)*Pi^3 + (140*G[0, x])/3 - (21*I)*Pi*G[0, x] + 
       2*Pi^2*G[0, x] + (233*G[1, x])/18 + (3*I)*Pi*G[1, x] + 
       (29*Pi^2*G[1, x])/3 - (20*G[0, 0, x])/3 + (7*I)*Pi*G[0, 0, x] - 
       12*G[0, 1, x] - (9*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] - 
       (7*I)*Pi*G[1, 0, x] + 3*G[1, 1, x] + 24*G[0, 0, 0, x] - 
       9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 36*G[0, 1, 1, x] - G[1, 0, 0, x] - 
       42*G[1, 0, 1, x] - 42*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
       ((-3*Pi^2)/2 - 3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 
         3*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        ((I/3)*Pi^3 + (12*I)*Pi*G[0, x] + 4*Pi^2*G[0, x] + 12*G[0, 0, x] - 
         I*Pi*G[0, 0, x] + (3*I)*Pi*G[0, 1, x] + I*Pi*G[1, 0, x] + 
         4*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
         G[1, 0, 0, x] - 2*Zeta[3]) - (34*Zeta[3])/3 + 
       RATIO[x^(-1)]*(3497/54 - ((346*I)/9)*Pi + (151*Pi^2)/36 - (6*I)*Pi^3 - 
         (211*G[0, x])/6 + (30*I)*Pi*G[0, x] + 2*Pi^2*G[0, x] - 
         (130*G[1, x])/9 - (29*Pi^2*G[1, x])/3 + (71*G[0, 0, x])/3 - 
         (8*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (12*I)*Pi*G[0, 1, x] + 
         12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] - 20*G[0, 0, 0, x] + 
         12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] + 42*G[1, 0, 1, x] + 42*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x] + (28*Zeta[3])/3)) + 
     Log[mu2/s]*(-43331/162 + ((3823*I)/27)*Pi - (5341*Pi^2)/108 - 
       ((22*I)/9)*Pi^3 + (7*Pi^4)/6 + (12343*G[0, x])/54 - 
       ((175*I)/3)*Pi*G[0, x] - (397*Pi^2*G[0, x])/18 - 
       ((31*I)/3)*Pi^3*G[0, x] + (2297*G[1, x])/54 + (12*I)*Pi*G[1, x] - 
       (95*Pi^2*G[1, x])/3 - (7*I)*Pi^3*G[1, x] - (1741*G[0, 0, x])/9 + 
       (49*I)*Pi*G[0, 0, x] + 4*Pi^2*G[0, 0, x] + (376*G[0, 1, x])/9 - 
       I*Pi*G[0, 1, x] - (41*Pi^2*G[0, 1, x])/3 + (376*G[1, 0, x])/9 - 
       (31*I)*Pi*G[1, 0, x] - 17*Pi^2*G[1, 0, x] - (167*G[1, 1, x])/3 - 
       (6*I)*Pi*G[1, 1, x] - (70*Pi^2*G[1, 1, x])/3 - (8*G[0, 0, 0, x])/3 - 
       (52*I)*Pi*G[0, 0, 0, x] + 65*G[0, 0, 1, x] + (14*I)*Pi*G[0, 0, 1, x] + 
       65*G[0, 1, 0, x] + (30*I)*Pi*G[0, 1, 0, x] - 42*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] - (161*G[1, 0, 0, x])/3 + 
       (20*I)*Pi*G[1, 0, 0, x] + (140*G[1, 0, 1, x])/3 + 
       (6*I)*Pi*G[1, 0, 1, x] + (140*G[1, 1, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, x] - (176*G[1, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 1, x] - 64*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] - 
       36*G[0, 0, 1, 0, x] + 68*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, x] + 72*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
       24*G[1, 0, 0, 0, x] + 46*G[1, 0, 0, 1, x] + 46*G[1, 0, 1, 0, x] + 
       44*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 56*G[1, 1, 0, 1, x] + 
       56*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] + 
       ((185*Pi^2)/6 + I*Pi^3 + Pi^2*G[0, x] + 3*Pi^2*G[1, x] + 
         (185*G[0, 0, x])/3 + (2*I)*Pi*G[0, 0, x] - (185*G[0, 1, x])/3 - 
         (2*I)*Pi*G[0, 1, x] - (185*G[1, 0, x])/3 - (2*I)*Pi*G[1, 0, x] + 
         (185*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 10*G[0, 1, 1, x] + 
         2*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 10*G[1, 1, 0, x] + 
         18*G[1, 1, 1, x])*RATIO[x] + (706*Zeta[3])/9 + 
       ((26*I)/3)*Pi*Zeta[3] - (20*G[0, x]*Zeta[3])/3 + 22*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(43331/162 - ((1936*I)/27)*Pi + (1531*Pi^2)/108 + 
         ((5*I)/3)*Pi^3 - (11*Pi^4)/90 - (4361*G[0, x])/27 + 
         ((692*I)/9)*Pi*G[0, x] - (133*Pi^2*G[0, x])/18 + 
         ((32*I)/3)*Pi^3*G[0, x] - (1072*G[1, x])/27 + 21*Pi^2*G[1, x] + 
         (8*I)*Pi^3*G[1, x] + (355*G[0, 0, x])/3 - (60*I)*Pi*G[0, 0, x] - 
         (16*Pi^2*G[0, 0, x])/3 + (260*G[0, 1, x])/9 + 14*Pi^2*G[0, 1, x] + 
         (260*G[1, 0, x])/9 + ((140*I)/3)*Pi*G[1, 0, x] + 
         14*Pi^2*G[1, 0, x] + (70*Pi^2*G[1, 1, x])/3 - (250*G[0, 0, 0, x])/
          3 + (64*I)*Pi*G[0, 0, 0, x] - 24*G[0, 0, 1, x] - 
         (24*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 0, x] + (190*G[1, 0, 0, x])/3 - 
         (24*I)*Pi*G[1, 0, 0, x] - (122*G[1, 0, 1, x])/3 - 
         (122*G[1, 1, 0, x])/3 + (4*I)*Pi*G[1, 1, 0, x] + 
         (122*G[1, 1, 1, x])/3 + (4*I)*Pi*G[1, 1, 1, x] + 
         80*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] - 
         72*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] - 76*G[0, 1, 0, 1, x] - 
         76*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
         40*G[1, 0, 0, 1, x] - 40*G[1, 0, 1, 0, x] - 44*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] - 56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] + 
         72*G[1, 1, 1, 1, x] - (412*Zeta[3])/9 - ((56*I)/3)*Pi*Zeta[3] - 
         (28*G[0, x]*Zeta[3])/3 - 28*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((-25*I)/9)*Pi^3 - (11*Pi^4)/9 + 
         ((623*I)/9)*Pi*G[0, x] - (82*Pi^2*G[0, x])/9 + (I/3)*Pi^3*G[0, x] + 
         I*Pi^3*G[1, x] + (623*G[0, 0, x])/9 - (31*I)*Pi*G[0, 0, x] - 
         (52*Pi^2*G[0, 0, x])/3 + I*Pi*G[0, 1, x] - (23*Pi^2*G[0, 1, x])/3 + 
         ((53*I)/3)*Pi*G[1, 0, x] - 3*Pi^2*G[1, 0, x] - 56*G[0, 0, 0, x] + 
         (12*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] - (10*I)*Pi*G[0, 0, 1, x] + 
         G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
         (53*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 0, 0, x] + 
         (6*I)*Pi*G[1, 0, 1, x] - 32*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 
         36*G[0, 0, 1, 0, x] - 52*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 0, x] + 
         6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + (50*Zeta[3])/3 - 
         (10*I)*Pi*Zeta[3] + 32*G[0, x]*Zeta[3] - 6*G[1, x]*Zeta[3])) + 
     RATIO[(1 - x)^(-1)]*(((-427*I)/54)*Pi^3 + (133*Pi^4)/540 + 
       ((31*I)/30)*Pi^5 + ((7201*I)/54)*Pi*G[0, x] - (859*Pi^2*G[0, x])/27 + 
       ((13*I)/9)*Pi^3*G[0, x] + (79*Pi^4*G[0, x])/45 + (I/3)*Pi^3*G[1, x] + 
       (17*Pi^4*G[1, x])/90 + (7201*G[0, 0, x])/54 - 
       ((1075*I)/18)*Pi*G[0, 0, x] + (29*Pi^2*G[0, 0, x])/9 + 
       ((13*I)/6)*Pi^3*G[0, 0, x] - ((7*I)/2)*Pi*G[0, 1, x] - 
       (14*Pi^2*G[0, 1, x])/3 - ((11*I)/2)*Pi^3*G[0, 1, x] + 
       ((791*I)/18)*Pi*G[1, 0, x] - (89*Pi^2*G[1, 0, x])/9 - 
       ((19*I)/6)*Pi^3*G[1, 0, x] + I*Pi^3*G[1, 1, x] - 
       (1129*G[0, 0, 0, x])/9 + (50*I)*Pi*G[0, 0, 0, x] + 
       (116*Pi^2*G[0, 0, 0, x])/3 - (7*G[0, 0, 1, x])/2 - 
       (18*I)*Pi*G[0, 0, 1, x] + (215*Pi^2*G[0, 0, 1, x])/6 - 
       (7*G[0, 1, 0, x])/2 - ((62*I)/3)*Pi*G[0, 1, 0, x] + 
       (151*Pi^2*G[0, 1, 0, x])/6 + (7*I)*Pi*G[0, 1, 1, x] + 
       (31*Pi^2*G[0, 1, 1, x])/3 + (791*G[1, 0, 0, x])/18 - 
       ((44*I)/3)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/2 + 
       (5*I)*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 + 
       (3*I)*Pi*G[1, 1, 0, x] - Pi^2*G[1, 1, 0, x] + 98*G[0, 0, 0, 0, x] - 
       (18*I)*Pi*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
       (18*I)*Pi*G[0, 0, 1, 0, x] - 27*G[0, 0, 1, 1, x] + 
       (10*I)*Pi*G[0, 0, 1, 1, x] - (86*G[0, 1, 0, 0, x])/3 - 
       (4*I)*Pi*G[0, 1, 0, 0, x] + 7*G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] + 
       (28*I)*Pi*G[0, 1, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, 1, x] - 
       (112*G[1, 0, 0, 0, x])/3 + (2*I)*Pi*G[1, 0, 0, 0, x] + 
       5*G[1, 0, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] + 
       (6*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       3*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
       116*G[0, 0, 0, 0, 0, x] - 102*G[0, 0, 0, 0, 1, x] - 
       102*G[0, 0, 0, 1, 0, x] + 66*G[0, 0, 0, 1, 1, x] - 
       14*G[0, 0, 1, 0, 0, x] - 40*G[0, 0, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 0, x] + 102*G[0, 0, 1, 1, 1, x] + 
       66*G[0, 1, 0, 0, 0, x] - 74*G[0, 1, 0, 0, 1, x] - 
       74*G[0, 1, 0, 1, 0, x] + 70*G[0, 1, 0, 1, 1, x] + 
       26*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
       6*G[0, 1, 1, 1, 0, x] + 2*G[1, 0, 0, 0, 0, x] + 
       12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
       12*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
       12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
       2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 1, 0, 0, x] + (427*Zeta[3])/9 + ((26*I)/3)*Pi*Zeta[3] - 
       27*Pi^2*Zeta[3] + 28*G[0, x]*Zeta[3] - ((128*I)/3)*Pi*G[0, x]*
        Zeta[3] - 2*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
       (488*G[0, 0, x]*Zeta[3])/3 + 20*G[0, 1, x]*Zeta[3] + 
       8*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] - 134*Zeta[5]) - 
     111*Zeta[5] + RATIO[x^(-1)]*(792047/1944 - ((4856*I)/81)*Pi + 
       (2183*Pi^2)/162 + ((80*I)/27)*Pi^3 - (397*Pi^4)/540 + 
       ((41*I)/90)*Pi^5 - (43331*G[0, x])/162 + ((1936*I)/27)*Pi*G[0, x] - 
       (1387*Pi^2*G[0, x])/108 - ((5*I)/3)*Pi^3*G[0, x] + 
       (17*Pi^4*G[0, x])/180 - (4856*G[1, x])/81 + (10*I)*Pi*G[1, x] + 
       (746*Pi^2*G[1, x])/27 - ((97*I)/36)*Pi^3*G[1, x] + 
       (49*Pi^4*G[1, x])/12 + (5225*G[0, 0, x])/27 - 
       ((692*I)/9)*Pi*G[0, 0, x] + (115*Pi^2*G[0, 0, x])/18 - 
       ((28*I)/3)*Pi^3*G[0, 0, x] + (1072*G[0, 1, x])/27 - 
       21*Pi^2*G[0, 1, x] - (8*I)*Pi^3*G[0, 1, x] + (1072*G[1, 0, x])/27 + 
       ((196*I)/3)*Pi*G[1, 0, x] - (217*Pi^2*G[1, 0, x])/6 - 
       ((40*I)/3)*Pi^3*G[1, 0, x] + 10*G[1, 1, x] - (4*I)*Pi*G[1, 1, x] - 
       (97*Pi^2*G[1, 1, x])/6 - (499*G[0, 0, 0, x])/3 + 
       (60*I)*Pi*G[0, 0, 0, x] + (20*Pi^2*G[0, 0, 0, x])/3 - 
       (260*G[0, 0, 1, x])/9 - (26*Pi^2*G[0, 0, 1, x])/3 - 
       (260*G[0, 1, 0, x])/9 - ((140*I)/3)*Pi*G[0, 1, 0, x] - 
       10*Pi^2*G[0, 1, 0, x] - (74*Pi^2*G[0, 1, 1, x])/3 + 
       (772*G[1, 0, 0, x])/9 - ((68*I)/3)*Pi*G[1, 0, 0, x] + 
       Pi^2*G[1, 0, 0, x] - (148*G[1, 0, 1, x])/3 - 9*Pi^2*G[1, 0, 1, x] - 
       (148*G[1, 1, 0, x])/3 + ((97*I)/6)*Pi*G[1, 1, 0, x] - 
       (71*Pi^2*G[1, 1, 0, x])/3 + (136*G[1, 1, 1, x])/3 - 
       (31*Pi^2*G[1, 1, 1, x])/3 + (358*G[0, 0, 0, 0, x])/3 - 
       (112*I)*Pi*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + 
       (32*I)*Pi*G[0, 0, 1, 0, x] - (190*G[0, 1, 0, 0, x])/3 + 
       (48*I)*Pi*G[0, 1, 0, 0, x] + (122*G[0, 1, 0, 1, x])/3 + 
       (122*G[0, 1, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 1, 0, x] - 
       (122*G[0, 1, 1, 1, x])/3 - (4*I)*Pi*G[0, 1, 1, 1, x] - 
       (272*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 0, 0, x] + 
       (14*G[1, 0, 0, 1, x])/3 + (14*G[1, 0, 1, 0, x])/3 + 
       (36*I)*Pi*G[1, 0, 1, 0, x] + 36*G[1, 0, 1, 1, x] - 
       (28*I)*Pi*G[1, 0, 1, 1, x] + (32*G[1, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + (277*G[1, 1, 0, 1, x])/6 + 
       (12*I)*Pi*G[1, 1, 0, 1, x] + (277*G[1, 1, 1, 0, x])/6 - 
       (4*I)*Pi*G[1, 1, 1, 0, x] - (521*G[1, 1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 0, 1, x] - 72*G[0, 0, 0, 1, 0, x] + 
       72*G[0, 0, 0, 1, 1, x] - 60*G[0, 0, 1, 0, 0, x] + 
       68*G[0, 0, 1, 0, 1, x] + 68*G[0, 0, 1, 1, 0, x] + 
       4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] + 
       16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
       60*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 1, x] + 
       72*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
       36*G[1, 0, 1, 1, 0, x] - 20*G[1, 0, 1, 1, 1, x] - 
       52*G[1, 1, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 1, x] + 
       64*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
       48*G[1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, 1, x] - (542*Zeta[3])/3 + 
       (132*I)*Pi*Zeta[3] - (197*Pi^2*Zeta[3])/18 + (412*G[0, x]*Zeta[3])/9 + 
       ((56*I)/3)*Pi*G[0, x]*Zeta[3] + (475*G[1, x]*Zeta[3])/3 + 
       (60*I)*Pi*G[1, x]*Zeta[3] + 28*G[0, 1, x]*Zeta[3] - 
       32*G[1, 0, x]*Zeta[3] + 48*G[1, 1, x]*Zeta[3] + 121*Zeta[5])) + 
   Nf*((1370/81 - ((304*I)/27)*Pi + (61*Pi^2)/54 - (608*G[0, x])/27 + 
       ((64*I)/9)*Pi*G[0, x] + (7*Pi^2*G[0, x])/9 - (112*G[1, x])/27 + 
       (4*Pi^2*G[1, x])/3 + (34*G[0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 0, x] + 
       (80*G[0, 1, x])/9 + (80*G[1, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, x] - 
       8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - (8*G[1, 0, 0, x])/3 - 
       (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
       (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (64*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + Log[mu2/s]^3*(8/9 - (8*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^2*(47/9 - (4*I)*Pi - (8*G[0, x])/3 - 4*G[1, x] + 
         (-47/9 + (4*I)*Pi + (8*G[0, x])/3 + 4*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(416/27 - ((104*I)/9)*Pi + Pi^2/9 - (118*G[0, x])/9 + 
         ((16*I)/3)*Pi*G[0, x] - (80*G[1, x])/9 + (8*G[0, 0, x])/3 + 
         8*G[0, 1, x] + 8*G[1, 0, x] + (((-8*I)/3)*Pi*G[0, x] - 
           (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-416/27 + ((80*I)/9)*Pi - Pi^2/9 + (94*G[0, x])/9 - 
           (8*I)*Pi*G[0, x] + (80*G[1, x])/9 - (16*G[0, 0, x])/3 - 
           8*G[0, 1, x] - 8*G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x^(-1)]*(-1370/81 + ((112*I)/27)*Pi - (13*Pi^2)/54 + 
         (416*G[0, x])/27 - ((80*I)/9)*Pi*G[0, x] + (Pi^2*G[0, x])/9 + 
         (112*G[1, x])/27 - (4*Pi^2*G[1, x])/3 - (94*G[0, 0, x])/9 + 
         (8*I)*Pi*G[0, 0, x] - (80*G[0, 1, x])/9 - (80*G[1, 0, x])/9 - 
         ((8*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + 8*G[0, 0, 1, x] + 
         8*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + 
         (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 - (38*Zeta[3])/9) + 
       (38*Zeta[3])/9 + e*(16159/243 - ((3200*I)/81)*Pi + (1877*Pi^2)/162 + 
         ((46*I)/27)*Pi^3 - Pi^4/27 - (7228*G[0, x])/81 + 
         ((464*I)/27)*Pi*G[0, x] + (23*Pi^2*G[0, x])/18 - 
         ((4*I)/9)*Pi^3*G[0, x] - (944*G[1, x])/81 + (188*Pi^2*G[1, x])/27 - 
         ((4*I)/9)*Pi^3*G[1, x] + (662*G[0, 0, x])/9 - 
         ((52*I)/3)*Pi*G[0, 0, x] - 3*Pi^2*G[0, 0, x] + (256*G[0, 1, x])/27 - 
         6*Pi^2*G[0, 1, x] + (256*G[1, 0, x])/27 + ((104*I)/9)*Pi*
          G[1, 0, x] - (70*Pi^2*G[1, 0, x])/9 + (76*G[1, 1, x])/9 - 
         (8*Pi^2*G[1, 1, x])/3 - (314*G[0, 0, 0, x])/9 + 
         (16*I)*Pi*G[0, 0, 0, x] - (176*G[0, 0, 1, x])/9 - 
         (176*G[0, 1, 0, x])/9 - (8*I)*Pi*G[0, 1, 0, x] + 
         (16*G[1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 0, x] - 
         (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 0, x] + (32*G[1, 1, 1, x])/3 - 
         (20*G[0, 0, 0, 0, x])/3 + 24*G[0, 0, 0, 1, x] + 
         24*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
         (32*G[0, 1, 1, 1, x])/3 - (40*G[1, 0, 0, 0, x])/3 + 
         (32*G[1, 0, 0, 1, x])/3 + (32*G[1, 0, 1, 0, x])/3 + 
         (32*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8*G[1, 1, 1, 0, x])/3 - (40*G[1, 1, 1, 1, x])/3 + 
         Log[mu2/s]^4*(13/18 - (13*RATIO[x^(-1)])/18) + 
         Log[mu2/s]^3*(47/9 - (4*I)*Pi - (26*G[0, x])/9 - 4*G[1, x] + 
           (-47/9 + (4*I)*Pi + (26*G[0, x])/9 + 4*G[1, x])*RATIO[x^(-1)]) + 
         Log[mu2/s]^2*(661/27 - ((136*I)/9)*Pi - Pi^2/18 - (59*G[0, x])/3 + 
           (8*I)*Pi*G[0, x] - (100*G[1, x])/9 + (14*G[0, 0, x])/3 + 
           12*G[0, 1, x] + 12*G[1, 0, x] + ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])*
            RATIO[(1 - x)^(-1)] + (-661/27 + ((100*I)/9)*Pi + Pi^2/18 + 
             (47*G[0, x])/3 - (12*I)*Pi*G[0, x] + (100*G[1, x])/9 - 
             (26*G[0, 0, x])/3 - 12*G[0, 1, x] - 12*G[1, 0, x])*
            RATIO[x^(-1)]) + ((-32*Pi^2)/9 + (8*Pi^2*G[0, x])/9 + 
           (4*Pi^2*G[1, x])/9 - (64*G[0, 0, x])/9 + (64*G[0, 1, x])/9 + 
           (64*G[1, 0, x])/9 - (64*G[1, 1, x])/9 + (16*G[0, 0, 0, x])/3 - 
           (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 - (8*G[1, 0, 0, x])/3 + 
           (8*G[1, 1, 1, x])/3)*RATIO[x] + Log[mu2/s]*
          (4972/81 - ((940*I)/27)*Pi + (239*Pi^2)/54 + ((10*I)/9)*Pi^3 - 
           (1778*G[0, x])/27 + ((52*I)/3)*Pi*G[0, x] + (29*Pi^2*G[0, x])/9 - 
           (484*G[1, x])/27 + 6*Pi^2*G[1, x] + (334*G[0, 0, x])/9 - 
           (16*I)*Pi*G[0, 0, x] + (176*G[0, 1, x])/9 + (176*G[1, 0, x])/9 + 
           (8*I)*Pi*G[1, 0, x] + (8*G[1, 1, x])/3 - (4*G[0, 0, 0, x])/3 - 
           24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - 
           (32*G[1, 0, 1, x])/3 - (32*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/
            3 + ((-4*Pi^2)/3 - (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + 
             (8*G[1, 0, x])/3 - (8*G[1, 1, x])/3)*RATIO[x] + 
           RATIO[(1 - x)^(-1)]*(((4*I)/9)*Pi^3 - ((140*I)/9)*Pi*G[0, x] + 
             (28*Pi^2*G[0, x])/9 - (140*G[0, 0, x])/9 + (8*I)*Pi*G[0, 0, x] - 
             ((8*I)/3)*Pi*G[1, 0, x] + 16*G[0, 0, 0, x] - (8*G[1, 0, 0, x])/
              3 - (8*Zeta[3])/3) + RATIO[x^(-1)]*(-4972/81 + 
             ((448*I)/27)*Pi + Pi^2/54 - ((2*I)/3)*Pi^3 + (1322*G[0, x])/27 - 
             ((200*I)/9)*Pi*G[0, x] - (Pi^2*G[0, x])/9 + (448*G[1, x])/27 - 
             6*Pi^2*G[1, x] - (94*G[0, 0, x])/3 + (24*I)*Pi*G[0, 0, x] - 
             (200*G[0, 1, x])/9 - (200*G[1, 0, x])/9 - ((32*I)/3)*Pi*
              G[1, 0, x] + (52*G[0, 0, 0, x])/3 + 24*G[0, 0, 1, x] + 
             24*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + (32*G[1, 0, 1, x])/3 + 
             (32*G[1, 1, 0, x])/3 - (32*G[1, 1, 1, x])/3 - (20*Zeta[3])/9) - 
           (4*Zeta[3])/9) - (52*Zeta[3])/9 + ((64*I)/3)*Pi*Zeta[3] - 
         (20*G[0, x]*Zeta[3])/9 + (88*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*(((32*I)/27)*Pi^3 - (16*Pi^4)/135 - 
           ((656*I)/27)*Pi*G[0, x] + (172*Pi^2*G[0, x])/27 + 
           ((2*I)/9)*Pi^3*G[0, x] - (656*G[0, 0, x])/27 + 
           ((140*I)/9)*Pi*G[0, 0, x] - (26*Pi^2*G[0, 0, x])/9 - 
           ((64*I)/9)*Pi*G[1, 0, x] + (8*Pi^2*G[1, 0, x])/9 + 
           (280*G[0, 0, 0, x])/9 - (8*I)*Pi*G[0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[0, 1, 0, x] - (64*G[1, 0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[1, 0, 0, x] - 24*G[0, 0, 0, 0, x] + 
           (8*G[0, 1, 0, 0, x])/3 + (16*G[1, 0, 0, 0, x])/3 - 
           (64*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3]) + RATIO[x^(-1)]*
          (-16159/243 + ((656*I)/81)*Pi - (89*Pi^2)/162 - ((20*I)/27)*Pi^3 - 
           (11*Pi^4)/135 + (4972*G[0, x])/81 - ((448*I)/27)*Pi*G[0, x] - 
           (Pi^2*G[0, x])/54 + ((2*I)/3)*Pi^3*G[0, x] + (656*G[1, x])/81 - 
           (200*Pi^2*G[1, x])/27 + ((4*I)/9)*Pi^3*G[1, x] - 
           (1322*G[0, 0, x])/27 + ((200*I)/9)*Pi*G[0, 0, x] + 
           (Pi^2*G[0, 0, x])/9 - (448*G[0, 1, x])/27 + 6*Pi^2*G[0, 1, x] - 
           (448*G[1, 0, x])/27 - ((40*I)/3)*Pi*G[1, 0, x] + 
           (26*Pi^2*G[1, 0, x])/3 + (8*Pi^2*G[1, 1, x])/3 + 
           (94*G[0, 0, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, x] + 
           (200*G[0, 0, 1, x])/9 + (200*G[0, 1, 0, x])/9 + 
           ((32*I)/3)*Pi*G[0, 1, 0, x] - (40*G[1, 0, 0, x])/9 + 
           ((32*I)/3)*Pi*G[1, 0, 0, x] + (40*G[1, 0, 1, x])/3 + 
           (40*G[1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
           (40*G[1, 1, 1, x])/3 - (52*G[0, 0, 0, 0, x])/3 - 
           24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/
            3 - (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 + 
           (32*G[0, 1, 1, 1, x])/3 + (56*G[1, 0, 0, 0, x])/3 - 
           (32*G[1, 0, 0, 1, x])/3 - (32*G[1, 0, 1, 0, x])/3 - 
           (32*G[1, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 1, x])/3 - 
           (8*G[1, 1, 1, 0, x])/3 + (40*G[1, 1, 1, 1, x])/3 + (4*Zeta[3])/3 - 
           (24*I)*Pi*Zeta[3] + (20*G[0, x]*Zeta[3])/9 - (88*G[1, x]*Zeta[3])/
            3)) + e^2*(300751/1458 - ((31672*I)/243)*Pi + (47945*Pi^2)/972 + 
         ((473*I)/81)*Pi^3 - (2453*Pi^4)/6480 + ((37*I)/108)*Pi^5 - 
         (69158*G[0, x])/243 + ((3880*I)/81)*Pi*G[0, x] - 
         (113*Pi^2*G[0, x])/18 - ((13*I)/9)*Pi^3*G[0, x] + 
         (43*Pi^4*G[0, x])/540 - (8152*G[1, x])/243 + (637*Pi^2*G[1, x])/81 - 
         ((52*I)/27)*Pi^3*G[1, x] + (617*Pi^4*G[1, x])/540 + 
         (7288*G[0, 0, x])/27 - ((124*I)/3)*Pi*G[0, 0, x] - 
         (47*Pi^2*G[0, 0, x])/18 + ((4*I)/3)*Pi^3*G[0, 0, x] - 
         (208*G[0, 1, x])/81 - (368*Pi^2*G[0, 1, x])/27 + 
         ((4*I)/3)*Pi^3*G[0, 1, x] - (208*G[1, 0, x])/81 + 
         ((688*I)/27)*Pi*G[1, 0, x] - (568*Pi^2*G[1, 0, x])/27 - 
         ((2*I)/3)*Pi^3*G[1, 0, x] + (1208*G[1, 1, x])/27 - 
         (70*Pi^2*G[1, 1, x])/9 - ((4*I)/9)*Pi^3*G[1, 1, x] - 
         (5278*G[0, 0, 0, x])/27 + ((340*I)/9)*Pi*G[0, 0, 0, x] + 
         (62*Pi^2*G[0, 0, 0, x])/9 - (592*G[0, 0, 1, x])/27 + 
         (46*Pi^2*G[0, 0, 1, x])/3 - (592*G[0, 1, 0, x])/27 - 
         ((196*I)/9)*Pi*G[0, 1, 0, x] + (182*Pi^2*G[0, 1, 0, x])/9 + 
         8*Pi^2*G[0, 1, 1, x] + (64*G[1, 0, 0, x])/3 - 
         ((196*I)/9)*Pi*G[1, 0, 0, x] + (56*Pi^2*G[1, 0, 0, x])/3 - 
         (160*G[1, 0, 1, x])/9 + (56*Pi^2*G[1, 0, 1, x])/9 - 
         (160*G[1, 1, 0, x])/9 + ((104*I)/9)*Pi*G[1, 1, 0, x] + 
         (16*Pi^2*G[1, 1, 0, x])/9 - (52*G[1, 1, 1, x])/9 + 
         (40*Pi^2*G[1, 1, 1, x])/9 + (254*G[0, 0, 0, 0, x])/3 - 
         ((112*I)/3)*Pi*G[0, 0, 0, 0, x] + (368*G[0, 0, 0, 1, x])/9 + 
         (368*G[0, 0, 1, 0, x])/9 + ((56*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (44*G[0, 1, 0, 0, x])/9 + ((56*I)/3)*Pi*G[0, 1, 0, 0, x] + 
         24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 
         (152*G[1, 0, 0, 0, x])/3 + ((56*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] + (200*G[1, 1, 0, 0, x])/9 - 
         (8*I)*Pi*G[1, 1, 0, 0, x] + (40*G[1, 1, 0, 1, x])/3 + 
         (40*G[1, 1, 1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (88*G[1, 1, 1, 1, x])/3 + 32*G[0, 0, 0, 0, 0, x] - 
         56*G[0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 1, 0, x] - 
         (32*G[0, 0, 1, 0, 0, x])/3 - (80*G[0, 0, 1, 0, 1, x])/3 - 
         (80*G[0, 0, 1, 1, 0, x])/3 + (80*G[0, 0, 1, 1, 1, x])/3 + 
         (104*G[0, 1, 0, 0, 0, x])/3 - (80*G[0, 1, 0, 0, 1, x])/3 - 
         (80*G[0, 1, 0, 1, 0, x])/3 - 24*G[0, 1, 1, 0, 0, x] - 
         (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
         (112*G[0, 1, 1, 1, 1, x])/3 + 80*G[1, 0, 0, 0, 0, x] - 
         (80*G[1, 0, 0, 0, 1, x])/3 - (80*G[1, 0, 0, 1, 0, x])/3 - 
         24*G[1, 0, 1, 0, 0, x] - (32*G[1, 0, 1, 0, 1, x])/3 - 
         (32*G[1, 0, 1, 1, 0, x])/3 + (32*G[1, 0, 1, 1, 1, x])/3 - 
         (64*G[1, 1, 0, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 1, 0, 0, x])/3 - 
         (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 + 
         40*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(16/45 - (16*RATIO[x^(-1)])/
            45) + Log[mu2/s]^4*(113/36 - ((7*I)/3)*Pi - (16*G[0, x])/9 - 
           (7*G[1, x])/3 + (-113/36 + ((7*I)/3)*Pi + (16*G[0, x])/9 + 
             (7*G[1, x])/3)*RATIO[x^(-1)]) + Log[mu2/s]^3*
          (541/27 - ((304*I)/27)*Pi - Pi^2/9 - (47*G[0, x])/3 + 
           ((56*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 + 4*G[0, 0, x] + 
           (28*G[0, 1, x])/3 + (28*G[1, 0, x])/3 + 
           (((-28*I)/9)*Pi*G[0, x] - (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
           (-541/27 + ((220*I)/27)*Pi + Pi^2/9 + (113*G[0, x])/9 - 
             ((28*I)/3)*Pi*G[0, x] + (220*G[1, x])/27 - (64*G[0, 0, x])/9 - 
             (28*G[0, 1, x])/3 - (28*G[1, 0, x])/3)*RATIO[x^(-1)]) - 
         (875*Zeta[3])/27 + ((2012*I)/27)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/9 + 
         (122*G[0, x]*Zeta[3])/3 - ((400*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (2240*G[1, x]*Zeta[3])/27 + ((16*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (44*G[0, 0, x]*Zeta[3])/3 - (256*G[0, 1, x]*Zeta[3])/3 - 
         72*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
         RATIO[x]*((-424*Pi^2)/27 - (16*Pi^4)/135 + (196*Pi^2*G[0, x])/27 + 
           (146*Pi^2*G[1, x])/27 - (848*G[0, 0, x])/27 - (26*Pi^2*G[0, 0, x])/
            9 + (848*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/9 + 
           (848*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/9 - (848*G[1, 1, x])/
            27 - (10*Pi^2*G[1, 1, x])/9 + (328*G[0, 0, 0, x])/9 - 
           (164*G[0, 0, 1, x])/9 - (164*G[0, 1, 0, x])/9 - 
           (100*G[1, 0, 0, x])/9 - (64*G[1, 0, 1, x])/9 - (64*G[1, 1, 0, x])/
            9 + (76*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 
           8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + (16*G[0, 1, 0, 0, x])/
            3 + (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
           (8*G[0, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 0, x])/3 + 
           (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 + 
           (8*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 1, 1, x])/3 - 
           (64*Zeta[3])/9 + (8*G[1, x]*Zeta[3])/3) + Log[mu2/s]^2*
          (6416/81 - ((1106*I)/27)*Pi + (65*Pi^2)/12 + ((5*I)/3)*Pi^3 - 
           (235*G[0, x])/3 + ((170*I)/9)*Pi*G[0, x] + (37*Pi^2*G[0, x])/9 - 
           (614*G[1, x])/27 + (23*Pi^2*G[1, x])/3 + (409*G[0, 0, x])/9 - 
           ((56*I)/3)*Pi*G[0, 0, x] + (184*G[0, 1, x])/9 + 
           (184*G[1, 0, x])/9 + ((28*I)/3)*Pi*G[1, 0, x] + 4*G[1, 1, x] - 
           (8*G[0, 0, 0, x])/3 - 28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - 
           (16*G[1, 0, 0, x])/3 - (40*G[1, 0, 1, x])/3 - (40*G[1, 1, 0, x])/
            3 + (40*G[1, 1, 1, x])/3 + (-2*Pi^2 - 4*G[0, 0, x] + 
             4*G[0, 1, x] + 4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] + 
           RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 - ((146*I)/9)*Pi*G[0, x] + 
             (34*Pi^2*G[0, x])/9 - (146*G[0, 0, x])/9 + ((28*I)/3)*Pi*
              G[0, 0, x] - (4*I)*Pi*G[1, 0, x] + (56*G[0, 0, 0, x])/3 - 
             4*G[1, 0, 0, x] - 4*Zeta[3]) - (58*Zeta[3])/9 + 
           RATIO[x^(-1)]*(-6416/81 + ((560*I)/27)*Pi + (13*Pi^2)/36 - 
             I*Pi^3 + (541*G[0, x])/9 - ((220*I)/9)*Pi*G[0, x] - 
             (Pi^2*G[0, x])/3 + (560*G[1, x])/27 - (23*Pi^2*G[1, x])/3 - 
             (113*G[0, 0, x])/3 + (28*I)*Pi*G[0, 0, x] - (220*G[0, 1, x])/9 - 
             (220*G[1, 0, x])/9 - ((40*I)/3)*Pi*G[1, 0, x] + 
             (64*G[0, 0, 0, x])/3 + 28*G[0, 0, 1, x] + 28*G[0, 1, 0, x] + 
             (4*G[1, 0, 0, x])/3 + (40*G[1, 0, 1, x])/3 + (40*G[1, 1, 0, x])/
              3 - (40*G[1, 1, 1, x])/3 + (22*Zeta[3])/9)) + 
         Log[mu2/s]*(45638/243 - ((8360*I)/81)*Pi + (4321*Pi^2)/162 + 
           ((14*I)/3)*Pi^3 - (13*Pi^4)/36 - (17776*G[0, x])/81 + 
           ((124*I)/3)*Pi*G[0, x] + (151*Pi^2*G[0, x])/54 - 
           ((4*I)/3)*Pi^3*G[0, x] - (3416*G[1, x])/81 + (350*Pi^2*G[1, x])/
            27 - ((4*I)/3)*Pi^3*G[1, x] + (4754*G[0, 0, x])/27 - 
           ((340*I)/9)*Pi*G[0, 0, x] - (68*Pi^2*G[0, 0, x])/9 + 
           (592*G[0, 1, x])/27 - (46*Pi^2*G[0, 1, x])/3 + (592*G[1, 0, x])/
            27 + ((196*I)/9)*Pi*G[1, 0, x] - (182*Pi^2*G[1, 0, x])/9 + 
           (212*G[1, 1, x])/9 - 8*Pi^2*G[1, 1, x] - (790*G[0, 0, 0, x])/9 + 
           ((112*I)/3)*Pi*G[0, 0, 0, x] - (368*G[0, 0, 1, x])/9 - 
           (368*G[0, 1, 0, x])/9 - ((56*I)/3)*Pi*G[0, 1, 0, x] + 
           (44*G[1, 0, 0, x])/9 - ((56*I)/3)*Pi*G[1, 0, 0, x] - 
           24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
           16*G[1, 1, 1, x] - (40*G[0, 0, 0, 0, x])/3 + 56*G[0, 0, 0, 1, x] + 
           56*G[0, 0, 1, 0, x] + (32*G[0, 1, 0, 0, x])/3 + 
           (80*G[0, 1, 0, 1, x])/3 + (80*G[0, 1, 1, 0, x])/3 - 
           (80*G[0, 1, 1, 1, x])/3 - (104*G[1, 0, 0, 0, x])/3 + 
           (80*G[1, 0, 0, 1, x])/3 + (80*G[1, 0, 1, 0, x])/3 + 
           24*G[1, 1, 0, 0, x] + (32*G[1, 1, 0, 1, x])/3 + 
           (32*G[1, 1, 1, 0, x])/3 - (112*G[1, 1, 1, 1, x])/3 + 
           RATIO[x]*((-82*Pi^2)/9 + (28*Pi^2*G[0, x])/9 + (20*Pi^2*G[1, x])/
              9 - (164*G[0, 0, x])/9 + (164*G[0, 1, x])/9 + (164*G[1, 0, x])/
              9 - (164*G[1, 1, x])/9 + 16*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
             8*G[0, 1, 0, x] - (16*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - 
             (8*G[1, 1, 0, x])/3 + (32*G[1, 1, 1, x])/3 - (8*Zeta[3])/3) - 
           (218*Zeta[3])/9 + ((184*I)/3)*Pi*Zeta[3] + (68*G[0, x]*Zeta[3])/
            9 + (256*G[1, x]*Zeta[3])/3 + RATIO[x^(-1)]*(-45638/243 + 
             ((2624*I)/81)*Pi + (11*Pi^2)/162 - ((50*I)/27)*Pi^3 - 
             (41*Pi^4)/540 + (12832*G[0, x])/81 - ((1120*I)/27)*Pi*G[0, x] - 
             (13*Pi^2*G[0, x])/18 + (2*I)*Pi^3*G[0, x] + (2624*G[1, x])/81 - 
             (410*Pi^2*G[1, x])/27 + ((16*I)/9)*Pi^3*G[1, x] - 
             (1082*G[0, 0, x])/9 + ((440*I)/9)*Pi*G[0, 0, x] + 
             (2*Pi^2*G[0, 0, x])/3 - (1120*G[0, 1, x])/27 + 
             (46*Pi^2*G[0, 1, x])/3 - (1120*G[1, 0, x])/27 - 
             ((80*I)/3)*Pi*G[1, 0, x] + (70*Pi^2*G[1, 0, x])/3 + 
             8*Pi^2*G[1, 1, x] + (226*G[0, 0, 0, x])/3 - 
             (56*I)*Pi*G[0, 0, 0, x] + (440*G[0, 0, 1, x])/9 + 
             (440*G[0, 1, 0, x])/9 + ((80*I)/3)*Pi*G[0, 1, 0, x] - 
             (40*G[1, 0, 0, x])/9 + ((80*I)/3)*Pi*G[1, 0, 0, x] + 
             (80*G[1, 0, 1, x])/3 + (80*G[1, 1, 0, x])/3 - ((32*I)/3)*Pi*
              G[1, 1, 0, x] - (80*G[1, 1, 1, x])/3 - (128*G[0, 0, 0, 0, x])/
              3 - 56*G[0, 0, 0, 1, x] - 56*G[0, 0, 1, 0, x] - 
             (8*G[0, 1, 0, 0, x])/3 - (80*G[0, 1, 0, 1, x])/3 - 
             (80*G[0, 1, 1, 0, x])/3 + (80*G[0, 1, 1, 1, x])/3 + 
             (152*G[1, 0, 0, 0, x])/3 - (80*G[1, 0, 0, 1, x])/3 - 
             (80*G[1, 0, 1, 0, x])/3 - (80*G[1, 1, 0, 0, x])/3 - 
             (32*G[1, 1, 0, 1, x])/3 - (32*G[1, 1, 1, 0, x])/3 + 
             (112*G[1, 1, 1, 1, x])/3 + (50*Zeta[3])/3 - ((200*I)/3)*Pi*
              Zeta[3] - (44*G[0, x]*Zeta[3])/9 - 88*G[1, x]*Zeta[3]) + 
           RATIO[(1 - x)^(-1)]*(((70*I)/27)*Pi^3 - (59*Pi^4)/135 - 
             ((1420*I)/27)*Pi*G[0, x] + (362*Pi^2*G[0, x])/27 + 
             ((2*I)/3)*Pi^3*G[0, x] + ((4*I)/9)*Pi^3*G[1, x] - 
             (1420*G[0, 0, x])/27 + ((292*I)/9)*Pi*G[0, 0, x] - 
             (62*Pi^2*G[0, 0, x])/9 - ((140*I)/9)*Pi*G[1, 0, x] + 
             (28*Pi^2*G[1, 0, x])/9 + (584*G[0, 0, 0, x])/9 - 
             ((56*I)/3)*Pi*G[0, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, x] - 
             (140*G[1, 0, 0, x])/9 + (8*I)*Pi*G[1, 0, 0, x] - 
             ((8*I)/3)*Pi*G[1, 1, 0, x] - 56*G[0, 0, 0, 0, x] + 
             8*G[0, 1, 0, 0, x] + 16*G[1, 0, 0, 0, x] - (8*G[1, 1, 0, 0, x])/
              3 - (140*Zeta[3])/9 - ((16*I)/3)*Pi*Zeta[3] + 
             (8*G[0, x]*Zeta[3])/3 - (8*G[1, x]*Zeta[3])/3)) + 
         RATIO[x^(-1)]*(-300751/1458 + ((3904*I)/243)*Pi - (1913*Pi^2)/972 - 
           ((112*I)/81)*Pi^3 - (121*Pi^4)/2160 - ((67*I)/180)*Pi^5 + 
           (45638*G[0, x])/243 - ((2624*I)/81)*Pi*G[0, x] - 
           (11*Pi^2*G[0, x])/162 + ((50*I)/27)*Pi^3*G[0, x] + 
           (41*Pi^4*G[0, x])/540 + (3904*G[1, x])/243 - (1120*Pi^2*G[1, x])/
            81 + ((20*I)/9)*Pi^3*G[1, x] - (227*Pi^4*G[1, x])/180 - 
           (12832*G[0, 0, x])/81 + ((1120*I)/27)*Pi*G[0, 0, x] + 
           (13*Pi^2*G[0, 0, x])/18 - (2*I)*Pi^3*G[0, 0, x] - 
           (2624*G[0, 1, x])/81 + (410*Pi^2*G[0, 1, x])/27 - 
           ((16*I)/9)*Pi^3*G[0, 1, x] - (2624*G[1, 0, x])/81 - 
           ((224*I)/9)*Pi*G[1, 0, x] + (650*Pi^2*G[1, 0, x])/27 + 
           ((8*I)/9)*Pi^3*G[1, 0, x] + (80*Pi^2*G[1, 1, x])/9 + 
           ((4*I)/9)*Pi^3*G[1, 1, x] + (1082*G[0, 0, 0, x])/9 - 
           ((440*I)/9)*Pi*G[0, 0, 0, x] - (2*Pi^2*G[0, 0, 0, x])/3 + 
           (1120*G[0, 0, 1, x])/27 - (46*Pi^2*G[0, 0, 1, x])/3 + 
           (1120*G[0, 1, 0, x])/27 + ((80*I)/3)*Pi*G[0, 1, 0, x] - 
           (70*Pi^2*G[0, 1, 0, x])/3 - 8*Pi^2*G[0, 1, 1, x] - 
           (224*G[1, 0, 0, x])/27 + ((80*I)/3)*Pi*G[1, 0, 0, x] - 
           (194*Pi^2*G[1, 0, 0, x])/9 + (224*G[1, 0, 1, x])/9 - 
           (56*Pi^2*G[1, 0, 1, x])/9 + (224*G[1, 1, 0, x])/9 - 
           ((40*I)/3)*Pi*G[1, 1, 0, x] - (8*Pi^2*G[1, 1, 0, x])/9 - 
           (224*G[1, 1, 1, x])/9 - (40*Pi^2*G[1, 1, 1, x])/9 - 
           (226*G[0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, x] - 
           (440*G[0, 0, 0, 1, x])/9 - (440*G[0, 0, 1, 0, x])/9 - 
           ((80*I)/3)*Pi*G[0, 0, 1, 0, x] + (40*G[0, 1, 0, 0, x])/9 - 
           ((80*I)/3)*Pi*G[0, 1, 0, 0, x] - (80*G[0, 1, 0, 1, x])/3 - 
           (80*G[0, 1, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, 0, x] + 
           (80*G[0, 1, 1, 1, x])/3 + (520*G[1, 0, 0, 0, x])/9 - 
           ((80*I)/3)*Pi*G[1, 0, 0, 0, x] - (80*G[1, 0, 0, 1, x])/3 - 
           (80*G[1, 0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[1, 0, 1, 0, x] - 
           (80*G[1, 1, 0, 0, x])/3 + ((32*I)/3)*Pi*G[1, 1, 0, 0, x] - 
           (40*G[1, 1, 0, 1, x])/3 - (40*G[1, 1, 1, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] + 
           (128*G[0, 0, 0, 0, 0, x])/3 + 56*G[0, 0, 0, 0, 1, x] + 
           56*G[0, 0, 0, 1, 0, x] + (8*G[0, 0, 1, 0, 0, x])/3 + 
           (80*G[0, 0, 1, 0, 1, x])/3 + (80*G[0, 0, 1, 1, 0, x])/3 - 
           (80*G[0, 0, 1, 1, 1, x])/3 - (152*G[0, 1, 0, 0, 0, x])/3 + 
           (80*G[0, 1, 0, 0, 1, x])/3 + (80*G[0, 1, 0, 1, 0, x])/3 + 
           (80*G[0, 1, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 1, 0, x])/3 - (112*G[0, 1, 1, 1, 1, x])/3 - 
           104*G[1, 0, 0, 0, 0, x] + (80*G[1, 0, 0, 0, 1, x])/3 + 
           (80*G[1, 0, 0, 1, 0, x])/3 + (80*G[1, 0, 1, 0, 0, x])/3 + 
           (32*G[1, 0, 1, 0, 1, x])/3 + (32*G[1, 0, 1, 1, 0, x])/3 - 
           (32*G[1, 0, 1, 1, 1, x])/3 + (80*G[1, 1, 0, 0, 0, x])/3 + 
           (32*G[1, 1, 0, 0, 1, x])/3 + (32*G[1, 1, 0, 1, 0, x])/3 + 
           (16*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
           (8*G[1, 1, 1, 1, 0, x])/3 - 40*G[1, 1, 1, 1, 1, x] + 
           (91*Zeta[3])/3 - ((1640*I)/27)*Pi*Zeta[3] + (8*Pi^2*Zeta[3])/9 - 
           (50*G[0, x]*Zeta[3])/3 + ((200*I)/3)*Pi*G[0, x]*Zeta[3] - 
           (2360*G[1, x]*Zeta[3])/27 - (8*I)*Pi*G[1, x]*Zeta[3] + 
           (44*G[0, 0, x]*Zeta[3])/9 + 88*G[0, 1, x]*Zeta[3] + 
           72*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - (302*Zeta[5])/15) + 
         RATIO[(1 - x)^(-1)]*(((328*I)/81)*Pi^3 - (368*Pi^4)/405 - 
           ((4*I)/135)*Pi^5 - ((6712*I)/81)*Pi*G[0, x] + (1748*Pi^2*G[0, x])/
            81 + ((35*I)/27)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/45 + 
           ((32*I)/27)*Pi^3*G[1, x] - (16*Pi^4*G[1, x])/135 - 
           (6712*G[0, 0, x])/81 + ((1420*I)/27)*Pi*G[0, 0, x] - 
           (109*Pi^2*G[0, 0, x])/9 - ((2*I)/3)*Pi^3*G[0, 0, x] - 
           ((4*I)/9)*Pi^3*G[0, 1, x] - ((656*I)/27)*Pi*G[1, 0, x] + 
           (172*Pi^2*G[1, 0, x])/27 + ((2*I)/9)*Pi^3*G[1, 0, x] + 
           (2840*G[0, 0, 0, x])/27 - ((292*I)/9)*Pi*G[0, 0, 0, x] + 
           (56*Pi^2*G[0, 0, 0, x])/9 + ((140*I)/9)*Pi*G[0, 1, 0, x] - 
           (28*Pi^2*G[0, 1, 0, x])/9 - (656*G[1, 0, 0, x])/27 + 
           ((140*I)/9)*Pi*G[1, 0, 0, x] - (26*Pi^2*G[1, 0, 0, x])/9 - 
           ((64*I)/9)*Pi*G[1, 1, 0, x] + (8*Pi^2*G[1, 1, 0, x])/9 - 
           (292*G[0, 0, 0, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, 0, 0, x] - 
           (8*I)*Pi*G[0, 0, 1, 0, x] + (140*G[0, 1, 0, 0, x])/9 - 
           (8*I)*Pi*G[0, 1, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 
           (280*G[1, 0, 0, 0, x])/9 - (8*I)*Pi*G[1, 0, 0, 0, x] + 
           ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - (64*G[1, 1, 0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + (224*G[0, 0, 0, 0, 0, x])/3 - 
           8*G[0, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 0, 0, x] + 
           (8*G[0, 1, 1, 0, 0, x])/3 - 24*G[1, 0, 0, 0, 0, x] + 
           (8*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 0, x])/3 - 
           (656*Zeta[3])/27 - ((76*I)/9)*Pi*Zeta[3] + (22*Pi^2*Zeta[3])/9 + 
           (64*G[0, x]*Zeta[3])/9 + ((200*I)/9)*Pi*G[0, x]*Zeta[3] - 
           (64*G[1, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[1, x]*Zeta[3] + 
           (176*G[0, 0, x]*Zeta[3])/9 + (8*G[0, 1, x]*Zeta[3])/3 - 
           (8*Zeta[5])/3) + (262*Zeta[5])/15))/Nc + 
     Nc*(455/27 + (107*Pi^2)/54 - (290*G[0, x])/27 - (11*Pi^2*G[0, x])/9 + 
       (56*G[1, x])/27 - (2*Pi^2*G[1, x])/3 + (74*G[0, 0, x])/9 - 
       (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - (20*G[0, 0, 0, x])/3 + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + 
       (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
       Log[mu2/s]^3*(-8/9 + (8*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^2*(-1/3 + (2*G[0, x])/3 + 2*G[1, x] + 
         (1/3 - (2*G[0, x])/3 - 2*G[1, x])*RATIO[x^(-1)]) + 
       Log[mu2/s]*(26/3 + (11*Pi^2)/9 - (34*G[0, x])/9 + (40*G[1, x])/9 + 
         (8*G[0, 0, x])/3 - 4*G[0, 1, x] - 4*G[1, 0, x] + 
         (-26/3 - (11*Pi^2)/9 + (34*G[0, x])/9 - (40*G[1, x])/9 - 
           (8*G[0, 0, x])/3 + 4*G[0, 1, x] + 4*G[1, 0, x])*RATIO[x^(-1)]) + 
       RATIO[x^(-1)]*(-455/27 - (107*Pi^2)/54 + (290*G[0, x])/27 + 
         (11*Pi^2*G[0, x])/9 - (56*G[1, x])/27 + (2*Pi^2*G[1, x])/3 - 
         (74*G[0, 0, x])/9 + (40*G[0, 1, x])/9 + (40*G[1, 0, x])/9 + 
         (20*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         (8*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
         (4*G[1, 1, 1, x])/3 - (46*Zeta[3])/9) + (46*Zeta[3])/9 + 
       e*(37559/486 - (5*Pi^2)/27 + (53*Pi^4)/270 - (4250*G[0, x])/81 - 
         (17*Pi^2*G[0, x])/6 + (472*G[1, x])/81 - (94*Pi^2*G[1, x])/27 + 
         (908*G[0, 0, x])/27 + (31*Pi^2*G[0, 0, x])/9 - (128*G[0, 1, x])/27 + 
         3*Pi^2*G[0, 1, x] - (128*G[1, 0, x])/27 + (7*Pi^2*G[1, 0, x])/3 - 
         (38*G[1, 1, x])/9 + (4*Pi^2*G[1, 1, x])/3 - (86*G[0, 0, 0, x])/3 + 
         (88*G[0, 0, 1, x])/9 + (88*G[0, 1, 0, x])/9 + (28*G[1, 0, 0, x])/9 + 
         (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
         (92*G[0, 0, 0, 0, x])/3 - 12*G[0, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, x] - (20*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
         (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
         4*G[1, 1, 0, 0, x] - (4*G[1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 0, x])/
          3 + (20*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*
          (-13/18 + (13*RATIO[x^(-1)])/18) + Log[mu2/s]^3*
          (-1/3 + (8*G[0, x])/9 + 2*G[1, x] + (1/3 - (8*G[0, x])/9 - 
             2*G[1, x])*RATIO[x^(-1)]) + Log[mu2/s]^2*
          (269/27 + (37*Pi^2)/18 - (41*G[0, x])/9 + (50*G[1, x])/9 + 
           (10*G[0, 0, x])/3 - 6*G[0, 1, x] - 6*G[1, 0, x] + 
           (-269/27 - (37*Pi^2)/18 + (41*G[0, x])/9 - (50*G[1, x])/9 - 
             (10*G[0, 0, x])/3 + 6*G[0, 1, x] + 6*G[1, 0, x])*
            RATIO[x^(-1)]) + ((16*Pi^2)/9 - (4*Pi^2*G[0, x])/9 - 
           (2*Pi^2*G[1, x])/9 + (32*G[0, 0, x])/9 - (32*G[0, 1, x])/9 - 
           (32*G[1, 0, x])/9 + (32*G[1, 1, x])/9 - (8*G[0, 0, 0, x])/3 + 
           (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (4*G[1, 0, 0, x])/3 - 
           (4*G[1, 1, 1, x])/3)*RATIO[x] + 10*Zeta[3] - (64*G[0, x]*Zeta[3])/
          9 - (40*G[1, x]*Zeta[3])/3 + Log[mu2/s]*(3778/81 + (161*Pi^2)/54 - 
           (260*G[0, x])/9 - (34*Pi^2*G[0, x])/9 + (242*G[1, x])/27 - 
           3*Pi^2*G[1, x] + (170*G[0, 0, x])/9 - (88*G[0, 1, x])/9 - 
           (88*G[1, 0, x])/9 - (4*G[1, 1, x])/3 - (56*G[0, 0, 0, x])/3 + 
           12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] + (20*G[1, 0, 0, x])/3 + 
           (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
            3 + ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
             (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
           RATIO[x^(-1)]*(-3778/81 - (197*Pi^2)/54 + (254*G[0, x])/9 + 
             (34*Pi^2*G[0, x])/9 - (224*G[1, x])/27 + 3*Pi^2*G[1, x] - 
             (182*G[0, 0, x])/9 + (100*G[0, 1, x])/9 + (100*G[1, 0, x])/9 + 
             (56*G[0, 0, 0, x])/3 - 12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 
             (20*G[1, 0, 0, x])/3 - (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/
              3 + (16*G[1, 1, 1, x])/3 - (172*Zeta[3])/9) + 
           (172*Zeta[3])/9) + RATIO[x^(-1)]*(-37559/486 - (46*Pi^2)/27 - 
           (53*Pi^4)/270 + (4106*G[0, x])/81 + (59*Pi^2*G[0, x])/18 - 
           (328*G[1, x])/81 + (100*Pi^2*G[1, x])/27 - (986*G[0, 0, x])/27 - 
           (31*Pi^2*G[0, 0, x])/9 + (224*G[0, 1, x])/27 - 3*Pi^2*G[0, 1, x] + 
           (224*G[1, 0, x])/27 - (7*Pi^2*G[1, 0, x])/3 - (4*Pi^2*G[1, 1, x])/
            3 + (94*G[0, 0, 0, x])/3 - (100*G[0, 0, 1, x])/9 - 
           (100*G[0, 1, 0, x])/9 - (40*G[1, 0, 0, x])/9 - (20*G[1, 0, 1, x])/
            3 - (20*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/3 - 
           (92*G[0, 0, 0, 0, x])/3 + 12*G[0, 0, 0, 1, x] + 
           12*G[0, 0, 1, 0, x] + (20*G[0, 1, 0, 0, x])/3 + 
           (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 - 
           (16*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 0, 0, x])/3 + 
           (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
           4*G[1, 1, 0, 0, x] + (4*G[1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 0, x])/
            3 - (20*G[1, 1, 1, 1, x])/3 - 10*Zeta[3] + (64*G[0, x]*Zeta[3])/
            9 + (40*G[1, x]*Zeta[3])/3)) + 
       e^2*(833023/2916 - (11395*Pi^2)/972 + (1009*Pi^4)/6480 - 
         (5315*G[0, x])/27 + (142*Pi^2*G[0, x])/81 - (293*Pi^4*G[0, x])/
          1080 + (4076*G[1, x])/243 - (637*Pi^2*G[1, x])/162 - 
         (127*Pi^4*G[1, x])/360 + (3184*G[0, 0, x])/27 + 
         (209*Pi^2*G[0, 0, x])/54 + (104*G[0, 1, x])/81 + 
         (184*Pi^2*G[0, 1, x])/27 + (104*G[1, 0, x])/81 + 
         (160*Pi^2*G[1, 0, x])/27 - (604*G[1, 1, x])/27 + 
         (35*Pi^2*G[1, 1, x])/9 - (2240*G[0, 0, 0, x])/27 - 
         7*Pi^2*G[0, 0, 0, x] + (296*G[0, 0, 1, x])/27 - 
         (23*Pi^2*G[0, 0, 1, x])/3 + (296*G[0, 1, 0, x])/27 - 
         (19*Pi^2*G[0, 1, 0, x])/3 - 4*Pi^2*G[0, 1, 1, x] + 
         (56*G[1, 0, 0, x])/27 - (53*Pi^2*G[1, 0, 0, x])/9 + 
         (80*G[1, 0, 1, x])/9 - (28*Pi^2*G[1, 0, 1, x])/9 + 
         (80*G[1, 1, 0, x])/9 - (22*Pi^2*G[1, 1, 0, x])/9 + 
         (26*G[1, 1, 1, x])/9 - (20*Pi^2*G[1, 1, 1, x])/9 + 
         (710*G[0, 0, 0, 0, x])/9 - (184*G[0, 0, 0, 1, x])/9 - 
         (184*G[0, 0, 1, 0, x])/9 - (76*G[0, 1, 0, 0, x])/9 - 
         12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
         (32*G[1, 0, 0, 0, x])/9 - 12*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] - (16*G[1, 1, 0, 0, x])/3 - 
         (20*G[1, 1, 0, 1, x])/3 - (20*G[1, 1, 1, 0, x])/3 + 
         (44*G[1, 1, 1, 1, x])/3 - (292*G[0, 0, 0, 0, 0, x])/3 + 
         28*G[0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 1, 0, x] + 
         (44*G[0, 0, 1, 0, 0, x])/3 + (40*G[0, 0, 1, 0, 1, x])/3 + 
         (40*G[0, 0, 1, 1, 0, x])/3 - (40*G[0, 0, 1, 1, 1, x])/3 + 
         (4*G[0, 1, 0, 0, 0, x])/3 + (40*G[0, 1, 0, 0, 1, x])/3 + 
         (40*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 1, 0, 0, x] + 
         (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 - 
         (56*G[0, 1, 1, 1, 1, x])/3 - 12*G[1, 0, 0, 0, 0, x] + 
         (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
         8*G[1, 0, 1, 0, 0, x] + (16*G[1, 0, 1, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
         (8*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
         (16*G[1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 1, 0, 0, x] + 
         (4*G[1, 1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 1, 0, x])/3 - 
         20*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-16/45 + (16*RATIO[x^(-1)])/
            45) + Log[mu2/s]^4*(-31/108 + (11*G[0, x])/18 + (7*G[1, x])/6 + 
           (31/108 - (11*G[0, x])/18 - (7*G[1, x])/6)*RATIO[x^(-1)]) + 
         Log[mu2/s]^3*(517/81 + (5*Pi^2)/3 - (79*G[0, x])/27 + 
           (110*G[1, x])/27 + (20*G[0, 0, x])/9 - (14*G[0, 1, x])/3 - 
           (14*G[1, 0, x])/3 + (-517/81 - (5*Pi^2)/3 + (79*G[0, x])/27 - 
             (110*G[1, x])/27 - (20*G[0, 0, x])/9 + (14*G[0, 1, x])/3 + 
             (14*G[1, 0, x])/3)*RATIO[x^(-1)]) - (3929*Zeta[3])/81 - 
         (38*Pi^2*Zeta[3])/3 + (518*G[0, x]*Zeta[3])/27 - 
         (964*G[1, x]*Zeta[3])/27 - (148*G[0, 0, x]*Zeta[3])/9 + 
         (116*G[0, 1, x]*Zeta[3])/3 + (104*G[1, 0, x]*Zeta[3])/3 + 
         (16*G[1, 1, x]*Zeta[3])/3 + Log[mu2/s]^2*(3974/81 + (31*Pi^2)/12 - 
           (824*G[0, x])/27 - (9*Pi^2*G[0, x])/2 + (307*G[1, x])/27 - 
           (23*Pi^2*G[1, x])/6 + 19*G[0, 0, x] - (92*G[0, 1, x])/9 - 
           (92*G[1, 0, x])/9 - 2*G[1, 1, x] - (62*G[0, 0, 0, x])/3 + 
           14*G[0, 0, 1, x] + 14*G[0, 1, 0, x] + (22*G[1, 0, 0, x])/3 + 
           (20*G[1, 0, 1, x])/3 + (20*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/
            3 + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
             2*G[1, 1, x])*RATIO[x] + RATIO[x^(-1)]*(-3974/81 - 
             (43*Pi^2)/12 + (797*G[0, x])/27 + (9*Pi^2*G[0, x])/2 - 
             (280*G[1, x])/27 + (23*Pi^2*G[1, x])/6 - 21*G[0, 0, x] + 
             (110*G[0, 1, x])/9 + (110*G[1, 0, x])/9 + (62*G[0, 0, 0, x])/3 - 
             14*G[0, 0, 1, x] - 14*G[0, 1, 0, x] - (22*G[1, 0, 0, x])/3 - 
             (20*G[1, 0, 1, x])/3 - (20*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/
              3 - (226*Zeta[3])/9) + (226*Zeta[3])/9) + 
         RATIO[x]*((212*Pi^2)/27 + (8*Pi^4)/135 - (98*Pi^2*G[0, x])/27 - 
           (73*Pi^2*G[1, x])/27 + (424*G[0, 0, x])/27 + (13*Pi^2*G[0, 0, x])/
            9 - (424*G[0, 1, x])/27 + (7*Pi^2*G[0, 1, x])/9 - 
           (424*G[1, 0, x])/27 + (5*Pi^2*G[1, 0, x])/9 + (424*G[1, 1, x])/
            27 + (5*Pi^2*G[1, 1, x])/9 - (164*G[0, 0, 0, x])/9 + 
           (82*G[0, 0, 1, x])/9 + (82*G[0, 1, 0, x])/9 + (50*G[1, 0, 0, x])/
            9 + (32*G[1, 0, 1, x])/9 + (32*G[1, 1, 0, x])/9 - 
           (38*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
           4*G[0, 0, 1, 0, x] - (8*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/
            3 - (4*G[0, 1, 1, 0, x])/3 + (4*G[0, 1, 1, 1, x])/3 - 
           (4*G[1, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 1, x])/3 - 
           (4*G[1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 0, x])/3 + 
           (16*G[1, 1, 1, 1, x])/3 + (32*Zeta[3])/9 - (4*G[1, x]*Zeta[3])/
            3) + Log[mu2/s]*(43759/243 - (367*Pi^2)/162 + (247*Pi^4)/540 - 
           (9656*G[0, x])/81 - (253*Pi^2*G[0, x])/54 + (1708*G[1, x])/81 - 
           (175*Pi^2*G[1, x])/27 + 72*G[0, 0, x] + 8*Pi^2*G[0, 0, x] - 
           (296*G[0, 1, x])/27 + (23*Pi^2*G[0, 1, x])/3 - (296*G[1, 0, x])/
            27 + (19*Pi^2*G[1, 0, x])/3 - (106*G[1, 1, x])/9 + 
           4*Pi^2*G[1, 1, x] - (526*G[0, 0, 0, x])/9 + (184*G[0, 0, 1, x])/
            9 + (184*G[0, 1, 0, x])/9 + (76*G[1, 0, 0, x])/9 + 
           12*G[1, 0, 1, x] + 12*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
           (208*G[0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 1, x] - 
           28*G[0, 0, 1, 0, x] - (44*G[0, 1, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 0, x])/3 + 
           (40*G[0, 1, 1, 1, x])/3 - (4*G[1, 0, 0, 0, x])/3 - 
           (40*G[1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, x])/3 - 
           8*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - 
           (16*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
           (266*Zeta[3])/27 - (152*G[0, x]*Zeta[3])/9 - (116*G[1, x]*Zeta[3])/
            3 + RATIO[x]*((41*Pi^2)/9 - (14*Pi^2*G[0, x])/9 - 
             (10*Pi^2*G[1, x])/9 + (82*G[0, 0, x])/9 - (82*G[0, 1, x])/9 - 
             (82*G[1, 0, x])/9 + (82*G[1, 1, x])/9 - 8*G[0, 0, 0, x] + 
             4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + (8*G[1, 0, 0, x])/3 + 
             (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/
              3 + (4*Zeta[3])/3) + RATIO[x^(-1)]*(-43759/243 - 
             (461*Pi^2)/162 - (247*Pi^4)/540 + (9260*G[0, x])/81 + 
             (337*Pi^2*G[0, x])/54 - (1312*G[1, x])/81 + (205*Pi^2*G[1, x])/
              27 - (718*G[0, 0, x])/9 - 8*Pi^2*G[0, 0, x] + (560*G[0, 1, x])/
              27 - (23*Pi^2*G[0, 1, x])/3 + (560*G[1, 0, x])/27 - 
             (19*Pi^2*G[1, 0, x])/3 - 4*Pi^2*G[1, 1, x] + (598*G[0, 0, 0, x])/
              9 - (220*G[0, 0, 1, x])/9 - (220*G[0, 1, 0, x])/9 - 
             (100*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/3 - 
             (40*G[1, 1, 0, x])/3 + (40*G[1, 1, 1, x])/3 - 
             (208*G[0, 0, 0, 0, x])/3 + 28*G[0, 0, 0, 1, x] + 
             28*G[0, 0, 1, 0, x] + (44*G[0, 1, 0, 0, x])/3 + 
             (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
             (40*G[0, 1, 1, 1, x])/3 + (4*G[1, 0, 0, 0, x])/3 + 
             (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 + 
             8*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/3 + 
             (16*G[1, 1, 1, 0, x])/3 - (56*G[1, 1, 1, 1, x])/3 - 
             (302*Zeta[3])/27 + (152*G[0, x]*Zeta[3])/9 + 
             (116*G[1, x]*Zeta[3])/3)) + RATIO[x^(-1)]*(-833023/2916 + 
           (2395*Pi^2)/972 - (1393*Pi^4)/6480 + (1693*G[0, x])/9 + 
           (349*Pi^2*G[0, x])/162 + (293*Pi^4*G[0, x])/1080 - 
           (1952*G[1, x])/243 + (560*Pi^2*G[1, x])/81 + (127*Pi^4*G[1, x])/
            360 - (3524*G[0, 0, x])/27 - (287*Pi^2*G[0, 0, x])/54 + 
           (1312*G[0, 1, x])/81 - (205*Pi^2*G[0, 1, x])/27 + 
           (1312*G[1, 0, x])/81 - (175*Pi^2*G[1, 0, x])/27 - 
           (40*Pi^2*G[1, 1, x])/9 + (2714*G[0, 0, 0, x])/27 + 
           7*Pi^2*G[0, 0, 0, x] - (560*G[0, 0, 1, x])/27 + 
           (23*Pi^2*G[0, 0, 1, x])/3 - (560*G[0, 1, 0, x])/27 + 
           (19*Pi^2*G[0, 1, 0, x])/3 + 4*Pi^2*G[0, 1, 1, x] - 
           (224*G[1, 0, 0, x])/27 + (53*Pi^2*G[1, 0, 0, x])/9 - 
           (112*G[1, 0, 1, x])/9 + (28*Pi^2*G[1, 0, 1, x])/9 - 
           (112*G[1, 1, 0, x])/9 + (22*Pi^2*G[1, 1, 0, x])/9 + 
           (112*G[1, 1, 1, x])/9 + (20*Pi^2*G[1, 1, 1, x])/9 - 
           (818*G[0, 0, 0, 0, x])/9 + (220*G[0, 0, 0, 1, x])/9 + 
           (220*G[0, 0, 1, 0, x])/9 + (100*G[0, 1, 0, 0, x])/9 + 
           (40*G[0, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 0, x])/3 - 
           (40*G[0, 1, 1, 1, x])/3 - (20*G[1, 0, 0, 0, x])/9 + 
           (40*G[1, 0, 0, 1, x])/3 + (40*G[1, 0, 1, 0, x])/3 + 
           (20*G[1, 1, 0, 0, x])/3 + (20*G[1, 1, 0, 1, x])/3 + 
           (20*G[1, 1, 1, 0, x])/3 - 20*G[1, 1, 1, 1, x] + 
           (292*G[0, 0, 0, 0, 0, x])/3 - 28*G[0, 0, 0, 0, 1, x] - 
           28*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 1, 0, 0, x])/3 - 
           (40*G[0, 0, 1, 0, 1, x])/3 - (40*G[0, 0, 1, 1, 0, x])/3 + 
           (40*G[0, 0, 1, 1, 1, x])/3 - (4*G[0, 1, 0, 0, 0, x])/3 - 
           (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 - 
           8*G[0, 1, 1, 0, 0, x] - (16*G[0, 1, 1, 0, 1, x])/3 - 
           (16*G[0, 1, 1, 1, 0, x])/3 + (56*G[0, 1, 1, 1, 1, x])/3 + 
           12*G[1, 0, 0, 0, 0, x] - (40*G[1, 0, 0, 0, 1, x])/3 - 
           (40*G[1, 0, 0, 1, 0, x])/3 - 8*G[1, 0, 1, 0, 0, x] - 
           (16*G[1, 0, 1, 0, 1, x])/3 - (16*G[1, 0, 1, 1, 0, x])/3 + 
           (16*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 - 
           (16*G[1, 1, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 0, x])/3 - 
           4*G[1, 1, 1, 0, 0, x] - (4*G[1, 1, 1, 0, 1, x])/3 - 
           (4*G[1, 1, 1, 1, 0, x])/3 + 20*G[1, 1, 1, 1, 1, x] + 
           (3587*Zeta[3])/81 + (38*Pi^2*Zeta[3])/3 - (518*G[0, x]*Zeta[3])/
            27 + (1000*G[1, x]*Zeta[3])/27 + (148*G[0, 0, x]*Zeta[3])/9 - 
           (116*G[0, 1, x]*Zeta[3])/3 - (104*G[1, 0, x]*Zeta[3])/3 - 
           (16*G[1, 1, x]*Zeta[3])/3 - (286*Zeta[5])/5) + 
         (286*Zeta[5])/5))) + e^2*(-16939079/11664 + ((143572*I)/243)*Pi - 
     (904507*Pi^2)/1944 - ((1201*I)/162)*Pi^3 + (49693*Pi^4)/12960 - 
     ((1961*I)/540)*Pi^5 + (211*Pi^6)/1008 + (1361831*G[0, x])/972 - 
     ((39787*I)/324)*Pi*G[0, x] - (1199*Pi^2*G[0, x])/36 - 
     ((175*I)/72)*Pi^3*G[0, x] - (11*Pi^4*G[0, x])/27 - 
     ((155*I)/72)*Pi^5*G[0, x] + (39178*G[1, x])/243 + 
     ((223*I)/4)*Pi*G[1, x] + (21259*Pi^2*G[1, x])/648 + 
     ((460*I)/27)*Pi^3*G[1, x] - (1757*Pi^4*G[1, x])/540 - 
     ((1087*I)/180)*Pi^5*G[1, x] - (183181*G[0, 0, x])/108 + 
     ((814*I)/3)*Pi*G[0, 0, x] + (1375*Pi^2*G[0, 0, x])/36 - 
     ((517*I)/12)*Pi^3*G[0, 0, x] + (Pi^4*G[0, 0, x])/8 + 
     (55705*G[0, 1, x])/81 - ((29*I)/2)*Pi*G[0, 1, x] + 
     (27679*Pi^2*G[0, 1, x])/216 + (40*I)*Pi^3*G[0, 1, x] + 
     (475*Pi^4*G[0, 1, x])/72 + (55705*G[1, 0, x])/81 - 
     ((6676*I)/27)*Pi*G[1, 0, x] + (40163*Pi^2*G[1, 0, x])/216 + 
     ((91*I)/6)*Pi^3*G[1, 0, x] + (401*Pi^4*G[1, 0, x])/120 - 
     (79259*G[1, 1, x])/108 - ((13*I)/2)*Pi*G[1, 1, x] + 
     (1159*Pi^2*G[1, 1, x])/36 - ((593*I)/36)*Pi^3*G[1, 1, x] + 
     (23*Pi^4*G[1, 1, x])/30 + (28330*G[0, 0, 0, x])/27 - 
     ((1504*I)/9)*Pi*G[0, 0, 0, x] - (1411*Pi^2*G[0, 0, 0, x])/18 - 
     ((73*I)/3)*Pi^3*G[0, 0, 0, x] + (7751*G[0, 0, 1, x])/54 + 
     ((33*I)/2)*Pi*G[0, 0, 1, x] - (1795*Pi^2*G[0, 0, 1, x])/12 + 
     ((7*I)/6)*Pi^3*G[0, 0, 1, x] + (7751*G[0, 1, 0, x])/54 + 
     ((2135*I)/18)*Pi*G[0, 1, 0, x] - (5651*Pi^2*G[0, 1, 0, x])/36 - 
     ((113*I)/6)*Pi^3*G[0, 1, 0, x] - 476*G[0, 1, 1, x] - 
     (13*I)*Pi*G[0, 1, 1, x] - (257*Pi^2*G[0, 1, 1, x])/2 - 
     (13*I)*Pi^3*G[0, 1, 1, x] - (3739*G[1, 0, 0, x])/12 + 
     ((5575*I)/36)*Pi*G[1, 0, 0, x] - (431*Pi^2*G[1, 0, 0, x])/4 - 
     ((97*I)/3)*Pi^3*G[1, 0, 0, x] - (9131*G[1, 0, 1, x])/36 - 
     ((35*I)/4)*Pi*G[1, 0, 1, x] - (905*Pi^2*G[1, 0, 1, x])/9 + 
     ((71*I)/6)*Pi^3*G[1, 0, 1, x] - (9131*G[1, 1, 0, x])/36 - 
     ((4265*I)/36)*Pi*G[1, 1, 0, x] - (1823*Pi^2*G[1, 1, 0, x])/18 - 
     (6*I)*Pi^3*G[1, 1, 0, x] + (21127*G[1, 1, 1, x])/36 + 
     ((59*I)/4)*Pi*G[1, 1, 1, x] - (791*Pi^2*G[1, 1, 1, x])/18 - 
     (7*I)*Pi^3*G[1, 1, 1, x] - (1283*G[0, 0, 0, 0, x])/3 - 
     ((335*I)/3)*Pi*G[0, 0, 0, 0, x] + 19*Pi^2*G[0, 0, 0, 0, x] - 
     (1805*G[0, 0, 0, 1, x])/9 - (10*I)*Pi*G[0, 0, 0, 1, x] + 
     (14*Pi^2*G[0, 0, 0, 1, x])/3 - (1805*G[0, 0, 1, 0, x])/9 + 
     ((499*I)/3)*Pi*G[0, 0, 1, 0, x] + (46*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (181*G[0, 0, 1, 1, x])/2 + (3*I)*Pi*G[0, 0, 1, 1, x] - 
     (196*Pi^2*G[0, 0, 1, 1, x])/3 + (2228*G[0, 1, 0, 0, x])/9 + 
     ((622*I)/3)*Pi*G[0, 1, 0, 0, x] + (73*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (511*G[0, 1, 0, 1, x])/2 + (8*I)*Pi*G[0, 1, 0, 1, x] - 
     (109*Pi^2*G[0, 1, 0, 1, x])/3 - (511*G[0, 1, 1, 0, x])/2 - 
     ((459*I)/2)*Pi*G[0, 1, 1, 0, x] - (208*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (907*G[0, 1, 1, 1, x])/2 - I*Pi*G[0, 1, 1, 1, x] - 
     (107*Pi^2*G[0, 1, 1, 1, x])/3 + (1910*G[1, 0, 0, 0, x])/3 + 
     ((13*I)/3)*Pi*G[1, 0, 0, 0, x] - 8*Pi^2*G[1, 0, 0, 0, x] - 
     (973*G[1, 0, 0, 1, x])/4 - (15*I)*Pi*G[1, 0, 0, 1, x] - 
     (259*Pi^2*G[1, 0, 0, 1, x])/6 - (973*G[1, 0, 1, 0, x])/4 - 
     ((81*I)/2)*Pi*G[1, 0, 1, 0, x] - (39*Pi^2*G[1, 0, 1, 0, x])/2 + 
     (499*G[1, 0, 1, 1, x])/2 + (12*I)*Pi*G[1, 0, 1, 1, x] - 
     51*Pi^2*G[1, 0, 1, 1, x] - (1340*G[1, 1, 0, 0, x])/9 - 
     (92*I)*Pi*G[1, 1, 0, 0, x] - (172*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (545*G[1, 1, 0, 1, x])/12 + (21*I)*Pi*G[1, 1, 0, 1, x] - 
     (88*Pi^2*G[1, 1, 0, 1, x])/3 + (545*G[1, 1, 1, 0, x])/12 + 
     ((593*I)/6)*Pi*G[1, 1, 1, 0, x] - (71*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (368*G[1, 1, 1, 1, x])/3 - (20*I)*Pi*G[1, 1, 1, 1, x] + 
     (16*Pi^2*G[1, 1, 1, 1, x])/3 - 482*G[0, 0, 0, 0, 0, x] - 
     (304*I)*Pi*G[0, 0, 0, 0, 0, x] + 195*G[0, 0, 0, 0, 1, x] + 
     (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 195*G[0, 0, 0, 1, 0, x] + 
     (154*I)*Pi*G[0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 1, 1, x] + 
     (2*I)*Pi*G[0, 0, 0, 1, 1, x] + (149*G[0, 0, 1, 0, 0, x])/3 + 
     (180*I)*Pi*G[0, 0, 1, 0, 0, x] + (884*G[0, 0, 1, 0, 1, x])/3 + 
     (32*I)*Pi*G[0, 0, 1, 0, 1, x] + (884*G[0, 0, 1, 1, 0, x])/3 - 
     (98*I)*Pi*G[0, 0, 1, 1, 0, x] - (977*G[0, 0, 1, 1, 1, x])/3 - 
     (34*I)*Pi*G[0, 0, 1, 1, 1, x] - (353*G[0, 1, 0, 0, 0, x])/3 + 
     (74*I)*Pi*G[0, 1, 0, 0, 0, x] + (791*G[0, 1, 0, 0, 1, x])/3 - 
     (28*I)*Pi*G[0, 1, 0, 0, 1, x] + (791*G[0, 1, 0, 1, 0, x])/3 + 
     (10*I)*Pi*G[0, 1, 0, 1, 0, x] - 23*G[0, 1, 0, 1, 1, x] - 
     (18*I)*Pi*G[0, 1, 0, 1, 1, x] - 273*G[0, 1, 1, 0, 0, x] - 
     (106*I)*Pi*G[0, 1, 1, 0, 0, x] + (1657*G[0, 1, 1, 0, 1, x])/6 + 
     (52*I)*Pi*G[0, 1, 1, 0, 1, x] + (1657*G[0, 1, 1, 1, 0, x])/6 + 
     (66*I)*Pi*G[0, 1, 1, 1, 0, x] - (3515*G[0, 1, 1, 1, 1, x])/6 - 
     (22*I)*Pi*G[0, 1, 1, 1, 1, x] - 535*G[1, 0, 0, 0, 0, x] - 
     (32*I)*Pi*G[1, 0, 0, 0, 0, x] + (710*G[1, 0, 0, 0, 1, x])/3 + 
     (18*I)*Pi*G[1, 0, 0, 0, 1, x] + (710*G[1, 0, 0, 1, 0, x])/3 + 
     (132*I)*Pi*G[1, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 1, 1, x] - 
     (40*I)*Pi*G[1, 0, 0, 1, 1, x] - 42*G[1, 0, 1, 0, 0, x] + 
     (58*I)*Pi*G[1, 0, 1, 0, 0, x] + (1135*G[1, 0, 1, 0, 1, x])/6 + 
     (78*I)*Pi*G[1, 0, 1, 0, 1, x] + (1135*G[1, 0, 1, 1, 0, x])/6 - 
     (130*I)*Pi*G[1, 0, 1, 1, 0, x] - (1399*G[1, 0, 1, 1, 1, x])/6 - 
     (64*I)*Pi*G[1, 0, 1, 1, 1, x] - (878*G[1, 1, 0, 0, 0, x])/3 - 
     (44*I)*Pi*G[1, 1, 0, 0, 0, x] + (488*G[1, 1, 0, 0, 1, x])/3 + 
     (10*I)*Pi*G[1, 1, 0, 0, 1, x] + (488*G[1, 1, 0, 1, 0, x])/3 + 
     (32*I)*Pi*G[1, 1, 0, 1, 0, x] - 36*G[1, 1, 0, 1, 1, x] - 
     (8*I)*Pi*G[1, 1, 0, 1, 1, x] + (463*G[1, 1, 1, 0, 0, x])/3 - 
     (4*I)*Pi*G[1, 1, 1, 0, 0, x] + (301*G[1, 1, 1, 0, 1, x])/6 - 
     (26*I)*Pi*G[1, 1, 1, 0, 1, x] + (301*G[1, 1, 1, 1, 0, x])/6 + 
     (10*I)*Pi*G[1, 1, 1, 1, 0, x] - (701*G[1, 1, 1, 1, 1, x])/2 + 
     (24*I)*Pi*G[1, 1, 1, 1, 1, x] - 184*G[0, 0, 0, 0, 0, 0, x] - 
     316*G[0, 0, 0, 0, 0, 1, x] - 316*G[0, 0, 0, 0, 1, 0, x] + 
     154*G[0, 0, 0, 0, 1, 1, x] - 156*G[0, 0, 0, 1, 0, 0, x] + 
     120*G[0, 0, 0, 1, 0, 1, x] + 120*G[0, 0, 0, 1, 1, 0, x] + 
     62*G[0, 0, 0, 1, 1, 1, x] + 76*G[0, 0, 1, 0, 0, 0, x] - 
     6*G[0, 0, 1, 0, 0, 1, x] - 6*G[0, 0, 1, 0, 1, 0, x] + 
     190*G[0, 0, 1, 0, 1, 1, x] - 138*G[0, 0, 1, 1, 0, 0, x] + 
     192*G[0, 0, 1, 1, 0, 1, x] + 192*G[0, 0, 1, 1, 1, 0, x] - 
     238*G[0, 0, 1, 1, 1, 1, x] + 80*G[0, 1, 0, 0, 0, 0, x] - 
     16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] + 
     46*G[0, 1, 0, 0, 1, 1, x] - 56*G[0, 1, 0, 1, 0, 0, x] + 
     124*G[0, 1, 0, 1, 0, 1, x] + 124*G[0, 1, 0, 1, 1, 0, x] + 
     2*G[0, 1, 0, 1, 1, 1, x] - 264*G[0, 1, 1, 0, 0, 0, x] + 
     110*G[0, 1, 1, 0, 0, 1, x] + 110*G[0, 1, 1, 0, 1, 0, x] + 
     110*G[0, 1, 1, 0, 1, 1, x] + 160*G[0, 1, 1, 1, 0, 0, x] + 
     74*G[0, 1, 1, 1, 0, 1, x] + 74*G[0, 1, 1, 1, 1, 0, x] - 
     312*G[0, 1, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, 0, x] - 
     58*G[1, 0, 0, 0, 0, 1, x] - 58*G[1, 0, 0, 0, 1, 0, x] + 
     108*G[1, 0, 0, 0, 1, 1, x] + 56*G[1, 0, 0, 1, 0, 0, x] + 
     108*G[1, 0, 0, 1, 0, 1, x] + 108*G[1, 0, 0, 1, 1, 0, x] - 
     68*G[1, 0, 0, 1, 1, 1, x] - 26*G[1, 0, 1, 0, 0, 0, x] + 
     130*G[1, 0, 1, 0, 0, 1, x] + 130*G[1, 0, 1, 0, 1, 0, x] + 
     84*G[1, 0, 1, 0, 1, 1, x] - 86*G[1, 0, 1, 1, 0, 0, x] + 
     92*G[1, 0, 1, 1, 0, 1, x] + 92*G[1, 0, 1, 1, 1, 0, x] - 
     216*G[1, 0, 1, 1, 1, 1, x] - 300*G[1, 1, 0, 0, 0, 0, x] + 
     120*G[1, 1, 0, 0, 0, 1, x] + 120*G[1, 1, 0, 0, 1, 0, x] + 
     48*G[1, 1, 0, 0, 1, 1, x] + 90*G[1, 1, 0, 1, 0, 0, x] + 
     100*G[1, 1, 0, 1, 0, 1, x] + 100*G[1, 1, 0, 1, 1, 0, x] - 
     84*G[1, 1, 0, 1, 1, 1, x] + 20*G[1, 1, 1, 0, 0, 0, x] + 
     94*G[1, 1, 1, 0, 0, 1, x] + 94*G[1, 1, 1, 0, 1, 0, x] - 
     72*G[1, 1, 1, 0, 1, 1, x] + 142*G[1, 1, 1, 1, 0, 0, x] - 
     84*G[1, 1, 1, 1, 0, 1, x] - 84*G[1, 1, 1, 1, 1, 0, x] - 
     156*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
      (5/18 - (5*RATIO[x^(-1)])/18) + Log[mu2/s]^5*(49/90 - ((5*I)/3)*Pi - 
       (5*G[0, x])/6 - (5*G[1, x])/2 + (-49/90 + ((5*I)/3)*Pi + 
         (5*G[0, x])/6 + (5*G[1, x])/2)*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-61/72 + (4*I)*Pi + Pi^2/18 - (19*G[0, x])/18 + 
       ((11*I)/6)*Pi*G[0, x] + (7*G[1, x])/3 + ((7*I)/3)*Pi*G[1, x] - 
       (11*G[0, 0, x])/6 + (47*G[0, 1, x])/6 + (47*G[1, 0, x])/6 + 
       7*G[1, 1, x] + (((-11*I)/6)*Pi*G[0, x] - (11*G[0, 0, x])/6)*
        RATIO[(1 - x)^(-1)] + (61/72 - ((35*I)/6)*Pi - Pi^2/18 - 
         (7*G[0, x])/9 - ((11*I)/3)*Pi*G[0, x] - (7*G[1, x])/3 - 
         ((7*I)/3)*Pi*G[1, x] - (47*G[0, 1, x])/6 - (47*G[1, 0, x])/6 - 
         7*G[1, 1, x])*RATIO[x^(-1)]) + (95669*Zeta[3])/108 - 
     ((37925*I)/108)*Pi*Zeta[3] + (502*Pi^2*Zeta[3])/9 + 
     ((413*I)/18)*Pi^3*Zeta[3] - (1445*G[0, x]*Zeta[3])/2 + 
     ((3292*I)/9)*Pi*G[0, x]*Zeta[3] - 12*Pi^2*G[0, x]*Zeta[3] - 
     (51329*G[1, x]*Zeta[3])/108 - ((135*I)/2)*Pi*G[1, x]*Zeta[3] - 
     (1879*Pi^2*G[1, x]*Zeta[3])/18 + (1874*G[0, 0, x]*Zeta[3])/3 + 
     ((352*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (629*G[0, 1, x]*Zeta[3])/3 + 
     (96*I)*Pi*G[0, 1, x]*Zeta[3] + (493*G[1, 0, x]*Zeta[3])/3 + 
     ((878*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 303*G[1, 1, x]*Zeta[3] + 
     (20*I)*Pi*G[1, 1, x]*Zeta[3] + 20*G[0, 0, 0, x]*Zeta[3] - 
     (208*G[0, 0, 1, x]*Zeta[3])/3 - (598*G[0, 1, 0, x]*Zeta[3])/3 + 
     258*G[0, 1, 1, x]*Zeta[3] - (2*G[1, 0, 0, x]*Zeta[3])/3 - 
     80*G[1, 0, 1, x]*Zeta[3] + 218*G[1, 1, 0, x]*Zeta[3] + 
     64*G[1, 1, 1, x]*Zeta[3] - (1145*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(-2213/54 + ((883*I)/27)*Pi + (41*Pi^2)/18 + 
       ((49*I)/9)*Pi^3 + (181*G[0, x])/6 - ((152*I)/9)*Pi*G[0, x] + 
       (17*Pi^2*G[0, x])/6 + (160*G[1, x])/27 + ((7*I)/3)*Pi*G[1, x] + 
       (173*Pi^2*G[1, x])/18 - (5*G[0, 0, x])/3 + ((13*I)/3)*Pi*G[0, 0, x] - 
       11*G[0, 1, x] - (7*I)*Pi*G[0, 1, x] - 11*G[1, 0, x] - 
       ((13*I)/3)*Pi*G[1, 0, x] + 4*G[1, 1, x] + 22*G[0, 0, 0, x] - 
       (31*G[0, 0, 1, x])/3 - (31*G[0, 1, 0, x])/3 - 28*G[0, 1, 1, x] + 
       G[1, 0, 0, x]/3 - 36*G[1, 0, 1, x] - 36*G[1, 1, 0, x] + 
       8*G[1, 1, 1, x] + (-2*Pi^2 - 4*G[0, 0, x] + 4*G[0, 1, x] + 
         4*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x] + RATIO[(1 - x)^(-1)]*
        (((4*I)/9)*Pi^3 + ((79*I)/9)*Pi*G[0, x] + (11*Pi^2*G[0, x])/3 + 
         (79*G[0, 0, x])/9 + (I/3)*Pi*G[0, 0, x] + ((7*I)/3)*Pi*G[0, 1, x] - 
         (I/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + (7*G[0, 0, 1, x])/3 + 
         (7*G[0, 1, 0, x])/3 - G[1, 0, 0, x]/3 - (8*Zeta[3])/3) - 
       (148*Zeta[3])/9 + RATIO[x^(-1)]*(2213/54 - ((718*I)/27)*Pi + 
         (61*Pi^2)/18 - (5*I)*Pi^3 - (397*G[0, x])/18 + 
         ((70*I)/3)*Pi*G[0, x] + (5*Pi^2*G[0, x])/6 - (214*G[1, x])/27 - 
         (173*Pi^2*G[1, x])/18 + (154*G[0, 0, x])/9 - (4*I)*Pi*G[0, 0, x] + 
         (28*G[0, 1, x])/3 + ((28*I)/3)*Pi*G[0, 1, x] + (28*G[1, 0, x])/3 + 
         (4*I)*Pi*G[1, 0, x] - (50*G[0, 0, 0, x])/3 + (38*G[0, 0, 1, x])/3 + 
         (38*G[0, 1, 0, x])/3 + 28*G[0, 1, 1, x] - (2*G[1, 0, 0, x])/3 + 
         36*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
         (124*Zeta[3])/9)) + Log[mu2/s]^2*(-45451/162 + ((7993*I)/54)*Pi - 
       (1127*Pi^2)/24 - ((10*I)/3)*Pi^3 + (41*Pi^4)/72 + (2881*G[0, x])/12 - 
       ((1117*I)/18)*Pi*G[0, x] - (214*Pi^2*G[0, x])/9 - 
       (12*I)*Pi^3*G[0, x] + (3335*G[1, x])/108 + (14*I)*Pi*G[1, x] - 
       (115*Pi^2*G[1, x])/3 - ((53*I)/6)*Pi^3*G[1, x] - (1771*G[0, 0, x])/9 + 
       ((331*I)/6)*Pi*G[0, 0, x] + (7*Pi^2*G[0, 0, x])/6 + 
       (398*G[0, 1, x])/9 + (I/2)*Pi*G[0, 1, x] - 21*Pi^2*G[0, 1, x] + 
       (398*G[1, 0, x])/9 - ((209*I)/6)*Pi*G[1, 0, x] - 
       (79*Pi^2*G[1, 0, x])/3 - 48*G[1, 1, x] - (7*I)*Pi*G[1, 1, x] - 
       (100*Pi^2*G[1, 1, x])/3 - (31*G[0, 0, 0, x])/3 - 
       (56*I)*Pi*G[0, 0, 0, x] + (141*G[0, 0, 1, x])/2 + 
       (17*I)*Pi*G[0, 0, 1, x] + (141*G[0, 1, 0, x])/2 + 
       (31*I)*Pi*G[0, 1, 0, x] - 37*G[0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
       (373*G[1, 0, 0, x])/6 + (20*I)*Pi*G[1, 0, 0, x] + 
       (181*G[1, 0, 1, x])/3 + (7*I)*Pi*G[1, 0, 1, x] + 
       (181*G[1, 1, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, x] - 
       (238*G[1, 1, 1, x])/3 - (6*I)*Pi*G[1, 1, 1, x] - 90*G[0, 0, 0, 0, x] - 
       32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 80*G[0, 0, 1, 1, x] - 
       30*G[0, 1, 0, 0, x] + 92*G[0, 1, 0, 1, x] + 92*G[0, 1, 1, 0, x] - 
       12*G[0, 1, 1, 1, x] - 42*G[1, 0, 0, 0, x] + 61*G[1, 0, 0, 1, x] + 
       61*G[1, 0, 1, 0, x] + 54*G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] + 
       78*G[1, 1, 0, 1, x] + 78*G[1, 1, 1, 0, x] - 108*G[1, 1, 1, 1, x] + 
       RATIO[x]*(30*Pi^2 + ((3*I)/2)*Pi^3 + 3*Pi^2*G[0, x] + 6*Pi^2*G[1, x] + 
         60*G[0, 0, x] + (3*I)*Pi*G[0, 0, x] - 60*G[0, 1, x] - 
         (3*I)*Pi*G[0, 1, x] - 60*G[1, 0, x] - (3*I)*Pi*G[1, 0, x] + 
         60*G[1, 1, x] + (3*I)*Pi*G[1, 1, x] + 15*G[0, 0, 0, x] - 
         15*G[0, 1, 1, x] + 3*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 
         18*G[1, 1, 0, x] + 33*G[1, 1, 1, x] - 3*Zeta[3]) + (715*Zeta[3])/9 + 
       ((91*I)/3)*Pi*Zeta[3] + (26*G[0, x]*Zeta[3])/3 + 63*G[1, x]*Zeta[3] + 
       RATIO[x^(-1)]*(45451/162 - ((2096*I)/27)*Pi + (1015*Pi^2)/72 + 
         ((5*I)/2)*Pi^3 + (19*Pi^4)/120 - (3077*G[0, x])/18 + 
         ((718*I)/9)*Pi*G[0, x] - (26*Pi^2*G[0, x])/3 + (13*I)*Pi^3*G[0, x] - 
         (800*G[1, x])/27 + (145*Pi^2*G[1, x])/6 + (10*I)*Pi^3*G[1, x] + 
         (733*G[0, 0, x])/6 - (70*I)*Pi*G[0, 0, x] - (13*Pi^2*G[0, 0, x])/3 + 
         (214*G[0, 1, x])/9 + (125*Pi^2*G[0, 1, x])/6 + (214*G[1, 0, x])/9 + 
         ((166*I)/3)*Pi*G[1, 0, x] + (149*Pi^2*G[1, 0, x])/6 + 
         (100*Pi^2*G[1, 1, x])/3 - (280*G[0, 0, 0, x])/3 + 
         (68*I)*Pi*G[0, 0, 0, x] - 28*G[0, 0, 1, x] - 
         (28*I)*Pi*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - 
         (24*I)*Pi*G[0, 1, 0, x] + (221*G[1, 0, 0, x])/3 - 
         (24*I)*Pi*G[1, 0, 0, x] - (139*G[1, 0, 1, x])/3 - 
         (139*G[1, 1, 0, x])/3 + (2*I)*Pi*G[1, 1, 0, x] + 
         (139*G[1, 1, 1, x])/3 + (6*I)*Pi*G[1, 1, 1, x] + 
         100*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] - 
         84*G[0, 0, 1, 1, x] + 34*G[0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, x] - 
         96*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 
         54*G[1, 0, 0, 1, x] - 54*G[1, 0, 1, 0, x] - 54*G[1, 0, 1, 1, x] - 
         28*G[1, 1, 0, 0, x] - 78*G[1, 1, 0, 1, x] - 78*G[1, 1, 1, 0, x] + 
         108*G[1, 1, 1, 1, x] - (364*Zeta[3])/9 - ((124*I)/3)*Pi*Zeta[3] - 
         (68*G[0, x]*Zeta[3])/3 - 70*G[1, x]*Zeta[3]) + 
       RATIO[(1 - x)^(-1)]*(((-10*I)/3)*Pi^3 - (277*Pi^4)/180 + 
         ((1231*I)/18)*Pi*G[0, x] - (185*Pi^2*G[0, x])/18 + I*Pi^3*G[0, x] + 
         ((7*I)/6)*Pi^3*G[1, x] + (1231*G[0, 0, x])/18 - 
         ((209*I)/6)*Pi*G[0, 0, x] - (115*Pi^2*G[0, 0, x])/6 + 
         ((3*I)/2)*Pi*G[0, 1, x] - (49*Pi^2*G[0, 1, x])/6 + 
         ((43*I)/2)*Pi*G[1, 0, x] - (3*Pi^2*G[1, 0, x])/2 - 
         (188*G[0, 0, 0, x])/3 + (12*I)*Pi*G[0, 0, 0, x] + 
         (3*G[0, 0, 1, x])/2 - (11*I)*Pi*G[0, 0, 1, x] + 
         (3*G[0, 1, 0, x])/2 + (7*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (43*G[1, 0, 0, x])/2 - 
         (4*I)*Pi*G[1, 0, 0, x] + (7*I)*Pi*G[1, 0, 1, x] - 
         38*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 34*G[0, 0, 1, 0, x] - 
         52*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] - 10*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
         7*G[1, 0, 1, 0, x] + 20*Zeta[3] - (11*I)*Pi*Zeta[3] + 
         34*G[0, x]*Zeta[3] - 7*G[1, x]*Zeta[3])) + 
     RATIO[x]*((63779*Pi^2)/216 - ((17*I)/8)*Pi^3 + (1247*Pi^4)/270 + 
       ((86*I)/45)*Pi^5 - (29213*Pi^2*G[0, x])/216 - 
       ((11*I)/3)*Pi^3*G[0, x] - (79*Pi^4*G[0, x])/30 - 
       (30817*Pi^2*G[1, x])/216 - ((4*I)/3)*Pi^3*G[1, x] - 
       (79*Pi^4*G[1, x])/20 + (63779*G[0, 0, x])/108 - 
       ((17*I)/4)*Pi*G[0, 0, x] + (1129*Pi^2*G[0, 0, x])/18 + 
       ((47*I)/2)*Pi^3*G[0, 0, x] - (63779*G[0, 1, x])/108 + 
       ((17*I)/4)*Pi*G[0, 1, x] + (542*Pi^2*G[0, 1, x])/9 - 
       ((131*I)/6)*Pi^3*G[0, 1, x] - (63779*G[1, 0, x])/108 + 
       ((17*I)/4)*Pi*G[1, 0, x] + (448*Pi^2*G[1, 0, x])/9 - 
       ((7*I)/2)*Pi^3*G[1, 0, x] + (63779*G[1, 1, x])/108 - 
       ((17*I)/4)*Pi*G[1, 1, x] + (445*Pi^2*G[1, 1, x])/9 + 
       ((71*I)/6)*Pi^3*G[1, 1, x] - (10229*G[0, 0, 0, x])/18 - 
       (20*I)*Pi*G[0, 0, 0, x] + (7*Pi^2*G[0, 0, 0, x])/6 + 
       (9203*G[0, 0, 1, x])/36 + (22*I)*Pi*G[0, 0, 1, x] + 
       (7*Pi^2*G[0, 0, 1, x])/3 + (9203*G[0, 1, 0, x])/36 + 
       (12*I)*Pi*G[0, 1, 0, x] - (14*Pi^2*G[0, 1, 0, x])/3 + 
       57*G[0, 1, 1, x] - (14*I)*Pi*G[0, 1, 1, x] + (97*Pi^2*G[0, 1, 1, x])/
        6 + (112*G[1, 0, 0, x])/9 + (10*I)*Pi*G[1, 0, 0, x] - 
       (21*Pi^2*G[1, 0, 0, x])/2 + (10807*G[1, 0, 1, x])/36 - 
       (12*I)*Pi*G[1, 0, 1, x] + 5*Pi^2*G[1, 0, 1, x] + 
       (10807*G[1, 1, 0, x])/36 - (2*I)*Pi*G[1, 1, 0, x] + 
       23*Pi^2*G[1, 1, 0, x] - (3677*G[1, 1, 1, x])/6 + 
       (4*I)*Pi*G[1, 1, 1, x] - (9*Pi^2*G[1, 1, 1, x])/2 + 
       372*G[0, 0, 0, 0, x] + (138*I)*Pi*G[0, 0, 0, 0, x] - 
       153*G[0, 0, 0, 1, x] - 153*G[0, 0, 1, 0, x] - 
       (134*I)*Pi*G[0, 0, 1, 0, x] + 53*G[0, 0, 1, 1, x] - 
       (58*G[0, 1, 0, 0, x])/3 - (148*I)*Pi*G[0, 1, 0, 0, x] - 
       (272*G[0, 1, 0, 1, x])/3 - (18*I)*Pi*G[0, 1, 0, 1, x] - 
       (272*G[0, 1, 1, 0, x])/3 + (148*I)*Pi*G[0, 1, 1, 0, x] + 
       (245*G[0, 1, 1, 1, x])/3 + (14*I)*Pi*G[0, 1, 1, 1, x] + 
       (226*G[1, 0, 0, 0, x])/3 - (42*I)*Pi*G[1, 0, 0, 0, x] - 
       (233*G[1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, x] - 
       (233*G[1, 0, 1, 0, x])/3 + (34*I)*Pi*G[1, 0, 1, 0, x] - 
       39*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] + 
       (49*G[1, 1, 0, 0, x])/3 + (72*I)*Pi*G[1, 1, 0, 0, x] - 
       123*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
       123*G[1, 1, 1, 0, x] - (68*I)*Pi*G[1, 1, 1, 0, x] + 
       (1046*G[1, 1, 1, 1, x])/3 - (2*I)*Pi*G[1, 1, 1, 1, x] + 
       148*G[0, 0, 0, 0, 0, x] + 54*G[0, 0, 0, 0, 1, x] + 
       54*G[0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 1, 1, x] - 
       78*G[0, 0, 1, 0, 0, x] - 30*G[0, 0, 1, 0, 1, x] - 
       30*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
       158*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
       14*G[0, 1, 0, 1, 0, x] - 38*G[0, 1, 0, 1, 1, x] + 
       154*G[0, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 0, x] + 66*G[0, 1, 1, 1, 1, x] - 
       42*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
       16*G[1, 0, 0, 1, 0, x] - 14*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
       118*G[1, 1, 0, 0, 0, x] - 22*G[1, 1, 0, 0, 1, x] - 
       22*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] - 
       110*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, 1, x] + (8755*Zeta[3])/36 - 
       (8*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/6 - 81*G[0, x]*Zeta[3] - 
       (152*I)*Pi*G[0, x]*Zeta[3] - (440*G[1, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[1, x]*Zeta[3] - 160*G[0, 0, x]*Zeta[3] + 
       144*G[0, 1, x]*Zeta[3] + 90*G[1, 0, x]*Zeta[3] - 
       62*G[1, 1, x]*Zeta[3] - 196*Zeta[5]) + (5474*Zeta[5])/15 + 
     (452*I)*Pi*Zeta[5] + 156*G[0, x]*Zeta[5] + 259*G[1, x]*Zeta[5] + 
     RATIO[x^(-1)]*(16939079/11664 - ((29152*I)/243)*Pi + (37183*Pi^2)/1944 + 
       ((484*I)/81)*Pi^3 - (19087*Pi^4)/4320 + ((767*I)/360)*Pi^5 + 
       (3473*Pi^6)/15120 - (944255*G[0, x])/972 + ((11648*I)/81)*Pi*G[0, x] - 
       (6815*Pi^2*G[0, x])/324 - ((173*I)/27)*Pi^3*G[0, x] + 
       (1691*Pi^4*G[0, x])/1080 - ((119*I)/180)*Pi^5*G[0, x] - 
       (29152*G[1, x])/243 + (74*I)*Pi*G[1, x] + (16201*Pi^2*G[1, x])/324 - 
       ((913*I)/72)*Pi^3*G[1, x] + (1949*Pi^4*G[1, x])/180 + 
       ((1511*I)/180)*Pi^5*G[1, x] + (55819*G[0, 0, x])/81 - 
       ((4192*I)/27)*Pi*G[0, 0, x] + (727*Pi^2*G[0, 0, x])/36 + 
       (5*I)*Pi^3*G[0, 0, x] + (Pi^4*G[0, 0, x])/6 + (6464*G[0, 1, x])/81 + 
       (20*I)*Pi*G[0, 1, x] - (1361*Pi^2*G[0, 1, x])/27 + 
       ((271*I)/36)*Pi^3*G[0, 1, x] - (219*Pi^4*G[0, 1, x])/40 + 
       (6464*G[1, 0, x])/81 + ((1184*I)/9)*Pi*G[1, 0, x] - 
       (10571*Pi^2*G[1, 0, x])/108 - ((275*I)/36)*Pi^3*G[1, 0, x] - 
       (1651*Pi^4*G[1, 0, x])/360 + 74*G[1, 1, x] - 
       ((163*I)/4)*Pi*G[1, 1, x] - (1217*Pi^2*G[1, 1, x])/36 - 
       ((115*I)/36)*Pi^3*G[1, 1, x] + (73*Pi^4*G[1, 1, x])/180 - 
       (4805*G[0, 0, 0, x])/9 + ((1436*I)/9)*Pi*G[0, 0, 0, x] - 
       (34*Pi^2*G[0, 0, 0, x])/3 + (18*I)*Pi^3*G[0, 0, 0, x] - 
       (1600*G[0, 0, 1, x])/27 + (145*Pi^2*G[0, 0, 1, x])/3 + 
       ((52*I)/3)*Pi^3*G[0, 0, 1, x] - (1600*G[0, 1, 0, x])/27 - 
       ((392*I)/3)*Pi*G[0, 1, 0, x] + (533*Pi^2*G[0, 1, 0, x])/6 + 
       ((76*I)/3)*Pi^3*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
       (4*I)*Pi*G[0, 1, 1, x] + (85*Pi^2*G[0, 1, 1, x])/2 + 
       ((10*I)/3)*Pi^3*G[0, 1, 1, x] + (4640*G[1, 0, 0, x])/27 - 
       ((248*I)/3)*Pi*G[1, 0, 0, x] + (572*Pi^2*G[1, 0, 0, x])/9 + 
       (40*I)*Pi^3*G[1, 0, 0, x] - (896*G[1, 0, 1, x])/9 - 
       ((29*I)/2)*Pi*G[1, 0, 1, x] + (427*Pi^2*G[1, 0, 1, x])/18 - 
       ((52*I)/3)*Pi^3*G[1, 0, 1, x] - (896*G[1, 1, 0, x])/9 + 
       ((1009*I)/12)*Pi*G[1, 1, 0, x] - (298*Pi^2*G[1, 1, 0, x])/9 + 
       (3*I)*Pi^3*G[1, 1, 0, x] + (1397*G[1, 1, 1, x])/36 + 
       ((69*I)/4)*Pi*G[1, 1, 1, x] + (193*Pi^2*G[1, 1, 1, x])/9 + 
       ((25*I)/3)*Pi^3*G[1, 1, 1, x] + (1405*G[0, 0, 0, 0, x])/3 - 
       (140*I)*Pi*G[0, 0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, 0, x] + 
       (428*G[0, 0, 0, 1, x])/9 + (29*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (428*G[0, 0, 1, 0, x])/9 + ((332*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       15*Pi^2*G[0, 0, 1, 0, x] + 64*Pi^2*G[0, 0, 1, 1, x] - 
       (1636*G[0, 1, 0, 0, x])/9 + ((188*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       19*Pi^2*G[0, 1, 0, 0, x] + (296*G[0, 1, 0, 1, x])/3 + 
       34*Pi^2*G[0, 1, 0, 1, x] + (296*G[0, 1, 1, 0, x])/3 - 
       ((271*I)/6)*Pi*G[0, 1, 1, 0, x] + (148*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (308*G[0, 1, 1, 1, x])/3 + (122*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (2548*G[1, 0, 0, 0, x])/9 + ((260*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (14*Pi^2*G[1, 0, 0, 0, x])/3 + (56*G[1, 0, 0, 1, x])/3 + 
       19*Pi^2*G[1, 0, 0, 1, x] + (56*G[1, 0, 1, 0, x])/3 - 
       ((451*I)/6)*Pi*G[1, 0, 1, 0, x] - (Pi^2*G[1, 0, 1, 0, x])/3 + 
       (131*G[1, 0, 1, 1, x])/2 + (139*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (266*G[1, 1, 0, 0, x])/3 - ((77*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       62*Pi^2*G[1, 1, 0, 0, x] + (1129*G[1, 1, 0, 1, x])/12 + 
       33*Pi^2*G[1, 1, 0, 1, x] + (1129*G[1, 1, 1, 0, x])/12 + 
       ((115*I)/6)*Pi*G[1, 1, 1, 0, x] + (71*Pi^2*G[1, 1, 1, 0, x])/3 - 
       (335*G[1, 1, 1, 1, x])/2 - (16*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (1064*G[0, 0, 0, 0, 0, x])/3 + (360*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       56*G[0, 0, 0, 0, 1, x] - (56*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       56*G[0, 0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (442*G[0, 0, 1, 0, 0, x])/3 - (160*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (278*G[0, 0, 1, 0, 1, x])/3 - (278*G[0, 0, 1, 1, 0, x])/3 + 
       (20*I)*Pi*G[0, 0, 1, 1, 0, x] + (278*G[0, 0, 1, 1, 1, x])/3 + 
       (12*I)*Pi*G[0, 0, 1, 1, 1, x] + (692*G[0, 1, 0, 0, 0, x])/3 - 
       (64*I)*Pi*G[0, 1, 0, 0, 0, x] - (62*G[0, 1, 0, 0, 1, x])/3 - 
       (62*G[0, 1, 0, 1, 0, x])/3 - (76*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       72*G[0, 1, 0, 1, 1, x] + (56*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (62*G[0, 1, 1, 0, 0, x])/3 + (60*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (703*G[0, 1, 1, 0, 1, x])/6 - (32*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (703*G[0, 1, 1, 1, 0, x])/6 - (8*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (1259*G[0, 1, 1, 1, 1, x])/6 + 374*G[1, 0, 0, 0, 0, x] + 
       (24*I)*Pi*G[1, 0, 0, 0, 0, x] - (170*G[1, 0, 0, 0, 1, x])/3 - 
       (170*G[1, 0, 0, 1, 0, x])/3 - (164*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       36*G[1, 0, 0, 1, 1, x] + (36*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (206*G[1, 0, 1, 0, 0, x])/3 - (60*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (163*G[1, 0, 1, 0, 1, x])/6 - (116*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (163*G[1, 0, 1, 1, 0, x])/6 + (160*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (269*G[1, 0, 1, 1, 1, x])/6 + (96*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (314*G[1, 1, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (121*G[1, 1, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (121*G[1, 1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       144*G[1, 1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       (47*G[1, 1, 1, 0, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       (601*G[1, 1, 1, 0, 1, x])/6 + (28*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (601*G[1, 1, 1, 1, 0, x])/6 - (16*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (593*G[1, 1, 1, 1, 1, x])/2 - (24*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       400*G[0, 0, 0, 0, 0, 0, x] + 260*G[0, 0, 0, 0, 0, 1, x] + 
       260*G[0, 0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 0, 1, 1, x] + 
       196*G[0, 0, 0, 1, 0, 0, x] - 144*G[0, 0, 0, 1, 0, 1, x] - 
       144*G[0, 0, 0, 1, 1, 0, x] - 24*G[0, 0, 0, 1, 1, 1, x] - 
       32*G[0, 0, 1, 0, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 1, x] + 
       4*G[0, 0, 1, 0, 1, 0, x] - 172*G[0, 0, 1, 0, 1, 1, x] + 
       56*G[0, 0, 1, 1, 0, 0, x] - 204*G[0, 0, 1, 1, 0, 1, x] - 
       204*G[0, 0, 1, 1, 1, 0, x] + 216*G[0, 0, 1, 1, 1, 1, x] - 
       84*G[0, 1, 0, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 0, 1, x] + 
       36*G[0, 1, 0, 0, 1, 0, x] - 88*G[0, 1, 0, 0, 1, 1, x] - 
       24*G[0, 1, 0, 1, 0, 0, x] - 104*G[0, 1, 0, 1, 0, 1, x] - 
       104*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] + 
       184*G[0, 1, 1, 0, 0, 0, x] - 124*G[0, 1, 1, 0, 0, 1, x] - 
       124*G[0, 1, 1, 0, 1, 0, x] - 88*G[0, 1, 1, 0, 1, 1, x] - 
       92*G[0, 1, 1, 1, 0, 0, x] - 96*G[0, 1, 1, 1, 0, 1, x] - 
       96*G[0, 1, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, 0, 0, x] + 100*G[1, 0, 0, 0, 0, 1, x] + 
       100*G[1, 0, 0, 0, 1, 0, x] - 104*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] - 72*G[1, 0, 0, 1, 0, 1, x] - 
       72*G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 1, 1, x] - 
       16*G[1, 0, 1, 0, 0, 0, x] - 108*G[1, 0, 1, 0, 0, 1, x] - 
       108*G[1, 0, 1, 0, 1, 0, x] - 120*G[1, 0, 1, 0, 1, 1, x] + 
       108*G[1, 0, 1, 1, 0, 0, x] - 60*G[1, 0, 1, 1, 0, 1, x] - 
       60*G[1, 0, 1, 1, 1, 0, x] + 216*G[1, 0, 1, 1, 1, 1, x] + 
       320*G[1, 1, 0, 0, 0, 0, x] - 132*G[1, 1, 0, 0, 0, 1, x] - 
       132*G[1, 1, 0, 0, 1, 0, x] - 36*G[1, 1, 0, 0, 1, 1, x] - 
       76*G[1, 1, 0, 1, 0, 0, x] - 112*G[1, 1, 0, 1, 0, 1, x] - 
       112*G[1, 1, 0, 1, 1, 0, x] + 84*G[1, 1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 1, 0, 0, 0, x] - 92*G[1, 1, 1, 0, 0, 1, x] - 
       92*G[1, 1, 1, 0, 1, 0, x] + 72*G[1, 1, 1, 0, 1, 1, x] - 
       148*G[1, 1, 1, 1, 0, 0, x] + 84*G[1, 1, 1, 1, 0, 1, x] + 
       84*G[1, 1, 1, 1, 1, 0, x] + 156*G[1, 1, 1, 1, 1, 1, x] - 
       (9181*Zeta[3])/9 + ((9476*I)/27)*Pi*Zeta[3] + (185*Pi^2*Zeta[3])/18 - 
       ((8*I)/3)*Pi^3*Zeta[3] + (1301*G[0, x]*Zeta[3])/3 - 
       ((932*I)/3)*Pi*G[0, x]*Zeta[3] + 11*Pi^2*G[0, x]*Zeta[3] + 
       (12185*G[1, x]*Zeta[3])/27 + ((211*I)/2)*Pi*G[1, x]*Zeta[3] + 
       (1229*Pi^2*G[1, x]*Zeta[3])/9 - (1232*G[0, 0, x]*Zeta[3])/9 - 
       (8*I)*Pi*G[0, 0, x]*Zeta[3] - 373*G[0, 1, x]*Zeta[3] - 
       ((296*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 129*G[1, 0, x]*Zeta[3] - 
       (392*I)*Pi*G[1, 0, x]*Zeta[3] - 98*G[1, 1, x]*Zeta[3] - 
       (4*I)*Pi*G[1, 1, x]*Zeta[3] + (88*G[0, 0, 0, x]*Zeta[3])/3 - 
       (100*G[0, 0, 1, x]*Zeta[3])/3 + (500*G[0, 1, 0, x]*Zeta[3])/3 - 
       224*G[0, 1, 1, x]*Zeta[3] + (40*G[1, 0, 0, x]*Zeta[3])/3 + 
       156*G[1, 0, 1, x]*Zeta[3] - 232*G[1, 1, 0, x]*Zeta[3] - 
       72*G[1, 1, 1, x]*Zeta[3] + (1481*Zeta[3]^2)/9 + (791*Zeta[5])/15 - 
       (164*I)*Pi*Zeta[5] - 242*G[0, x]*Zeta[5] - 264*G[1, x]*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*(((-22583*I)/648)*Pi^3 + (14053*Pi^4)/3240 + 
       ((203*I)/270)*Pi^5 + (181*Pi^6)/1080 + ((169555*I)/324)*Pi*G[0, x] - 
       (85375*Pi^2*G[0, x])/648 - ((481*I)/216)*Pi^3*G[0, x] + 
       (29*Pi^4*G[0, x])/18 - ((1013*I)/360)*Pi^5*G[0, x] - 
       ((295*I)/216)*Pi^3*G[1, x] + (115*Pi^4*G[1, x])/54 + 
       ((106*I)/45)*Pi^5*G[1, x] + (169555*G[0, 0, x])/324 - 
       ((6175*I)/27)*Pi*G[0, 0, x] + (310*Pi^2*G[0, 0, x])/9 - 
       ((97*I)/12)*Pi^3*G[0, 0, x] - (749*Pi^4*G[0, 0, x])/120 - 
       (20*I)*Pi*G[0, 1, x] - (133*Pi^2*G[0, 1, x])/8 + 
       ((85*I)/36)*Pi^3*G[0, 1, x] + (73*Pi^4*G[0, 1, x])/18 + 
       ((20423*I)/108)*Pi*G[1, 0, x] - (12029*Pi^2*G[1, 0, x])/216 - 
       ((215*I)/36)*Pi^3*G[1, 0, x] + (64*Pi^4*G[1, 0, x])/45 + 
       (I/2)*Pi^3*G[1, 1, x] + (7*Pi^4*G[1, 1, x])/180 - 
       (13187*G[0, 0, 0, x])/27 + ((1618*I)/9)*Pi*G[0, 0, 0, x] - 
       (32*Pi^2*G[0, 0, 0, x])/9 - ((19*I)/3)*Pi^3*G[0, 0, 0, x] - 
       20*G[0, 0, 1, x] - ((169*I)/2)*Pi*G[0, 0, 1, x] + 
       (475*Pi^2*G[0, 0, 1, x])/12 + ((37*I)/2)*Pi^3*G[0, 0, 1, x] - 
       20*G[0, 1, 0, x] - ((839*I)/9)*Pi*G[0, 1, 0, x] + 
       (1429*Pi^2*G[0, 1, 0, x])/36 + ((13*I)/2)*Pi^3*G[0, 1, 0, x] + 
       (45*I)*Pi*G[0, 1, 1, x] + (11*Pi^2*G[0, 1, 1, x])/2 - 
       ((29*I)/3)*Pi^3*G[0, 1, 1, x] + (20423*G[1, 0, 0, x])/108 - 
       ((2303*I)/36)*Pi*G[1, 0, 0, x] + (641*Pi^2*G[1, 0, 0, x])/36 + 
       ((23*I)/3)*Pi^3*G[1, 0, 0, x] + ((73*I)/4)*Pi*G[1, 0, 1, x] + 
       (17*Pi^2*G[1, 0, 1, x])/6 - ((11*I)/2)*Pi^3*G[1, 0, 1, x] + 
       ((238*I)/9)*Pi*G[1, 1, 0, x] - (169*Pi^2*G[1, 1, 0, x])/18 - 
       (3*I)*Pi^3*G[1, 1, 0, x] + ((4*I)/3)*Pi^3*G[1, 1, 1, x] + 
       (1300*G[0, 0, 0, 0, x])/3 - ((491*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       129*Pi^2*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] - 
       (16*I)*Pi*G[0, 0, 0, 1, x] - (413*Pi^2*G[0, 0, 0, 1, x])/3 + 
       6*G[0, 0, 1, 0, x] + (83*I)*Pi*G[0, 0, 1, 0, x] - 
       (377*Pi^2*G[0, 0, 1, 0, x])/3 - (173*G[0, 0, 1, 1, x])/2 + 
       (29*I)*Pi*G[0, 0, 1, 1, x] - (256*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (1208*G[0, 1, 0, 0, x])/9 + (74*I)*Pi*G[0, 1, 0, 0, x] - 
       (152*Pi^2*G[0, 1, 0, 0, x])/3 + 45*G[0, 1, 0, 1, x] + 
       (16*I)*Pi*G[0, 1, 0, 1, x] - (211*Pi^2*G[0, 1, 0, 1, x])/3 + 
       45*G[0, 1, 1, 0, x] - ((86*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       108*Pi^2*G[0, 1, 1, 0, x] - (17*I)*Pi*G[0, 1, 1, 1, x] - 
       27*Pi^2*G[0, 1, 1, 1, x] - (1597*G[1, 0, 0, 0, x])/9 + 
       (49*I)*Pi*G[1, 0, 0, 0, x] + (82*Pi^2*G[1, 0, 0, 0, x])/3 + 
       (73*G[1, 0, 0, 1, x])/4 + (7*I)*Pi*G[1, 0, 0, 1, x] + 
       (71*Pi^2*G[1, 0, 0, 1, x])/6 + (73*G[1, 0, 1, 0, x])/4 - 
       ((59*I)/3)*Pi*G[1, 0, 1, 0, x] + (73*Pi^2*G[1, 0, 1, 0, x])/6 - 
       (18*I)*Pi*G[1, 0, 1, 1, x] + (22*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (238*G[1, 1, 0, 0, x])/9 - ((41*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (10*Pi^2*G[1, 1, 0, 0, x])/3 + (5*I)*Pi*G[1, 1, 0, 1, x] - 
       (Pi^2*G[1, 1, 0, 1, x])/3 + (2*I)*Pi*G[1, 1, 1, 0, x] - 
       (1034*G[0, 0, 0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       41*G[0, 0, 0, 0, 1, x] - (28*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       41*G[0, 0, 0, 1, 0, x] + (58*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       11*G[0, 0, 0, 1, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       105*G[0, 0, 1, 0, 0, x] + (20*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       36*G[0, 0, 1, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       36*G[0, 0, 1, 1, 0, x] - (78*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       119*G[0, 0, 1, 1, 1, x] - (22*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       201*G[0, 1, 0, 0, 0, x] + (10*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       59*G[0, 1, 0, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       59*G[0, 1, 0, 1, 0, x] - (66*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       61*G[0, 1, 0, 1, 1, x] + (38*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (77*G[0, 1, 1, 0, 0, x])/3 - (46*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       17*G[0, 1, 1, 0, 1, x] + (20*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       17*G[0, 1, 1, 1, 0, x] + (58*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (22*I)*Pi*G[0, 1, 1, 1, 1, x] + 155*G[1, 0, 0, 0, 0, x] - 
       (8*I)*Pi*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] + 
       (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] - 
       (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 1, x] - (38*G[1, 0, 1, 0, 0, x])/3 - 
       (2*I)*Pi*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
       (38*I)*Pi*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] + 
       (30*I)*Pi*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (106*G[1, 1, 0, 0, 0, x])/3 + 5*G[1, 1, 0, 0, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] + 
       (8*I)*Pi*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       2*G[1, 1, 1, 0, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (2*I)*Pi*G[1, 1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       528*G[0, 0, 0, 0, 0, 0, x] + 352*G[0, 0, 0, 0, 0, 1, x] + 
       352*G[0, 0, 0, 0, 1, 0, x] - 182*G[0, 0, 0, 0, 1, 1, x] + 
       40*G[0, 0, 0, 1, 0, 0, x] + 216*G[0, 0, 0, 1, 0, 1, x] + 
       216*G[0, 0, 0, 1, 1, 0, x] - 346*G[0, 0, 0, 1, 1, 1, x] - 
       292*G[0, 0, 1, 0, 0, 0, x] + 334*G[0, 0, 1, 0, 0, 1, x] + 
       334*G[0, 0, 1, 0, 1, 0, x] - 222*G[0, 0, 1, 0, 1, 1, x] - 
       82*G[0, 0, 1, 1, 0, 0, x] + 84*G[0, 0, 1, 1, 0, 1, x] + 
       84*G[0, 0, 1, 1, 1, 0, x] - 310*G[0, 0, 1, 1, 1, 1, x] - 
       268*G[0, 1, 0, 0, 0, 0, x] + 140*G[0, 1, 0, 0, 0, 1, x] + 
       140*G[0, 1, 0, 0, 1, 0, x] - 18*G[0, 1, 0, 0, 1, 1, x] - 
       80*G[0, 1, 0, 1, 0, 0, x] + 164*G[0, 1, 0, 1, 0, 1, x] + 
       164*G[0, 1, 0, 1, 1, 0, x] - 266*G[0, 1, 0, 1, 1, 1, x] - 
       272*G[0, 1, 1, 0, 0, 0, x] + 178*G[0, 1, 1, 0, 0, 1, x] + 
       178*G[0, 1, 1, 0, 1, 0, x] - 170*G[0, 1, 1, 0, 1, 1, x] + 
       68*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
       22*G[0, 1, 1, 1, 1, 0, x] + 60*G[1, 0, 0, 0, 0, 0, x] - 
       78*G[1, 0, 0, 0, 0, 1, x] - 78*G[1, 0, 0, 0, 1, 0, x] + 
       76*G[1, 0, 0, 0, 1, 1, x] - 40*G[1, 0, 0, 1, 0, 0, x] - 
       12*G[1, 0, 0, 1, 0, 1, x] - 12*G[1, 0, 0, 1, 1, 0, x] + 
       32*G[1, 0, 0, 1, 1, 1, x] + 30*G[1, 0, 1, 0, 0, 0, x] - 
       50*G[1, 0, 1, 0, 0, 1, x] - 50*G[1, 0, 1, 0, 1, 0, x] + 
       36*G[1, 0, 1, 0, 1, 1, x] + 22*G[1, 0, 1, 1, 0, 0, x] + 
       32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] - 
       4*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
       12*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] + 
       14*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
       12*G[1, 1, 0, 1, 1, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] + 
       2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] - 
       6*G[1, 1, 1, 1, 0, 0, x] + (22583*Zeta[3])/108 + 
       ((109*I)/36)*Pi*Zeta[3] - (112*Pi^2*Zeta[3])/9 + 
       ((365*I)/18)*Pi^3*Zeta[3] + (1117*G[0, x]*Zeta[3])/18 - 
       ((1202*I)/9)*Pi*G[0, x]*Zeta[3] + 155*Pi^2*G[0, x]*Zeta[3] + 
       (295*G[1, x]*Zeta[3])/36 + ((176*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (143*Pi^2*G[1, x]*Zeta[3])/6 - (2042*G[0, 0, x]*Zeta[3])/9 + 
       ((328*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (128*G[0, 1, x]*Zeta[3])/3 - 
       ((8*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 
       ((298*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 3*G[1, 1, x]*Zeta[3] + 
       (16*I)*Pi*G[1, 1, x]*Zeta[3] + (2308*G[0, 0, 0, x]*Zeta[3])/3 + 
       (52*G[0, 0, 1, x]*Zeta[3])/3 + (190*G[0, 1, 0, x]*Zeta[3])/3 + 
       154*G[0, 1, 1, x]*Zeta[3] - (466*G[1, 0, 0, x]*Zeta[3])/3 + 
       52*G[1, 0, 1, x]*Zeta[3] + 10*G[1, 1, 0, x]*Zeta[3] - 
       8*G[1, 1, 1, x]*Zeta[3] - (536*Zeta[3]^2)/3 - (43*Zeta[5])/3 + 
       (288*I)*Pi*Zeta[5] + 478*G[0, x]*Zeta[5] - 149*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-944255/972 + ((34538*I)/81)*Pi - (77705*Pi^2)/324 - 
       ((22*I)/3)*Pi^3 - (7*Pi^4)/20 + ((6*I)/5)*Pi^5 + (71734*G[0, x])/81 - 
       ((370*I)/3)*Pi*G[0, x] - (4043*Pi^2*G[0, x])/108 + 
       ((37*I)/2)*Pi^3*G[0, x] - (629*Pi^4*G[0, x])/360 + (8255*G[1, x])/81 + 
       (40*I)*Pi*G[1, x] - (1963*Pi^2*G[1, x])/54 - ((47*I)/6)*Pi^3*G[1, x] - 
       (1697*Pi^4*G[1, x])/360 - (49759*G[0, 0, x])/54 + 
       ((1747*I)/9)*Pi*G[0, 0, x] + (859*Pi^2*G[0, 0, x])/18 + 
       ((51*I)/2)*Pi^3*G[0, 0, x] + (8585*G[0, 1, x])/27 + 
       (4*I)*Pi*G[0, 1, x] + (361*Pi^2*G[0, 1, x])/3 + 
       ((15*I)/2)*Pi^3*G[0, 1, x] + (8585*G[1, 0, x])/27 - 
       ((1486*I)/9)*Pi*G[1, 0, x] + (1244*Pi^2*G[1, 0, x])/9 + 
       ((131*I)/6)*Pi^3*G[1, 0, x] - (6115*G[1, 1, x])/18 - 
       (19*I)*Pi*G[1, 1, x] + (203*Pi^2*G[1, 1, x])/3 + 
       ((14*I)/3)*Pi^3*G[1, 1, x] + (4150*G[0, 0, 0, x])/9 - 
       ((70*I)/3)*Pi*G[0, 0, 0, x] - 13*Pi^2*G[0, 0, 0, x] + 
       (1139*G[0, 0, 1, x])/9 - (3*I)*Pi*G[0, 0, 1, x] + 
       (157*Pi^2*G[0, 0, 1, x])/6 + (1139*G[0, 1, 0, x])/9 - 
       ((91*I)/3)*Pi*G[0, 1, 0, x] + (35*Pi^2*G[0, 1, 0, x])/2 - 
       211*G[0, 1, 1, x] + (2*I)*Pi*G[0, 1, 1, x] + 62*Pi^2*G[0, 1, 1, x] - 
       (2147*G[1, 0, 0, x])/9 - ((28*I)/3)*Pi*G[1, 0, 0, x] + 
       (121*Pi^2*G[1, 0, 0, x])/6 - 15*G[1, 0, 1, x] - 
       (11*I)*Pi*G[1, 0, 1, x] + (127*Pi^2*G[1, 0, 1, x])/3 - 
       15*G[1, 1, 0, x] + (53*I)*Pi*G[1, 1, 0, x] + (184*Pi^2*G[1, 1, 0, x])/
        3 + 92*G[1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, x] + 
       (116*Pi^2*G[1, 1, 1, x])/3 + (526*G[0, 0, 0, 0, x])/3 + 
       (206*I)*Pi*G[0, 0, 0, 0, x] - 178*G[0, 0, 0, 1, x] - 
       (54*I)*Pi*G[0, 0, 0, 1, x] - 178*G[0, 0, 1, 0, x] - 
       (106*I)*Pi*G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] + 
       (20*I)*Pi*G[0, 0, 1, 1, x] + (184*G[0, 1, 0, 0, x])/3 - 
       (108*I)*Pi*G[0, 1, 0, 0, x] - (698*G[0, 1, 0, 1, x])/3 - 
       (18*I)*Pi*G[0, 1, 0, 1, x] - (698*G[0, 1, 1, 0, x])/3 + 
       (64*I)*Pi*G[0, 1, 1, 0, x] + (926*G[0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[0, 1, 1, 1, x] + (908*G[1, 0, 0, 0, x])/3 - 
       (14*I)*Pi*G[1, 0, 0, 0, x] - (563*G[1, 0, 0, 1, x])/3 + 
       (10*I)*Pi*G[1, 0, 0, 1, x] - (563*G[1, 0, 1, 0, x])/3 - 
       (60*I)*Pi*G[1, 0, 1, 0, x] + 56*G[1, 0, 1, 1, x] + 
       (32*I)*Pi*G[1, 0, 1, 1, x] + 38*G[1, 1, 0, 0, x] + 
       (34*I)*Pi*G[1, 1, 0, 0, x] - (317*G[1, 1, 0, 1, x])/3 - 
       (26*I)*Pi*G[1, 1, 0, 1, x] - (317*G[1, 1, 1, 0, x])/3 - 
       (10*I)*Pi*G[1, 1, 1, 0, x] + (841*G[1, 1, 1, 1, x])/3 + 
       196*G[0, 0, 0, 0, 0, x] + 190*G[0, 0, 0, 0, 1, x] + 
       190*G[0, 0, 0, 1, 0, x] - 180*G[0, 0, 0, 1, 1, x] + 
       110*G[0, 0, 1, 0, 0, x] - 152*G[0, 0, 1, 0, 1, x] - 
       152*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
       10*G[0, 1, 0, 0, 0, x] - 58*G[0, 1, 0, 0, 1, x] - 
       58*G[0, 1, 0, 1, 0, x] - 144*G[0, 1, 0, 1, 1, x] + 
       48*G[0, 1, 1, 0, 0, x] - 168*G[0, 1, 1, 0, 1, x] - 
       168*G[0, 1, 1, 1, 0, x] + 216*G[0, 1, 1, 1, 1, x] + 
       102*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
       32*G[1, 0, 0, 1, 0, x] - 80*G[1, 0, 0, 1, 1, x] - 
       46*G[1, 0, 1, 0, 0, x] - 136*G[1, 0, 1, 0, 1, x] - 
       136*G[1, 0, 1, 1, 0, x] + 60*G[1, 0, 1, 1, 1, x] + 
       136*G[1, 1, 0, 0, 0, x] - 158*G[1, 1, 0, 0, 1, x] - 
       158*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
       118*G[1, 1, 1, 0, 0, x] - 48*G[1, 1, 1, 0, 1, x] - 
       48*G[1, 1, 1, 1, 0, x] + 264*G[1, 1, 1, 1, 1, x] + (3407*Zeta[3])/9 - 
       ((989*I)/3)*Pi*Zeta[3] + (635*Pi^2*Zeta[3])/9 - 
       (3212*G[0, x]*Zeta[3])/9 - ((386*I)/3)*Pi*G[0, x]*Zeta[3] - 
       (865*G[1, x]*Zeta[3])/3 - ((326*I)/3)*Pi*G[1, x]*Zeta[3] + 
       (8*G[0, 0, x]*Zeta[3])/3 - (2*G[0, 1, x]*Zeta[3])/3 - 
       (2*G[1, 0, x]*Zeta[3])/3 - 192*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*((5551*Pi^2)/36 + ((3*I)/2)*Pi^3 + (383*Pi^4)/90 - 
         (523*Pi^2*G[0, x])/9 - ((35*I)/3)*Pi^3*G[0, x] - 
         (497*Pi^2*G[1, x])/9 + ((17*I)/3)*Pi^3*G[1, x] + 
         (5551*G[0, 0, x])/18 + (3*I)*Pi*G[0, 0, x] + (19*Pi^2*G[0, 0, x])/
          3 - (5551*G[0, 1, x])/18 - (3*I)*Pi*G[0, 1, x] - 
         7*Pi^2*G[0, 1, x] - (5551*G[1, 0, x])/18 - (3*I)*Pi*G[1, 0, x] - 
         (43*Pi^2*G[1, 0, x])/3 + (5551*G[1, 1, x])/18 + 
         (3*I)*Pi*G[1, 1, x] - 9*Pi^2*G[1, 1, x] - 239*G[0, 0, 0, x] - 
         (60*I)*Pi*G[0, 0, 0, x] + 122*G[0, 0, 1, x] + 
         (10*I)*Pi*G[0, 0, 1, x] + 122*G[0, 1, 0, x] + 
         (58*I)*Pi*G[0, 1, 0, x] - 5*G[0, 1, 1, x] - (8*I)*Pi*G[0, 1, 1, x] + 
         (37*G[1, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 0, x] + 
         (314*G[1, 0, 1, x])/3 + (2*I)*Pi*G[1, 0, 1, x] + 
         (314*G[1, 1, 0, x])/3 - (46*I)*Pi*G[1, 1, 0, x] - 
         (665*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
         64*G[0, 0, 0, 0, x] - 26*G[0, 0, 0, 1, x] - 26*G[0, 0, 1, 0, x] + 
         36*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] + 34*G[0, 1, 0, 1, x] + 
         34*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] + 
         26*G[1, 0, 0, 1, x] + 26*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
         84*G[1, 1, 1, 1, x] + (329*Zeta[3])/3 + (58*I)*Pi*Zeta[3] + 
         42*G[0, x]*Zeta[3] - 42*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*
        (((-893*I)/54)*Pi^3 + (527*Pi^4)/540 + ((23*I)/12)*Pi^5 + 
         ((7552*I)/27)*Pi*G[0, x] - (3391*Pi^2*G[0, x])/54 + 
         ((8*I)/3)*Pi^3*G[0, x] + (301*Pi^4*G[0, x])/90 - 
         ((17*I)/18)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/36 + 
         (7552*G[0, 0, x])/27 - ((1141*I)/9)*Pi*G[0, 0, x] + 
         (163*Pi^2*G[0, 0, x])/18 + ((7*I)/2)*Pi^3*G[0, 0, x] - 
         (4*I)*Pi*G[0, 1, x] - (59*Pi^2*G[0, 1, x])/6 - 
         ((67*I)/6)*Pi^3*G[0, 1, x] + ((857*I)/9)*Pi*G[1, 0, x] - 
         (425*Pi^2*G[1, 0, x])/18 - ((11*I)/2)*Pi^3*G[1, 0, x] + 
         ((4*I)/3)*Pi^3*G[1, 1, x] - (2336*G[0, 0, 0, x])/9 + 
         ((332*I)/3)*Pi*G[0, 0, 0, x] + (238*Pi^2*G[0, 0, 0, x])/3 - 
         4*G[0, 0, 1, x] - (37*I)*Pi*G[0, 0, 1, x] + (145*Pi^2*G[0, 0, 1, x])/
          2 - 4*G[0, 1, 0, x] - (51*I)*Pi*G[0, 1, 0, x] + 
         (295*Pi^2*G[0, 1, 0, x])/6 + (14*I)*Pi*G[0, 1, 1, x] + 
         (62*Pi^2*G[0, 1, 1, x])/3 + (857*G[1, 0, 0, x])/9 - 
         (40*I)*Pi*G[1, 0, 0, x] - (37*Pi^2*G[1, 0, 0, x])/6 + 
         (11*I)*Pi*G[1, 0, 1, x] - (5*Pi^2*G[1, 0, 1, x])/3 + 
         ((50*I)/3)*Pi*G[1, 1, 0, x] - 2*Pi^2*G[1, 1, 0, x] + 
         222*G[0, 0, 0, 0, x] - (42*I)*Pi*G[0, 0, 0, 0, x] + 
         14*G[0, 0, 0, 1, x] + (2*I)*Pi*G[0, 0, 0, 1, x] + 
         14*G[0, 0, 1, 0, x] - (34*I)*Pi*G[0, 0, 1, 0, x] - 
         54*G[0, 0, 1, 1, x] + (20*I)*Pi*G[0, 0, 1, 1, x] - 
         68*G[0, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, 0, x] + 
         14*G[0, 1, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, 1, x] + 
         14*G[0, 1, 1, 0, x] + (52*I)*Pi*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, x] - 94*G[1, 0, 0, 0, x] + 
         (10*I)*Pi*G[1, 0, 0, 0, x] + 11*G[1, 0, 0, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] + 
         (8*I)*Pi*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
         (50*G[1, 1, 0, 0, x])/3 - (2*I)*Pi*G[1, 1, 0, 0, x] + 
         (6*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
         232*G[0, 0, 0, 0, 0, x] - 198*G[0, 0, 0, 0, 1, x] - 
         198*G[0, 0, 0, 1, 0, x] + 132*G[0, 0, 0, 1, 1, x] - 
         22*G[0, 0, 1, 0, 0, x] - 80*G[0, 0, 1, 0, 1, x] - 
         80*G[0, 0, 1, 1, 0, x] + 204*G[0, 0, 1, 1, 1, x] + 
         138*G[0, 1, 0, 0, 0, x] - 150*G[0, 1, 0, 0, 1, x] - 
         150*G[0, 1, 0, 1, 0, x] + 140*G[0, 1, 0, 1, 1, x] + 
         48*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 0, x] + 10*G[1, 0, 0, 0, 0, x] + 
         20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] + 18*G[1, 0, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] - 
         8*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
         6*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + (893*Zeta[3])/9 + 
         ((49*I)/3)*Pi*Zeta[3] - 54*Pi^2*Zeta[3] + (142*G[0, x]*Zeta[3])/3 - 
         ((250*I)/3)*Pi*G[0, x]*Zeta[3] + (17*G[1, x]*Zeta[3])/3 + 
         (30*I)*Pi*G[1, x]*Zeta[3] - (976*G[0, 0, x]*Zeta[3])/3 + 
         38*G[0, 1, x]*Zeta[3] + 14*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] - 268*Zeta[5]) - 222*Zeta[5] + 
       RATIO[x^(-1)]*(944255/972 - ((11648*I)/81)*Pi + (7679*Pi^2)/324 + 
         ((173*I)/27)*Pi^3 - (217*Pi^4)/135 + ((43*I)/60)*Pi^5 - 
         (50635*G[0, x])/81 + ((4192*I)/27)*Pi*G[0, x] - 
         (871*Pi^2*G[0, x])/36 - (5*I)*Pi^3*G[0, x] - (29*Pi^4*G[0, x])/120 - 
         (6464*G[1, x])/81 + (20*I)*Pi*G[1, x] + (1469*Pi^2*G[1, x])/27 - 
         ((149*I)/18)*Pi^3*G[1, x] + (287*Pi^4*G[1, x])/40 + 
         (3941*G[0, 0, x])/9 - ((1436*I)/9)*Pi*G[0, 0, x] + 
         (43*Pi^2*G[0, 0, x])/3 - (22*I)*Pi^3*G[0, 0, x] + 
         (1600*G[0, 1, x])/27 - (145*Pi^2*G[0, 1, x])/3 - 
         ((56*I)/3)*Pi^3*G[0, 1, x] + (1600*G[1, 0, x])/27 + 
         ((392*I)/3)*Pi*G[1, 0, x] - (262*Pi^2*G[1, 0, x])/3 - 
         ((82*I)/3)*Pi^3*G[1, 0, x] + 20*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] - 
         38*Pi^2*G[1, 1, x] - ((10*I)/3)*Pi^3*G[1, 1, x] - 
         (1069*G[0, 0, 0, x])/3 + (140*I)*Pi*G[0, 0, 0, x] + 
         (37*Pi^2*G[0, 0, 0, x])/3 - (428*G[0, 0, 1, x])/9 - 
         (77*Pi^2*G[0, 0, 1, x])/3 - (428*G[0, 1, 0, x])/9 - 
         ((332*I)/3)*Pi*G[0, 1, 0, x] - (97*Pi^2*G[0, 1, 0, x])/3 - 
         (196*Pi^2*G[0, 1, 1, x])/3 + (1636*G[1, 0, 0, x])/9 - 
         ((188*I)/3)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/3 - 
         (296*G[1, 0, 1, x])/3 - 36*Pi^2*G[1, 0, 1, x] - 
         (296*G[1, 1, 0, x])/3 + ((149*I)/3)*Pi*G[1, 1, 0, x] - 
         (190*Pi^2*G[1, 1, 0, x])/3 + (272*G[1, 1, 1, x])/3 - 
         (116*Pi^2*G[1, 1, 1, x])/3 + (812*G[0, 0, 0, 0, x])/3 - 
         (248*I)*Pi*G[0, 0, 0, 0, x] + 56*G[0, 0, 0, 1, x] + 
         (56*I)*Pi*G[0, 0, 0, 1, x] + 56*G[0, 0, 1, 0, x] + 
         (72*I)*Pi*G[0, 0, 1, 0, x] - (442*G[0, 1, 0, 0, x])/3 + 
         (104*I)*Pi*G[0, 1, 0, 0, x] + (278*G[0, 1, 0, 1, x])/3 + 
         (278*G[0, 1, 1, 0, x])/3 - (12*I)*Pi*G[0, 1, 1, 0, x] - 
         (278*G[0, 1, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (692*G[1, 0, 0, 0, x])/3 + (24*I)*Pi*G[1, 0, 0, 0, x] + 
         (62*G[1, 0, 0, 1, x])/3 + (62*G[1, 0, 1, 0, x])/3 + 
         (68*I)*Pi*G[1, 0, 1, 0, x] + 72*G[1, 0, 1, 1, x] - 
         (56*I)*Pi*G[1, 0, 1, 1, x] + (116*G[1, 1, 0, 0, x])/3 - 
         (36*I)*Pi*G[1, 1, 0, 0, x] + (311*G[1, 1, 0, 1, x])/3 + 
         (32*I)*Pi*G[1, 1, 0, 1, x] + (311*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] - (589*G[1, 1, 1, 1, x])/3 - 
         300*G[0, 0, 0, 0, 0, x] - 148*G[0, 0, 0, 0, 1, x] - 
         148*G[0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 1, 1, x] - 
         132*G[0, 0, 1, 0, 0, x] + 168*G[0, 0, 1, 0, 1, x] + 
         168*G[0, 0, 1, 1, 0, x] - 16*G[0, 1, 0, 0, 0, x] + 
         52*G[0, 1, 0, 0, 1, x] + 52*G[0, 1, 0, 1, 0, x] + 
         140*G[0, 1, 0, 1, 1, x] + 180*G[0, 1, 1, 0, 1, x] + 
         180*G[0, 1, 1, 1, 0, x] - 216*G[0, 1, 1, 1, 1, x] - 
         44*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] + 104*G[1, 0, 0, 1, 1, x] + 
         64*G[1, 0, 1, 0, 0, x] + 112*G[1, 0, 1, 0, 1, x] + 
         112*G[1, 0, 1, 1, 0, x] - 60*G[1, 0, 1, 1, 1, x] - 
         144*G[1, 1, 0, 0, 0, x] + 164*G[1, 1, 0, 0, 1, x] + 
         164*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         116*G[1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
         48*G[1, 1, 1, 1, 0, x] - 264*G[1, 1, 1, 1, 1, x] - 
         (1189*Zeta[3])/3 + ((932*I)/3)*Pi*Zeta[3] - (113*Pi^2*Zeta[3])/9 + 
         (980*G[0, x]*Zeta[3])/9 + ((136*I)/3)*Pi*G[0, x]*Zeta[3] + 
         364*G[1, x]*Zeta[3] + ((416*I)/3)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] + (260*G[0, 1, x]*Zeta[3])/3 - 
         (100*G[1, 0, x]*Zeta[3])/3 + 184*G[1, 1, x]*Zeta[3] + 
         242*Zeta[5]))) + (-511/16 + (24*I)*Pi + (211*Pi^2)/12 + 
     ((5*I)/3)*Pi^3 - (57*Pi^4)/40 + (189*G[0, x])/4 - (50*I)*Pi*G[0, x] - 
     (11*Pi^2*G[0, x])/6 + ((13*I)/3)*Pi^3*G[0, x] - (12*I)*Pi*G[1, x] - 
     2*Pi^2*G[1, x] + (6*I)*Pi^3*G[1, x] - 25*G[0, 0, x] + 
     (22*I)*Pi*G[0, 0, x] + (26*Pi^2*G[0, 0, x])/3 - 56*G[0, 1, x] + 
     (6*I)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 - 56*G[1, 0, x] + 
     (10*I)*Pi*G[1, 0, x] - (20*Pi^2*G[1, 0, x])/3 + 12*G[1, 1, x] + 
     (6*I)*Pi*G[1, 1, x] + (32*Pi^2*G[1, 1, x])/3 + 12*G[0, 0, 0, x] - 
     (8*I)*Pi*G[0, 0, 0, x] + 30*G[0, 0, 1, x] - (12*I)*Pi*G[0, 0, 1, x] + 
     30*G[0, 1, 0, x] - (20*I)*Pi*G[0, 1, 0, x] + 6*G[0, 1, 1, x] + 
     (6*I)*Pi*G[0, 1, 1, x] + 34*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] + 
     6*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + 
     (6*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
     12*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] - 20*G[0, 1, 0, 0, x] - 
     18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
     14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
     2*G[1, 1, 0, 0, x] - 16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 
     16*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^3*(-3 + (4*I)*Pi + 2*G[0, x] + 4*G[1, x] + 
       (3 - (4*I)*Pi - 2*G[0, x] - 4*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(-25/2 + (14*I)*Pi + (37*Pi^2)/6 + 11*G[0, x] - 
       (10*I)*Pi*G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - 4*G[0, 0, x] - 
       12*G[0, 1, x] - 12*G[1, 0, x] - 12*G[1, 1, x] + 
       ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (25/2 - (12*I)*Pi - (37*Pi^2)/6 - 9*G[0, x] + (12*I)*Pi*G[0, x] - 
         12*G[1, x] + (12*I)*Pi*G[1, x] + 6*G[0, 0, x] + 12*G[0, 1, x] + 
         12*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x^(-1)]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x] + 19*Zeta[3] - (20*I)*Pi*Zeta[3] - 
     20*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3] + 
     Log[mu2/s]*(-93/4 + (38*I)*Pi + (11*Pi^2)/2 - ((2*I)/3)*Pi^3 + 
       31*G[0, x] - (28*I)*Pi*G[0, x] - (19*Pi^2*G[0, x])/3 + 32*G[1, x] - 
       (6*I)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 - 20*G[0, 0, x] + 
       (10*I)*Pi*G[0, 0, x] - 30*G[0, 1, x] + (18*I)*Pi*G[0, 1, x] - 
       30*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] + 18*G[0, 0, 1, x] + 
       18*G[0, 1, 0, x] + 24*G[0, 1, 1, x] + 18*G[1, 0, 0, x] + 
       24*G[1, 0, 1, x] + 24*G[1, 1, 0, x] + 
       ((6*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 6*G[0, 0, x] - 
         (14*I)*Pi*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
        (93/4 - (32*I)*Pi + Pi^2/2 + ((2*I)/3)*Pi^3 - 25*G[0, x] + 
         (24*I)*Pi*G[0, x] + (37*Pi^2*G[0, x])/3 - 32*G[1, x] + 
         (2*Pi^2*G[1, x])/3 + 18*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] + 
         24*G[0, 1, x] - (24*I)*Pi*G[0, 1, x] + 24*G[1, 0, x] - 
         (24*I)*Pi*G[1, 0, x] - 12*G[0, 0, 0, x] - 24*G[0, 0, 1, x] - 
         24*G[0, 1, 0, x] - 24*G[0, 1, 1, x] - 24*G[1, 0, 0, x] - 
         24*G[1, 0, 1, x] - 24*G[1, 1, 0, x] - 12*Zeta[3]) + 12*Zeta[3]) + 
     RATIO[x^(-1)]*(511/16 + (13*Pi^2)/12 - (13*Pi^4)/120 - (93*G[0, x])/4 + 
       (32*I)*Pi*G[0, x] - (Pi^2*G[0, x])/2 - ((2*I)/3)*Pi^3*G[0, x] - 
       (8*I)*Pi^3*G[1, x] + 25*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] - 
       (37*Pi^2*G[0, 0, x])/3 + 32*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 + 
       32*G[1, 0, x] + (38*Pi^2*G[1, 0, x])/3 - (32*Pi^2*G[1, 1, x])/3 - 
       18*G[0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, x] - 24*G[0, 0, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, x] - 24*G[0, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, x] - 
       24*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 12*G[0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
       24*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] + 
       8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
       16*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 
       16*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] - 15*Zeta[3] + 
       12*G[0, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*((2*I)*Pi^3 - (23*Pi^4)/15 + 
       (12*I)*Pi*G[0, x] + (14*Pi^2*G[0, x])/3 + ((11*I)/3)*Pi^3*G[0, x] - 
       (2*I)*Pi^3*G[1, x] + 12*G[0, 0, x] - (20*I)*Pi*G[0, 0, x] - 
       (11*Pi^2*G[0, 0, x])/3 - 2*Pi^2*G[0, 1, x] - (12*I)*Pi*G[1, 0, x] + 
       6*Pi^2*G[1, 0, x] - 26*G[0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, x] + 
       (12*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, x] - 12*G[1, 0, 0, x] - (6*I)*Pi*G[1, 0, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, x] + 16*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
       6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 
       6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] - 
       12*Zeta[3] - (20*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
       12*G[1, x]*Zeta[3]) + e*(-4205/32 + (108*I)*Pi + (3475*Pi^2)/48 + 
       ((149*I)/12)*Pi^3 - (121*Pi^4)/24 - ((59*I)/15)*Pi^5 + 
       (1663*G[0, x])/8 - ((343*I)/2)*Pi*G[0, x] + (199*Pi^2*G[0, x])/12 + 
       ((11*I)/6)*Pi^3*G[0, x] - (259*Pi^4*G[0, x])/180 + 12*G[1, x] - 
       (48*I)*Pi*G[1, x] - (62*Pi^2*G[1, x])/3 - ((89*I)/12)*Pi^3*G[1, x] + 
       (124*Pi^4*G[1, x])/15 - 127*G[0, 0, x] + ((239*I)/2)*Pi*G[0, 0, x] + 
       (7*Pi^2*G[0, 0, x])/3 - ((15*I)/2)*Pi^3*G[0, 0, x] - 201*G[0, 1, x] + 
       ((3*I)/2)*Pi*G[0, 1, x] - (31*Pi^2*G[0, 1, x])/6 - 
       ((157*I)/6)*Pi^3*G[0, 1, x] - 201*G[1, 0, x] - (39*I)*Pi*G[1, 0, x] - 
       3*Pi^2*G[1, 0, x] - ((77*I)/2)*Pi^3*G[1, 0, x] + 86*G[1, 1, x] + 
       (21*I)*Pi*G[1, 1, x] - (5*Pi^2*G[1, 1, x])/6 - (3*I)*Pi^3*G[1, 1, x] + 
       150*G[0, 0, 0, x] - (78*I)*Pi*G[0, 0, 0, x] - (79*Pi^2*G[0, 0, 0, x])/
        3 + (155*G[0, 0, 1, x])/2 - (37*Pi^2*G[0, 0, 1, x])/6 + 
       (155*G[0, 1, 0, x])/2 + (18*I)*Pi*G[0, 1, 0, x] + 
       (131*Pi^2*G[0, 1, 0, x])/6 + 70*G[0, 1, 1, x] - 
       (3*I)*Pi*G[0, 1, 1, x] - (91*Pi^2*G[0, 1, 1, x])/3 + 
       (43*G[1, 0, 0, x])/2 + (4*I)*Pi*G[1, 0, 0, x] + 
       (29*Pi^2*G[1, 0, 0, x])/6 + (171*G[1, 0, 1, x])/2 + 
       (15*I)*Pi*G[1, 0, 1, x] - Pi^2*G[1, 0, 1, x] + (171*G[1, 1, 0, x])/2 + 
       ((77*I)/2)*Pi*G[1, 1, 0, x] - 61*Pi^2*G[1, 1, 0, x] - 
       (153*G[1, 1, 1, x])/2 - (18*I)*Pi*G[1, 1, 1, x] - 
       34*Pi^2*G[1, 1, 1, x] - 64*G[0, 0, 0, 0, x] + 
       (26*I)*Pi*G[0, 0, 0, 0, x] - 68*G[0, 0, 0, 1, x] + 
       (72*I)*Pi*G[0, 0, 0, 1, x] - 68*G[0, 0, 1, 0, x] + 
       (46*I)*Pi*G[0, 0, 1, 0, x] - 17*G[0, 0, 1, 1, x] - 
       (30*I)*Pi*G[0, 0, 1, 1, x] - 76*G[0, 1, 0, 0, x] - 
       (40*I)*Pi*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 
       (24*I)*Pi*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] + 
       (16*I)*Pi*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
       (30*I)*Pi*G[0, 1, 1, 1, x] - 42*G[1, 0, 0, 0, x] - 
       (66*I)*Pi*G[1, 0, 0, 0, x] - 29*G[1, 0, 0, 1, x] - 
       (18*I)*Pi*G[1, 0, 0, 1, x] - 29*G[1, 0, 1, 0, x] + 
       (42*I)*Pi*G[1, 0, 1, 0, x] + 28*G[1, 0, 1, 1, x] - 
       (48*I)*Pi*G[1, 0, 1, 1, x] + 19*G[1, 1, 0, 0, x] - 
       (10*I)*Pi*G[1, 1, 0, 0, x] + (7*G[1, 1, 0, 1, x])/2 + 
       (30*I)*Pi*G[1, 1, 0, 1, x] + (7*G[1, 1, 1, 0, x])/2 - 
       (55*G[1, 1, 1, 1, x])/2 + (12*I)*Pi*G[1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 0, 0, x] + 26*G[0, 0, 0, 0, 1, x] + 
       26*G[0, 0, 0, 1, 0, x] + 90*G[0, 0, 0, 1, 1, x] + 
       34*G[0, 0, 1, 0, 0, x] + 56*G[0, 0, 1, 0, 1, x] + 
       56*G[0, 0, 1, 1, 0, x] - 26*G[0, 0, 1, 1, 1, x] - 
       30*G[0, 1, 0, 0, 0, x] + 38*G[0, 1, 0, 0, 1, x] + 
       38*G[0, 1, 0, 1, 0, x] + 54*G[0, 1, 0, 1, 1, x] + 
       42*G[0, 1, 1, 0, 0, x] + 42*G[0, 1, 1, 0, 1, x] + 
       42*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
       70*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
       20*G[1, 0, 0, 1, 0, x] + 52*G[1, 0, 0, 1, 1, x] + 
       44*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
       48*G[1, 0, 1, 1, 0, x] - 48*G[1, 0, 1, 1, 1, x] - 
       104*G[1, 1, 0, 0, 0, x] + 102*G[1, 1, 0, 0, 1, x] + 
       102*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] + 
       32*G[1, 1, 1, 0, 0, x] + 28*G[1, 1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 1, 0, x] - 96*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(-1/3 + RATIO[x^(-1)]/3) + Log[mu2/s]^4*
        (-5/2 + ((10*I)/3)*Pi + (5*G[0, x])/3 + (10*G[1, x])/3 + 
         (5/2 - ((10*I)/3)*Pi - (5*G[0, x])/3 - (10*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(-91/6 + ((44*I)/3)*Pi + 
         (56*Pi^2)/9 + (38*G[0, x])/3 - ((32*I)/3)*Pi*G[0, x] + 12*G[1, x] - 
         (12*I)*Pi*G[1, x] - 4*G[0, 0, x] - (40*G[0, 1, x])/3 - 
         (40*G[1, 0, x])/3 - 12*G[1, 1, x] + (((8*I)/3)*Pi*G[0, x] + 
           (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (91/6 - (12*I)*Pi - (56*Pi^2)/9 - 10*G[0, x] + ((40*I)/3)*Pi*
            G[0, x] - 12*G[1, x] + (12*I)*Pi*G[1, x] + (20*G[0, 0, x])/3 + 
           (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 + 12*G[1, 1, x])*
          RATIO[x^(-1)]) + (343*Zeta[3])/3 - ((148*I)/3)*Pi*Zeta[3] - 
       (607*Pi^2*Zeta[3])/9 - (190*G[0, x]*Zeta[3])/3 + 
       ((268*I)/3)*Pi*G[0, x]*Zeta[3] - 25*G[1, x]*Zeta[3] + 
       (260*I)*Pi*G[1, x]*Zeta[3] + 28*G[0, 0, x]*Zeta[3] - 
       (4*G[0, 1, x]*Zeta[3])/3 + (344*G[1, 0, x]*Zeta[3])/3 + 
       62*G[1, 1, x]*Zeta[3] + RATIO[x]*((-113*Pi^2)/4 - (7*Pi^4)/10 + 
         (17*Pi^2*G[0, x])/3 + (4*I)*Pi^3*G[0, x] + (28*Pi^2*G[1, x])/3 + 
         (2*I)*Pi^3*G[1, x] - (113*G[0, 0, x])/2 + (Pi^2*G[0, 0, x])/3 + 
         (113*G[0, 1, x])/2 - (7*Pi^2*G[0, 1, x])/3 + (113*G[1, 0, x])/2 + 
         (5*Pi^2*G[1, 0, x])/3 - (113*G[1, 1, x])/2 + (16*Pi^2*G[1, 1, x])/
          3 + 22*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
         (12*I)*Pi*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, x] - 14*G[0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 26*G[1, 0, 1, x] - 
         26*G[1, 1, 0, x] + 44*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 22*G[0, 0, 1, 1, x] - 
         8*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
         10*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
         10*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
         2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] - 
         12*Zeta[3] - (12*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 
         20*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(-205/4 + (60*I)*Pi + 7*Pi^2 - 
         ((5*I)/3)*Pi^3 + (113*G[0, x])/2 - (41*I)*Pi*G[0, x] - 
         (32*Pi^2*G[0, x])/3 + 49*G[1, x] - (9*I)*Pi*G[1, x] - 
         (10*Pi^2*G[1, x])/3 - 36*G[0, 0, x] + (17*I)*Pi*G[0, 0, x] - 
         43*G[0, 1, x] + (27*I)*Pi*G[0, 1, x] - 43*G[1, 0, x] + 
         (25*I)*Pi*G[1, 0, x] - 2*G[1, 1, x] - 2*G[0, 0, 0, x] + 
         31*G[0, 0, 1, x] + 31*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
         25*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] + (Pi^2 + 2*G[0, 0, x] - 2*G[0, 1, x] - 
           2*G[1, 0, x] + 2*G[1, 1, x])*RATIO[x] + RATIO[x^(-1)]*
          (205/4 - (48*I)*Pi + ((4*I)/3)*Pi^3 - (91*G[0, x])/2 + 
           (36*I)*Pi*G[0, x] + (56*Pi^2*G[0, x])/3 - 48*G[1, x] + 
           (10*Pi^2*G[1, x])/3 + 30*G[0, 0, x] - (40*I)*Pi*G[0, 0, x] + 
           36*G[0, 1, x] - (36*I)*Pi*G[0, 1, x] + 36*G[1, 0, x] - 
           (32*I)*Pi*G[1, 0, x] - 20*G[0, 0, 0, x] - 40*G[0, 0, 1, x] - 
           40*G[0, 1, 0, x] - 36*G[0, 1, 1, x] - 32*G[1, 0, 0, x] - 
           40*G[1, 0, 1, x] - 40*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
           (50*Zeta[3])/3) + (56*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((-I/3)*Pi^3 + (10*I)*Pi*G[0, x] + 8*Pi^2*G[0, x] + 10*G[0, 0, x] - 
           (23*I)*Pi*G[0, 0, x] - (9*I)*Pi*G[0, 1, x] - (7*I)*Pi*G[1, 0, x] - 
           22*G[0, 0, 0, x] - 9*G[0, 0, 1, x] - 9*G[0, 1, 0, x] - 
           7*G[1, 0, 0, x] + 2*Zeta[3])) + Log[mu2/s]*(-895/8 + (121*I)*Pi + 
         (467*Pi^2)/12 + ((19*I)/3)*Pi^3 - (97*Pi^4)/20 + (313*G[0, x])/2 - 
         (141*I)*Pi*G[0, x] - (2*Pi^2*G[0, x])/3 + ((41*I)/3)*Pi^3*G[0, x] + 
         67*G[1, x] - (36*I)*Pi*G[1, x] - 6*Pi^2*G[1, x] + 
         (21*I)*Pi^3*G[1, x] - 108*G[0, 0, x] + (67*I)*Pi*G[0, 0, x] + 
         28*Pi^2*G[0, 0, x] - 146*G[0, 1, x] + (3*I)*Pi*G[0, 1, x] + 
         (17*Pi^2*G[0, 1, x])/3 - 146*G[1, 0, x] + (5*I)*Pi*G[1, 0, x] - 
         11*Pi^2*G[1, 0, x] + 12*G[1, 1, x] + (18*I)*Pi*G[1, 1, x] + 
         (106*Pi^2*G[1, 1, x])/3 + 54*G[0, 0, 0, x] - 
         (24*I)*Pi*G[0, 0, 0, x] + 85*G[0, 0, 1, x] - 
         (42*I)*Pi*G[0, 0, 1, x] + 85*G[0, 1, 0, x] - 
         (54*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
         (12*I)*Pi*G[0, 1, 1, x] + 75*G[1, 0, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, x] + 16*G[1, 0, 1, x] - 
         (18*I)*Pi*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 
         44*G[0, 0, 0, 1, x] - 44*G[0, 0, 1, 0, x] - 60*G[0, 0, 1, 1, x] - 
         48*G[0, 1, 0, 0, x] - 68*G[0, 1, 0, 1, x] - 68*G[0, 1, 1, 0, x] + 
         8*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 50*G[1, 0, 0, 1, x] - 
         50*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
         60*G[1, 1, 0, 1, x] - 60*G[1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, x] + 
         (-9*Pi^2 - (3*I)*Pi^3 - 2*Pi^2*G[0, x] - 3*Pi^2*G[1, x] - 
           18*G[0, 0, x] - (6*I)*Pi*G[0, 0, x] + 18*G[0, 1, x] + 
           (6*I)*Pi*G[0, 1, x] + 18*G[1, 0, x] + (6*I)*Pi*G[1, 0, x] - 
           18*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] + 
           2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
           2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
           18*G[1, 1, 1, x])*RATIO[x] + 58*Zeta[3] - ((194*I)/3)*Pi*Zeta[3] - 
         (160*G[0, x]*Zeta[3])/3 - (2*G[1, x]*Zeta[3])/3 + 
         RATIO[(1 - x)^(-1)]*((3*I)*Pi^3 - (61*Pi^4)/15 + (27*I)*Pi*G[0, x] + 
           (28*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] - (3*I)*Pi^3*G[1, x] + 
           27*G[0, 0, x] - (53*I)*Pi*G[0, 0, x] - (28*Pi^2*G[0, 0, x])/3 - 
           (3*I)*Pi*G[0, 1, x] - Pi^2*G[0, 1, x] - (21*I)*Pi*G[1, 0, x] + 
           21*Pi^2*G[1, 0, x] - 70*G[0, 0, 0, x] + (56*I)*Pi*G[0, 0, 0, x] - 
           3*G[0, 0, 1, x] + (30*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 
           (10*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] - 
           21*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
           (18*I)*Pi*G[1, 0, 1, x] + 64*G[0, 0, 0, 0, x] + 
           36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] + 
           16*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + 
           24*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] - 
           18*Zeta[3] - (46*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 
           18*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(895/8 - (64*I)*Pi + 
           (17*Pi^2)/12 + (2*I)*Pi^3 + (47*Pi^4)/60 - (205*G[0, x])/2 + 
           (96*I)*Pi*G[0, x] - ((8*I)/3)*Pi^3*G[0, x] - 64*G[1, x] + 
           8*Pi^2*G[1, x] - (24*I)*Pi^3*G[1, x] + 91*G[0, 0, x] - 
           (72*I)*Pi*G[0, 0, x] - (112*Pi^2*G[0, 0, x])/3 + 96*G[0, 1, x] - 
           (20*Pi^2*G[0, 1, x])/3 + 96*G[1, 0, x] + (12*I)*Pi*G[1, 0, x] + 
           32*Pi^2*G[1, 0, x] - (106*Pi^2*G[1, 1, x])/3 - 60*G[0, 0, 0, x] + 
           (80*I)*Pi*G[0, 0, 0, x] - 72*G[0, 0, 1, x] + 
           (72*I)*Pi*G[0, 0, 1, x] - 72*G[0, 1, 0, x] + 
           (64*I)*Pi*G[0, 1, 0, x] - 48*G[1, 0, 0, x] - 
           (32*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           (12*I)*Pi*G[1, 1, 0, x] + 12*G[1, 1, 1, x] - 
           (12*I)*Pi*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] + 
           80*G[0, 0, 0, 1, x] + 80*G[0, 0, 1, 0, x] + 72*G[0, 0, 1, 1, x] + 
           64*G[0, 1, 0, 0, x] + 80*G[0, 1, 0, 1, x] + 80*G[0, 1, 1, 0, x] - 
           8*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] + 
           48*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 60*G[1, 1, 0, 1, x] + 
           60*G[1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, x] - 44*Zeta[3] + 
           ((56*I)/3)*Pi*Zeta[3] + (100*G[0, x]*Zeta[3])/3 + 
           (56*G[1, x]*Zeta[3])/3)) + RATIO[(1 - x)^(-1)]*
        (((25*I)/3)*Pi^3 - (2*Pi^4)/5 - ((359*I)/90)*Pi^5 + 
         (I/2)*Pi*G[0, x] + (55*Pi^2*G[0, x])/6 + ((17*I)/3)*Pi^3*G[0, x] - 
         (20*Pi^4*G[0, x])/9 - I*Pi^3*G[1, x] - (103*Pi^4*G[1, x])/30 + 
         G[0, 0, x]/2 - ((155*I)/2)*Pi*G[0, 0, x] + 21*Pi^2*G[0, 0, x] - 
         ((29*I)/6)*Pi^3*G[0, 0, x] + ((21*I)/2)*Pi*G[0, 1, x] + 
         (47*Pi^2*G[0, 1, x])/3 - ((13*I)/6)*Pi^3*G[0, 1, x] - 
         ((79*I)/2)*Pi*G[1, 0, x] + (77*Pi^2*G[1, 0, x])/3 + 
         ((73*I)/6)*Pi^3*G[1, 0, x] - (3*I)*Pi^3*G[1, 1, x] - 
         115*G[0, 0, 0, x] + (52*I)*Pi*G[0, 0, 0, x] + 
         11*Pi^2*G[0, 0, 0, x] + (21*G[0, 0, 1, x])/2 + 
         (54*I)*Pi*G[0, 0, 1, x] + (Pi^2*G[0, 0, 1, x])/2 + 
         (21*G[0, 1, 0, x])/2 + (10*I)*Pi*G[0, 1, 0, x] - 
         (61*Pi^2*G[0, 1, 0, x])/6 - (21*I)*Pi*G[0, 1, 1, x] + 
         5*Pi^2*G[0, 1, 1, x] - (79*G[1, 0, 0, x])/2 - 
         (8*I)*Pi*G[1, 0, 0, x] - (115*Pi^2*G[1, 0, 0, x])/6 - 
         (15*I)*Pi*G[1, 0, 1, x] - 11*Pi^2*G[1, 0, 1, x] - 
         (9*I)*Pi*G[1, 1, 0, x] + 3*Pi^2*G[1, 1, 0, x] + 
         156*G[0, 0, 0, 0, x] - (54*I)*Pi*G[0, 0, 0, 0, x] - 
         34*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] - 
         (18*I)*Pi*G[0, 0, 1, 0, x] + 91*G[0, 0, 1, 1, x] - 
         (30*I)*Pi*G[0, 0, 1, 1, x] + 34*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] - 21*G[0, 1, 0, 1, x] + 
         (24*I)*Pi*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] + 
         (28*I)*Pi*G[0, 1, 1, 0, x] - (18*I)*Pi*G[0, 1, 1, 1, x] + 
         28*G[1, 0, 0, 0, x] + (22*I)*Pi*G[1, 0, 0, 0, x] - 
         15*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 0, 0, 1, x] - 
         15*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 0, 1, 1, x] - 9*G[1, 1, 0, 0, x] - 
         (6*I)*Pi*G[1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] - 64*G[0, 0, 0, 0, 0, x] - 
         54*G[0, 0, 0, 0, 1, x] - 54*G[0, 0, 0, 1, 0, x] + 
         18*G[0, 0, 0, 1, 1, x] - 30*G[0, 0, 1, 0, 0, x] - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] - 
         18*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 0, 0, x] + 
         6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
         6*G[0, 1, 0, 1, 1, x] + 34*G[0, 1, 1, 0, 0, x] - 
         18*G[0, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 0, x] - 
         38*G[1, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 0, 1, x] + 
         36*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
         20*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] - 50*Zeta[3] + 
         (26*I)*Pi*Zeta[3] - (85*Pi^2*Zeta[3])/3 - 74*G[0, x]*Zeta[3] + 
         ((212*I)/3)*Pi*G[0, x]*Zeta[3] + 6*G[1, x]*Zeta[3] - 
         (80*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         20*G[0, 1, x]*Zeta[3] + 16*G[1, 0, x]*Zeta[3] + 
         18*G[1, 1, x]*Zeta[3] - 86*Zeta[5]) + RATIO[x^(-1)]*
        (4205/32 + (71*Pi^2)/16 + ((8*I)/3)*Pi^3 - (31*Pi^4)/120 - 
         (I/18)*Pi^5 - (895*G[0, x])/8 + (64*I)*Pi*G[0, x] - 
         (17*Pi^2*G[0, x])/12 - (2*I)*Pi^3*G[0, x] - (47*Pi^4*G[0, x])/60 - 
         (30*I)*Pi*G[1, x] + (44*Pi^2*G[1, x])/3 - ((3*I)/4)*Pi^3*G[1, x] - 
         (117*Pi^4*G[1, x])/10 + (205*G[0, 0, x])/2 - (96*I)*Pi*G[0, 0, x] + 
         ((8*I)/3)*Pi^3*G[0, 0, x] + 64*G[0, 1, x] - 8*Pi^2*G[0, 1, x] + 
         (24*I)*Pi^3*G[0, 1, x] + 64*G[1, 0, x] + (32*I)*Pi*G[1, 0, x] - 
         (15*Pi^2*G[1, 0, x])/2 + ((152*I)/3)*Pi^3*G[1, 0, x] - 
         30*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + (Pi^2*G[1, 1, x])/2 - 
         91*G[0, 0, 0, x] + (72*I)*Pi*G[0, 0, 0, x] + 
         (112*Pi^2*G[0, 0, 0, x])/3 - 96*G[0, 0, 1, x] + 
         (20*Pi^2*G[0, 0, 1, x])/3 - 96*G[0, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 0, x] - 32*Pi^2*G[0, 1, 0, x] + 
         (106*Pi^2*G[0, 1, 1, x])/3 - 32*G[1, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 0, x] - 24*Pi^2*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 
         10*Pi^2*G[1, 0, 1, x] - 32*G[1, 1, 0, x] + ((9*I)/2)*Pi*
          G[1, 1, 0, x] + 64*Pi^2*G[1, 1, 0, x] + 44*G[1, 1, 1, x] + 
         34*Pi^2*G[1, 1, 1, x] + 60*G[0, 0, 0, 0, x] - 
         (80*I)*Pi*G[0, 0, 0, 0, x] + 72*G[0, 0, 0, 1, x] - 
         (72*I)*Pi*G[0, 0, 0, 1, x] + 72*G[0, 0, 1, 0, x] - 
         (64*I)*Pi*G[0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, x] + 
         (32*I)*Pi*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
         12*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, x] - 
         12*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         24*G[1, 0, 0, 0, x] + (88*I)*Pi*G[1, 0, 0, 0, x] + 
         36*G[1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, x] - 
         (44*I)*Pi*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 
         (84*I)*Pi*G[1, 0, 1, 1, x] + 36*G[1, 1, 0, 0, x] + 
         (4*I)*Pi*G[1, 1, 0, 0, x] - (39*G[1, 1, 0, 1, x])/2 - 
         (36*I)*Pi*G[1, 1, 0, 1, x] - (39*G[1, 1, 1, 0, x])/2 + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + (15*G[1, 1, 1, 1, x])/2 - 
         (12*I)*Pi*G[1, 1, 1, 1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         80*G[0, 0, 0, 0, 1, x] - 80*G[0, 0, 0, 1, 0, x] - 
         72*G[0, 0, 0, 1, 1, x] - 64*G[0, 0, 1, 0, 0, x] - 
         80*G[0, 0, 1, 0, 1, x] - 80*G[0, 0, 1, 1, 0, x] + 
         8*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 1, x] - 
         32*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, x] - 60*G[0, 1, 1, 0, 1, x] - 
         60*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
         32*G[1, 0, 0, 0, 0, x] + 56*G[1, 0, 0, 0, 1, x] + 
         56*G[1, 0, 0, 1, 0, x] - 88*G[1, 0, 0, 1, 1, x] - 
         64*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
         12*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] + 
         104*G[1, 1, 0, 0, 0, x] - 108*G[1, 1, 0, 0, 1, x] - 
         108*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] - 
         20*G[1, 1, 1, 0, 0, x] - 28*G[1, 1, 1, 0, 1, x] - 
         28*G[1, 1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, 1, x] - (388*Zeta[3])/3 + 
         (352*Pi^2*Zeta[3])/9 + 44*G[0, x]*Zeta[3] - ((56*I)/3)*Pi*G[0, x]*
          Zeta[3] + 9*G[1, x]*Zeta[3] - (340*I)*Pi*G[1, x]*Zeta[3] - 
         (100*G[0, 0, x]*Zeta[3])/3 - (56*G[0, 1, x]*Zeta[3])/3 - 
         (296*G[1, 0, x]*Zeta[3])/3 - 44*G[1, 1, x]*Zeta[3] - 6*Zeta[5]) - 
       80*Zeta[5]) + e^2*(-25863/64 + (396*I)*Pi + (29393*Pi^2)/96 + 
       ((185*I)/6)*Pi^3 - (30401*Pi^4)/1440 - ((119*I)/40)*Pi^5 - 
       (11017*Pi^6)/30240 + (11117*G[0, x])/16 - ((2247*I)/4)*Pi*G[0, x] + 
       (445*Pi^2*G[0, x])/6 + ((247*I)/24)*Pi^3*G[0, x] - 
       (1387*Pi^4*G[0, x])/720 + ((335*I)/72)*Pi^5*G[0, x] + 60*G[1, x] - 
       ((669*I)/4)*Pi*G[1, x] - (220*Pi^2*G[1, x])/3 + 
       ((149*I)/6)*Pi^3*G[1, x] + (779*Pi^4*G[1, x])/90 + 
       ((3853*I)/180)*Pi^5*G[1, x] - (687*G[0, 0, x])/2 + 
       (308*I)*Pi*G[0, 0, x] - (595*Pi^2*G[0, 0, x])/12 + 
       ((43*I)/4)*Pi^3*G[0, 0, x] - (107*Pi^4*G[0, 0, x])/180 - 
       758*G[0, 1, x] + ((87*I)/2)*Pi*G[0, 1, x] - (191*Pi^2*G[0, 1, x])/8 - 
       ((25*I)/2)*Pi^3*G[0, 1, x] - (713*Pi^4*G[0, 1, x])/60 - 
       758*G[1, 0, x] - (94*I)*Pi*G[1, 0, x] + (739*Pi^2*G[1, 0, x])/24 + 
       ((19*I)/3)*Pi^3*G[1, 0, x] + (191*Pi^4*G[1, 0, x])/36 + 
       (1731*G[1, 1, x])/4 + ((39*I)/2)*Pi*G[1, 1, x] + 
       (85*Pi^2*G[1, 1, x])/4 - ((305*I)/12)*Pi^3*G[1, 1, x] + 
       (7*Pi^4*G[1, 1, x])/5 + 536*G[0, 0, 0, x] - (328*I)*Pi*G[0, 0, 0, x] + 
       (55*Pi^2*G[0, 0, 0, x])/3 + (12*I)*Pi^3*G[0, 0, 0, x] + 
       145*G[0, 0, 1, x] - ((99*I)/2)*Pi*G[0, 0, 1, x] + 
       (299*Pi^2*G[0, 0, 1, x])/12 + ((359*I)/6)*Pi^3*G[0, 0, 1, x] + 
       145*G[0, 1, 0, x] + ((407*I)/2)*Pi*G[0, 1, 0, x] + 
       (469*Pi^2*G[0, 1, 0, x])/12 + ((605*I)/6)*Pi^3*G[0, 1, 0, x] + 
       (737*G[0, 1, 1, x])/2 + (39*I)*Pi*G[0, 1, 1, x] + 
       (154*Pi^2*G[0, 1, 1, x])/3 - ((35*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (79*G[1, 0, 0, x])/4 + ((659*I)/4)*Pi*G[1, 0, 0, x] - 
       (9*Pi^2*G[1, 0, 0, x])/4 + ((194*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (1425*G[1, 0, 1, x])/4 + ((105*I)/4)*Pi*G[1, 0, 1, x] - 
       (67*Pi^2*G[1, 0, 1, x])/6 + ((41*I)/2)*Pi^3*G[1, 0, 1, x] + 
       (1425*G[1, 1, 0, x])/4 - ((401*I)/4)*Pi*G[1, 1, 0, x] - 
       (229*Pi^2*G[1, 1, 0, x])/3 + (10*I)*Pi^3*G[1, 1, 0, x] - 
       (1927*G[1, 1, 1, x])/4 - ((177*I)/4)*Pi*G[1, 1, 1, x] - 
       (40*Pi^2*G[1, 1, 1, x])/3 + (21*I)*Pi^3*G[1, 1, 1, x] - 
       619*G[0, 0, 0, 0, x] + (237*I)*Pi*G[0, 0, 0, 0, x] + 
       (154*Pi^2*G[0, 0, 0, 0, x])/3 - 108*G[0, 0, 0, 1, x] + 
       (30*I)*Pi*G[0, 0, 0, 1, x] - (59*Pi^2*G[0, 0, 0, 1, x])/3 - 
       108*G[0, 0, 1, 0, x] - (91*I)*Pi*G[0, 0, 1, 0, x] - 
       (121*Pi^2*G[0, 0, 1, 0, x])/3 - (243*G[0, 0, 1, 1, x])/2 - 
       (9*I)*Pi*G[0, 0, 1, 1, x] + (278*Pi^2*G[0, 0, 1, 1, x])/3 - 
       55*G[0, 1, 0, 0, x] - (120*I)*Pi*G[0, 1, 0, 0, x] + 
       (19*Pi^2*G[0, 1, 0, 0, x])/3 + (157*G[0, 1, 0, 1, x])/2 - 
       (24*I)*Pi*G[0, 1, 0, 1, x] + 11*Pi^2*G[0, 1, 0, 1, x] + 
       (157*G[0, 1, 1, 0, x])/2 + ((87*I)/2)*Pi*G[0, 1, 1, 0, x] + 
       (310*Pi^2*G[0, 1, 1, 0, x])/3 - (331*G[0, 1, 1, 1, x])/2 + 
       (3*I)*Pi*G[0, 1, 1, 1, x] + 71*Pi^2*G[0, 1, 1, 1, x] + 
       93*G[1, 0, 0, 0, x] + I*Pi*G[1, 0, 0, 0, x] - 
       33*Pi^2*G[1, 0, 0, 0, x] - (21*G[1, 0, 0, 1, x])/4 + 
       (45*I)*Pi*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/2 - 
       (21*G[1, 0, 1, 0, x])/4 - ((287*I)/2)*Pi*G[1, 0, 1, 0, x] + 
       (113*Pi^2*G[1, 0, 1, 0, x])/6 - (239*G[1, 0, 1, 1, x])/2 - 
       (36*I)*Pi*G[1, 0, 1, 1, x] + 62*Pi^2*G[1, 0, 1, 1, x] - 
       123*G[1, 1, 0, 0, x] - (62*I)*Pi*G[1, 1, 0, 0, x] + 
       (430*Pi^2*G[1, 1, 0, 0, x])/3 - (513*G[1, 1, 0, 1, x])/4 - 
       (63*I)*Pi*G[1, 1, 0, 1, x] + 90*Pi^2*G[1, 1, 0, 1, x] - 
       (513*G[1, 1, 1, 0, x])/4 + ((305*I)/2)*Pi*G[1, 1, 1, 0, x] + 
       (229*Pi^2*G[1, 1, 1, 0, x])/3 + 180*G[1, 1, 1, 1, x] + 
       (60*I)*Pi*G[1, 1, 1, 1, x] + 50*Pi^2*G[1, 1, 1, 1, x] + 
       292*G[0, 0, 0, 0, 0, x] - (68*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       117*G[0, 0, 0, 0, 1, x] - (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       117*G[0, 0, 0, 1, 0, x] - (74*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       73*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       137*G[0, 0, 1, 0, 0, x] + (136*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       68*G[0, 0, 1, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       68*G[0, 0, 1, 1, 0, x] - (86*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       81*G[0, 0, 1, 1, 1, x] + (102*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       95*G[0, 1, 0, 0, 0, x] + (198*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       51*G[0, 1, 0, 0, 1, x] + (84*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       51*G[0, 1, 0, 1, 0, x] - (190*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       5*G[0, 1, 0, 1, 1, x] + (54*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       157*G[0, 1, 1, 0, 0, x] - (70*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (271*G[0, 1, 1, 0, 1, x])/2 - (156*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (271*G[0, 1, 1, 1, 0, x])/2 + (106*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (333*G[0, 1, 1, 1, 1, x])/2 + (66*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       37*G[1, 0, 0, 0, 0, x] + (228*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       54*G[1, 0, 0, 0, 1, x] - (54*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       54*G[1, 0, 0, 1, 0, x] - (124*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       50*G[1, 0, 0, 1, 1, x] + (120*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       72*G[1, 0, 1, 0, 0, x] - (42*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       (25*G[1, 0, 1, 0, 1, x])/2 - (234*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       (25*G[1, 0, 1, 1, 0, x])/2 + (54*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (167*G[1, 0, 1, 1, 1, x])/2 + (192*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       154*G[1, 1, 0, 0, 0, x] + (48*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       58*G[1, 1, 0, 0, 1, x] - (30*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       58*G[1, 1, 0, 1, 0, x] - (144*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       126*G[1, 1, 0, 1, 1, x] + (24*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       115*G[1, 1, 1, 0, 0, x] + (44*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       (65*G[1, 1, 1, 0, 1, x])/2 + (78*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (65*G[1, 1, 1, 1, 0, x])/2 - (30*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (213*G[1, 1, 1, 1, 1, x])/2 - (72*I)*Pi*G[1, 1, 1, 1, 1, x] + 
       52*G[0, 0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 0, 1, x] - 
       32*G[0, 0, 0, 0, 1, 0, x] - 126*G[0, 0, 0, 0, 1, 1, x] - 
       20*G[0, 0, 0, 1, 0, 0, x] - 128*G[0, 0, 0, 1, 0, 1, x] - 
       128*G[0, 0, 0, 1, 1, 0, x] - 82*G[0, 0, 0, 1, 1, 1, x] + 
       152*G[0, 0, 1, 0, 0, 0, x] - 82*G[0, 0, 1, 0, 0, 1, x] - 
       82*G[0, 0, 1, 0, 1, 0, x] - 166*G[0, 0, 1, 0, 1, 1, x] - 
       118*G[0, 0, 1, 1, 0, 0, x] - 120*G[0, 0, 1, 1, 0, 1, x] - 
       120*G[0, 0, 1, 1, 1, 0, x] + 290*G[0, 0, 1, 1, 1, 1, x] + 
       244*G[0, 1, 0, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 0, 1, x] + 
       52*G[0, 1, 0, 0, 1, 0, x] - 74*G[0, 1, 0, 0, 1, 1, x] - 
       168*G[0, 1, 0, 1, 0, 0, x] - 128*G[0, 1, 0, 1, 0, 1, x] - 
       128*G[0, 1, 0, 1, 1, 0, x] + 58*G[0, 1, 0, 1, 1, 1, x] + 
       64*G[0, 1, 1, 0, 0, 0, x] - 226*G[0, 1, 1, 0, 0, 1, x] - 
       226*G[0, 1, 1, 0, 1, 0, x] - 50*G[0, 1, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
       22*G[0, 1, 1, 1, 1, 0, x] + 312*G[0, 1, 1, 1, 1, 1, x] + 
       208*G[1, 0, 0, 0, 0, 0, x] + 234*G[1, 0, 0, 0, 0, 1, x] + 
       234*G[1, 0, 0, 0, 1, 0, x] - 260*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
       6*G[1, 0, 1, 0, 0, 0, x] - 126*G[1, 0, 1, 0, 0, 1, x] - 
       126*G[1, 0, 1, 0, 1, 0, x] - 248*G[1, 0, 1, 0, 1, 1, x] - 
       14*G[1, 0, 1, 1, 0, 0, x] - 72*G[1, 0, 1, 1, 0, 1, x] - 
       72*G[1, 0, 1, 1, 1, 0, x] + 388*G[1, 0, 1, 1, 1, 1, x] + 
       556*G[1, 1, 0, 0, 0, 0, x] - 264*G[1, 1, 0, 0, 0, 1, x] - 
       264*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] - 
       134*G[1, 1, 0, 1, 0, 0, x] - 260*G[1, 1, 0, 1, 0, 1, x] - 
       260*G[1, 1, 0, 1, 1, 0, x] + 300*G[1, 1, 0, 1, 1, 1, x] + 
       136*G[1, 1, 1, 0, 0, 0, x] - 190*G[1, 1, 1, 0, 0, 1, x] - 
       190*G[1, 1, 1, 0, 1, 0, x] + 180*G[1, 1, 1, 0, 1, 1, x] - 
       110*G[1, 1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 1, 1, 0, x] + 248*G[1, 1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^6*(-5/36 + (5*RATIO[x^(-1)])/36) + 
       Log[mu2/s]^5*(-5/4 + ((5*I)/3)*Pi + (5*G[0, x])/6 + (5*G[1, x])/3 + 
         (5/4 - ((5*I)/3)*Pi - (5*G[0, x])/6 - (5*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(-239/24 + ((53*I)/6)*Pi + 
         (263*Pi^2)/72 + (97*G[0, x])/12 - ((13*I)/2)*Pi*G[0, x] + 
         7*G[1, x] - (7*I)*Pi*G[1, x] - (7*G[0, 0, x])/3 - 
         (25*G[0, 1, x])/3 - (25*G[1, 0, x])/3 - 7*G[1, 1, x] + 
         (((11*I)/6)*Pi*G[0, x] + (11*G[0, 0, x])/6)*RATIO[(1 - x)^(-1)] + 
         (239/24 - (7*I)*Pi - (263*Pi^2)/72 - (25*G[0, x])/4 + 
           ((25*I)/3)*Pi*G[0, x] - 7*G[1, x] + (7*I)*Pi*G[1, x] + 
           (25*G[0, 0, x])/6 + (25*G[0, 1, x])/3 + (25*G[1, 0, x])/3 + 
           7*G[1, 1, x])*RATIO[x^(-1)]) + (4597*Zeta[3])/6 - 
       ((2849*I)/12)*Pi*Zeta[3] - (385*Pi^2*Zeta[3])/6 + 
       ((5*I)/6)*Pi^3*Zeta[3] - (171*G[0, x]*Zeta[3])/2 + 
       ((278*I)/3)*Pi*G[0, x]*Zeta[3] + (626*Pi^2*G[0, x]*Zeta[3])/9 - 
       (3553*G[1, x]*Zeta[3])/12 - ((109*I)/2)*Pi*G[1, x]*Zeta[3] + 
       (3071*Pi^2*G[1, x]*Zeta[3])/18 + (188*G[0, 0, x]*Zeta[3])/3 - 
       ((272*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (101*G[0, 1, x]*Zeta[3])/3 - 
       (660*I)*Pi*G[0, 1, x]*Zeta[3] + (317*G[1, 0, x]*Zeta[3])/3 - 
       ((2366*I)/3)*Pi*G[1, 0, x]*Zeta[3] + (733*G[1, 1, x]*Zeta[3])/3 + 
       (68*I)*Pi*G[1, 1, x]*Zeta[3] + (148*G[0, 0, 0, x]*Zeta[3])/3 - 
       (392*G[0, 0, 1, x]*Zeta[3])/3 - (842*G[0, 1, 0, x]*Zeta[3])/3 + 
       10*G[0, 1, 1, x]*Zeta[3] - (626*G[1, 0, 0, x]*Zeta[3])/3 + 
       (676*G[1, 0, 1, x]*Zeta[3])/3 - (1394*G[1, 1, 0, x]*Zeta[3])/3 - 
       (520*G[1, 1, 1, x]*Zeta[3])/3 - (2774*Zeta[3]^2)/9 + 
       Log[mu2/s]^3*(-293/6 + ((145*I)/3)*Pi + (55*Pi^2)/12 - 
         ((5*I)/3)*Pi^3 + (99*G[0, x])/2 - ((94*I)/3)*Pi*G[0, x] - 
         (161*Pi^2*G[0, x])/18 + (116*G[1, x])/3 - (7*I)*Pi*G[1, x] - 
         (35*Pi^2*G[1, x])/9 - (94*G[0, 0, x])/3 + ((43*I)/3)*Pi*G[0, 0, x] - 
         (97*G[0, 1, x])/3 + (21*I)*Pi*G[0, 1, x] - (97*G[1, 0, x])/3 + 
         ((55*I)/3)*Pi*G[1, 0, x] - (8*G[1, 1, x])/3 - (8*G[0, 0, 0, x])/3 + 
         (79*G[0, 0, 1, x])/3 + (79*G[0, 1, 0, x])/3 + 28*G[0, 1, 1, x] + 
         (55*G[1, 0, 0, x])/3 + (100*G[1, 0, 1, x])/3 + (100*G[1, 1, 0, x])/
          3 - (16*G[1, 1, 1, x])/3 + ((4*Pi^2)/3 + (8*G[0, 0, x])/3 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 + (8*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(293/6 - ((112*I)/3)*Pi - Pi^2/4 + ((11*I)/9)*Pi^3 - 
           (239*G[0, x])/6 + (28*I)*Pi*G[0, x] + (263*Pi^2*G[0, x])/18 - 
           (112*G[1, x])/3 + (35*Pi^2*G[1, x])/9 + 25*G[0, 0, x] - 
           ((100*I)/3)*Pi*G[0, 0, x] + 28*G[0, 1, x] - (28*I)*Pi*G[0, 1, x] + 
           28*G[1, 0, x] - ((68*I)/3)*Pi*G[1, 0, x] - (50*G[0, 0, 0, x])/3 - 
           (100*G[0, 0, 1, x])/3 - (100*G[0, 1, 0, x])/3 - 28*G[0, 1, 1, x] - 
           (68*G[1, 0, 0, x])/3 - (100*G[1, 0, 1, x])/3 - (100*G[1, 1, 0, x])/
            3 + (16*G[1, 1, 1, x])/3 - (128*Zeta[3])/9) + (152*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*(((-4*I)/9)*Pi^3 + ((25*I)/3)*Pi*G[0, x] + 
           (17*Pi^2*G[0, x])/3 + (25*G[0, 0, x])/3 - (19*I)*Pi*G[0, 0, x] - 
           (7*I)*Pi*G[0, 1, x] - ((13*I)/3)*Pi*G[1, 0, x] - 
           (58*G[0, 0, 0, x])/3 - 7*G[0, 0, 1, x] - 7*G[0, 1, 0, x] - 
           (13*G[1, 0, 0, x])/3 + (8*Zeta[3])/3)) + 
       Log[mu2/s]^2*(-1343/8 + ((327*I)/2)*Pi + (911*Pi^2)/24 + 
         ((43*I)/6)*Pi^3 - (4057*Pi^4)/720 + (415*G[0, x])/2 - 
         ((321*I)/2)*Pi*G[0, x] + (11*Pi^2*G[0, x])/12 + 
         ((49*I)/3)*Pi^3*G[0, x] + (205*G[1, x])/2 - (42*I)*Pi*G[1, x] - 
         6*Pi^2*G[1, x] + ((155*I)/6)*Pi^3*G[1, x] - 150*G[0, 0, x] + 
         ((155*I)/2)*Pi*G[0, 0, x] + (103*Pi^2*G[0, 0, x])/3 - 
         159*G[0, 1, x] - ((3*I)/2)*Pi*G[0, 1, x] + (73*Pi^2*G[0, 1, x])/6 - 
         159*G[1, 0, x] - ((3*I)/2)*Pi*G[1, 0, x] - (13*Pi^2*G[1, 0, x])/2 + 
         G[1, 1, x] + (21*I)*Pi*G[1, 1, x] + (133*Pi^2*G[1, 1, x])/3 + 
         76*G[0, 0, 0, x] - (30*I)*Pi*G[0, 0, 0, x] + (191*G[0, 0, 1, x])/2 - 
         (51*I)*Pi*G[0, 0, 1, x] + (191*G[0, 1, 0, x])/2 - 
         (59*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] + 
         (159*G[1, 0, 0, x])/2 + (30*I)*Pi*G[1, 0, 0, x] + 16*G[1, 0, 1, x] - 
         (21*I)*Pi*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 
         (10*I)*Pi*G[1, 1, 0, x] + 13*G[1, 1, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, x] + 36*G[0, 0, 0, 0, x] - 
         58*G[0, 0, 0, 1, x] - 58*G[0, 0, 1, 0, x] - 72*G[0, 0, 1, 1, x] - 
         50*G[0, 1, 0, 0, x] - 88*G[0, 1, 0, 1, x] - 88*G[0, 1, 1, 0, x] + 
         16*G[0, 1, 1, 1, x] + 40*G[1, 0, 0, 0, x] - 65*G[1, 0, 0, 1, x] - 
         65*G[1, 0, 1, 0, x] - 56*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
         78*G[1, 1, 0, 1, x] - 78*G[1, 1, 1, 0, x] + 112*G[1, 1, 1, 1, x] + 
         74*Zeta[3] - ((259*I)/3)*Pi*Zeta[3] - (200*G[0, x]*Zeta[3])/3 - 
         (85*G[1, x]*Zeta[3])/3 + RATIO[x]*(-6*Pi^2 - ((9*I)/2)*Pi^3 - 
           4*Pi^2*G[0, x] - (11*Pi^2*G[1, x])/2 - 12*G[0, 0, x] - 
           (9*I)*Pi*G[0, 0, x] + 12*G[0, 1, x] + (9*I)*Pi*G[0, 1, x] + 
           12*G[1, 0, x] + (9*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - 
           (9*I)*Pi*G[1, 1, x] - 22*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 
           5*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + 
           14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 31*G[1, 1, 1, x] + 
           2*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((7*I)/3)*Pi^3 - (53*Pi^4)/12 + 
           ((63*I)/2)*Pi*G[0, x] + (53*Pi^2*G[0, x])/6 + ((38*I)/3)*Pi^3*
            G[0, x] - ((17*I)/6)*Pi^3*G[1, x] + (63*G[0, 0, x])/2 - 
           ((121*I)/2)*Pi*G[0, 0, x] - (19*Pi^2*G[0, 0, x])/2 - 
           ((9*I)/2)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/2 - 
           ((37*I)/2)*Pi*G[1, 0, x] + (49*Pi^2*G[1, 0, x])/2 - 
           81*G[0, 0, 0, x] + (70*I)*Pi*G[0, 0, 0, x] - (9*G[0, 0, 1, x])/2 + 
           (33*I)*Pi*G[0, 0, 1, x] - (9*G[0, 1, 0, x])/2 + 
           (9*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, x] - 
           (37*G[1, 0, 0, x])/2 - (14*I)*Pi*G[1, 0, 0, x] - 
           (21*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 
           86*G[0, 0, 0, 0, x] + 42*G[0, 0, 0, 1, x] + 42*G[0, 0, 1, 0, x] + 
           12*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
           12*G[0, 1, 1, 0, x] + 20*G[1, 0, 0, 0, x] - 21*G[1, 0, 0, 1, x] - 
           21*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] - 14*Zeta[3] - 
           (49*I)*Pi*Zeta[3] - 24*G[0, x]*Zeta[3] + 17*G[1, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(1343/8 - (96*I)*Pi + (3*Pi^2)/8 + (3*I)*Pi^3 + 
           (877*Pi^4)/720 - (293*G[0, x])/2 + (112*I)*Pi*G[0, x] + 
           (3*Pi^2*G[0, x])/4 - ((11*I)/3)*Pi^3*G[0, x] - 96*G[1, x] + 
           12*Pi^2*G[1, x] - ((86*I)/3)*Pi^3*G[1, x] + (239*G[0, 0, x])/2 - 
           (84*I)*Pi*G[0, 0, x] - (263*Pi^2*G[0, 0, x])/6 + 112*G[0, 1, x] - 
           (35*Pi^2*G[0, 1, x])/3 + 112*G[1, 0, x] + (18*I)*Pi*G[1, 0, x] + 
           31*Pi^2*G[1, 0, x] - (133*Pi^2*G[1, 1, x])/3 - 75*G[0, 0, 0, x] + 
           (100*I)*Pi*G[0, 0, 0, x] - 84*G[0, 0, 1, x] + 
           (84*I)*Pi*G[0, 0, 1, x] - 84*G[0, 1, 0, x] + 
           (68*I)*Pi*G[0, 1, 0, x] - 48*G[1, 0, 0, x] - 
           (44*I)*Pi*G[1, 0, 0, x] - 18*G[1, 0, 1, x] - 18*G[1, 1, 0, x] - 
           (14*I)*Pi*G[1, 1, 0, x] + 18*G[1, 1, 1, x] - 
           (18*I)*Pi*G[1, 1, 1, x] + 50*G[0, 0, 0, 0, x] + 
           100*G[0, 0, 0, 1, x] + 100*G[0, 0, 1, 0, x] + 
           84*G[0, 0, 1, 1, x] + 68*G[0, 1, 0, 0, x] + 100*G[0, 1, 0, 1, x] + 
           100*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] + 
           44*G[1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, x] + 56*G[1, 0, 1, 1, x] + 
           8*G[1, 1, 0, 0, x] + 78*G[1, 1, 0, 1, x] + 78*G[1, 1, 1, 0, x] - 
           112*G[1, 1, 1, 1, x] - 58*Zeta[3] + ((112*I)/3)*Pi*Zeta[3] + 
           (128*G[0, x]*Zeta[3])/3 + (136*G[1, x]*Zeta[3])/3)) + 
       Log[mu2/s]*(-5741/16 + (362*I)*Pi + (3703*Pi^2)/24 + ((92*I)/3)*Pi^3 - 
         (183*Pi^4)/16 - ((386*I)/45)*Pi^5 + (2159*G[0, x])/4 - 
         (428*I)*Pi*G[0, x] + (505*Pi^2*G[0, x])/12 + ((11*I)/2)*Pi^3*
          G[0, x] - (337*Pi^4*G[0, x])/120 + 158*G[1, x] - 
         (120*I)*Pi*G[1, x] - (61*Pi^2*G[1, x])/2 - ((89*I)/6)*Pi^3*G[1, x] + 
         (757*Pi^4*G[1, x])/45 - 373*G[0, 0, x] + (279*I)*Pi*G[0, 0, x] + 
         (13*Pi^2*G[0, 0, x])/3 - ((113*I)/6)*Pi^3*G[0, 0, x] - 
         470*G[0, 1, x] - (12*I)*Pi*G[0, 1, x] - (16*Pi^2*G[0, 1, x])/3 - 
         ((121*I)/2)*Pi^3*G[0, 1, x] - 470*G[1, 0, x] - 
         (90*I)*Pi*G[1, 0, x] + 5*Pi^2*G[1, 0, x] - ((529*I)/6)*Pi^3*
          G[1, 0, x] + 145*G[1, 1, x] + (57*I)*Pi*G[1, 1, x] - 
         (5*Pi^2*G[1, 1, x])/3 - (14*I)*Pi^3*G[1, 1, x] + 399*G[0, 0, 0, x] - 
         (180*I)*Pi*G[0, 0, 0, x] - (194*Pi^2*G[0, 0, 0, x])/3 + 
         180*G[0, 0, 1, x] + (9*I)*Pi*G[0, 0, 1, x] - 
         (149*Pi^2*G[0, 0, 1, x])/6 + 180*G[0, 1, 0, x] + 
         (49*I)*Pi*G[0, 1, 0, x] + (211*Pi^2*G[0, 1, 0, x])/6 + 
         126*G[0, 1, 1, x] - (6*I)*Pi*G[0, 1, 1, x] - 
         (236*Pi^2*G[0, 1, 1, x])/3 + 77*G[1, 0, 0, x] + 
         (10*I)*Pi*G[1, 0, 0, x] - (5*Pi^2*G[1, 0, 0, x])/6 + 
         151*G[1, 0, 1, x] + (33*I)*Pi*G[1, 0, 1, x] - 
         23*Pi^2*G[1, 0, 1, x] + 151*G[1, 1, 0, x] + 
         (71*I)*Pi*G[1, 1, 0, x] - 152*Pi^2*G[1, 1, 0, x] - 
         96*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 86*Pi^2*G[1, 1, 1, x] - 
         172*G[0, 0, 0, 0, x] + (58*I)*Pi*G[0, 0, 0, 0, x] - 
         160*G[0, 0, 0, 1, x] + (162*I)*Pi*G[0, 0, 0, 1, x] - 
         160*G[0, 0, 1, 0, x] + (102*I)*Pi*G[0, 0, 1, 0, x] - 
         22*G[0, 0, 1, 1, x] - (60*I)*Pi*G[0, 0, 1, 1, x] - 
         164*G[0, 1, 0, 0, x] - (92*I)*Pi*G[0, 1, 0, 0, x] + 
         22*G[0, 1, 0, 1, x] + (54*I)*Pi*G[0, 1, 0, 1, x] + 
         22*G[0, 1, 1, 0, x] + (36*I)*Pi*G[0, 1, 1, 0, x] - 
         28*G[0, 1, 1, 1, x] - (72*I)*Pi*G[0, 1, 1, 1, x] - 
         90*G[1, 0, 0, 0, x] - (162*I)*Pi*G[1, 0, 0, 0, x] - 
         59*G[1, 0, 0, 1, x] - (30*I)*Pi*G[1, 0, 0, 1, x] - 
         59*G[1, 0, 1, 0, x] + (88*I)*Pi*G[1, 0, 1, 0, x] + 
         60*G[1, 0, 1, 1, x] - (96*I)*Pi*G[1, 0, 1, 1, x] + 
         34*G[1, 1, 0, 0, x] - (18*I)*Pi*G[1, 1, 0, 0, x] + 
         5*G[1, 1, 0, 1, x] + (78*I)*Pi*G[1, 1, 0, 1, x] + 
         5*G[1, 1, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] - 
         79*G[1, 1, 1, 1, x] - 88*G[0, 0, 0, 0, 0, x] + 
         74*G[0, 0, 0, 0, 1, x] + 74*G[0, 0, 0, 1, 0, x] + 
         204*G[0, 0, 0, 1, 1, x] + 66*G[0, 0, 1, 0, 0, x] + 
         152*G[0, 0, 1, 0, 1, x] + 152*G[0, 0, 1, 1, 0, x] - 
         68*G[0, 0, 1, 1, 1, x] - 98*G[0, 1, 0, 0, 0, x] + 
         106*G[0, 1, 0, 0, 1, x] + 106*G[0, 1, 0, 1, 0, x] + 
         124*G[0, 1, 0, 1, 1, x] + 92*G[0, 1, 1, 0, 0, x] + 
         120*G[0, 1, 1, 0, 1, x] + 120*G[0, 1, 1, 1, 0, x] - 
         224*G[0, 1, 1, 1, 1, x] - 214*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
         128*G[1, 0, 0, 1, 1, x] + 78*G[1, 0, 1, 0, 0, x] + 
         140*G[1, 0, 1, 0, 1, x] + 140*G[1, 0, 1, 1, 0, x] - 
         124*G[1, 0, 1, 1, 1, x] - 244*G[1, 1, 0, 0, 0, x] + 
         250*G[1, 1, 0, 0, 1, x] + 250*G[1, 1, 0, 1, 0, x] - 
         16*G[1, 1, 0, 1, 1, x] + 98*G[1, 1, 1, 0, 0, x] + 
         88*G[1, 1, 1, 0, 1, x] + 88*G[1, 1, 1, 1, 0, x] - 
         312*G[1, 1, 1, 1, 1, x] + (740*Zeta[3])/3 - ((455*I)/3)*Pi*Zeta[3] - 
         (1466*Pi^2*Zeta[3])/9 - (476*G[0, x]*Zeta[3])/3 + 
         (222*I)*Pi*G[0, x]*Zeta[3] - 121*G[1, x]*Zeta[3] + 
         (594*I)*Pi*G[1, x]*Zeta[3] + (248*G[0, 0, x]*Zeta[3])/3 + 
         (158*G[0, 1, x]*Zeta[3])/3 + (854*G[1, 0, x]*Zeta[3])/3 + 
         216*G[1, 1, x]*Zeta[3] + RATIO[x]*(-52*Pi^2 - ((9*I)/2)*Pi^3 - 
           (7*Pi^4)/5 + (16*Pi^2*G[0, x])/3 + (11*I)*Pi^3*G[0, x] + 
           (67*Pi^2*G[1, x])/6 + (7*I)*Pi^3*G[1, x] - 104*G[0, 0, x] - 
           (9*I)*Pi*G[0, 0, x] + (14*Pi^2*G[0, 0, x])/3 + 104*G[0, 1, x] + 
           (9*I)*Pi*G[0, 1, x] + (Pi^2*G[0, 1, x])/3 + 104*G[1, 0, x] + 
           (9*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/3 - 104*G[1, 1, x] - 
           (9*I)*Pi*G[1, 1, x] + (50*Pi^2*G[1, 1, x])/3 + 14*G[0, 0, 0, x] + 
           (36*I)*Pi*G[0, 0, 0, x] + G[0, 0, 1, x] - (30*I)*Pi*
            G[0, 0, 1, x] + G[0, 1, 0, x] - (30*I)*Pi*G[0, 1, 0, x] - 
           16*G[0, 1, 1, x] + (24*I)*Pi*G[0, 1, 1, x] + 19*G[1, 0, 0, x] - 
           34*G[1, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] - 34*G[1, 1, 0, x] - 
           (6*I)*Pi*G[1, 1, 0, x] + 49*G[1, 1, 1, x] + 
           (12*I)*Pi*G[1, 1, 1, x] + 64*G[0, 0, 0, 0, x] + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 56*G[0, 0, 1, 1, x] - 
           12*G[0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, x] - 28*G[0, 1, 1, 0, x] + 
           28*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 
           34*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
           14*G[1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, x] - 18*Zeta[3] - 
           (30*I)*Pi*Zeta[3] - 20*G[0, x]*Zeta[3] + 34*G[1, x]*Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*(((97*I)/6)*Pi^3 - (17*Pi^4)/20 - 
           ((1517*I)/180)*Pi^5 + (10*I)*Pi*G[0, x] + (155*Pi^2*G[0, x])/6 + 
           ((38*I)/3)*Pi^3*G[0, x] - (236*Pi^4*G[0, x])/45 - 
           ((5*I)/2)*Pi^3*G[1, x] - (499*Pi^4*G[1, x])/60 + 10*G[0, 0, x] - 
           (179*I)*Pi*G[0, 0, x] + (87*Pi^2*G[0, 0, x])/2 - 
           ((23*I)/2)*Pi^3*G[0, 0, x] + (12*I)*Pi*G[0, 1, x] + 
           (197*Pi^2*G[0, 1, x])/6 - ((19*I)/6)*Pi^3*G[0, 1, x] - 
           (85*I)*Pi*G[1, 0, x] + (317*Pi^2*G[1, 0, x])/6 + 
           ((57*I)/2)*Pi^3*G[1, 0, x] - (4*I)*Pi^3*G[1, 1, x] - 
           254*G[0, 0, 0, x] + (122*I)*Pi*G[0, 0, 0, x] + 
           23*Pi^2*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + (111*I)*Pi*
            G[0, 0, 1, x] - (3*Pi^2*G[0, 0, 1, x])/2 + 12*G[0, 1, 0, x] + 
           (15*I)*Pi*G[0, 1, 0, x] - (161*Pi^2*G[0, 1, 0, x])/6 - 
           (42*I)*Pi*G[0, 1, 1, x] + 10*Pi^2*G[0, 1, 1, x] - 
           85*G[1, 0, 0, x] - (26*I)*Pi*G[1, 0, 0, x] - 
           (257*Pi^2*G[1, 0, 0, x])/6 - (33*I)*Pi*G[1, 0, 1, x] - 
           19*Pi^2*G[1, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, x] + 
           18*Pi^2*G[1, 1, 0, x] + 346*G[0, 0, 0, 0, x] - 
           (142*I)*Pi*G[0, 0, 0, 0, x] - 62*G[0, 0, 0, 1, x] - 
           (6*I)*Pi*G[0, 0, 0, 1, x] - 62*G[0, 0, 1, 0, x] - 
           (34*I)*Pi*G[0, 0, 1, 0, x] + 182*G[0, 0, 1, 1, x] - 
           (60*I)*Pi*G[0, 0, 1, 1, x] + 66*G[0, 1, 0, 0, x] - 
           (4*I)*Pi*G[0, 1, 0, 0, x] - 42*G[0, 1, 0, 1, x] + 
           (54*I)*Pi*G[0, 1, 0, 1, x] - 42*G[0, 1, 1, 0, x] + 
           (64*I)*Pi*G[0, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, x] + 
           44*G[1, 0, 0, 0, x] + (62*I)*Pi*G[1, 0, 0, 0, x] - 
           33*G[1, 0, 0, 1, x] - (30*I)*Pi*G[1, 0, 0, 1, x] - 
           33*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, x] + 
           (72*I)*Pi*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] - 
           (14*I)*Pi*G[1, 1, 0, 0, x] - (18*I)*Pi*G[1, 1, 0, 1, x] + 
           (6*I)*Pi*G[1, 1, 1, 0, x] - 188*G[0, 0, 0, 0, 0, x] - 
           126*G[0, 0, 0, 0, 1, x] - 126*G[0, 0, 0, 1, 0, x] + 
           36*G[0, 0, 0, 1, 1, x] - 70*G[0, 0, 1, 0, 0, x] - 
           48*G[0, 0, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 0, x] - 
           36*G[0, 0, 1, 1, 1, x] - 58*G[0, 1, 0, 0, 0, x] + 
           18*G[0, 1, 0, 0, 1, x] + 18*G[0, 1, 0, 1, 0, x] + 
           12*G[0, 1, 0, 1, 1, x] + 76*G[0, 1, 1, 0, 0, x] - 
           36*G[0, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 0, x] - 
           62*G[1, 0, 0, 0, 0, x] + 84*G[1, 0, 0, 0, 1, x] + 
           84*G[1, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 1, 1, x] - 
           26*G[1, 0, 1, 0, 0, x] + 72*G[1, 0, 1, 0, 1, x] + 
           72*G[1, 0, 1, 1, 0, x] + 12*G[1, 1, 0, 0, 0, x] - 
           18*G[1, 1, 0, 0, 1, x] - 18*G[1, 1, 0, 1, 0, x] + 
           6*G[1, 1, 1, 0, 0, x] - 97*Zeta[3] + (49*I)*Pi*Zeta[3] - 
           (170*Pi^2*Zeta[3])/3 - 156*G[0, x]*Zeta[3] + ((442*I)/3)*Pi*
            G[0, x]*Zeta[3] + 15*G[1, x]*Zeta[3] - (166*I)*Pi*G[1, x]*
            Zeta[3] - (8*G[0, 0, x]*Zeta[3])/3 - 38*G[0, 1, x]*Zeta[3] + 
           34*G[1, 0, x]*Zeta[3] + 24*G[1, 1, x]*Zeta[3] - 172*Zeta[5]) + 
         RATIO[x^(-1)]*(5741/16 - (128*I)*Pi + (55*Pi^2)/8 + (8*I)*Pi^3 - 
           (57*Pi^4)/80 + ((3*I)/20)*Pi^5 - (1343*G[0, x])/4 + 
           (192*I)*Pi*G[0, x] - (3*Pi^2*G[0, x])/4 - (6*I)*Pi^3*G[0, x] - 
           (877*Pi^4*G[0, x])/360 - 128*G[1, x] - (60*I)*Pi*G[1, x] + 
           32*Pi^2*G[1, x] - ((7*I)/2)*Pi^3*G[1, x] - (905*Pi^4*G[1, x])/36 + 
           293*G[0, 0, x] - (224*I)*Pi*G[0, 0, x] - (3*Pi^2*G[0, 0, x])/2 + 
           ((22*I)/3)*Pi^3*G[0, 0, x] + 192*G[0, 1, x] - 24*Pi^2*G[0, 1, x] + 
           ((172*I)/3)*Pi^3*G[0, 1, x] + 192*G[1, 0, x] + 
           (64*I)*Pi*G[1, 0, x] - 29*Pi^2*G[1, 0, x] + ((350*I)/3)*Pi^3*
            G[1, 0, x] - 60*G[1, 1, x] + (24*I)*Pi*G[1, 1, x] - 
           5*Pi^2*G[1, 1, x] + (10*I)*Pi^3*G[1, 1, x] - 239*G[0, 0, 0, x] + 
           (168*I)*Pi*G[0, 0, 0, x] + (263*Pi^2*G[0, 0, 0, x])/3 - 
           224*G[0, 0, 1, x] + (70*Pi^2*G[0, 0, 1, x])/3 - 
           224*G[0, 1, 0, x] - (36*I)*Pi*G[0, 1, 0, x] - 
           62*Pi^2*G[0, 1, 0, x] + (266*Pi^2*G[0, 1, 1, x])/3 - 
           96*G[1, 0, 0, x] - (84*I)*Pi*G[1, 0, 0, x] - 
           42*Pi^2*G[1, 0, 0, x] - 64*G[1, 0, 1, x] + 4*Pi^2*G[1, 0, 1, x] - 
           64*G[1, 1, 0, x] + (21*I)*Pi*G[1, 1, 0, x] + 
           170*Pi^2*G[1, 1, 0, x] + 88*G[1, 1, 1, x] + 
           86*Pi^2*G[1, 1, 1, x] + 150*G[0, 0, 0, 0, x] - 
           (200*I)*Pi*G[0, 0, 0, 0, x] + 168*G[0, 0, 0, 1, x] - 
           (168*I)*Pi*G[0, 0, 0, 1, x] + 168*G[0, 0, 1, 0, x] - 
           (136*I)*Pi*G[0, 0, 1, 0, x] + 96*G[0, 1, 0, 0, x] + 
           (88*I)*Pi*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 
           36*G[0, 1, 1, 0, x] + (28*I)*Pi*G[0, 1, 1, 0, x] - 
           36*G[0, 1, 1, 1, x] + (36*I)*Pi*G[0, 1, 1, 1, x] - 
           72*G[1, 0, 0, 0, x] + (224*I)*Pi*G[1, 0, 0, 0, x] + 
           84*G[1, 0, 0, 1, x] + 84*G[1, 0, 1, 0, x] - 
           (84*I)*Pi*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] + 
           (168*I)*Pi*G[1, 0, 1, 1, x] + 84*G[1, 1, 0, 0, x] + 
           (4*I)*Pi*G[1, 1, 0, 0, x] - 27*G[1, 1, 0, 1, x] - 
           (96*I)*Pi*G[1, 1, 0, 1, x] - 27*G[1, 1, 1, 0, x] - 
           (24*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] - 
           100*G[0, 0, 0, 0, 0, x] - 200*G[0, 0, 0, 0, 1, x] - 
           200*G[0, 0, 0, 1, 0, x] - 168*G[0, 0, 0, 1, 1, x] - 
           136*G[0, 0, 1, 0, 0, x] - 200*G[0, 0, 1, 0, 1, x] - 
           200*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] + 
           40*G[0, 1, 0, 0, 0, x] - 88*G[0, 1, 0, 0, 1, x] - 
           88*G[0, 1, 0, 1, 0, x] - 112*G[0, 1, 0, 1, 1, x] - 
           16*G[0, 1, 1, 0, 0, x] - 156*G[0, 1, 1, 0, 1, x] - 
           156*G[0, 1, 1, 1, 0, x] + 224*G[0, 1, 1, 1, 1, x] + 
           152*G[1, 0, 0, 0, 0, x] + 112*G[1, 0, 0, 0, 1, x] + 
           112*G[1, 0, 0, 1, 0, x] - 200*G[1, 0, 0, 1, 1, x] - 
           104*G[1, 0, 1, 0, 0, x] - 68*G[1, 0, 1, 0, 1, x] - 
           68*G[1, 0, 1, 1, 0, x] + 124*G[1, 0, 1, 1, 1, x] + 
           256*G[1, 1, 0, 0, 0, x] - 268*G[1, 1, 0, 0, 1, x] - 
           268*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] - 
           92*G[1, 1, 1, 0, 0, x] - 88*G[1, 1, 1, 0, 1, x] - 
           88*G[1, 1, 1, 1, 0, x] + 312*G[1, 1, 1, 1, 1, x] - 
           (839*Zeta[3])/3 + (56*I)*Pi*Zeta[3] + (956*Pi^2*Zeta[3])/9 + 
           116*G[0, x]*Zeta[3] - ((224*I)/3)*Pi*G[0, x]*Zeta[3] + 
           98*G[1, x]*Zeta[3] - (760*I)*Pi*G[1, x]*Zeta[3] - 
           (256*G[0, 0, x]*Zeta[3])/3 - (272*G[0, 1, x]*Zeta[3])/3 - 
           (752*G[1, 0, x]*Zeta[3])/3 - 192*G[1, 1, x]*Zeta[3] - 
           12*Zeta[5]) - 160*Zeta[5]) - 350*Zeta[5] - (1294*I)*Pi*Zeta[5] - 
       72*G[0, x]*Zeta[5] - 57*G[1, x]*Zeta[5] + 
       RATIO[x]*((-927*Pi^2)/8 + ((51*I)/8)*Pi^3 - (76*Pi^4)/15 - 
         ((7*I)/3)*Pi^5 + (725*Pi^2*G[0, x])/24 + ((32*I)/3)*Pi^3*G[0, x] + 
         (7*Pi^4*G[0, x])/9 + (1255*Pi^2*G[1, x])/24 + ((13*I)/3)*Pi^3*
          G[1, x] + (173*Pi^4*G[1, x])/90 - (927*G[0, 0, x])/4 + 
         ((51*I)/4)*Pi*G[0, 0, x] - (47*Pi^2*G[0, 0, x])/3 - 
         ((21*I)/2)*Pi^3*G[0, 0, x] + (927*G[0, 1, x])/4 - 
         ((51*I)/4)*Pi*G[0, 1, x] - (61*Pi^2*G[0, 1, x])/3 - 
         ((13*I)/2)*Pi^3*G[0, 1, x] + (927*G[1, 0, x])/4 - 
         ((51*I)/4)*Pi*G[1, 0, x] - (4*Pi^2*G[1, 0, x])/3 - 
         ((27*I)/2)*Pi^3*G[1, 0, x] - (927*G[1, 1, x])/4 + 
         ((51*I)/4)*Pi*G[1, 1, x] - (37*Pi^2*G[1, 1, x])/6 + 
         (I/2)*Pi^3*G[1, 1, x] + 133*G[0, 0, 0, x] + 
         (58*I)*Pi*G[0, 0, 0, x] + 3*Pi^2*G[0, 0, 0, x] - 
         (65*G[0, 0, 1, x])/4 - (66*I)*Pi*G[0, 0, 1, x] + 
         (101*Pi^2*G[0, 0, 1, x])/6 - (65*G[0, 1, 0, x])/4 - 
         (34*I)*Pi*G[0, 1, 0, x] + (19*Pi^2*G[0, 1, 0, x])/2 - 
         (201*G[0, 1, 1, x])/2 + (42*I)*Pi*G[0, 1, 1, x] - 
         (58*Pi^2*G[0, 1, 1, x])/3 + 32*G[1, 0, 0, x] - 
         (28*I)*Pi*G[1, 0, 0, x] - (23*Pi^2*G[1, 0, 0, x])/2 - 
         (595*G[1, 0, 1, x])/4 + (36*I)*Pi*G[1, 0, 1, x] - 
         (34*Pi^2*G[1, 0, 1, x])/3 - (595*G[1, 1, 0, x])/4 + 
         (4*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] + 
         (531*G[1, 1, 1, x])/2 - (12*I)*Pi*G[1, 1, 1, x] - 
         (37*Pi^2*G[1, 1, 1, x])/6 + 28*G[0, 0, 0, 0, x] - 
         (54*I)*Pi*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 
         16*G[0, 0, 1, 0, x] + (42*I)*Pi*G[0, 0, 1, 0, x] - 
         83*G[0, 0, 1, 1, x] - 56*G[0, 1, 0, 0, x] + 
         (12*I)*Pi*G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] + 
         (54*I)*Pi*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] - 
         (12*I)*Pi*G[0, 1, 1, 0, x] + 37*G[0, 1, 1, 1, x] - 
         (42*I)*Pi*G[0, 1, 1, 1, x] - 46*G[1, 0, 0, 0, x] - 
         (18*I)*Pi*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
         (42*I)*Pi*G[1, 0, 1, 0, x] + 71*G[1, 0, 1, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, 1, x] - 13*G[1, 1, 0, 0, x] + 
         51*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, 1, x] + 
         51*G[1, 1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         112*G[1, 1, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, 1, x] - 
         64*G[0, 0, 0, 0, 0, x] - 54*G[0, 0, 0, 0, 1, x] - 
         54*G[0, 0, 0, 1, 0, x] + 38*G[0, 0, 0, 1, 1, x] + 
         18*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         18*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 76*G[0, 1, 0, 1, 1, x] - 
         10*G[0, 1, 1, 0, 0, x] + 26*G[0, 1, 1, 0, 1, x] + 
         26*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
         70*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] + 22*G[1, 0, 0, 1, 1, x] + 
         44*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 1, x] + 
         44*G[1, 1, 0, 1, 0, x] - 36*G[1, 1, 0, 1, 1, x] + 
         18*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] - 66*G[1, 1, 1, 1, 1, x] - (193*Zeta[3])/4 + 
         (26*I)*Pi*Zeta[3] - 51*Pi^2*Zeta[3] - 10*G[0, x]*Zeta[3] + 
         (96*I)*Pi*G[0, x]*Zeta[3] + 94*G[1, x]*Zeta[3] + 
         (48*I)*Pi*G[1, x]*Zeta[3] - (16*G[0, 0, x]*Zeta[3])/3 - 
         (152*G[0, 1, x]*Zeta[3])/3 + (172*G[1, 0, x]*Zeta[3])/3 - 
         (154*G[1, 1, x]*Zeta[3])/3 + 94*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        (((1115*I)/24)*Pi^3 - (281*Pi^4)/60 - ((158*I)/45)*Pi^5 + 
         (2407*Pi^6)/7560 - ((673*I)/4)*Pi*G[0, x] + (1571*Pi^2*G[0, x])/24 + 
         ((117*I)/8)*Pi^3*G[0, x] - (27*Pi^4*G[0, x])/2 + 
         ((1621*I)/360)*Pi^5*G[0, x] - ((45*I)/8)*Pi^3*G[1, x] - 
         (121*Pi^4*G[1, x])/20 - ((358*I)/45)*Pi^5*G[1, x] - 
         (673*G[0, 0, x])/4 - (197*I)*Pi*G[0, 0, x] + (335*Pi^2*G[0, 0, x])/
          6 + ((31*I)/4)*Pi^3*G[0, 0, x] + (221*Pi^4*G[0, 0, x])/120 + 
         (60*I)*Pi*G[0, 1, x] + (1285*Pi^2*G[0, 1, x])/24 - 
         ((29*I)/12)*Pi^3*G[0, 1, x] + (1193*Pi^4*G[0, 1, x])/90 - 
         ((875*I)/4)*Pi*G[1, 0, x] + (2347*Pi^2*G[1, 0, x])/24 + 
         ((335*I)/12)*Pi^3*G[1, 0, x] - (11*Pi^4*G[1, 0, x])/9 - 
         ((3*I)/2)*Pi^3*G[1, 1, x] - (179*Pi^4*G[1, 1, x])/60 - 
         267*G[0, 0, 0, x] + (162*I)*Pi*G[0, 0, 0, x] - 
         (173*Pi^2*G[0, 0, 0, x])/2 + ((14*I)/3)*Pi^3*G[0, 0, 0, x] + 
         60*G[0, 0, 1, x] + ((507*I)/2)*Pi*G[0, 0, 1, x] - 
         (535*Pi^2*G[0, 0, 1, x])/4 + ((5*I)/2)*Pi^3*G[0, 0, 1, x] + 
         60*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 
         (1333*Pi^2*G[0, 1, 0, x])/12 - ((95*I)/6)*Pi^3*G[0, 1, 0, x] - 
         (135*I)*Pi*G[0, 1, 1, x] - (43*Pi^2*G[0, 1, 1, x])/2 - 
         ((65*I)/3)*Pi^3*G[0, 1, 1, x] - (875*G[1, 0, 0, x])/4 - 
         ((123*I)/4)*Pi*G[1, 0, 0, x] - (91*Pi^2*G[1, 0, 0, x])/4 - 
         ((64*I)/3)*Pi^3*G[1, 0, 0, x] - ((219*I)/4)*Pi*G[1, 0, 1, x] - 
         (41*Pi^2*G[1, 0, 1, x])/6 - ((13*I)/6)*Pi^3*G[1, 0, 1, x] - 
         (21*I)*Pi*G[1, 1, 0, x] + (145*Pi^2*G[1, 1, 0, x])/6 + 
         ((35*I)/3)*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] + 
         456*G[0, 0, 0, 0, x] - (87*I)*Pi*G[0, 0, 0, 0, x] - 
         (109*Pi^2*G[0, 0, 0, 0, x])/3 - 40*G[0, 0, 0, 1, x] + 
         (48*I)*Pi*G[0, 0, 0, 1, x] - 43*Pi^2*G[0, 0, 0, 1, x] - 
         40*G[0, 0, 1, 0, x] - (65*I)*Pi*G[0, 0, 1, 0, x] + 
         (65*Pi^2*G[0, 0, 1, 0, x])/3 + (563*G[0, 0, 1, 1, x])/2 - 
         (87*I)*Pi*G[0, 0, 1, 1, x] + 4*Pi^2*G[0, 0, 1, 1, x] + 
         129*G[0, 1, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, 0, x] + 
         (145*Pi^2*G[0, 1, 0, 0, x])/3 - 135*G[0, 1, 0, 1, x] - 
         (48*I)*Pi*G[0, 1, 0, 1, x] + 7*Pi^2*G[0, 1, 0, 1, x] - 
         135*G[0, 1, 1, 0, x] + (58*I)*Pi*G[0, 1, 1, 0, x] - 
         (200*Pi^2*G[0, 1, 1, 0, x])/3 + (51*I)*Pi*G[0, 1, 1, 1, x] - 
         15*Pi^2*G[0, 1, 1, 1, x] + 109*G[1, 0, 0, 0, x] + 
         (55*I)*Pi*G[1, 0, 0, 0, x] + 45*Pi^2*G[1, 0, 0, 0, x] - 
         (219*G[1, 0, 0, 1, x])/4 - (21*I)*Pi*G[1, 0, 0, 1, x] + 
         (145*Pi^2*G[1, 0, 0, 1, x])/2 - (219*G[1, 0, 1, 0, x])/4 + 
         (7*I)*Pi*G[1, 0, 1, 0, x] + (173*Pi^2*G[1, 0, 1, 0, x])/6 + 
         (54*I)*Pi*G[1, 0, 1, 1, x] + 14*Pi^2*G[1, 0, 1, 1, x] - 
         21*G[1, 1, 0, 0, x] - (11*I)*Pi*G[1, 1, 0, 0, x] - 
         (50*Pi^2*G[1, 1, 0, 0, x])/3 - (15*I)*Pi*G[1, 1, 0, 1, x] - 
         11*Pi^2*G[1, 1, 0, 1, x] - (6*I)*Pi*G[1, 1, 1, 0, x] - 
         606*G[0, 0, 0, 0, 0, x] + (132*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         173*G[0, 0, 0, 0, 1, x] + (84*I)*Pi*G[0, 0, 0, 0, 1, x] + 
         173*G[0, 0, 0, 1, 0, x] + (62*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         63*G[0, 0, 0, 1, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 1, x] - 
         131*G[0, 0, 1, 0, 0, x] + (48*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         128*G[0, 0, 1, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, 0, 1, x] + 
         128*G[0, 0, 1, 1, 0, x] - (114*I)*Pi*G[0, 0, 1, 1, 0, x] - 
         397*G[0, 0, 1, 1, 1, x] + (66*I)*Pi*G[0, 0, 1, 1, 1, x] - 
         269*G[0, 1, 0, 0, 0, x] - (26*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         207*G[0, 1, 0, 0, 1, x] + (84*I)*Pi*G[0, 1, 0, 0, 1, x] + 
         207*G[0, 1, 0, 1, 0, x] - (106*I)*Pi*G[0, 1, 0, 1, 0, x] - 
         213*G[0, 1, 0, 1, 1, x] - (114*I)*Pi*G[0, 1, 0, 1, 1, x] + 
         49*G[0, 1, 1, 0, 0, x] - (74*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         51*G[0, 1, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         51*G[0, 1, 1, 1, 0, x] + (130*I)*Pi*G[0, 1, 1, 1, 0, x] + 
         (66*I)*Pi*G[0, 1, 1, 1, 1, x] - 15*G[1, 0, 0, 0, 0, x] - 
         (84*I)*Pi*G[1, 0, 0, 0, 0, x] + 26*G[1, 0, 0, 0, 1, x] - 
         (54*I)*Pi*G[1, 0, 0, 0, 1, x] + 26*G[1, 0, 0, 1, 0, x] + 
         (24*I)*Pi*G[1, 0, 0, 1, 0, x] - 14*G[1, 0, 0, 1, 1, x] + 
         (12*I)*Pi*G[1, 0, 0, 1, 1, x] - 14*G[1, 0, 1, 0, 0, x] - 
         (14*I)*Pi*G[1, 0, 1, 0, 0, x] + 54*G[1, 0, 1, 0, 1, x] + 
         (114*I)*Pi*G[1, 0, 1, 0, 1, x] + 54*G[1, 0, 1, 1, 0, x] + 
         (22*I)*Pi*G[1, 0, 1, 1, 0, x] - (96*I)*Pi*G[1, 0, 1, 1, 1, x] + 
         22*G[1, 1, 0, 0, 0, x] + (28*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         15*G[1, 1, 0, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         15*G[1, 1, 0, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         (36*I)*Pi*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] - 
         (12*I)*Pi*G[1, 1, 1, 0, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (18*I)*Pi*G[1, 1, 1, 1, 0, x] + 152*G[0, 0, 0, 0, 0, 0, x] + 
         168*G[0, 0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 0, 1, 0, x] + 
         42*G[0, 0, 0, 0, 1, 1, x] + 116*G[0, 0, 0, 1, 0, 0, x] + 
         72*G[0, 0, 0, 1, 0, 1, x] + 72*G[0, 0, 0, 1, 1, 0, x] - 
         114*G[0, 0, 0, 1, 1, 1, x] + 112*G[0, 0, 1, 0, 0, 0, x] + 
         6*G[0, 0, 1, 0, 0, 1, x] + 6*G[0, 0, 1, 0, 1, 0, x] - 
         54*G[0, 0, 1, 0, 1, 1, x] - 102*G[0, 0, 1, 1, 0, 0, x] + 
         36*G[0, 0, 1, 1, 0, 1, x] + 36*G[0, 0, 1, 1, 1, 0, x] + 
         66*G[0, 0, 1, 1, 1, 1, x] + 92*G[0, 1, 0, 0, 0, 0, x] - 
         60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] + 
         126*G[0, 1, 0, 0, 1, 1, x] - 64*G[0, 1, 0, 1, 0, 0, x] - 
         60*G[0, 1, 0, 1, 0, 1, x] - 60*G[0, 1, 0, 1, 1, 0, x] - 
         66*G[0, 1, 0, 1, 1, 1, x] - 192*G[0, 1, 1, 0, 0, 0, x] + 
         42*G[0, 1, 1, 0, 0, 1, x] + 42*G[0, 1, 1, 0, 1, 0, x] - 
         66*G[0, 1, 1, 0, 1, 1, x] + 100*G[0, 1, 1, 1, 0, 0, x] + 
         66*G[0, 1, 1, 1, 0, 1, x] + 66*G[0, 1, 1, 1, 1, 0, x] + 
         104*G[1, 0, 0, 0, 0, 0, x] - 126*G[1, 0, 0, 0, 0, 1, x] - 
         126*G[1, 0, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 0, 1, 1, x] + 
         48*G[1, 0, 0, 1, 0, 0, x] - 108*G[1, 0, 0, 1, 0, 1, x] - 
         108*G[1, 0, 0, 1, 1, 0, x] + 192*G[1, 0, 0, 1, 1, 1, x] + 
         78*G[1, 0, 1, 0, 0, 0, x] - 66*G[1, 0, 1, 0, 0, 1, x] - 
         66*G[1, 0, 1, 0, 1, 0, x] + 108*G[1, 0, 1, 0, 1, 1, x] + 
         46*G[1, 0, 1, 1, 0, 0, x] - 96*G[1, 0, 1, 1, 0, 1, x] - 
         96*G[1, 0, 1, 1, 1, 0, x] - 20*G[1, 1, 0, 0, 0, 0, x] + 
         36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] - 
         36*G[1, 1, 0, 0, 1, 1, x] - 26*G[1, 1, 0, 1, 0, 0, x] + 
         36*G[1, 1, 0, 1, 0, 1, x] + 36*G[1, 1, 0, 1, 1, 0, x] - 
         12*G[1, 1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, 1, x] - 
         6*G[1, 1, 1, 0, 1, 0, x] + 18*G[1, 1, 1, 1, 0, 0, x] - 
         (1115*Zeta[3])/4 + ((1029*I)/4)*Pi*Zeta[3] + (148*Pi^2*Zeta[3])/3 - 
         ((41*I)/18)*Pi^3*Zeta[3] - (285*G[0, x]*Zeta[3])/2 + 
         ((4*I)/3)*Pi*G[0, x]*Zeta[3] - (110*Pi^2*G[0, x]*Zeta[3])/3 + 
         (135*G[1, x]*Zeta[3])/4 - (124*I)*Pi*G[1, x]*Zeta[3] - 
         (227*Pi^2*G[1, x]*Zeta[3])/6 + (1036*G[0, 0, x]*Zeta[3])/3 - 
         (16*I)*Pi*G[0, 0, x]*Zeta[3] + 110*G[0, 1, x]*Zeta[3] + 
         (100*I)*Pi*G[0, 1, x]*Zeta[3] - 2*G[1, 0, x]*Zeta[3] + 
         ((722*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 9*G[1, 1, x]*Zeta[3] - 
         (80*I)*Pi*G[1, 1, x]*Zeta[3] + (404*G[0, 0, 0, x]*Zeta[3])/3 - 
         40*G[0, 0, 1, x]*Zeta[3] - 30*G[0, 1, 0, x]*Zeta[3] + 
         202*G[0, 1, 1, x]*Zeta[3] - (82*G[1, 0, 0, x]*Zeta[3])/3 - 
         116*G[1, 0, 1, x]*Zeta[3] + 10*G[1, 1, 0, x]*Zeta[3] + 
         24*G[1, 1, 1, x]*Zeta[3] - (490*Zeta[3]^2)/3 + 59*Zeta[5] - 
         (1294*I)*Pi*Zeta[5] - 60*G[0, x]*Zeta[5] - 41*G[1, x]*Zeta[5]) + 
       RATIO[x^(-1)]*(25863/64 + (1583*Pi^2)/96 + ((16*I)/3)*Pi^3 - 
         (343*Pi^4)/160 - (I/12)*Pi^5 + (4129*Pi^6)/6048 - 
         (5741*G[0, x])/16 + (128*I)*Pi*G[0, x] - (55*Pi^2*G[0, x])/8 - 
         (8*I)*Pi^3*G[0, x] + (57*Pi^4*G[0, x])/80 - ((3*I)/20)*Pi^5*
          G[0, x] - (222*I)*Pi*G[1, x] + (559*Pi^2*G[1, x])/12 - 
         ((323*I)/24)*Pi^3*G[1, x] - (8*Pi^4*G[1, x])/5 - 
         ((1057*I)/36)*Pi^5*G[1, x] + (1343*G[0, 0, x])/4 - 
         (192*I)*Pi*G[0, 0, x] + (3*Pi^2*G[0, 0, x])/4 + 
         (6*I)*Pi^3*G[0, 0, x] + (877*Pi^4*G[0, 0, x])/360 + 128*G[0, 1, x] - 
         (60*I)*Pi*G[0, 1, x] - 44*Pi^2*G[0, 1, x] + ((5*I)/4)*Pi^3*
          G[0, 1, x] + (905*Pi^4*G[0, 1, x])/36 + 128*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] - (707*Pi^2*G[1, 0, x])/12 + 
         ((15*I)/4)*Pi^3*G[1, 0, x] - (235*Pi^4*G[1, 0, x])/36 - 
         222*G[1, 1, x] + ((489*I)/4)*Pi*G[1, 1, x] - (251*Pi^2*G[1, 1, x])/
          12 - ((9*I)/4)*Pi^3*G[1, 1, x] - (263*Pi^4*G[1, 1, x])/60 - 
         293*G[0, 0, 0, x] + (224*I)*Pi*G[0, 0, 0, x] + 
         (3*Pi^2*G[0, 0, 0, x])/2 - ((22*I)/3)*Pi^3*G[0, 0, 0, x] - 
         192*G[0, 0, 1, x] + 24*Pi^2*G[0, 0, 1, x] - ((172*I)/3)*Pi^3*
          G[0, 0, 1, x] - 192*G[0, 1, 0, x] - (64*I)*Pi*G[0, 1, 0, x] + 
         (49*Pi^2*G[0, 1, 0, x])/2 - ((350*I)/3)*Pi^3*G[0, 1, 0, x] - 
         60*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] + (Pi^2*G[0, 1, 1, x])/
          2 - (10*I)*Pi^3*G[0, 1, 1, x] - 64*G[1, 0, 0, x] - 
         (128*I)*Pi*G[1, 0, 0, x] + (97*Pi^2*G[1, 0, 0, x])/2 - 
         (86*I)*Pi^3*G[1, 0, 0, x] - 64*G[1, 0, 1, x] + 
         ((87*I)/2)*Pi*G[1, 0, 1, x] + 9*Pi^2*G[1, 0, 1, x] - 
         ((68*I)/3)*Pi^3*G[1, 0, 1, x] - 64*G[1, 1, 0, x] + 
         ((227*I)/4)*Pi*G[1, 1, 0, x] + (45*Pi^2*G[1, 1, 0, x])/2 + 
         ((5*I)/3)*Pi^3*G[1, 1, 0, x] + (985*G[1, 1, 1, x])/4 - 
         ((207*I)/4)*Pi*G[1, 1, 1, x] + (9*Pi^2*G[1, 1, 1, x])/2 - 
         (25*I)*Pi^3*G[1, 1, 1, x] + 239*G[0, 0, 0, 0, x] - 
         (168*I)*Pi*G[0, 0, 0, 0, x] - (263*Pi^2*G[0, 0, 0, 0, x])/3 + 
         224*G[0, 0, 0, 1, x] - (70*Pi^2*G[0, 0, 0, 1, x])/3 + 
         224*G[0, 0, 1, 0, x] + (36*I)*Pi*G[0, 0, 1, 0, x] + 
         62*Pi^2*G[0, 0, 1, 0, x] - (266*Pi^2*G[0, 0, 1, 1, x])/3 + 
         96*G[0, 1, 0, 0, x] + (84*I)*Pi*G[0, 1, 0, 0, x] + 
         42*Pi^2*G[0, 1, 0, 0, x] + 64*G[0, 1, 0, 1, x] - 
         4*Pi^2*G[0, 1, 0, 1, x] + 64*G[0, 1, 1, 0, x] - 
         ((15*I)/2)*Pi*G[0, 1, 1, 0, x] - 170*Pi^2*G[0, 1, 1, 0, x] - 
         52*G[0, 1, 1, 1, x] - 86*Pi^2*G[0, 1, 1, 1, x] - 
         160*G[1, 0, 0, 0, x] + (60*I)*Pi*G[1, 0, 0, 0, x] + 
         78*Pi^2*G[1, 0, 0, 0, x] + 128*G[1, 0, 0, 1, x] + 
         76*Pi^2*G[1, 0, 0, 1, x] + 128*G[1, 0, 1, 0, x] - 
         ((3*I)/2)*Pi*G[1, 0, 1, 0, x] + 10*Pi^2*G[1, 0, 1, 0, x] - 
         (41*G[1, 0, 1, 1, x])/2 - 48*Pi^2*G[1, 0, 1, 1, x] + 
         128*G[1, 1, 0, 0, x] - (45*I)*Pi*G[1, 1, 0, 0, x] - 
         160*Pi^2*G[1, 1, 0, 0, x] - (29*G[1, 1, 0, 1, x])/4 - 
         101*Pi^2*G[1, 1, 0, 1, x] - (29*G[1, 1, 1, 0, x])/4 + 
         ((27*I)/2)*Pi*G[1, 1, 1, 0, x] - (229*Pi^2*G[1, 1, 1, 0, x])/3 - 
         (265*G[1, 1, 1, 1, x])/2 - 50*Pi^2*G[1, 1, 1, 1, x] - 
         150*G[0, 0, 0, 0, 0, x] + (200*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         168*G[0, 0, 0, 0, 1, x] + (168*I)*Pi*G[0, 0, 0, 0, 1, x] - 
         168*G[0, 0, 0, 1, 0, x] + (136*I)*Pi*G[0, 0, 0, 1, 0, x] - 
         96*G[0, 0, 1, 0, 0, x] - (88*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         36*G[0, 0, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 0, x] - 
         (28*I)*Pi*G[0, 0, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, x] - 
         (36*I)*Pi*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, x] - 
         (224*I)*Pi*G[0, 1, 0, 0, 0, x] - 84*G[0, 1, 0, 0, 1, x] - 
         84*G[0, 1, 0, 1, 0, x] + (84*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         48*G[0, 1, 0, 1, 1, x] - (168*I)*Pi*G[0, 1, 0, 1, 1, x] - 
         84*G[0, 1, 1, 0, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, 0, x] + 
         (81*G[0, 1, 1, 0, 1, x])/2 + (96*I)*Pi*G[0, 1, 1, 0, 1, x] + 
         (81*G[0, 1, 1, 1, 0, x])/2 + (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (9*G[0, 1, 1, 1, 1, x])/2 + 192*G[1, 0, 0, 0, 0, x] - 
         (312*I)*Pi*G[1, 0, 0, 0, 0, x] - 60*G[1, 0, 0, 0, 1, x] - 
         60*G[1, 0, 0, 1, 0, x] + (148*I)*Pi*G[1, 0, 0, 1, 0, x] - 
         24*G[1, 0, 0, 1, 1, x] - (108*I)*Pi*G[1, 0, 0, 1, 1, x] - 
         60*G[1, 0, 1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
         (51*G[1, 0, 1, 0, 1, x])/2 + (348*I)*Pi*G[1, 0, 1, 0, 1, x] - 
         (51*G[1, 0, 1, 1, 0, x])/2 - (32*I)*Pi*G[1, 0, 1, 1, 0, x] + 
         (147*G[1, 0, 1, 1, 1, x])/2 - (288*I)*Pi*G[1, 0, 1, 1, 1, x] - 
         60*G[1, 1, 0, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, 0, 0, x] - 
         69*G[1, 1, 0, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 0, 1, x] - 
         69*G[1, 1, 0, 1, 0, x] + (136*I)*Pi*G[1, 1, 0, 1, 0, x] + 
         96*G[1, 1, 0, 1, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
         9*G[1, 1, 1, 0, 0, x] - (56*I)*Pi*G[1, 1, 1, 0, 0, x] + 
         (99*G[1, 1, 1, 0, 1, x])/2 - (84*I)*Pi*G[1, 1, 1, 0, 1, x] + 
         (99*G[1, 1, 1, 1, 0, x])/2 + (48*I)*Pi*G[1, 1, 1, 1, 0, x] - 
         (81*G[1, 1, 1, 1, 1, x])/2 + (72*I)*Pi*G[1, 1, 1, 1, 1, x] + 
         100*G[0, 0, 0, 0, 0, 0, x] + 200*G[0, 0, 0, 0, 0, 1, x] + 
         200*G[0, 0, 0, 0, 1, 0, x] + 168*G[0, 0, 0, 0, 1, 1, x] + 
         136*G[0, 0, 0, 1, 0, 0, x] + 200*G[0, 0, 0, 1, 0, 1, x] + 
         200*G[0, 0, 0, 1, 1, 0, x] - 32*G[0, 0, 0, 1, 1, 1, x] - 
         40*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, 1, 0, x] + 112*G[0, 0, 1, 0, 1, 1, x] + 
         16*G[0, 0, 1, 1, 0, 0, x] + 156*G[0, 0, 1, 1, 0, 1, x] + 
         156*G[0, 0, 1, 1, 1, 0, x] - 224*G[0, 0, 1, 1, 1, 1, x] - 
         152*G[0, 1, 0, 0, 0, 0, x] - 112*G[0, 1, 0, 0, 0, 1, x] - 
         112*G[0, 1, 0, 0, 1, 0, x] + 200*G[0, 1, 0, 0, 1, 1, x] + 
         104*G[0, 1, 0, 1, 0, 0, x] + 68*G[0, 1, 0, 1, 0, 1, x] + 
         68*G[0, 1, 0, 1, 1, 0, x] - 124*G[0, 1, 0, 1, 1, 1, x] - 
         256*G[0, 1, 1, 0, 0, 0, x] + 268*G[0, 1, 1, 0, 0, 1, x] + 
         268*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] + 
         92*G[0, 1, 1, 1, 0, 0, x] + 88*G[0, 1, 1, 1, 0, 1, x] + 
         88*G[0, 1, 1, 1, 1, 0, x] - 312*G[0, 1, 1, 1, 1, 1, x] - 
         104*G[1, 0, 0, 0, 0, 0, x] - 360*G[1, 0, 0, 0, 0, 1, x] - 
         360*G[1, 0, 0, 0, 1, 0, x] + 248*G[1, 0, 0, 0, 1, 1, x] + 
         144*G[1, 0, 0, 1, 0, 0, x] - 108*G[1, 0, 0, 1, 0, 1, x] - 
         108*G[1, 0, 0, 1, 1, 0, x] + 200*G[1, 0, 0, 1, 1, 1, x] + 
         72*G[1, 0, 1, 0, 0, 0, x] + 60*G[1, 0, 1, 0, 0, 1, x] + 
         60*G[1, 0, 1, 0, 1, 0, x] + 356*G[1, 0, 1, 0, 1, 1, x] + 
         60*G[1, 0, 1, 1, 0, 0, x] - 24*G[1, 0, 1, 1, 0, 1, x] - 
         24*G[1, 0, 1, 1, 1, 0, x] - 388*G[1, 0, 1, 1, 1, 1, x] - 
         576*G[1, 1, 0, 0, 0, 0, x] + 300*G[1, 1, 0, 0, 0, 1, x] + 
         300*G[1, 1, 0, 0, 1, 0, x] - 20*G[1, 1, 0, 0, 1, 1, x] + 
         108*G[1, 1, 0, 1, 0, 0, x] + 296*G[1, 1, 0, 1, 0, 1, x] + 
         296*G[1, 1, 0, 1, 1, 0, x] - 300*G[1, 1, 0, 1, 1, 1, x] - 
         148*G[1, 1, 1, 0, 0, 0, x] + 184*G[1, 1, 1, 0, 0, 1, x] + 
         184*G[1, 1, 1, 0, 1, 0, x] - 180*G[1, 1, 1, 0, 1, 1, x] + 
         128*G[1, 1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 1, 0, x] - 248*G[1, 1, 1, 1, 1, 1, x] - 
         (6989*Zeta[3])/12 + ((224*I)/3)*Pi*Zeta[3] + (9*Pi^2*Zeta[3])/2 - 
         ((28*I)/9)*Pi^3*Zeta[3] + (839*G[0, x]*Zeta[3])/3 - 
         (56*I)*Pi*G[0, x]*Zeta[3] - (956*Pi^2*G[0, x]*Zeta[3])/9 + 
         (209*G[1, x]*Zeta[3])/3 - ((111*I)/2)*Pi*G[1, x]*Zeta[3] - 
         (1876*Pi^2*G[1, x]*Zeta[3])/9 - 116*G[0, 0, x]*Zeta[3] + 
         ((224*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 71*G[0, 1, x]*Zeta[3] + 
         (760*I)*Pi*G[0, 1, x]*Zeta[3] - 209*G[1, 0, x]*Zeta[3] + 
         ((3088*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 42*G[1, 1, x]*Zeta[3] - 
         (148*I)*Pi*G[1, 1, x]*Zeta[3] + (256*G[0, 0, 0, x]*Zeta[3])/3 + 
         (272*G[0, 0, 1, x]*Zeta[3])/3 + (752*G[0, 1, 0, x]*Zeta[3])/3 + 
         192*G[0, 1, 1, x]*Zeta[3] + (544*G[1, 0, 0, x]*Zeta[3])/3 - 
         (1024*G[1, 0, 1, x]*Zeta[3])/3 + (1424*G[1, 1, 0, x]*Zeta[3])/3 + 
         (592*G[1, 1, 1, x]*Zeta[3])/3 + (1304*Zeta[3]^2)/9 - 9*Zeta[5] + 
         12*G[0, x]*Zeta[5] + 16*G[1, x]*Zeta[5])))/Nc^2 + 
   Nc^2*(-23213/1296 - (221*Pi^2)/54 - (7*Pi^4)/24 + (1513*G[0, x])/108 + 
     (74*Pi^2*G[0, x])/9 - (404*G[1, x])/27 + (17*Pi^2*G[1, x])/3 - 
     (26*G[0, 0, x])/3 - (5*Pi^2*G[0, 0, x])/3 + (52*G[0, 1, x])/9 + 
     (5*Pi^2*G[0, 1, x])/3 + (52*G[1, 0, x])/9 + Pi^2*G[1, 0, x] + 
     12*G[1, 1, x] + (2*Pi^2*G[1, 1, x])/3 + (92*G[0, 0, 0, x])/3 - 
     22*G[0, 0, 1, x] - 22*G[0, 1, 0, x] + 12*G[0, 1, 1, x] - 
     (8*G[1, 0, 0, x])/3 - (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 
     (22*G[1, 1, 1, x])/3 - 12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
     12*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 
     8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 8*G[1, 0, 0, 0, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
     4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
     4*G[1, 1, 1, 1, x] + Log[mu2/s]^4*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^3*(17/9 + 2*G[1, x] + (-17/9 - 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(67/9 + (5*Pi^2)/6 - (2*G[0, x])/3 - 5*G[1, x] + 
       2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - 4*G[1, 1, x] + 
       (-67/9 - (5*Pi^2)/6 + (2*G[0, x])/3 + 5*G[1, x] - 2*G[0, 0, x] + 
         2*G[0, 1, x] + 2*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) + 
     (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
       12*G[1, 1, x])*RATIO[x] - (190*Zeta[3])/9 + 12*G[0, x]*Zeta[3] + 
     2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((17*Pi^4)/30 + 
       4*Pi^2*G[0, 0, x] + 2*Pi^2*G[0, 1, x] + 12*G[0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
       12*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(23213/1296 + (437*Pi^2)/54 + 
       (7*Pi^4)/24 - (1513*G[0, x])/108 - (38*Pi^2*G[0, x])/9 + 
       (404*G[1, x])/27 - (11*Pi^2*G[1, x])/3 + (62*G[0, 0, x])/3 + 
       (5*Pi^2*G[0, 0, x])/3 - (160*G[0, 1, x])/9 - (5*Pi^2*G[0, 1, x])/3 - 
       (160*G[1, 0, x])/9 - Pi^2*G[1, 0, x] - (2*Pi^2*G[1, 1, x])/3 - 
       (56*G[0, 0, 0, x])/3 + 10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] + 
       (8*G[1, 0, 0, x])/3 + (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - 
       (22*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
       12*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] + 
       4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
       4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, x] + (82*Zeta[3])/9 - 12*G[0, x]*Zeta[3] - 
       2*G[1, x]*Zeta[3]) + Log[mu2/s]*(103/108 - (38*Pi^2)/9 + 
       (26*G[0, x])/9 - (160*G[1, x])/9 - (5*Pi^2*G[1, x])/3 - 
       (26*G[0, 0, x])/3 + 10*G[0, 1, x] + 10*G[1, 0, x] - 4*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 8*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
       8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 14*Zeta[3] + 
       RATIO[x^(-1)]*(-103/108 + (38*Pi^2)/9 - (26*G[0, x])/9 + 
         (160*G[1, x])/9 + (5*Pi^2*G[1, x])/3 + (26*G[0, 0, x])/3 - 
         10*G[0, 1, x] - 10*G[1, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
         8*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + 14*Zeta[3])) + 
     e*(-309479/2592 + (17579*Pi^2)/1296 - (61*Pi^4)/54 + 
       (55565*G[0, x])/648 + (518*Pi^2*G[0, x])/27 + (16*Pi^4*G[0, x])/45 - 
       (3004*G[1, x])/81 + (1369*Pi^2*G[1, x])/108 - (11*Pi^4*G[1, x])/60 - 
       (301*G[0, 0, x])/54 - (205*Pi^2*G[0, 0, x])/9 - (1667*G[0, 1, x])/54 - 
       (163*Pi^2*G[0, 1, x])/6 - (1667*G[1, 0, x])/54 - 
       (95*Pi^2*G[1, 0, x])/4 + (620*G[1, 1, x])/9 - (41*Pi^2*G[1, 1, x])/3 + 
       68*G[0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, x] - (469*G[0, 0, 1, x])/9 - 
       (8*Pi^2*G[0, 0, 1, x])/3 - (469*G[0, 1, 0, x])/9 - 
       (2*Pi^2*G[0, 1, 0, x])/3 + 41*G[0, 1, 1, x] - (20*Pi^2*G[0, 1, 1, x])/
        3 + G[1, 0, 0, x]/18 - (11*Pi^2*G[1, 0, 0, x])/3 - 
       (67*G[1, 0, 1, x])/6 - (19*Pi^2*G[1, 0, 1, x])/3 - 
       (67*G[1, 1, 0, x])/6 - (7*Pi^2*G[1, 1, 0, x])/3 - 
       (91*G[1, 1, 1, x])/6 + (Pi^2*G[1, 1, 1, x])/3 - 
       (413*G[0, 0, 0, 0, x])/3 + 59*G[0, 0, 0, 1, x] + 59*G[0, 0, 1, 0, x] - 
       7*G[0, 0, 1, 1, x] + (2*G[0, 1, 0, 0, x])/3 + (154*G[0, 1, 0, 1, x])/
        3 + (154*G[0, 1, 1, 0, x])/3 - (214*G[0, 1, 1, 1, x])/3 - 
       (134*G[1, 0, 0, 0, x])/3 + (148*G[1, 0, 0, 1, x])/3 + 
       (148*G[1, 0, 1, 0, x])/3 - 22*G[1, 0, 1, 1, x] + 
       (19*G[1, 1, 0, 0, x])/2 + (107*G[1, 1, 0, 1, x])/6 + 
       (107*G[1, 1, 1, 0, x])/6 - (283*G[1, 1, 1, 1, x])/6 + 
       80*G[0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 1, x] - 
       56*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
       52*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
       20*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
       4*G[0, 1, 1, 0, 0, x] + 28*G[0, 1, 1, 0, 1, x] + 
       28*G[0, 1, 1, 1, 0, x] - 28*G[0, 1, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
       8*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 0, 0, x] - 
       24*G[1, 1, 1, 1, 1, x] + Log[mu2/s]^5*(-1/3 + RATIO[x^(-1)]/3) + 
       Log[mu2/s]^4*(53/36 + (5*G[1, x])/3 + (-53/36 - (5*G[1, x])/3)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(49/9 + (4*Pi^2)/3 - (8*G[0, x])/9 - 
         5*G[1, x] + (8*G[0, 0, x])/3 - (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3 - 
         4*G[1, 1, x] + (-49/9 - (4*Pi^2)/3 + (8*G[0, x])/9 + 5*G[1, x] - 
           (8*G[0, 0, x])/3 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 + 
           4*G[1, 1, x])*RATIO[x^(-1)]) - (419*Zeta[3])/6 - 
       (21*Pi^2*Zeta[3])/2 + (307*G[0, x]*Zeta[3])/9 + 
       (527*G[1, x]*Zeta[3])/6 - (100*G[0, 0, x]*Zeta[3])/3 + 
       (28*G[0, 1, x]*Zeta[3])/3 - (32*G[1, 0, x]*Zeta[3])/3 + 
       20*G[1, 1, x]*Zeta[3] + RATIO[x]*((-1165*Pi^2)/36 + Pi^4/60 + 
         (245*Pi^2*G[0, x])/18 + (113*Pi^2*G[1, x])/9 - 
         (1165*G[0, 0, x])/18 - (Pi^2*G[0, 0, x])/6 + (1165*G[0, 1, x])/18 + 
         (7*Pi^2*G[0, 1, x])/6 + (1165*G[1, 0, x])/18 + (Pi^2*G[1, 0, x])/6 - 
         (1165*G[1, 1, x])/18 - (Pi^2*G[1, 1, x])/6 + (173*G[0, 0, 0, x])/3 - 
         (88*G[0, 0, 1, x])/3 - (88*G[0, 1, 0, x])/3 + G[0, 1, 1, x] - 
         (16*G[1, 0, 0, x])/3 - 23*G[1, 0, 1, x] - 23*G[1, 1, 0, x] + 
         (154*G[1, 1, 1, x])/3 - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
         4*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] - 
         2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 
         4*G[1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, x] - 24*Zeta[3] + 
         4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(85/108 - (263*Pi^2)/36 + (43*G[0, x])/18 - 
         Pi^2*G[0, x] - (337*G[1, x])/18 - 4*Pi^2*G[1, x] - 
         (40*G[0, 0, x])/3 + 16*G[0, 1, x] + 16*G[1, 0, x] - G[1, 1, x] - 
         4*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 
         12*G[0, 1, 1, x] - 6*G[1, 0, 0, x] + 14*G[1, 0, 1, x] + 
         14*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + (Pi^2/2 + G[0, 0, x] - 
           G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*RATIO[x] - (22*Zeta[3])/3 + 
         RATIO[x^(-1)]*(-85/108 + (245*Pi^2)/36 - (26*G[0, x])/9 + 
           Pi^2*G[0, x] + (173*G[1, x])/9 + 4*Pi^2*G[1, x] + 
           (37*G[0, 0, x])/3 - 15*G[0, 1, x] - 15*G[1, 0, x] + 
           4*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
           12*G[0, 1, 1, x] + 6*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
           14*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + (22*Zeta[3])/3)) + 
       Log[mu2/s]*(-10511/216 - (52*Pi^2)/9 - (7*Pi^4)/12 + (328*G[0, x])/9 + 
         (187*Pi^2*G[0, x])/9 - (2053*G[1, x])/54 + (35*Pi^2*G[1, x])/2 - 
         (143*G[0, 0, x])/9 - (10*Pi^2*G[0, 0, x])/3 + (100*G[0, 1, x])/9 + 
         (16*Pi^2*G[0, 1, x])/3 + (100*G[1, 0, x])/9 + 4*Pi^2*G[1, 0, x] + 
         (79*G[1, 1, x])/3 + 6*Pi^2*G[1, 1, x] + (236*G[0, 0, 0, x])/3 - 
         52*G[0, 0, 1, x] - 52*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
         (14*G[1, 0, 0, x])/3 - (82*G[1, 0, 1, x])/3 - (82*G[1, 1, 0, x])/3 + 
         (88*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] + 32*G[0, 0, 0, 1, x] + 
         32*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 32*G[0, 1, 0, 0, x] - 
         24*G[0, 1, 0, 1, x] - 24*G[0, 1, 1, 0, x] + 24*G[1, 0, 0, 0, x] - 
         12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, x] + ((-85*Pi^2)/6 - Pi^2*G[1, x] - 
           (85*G[0, 0, x])/3 + (85*G[0, 1, x])/3 + (85*G[1, 0, x])/3 - 
           (85*G[1, 1, x])/3 - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
           4*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
           4*G[1, 1, 0, x] - 6*G[1, 1, 1, x])*RATIO[x] - (640*Zeta[3])/9 + 
         24*G[0, x]*Zeta[3] - (28*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*
          ((17*Pi^4)/15 + 8*Pi^2*G[0, 0, x] + 4*Pi^2*G[0, 1, x] + 
           24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 
           24*G[0, 0, 1, 1, x] - 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(10511/216 + (287*Pi^2)/18 + (7*Pi^4)/12 - 
           (617*G[0, x])/18 - (115*Pi^2*G[0, x])/9 + (968*G[1, x])/27 - 
           (25*Pi^2*G[1, x])/2 + (398*G[0, 0, x])/9 + (10*Pi^2*G[0, 0, x])/
            3 - (346*G[0, 1, x])/9 - (16*Pi^2*G[0, 1, x])/3 - 
           (346*G[1, 0, x])/9 - 4*Pi^2*G[1, 0, x] - 6*Pi^2*G[1, 1, x] - 
           (164*G[0, 0, 0, x])/3 + 30*G[0, 0, 1, x] + 30*G[0, 1, 0, x] + 
           (20*G[1, 0, 0, x])/3 + (70*G[1, 0, 1, x])/3 + (70*G[1, 1, 0, x])/
            3 - (70*G[1, 1, 1, x])/3 + 24*G[0, 0, 0, 0, x] - 
           32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
           32*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
           24*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
           16*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 
           20*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + (424*Zeta[3])/9 - 
           24*G[0, x]*Zeta[3] + (28*G[1, x]*Zeta[3])/3)) - 49*Zeta[5] + 
       RATIO[x^(-1)]*(309479/2592 + (14353*Pi^2)/1296 + (1139*Pi^4)/1080 - 
         (50957*G[0, x])/648 - (781*Pi^2*G[0, x])/54 - (16*Pi^4*G[0, x])/45 + 
         (2428*G[1, x])/81 - (481*Pi^2*G[1, x])/27 + (11*Pi^4*G[1, x])/60 + 
         (3787*G[0, 0, x])/54 + (215*Pi^2*G[0, 0, x])/18 - 
         (968*G[0, 1, x])/27 + (25*Pi^2*G[0, 1, x])/2 - (968*G[1, 0, x])/27 + 
         (91*Pi^2*G[1, 0, x])/12 + (47*Pi^2*G[1, 1, x])/6 - 
         (248*G[0, 0, 0, x])/3 - 8*Pi^2*G[0, 0, 0, x] + (346*G[0, 0, 1, x])/
          9 + (8*Pi^2*G[0, 0, 1, x])/3 + (346*G[0, 1, 0, x])/9 + 
         (2*Pi^2*G[0, 1, 0, x])/3 + (20*Pi^2*G[0, 1, 1, x])/3 + 
         (52*G[1, 0, 0, x])/9 + (11*Pi^2*G[1, 0, 0, x])/3 + 
         (98*G[1, 0, 1, x])/3 + (19*Pi^2*G[1, 0, 1, x])/3 + 
         (98*G[1, 1, 0, x])/3 + (7*Pi^2*G[1, 1, 0, x])/3 - 
         (98*G[1, 1, 1, x])/3 - (Pi^2*G[1, 1, 1, x])/3 + 
         (254*G[0, 0, 0, 0, x])/3 - 30*G[0, 0, 0, 1, x] - 
         30*G[0, 0, 1, 0, x] - (20*G[0, 1, 0, 0, x])/3 - 
         (70*G[0, 1, 0, 1, x])/3 - (70*G[0, 1, 1, 0, x])/3 + 
         (70*G[0, 1, 1, 1, x])/3 + (14*G[1, 0, 0, 0, x])/3 - 
         (34*G[1, 0, 0, 1, x])/3 - (34*G[1, 0, 1, 0, x])/3 - 
         12*G[1, 0, 1, 1, x] - (11*G[1, 1, 0, 0, x])/2 - 
         (107*G[1, 1, 0, 1, x])/6 - (107*G[1, 1, 1, 0, x])/6 + 
         (247*G[1, 1, 1, 1, x])/6 - 80*G[0, 0, 0, 0, 0, x] + 
         56*G[0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 1, 0, x] - 
         24*G[0, 0, 0, 1, 1, x] + 52*G[0, 0, 1, 0, 0, x] - 
         20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] - 
         4*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
         28*G[0, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 0, x] + 
         28*G[0, 1, 1, 1, 1, x] + 32*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
         4*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] + 
         4*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         20*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 1, x] + (214*Zeta[3])/3 + 
         (21*Pi^2*Zeta[3])/2 + (170*G[0, x]*Zeta[3])/9 - 
         (431*G[1, x]*Zeta[3])/6 + (100*G[0, 0, x]*Zeta[3])/3 - 
         (28*G[0, 1, x]*Zeta[3])/3 + (32*G[1, 0, x]*Zeta[3])/3 - 
         20*G[1, 1, x]*Zeta[3] + 49*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        ((-17*Pi^4)/72 - (4*Pi^4*G[0, x])/3 + (17*Pi^4*G[1, x])/30 - 
         (5*Pi^2*G[0, 0, x])/3 - (5*Pi^2*G[0, 1, x])/6 - 
         20*Pi^2*G[0, 0, 0, x] - 18*Pi^2*G[0, 0, 1, x] - 
         16*Pi^2*G[0, 1, 0, x] - 6*Pi^2*G[0, 1, 1, x] + 
         4*Pi^2*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 1, x] - 5*G[0, 0, 0, 0, x] + 
         5*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] - 
         84*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, x] + 
         60*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
         48*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
         36*G[0, 1, 0, 1, 1, x] + 12*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         12*G[1, 0, 0, 1, 1, x] + 28*Pi^2*Zeta[3] + 5*G[0, x]*Zeta[3] + 
         84*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] - 
         12*G[1, 0, x]*Zeta[3] + 72*Zeta[5])) + 
     e^2*(-23550685/46656 + (249889*Pi^2)/2592 - (127*Pi^4)/81 - 
       (1601*Pi^6)/30240 + (466951*G[0, x])/1296 + (1685*Pi^2*G[0, x])/81 + 
       (1691*Pi^4*G[0, x])/1080 - (23234*G[1, x])/243 - 
       (653*Pi^2*G[1, x])/648 + (46*Pi^4*G[1, x])/15 + 
       (3139*G[0, 0, x])/324 - (4693*Pi^2*G[0, 0, x])/108 - 
       (137*Pi^4*G[0, 0, x])/360 - (16067*G[0, 1, x])/81 - 
       (3173*Pi^2*G[0, 1, x])/54 + (101*Pi^4*G[0, 1, x])/72 - 
       (16067*G[1, 0, x])/81 - (1450*Pi^2*G[1, 0, x])/27 + 
       (11*Pi^4*G[1, 0, x])/24 + (7798*G[1, 1, x])/27 - 
       (343*Pi^2*G[1, 1, x])/18 - (89*Pi^4*G[1, 1, x])/180 + 
       (2779*G[0, 0, 0, x])/27 + (136*Pi^2*G[0, 0, 0, x])/3 - 
       (4969*G[0, 0, 1, x])/54 + 70*Pi^2*G[0, 0, 1, x] - 
       (4969*G[0, 1, 0, x])/54 + (797*Pi^2*G[0, 1, 0, x])/12 + 
       (309*G[0, 1, 1, x])/2 + 55*Pi^2*G[0, 1, 1, x] + 
       (623*G[1, 0, 0, x])/54 + (2135*Pi^2*G[1, 0, 0, x])/36 + 
       (917*G[1, 0, 1, x])/18 + (941*Pi^2*G[1, 0, 1, x])/18 + 
       (917*G[1, 1, 0, x])/18 + (1615*Pi^2*G[1, 1, 0, x])/36 - 
       (1760*G[1, 1, 1, x])/9 + (427*Pi^2*G[1, 1, 1, x])/18 - 
       250*G[0, 0, 0, 0, x] - 25*Pi^2*G[0, 0, 0, 0, x] + 
       (1078*G[0, 0, 0, 1, x])/9 - Pi^2*G[0, 0, 0, 1, x] + 
       (1078*G[0, 0, 1, 0, x])/9 - (19*Pi^2*G[0, 0, 1, 0, x])/3 - 
       20*G[0, 0, 1, 1, x] + (52*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (229*G[0, 1, 0, 0, x])/18 + (8*Pi^2*G[0, 1, 0, 0, x])/3 + 
       (225*G[0, 1, 0, 1, x])/2 + (49*Pi^2*G[0, 1, 0, 1, x])/3 + 
       (225*G[0, 1, 1, 0, x])/2 + (11*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (373*G[0, 1, 1, 1, x])/2 + (19*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (1082*G[1, 0, 0, 0, x])/9 + 11*Pi^2*G[1, 0, 0, 0, x] + 
       120*G[1, 0, 0, 1, x] + 24*Pi^2*G[1, 0, 0, 1, x] + 
       120*G[1, 0, 1, 0, x] + (58*Pi^2*G[1, 0, 1, 0, x])/3 - 
       94*G[1, 0, 1, 1, x] + 16*Pi^2*G[1, 0, 1, 1, x] + 
       (76*G[1, 1, 0, 0, x])/3 + (4*Pi^2*G[1, 1, 0, 0, x])/3 + 
       (2*G[1, 1, 0, 1, x])/3 - 2*Pi^2*G[1, 1, 0, 1, x] + 
       (2*G[1, 1, 1, 0, x])/3 - (16*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (70*G[1, 1, 1, 1, x])/3 - (34*Pi^2*G[1, 1, 1, 1, x])/3 + 
       (1267*G[0, 0, 0, 0, 0, x])/3 - 121*G[0, 0, 0, 0, 1, x] - 
       121*G[0, 0, 0, 1, 0, x] - 3*G[0, 0, 0, 1, 1, x] + 
       (34*G[0, 0, 1, 0, 0, x])/3 - (406*G[0, 0, 1, 0, 1, x])/3 - 
       (406*G[0, 0, 1, 1, 0, x])/3 + (436*G[0, 0, 1, 1, 1, x])/3 + 
       (377*G[0, 1, 0, 0, 0, x])/3 - (373*G[0, 1, 0, 0, 1, x])/3 - 
       (373*G[0, 1, 0, 1, 0, x])/3 + 9*G[0, 1, 0, 1, 1, x] - 
       (5*G[0, 1, 1, 0, 0, x])/2 - (677*G[0, 1, 1, 0, 1, x])/6 - 
       (677*G[0, 1, 1, 1, 0, x])/6 + (1585*G[0, 1, 1, 1, 1, x])/6 + 
       233*G[1, 0, 0, 0, 0, x] - (397*G[1, 0, 0, 0, 1, x])/3 - 
       (397*G[1, 0, 0, 1, 0, x])/3 + 23*G[1, 0, 0, 1, 1, x] - 
       (33*G[1, 0, 1, 0, 0, x])/2 - (557*G[1, 0, 1, 0, 1, x])/6 - 
       (557*G[1, 0, 1, 1, 0, x])/6 + (797*G[1, 0, 1, 1, 1, x])/6 + 
       (226*G[1, 1, 0, 0, 0, x])/3 - (283*G[1, 1, 0, 0, 1, x])/3 - 
       (283*G[1, 1, 0, 1, 0, x])/3 + 44*G[1, 1, 0, 1, 1, x] - 
       (49*G[1, 1, 1, 0, 0, x])/2 - (155*G[1, 1, 1, 0, 1, x])/6 - 
       (155*G[1, 1, 1, 1, 0, x])/6 + (307*G[1, 1, 1, 1, 1, x])/2 - 
       340*G[0, 0, 0, 0, 0, 0, x] + 180*G[0, 0, 0, 0, 0, 1, x] + 
       180*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
       160*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
       36*G[0, 0, 0, 1, 1, 0, x] - 20*G[0, 0, 0, 1, 1, 1, x] + 
       92*G[0, 0, 1, 0, 0, 0, x] + 24*G[0, 0, 1, 0, 0, 1, x] + 
       24*G[0, 0, 1, 0, 1, 0, x] - 72*G[0, 0, 1, 0, 1, 1, x] + 
       32*G[0, 0, 1, 1, 0, 0, x] - 80*G[0, 0, 1, 1, 0, 1, x] - 
       80*G[0, 0, 1, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, 1, x] + 
       72*G[0, 1, 0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 0, 1, x] + 
       4*G[0, 1, 0, 0, 1, 0, x] - 8*G[0, 1, 0, 0, 1, 1, x] + 
       36*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
       40*G[0, 1, 0, 1, 1, 0, x] - 16*G[0, 1, 0, 1, 1, 1, x] + 
       20*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
       12*G[0, 1, 1, 0, 1, 0, x] - 56*G[0, 1, 1, 0, 1, 1, x] - 
       28*G[0, 1, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 1, 0, x] + 112*G[0, 1, 1, 1, 1, 1, x] + 
       88*G[1, 0, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 0, 1, x] - 
       12*G[1, 0, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 0, 1, 1, x] + 
       40*G[1, 0, 0, 1, 0, 0, x] - 56*G[1, 0, 0, 1, 0, 1, x] - 
       56*G[1, 0, 0, 1, 1, 0, x] + 40*G[1, 0, 0, 1, 1, 1, x] + 
       56*G[1, 0, 1, 0, 0, 0, x] - 44*G[1, 0, 1, 0, 0, 1, x] - 
       44*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, 0, 0, x] - 
       36*G[1, 0, 1, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 1, 0, x] + 
       40*G[1, 0, 1, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, 0, 1, x] - 8*G[1, 1, 0, 0, 1, 0, x] - 
       24*G[1, 1, 0, 0, 1, 1, x] - 28*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] - 
       20*G[1, 1, 0, 1, 1, 1, x] - 32*G[1, 1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 1, 0, 0, 1, x] - 8*G[1, 1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 1, 0, 1, 1, x] - 52*G[1, 1, 1, 1, 0, 0, x] + 
       36*G[1, 1, 1, 1, 0, 1, x] + 36*G[1, 1, 1, 1, 1, 0, x] + 
       52*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*
        (-5/36 + (5*RATIO[x^(-1)])/36) + Log[mu2/s]^5*
        (127/180 + (5*G[1, x])/6 + (-127/180 - (5*G[1, x])/6)*
          RATIO[x^(-1)]) + Log[mu2/s]^4*(80/27 + (23*Pi^2)/24 - 
         (11*G[0, x])/18 - (35*G[1, x])/12 + (11*G[0, 0, x])/6 - 
         (11*G[0, 1, x])/6 - (11*G[1, 0, x])/6 - (7*G[1, 1, x])/3 + 
         (-80/27 - (23*Pi^2)/24 + (11*G[0, x])/18 + (35*G[1, x])/12 - 
           (11*G[0, 0, x])/6 + (11*G[0, 1, x])/6 + (11*G[1, 0, x])/6 + 
           (7*G[1, 1, x])/3)*RATIO[x^(-1)]) + Log[mu2/s]^3*
        (118/81 - (73*Pi^2)/12 + (7*G[0, x])/9 - (4*Pi^2*G[0, x])/3 - 
         (341*G[1, x])/27 - (23*Pi^2*G[1, x])/6 - (95*G[0, 0, x])/9 + 
         13*G[0, 1, x] + 13*G[1, 0, x] - (4*G[1, 1, x])/3 - 
         (16*G[0, 0, 0, x])/3 - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
         (28*G[0, 1, 1, x])/3 - (14*G[1, 0, 0, x])/3 + 12*G[1, 0, 1, x] + 
         12*G[1, 1, 0, x] - (8*G[1, 1, 1, x])/3 + 
         ((2*Pi^2)/3 + (4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - 
           (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3)*RATIO[x] + 
         RATIO[x^(-1)]*(-118/81 + (65*Pi^2)/12 - (13*G[0, x])/9 + 
           (4*Pi^2*G[0, x])/3 + (359*G[1, x])/27 + (23*Pi^2*G[1, x])/6 + 
           (83*G[0, 0, x])/9 - (35*G[0, 1, x])/3 - (35*G[1, 0, x])/3 + 
           (16*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
           (28*G[0, 1, 1, x])/3 + (14*G[1, 0, 0, x])/3 - 12*G[1, 0, 1, x] - 
           12*G[1, 1, 0, x] + (8*G[1, 1, 1, x])/3 + (4*Zeta[3])/9) - 
         (4*Zeta[3])/9) - (2729*Zeta[3])/324 + (109*Pi^2*Zeta[3])/2 + 
       (653*G[0, x]*Zeta[3])/18 + (67*Pi^2*G[0, x]*Zeta[3])/3 + 
       (5926*G[1, x]*Zeta[3])/27 - 3*Pi^2*G[1, x]*Zeta[3] + 
       (145*G[0, 0, x]*Zeta[3])/9 - (1331*G[0, 1, x]*Zeta[3])/6 - 
       (1145*G[1, 0, x]*Zeta[3])/6 - (685*G[1, 1, x]*Zeta[3])/6 + 
       (212*G[0, 0, 0, x]*Zeta[3])/3 + 60*G[0, 1, 0, x]*Zeta[3] - 
       (260*G[0, 1, 1, x]*Zeta[3])/3 + (52*G[1, 0, 0, x]*Zeta[3])/3 - 
       60*G[1, 0, 1, x]*Zeta[3] - 4*G[1, 1, 0, x]*Zeta[3] - 
       (20*G[1, 1, 1, x]*Zeta[3])/3 + (193*Zeta[3]^2)/9 + 
       Log[mu2/s]^2*(-10607/216 - (205*Pi^2)/36 - (77*Pi^4)/144 + 
         (1321*G[0, x])/36 + (47*Pi^2*G[0, x])/2 - (4435*G[1, x])/108 + 
         (253*Pi^2*G[1, x])/12 - (137*G[0, 0, x])/9 - (5*Pi^2*G[0, 0, x])/2 + 
         (116*G[0, 1, x])/9 + (15*Pi^2*G[0, 1, x])/2 + (116*G[1, 0, x])/9 + 
         (37*Pi^2*G[1, 0, x])/6 + 25*G[1, 1, x] + (28*Pi^2*G[1, 1, x])/3 + 
         (266*G[0, 0, 0, x])/3 - 57*G[0, 0, 1, x] - 57*G[0, 1, 0, x] + 
         18*G[0, 1, 1, x] - (13*G[1, 0, 0, x])/3 - (104*G[1, 0, 1, x])/3 - 
         (104*G[1, 1, 0, x])/3 + (116*G[1, 1, 1, x])/3 - 
         18*G[0, 0, 0, 0, x] + 34*G[0, 0, 0, 1, x] + 34*G[0, 0, 1, 0, x] - 
         28*G[0, 0, 1, 1, x] + 36*G[0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, x] - 
         30*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 30*G[1, 0, 0, 0, x] - 
         16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] - 20*G[1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 
         36*G[1, 1, 1, 1, x] - (793*Zeta[3])/9 + 22*G[0, x]*Zeta[3] - 
         (68*G[1, x]*Zeta[3])/3 + RATIO[x]*((-29*Pi^2)/2 - (Pi^2*G[0, x])/2 - 
           2*Pi^2*G[1, x] - 29*G[0, 0, x] + 29*G[0, 1, x] + 29*G[1, 0, x] - 
           29*G[1, 1, x] - 2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
           2*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 
           7*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - 11*G[1, 1, 1, x] + Zeta[3]) + 
         RATIO[(1 - x)^(-1)]*((17*Pi^4)/15 + 8*Pi^2*G[0, 0, x] + 
           4*Pi^2*G[0, 1, x] + 24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
           24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(10607/216 + (287*Pi^2)/18 + (77*Pi^4)/144 - 
           (310*G[0, x])/9 - 15*Pi^2*G[0, x] + (1048*G[1, x])/27 - 
           (181*Pi^2*G[1, x])/12 + (398*G[0, 0, x])/9 + (5*Pi^2*G[0, 0, x])/
            2 - (359*G[0, 1, x])/9 - (15*Pi^2*G[0, 1, x])/2 - 
           (359*G[1, 0, x])/9 - (37*Pi^2*G[1, 0, x])/6 - (28*Pi^2*G[1, 1, x])/
            3 - (188*G[0, 0, 0, x])/3 + 35*G[0, 0, 1, x] + 35*G[0, 1, 0, x] + 
           (22*G[1, 0, 0, x])/3 + (83*G[1, 0, 1, x])/3 + (83*G[1, 1, 0, x])/
            3 - (83*G[1, 1, 1, x])/3 + 18*G[0, 0, 0, 0, x] - 
           34*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] + 28*G[0, 0, 1, 1, x] - 
           36*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] + 30*G[0, 1, 1, 0, x] - 
           2*G[0, 1, 1, 1, x] - 30*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
           16*G[1, 0, 1, 0, x] + 20*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
           28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
           (568*Zeta[3])/9 - 22*G[0, x]*Zeta[3] + (68*G[1, x]*Zeta[3])/3)) - 
       (838*Zeta[5])/5 + 180*G[0, x]*Zeta[5] - 106*G[1, x]*Zeta[5] + 
       RATIO[x]*((-3377*Pi^2)/27 - (182*Pi^4)/135 + (1697*Pi^2*G[0, x])/27 - 
         (2*Pi^4*G[0, x])/45 + (1633*Pi^2*G[1, x])/27 - (Pi^4*G[1, x])/180 - 
         (6754*G[0, 0, x])/27 - (533*Pi^2*G[0, 0, x])/18 + 
         (6754*G[0, 1, x])/27 - (485*Pi^2*G[0, 1, x])/18 + 
         (6754*G[1, 0, x])/27 - (457*Pi^2*G[1, 0, x])/18 - 
         (6754*G[1, 1, x])/27 - (421*Pi^2*G[1, 1, x])/18 + 
         (4795*G[0, 0, 0, x])/18 + (2*Pi^2*G[0, 0, 0, x])/3 - 
         (1174*G[0, 0, 1, x])/9 - (13*Pi^2*G[0, 0, 1, x])/3 - 
         (1174*G[0, 1, 0, x])/9 - (10*Pi^2*G[0, 1, 0, x])/3 - 
         (11*G[0, 1, 1, x])/2 - 5*Pi^2*G[0, 1, 1, x] - (355*G[1, 0, 0, x])/
          18 - (Pi^2*G[1, 0, 0, x])/6 - (1046*G[1, 0, 1, x])/9 - 
         (Pi^2*G[1, 0, 1, x])/6 - (1046*G[1, 1, 0, x])/9 + 
         (11*Pi^2*G[1, 1, 0, x])/6 + (1513*G[1, 1, 1, x])/6 + 
         (7*Pi^2*G[1, 1, 1, x])/2 - 202*G[0, 0, 0, 0, x] + 
         78*G[0, 0, 0, 1, x] + 78*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
         (71*G[0, 1, 0, 0, x])/3 + (127*G[0, 1, 0, 1, x])/3 + 
         (127*G[0, 1, 1, 0, x])/3 - (151*G[0, 1, 1, 1, x])/3 - 
         (83*G[1, 0, 0, 0, x])/3 + (124*G[1, 0, 0, 1, x])/3 + 
         (124*G[1, 0, 1, 0, x])/3 + 3*G[1, 0, 1, 1, x] - 
         (14*G[1, 1, 0, 0, x])/3 + 49*G[1, 1, 0, 1, x] + 
         49*G[1, 1, 1, 0, x] - (454*G[1, 1, 1, 1, x])/3 + 
         26*G[0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 1, x] - 
         18*G[0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
         26*G[0, 0, 1, 0, 0, x] + 14*G[0, 0, 1, 0, 1, x] + 
         14*G[0, 0, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, x] - 
         22*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
         6*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] - 
         14*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
         2*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
         6*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
         16*G[1, 1, 1, 0, 0, x] - 10*G[1, 1, 1, 0, 1, x] - 
         10*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] - 
         (1993*Zeta[3])/18 - (3*Pi^2*Zeta[3])/2 + 45*G[0, x]*Zeta[3] + 
         (166*G[1, x]*Zeta[3])/3 - (8*G[0, 0, x]*Zeta[3])/3 + 
         (26*G[0, 1, x]*Zeta[3])/3 - (28*G[1, 0, x]*Zeta[3])/3 + 
         (16*G[1, 1, x]*Zeta[3])/3 + 10*Zeta[5]) + RATIO[(1 - x)^(-1)]*
        ((-17*Pi^4)/72 + (19*Pi^6)/140 + (5*Pi^4*G[0, x])/9 - 
         (17*Pi^4*G[1, x])/72 - (5*Pi^2*G[0, 0, x])/3 + (49*Pi^4*G[0, 0, x])/
          15 - (5*Pi^2*G[0, 1, x])/6 - (22*Pi^4*G[0, 1, x])/15 - 
         (4*Pi^4*G[1, 0, x])/3 + (17*Pi^4*G[1, 1, x])/30 + 
         (25*Pi^2*G[0, 0, 0, x])/3 + (15*Pi^2*G[0, 0, 1, x])/2 + 
         (20*Pi^2*G[0, 1, 0, x])/3 + (5*Pi^2*G[0, 1, 1, x])/2 - 
         (5*Pi^2*G[1, 0, 0, x])/3 - (5*Pi^2*G[1, 0, 1, x])/6 - 
         5*G[0, 0, 0, 0, x] + 66*Pi^2*G[0, 0, 0, 0, x] + 5*G[0, 0, 0, 1, x] + 
         76*Pi^2*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 0, x] + 
         78*Pi^2*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] + 
         42*Pi^2*G[0, 0, 1, 1, x] + 28*Pi^2*G[0, 1, 0, 0, x] + 
         34*Pi^2*G[0, 1, 0, 1, x] + 44*Pi^2*G[0, 1, 1, 0, x] + 
         16*Pi^2*G[0, 1, 1, 1, x] - 20*Pi^2*G[1, 0, 0, 0, x] - 
         18*Pi^2*G[1, 0, 0, 1, x] - 16*Pi^2*G[1, 0, 1, 0, x] - 
         6*Pi^2*G[1, 0, 1, 1, x] + 4*Pi^2*G[1, 1, 0, 0, x] + 
         2*Pi^2*G[1, 1, 0, 1, x] + 35*G[0, 0, 0, 0, 0, x] - 
         25*G[0, 0, 0, 0, 1, x] - 25*G[0, 0, 0, 1, 0, x] + 
         15*G[0, 0, 0, 1, 1, x] - 10*G[0, 0, 1, 0, 1, x] - 
         10*G[0, 0, 1, 1, 0, x] + 20*G[0, 0, 1, 1, 1, x] + 
         15*G[0, 1, 0, 0, 0, x] - 15*G[0, 1, 0, 0, 1, x] - 
         15*G[0, 1, 0, 1, 0, x] + 15*G[0, 1, 0, 1, 1, x] - 
         5*G[1, 0, 0, 0, 0, x] + 5*G[1, 0, 0, 0, 1, x] + 
         5*G[1, 0, 0, 1, 0, x] - 5*G[1, 0, 0, 1, 1, x] + 
         372*G[0, 0, 0, 0, 0, 0, x] - 204*G[0, 0, 0, 0, 0, 1, x] - 
         204*G[0, 0, 0, 0, 1, 0, x] + 84*G[0, 0, 0, 0, 1, 1, x] - 
         120*G[0, 0, 0, 1, 0, 1, x] - 120*G[0, 0, 0, 1, 1, 0, x] + 
         192*G[0, 0, 0, 1, 1, 1, x] + 168*G[0, 0, 1, 0, 0, 0, x] - 
         168*G[0, 0, 1, 0, 0, 1, x] - 168*G[0, 0, 1, 0, 1, 0, x] + 
         120*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 1, 0, x] + 144*G[0, 0, 1, 1, 1, 1, x] + 
         132*G[0, 1, 0, 0, 0, 0, x] - 60*G[0, 1, 0, 0, 0, 1, x] - 
         60*G[0, 1, 0, 0, 1, 0, x] - 12*G[0, 1, 0, 0, 1, 1, x] - 
         72*G[0, 1, 0, 1, 0, 1, x] - 72*G[0, 1, 0, 1, 1, 0, x] + 
         144*G[0, 1, 0, 1, 1, 1, x] + 96*G[0, 1, 1, 0, 0, 0, x] - 
         96*G[0, 1, 1, 0, 0, 1, x] - 96*G[0, 1, 1, 0, 1, 0, x] + 
         96*G[0, 1, 1, 0, 1, 1, x] - 84*G[1, 0, 0, 0, 0, 0, x] + 
         60*G[1, 0, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 0, 1, 0, x] - 
         36*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
         24*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] - 
         36*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 0, 1, x] + 
         36*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
         12*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
         (35*Pi^2*Zeta[3])/3 + 5*G[0, x]*Zeta[3] - 78*Pi^2*G[0, x]*Zeta[3] + 
         28*Pi^2*G[1, x]*Zeta[3] - 35*G[0, 0, x]*Zeta[3] - 
         5*G[0, 1, x]*Zeta[3] + 5*G[1, 0, x]*Zeta[3] - 360*G[0, 0, 0, x]*
          Zeta[3] - 60*G[0, 0, 1, x]*Zeta[3] - 48*G[0, 1, 0, x]*Zeta[3] - 
         60*G[0, 1, 1, x]*Zeta[3] + 84*G[1, 0, 0, x]*Zeta[3] + 
         12*G[1, 0, 1, x]*Zeta[3] - 12*G[1, 1, 0, x]*Zeta[3] + 
         108*Zeta[3]^2 - 30*Zeta[5] - 282*G[0, x]*Zeta[5] + 
         72*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(23550685/46656 + 
         (13727*Pi^2)/2592 + (15683*Pi^4)/6480 + (1601*Pi^6)/30240 - 
         (420775*G[0, x])/1296 - (12079*Pi^2*G[0, x])/648 - 
         (271*Pi^4*G[0, x])/216 + (14576*G[1, x])/243 - (2906*Pi^2*G[1, x])/
          81 - (1171*Pi^4*G[1, x])/360 + (78413*G[0, 0, x])/324 + 
         (688*Pi^2*G[0, 0, x])/27 + (137*Pi^4*G[0, 0, x])/360 - 
         (5824*G[0, 1, x])/81 + (1937*Pi^2*G[0, 1, x])/54 - 
         (101*Pi^4*G[0, 1, x])/72 - (5824*G[1, 0, x])/81 + 
         (2611*Pi^2*G[1, 0, x])/108 - (11*Pi^4*G[1, 0, x])/24 + 
         (383*Pi^2*G[1, 1, x])/18 + (89*Pi^4*G[1, 1, x])/180 - 
         (6052*G[0, 0, 0, x])/27 - 25*Pi^2*G[0, 0, 0, x] + 
         (2096*G[0, 0, 1, x])/27 - (181*Pi^2*G[0, 0, 1, x])/6 + 
         (2096*G[0, 1, 0, x])/27 - (253*Pi^2*G[0, 1, 0, x])/12 - 
         (43*Pi^2*G[0, 1, 1, x])/2 + (320*G[1, 0, 0, x])/27 - 
         (797*Pi^2*G[1, 0, 0, x])/36 + (592*G[1, 0, 1, x])/9 - 
         (245*Pi^2*G[1, 0, 1, x])/18 + (592*G[1, 1, 0, x])/9 - 
         (97*Pi^2*G[1, 1, 0, x])/36 - (592*G[1, 1, 1, x])/9 - 
         (101*Pi^2*G[1, 1, 1, x])/9 + 248*G[0, 0, 0, 0, x] + 
         25*Pi^2*G[0, 0, 0, 0, x] - (718*G[0, 0, 0, 1, x])/9 + 
         Pi^2*G[0, 0, 0, 1, x] - (718*G[0, 0, 1, 0, x])/9 + 
         (19*Pi^2*G[0, 0, 1, 0, x])/3 - (52*Pi^2*G[0, 0, 1, 1, x])/3 - 
         (130*G[0, 1, 0, 0, x])/9 - (8*Pi^2*G[0, 1, 0, 0, x])/3 - 
         (196*G[0, 1, 0, 1, x])/3 - (49*Pi^2*G[0, 1, 0, 1, x])/3 - 
         (196*G[0, 1, 1, 0, x])/3 - (11*Pi^2*G[0, 1, 1, 0, x])/3 + 
         (196*G[0, 1, 1, 1, x])/3 - (19*Pi^2*G[0, 1, 1, 1, x])/3 + 
         (242*G[1, 0, 0, 0, x])/9 - 11*Pi^2*G[1, 0, 0, 0, x] - 
         (124*G[1, 0, 0, 1, x])/3 - 24*Pi^2*G[1, 0, 0, 1, x] - 
         (124*G[1, 0, 1, 0, x])/3 - (58*Pi^2*G[1, 0, 1, 0, x])/3 - 
         24*G[1, 0, 1, 1, x] - 16*Pi^2*G[1, 0, 1, 1, x] - 
         (133*G[1, 1, 0, 0, x])/6 - (4*Pi^2*G[1, 1, 0, 0, x])/3 - 
         (259*G[1, 1, 0, 1, x])/6 + 2*Pi^2*G[1, 1, 0, 1, x] - 
         (259*G[1, 1, 1, 0, x])/6 + (16*Pi^2*G[1, 1, 1, 0, x])/3 + 
         (217*G[1, 1, 1, 1, x])/2 + (34*Pi^2*G[1, 1, 1, 1, x])/3 - 
         (796*G[0, 0, 0, 0, 0, x])/3 + 70*G[0, 0, 0, 0, 1, x] + 
         70*G[0, 0, 0, 1, 0, x] + (44*G[0, 0, 1, 0, 0, x])/3 + 
         (166*G[0, 0, 1, 0, 1, x])/3 + (166*G[0, 0, 1, 1, 0, x])/3 - 
         (166*G[0, 0, 1, 1, 1, x])/3 - (50*G[0, 1, 0, 0, 0, x])/3 + 
         (94*G[0, 1, 0, 0, 1, x])/3 + (94*G[0, 1, 0, 1, 0, x])/3 + 
         24*G[0, 1, 0, 1, 1, x] + (13*G[0, 1, 1, 0, 0, x])/2 + 
         (293*G[0, 1, 1, 0, 1, x])/6 + (293*G[0, 1, 1, 1, 0, x])/6 - 
         (625*G[0, 1, 1, 1, 1, x])/6 - 60*G[1, 0, 0, 0, 0, x] + 
         (130*G[1, 0, 0, 0, 1, x])/3 + (130*G[1, 0, 0, 1, 0, x])/3 - 
         12*G[1, 0, 0, 1, 1, x] + (25*G[1, 0, 1, 0, 0, x])/2 + 
         (113*G[1, 0, 1, 0, 1, x])/6 + (113*G[1, 0, 1, 1, 0, x])/6 + 
         (31*G[1, 0, 1, 1, 1, x])/6 + (44*G[1, 1, 0, 0, 0, x])/3 - 
         (11*G[1, 1, 0, 0, 1, x])/3 - (11*G[1, 1, 0, 1, 0, x])/3 + 
         48*G[1, 1, 0, 1, 1, x] + (17*G[1, 1, 1, 0, 0, x])/2 + 
         (215*G[1, 1, 1, 0, 1, x])/6 + (215*G[1, 1, 1, 1, 0, x])/6 - 
         (271*G[1, 1, 1, 1, 1, x])/2 + 340*G[0, 0, 0, 0, 0, 0, x] - 
         180*G[0, 0, 0, 0, 0, 1, x] - 180*G[0, 0, 0, 0, 1, 0, x] + 
         56*G[0, 0, 0, 0, 1, 1, x] - 160*G[0, 0, 0, 1, 0, 0, x] + 
         36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] + 
         20*G[0, 0, 0, 1, 1, 1, x] - 92*G[0, 0, 1, 0, 0, 0, x] - 
         24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] + 
         72*G[0, 0, 1, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 0, 0, x] + 
         80*G[0, 0, 1, 1, 0, 1, x] + 80*G[0, 0, 1, 1, 1, 0, x] - 
         72*G[0, 0, 1, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 0, 0, x] - 
         4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
         8*G[0, 1, 0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 0, x] + 
         40*G[0, 1, 0, 1, 0, 1, x] + 40*G[0, 1, 0, 1, 1, 0, x] + 
         16*G[0, 1, 0, 1, 1, 1, x] - 20*G[0, 1, 1, 0, 0, 0, x] + 
         12*G[0, 1, 1, 0, 0, 1, x] + 12*G[0, 1, 1, 0, 1, 0, x] + 
         56*G[0, 1, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 0, 0, x] + 
         40*G[0, 1, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 1, 0, x] - 
         112*G[0, 1, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, 0, x] + 
         12*G[1, 0, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 0, 1, 1, x] - 40*G[1, 0, 0, 1, 0, 0, x] + 
         56*G[1, 0, 0, 1, 0, 1, x] + 56*G[1, 0, 0, 1, 1, 0, x] - 
         40*G[1, 0, 0, 1, 1, 1, x] - 56*G[1, 0, 1, 0, 0, 0, x] + 
         44*G[1, 0, 1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, 1, 0, x] + 
         8*G[1, 0, 1, 1, 0, 0, x] + 36*G[1, 0, 1, 1, 0, 1, x] + 
         36*G[1, 0, 1, 1, 1, 0, x] - 40*G[1, 0, 1, 1, 1, 1, x] - 
         24*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
         8*G[1, 1, 0, 0, 1, 0, x] + 24*G[1, 1, 0, 0, 1, 1, x] + 
         28*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
         4*G[1, 1, 0, 1, 1, 0, x] + 20*G[1, 1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 1, 0, 0, 0, x] + 8*G[1, 1, 1, 0, 0, 1, x] + 
         8*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] + 
         52*G[1, 1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 1, 0, 1, x] - 
         36*G[1, 1, 1, 1, 1, 0, x] - 52*G[1, 1, 1, 1, 1, 1, x] + 
         (14843*Zeta[3])/324 - 68*Pi^2*Zeta[3] + (356*G[0, x]*Zeta[3])/9 - 
         (67*Pi^2*G[0, x]*Zeta[3])/3 - (10511*G[1, x]*Zeta[3])/54 + 
         3*Pi^2*G[1, x]*Zeta[3] - (1660*G[0, 0, x]*Zeta[3])/9 + 
         (1081*G[0, 1, x]*Zeta[3])/6 + (751*G[1, 0, x]*Zeta[3])/6 + 
         (293*G[1, 1, x]*Zeta[3])/6 - (212*G[0, 0, 0, x]*Zeta[3])/3 - 
         60*G[0, 1, 0, x]*Zeta[3] + (260*G[0, 1, 1, x]*Zeta[3])/3 - 
         (52*G[1, 0, 0, x]*Zeta[3])/3 + 60*G[1, 0, 1, x]*Zeta[3] + 
         4*G[1, 1, 0, x]*Zeta[3] + (20*G[1, 1, 1, x]*Zeta[3])/3 - 
         (193*Zeta[3]^2)/9 + (188*Zeta[5])/5 - 180*G[0, x]*Zeta[5] + 
         106*G[1, x]*Zeta[5]) + Log[mu2/s]*(-1029109/3888 + 
         (20725*Pi^2)/648 - (1067*Pi^4)/432 + (61129*G[0, x])/324 + 
         (971*Pi^2*G[0, x])/27 + (32*Pi^4*G[0, x])/45 - (7327*G[1, x])/81 + 
         (1373*Pi^2*G[1, x])/54 - (167*Pi^4*G[1, x])/360 - 
         (589*G[0, 0, x])/54 - (295*Pi^2*G[0, 0, x])/6 - 
         (1687*G[0, 1, x])/27 - (121*Pi^2*G[0, 1, x])/2 - 
         (1687*G[1, 0, x])/27 - (161*Pi^2*G[1, 0, x])/3 + 
         (2603*G[1, 1, x])/18 - (101*Pi^2*G[1, 1, x])/3 + 
         (1172*G[0, 0, 0, x])/9 + 16*Pi^2*G[0, 0, 0, x] - 
         (898*G[0, 0, 1, x])/9 - 7*Pi^2*G[0, 0, 1, x] - (898*G[0, 1, 0, x])/
          9 - 3*Pi^2*G[0, 1, 0, x] + 74*G[0, 1, 1, x] - 
         18*Pi^2*G[0, 1, 1, x] + (2*G[1, 0, 0, x])/9 - 9*Pi^2*G[1, 0, 0, x] - 
         26*G[1, 0, 1, x] - (52*Pi^2*G[1, 0, 1, x])/3 - 26*G[1, 1, 0, x] - 
         (28*Pi^2*G[1, 1, 0, x])/3 - 24*G[1, 1, 1, x] - 
         (16*Pi^2*G[1, 1, 1, x])/3 - (904*G[0, 0, 0, 0, x])/3 + 
         124*G[0, 0, 0, 1, x] + 124*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 
         (4*G[0, 1, 0, 0, x])/3 + (346*G[0, 1, 0, 1, x])/3 + 
         (346*G[0, 1, 1, 0, x])/3 - (454*G[0, 1, 1, 1, x])/3 - 
         (302*G[1, 0, 0, 0, x])/3 + (328*G[1, 0, 0, 1, x])/3 + 
         (328*G[1, 0, 1, 0, x])/3 - 40*G[1, 0, 1, 1, x] + 
         19*G[1, 1, 0, 0, x] + (151*G[1, 1, 0, 1, x])/3 + 
         (151*G[1, 1, 1, 0, x])/3 - (383*G[1, 1, 1, 1, x])/3 + 
         160*G[0, 0, 0, 0, 0, x] - 124*G[0, 0, 0, 0, 1, x] - 
         124*G[0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 1, 1, x] - 
         116*G[0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 0, 1, x] + 
         48*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] - 
         76*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         4*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, x] + 68*G[0, 1, 1, 0, 1, x] + 
         68*G[0, 1, 1, 1, 0, x] - 72*G[0, 1, 1, 1, 1, x] - 
         76*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
         16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] - 
         12*G[1, 0, 1, 0, 0, x] + 44*G[1, 0, 1, 0, 1, x] + 
         44*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
         16*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
         32*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 1, 0, x] - 88*G[1, 1, 1, 1, 1, x] - 
         (3472*Zeta[3])/27 - 21*Pi^2*Zeta[3] + (692*G[0, x]*Zeta[3])/9 + 
         (629*G[1, x]*Zeta[3])/3 - (200*G[0, 0, x]*Zeta[3])/3 + 
         (68*G[0, 1, x]*Zeta[3])/3 - (52*G[1, 0, x]*Zeta[3])/3 + 
         (200*G[1, 1, x]*Zeta[3])/3 + RATIO[x]*((-2447*Pi^2)/36 + Pi^4/30 + 
           (529*Pi^2*G[0, x])/18 + (232*Pi^2*G[1, x])/9 - (2447*G[0, 0, x])/
            18 - (Pi^2*G[0, 0, x])/3 + (2447*G[0, 1, x])/18 + 
           (10*Pi^2*G[0, 1, x])/3 + (2447*G[1, 0, x])/18 + 
           (4*Pi^2*G[1, 0, x])/3 - (2447*G[1, 1, x])/18 + (5*Pi^2*G[1, 1, x])/
            3 + 124*G[0, 0, 0, x] - 66*G[0, 0, 1, x] - 66*G[0, 1, 0, x] + 
           8*G[0, 1, 1, x] - (41*G[1, 0, 0, x])/3 - (133*G[1, 0, 1, x])/3 - 
           (133*G[1, 1, 0, x])/3 + (307*G[1, 1, 1, x])/3 - 
           8*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
           8*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
           12*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
           6*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
           6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, x] - 
           (157*Zeta[3])/3 + 8*G[0, x]*Zeta[3] - 10*G[1, x]*Zeta[3]) - 
         98*Zeta[5] + RATIO[x^(-1)]*(1029109/3888 + (14015*Pi^2)/648 + 
           (5011*Pi^4)/2160 - (55117*G[0, x])/324 - (1549*Pi^2*G[0, x])/54 - 
           (32*Pi^4*G[0, x])/45 + (5824*G[1, x])/81 - (1937*Pi^2*G[1, x])/
            54 + (167*Pi^4*G[1, x])/360 + (3956*G[0, 0, x])/27 + 
           (55*Pi^2*G[0, 0, x])/2 - (2096*G[0, 1, x])/27 + 
           (181*Pi^2*G[0, 1, x])/6 - (2096*G[1, 0, x])/27 + 
           (61*Pi^2*G[1, 0, x])/3 + 20*Pi^2*G[1, 1, x] - (1514*G[0, 0, 0, x])/
            9 - 16*Pi^2*G[0, 0, 0, x] + (718*G[0, 0, 1, x])/9 + 
           7*Pi^2*G[0, 0, 1, x] + (718*G[0, 1, 0, x])/9 + 
           3*Pi^2*G[0, 1, 0, x] + 18*Pi^2*G[0, 1, 1, x] + (130*G[1, 0, 0, x])/
            9 + 9*Pi^2*G[1, 0, 0, x] + (196*G[1, 0, 1, x])/3 + 
           (52*Pi^2*G[1, 0, 1, x])/3 + (196*G[1, 1, 0, x])/3 + 
           (28*Pi^2*G[1, 1, 0, x])/3 - (196*G[1, 1, 1, x])/3 + 
           (16*Pi^2*G[1, 1, 1, x])/3 + (586*G[0, 0, 0, 0, x])/3 - 
           70*G[0, 0, 0, 1, x] - 70*G[0, 0, 1, 0, x] - (44*G[0, 1, 0, 0, x])/
            3 - (166*G[0, 1, 0, 1, x])/3 - (166*G[0, 1, 1, 0, x])/3 + 
           (166*G[0, 1, 1, 1, x])/3 + (50*G[1, 0, 0, 0, x])/3 - 
           (94*G[1, 0, 0, 1, x])/3 - (94*G[1, 0, 1, 0, x])/3 - 
           24*G[1, 0, 1, 1, x] - 11*G[1, 1, 0, 0, x] - (133*G[1, 1, 0, 1, x])/
            3 - (133*G[1, 1, 1, 0, x])/3 + (299*G[1, 1, 1, 1, x])/3 - 
           160*G[0, 0, 0, 0, 0, x] + 124*G[0, 0, 0, 0, 1, x] + 
           124*G[0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 1, 1, x] + 
           116*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
           48*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] + 
           76*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
           4*G[0, 1, 0, 1, 0, x] - 56*G[0, 1, 0, 1, 1, x] + 
           8*G[0, 1, 1, 0, 0, x] - 68*G[0, 1, 1, 0, 1, x] - 
           68*G[0, 1, 1, 1, 0, x] + 72*G[0, 1, 1, 1, 1, x] + 
           76*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
           16*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
           12*G[1, 0, 1, 0, 0, x] - 44*G[1, 0, 1, 0, 1, x] - 
           44*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
           16*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
           32*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
           40*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
           16*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
           (3670*Zeta[3])/27 + 21*Pi^2*Zeta[3] + (262*G[0, x]*Zeta[3])/9 - 
           (527*G[1, x]*Zeta[3])/3 + (200*G[0, 0, x]*Zeta[3])/3 - 
           (68*G[0, 1, x]*Zeta[3])/3 + (52*G[1, 0, x]*Zeta[3])/3 - 
           (200*G[1, 1, x]*Zeta[3])/3 + 98*Zeta[5]) + RATIO[(1 - x)^(-1)]*
          ((-17*Pi^4)/36 - (8*Pi^4*G[0, x])/3 + (17*Pi^4*G[1, x])/15 - 
           (10*Pi^2*G[0, 0, x])/3 - (5*Pi^2*G[0, 1, x])/3 - 
           40*Pi^2*G[0, 0, 0, x] - 36*Pi^2*G[0, 0, 1, x] - 
           32*Pi^2*G[0, 1, 0, x] - 12*Pi^2*G[0, 1, 1, x] + 
           8*Pi^2*G[1, 0, 0, x] + 4*Pi^2*G[1, 0, 1, x] - 
           10*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] - 
           10*G[0, 0, 1, 1, x] - 168*G[0, 0, 0, 0, 0, x] + 
           120*G[0, 0, 0, 0, 1, x] + 120*G[0, 0, 0, 1, 0, x] - 
           72*G[0, 0, 0, 1, 1, x] + 48*G[0, 0, 1, 0, 1, x] + 
           48*G[0, 0, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, x] - 
           72*G[0, 1, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 1, x] + 
           72*G[0, 1, 0, 1, 0, x] - 72*G[0, 1, 0, 1, 1, x] + 
           24*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
           24*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
           56*Pi^2*Zeta[3] + 10*G[0, x]*Zeta[3] + 168*G[0, 0, x]*Zeta[3] + 
           24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*Zeta[3] + 144*Zeta[5])))))


==> anc/H_process6_qq_qq_+--+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
DD[i1, i4]*DD[i2, i3]*(Nf^3*(1000/729 - (200*G[0, x])/81 + 
     (80*G[0, 0, x])/27 - (16*G[0, 0, 0, x])/9 + 
     Log[mu2/s]^3*(8/27 - (8*RATIO[x^(-1)])/27) + 
     (-1000/729 + (200*G[0, x])/81 - (80*G[0, 0, x])/27 + 
       (16*G[0, 0, 0, x])/9)*RATIO[x^(-1)] + Log[mu2/s]^2*
      (40/27 - (8*G[0, x])/9 + (-40/27 + (8*G[0, x])/9)*RATIO[x^(-1)]) + 
     Log[mu2/s]*(200/81 - (80*G[0, x])/27 + (16*G[0, 0, x])/9 + 
       (-200/81 + (80*G[0, x])/27 - (16*G[0, 0, x])/9)*RATIO[x^(-1)])) + 
   Nf^2*((-441631/26244 + ((20984*I)/729)*Pi - (181*Pi^2)/27 - 
       (83*Pi^4)/1215 + (81191*G[0, x])/1458 - ((1976*I)/81)*Pi*G[0, x] + 
       (Pi^2*G[0, x])/27 + (5216*G[1, x])/729 - (40*Pi^2*G[1, x])/9 - 
       (4958*G[0, 0, x])/81 + ((208*I)/9)*Pi*G[0, 0, x] + 
       (4*Pi^2*G[0, 0, x])/3 - (1424*G[0, 1, x])/81 + (8*Pi^2*G[0, 1, x])/3 - 
       (1424*G[1, 0, x])/81 - ((88*I)/9)*Pi*G[1, 0, x] + 
       (32*Pi^2*G[1, 0, x])/9 + (8*Pi^2*G[1, 1, x])/9 + 
       (92*G[0, 0, 0, x])/3 - ((128*I)/9)*Pi*G[0, 0, 0, x] + 
       (80*G[0, 0, 1, x])/3 + (80*G[0, 1, 0, x])/3 + 
       ((40*I)/9)*Pi*G[0, 1, 0, x] + 8*G[1, 0, 0, x] + 
       ((16*I)/3)*Pi*G[1, 0, 0, x] + (80*G[1, 0, 1, x])/9 + 
       (80*G[1, 1, 0, x])/9 - (80*G[1, 1, 1, x])/9 - (176*G[0, 0, 0, 1, x])/
        9 - (176*G[0, 0, 1, 0, x])/9 - (88*G[0, 1, 0, 0, x])/9 - 
       (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
       (16*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 0, x])/9 - 
       (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 - 
       (16*G[1, 1, 0, 0, x])/3 + (16*G[1, 1, 1, 1, x])/3 + 
       Log[mu2/s]^4*(-2/3 + (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^3*(-146/27 + ((88*I)/27)*Pi + (8*G[0, x])/3 + 
         (88*G[1, x])/27 + (146/27 - ((88*I)/27)*Pi - (8*G[0, x])/3 - 
           (88*G[1, x])/27)*RATIO[x^(-1)]) + Log[mu2/s]^2*
        (-1627/81 + (16*I)*Pi - (2*Pi^2)/9 + (170*G[0, x])/9 - 
         ((64*I)/9)*Pi*G[0, x] + (40*G[1, x])/3 - (16*G[0, 0, x])/3 - 
         (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9 + 
         (((8*I)/3)*Pi*G[0, x] + (8*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (1627/81 - ((40*I)/3)*Pi + (2*Pi^2)/9 - (146*G[0, x])/9 + 
           ((88*I)/9)*Pi*G[0, x] - (40*G[1, x])/3 + 8*G[0, 0, x] + 
           (88*G[0, 1, x])/9 + (88*G[1, 0, x])/9)*RATIO[x^(-1)]) - 
       (4256*Zeta[3])/243 - ((208*I)/27)*Pi*Zeta[3] + (284*G[0, x]*Zeta[3])/
        27 - (256*G[1, x]*Zeta[3])/27 + RATIO[(1 - x)^(-1)]*
        ((-4*Pi^4)/135 + ((584*I)/27)*Pi*G[0, x] - (128*Pi^2*G[0, x])/27 + 
         (584*G[0, 0, x])/27 - ((128*I)/9)*Pi*G[0, 0, x] + 
         (16*Pi^2*G[0, 0, x])/9 - (256*G[0, 0, 0, x])/9 + 
         ((16*I)/3)*Pi*G[0, 0, 0, x] - ((8*I)/9)*Pi*G[0, 1, 0, x] + 
         16*G[0, 0, 0, 0, x] - (8*G[0, 1, 0, 0, x])/9 + 
         ((16*I)/9)*Pi*Zeta[3] + (16*G[0, x]*Zeta[3])/9) + 
       RATIO[x^(-1)]*(441631/26244 - ((5216*I)/729)*Pi + (53*Pi^2)/27 + 
         (47*Pi^4)/1215 - (49655*G[0, x])/1458 + ((1424*I)/81)*Pi*G[0, x] - 
         (11*Pi^2*G[0, x])/9 - (5216*G[1, x])/729 + (40*Pi^2*G[1, x])/9 + 
         (3254*G[0, 0, x])/81 - ((80*I)/3)*Pi*G[0, 0, x] + 
         (4*Pi^2*G[0, 0, x])/9 + (1424*G[0, 1, x])/81 - (8*Pi^2*G[0, 1, x])/
          3 + (1424*G[1, 0, x])/81 + ((80*I)/9)*Pi*G[1, 0, x] - 
         (32*Pi^2*G[1, 0, x])/9 - (8*Pi^2*G[1, 1, x])/9 - 
         (292*G[0, 0, 0, x])/9 + ((176*I)/9)*Pi*G[0, 0, 0, x] - 
         (80*G[0, 0, 1, x])/3 - (80*G[0, 1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, 0, x] - (80*G[1, 0, 0, x])/9 - 
         ((16*I)/3)*Pi*G[1, 0, 0, x] - (80*G[1, 0, 1, x])/9 - 
         (80*G[1, 1, 0, x])/9 + (80*G[1, 1, 1, x])/9 + 16*G[0, 0, 0, 0, x] + 
         (176*G[0, 0, 0, 1, x])/9 + (176*G[0, 0, 1, 0, x])/9 + 
         (80*G[0, 1, 0, 0, x])/9 + (16*G[0, 1, 0, 1, x])/3 + 
         (16*G[0, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, x])/3 - 
         (16*G[1, 0, 0, 0, x])/9 + (16*G[1, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 0, x])/3 - 
         (16*G[1, 1, 1, 1, x])/3 + (4688*Zeta[3])/243 + 
         ((256*I)/27)*Pi*Zeta[3] - (236*G[0, x]*Zeta[3])/27 + 
         (256*G[1, x]*Zeta[3])/27) + Log[mu2/s]*(-49655/1458 + 
         ((2576*I)/81)*Pi - 3*Pi^2 + (4406*G[0, x])/81 - 
         ((208*I)/9)*Pi*G[0, x] - (4*Pi^2*G[0, x])/3 + (1424*G[1, x])/81 - 
         (8*Pi^2*G[1, x])/3 - (308*G[0, 0, x])/9 + ((128*I)/9)*Pi*
          G[0, 0, x] - (80*G[0, 1, x])/3 - (80*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + 
         (176*G[0, 0, 1, x])/9 + (176*G[0, 1, 0, x])/9 + 
         (80*G[1, 0, 0, x])/9 + (16*G[1, 0, 1, x])/3 + (16*G[1, 1, 0, x])/3 - 
         (16*G[1, 1, 1, x])/3 + (((128*I)/9)*Pi*G[0, x] - (16*Pi^2*G[0, x])/
            9 + (128*G[0, 0, x])/9 - ((16*I)/3)*Pi*G[0, 0, x] - 
           (32*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] - (236*Zeta[3])/27 + 
         RATIO[x^(-1)]*(49655/1458 - ((1424*I)/81)*Pi + (11*Pi^2)/9 - 
           (3254*G[0, x])/81 + ((80*I)/3)*Pi*G[0, x] - (4*Pi^2*G[0, x])/9 - 
           (1424*G[1, x])/81 + (8*Pi^2*G[1, x])/3 + (292*G[0, 0, x])/9 - 
           ((176*I)/9)*Pi*G[0, 0, x] + (80*G[0, 1, x])/3 + 
           (80*G[1, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, x] - 16*G[0, 0, 0, x] - 
           (176*G[0, 0, 1, x])/9 - (176*G[0, 1, 0, x])/9 - 
           (80*G[1, 0, 0, x])/9 - (16*G[1, 0, 1, x])/3 - (16*G[1, 1, 0, x])/
            3 + (16*G[1, 1, 1, x])/3 + (236*Zeta[3])/27)))/Nc + 
     Nc*(-469964/6561 - (17*Pi^2)/9 - (139*Pi^4)/1215 + (14459*G[0, x])/243 + 
       (29*Pi^2*G[0, x])/9 - (2608*G[1, x])/729 + (20*Pi^2*G[1, x])/9 - 
       (1250*G[0, 0, x])/27 - (20*Pi^2*G[0, 0, x])/9 + (712*G[0, 1, x])/81 - 
       (4*Pi^2*G[0, 1, x])/3 + (712*G[1, 0, x])/81 - (8*Pi^2*G[1, 0, x])/9 - 
       (4*Pi^2*G[1, 1, x])/9 + (332*G[0, 0, 0, x])/9 - (40*G[0, 0, 1, x])/3 - 
       (40*G[0, 1, 0, x])/3 - (80*G[1, 0, 0, x])/9 - (40*G[1, 0, 1, x])/9 - 
       (40*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/9 - (208*G[0, 0, 0, 0, x])/
        9 + (88*G[0, 0, 0, 1, x])/9 + (88*G[0, 0, 1, 0, x])/9 + 
       (64*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 0, 1, x])/3 + 
       (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
       (40*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(2/3 - (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^3*(14/27 - (28*G[0, x])/27 - (44*G[1, x])/27 + 
         (-14/27 + (28*G[0, x])/27 + (44*G[1, x])/27)*RATIO[x^(-1)]) + 
       Log[mu2/s]^2*(-1163/81 - (10*Pi^2)/9 + (46*G[0, x])/9 - 
         (20*G[1, x])/3 - (16*G[0, 0, x])/9 + (44*G[0, 1, x])/9 + 
         (44*G[1, 0, x])/9 + (1163/81 + (10*Pi^2)/9 - (46*G[0, x])/9 + 
           (20*G[1, x])/3 + (16*G[0, 0, x])/9 - (44*G[0, 1, x])/9 - 
           (44*G[1, 0, x])/9)*RATIO[x^(-1)]) - (3412*Zeta[3])/243 + 
       (140*G[0, x]*Zeta[3])/27 + (128*G[1, x]*Zeta[3])/27 + 
       RATIO[x^(-1)]*(469964/6561 + (17*Pi^2)/9 + (139*Pi^4)/1215 - 
         (14459*G[0, x])/243 - (29*Pi^2*G[0, x])/9 + (2608*G[1, x])/729 - 
         (20*Pi^2*G[1, x])/9 + (1250*G[0, 0, x])/27 + (20*Pi^2*G[0, 0, x])/
          9 - (712*G[0, 1, x])/81 + (4*Pi^2*G[0, 1, x])/3 - 
         (712*G[1, 0, x])/81 + (8*Pi^2*G[1, 0, x])/9 + (4*Pi^2*G[1, 1, x])/
          9 - (332*G[0, 0, 0, x])/9 + (40*G[0, 0, 1, x])/3 + 
         (40*G[0, 1, 0, x])/3 + (80*G[1, 0, 0, x])/9 + (40*G[1, 0, 1, x])/9 + 
         (40*G[1, 1, 0, x])/9 - (40*G[1, 1, 1, x])/9 + (208*G[0, 0, 0, 0, x])/
          9 - (88*G[0, 0, 0, 1, x])/9 - (88*G[0, 0, 1, 0, x])/9 - 
         (64*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, 1, x])/3 + (3412*Zeta[3])/243 - (140*G[0, x]*Zeta[3])/
          27 - (128*G[1, x]*Zeta[3])/27) + Log[mu2/s]*
        (-40769/729 - (29*Pi^2)/9 + (3038*G[0, x])/81 + (20*Pi^2*G[0, x])/9 - 
         (712*G[1, x])/81 + (4*Pi^2*G[1, x])/3 - (212*G[0, 0, x])/9 + 
         (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 + (40*G[0, 0, 0, x])/3 - 
         (88*G[0, 0, 1, x])/9 - (88*G[0, 1, 0, x])/9 - (64*G[1, 0, 0, x])/9 - 
         (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 - 
         (268*Zeta[3])/27 + RATIO[x^(-1)]*(40769/729 + (29*Pi^2)/9 - 
           (3038*G[0, x])/81 - (20*Pi^2*G[0, x])/9 + (712*G[1, x])/81 - 
           (4*Pi^2*G[1, x])/3 + (212*G[0, 0, x])/9 - (40*G[0, 1, x])/3 - 
           (40*G[1, 0, x])/3 - (40*G[0, 0, 0, x])/3 + (88*G[0, 0, 1, x])/9 + 
           (88*G[0, 1, 0, x])/9 + (64*G[1, 0, 0, x])/9 + (8*G[1, 0, 1, x])/
            3 + (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
           (268*Zeta[3])/27)))) + 
   Nc^3*(-59208167/104976 + (2267077*Pi^2)/69984 - (61183*Pi^4)/9720 - 
     (75001*Pi^6)/408240 + (173599*G[0, x])/486 + (11501*Pi^2*G[0, x])/72 - 
     (1861*Pi^4*G[0, x])/1080 - (328541*G[1, x])/1458 + 
     (48307*Pi^2*G[1, x])/486 - (59*Pi^4*G[1, x])/54 - 
     (9841*G[0, 0, x])/648 - (2143*Pi^2*G[0, 0, x])/18 - 
     (53*Pi^4*G[0, 0, x])/180 - (21521*G[0, 1, x])/216 - 
     (125*Pi^2*G[0, 1, x])/2 + (53*Pi^4*G[0, 1, x])/180 - 
     (21521*G[1, 0, x])/216 - (586*Pi^2*G[1, 0, x])/9 + 
     (167*Pi^4*G[1, 0, x])/180 + (1075*G[1, 1, x])/3 - 
     (703*Pi^2*G[1, 1, x])/18 - (19*Pi^4*G[1, 1, x])/30 + 
     (3031*G[0, 0, 0, x])/6 + (209*Pi^2*G[0, 0, 0, x])/6 - 
     (11545*G[0, 0, 1, x])/27 - (52*Pi^2*G[0, 0, 1, x])/3 - 
     (11545*G[0, 1, 0, x])/27 + (107*Pi^2*G[0, 1, 0, x])/18 + 
     (9050*G[0, 1, 1, x])/27 - (247*Pi^2*G[0, 1, 1, x])/9 + 
     (707*G[1, 0, 0, x])/27 - (148*Pi^2*G[1, 0, 0, x])/9 - 
     (3202*G[1, 0, 1, x])/27 - (371*Pi^2*G[1, 0, 1, x])/9 - 
     (3202*G[1, 1, 0, x])/27 - (83*Pi^2*G[1, 1, 0, x])/3 + 
     (742*G[1, 1, 1, x])/9 - (25*Pi^2*G[1, 1, 1, x])/3 - 
     (6418*G[0, 0, 0, 0, x])/9 - 6*Pi^2*G[0, 0, 0, 0, x] + 
     (4210*G[0, 0, 0, 1, x])/9 + 6*Pi^2*G[0, 0, 0, 1, x] + 
     (4210*G[0, 0, 1, 0, x])/9 + (14*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (734*G[0, 0, 1, 1, x])/3 - (8*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (2116*G[0, 1, 0, 0, x])/9 + (10*Pi^2*G[0, 1, 0, 0, x])/3 - 
     12*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 - 
     12*G[0, 1, 1, 0, x] - (500*G[0, 1, 1, 1, x])/3 - 
     4*Pi^2*G[0, 1, 1, 1, x] - (188*G[1, 0, 0, 0, x])/9 + 
     10*Pi^2*G[1, 0, 0, 0, x] + (268*G[1, 0, 0, 1, x])/3 - 
     2*Pi^2*G[1, 0, 0, 1, x] + (268*G[1, 0, 1, 0, x])/3 - 
     4*Pi^2*G[1, 0, 1, 0, x] - (340*G[1, 0, 1, 1, x])/3 - 
     (14*Pi^2*G[1, 0, 1, 1, x])/3 - (173*G[1, 1, 0, 0, x])/3 - 
     (16*Pi^2*G[1, 1, 0, 0, x])/3 + (101*G[1, 1, 0, 1, x])/3 - 
     2*Pi^2*G[1, 1, 0, 1, x] + (101*G[1, 1, 1, 0, x])/3 + 
     (4*Pi^2*G[1, 1, 1, 0, x])/3 - (493*G[1, 1, 1, 1, x])/3 + 
     (2*Pi^2*G[1, 1, 1, 1, x])/3 + (1243*G[0, 0, 0, 0, 0, x])/3 - 
     (955*G[0, 0, 0, 0, 1, x])/3 - (955*G[0, 0, 0, 1, 0, x])/3 + 
     161*G[0, 0, 0, 1, 1, x] - (920*G[0, 0, 1, 0, 0, x])/3 + 
     (448*G[0, 0, 1, 0, 1, x])/3 + (448*G[0, 0, 1, 1, 0, x])/3 + 
     (8*G[0, 0, 1, 1, 1, x])/3 - (503*G[0, 1, 0, 0, 0, x])/3 + 
     (31*G[0, 1, 0, 0, 1, x])/3 + (31*G[0, 1, 0, 1, 0, x])/3 + 
     (425*G[0, 1, 0, 1, 1, x])/3 + (68*G[0, 1, 1, 0, 0, x])/3 + 
     (388*G[0, 1, 1, 0, 1, x])/3 + (388*G[0, 1, 1, 1, 0, x])/3 - 
     (604*G[0, 1, 1, 1, 1, x])/3 - 156*G[1, 0, 0, 0, 0, x] + 
     (92*G[1, 0, 0, 0, 1, x])/3 + (92*G[1, 0, 0, 1, 0, x])/3 + 
     (152*G[1, 0, 0, 1, 1, x])/3 - 40*G[1, 0, 1, 0, 0, x] + 
     (364*G[1, 0, 1, 0, 1, x])/3 + (364*G[1, 0, 1, 1, 0, x])/3 - 
     84*G[1, 0, 1, 1, 1, x] - 52*G[1, 1, 0, 0, 0, x] + 
     (284*G[1, 1, 0, 0, 1, x])/3 + (284*G[1, 1, 0, 1, 0, x])/3 - 
     (56*G[1, 1, 0, 1, 1, x])/3 + (236*G[1, 1, 1, 0, 0, x])/3 - 
     (8*G[1, 1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 1, 0, x])/3 - 
     88*G[1, 1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, 0, x] + 
     120*G[0, 0, 0, 0, 0, 1, x] + 120*G[0, 0, 0, 0, 1, 0, x] - 
     96*G[0, 0, 0, 0, 1, 1, x] + 120*G[0, 0, 0, 1, 0, 0, x] - 
     96*G[0, 0, 0, 1, 0, 1, x] - 96*G[0, 0, 0, 1, 1, 0, x] + 
     48*G[0, 0, 0, 1, 1, 1, x] + 112*G[0, 0, 1, 0, 0, 0, x] - 
     88*G[0, 0, 1, 0, 0, 1, x] - 88*G[0, 0, 1, 0, 1, 0, x] + 
     40*G[0, 0, 1, 0, 1, 1, x] - 88*G[0, 0, 1, 1, 0, 0, x] + 
     40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] + 
     8*G[0, 0, 1, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, 0, x] - 
     64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
     16*G[0, 1, 0, 0, 1, 1, x] - 64*G[0, 1, 0, 1, 0, 0, x] + 
     16*G[0, 1, 0, 1, 0, 1, x] + 16*G[0, 1, 0, 1, 1, 0, x] + 
     32*G[0, 1, 0, 1, 1, 1, x] - 56*G[0, 1, 1, 0, 0, 0, x] + 
     8*G[0, 1, 1, 0, 0, 1, x] + 8*G[0, 1, 1, 0, 1, 0, x] + 
     40*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 0, 0, x] + 
     40*G[0, 1, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 1, 0, x] - 
     40*G[0, 1, 1, 1, 1, 1, x] + 108*G[1, 0, 0, 0, 0, 0, x] - 
     84*G[1, 0, 0, 0, 0, 1, x] - 84*G[1, 0, 0, 0, 1, 0, x] + 
     44*G[1, 0, 0, 0, 1, 1, x] - 72*G[1, 0, 0, 1, 0, 0, x] + 
     32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
     60*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
     20*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
     8*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
     24*G[1, 0, 1, 1, 1, 0, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
     20*G[1, 1, 0, 0, 0, 1, x] + 20*G[1, 1, 0, 0, 1, 0, x] + 
     4*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] + 
     16*G[1, 1, 0, 1, 0, 1, x] + 16*G[1, 1, 0, 1, 1, 0, x] + 
     16*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 0, 0, x] + 
     20*G[1, 1, 1, 0, 0, 1, x] + 20*G[1, 1, 1, 0, 1, 0, x] + 
     12*G[1, 1, 1, 0, 1, 1, x] + 32*G[1, 1, 1, 1, 0, 0, x] - 
     40*G[1, 1, 1, 1, 1, 1, x] + Log[mu2/s]^6*(1/6 - RATIO[x^(-1)]/6) + 
     Log[mu2/s]^5*(-14/9 - G[1, x] + (14/9 + G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-11/3 - Pi^2/4 + G[0, x]/3 + (67*G[1, x])/9 - G[0, 0, x] + 
       G[0, 1, x] + G[1, 0, x] + 4*G[1, 1, x] + 
       (11/3 + Pi^2/4 - G[0, x]/3 - (67*G[1, x])/9 + G[0, 0, x] - 
         G[0, 1, x] - G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)]) - 
     (278005*Zeta[3])/486 - (679*Pi^2*Zeta[3])/9 + (9842*G[0, x]*Zeta[3])/
      27 + (34*Pi^2*G[0, x]*Zeta[3])/3 + (7660*G[1, x]*Zeta[3])/27 + 
     (13*Pi^2*G[1, x]*Zeta[3])/9 - (2126*G[0, 0, x]*Zeta[3])/9 + 
     (962*G[0, 1, x]*Zeta[3])/9 + (8*G[1, 0, x]*Zeta[3])/9 + 
     88*G[1, 1, x]*Zeta[3] + 72*G[0, 0, 0, x]*Zeta[3] - 
     44*G[0, 0, 1, x]*Zeta[3] - 44*G[0, 1, 0, x]*Zeta[3] - 
     8*G[0, 1, 1, x]*Zeta[3] - 20*G[1, 0, 0, x]*Zeta[3] - 
     32*G[1, 0, 1, x]*Zeta[3] - 32*G[1, 1, 0, x]*Zeta[3] + 
     24*G[1, 1, 1, x]*Zeta[3] + (296*Zeta[3]^2)/9 + 
     Log[mu2/s]^3*(2581/108 + (83*Pi^2)/18 - (100*G[0, x])/27 + 
       (496*G[1, x])/27 + Pi^2*G[1, x] + (100*G[0, 0, x])/9 - 
       (112*G[0, 1, x])/9 - (112*G[1, 0, x])/9 - (52*G[1, 1, x])/3 + 
       4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] - 
       8*G[1, 1, 1, x] + RATIO[x^(-1)]*(-2581/108 - (83*Pi^2)/18 + 
         (100*G[0, x])/27 - (496*G[1, x])/27 - Pi^2*G[1, x] - 
         (100*G[0, 0, x])/9 + (112*G[0, 1, x])/9 + (112*G[1, 0, x])/9 + 
         (52*G[1, 1, x])/3 - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 
         8*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 
         8*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - 14*Zeta[3]) + 14*Zeta[3]) + 
     RATIO[x]*((-1075*Pi^2)/6 + Pi^4 + (178*Pi^2*G[0, x])/3 + 
       (62*Pi^2*G[1, x])/3 - (1075*G[0, 0, x])/3 - 6*Pi^2*G[0, 0, x] + 
       (1075*G[0, 1, x])/3 + 18*Pi^2*G[0, 1, x] + (1075*G[1, 0, x])/3 + 
       6*Pi^2*G[1, 0, x] - (1075*G[1, 1, x])/3 + 6*Pi^2*G[1, 1, x] + 
       292*G[0, 0, 0, x] - 196*G[0, 0, 1, x] - 196*G[0, 1, 0, x] + 
       100*G[0, 1, 1, x] - 132*G[1, 0, 0, x] + 36*G[1, 0, 1, x] + 
       36*G[1, 1, 0, x] + 60*G[1, 1, 1, x] - 72*G[0, 0, 0, 0, x] + 
       72*G[0, 0, 0, 1, x] + 72*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 
       96*G[0, 1, 0, 0, x] - 72*G[0, 1, 0, 1, x] - 72*G[0, 1, 1, 0, x] + 
       24*G[0, 1, 1, 1, x] + 48*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
       24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] - 24*G[1, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, x] - 
       64*Zeta[3] + 48*G[0, x]*Zeta[3] - 72*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^2*(93233/1296 - (167*Pi^2)/18 + (53*Pi^4)/360 - 
       (89*G[0, x])/12 - 8*Pi^2*G[0, x] - (1157*G[1, x])/18 - 
       (31*Pi^2*G[1, x])/2 - (100*G[0, 0, x])/9 + Pi^2*G[0, 0, x] + 
       (200*G[0, 1, x])/9 - Pi^2*G[0, 1, x] + (200*G[1, 0, x])/9 - 
       (Pi^2*G[1, 0, x])/3 - (232*G[1, 1, x])/3 - (8*Pi^2*G[1, 1, x])/3 - 
       (92*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 + 
       40*G[0, 1, 1, x] - 22*G[1, 0, 0, x] + (178*G[1, 0, 1, x])/3 + 
       (178*G[1, 1, 0, x])/3 - (22*G[1, 1, 1, x])/3 + 12*G[0, 0, 0, 0, x] - 
       12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 12*G[0, 1, 0, 0, x] + 
       24*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] + 28*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 
       28*G[1, 1, 0, 1, x] + 28*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       (6*Pi^2 + 12*G[0, 0, x] - 12*G[0, 1, x] - 12*G[1, 0, x] + 
         12*G[1, 1, x])*RATIO[x] - (290*Zeta[3])/9 - 12*G[0, x]*Zeta[3] - 
       30*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-17*Pi^4)/30 - 
         4*Pi^2*G[0, 0, x] - 2*Pi^2*G[0, 1, x] - 12*G[0, 0, 0, 0, x] + 
         12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
         12*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(-93233/1296 + (95*Pi^2)/18 - 
         (53*Pi^4)/360 + (89*G[0, x])/12 + 4*Pi^2*G[0, x] + 
         (1157*G[1, x])/18 + (27*Pi^2*G[1, x])/2 - (8*G[0, 0, x])/9 - 
         Pi^2*G[0, 0, x] - (92*G[0, 1, x])/9 + Pi^2*G[0, 1, x] - 
         (92*G[1, 0, x])/9 + (Pi^2*G[1, 0, x])/3 + (196*G[1, 1, x])/3 + 
         (8*Pi^2*G[1, 1, x])/3 + (56*G[0, 0, 0, x])/3 + (44*G[0, 0, 1, x])/
          3 + (44*G[0, 1, 0, x])/3 - 52*G[0, 1, 1, x] + 22*G[1, 0, 0, x] - 
         (178*G[1, 0, 1, x])/3 - (178*G[1, 1, 0, x])/3 + 
         (22*G[1, 1, 1, x])/3 - 12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
         12*G[0, 0, 1, 0, x] + 12*G[0, 1, 0, 0, x] - 24*G[0, 1, 1, 1, x] + 
         8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
         28*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 
         28*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (398*Zeta[3])/9 + 
         12*G[0, x]*Zeta[3] + 30*G[1, x]*Zeta[3])) - (110*Zeta[5])/3 - 
     120*G[0, x]*Zeta[5] - 24*G[1, x]*Zeta[5] + 
     Log[mu2/s]*(-96128/729 - (62683*Pi^2)/1944 - (103*Pi^4)/108 + 
       (18601*G[0, x])/162 + (587*Pi^2*G[0, x])/9 - (55879*G[1, x])/216 + 
       (92*Pi^2*G[1, x])/3 - (53*Pi^4*G[1, x])/180 - (4189*G[0, 0, x])/54 - 
       (35*Pi^2*G[0, 0, x])/3 + (2495*G[0, 1, x])/27 + 
       (83*Pi^2*G[0, 1, x])/3 + (2495*G[1, 0, x])/27 + 
       (67*Pi^2*G[1, 0, x])/3 + (976*G[1, 1, x])/27 + 28*Pi^2*G[1, 1, x] + 
       (736*G[0, 0, 0, x])/3 - (2008*G[0, 0, 1, x])/9 - 
       2*Pi^2*G[0, 0, 1, x] - (2008*G[0, 1, 0, x])/9 - 2*Pi^2*G[0, 1, 0, x] + 
       (536*G[0, 1, 1, x])/3 + 4*Pi^2*G[0, 1, 1, x] - (616*G[1, 0, 0, x])/9 - 
       2*Pi^2*G[1, 0, 0, x] + 24*G[1, 0, 1, x] + (8*Pi^2*G[1, 0, 1, x])/3 + 
       24*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 + (392*G[1, 1, 1, x])/3 + 
       4*Pi^2*G[1, 1, 1, x] - 96*G[0, 0, 0, 0, x] + (472*G[0, 0, 0, 1, x])/
        3 + (472*G[0, 0, 1, 0, x])/3 - 152*G[0, 0, 1, 1, x] + 
       (472*G[0, 1, 0, 0, x])/3 - 152*G[0, 1, 0, 1, x] - 
       152*G[0, 1, 1, 0, x] + 72*G[0, 1, 1, 1, x] + (376*G[1, 0, 0, 0, x])/
        3 - (244*G[1, 0, 0, 1, x])/3 - (244*G[1, 0, 1, 0, x])/3 - 
       (112*G[1, 0, 1, 1, x])/3 - (128*G[1, 1, 0, 0, x])/3 - 
       76*G[1, 1, 0, 1, x] - 76*G[1, 1, 1, 0, x] + (272*G[1, 1, 1, 1, x])/3 - 
       24*G[0, 0, 0, 0, 1, x] - 24*G[0, 0, 0, 1, 0, x] + 
       48*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 0, x] + 
       48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
       48*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] + 
       48*G[0, 1, 0, 0, 1, x] + 48*G[0, 1, 0, 1, 0, x] - 
       48*G[0, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 0, 0, x] - 
       48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] - 
       24*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
       40*G[1, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 1, x] + 
       40*G[1, 0, 1, 0, 0, x] - 32*G[1, 0, 1, 0, 1, x] - 
       32*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] + 
       32*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
       24*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 0, 0, x] - 32*G[1, 1, 1, 0, 1, x] - 
       32*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + 
       (-48*Pi^2 - 12*Pi^2*G[1, x] - 96*G[0, 0, x] + 96*G[0, 1, x] + 
         96*G[1, 0, x] - 96*G[1, 1, x] - 24*G[0, 0, 1, x] - 
         24*G[0, 1, 0, x] + 48*G[0, 1, 1, x] - 24*G[1, 0, 0, x] + 
         48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] - 72*G[1, 1, 1, x])*RATIO[x] - 
       (3809*Zeta[3])/9 - (103*Pi^2*Zeta[3])/9 + (316*G[0, x]*Zeta[3])/3 - 
       (368*G[1, x]*Zeta[3])/9 - 28*G[0, 0, x]*Zeta[3] + 
       52*G[0, 1, x]*Zeta[3] + 52*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((68*Pi^4)/15 + (17*Pi^4*G[1, x])/15 + 
         32*Pi^2*G[0, 0, x] + 16*Pi^2*G[0, 1, x] + 8*Pi^2*G[0, 0, 1, x] + 
         8*Pi^2*G[0, 1, 0, x] + 8*Pi^2*G[0, 1, 1, x] + 8*Pi^2*G[1, 0, 0, x] + 
         4*Pi^2*G[1, 0, 1, x] + 96*G[0, 0, 0, 0, x] - 96*G[0, 0, 0, 1, x] - 
         96*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] + 24*G[0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 1, 0, x] - 48*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
         48*G[0, 0, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         24*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
         24*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] - 
         96*G[0, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] - 24*G[1, 0, x]*
          Zeta[3]) + RATIO[x^(-1)]*(96128/729 + (124891*Pi^2)/1944 + 
         (103*Pi^4)/108 - (18601*G[0, x])/162 - (299*Pi^2*G[0, x])/9 + 
         (55879*G[1, x])/216 - (20*Pi^2*G[1, x])/3 + (53*Pi^4*G[1, x])/180 + 
         (9373*G[0, 0, x])/54 + (35*Pi^2*G[0, 0, x])/3 - 
         (5087*G[0, 1, x])/27 - (59*Pi^2*G[0, 1, x])/3 - 
         (5087*G[1, 0, x])/27 - (43*Pi^2*G[1, 0, x])/3 + 
         (1616*G[1, 1, x])/27 - 20*Pi^2*G[1, 1, x] - (448*G[0, 0, 0, x])/3 + 
         (1360*G[0, 0, 1, x])/9 + 2*Pi^2*G[0, 0, 1, x] + 
         (1360*G[0, 1, 0, x])/9 + 2*Pi^2*G[0, 1, 0, x] - 
         (392*G[0, 1, 1, x])/3 - 4*Pi^2*G[0, 1, 1, x] + (832*G[1, 0, 0, x])/
          9 + 2*Pi^2*G[1, 0, 0, x] - 72*G[1, 0, 1, x] - 
         (8*Pi^2*G[1, 0, 1, x])/3 - 72*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/
          3 - (176*G[1, 1, 1, x])/3 - 4*Pi^2*G[1, 1, 1, x] + 
         96*G[0, 0, 0, 0, x] - (400*G[0, 0, 0, 1, x])/3 - 
         (400*G[0, 0, 1, 0, x])/3 + 104*G[0, 0, 1, 1, x] - 
         (400*G[0, 1, 0, 0, x])/3 + 104*G[0, 1, 0, 1, x] + 
         104*G[0, 1, 1, 0, x] - (304*G[1, 0, 0, 0, x])/3 + 
         (172*G[1, 0, 0, 1, x])/3 + (172*G[1, 0, 1, 0, x])/3 + 
         (184*G[1, 0, 1, 1, x])/3 + (128*G[1, 1, 0, 0, x])/3 + 
         76*G[1, 1, 0, 1, x] + 76*G[1, 1, 1, 0, x] - (272*G[1, 1, 1, 1, x])/
          3 + 24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] - 
         48*G[0, 0, 1, 0, 1, x] - 48*G[0, 0, 1, 1, 0, x] + 
         48*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
         48*G[0, 1, 0, 0, 1, x] - 48*G[0, 1, 0, 1, 0, x] + 
         48*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 1, 0, 1, x] + 48*G[0, 1, 1, 1, 0, x] + 
         24*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 0, 1, x] - 
         40*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] - 
         40*G[1, 0, 1, 0, 0, x] + 32*G[1, 0, 1, 0, 1, x] + 
         32*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] - 
         32*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
         24*G[1, 1, 0, 1, 0, x] + 32*G[1, 1, 0, 1, 1, x] + 
         24*G[1, 1, 1, 0, 0, x] + 32*G[1, 1, 1, 0, 1, x] + 
         32*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + (2945*Zeta[3])/9 + 
         (103*Pi^2*Zeta[3])/9 - (316*G[0, x]*Zeta[3])/3 + 
         (152*G[1, x]*Zeta[3])/9 + 28*G[0, 0, x]*Zeta[3] - 
         52*G[0, 1, x]*Zeta[3] - 52*G[1, 0, x]*Zeta[3] - 
         8*G[1, 1, x]*Zeta[3] - 136*Zeta[5]) + 136*Zeta[5]) + 
     RATIO[(1 - x)^(-1)]*((12257*Pi^4)/1080 - (211*Pi^6)/945 + 
       (677*Pi^4*G[0, x])/360 + (34*Pi^4*G[1, x])/15 + 
       (721*Pi^2*G[0, 0, x])/9 - (109*Pi^4*G[0, 0, x])/30 + 
       (721*Pi^2*G[0, 1, x])/18 + (77*Pi^4*G[0, 1, x])/30 + 
       (Pi^4*G[1, 0, x])/15 - (17*Pi^4*G[1, 1, x])/15 - 
       (99*Pi^2*G[0, 0, 0, x])/2 - 61*Pi^2*G[0, 0, 1, x] - 
       (443*Pi^2*G[0, 1, 0, x])/6 - (83*Pi^2*G[0, 1, 1, x])/3 + 
       16*Pi^2*G[1, 0, 0, x] + 8*Pi^2*G[1, 0, 1, x] + (721*G[0, 0, 0, 0, x])/
        3 + 12*Pi^2*G[0, 0, 0, 0, x] - (721*G[0, 0, 0, 1, x])/3 - 
       18*Pi^2*G[0, 0, 0, 1, x] - (721*G[0, 0, 1, 0, x])/3 + 
       8*Pi^2*G[0, 0, 1, 0, x] + (721*G[0, 0, 1, 1, x])/3 - 
       10*Pi^2*G[0, 0, 1, 1, x] + 14*Pi^2*G[0, 1, 0, 0, x] - 
       16*Pi^2*G[0, 1, 0, 1, x] - 26*Pi^2*G[0, 1, 1, 0, x] - 
       12*Pi^2*G[0, 1, 1, 1, x] - 20*Pi^2*G[1, 0, 0, 0, x] - 
       4*Pi^2*G[1, 0, 1, 0, x] - 8*Pi^2*G[1, 1, 0, 0, x] - 
       4*Pi^2*G[1, 1, 0, 1, x] - 241*G[0, 0, 0, 0, 0, x] + 
       145*G[0, 0, 0, 0, 1, x] + 145*G[0, 0, 0, 1, 0, x] - 
       49*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] + 
       108*G[0, 0, 1, 0, 1, x] + 108*G[0, 0, 1, 1, 0, x] - 
       204*G[0, 0, 1, 1, 1, x] - 171*G[0, 1, 0, 0, 0, x] + 
       171*G[0, 1, 0, 0, 1, x] + 171*G[0, 1, 0, 1, 0, x] - 
       171*G[0, 1, 0, 1, 1, x] + 48*G[1, 0, 0, 0, 0, x] - 
       48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] + 
       48*G[1, 0, 0, 1, 1, x] + 156*G[0, 0, 0, 0, 0, 0, x] - 
       156*G[0, 0, 0, 0, 0, 1, x] - 156*G[0, 0, 0, 0, 1, 0, x] + 
       132*G[0, 0, 0, 0, 1, 1, x] - 168*G[0, 0, 0, 1, 0, 0, x] + 
       144*G[0, 0, 0, 1, 0, 1, x] + 144*G[0, 0, 0, 1, 1, 0, x] - 
       96*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 0, 0, x] + 
       12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] + 
       36*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] + 
       24*G[0, 0, 1, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 1, 0, x] - 
       96*G[0, 0, 1, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, 0, x] - 
       60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] + 
       84*G[0, 1, 0, 0, 1, 1, x] - 48*G[0, 1, 0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, 0, 1, x] + 72*G[0, 1, 0, 1, 1, 0, x] - 
       96*G[0, 1, 0, 1, 1, 1, x] - 60*G[0, 1, 1, 0, 0, 0, x] + 
       60*G[0, 1, 1, 0, 0, 1, x] + 60*G[0, 1, 1, 0, 1, 0, x] - 
       60*G[0, 1, 1, 0, 1, 1, x] - 120*G[1, 0, 0, 0, 0, 0, x] + 
       96*G[1, 0, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 0, 1, 0, x] - 
       72*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 0, x] - 
       48*G[1, 0, 0, 1, 0, 1, x] - 48*G[1, 0, 0, 1, 1, 0, x] + 
       24*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] - 
       24*G[1, 1, 0, 0, 1, 1, x] + (439*Pi^2*Zeta[3])/3 - 
       (721*G[0, x]*Zeta[3])/3 - 14*Pi^2*G[0, x]*Zeta[3] - 
       8*Pi^2*G[1, x]*Zeta[3] + 378*G[0, 0, x]*Zeta[3] - 
       50*G[0, 1, x]*Zeta[3] - 48*G[1, 0, x]*Zeta[3] - 
       144*G[0, 0, 0, x]*Zeta[3] + 144*G[0, 0, 1, x]*Zeta[3] + 
       48*G[0, 1, 0, x]*Zeta[3] + 48*G[1, 0, 0, x]*Zeta[3] - 
       24*G[1, 0, 1, x]*Zeta[3] + 24*G[1, 1, 0, x]*Zeta[3] + 12*Zeta[3]^2 + 
       440*Zeta[5] + 108*G[0, x]*Zeta[5]) + RATIO[x^(-1)]*
      (59208167/104976 + (6092123*Pi^2)/69984 + (65179*Pi^4)/9720 + 
       (75001*Pi^6)/408240 - (173599*G[0, x])/486 - (601*Pi^2*G[0, x])/8 - 
       (361*Pi^4*G[0, x])/540 + (328541*G[1, x])/1458 - 
       (14663*Pi^2*G[1, x])/243 + (341*Pi^4*G[1, x])/135 + 
       (242041*G[0, 0, x])/648 + (503*Pi^2*G[0, 0, x])/9 + 
       (53*Pi^4*G[0, 0, x])/180 - (55879*G[0, 1, x])/216 + 
       (20*Pi^2*G[0, 1, x])/3 - (53*Pi^4*G[0, 1, x])/180 - 
       (55879*G[1, 0, x])/216 + (131*Pi^2*G[1, 0, x])/18 - 
       (167*Pi^4*G[1, 0, x])/180 + (313*Pi^2*G[1, 1, x])/18 + 
       (19*Pi^4*G[1, 1, x])/30 - (2531*G[0, 0, 0, x])/6 - 
       (94*Pi^2*G[0, 0, 0, x])/3 + (6703*G[0, 0, 1, x])/27 + 
       (37*Pi^2*G[0, 0, 1, x])/3 + (6703*G[0, 1, 0, x])/27 + 
       (41*Pi^2*G[0, 1, 0, x])/9 - (1616*G[0, 1, 1, x])/27 + 
       (202*Pi^2*G[0, 1, 1, x])/9 + (2857*G[1, 0, 0, x])/27 + 
       (202*Pi^2*G[1, 0, 0, x])/9 + (2230*G[1, 0, 1, x])/27 + 
       (191*Pi^2*G[1, 0, 1, x])/9 + (2230*G[1, 1, 0, x])/27 + 
       (5*Pi^2*G[1, 1, 0, x])/3 - (1282*G[1, 1, 1, x])/9 - 
       (11*Pi^2*G[1, 1, 1, x])/3 + (3880*G[0, 0, 0, 0, x])/9 + 
       6*Pi^2*G[0, 0, 0, 0, x] - (2536*G[0, 0, 0, 1, x])/9 - 
       6*Pi^2*G[0, 0, 0, 1, x] - (2536*G[0, 0, 1, 0, x])/9 - 
       (14*Pi^2*G[0, 0, 1, 0, x])/3 + (392*G[0, 0, 1, 1, x])/3 + 
       (8*Pi^2*G[0, 0, 1, 1, x])/3 - (2008*G[0, 1, 0, 0, x])/9 - 
       (10*Pi^2*G[0, 1, 0, 0, x])/3 + 72*G[0, 1, 0, 1, x] + 
       (4*Pi^2*G[0, 1, 0, 1, x])/3 + 72*G[0, 1, 1, 0, x] + 
       (176*G[0, 1, 1, 1, x])/3 + 4*Pi^2*G[0, 1, 1, 1, x] - 
       (1243*G[1, 0, 0, 0, x])/9 - 10*Pi^2*G[1, 0, 0, 0, x] + 
       (137*G[1, 0, 0, 1, x])/3 + 2*Pi^2*G[1, 0, 0, 1, x] + 
       (137*G[1, 0, 1, 0, x])/3 + 4*Pi^2*G[1, 0, 1, 0, x] + 
       (79*G[1, 0, 1, 1, x])/3 + (14*Pi^2*G[1, 0, 1, 1, x])/3 + 
       (245*G[1, 1, 0, 0, x])/3 + (16*Pi^2*G[1, 1, 0, 0, x])/3 - 
       (29*G[1, 1, 0, 1, x])/3 + 2*Pi^2*G[1, 1, 0, 1, x] - 
       (29*G[1, 1, 1, 0, x])/3 - (4*Pi^2*G[1, 1, 1, 0, x])/3 + 
       (205*G[1, 1, 1, 1, x])/3 - (2*Pi^2*G[1, 1, 1, 1, x])/3 - 
       (1000*G[0, 0, 0, 0, 0, x])/3 + (712*G[0, 0, 0, 0, 1, x])/3 + 
       (712*G[0, 0, 0, 1, 0, x])/3 - 104*G[0, 0, 0, 1, 1, x] + 
       (668*G[0, 0, 1, 0, 0, x])/3 - (268*G[0, 0, 1, 0, 1, x])/3 - 
       (268*G[0, 0, 1, 1, 0, x])/3 - (44*G[0, 0, 1, 1, 1, x])/3 + 
       (440*G[0, 1, 0, 0, 0, x])/3 - (40*G[0, 1, 0, 0, 1, x])/3 - 
       (40*G[0, 1, 0, 1, 0, x])/3 - (272*G[0, 1, 0, 1, 1, x])/3 + 
       (4*G[0, 1, 1, 0, 0, x])/3 - (316*G[0, 1, 1, 0, 1, x])/3 - 
       (316*G[0, 1, 1, 1, 0, x])/3 + (316*G[0, 1, 1, 1, 1, x])/3 + 
       168*G[1, 0, 0, 0, 0, x] - (200*G[1, 0, 0, 0, 1, x])/3 - 
       (200*G[1, 0, 0, 1, 0, x])/3 + (28*G[1, 0, 0, 1, 1, x])/3 - 
       8*G[1, 0, 1, 0, 0, x] - (148*G[1, 0, 1, 0, 1, x])/3 - 
       (148*G[1, 0, 1, 1, 0, x])/3 - 12*G[1, 0, 1, 1, 1, x] - 
       8*G[1, 1, 0, 0, 0, x] - (104*G[1, 1, 0, 0, 1, x])/3 - 
       (104*G[1, 1, 0, 1, 0, x])/3 - (124*G[1, 1, 0, 1, 1, x])/3 - 
       (236*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 88*G[1, 1, 1, 1, 1, x] + 
       120*G[0, 0, 0, 0, 0, 0, x] - 120*G[0, 0, 0, 0, 0, 1, x] - 
       120*G[0, 0, 0, 0, 1, 0, x] + 96*G[0, 0, 0, 0, 1, 1, x] - 
       120*G[0, 0, 0, 1, 0, 0, x] + 96*G[0, 0, 0, 1, 0, 1, x] + 
       96*G[0, 0, 0, 1, 1, 0, x] - 48*G[0, 0, 0, 1, 1, 1, x] - 
       112*G[0, 0, 1, 0, 0, 0, x] + 88*G[0, 0, 1, 0, 0, 1, x] + 
       88*G[0, 0, 1, 0, 1, 0, x] - 40*G[0, 0, 1, 0, 1, 1, x] + 
       88*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
       40*G[0, 0, 1, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, 1, x] - 
       88*G[0, 1, 0, 0, 0, 0, x] + 64*G[0, 1, 0, 0, 0, 1, x] + 
       64*G[0, 1, 0, 0, 1, 0, x] - 16*G[0, 1, 0, 0, 1, 1, x] + 
       64*G[0, 1, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 1, x] - 
       16*G[0, 1, 0, 1, 1, 0, x] - 32*G[0, 1, 0, 1, 1, 1, x] + 
       56*G[0, 1, 1, 0, 0, 0, x] - 8*G[0, 1, 1, 0, 0, 1, x] - 
       8*G[0, 1, 1, 0, 1, 0, x] - 40*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 0, 0, x] - 40*G[0, 1, 1, 1, 0, 1, x] - 
       40*G[0, 1, 1, 1, 1, 0, x] + 40*G[0, 1, 1, 1, 1, 1, x] - 
       108*G[1, 0, 0, 0, 0, 0, x] + 84*G[1, 0, 0, 0, 0, 1, x] + 
       84*G[1, 0, 0, 0, 1, 0, x] - 44*G[1, 0, 0, 0, 1, 1, x] + 
       72*G[1, 0, 0, 1, 0, 0, x] - 32*G[1, 0, 0, 1, 0, 1, x] - 
       32*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 1, 0, 0, 0, x] - 
       20*G[1, 0, 1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 0, 0, x] - 
       24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
       52*G[1, 1, 0, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 0, 1, x] - 
       20*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
       8*G[1, 1, 0, 1, 0, 0, x] - 16*G[1, 1, 0, 1, 0, 1, x] - 
       16*G[1, 1, 0, 1, 1, 0, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 1, 0, 0, 0, x] - 20*G[1, 1, 1, 0, 0, 1, x] - 
       20*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
       32*G[1, 1, 1, 1, 0, 0, x] + 40*G[1, 1, 1, 1, 1, 1, x] + 
       (228271*Zeta[3])/486 + (436*Pi^2*Zeta[3])/9 - (2093*G[0, x]*Zeta[3])/
        27 - (34*Pi^2*G[0, x]*Zeta[3])/3 - (7714*G[1, x]*Zeta[3])/27 - 
       (13*Pi^2*G[1, x]*Zeta[3])/9 + (1100*G[0, 0, x]*Zeta[3])/9 - 
       (152*G[0, 1, x]*Zeta[3])/9 + (640*G[1, 0, x]*Zeta[3])/9 - 
       88*G[1, 1, x]*Zeta[3] - 72*G[0, 0, 0, x]*Zeta[3] + 
       44*G[0, 0, 1, x]*Zeta[3] + 44*G[0, 1, 0, x]*Zeta[3] + 
       8*G[0, 1, 1, x]*Zeta[3] + 20*G[1, 0, 0, x]*Zeta[3] + 
       32*G[1, 0, 1, x]*Zeta[3] + 32*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] - (296*Zeta[3]^2)/9 + (434*Zeta[5])/3 + 
       120*G[0, x]*Zeta[5] + 24*G[1, x]*Zeta[5])) + 
   (-5599/48 + ((1219*I)/8)*Pi + (64837*Pi^2)/288 - ((1661*I)/18)*Pi^3 + 
     (389*Pi^4)/20 + ((1123*I)/540)*Pi^5 - (96595*Pi^6)/27216 + 
     (4125*G[0, x])/16 - ((15557*I)/24)*Pi*G[0, x] - (1695*Pi^2*G[0, x])/8 - 
     ((389*I)/18)*Pi^3*G[0, x] + (199*Pi^4*G[0, x])/40 + 
     ((871*I)/180)*Pi^5*G[0, x] - 12*G[1, x] - ((494*I)/3)*Pi*G[1, x] - 
     253*Pi^2*G[1, x] + ((853*I)/9)*Pi^3*G[1, x] - (208*Pi^4*G[1, x])/15 - 
     ((56*I)/5)*Pi^5*G[1, x] - (1427*G[0, 0, x])/3 + 
     ((703*I)/2)*Pi*G[0, 0, x] + (1609*Pi^2*G[0, 0, x])/9 - 
     (31*I)*Pi^3*G[0, 0, x] + (8*Pi^4*G[0, 0, x])/45 - (4493*G[0, 1, x])/12 + 
     ((1136*I)/3)*Pi*G[0, 1, x] + (322*Pi^2*G[0, 1, x])/9 + 
     ((301*I)/9)*Pi^3*G[0, 1, x] - (2497*Pi^4*G[0, 1, x])/90 - 
     (4493*G[1, 0, x])/12 + ((1323*I)/2)*Pi*G[1, 0, x] - 
     (23*Pi^2*G[1, 0, x])/9 + ((107*I)/9)*Pi^3*G[1, 0, x] - 
     (171*Pi^4*G[1, 0, x])/5 + 82*G[1, 1, x] + ((448*I)/3)*Pi*G[1, 1, x] + 
     (689*Pi^2*G[1, 1, x])/3 - ((13*I)/3)*Pi^3*G[1, 1, x] - 
     (1118*Pi^4*G[1, 1, x])/45 + (439*G[0, 0, 0, x])/2 - 
     ((3385*I)/6)*Pi*G[0, 0, 0, x] - (412*Pi^2*G[0, 0, 0, x])/3 + 
     ((100*I)/3)*Pi^3*G[0, 0, 0, x] + 396*G[0, 0, 1, x] - 
     ((614*I)/3)*Pi*G[0, 0, 1, x] - (143*Pi^2*G[0, 0, 1, x])/9 + 
     ((158*I)/3)*Pi^3*G[0, 0, 1, x] + 396*G[0, 1, 0, x] - 
     ((1051*I)/6)*Pi*G[0, 1, 0, x] - (200*Pi^2*G[0, 1, 0, x])/9 - 
     (4*I)*Pi^3*G[0, 1, 0, x] + (938*G[0, 1, 1, x])/3 - 
     (270*I)*Pi*G[0, 1, 1, x] - (212*Pi^2*G[0, 1, 1, x])/3 + 
     ((175*I)/3)*Pi^3*G[0, 1, 1, x] + (3277*G[1, 0, 0, x])/6 + 
     ((226*I)/3)*Pi*G[1, 0, 0, x] + (265*Pi^2*G[1, 0, 0, x])/9 + 
     ((80*I)/3)*Pi^3*G[1, 0, 0, x] + (1336*G[1, 0, 1, x])/3 - 
     (252*I)*Pi*G[1, 0, 1, x] + (35*Pi^2*G[1, 0, 1, x])/3 + 
     ((169*I)/3)*Pi^3*G[1, 0, 1, x] + (1336*G[1, 1, 0, x])/3 - 
     (282*I)*Pi*G[1, 1, 0, x] + (221*Pi^2*G[1, 1, 0, x])/3 + 
     ((359*I)/3)*Pi^3*G[1, 1, 0, x] - 332*G[1, 1, 1, x] + 
     ((356*I)/3)*Pi*G[1, 1, 1, x] - (122*Pi^2*G[1, 1, 1, x])/3 - 
     (759*G[0, 0, 0, 0, x])/2 + (234*I)*Pi*G[0, 0, 0, 0, x] + 
     (316*Pi^2*G[0, 0, 0, 0, x])/3 - (1112*G[0, 0, 0, 1, x])/3 + 
     (358*I)*Pi*G[0, 0, 0, 1, x] + 58*Pi^2*G[0, 0, 0, 1, x] - 
     (1112*G[0, 0, 1, 0, x])/3 + ((1120*I)/3)*Pi*G[0, 0, 1, 0, x] - 
     (22*Pi^2*G[0, 0, 1, 0, x])/3 - 252*G[0, 0, 1, 1, x] - 
     ((496*I)/3)*Pi*G[0, 0, 1, 1, x] - (53*Pi^2*G[0, 0, 1, 1, x])/3 - 
     (2135*G[0, 1, 0, 0, x])/6 + ((874*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (208*Pi^2*G[0, 1, 0, 0, x])/3 - (712*G[0, 1, 0, 1, x])/3 - 
     (62*I)*Pi*G[0, 1, 0, 1, x] + (125*Pi^2*G[0, 1, 0, 1, x])/3 - 
     (712*G[0, 1, 1, 0, x])/3 - (170*I)*Pi*G[0, 1, 1, 0, x] + 
     (181*Pi^2*G[0, 1, 1, 0, x])/3 - (1040*G[0, 1, 1, 1, x])/3 + 
     ((830*I)/3)*Pi*G[0, 1, 1, 1, x] + (130*Pi^2*G[0, 1, 1, 1, x])/3 - 
     16*G[1, 0, 0, 0, x] + ((334*I)/3)*Pi*G[1, 0, 0, 0, x] - 
     (52*Pi^2*G[1, 0, 0, 0, x])/3 - (1016*G[1, 0, 0, 1, x])/3 - 
     ((2*I)/3)*Pi*G[1, 0, 0, 1, x] - (143*Pi^2*G[1, 0, 0, 1, x])/3 - 
     (1016*G[1, 0, 1, 0, x])/3 - (68*I)*Pi*G[1, 0, 1, 0, x] - 
     27*Pi^2*G[1, 0, 1, 0, x] - (682*G[1, 0, 1, 1, x])/3 + 
     ((160*I)/3)*Pi*G[1, 0, 1, 1, x] - (14*Pi^2*G[1, 0, 1, 1, x])/3 - 
     (302*G[1, 1, 0, 0, x])/3 - (140*I)*Pi*G[1, 1, 0, 0, x] - 
     27*Pi^2*G[1, 1, 0, 0, x] - (1486*G[1, 1, 0, 1, x])/3 - 
     (112*I)*Pi*G[1, 1, 0, 1, x] + (160*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (1486*G[1, 1, 1, 0, x])/3 - (44*I)*Pi*G[1, 1, 1, 0, x] + 
     (472*Pi^2*G[1, 1, 1, 0, x])/3 + 710*G[1, 1, 1, 1, x] + 
     (80*I)*Pi*G[1, 1, 1, 1, x] + (340*Pi^2*G[1, 1, 1, 1, x])/3 + 
     34*G[0, 0, 0, 0, 0, x] - (110*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     284*G[0, 0, 0, 0, 1, x] - (292*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     284*G[0, 0, 0, 1, 0, x] - (98*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     344*G[0, 0, 0, 1, 1, x] - (52*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     386*G[0, 0, 1, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (772*G[0, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (772*G[0, 0, 1, 1, 0, x])/3 - (188*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (506*G[0, 0, 1, 1, 1, x])/3 + (128*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     362*G[0, 1, 0, 0, 0, x] + (102*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (694*G[0, 1, 0, 0, 1, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (694*G[0, 1, 0, 1, 0, x])/3 - (78*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (118*G[0, 1, 0, 1, 1, x])/3 - (100*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (50*G[0, 1, 1, 0, 0, x])/3 - (124*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (302*G[0, 1, 1, 0, 1, x])/3 - (128*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (302*G[0, 1, 1, 1, 0, x])/3 - (60*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     224*G[0, 1, 1, 1, 1, x] + (120*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     228*G[1, 0, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (388*G[1, 0, 0, 0, 1, x])/3 + (68*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     (388*G[1, 0, 0, 1, 0, x])/3 + (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     124*G[1, 0, 0, 1, 1, x] - (36*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (194*G[1, 0, 1, 0, 0, x])/3 + (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (364*G[1, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (364*G[1, 0, 1, 1, 0, x])/3 - (96*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     28*G[1, 0, 1, 1, 1, x] + (180*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     18*G[1, 1, 0, 0, 0, x] + (256*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     72*G[1, 1, 0, 0, 1, x] - (8*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     72*G[1, 1, 0, 1, 0, x] - (168*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     88*G[1, 1, 0, 1, 1, x] + (112*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     20*G[1, 1, 1, 0, 0, x] + (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     32*G[1, 1, 1, 0, 1, x] - (136*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     32*G[1, 1, 1, 1, 0, x] + (104*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     (64*I)*Pi*G[1, 1, 1, 1, 1, x] + 30*G[0, 0, 0, 0, 0, 0, x] - 
     100*G[0, 0, 0, 0, 0, 1, x] - 100*G[0, 0, 0, 0, 1, 0, x] - 
     288*G[0, 0, 0, 0, 1, 1, x] - 90*G[0, 0, 0, 1, 0, 0, x] - 
     104*G[0, 0, 0, 1, 0, 1, x] - 104*G[0, 0, 0, 1, 1, 0, x] - 
     136*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 0, 0, x] - 
     100*G[0, 0, 1, 0, 0, 1, x] - 100*G[0, 0, 1, 0, 1, 0, x] - 
     108*G[0, 0, 1, 0, 1, 1, x] - 248*G[0, 0, 1, 1, 0, 0, x] - 
     128*G[0, 0, 1, 1, 0, 1, x] - 128*G[0, 0, 1, 1, 1, 0, x] + 
     112*G[0, 0, 1, 1, 1, 1, x] + 98*G[0, 1, 0, 0, 0, 0, x] - 
     108*G[0, 1, 0, 0, 0, 1, x] - 108*G[0, 1, 0, 0, 1, 0, x] - 
     100*G[0, 1, 0, 0, 1, 1, x] - 110*G[0, 1, 0, 1, 0, 0, x] - 
     168*G[0, 1, 0, 1, 0, 1, x] - 168*G[0, 1, 0, 1, 1, 0, x] - 
     108*G[0, 1, 0, 1, 1, 1, x] - 136*G[0, 1, 1, 0, 0, 0, x] - 
     184*G[0, 1, 1, 0, 0, 1, x] - 184*G[0, 1, 1, 0, 1, 0, x] - 
     120*G[0, 1, 1, 0, 1, 1, x] - 188*G[0, 1, 1, 1, 0, 0, x] - 
     48*G[0, 1, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 1, 0, x] + 
     200*G[0, 1, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, 0, x] - 
     8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] - 
     40*G[1, 0, 0, 0, 1, 1, x] - 84*G[1, 0, 0, 1, 0, 0, x] + 
     24*G[1, 0, 0, 1, 0, 1, x] + 24*G[1, 0, 0, 1, 1, 0, x] - 
     252*G[1, 0, 0, 1, 1, 1, x] - 96*G[1, 0, 1, 0, 0, 0, x] + 
     32*G[1, 0, 1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, 1, 0, x] - 
     244*G[1, 0, 1, 0, 1, 1, x] - 76*G[1, 0, 1, 1, 0, 0, x] - 
     212*G[1, 0, 1, 1, 0, 1, x] - 212*G[1, 0, 1, 1, 1, 0, x] + 
     304*G[1, 0, 1, 1, 1, 1, x] + 220*G[1, 1, 0, 0, 0, 0, x] + 
     40*G[1, 1, 0, 0, 0, 1, x] + 40*G[1, 1, 0, 0, 1, 0, x] - 
     200*G[1, 1, 0, 0, 1, 1, x] - 120*G[1, 1, 0, 1, 0, 0, x] - 
     200*G[1, 1, 0, 1, 0, 1, x] - 200*G[1, 1, 0, 1, 1, 0, x] + 
     184*G[1, 1, 0, 1, 1, 1, x] + 248*G[1, 1, 1, 0, 0, 0, x] - 
     296*G[1, 1, 1, 0, 0, 1, x] - 296*G[1, 1, 1, 0, 1, 0, x] + 
     32*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 0, x] - 
     80*G[1, 1, 1, 1, 0, 1, x] - 80*G[1, 1, 1, 1, 1, 0, x] + 
     216*G[1, 1, 1, 1, 1, 1, x] + ((24*I)*Pi*G[1, x] + 24*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/6 + RATIO[x^(-1)]/6) + 
     Log[mu2/s]^5*(-3/2 + (2*I)*Pi + G[0, x] + 2*G[1, x] + 
       (3/2 - (2*I)*Pi - G[0, x] - 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-17/2 + (13*I)*Pi + (73*Pi^2)/12 + (17*G[0, x])/2 - 
       (9*I)*Pi*G[0, x] + 12*G[1, x] - (12*I)*Pi*G[1, x] - 4*G[0, 0, x] - 
       10*G[0, 1, x] - 10*G[1, 0, x] - 12*G[1, 1, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (17/2 - (12*I)*Pi - (73*Pi^2)/12 - (15*G[0, x])/2 + 
         (10*I)*Pi*G[0, x] - 12*G[1, x] + (12*I)*Pi*G[1, x] + 5*G[0, 0, x] + 
         10*G[0, 1, x] + 10*G[1, 0, x] + 12*G[1, 1, x])*RATIO[x^(-1)]) + 
     (497*Zeta[3])/6 - (99*I)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/6 + 
     ((146*I)/3)*Pi^3*Zeta[3] - (799*G[0, x]*Zeta[3])/3 + 
     (274*I)*Pi*G[0, x]*Zeta[3] + 50*Pi^2*G[0, x]*Zeta[3] - 
     270*G[1, x]*Zeta[3] - (62*I)*Pi*G[1, x]*Zeta[3] + 
     288*Pi^2*G[1, x]*Zeta[3] + 310*G[0, 0, x]*Zeta[3] - 
     (52*I)*Pi*G[0, 0, x]*Zeta[3] - 36*G[0, 1, x]*Zeta[3] - 
     (8*I)*Pi*G[0, 1, x]*Zeta[3] + (446*G[1, 0, x]*Zeta[3])/3 - 
     (236*I)*Pi*G[1, 0, x]*Zeta[3] + 172*G[1, 1, x]*Zeta[3] - 
     (568*I)*Pi*G[1, 1, x]*Zeta[3] - 52*G[0, 0, 0, x]*Zeta[3] - 
     116*G[0, 0, 1, x]*Zeta[3] - 80*G[0, 1, 0, x]*Zeta[3] + 
     76*G[0, 1, 1, x]*Zeta[3] - 128*G[1, 0, 0, x]*Zeta[3] - 
     200*G[1, 0, 1, x]*Zeta[3] - 232*G[1, 1, 0, x]*Zeta[3] + 
     104*G[1, 1, 1, x]*Zeta[3] + 152*Zeta[3]^2 + 
     Log[mu2/s]^3*(-111/4 + (56*I)*Pi + (47*Pi^2)/2 - (6*I)*Pi^3 + 
       40*G[0, x] - (52*I)*Pi*G[0, x] - (55*Pi^2*G[0, x])/3 + 50*G[1, x] - 
       (42*I)*Pi*G[1, x] - (50*Pi^2*G[1, x])/3 - 32*G[0, 0, x] + 
       (26*I)*Pi*G[0, 0, x] - 54*G[0, 1, x] + (42*I)*Pi*G[0, 1, x] - 
       54*G[1, 0, x] + (42*I)*Pi*G[1, 0, x] - 36*G[1, 1, x] + 
       (32*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] + 34*G[0, 0, 1, x] + 
       34*G[0, 1, 0, x] + 48*G[0, 1, 1, x] + 34*G[1, 0, 0, x] + 
       48*G[1, 0, 1, x] + 48*G[1, 1, 0, x] + 32*G[1, 1, 1, x] + 
       ((6*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 6*G[0, 0, x] - 
         (14*I)*Pi*G[0, 0, x] - (6*I)*Pi*G[0, 1, x] - (6*I)*Pi*G[1, 0, x] - 
         12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
         6*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
        (111/4 - (50*I)*Pi - (35*Pi^2)/2 + (6*I)*Pi^3 - 34*G[0, x] + 
         (48*I)*Pi*G[0, x] + (73*Pi^2*G[0, x])/3 - 50*G[1, x] + 
         (36*I)*Pi*G[1, x] + (50*Pi^2*G[1, x])/3 + 30*G[0, 0, x] - 
         (40*I)*Pi*G[0, 0, x] + 48*G[0, 1, x] - (48*I)*Pi*G[0, 1, x] + 
         48*G[1, 0, x] - (48*I)*Pi*G[1, 0, x] + 36*G[1, 1, x] - 
         (32*I)*Pi*G[1, 1, x] - 20*G[0, 0, 0, x] - 40*G[0, 0, 1, x] - 
         40*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 40*G[1, 0, 0, x] - 
         48*G[1, 0, 1, x] - 48*G[1, 1, 0, x] - 32*G[1, 1, 1, x] - 
         12*Zeta[3]) + 12*Zeta[3]) + Log[mu2/s]^2*(-1051/16 + (126*I)*Pi + 
       (244*Pi^2)/3 - ((13*I)/3)*Pi^3 - (97*Pi^4)/40 + (465*G[0, x])/4 - 
       (189*I)*Pi*G[0, x] - (341*Pi^2*G[0, x])/6 + ((41*I)/3)*Pi^3*G[0, x] + 
       93*G[1, x] - (126*I)*Pi*G[1, x] - 16*Pi^2*G[1, x] + 
       (8*I)*Pi^3*G[1, x] - 117*G[0, 0, x] + (132*I)*Pi*G[0, 0, x] + 
       (112*Pi^2*G[0, 0, x])/3 - 192*G[0, 1, x] + (124*I)*Pi*G[0, 1, x] + 
       32*Pi^2*G[0, 1, x] - 192*G[1, 0, x] + (128*I)*Pi*G[1, 0, x] + 
       (80*Pi^2*G[1, 0, x])/3 - 84*G[1, 1, x] + (22*I)*Pi*G[1, 1, x] + 
       (38*Pi^2*G[1, 1, x])/3 + 72*G[0, 0, 0, x] - (44*I)*Pi*G[0, 0, 0, x] + 
       156*G[0, 0, 1, x] - (92*I)*Pi*G[0, 0, 1, x] + 156*G[0, 1, 0, x] - 
       (100*I)*Pi*G[0, 1, 0, x] + 130*G[0, 1, 1, x] - 
       (74*I)*Pi*G[0, 1, 1, x] + 160*G[1, 0, 0, x] - 
       (72*I)*Pi*G[1, 0, 0, x] + 130*G[1, 0, 1, x] - 
       (86*I)*Pi*G[1, 0, 1, x] + 130*G[1, 1, 0, x] - 
       (74*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 72*G[0, 0, 0, 1, x] - 
       72*G[0, 0, 1, 0, x] - 122*G[0, 0, 1, 1, x] - 80*G[0, 1, 0, 0, x] - 
       122*G[0, 1, 0, 1, x] - 122*G[0, 1, 1, 0, x] - 96*G[0, 1, 1, 1, x] - 
       56*G[1, 0, 0, 0, x] - 118*G[1, 0, 0, 1, x] - 118*G[1, 0, 1, 0, x] - 
       112*G[1, 0, 1, 1, x] - 106*G[1, 1, 0, 0, x] - 112*G[1, 1, 0, 1, x] - 
       112*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
       (-6*Pi^2 - 12*G[0, 0, x] + 12*G[0, 1, x] + 12*G[1, 0, x] - 
         12*G[1, 1, x])*RATIO[x] + 55*Zeta[3] - (68*I)*Pi*Zeta[3] - 
       44*G[0, x]*Zeta[3] - 36*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        ((2*I)*Pi^3 - (23*Pi^4)/15 + (21*I)*Pi*G[0, x] + 
         (68*Pi^2*G[0, x])/3 - ((13*I)/3)*Pi^3*G[0, x] - (2*I)*Pi^3*G[1, x] + 
         21*G[0, 0, x] - (62*I)*Pi*G[0, 0, x] - (107*Pi^2*G[0, 0, x])/3 - 
         (18*I)*Pi*G[0, 1, x] - 18*Pi^2*G[0, 1, x] - (30*I)*Pi*G[1, 0, x] - 
         10*Pi^2*G[1, 0, x] - 62*G[0, 0, 0, x] + (76*I)*Pi*G[0, 0, 0, x] - 
         18*G[0, 0, 1, x] + (52*I)*Pi*G[0, 0, 1, x] - 18*G[0, 1, 0, x] + 
         (44*I)*Pi*G[0, 1, 0, x] + (22*I)*Pi*G[0, 1, 1, x] - 
         30*G[1, 0, 0, x] + (40*I)*Pi*G[1, 0, 0, x] + 
         (10*I)*Pi*G[1, 0, 1, x] + (22*I)*Pi*G[1, 1, 0, x] + 
         64*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] + 
         22*G[0, 0, 1, 1, x] + 40*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 
         22*G[0, 1, 1, 0, x] + 48*G[1, 0, 0, 0, x] + 10*G[1, 0, 0, 1, x] + 
         10*G[1, 0, 1, 0, x] + 22*G[1, 1, 0, 0, x] - 12*Zeta[3] - 
         (20*I)*Pi*Zeta[3] - 8*G[0, x]*Zeta[3] + 12*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(1051/16 - (93*I)*Pi - (134*Pi^2)/3 - (2*I)*Pi^3 + 
         (107*Pi^4)/120 - (333*G[0, x])/4 + (150*I)*Pi*G[0, x] + 
         (105*Pi^2*G[0, x])/2 - (18*I)*Pi^3*G[0, x] - 93*G[1, x] + 
         (96*I)*Pi*G[1, x] - 2*Pi^2*G[1, x] - (10*I)*Pi^3*G[1, x] + 
         102*G[0, 0, x] - (144*I)*Pi*G[0, 0, x] - 73*Pi^2*G[0, 0, x] + 
         150*G[0, 1, x] - (108*I)*Pi*G[0, 1, x] - 50*Pi^2*G[0, 1, x] + 
         150*G[1, 0, x] - (108*I)*Pi*G[1, 0, x] - (110*Pi^2*G[1, 0, x])/3 + 
         96*G[1, 1, x] - (38*Pi^2*G[1, 1, x])/3 - 90*G[0, 0, 0, x] + 
         (120*I)*Pi*G[0, 0, 0, x] - 144*G[0, 0, 1, x] + 
         (144*I)*Pi*G[0, 0, 1, x] - 144*G[0, 1, 0, x] + 
         (144*I)*Pi*G[0, 1, 0, x] - 108*G[0, 1, 1, x] + 
         (96*I)*Pi*G[0, 1, 1, x] - 144*G[1, 0, 0, x] + 
         (112*I)*Pi*G[1, 0, 0, x] - 108*G[1, 0, 1, x] + 
         (96*I)*Pi*G[1, 0, 1, x] - 108*G[1, 1, 0, x] + 
         (96*I)*Pi*G[1, 1, 0, x] + 60*G[0, 0, 0, 0, x] + 
         120*G[0, 0, 0, 1, x] + 120*G[0, 0, 1, 0, x] + 144*G[0, 0, 1, 1, x] + 
         120*G[0, 1, 0, 0, x] + 144*G[0, 1, 0, 1, x] + 144*G[0, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, x] + 104*G[1, 0, 0, 0, x] + 128*G[1, 0, 0, 1, x] + 
         128*G[1, 0, 1, 0, x] + 112*G[1, 0, 1, 1, x] + 128*G[1, 1, 0, 0, x] + 
         112*G[1, 1, 0, 1, x] + 112*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] - 
         51*Zeta[3] + (48*I)*Pi*Zeta[3] + 36*G[0, x]*Zeta[3] + 
         48*G[1, x]*Zeta[3])) + (1540*Zeta[5])/3 + (78*I)*Pi*Zeta[5] - 
     80*G[0, x]*Zeta[5] + 230*G[1, x]*Zeta[5] + 
     RATIO[x^2]*((-17*Pi^4*G[0, x])/30 + (17*Pi^4*G[1, x])/30 - 
       Pi^2*G[0, 0, 0, x] - 2*Pi^2*G[0, 0, 1, x] + 2*Pi^2*G[0, 1, 0, x] + 
       Pi^2*G[0, 1, 1, x] + Pi^2*G[1, 0, 0, x] + 2*Pi^2*G[1, 0, 1, x] - 
       2*Pi^2*G[1, 1, 0, x] - Pi^2*G[1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, x] + 
       6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
       6*G[0, 0, 1, 1, 1, x] + 6*G[0, 1, 0, 0, 0, x] - 
       6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
       6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
       6*G[1, 0, 1, 1, 1, x] - 6*G[1, 1, 0, 0, 0, x] + 
       6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
       6*G[1, 1, 0, 1, 1, x] + 5*Pi^2*Zeta[3] + 18*G[0, 0, x]*Zeta[3] - 
       18*G[0, 1, x]*Zeta[3] - 18*G[1, 0, x]*Zeta[3] + 
       18*G[1, 1, x]*Zeta[3] + 60*Zeta[5]) + 
     RATIO[x]*(-86*Pi^2 + ((155*I)/3)*Pi^3 - (821*Pi^4)/90 + 
       (154*Pi^2*G[0, x])/9 + ((28*I)/3)*Pi^3*G[0, x] - 
       (17*Pi^4*G[0, x])/30 + (458*Pi^2*G[1, x])/9 - 
       ((172*I)/3)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/30 - 172*G[0, 0, x] + 
       ((310*I)/3)*Pi*G[0, 0, x] - (131*Pi^2*G[0, 0, x])/3 + 172*G[0, 1, x] - 
       ((310*I)/3)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 172*G[1, 0, x] - 
       ((310*I)/3)*Pi*G[1, 0, x] + (56*Pi^2*G[1, 0, x])/3 - 172*G[1, 1, x] + 
       ((310*I)/3)*Pi*G[1, 1, x] - (97*Pi^2*G[1, 1, x])/3 + 
       106*G[0, 0, 0, x] + (120*I)*Pi*G[0, 0, 0, x] - Pi^2*G[0, 0, 0, x] + 
       (100*G[0, 0, 1, x])/3 - (48*I)*Pi*G[0, 0, 1, x] - 
       2*Pi^2*G[0, 0, 1, x] + (100*G[0, 1, 0, x])/3 - 
       (152*I)*Pi*G[0, 1, 0, x] + 2*Pi^2*G[0, 1, 0, x] - 
       (518*G[0, 1, 1, x])/3 + (80*I)*Pi*G[0, 1, 1, x] + Pi^2*G[0, 1, 1, x] + 
       30*G[1, 0, 0, x] - (216*I)*Pi*G[1, 0, 0, x] + Pi^2*G[1, 0, 0, x] - 
       (508*G[1, 0, 1, x])/3 + (144*I)*Pi*G[1, 0, 1, x] + 
       2*Pi^2*G[1, 0, 1, x] - (508*G[1, 1, 0, x])/3 + 
       (248*I)*Pi*G[1, 1, 0, x] - 2*Pi^2*G[1, 1, 0, x] + 
       (926*G[1, 1, 1, x])/3 - (176*I)*Pi*G[1, 1, 1, x] - 
       Pi^2*G[1, 1, 1, x] + 40*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 40*G[0, 0, 1, 1, x] - 106*G[0, 1, 0, 0, x] - 
       30*G[0, 1, 0, 1, x] - 30*G[0, 1, 1, 0, x] + 150*G[0, 1, 1, 1, x] - 
       230*G[1, 0, 0, 0, x] + 30*G[1, 0, 0, 1, x] + 30*G[1, 0, 1, 0, x] + 
       154*G[1, 0, 1, 1, x] + 184*G[1, 1, 0, 0, x] + 104*G[1, 1, 0, 1, x] + 
       104*G[1, 1, 1, 0, x] - 376*G[1, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, x] + 
       6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] - 
       6*G[0, 0, 1, 1, 1, x] + 6*G[0, 1, 0, 0, 0, x] - 
       6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] + 
       6*G[0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] - 
       6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
       6*G[1, 0, 1, 1, 1, x] - 6*G[1, 1, 0, 0, 0, x] + 
       6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
       6*G[1, 1, 0, 1, 1, x] + (10*Zeta[3])/3 - (40*I)*Pi*Zeta[3] + 
       5*Pi^2*Zeta[3] - 130*G[0, x]*Zeta[3] + 90*G[1, x]*Zeta[3] + 
       18*G[0, 0, x]*Zeta[3] - 18*G[0, 1, x]*Zeta[3] - 
       18*G[1, 0, x]*Zeta[3] + 18*G[1, 1, x]*Zeta[3] + 60*Zeta[5]) + 
     Log[mu2/s]*(-1495/16 + ((793*I)/4)*Pi + (927*Pi^2)/8 - 
       ((118*I)/3)*Pi^3 - (7*Pi^4)/40 + ((65*I)/18)*Pi^5 + (1615*G[0, x])/8 - 
       ((723*I)/2)*Pi*G[0, x] - (545*Pi^2*G[0, x])/3 + (12*I)*Pi^3*G[0, x] + 
       (871*Pi^4*G[0, x])/60 + (511*G[1, x])/4 - (108*I)*Pi*G[1, x] - 
       (253*Pi^2*G[1, x])/3 + (19*I)*Pi^3*G[1, x] + (353*Pi^4*G[1, x])/18 - 
       264*G[0, 0, x] + (370*I)*Pi*G[0, 0, x] + (292*Pi^2*G[0, 0, x])/3 - 
       ((125*I)/3)*Pi^3*G[0, 0, x] - 330*G[0, 1, x] + (348*I)*Pi*G[0, 1, x] + 
       (49*Pi^2*G[0, 1, x])/3 - ((61*I)/3)*Pi^3*G[0, 1, x] - 330*G[1, 0, x] + 
       (360*I)*Pi*G[1, 0, x] + (37*Pi^2*G[1, 0, x])/3 - 
       ((17*I)/3)*Pi^3*G[1, 0, x] + 36*G[1, 1, x] + (50*I)*Pi*G[1, 1, x] + 
       (176*Pi^2*G[1, 1, x])/3 - (60*I)*Pi^3*G[1, 1, x] + 186*G[0, 0, 0, x] - 
       (210*I)*Pi*G[0, 0, 0, x] - 80*Pi^2*G[0, 0, 0, x] + 418*G[0, 0, 1, x] - 
       (212*I)*Pi*G[0, 0, 1, x] - 51*Pi^2*G[0, 0, 1, x] + 418*G[0, 1, 0, x] - 
       (244*I)*Pi*G[0, 1, 0, x] - (181*Pi^2*G[0, 1, 0, x])/3 + 
       314*G[0, 1, 1, x] - (42*I)*Pi*G[0, 1, 1, x] + (4*Pi^2*G[0, 1, 1, x])/
        3 + 430*G[1, 0, 0, x] - (180*I)*Pi*G[1, 0, 0, x] + 
       (79*Pi^2*G[1, 0, 0, x])/3 + 314*G[1, 0, 1, x] - 
       (90*I)*Pi*G[1, 0, 1, x] - 16*Pi^2*G[1, 0, 1, x] + 314*G[1, 1, 0, x] - 
       (66*I)*Pi*G[1, 1, 0, x] + (92*Pi^2*G[1, 1, 0, x])/3 - 
       96*G[1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, x] - 84*Pi^2*G[1, 1, 1, x] - 
       84*G[0, 0, 0, 0, x] + (64*I)*Pi*G[0, 0, 0, 0, x] - 
       270*G[0, 0, 0, 1, x] + (140*I)*Pi*G[0, 0, 0, 1, x] - 
       270*G[0, 0, 1, 0, x] + (172*I)*Pi*G[0, 0, 1, 0, x] - 
       254*G[0, 0, 1, 1, x] + (88*I)*Pi*G[0, 0, 1, 1, x] - 
       302*G[0, 1, 0, 0, x] + (152*I)*Pi*G[0, 1, 0, 0, x] - 
       254*G[0, 1, 0, 1, x] + (132*I)*Pi*G[0, 1, 0, 1, x] - 
       254*G[0, 1, 1, 0, x] + (128*I)*Pi*G[0, 1, 1, 0, x] - 
       48*G[0, 1, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, 1, x] - 
       246*G[1, 0, 0, 0, x] - (28*I)*Pi*G[1, 0, 0, 0, x] - 
       254*G[1, 0, 0, 1, x] + (72*I)*Pi*G[1, 0, 0, 1, x] - 
       254*G[1, 0, 1, 0, x] + (68*I)*Pi*G[1, 0, 1, 0, x] - 
       96*G[1, 0, 1, 1, x] + (56*I)*Pi*G[1, 0, 1, 1, x] - 
       230*G[1, 1, 0, 0, x] - (64*I)*Pi*G[1, 1, 0, 0, x] - 
       96*G[1, 1, 0, 1, x] + (56*I)*Pi*G[1, 1, 0, 1, x] - 
       96*G[1, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
       48*G[1, 1, 1, 1, x] - (40*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, 0, 1, x] + 
       96*G[0, 0, 0, 1, 0, x] + 188*G[0, 0, 0, 1, 1, x] + 
       128*G[0, 0, 1, 0, 0, x] + 188*G[0, 0, 1, 0, 1, x] + 
       188*G[0, 0, 1, 1, 0, x] + 144*G[0, 0, 1, 1, 1, x] + 
       112*G[0, 1, 0, 0, 0, x] + 200*G[0, 1, 0, 0, 1, x] + 
       200*G[0, 1, 0, 1, 0, x] + 176*G[0, 1, 0, 1, 1, x] + 
       196*G[0, 1, 1, 0, 0, x] + 176*G[0, 1, 1, 0, 1, x] + 
       176*G[0, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, x] - 
       32*G[1, 0, 0, 0, 0, x] + 116*G[1, 0, 0, 0, 1, x] + 
       116*G[1, 0, 0, 1, 0, x] + 192*G[1, 0, 0, 1, 1, x] + 
       112*G[1, 0, 1, 0, 0, x] + 192*G[1, 0, 1, 0, 1, x] + 
       192*G[1, 0, 1, 1, 0, x] + 88*G[1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 0, 0, 0, x] + 152*G[1, 1, 0, 0, 1, x] + 
       152*G[1, 1, 0, 1, 0, x] + 128*G[1, 1, 0, 1, 1, x] + 
       88*G[1, 1, 1, 0, 0, x] + 128*G[1, 1, 1, 0, 1, x] + 
       128*G[1, 1, 1, 1, 0, x] - 200*G[1, 1, 1, 1, 1, x] + 
       (-18*Pi^2 + (16*I)*Pi^3 + 12*Pi^2*G[0, x] + 16*Pi^2*G[1, x] - 
         36*G[0, 0, x] + (32*I)*Pi*G[0, 0, x] + 36*G[0, 1, x] - 
         (32*I)*Pi*G[0, 1, x] + 36*G[1, 0, x] - (32*I)*Pi*G[1, 0, x] - 
         36*G[1, 1, x] + (32*I)*Pi*G[1, 1, x] + 72*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - 40*G[0, 1, 1, x] - 
         16*G[1, 0, 0, x] - 40*G[1, 0, 1, x] - 40*G[1, 1, 0, x] + 
         96*G[1, 1, 1, x])*RATIO[x] + 136*Zeta[3] - (152*I)*Pi*Zeta[3] - 
       (170*Pi^2*Zeta[3])/3 - 158*G[0, x]*Zeta[3] + (136*I)*Pi*G[0, x]*
        Zeta[3] - 32*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
       80*G[0, 0, x]*Zeta[3] + 96*G[0, 1, x]*Zeta[3] + 
       96*G[1, 0, x]*Zeta[3] - 64*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((6*I)*Pi^3 + (11*Pi^4)/15 + ((182*I)/45)*Pi^5 + 
         ((69*I)/2)*Pi*G[0, x] + 54*Pi^2*G[0, x] - ((13*I)/3)*Pi^3*G[0, x] + 
         (191*Pi^4*G[0, x])/15 - ((34*I)/3)*Pi^3*G[1, x] - 
         (58*Pi^4*G[1, x])/45 + (69*G[0, 0, x])/2 - (148*I)*Pi*G[0, 0, x] - 
         (263*Pi^2*G[0, 0, x])/3 - ((17*I)/3)*Pi^3*G[0, 0, x] - 
         (40*I)*Pi*G[0, 1, x] - (58*Pi^2*G[0, 1, x])/3 - 
         (I/3)*Pi^3*G[0, 1, x] - (76*I)*Pi*G[1, 0, x] - (82*Pi^2*G[1, 0, x])/
          3 - ((65*I)/3)*Pi^3*G[1, 0, x] + ((32*I)/3)*Pi^3*G[1, 1, x] - 
         150*G[0, 0, 0, x] + (246*I)*Pi*G[0, 0, 0, x] + 
         66*Pi^2*G[0, 0, 0, x] - 40*G[0, 0, 1, x] + (96*I)*Pi*G[0, 0, 1, x] + 
         49*Pi^2*G[0, 0, 1, x] - 40*G[0, 1, 0, x] + (96*I)*Pi*G[0, 1, 0, x] + 
         13*Pi^2*G[0, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, x] + 
         (80*Pi^2*G[0, 1, 1, x])/3 - 76*G[1, 0, 0, x] + 
         (140*I)*Pi*G[1, 0, 0, x] - 15*Pi^2*G[1, 0, 0, x] + 
         (14*I)*Pi*G[1, 0, 1, x] - (80*Pi^2*G[1, 0, 1, x])/3 + 
         (82*I)*Pi*G[1, 1, 0, x] - 16*Pi^2*G[1, 1, 0, x] + 
         256*G[0, 0, 0, 0, x] - (176*I)*Pi*G[0, 0, 0, 0, x] + 
         114*G[0, 0, 0, 1, x] - (148*I)*Pi*G[0, 0, 0, 1, x] + 
         114*G[0, 0, 1, 0, x] - (116*I)*Pi*G[0, 0, 1, 0, x] + 
         18*G[0, 0, 1, 1, x] - (104*I)*Pi*G[0, 0, 1, 1, x] + 
         114*G[0, 1, 0, 0, x] - (72*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] - (60*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (64*I)*Pi*G[0, 1, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 1, 1, x] + 186*G[1, 0, 0, 0, x] - 
         (76*I)*Pi*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, x] + 
         82*G[1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 0, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, 0, x] - 
         160*G[0, 0, 0, 0, 0, x] - 144*G[0, 0, 0, 0, 1, x] - 
         144*G[0, 0, 0, 1, 0, x] - 100*G[0, 0, 0, 1, 1, x] - 
         112*G[0, 0, 1, 0, 0, x] - 100*G[0, 0, 1, 0, 1, x] - 
         100*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
         96*G[0, 1, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 1, x] - 
         56*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] - 
         60*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 0, 1, x] - 
         48*G[0, 1, 1, 1, 0, x] - 144*G[1, 0, 0, 0, 0, x] - 
         28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
         16*G[1, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, x] + 
         16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] - 
         100*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
         16*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 0, x] - 36*Zeta[3] - 
         (28*I)*Pi*Zeta[3] - 56*Pi^2*Zeta[3] + (40*I)*Pi*G[0, x]*Zeta[3] + 
         68*G[1, x]*Zeta[3] + (24*I)*Pi*G[1, x]*Zeta[3] + 
         8*G[0, 0, x]*Zeta[3] - 64*G[1, 1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(1495/16 - ((511*I)/4)*Pi + (97*Pi^2)/8 - 
         ((13*I)/3)*Pi^3 - (11*Pi^4)/120 + ((13*I)/30)*Pi^5 - 
         (1051*G[0, x])/8 + (186*I)*Pi*G[0, x] + (268*Pi^2*G[0, x])/3 + 
         (4*I)*Pi^3*G[0, x] - (107*Pi^4*G[0, x])/60 - (511*G[1, x])/4 - 
         (13*Pi^2*G[1, x])/3 - (24*I)*Pi^3*G[1, x] - (209*Pi^4*G[1, x])/10 + 
         (333*G[0, 0, x])/2 - (300*I)*Pi*G[0, 0, x] - 105*Pi^2*G[0, 0, x] + 
         (36*I)*Pi^3*G[0, 0, x] + 186*G[0, 1, x] - (192*I)*Pi*G[0, 1, x] + 
         4*Pi^2*G[0, 1, x] + (20*I)*Pi^3*G[0, 1, x] + 186*G[1, 0, x] - 
         (192*I)*Pi*G[1, 0, x] + 44*Pi^2*G[1, 0, x] - 
         (16*I)*Pi^3*G[1, 0, x] - 32*Pi^2*G[1, 1, x] + ((212*I)/3)*Pi^3*
          G[1, 1, x] - 204*G[0, 0, 0, x] + (288*I)*Pi*G[0, 0, 0, x] + 
         146*Pi^2*G[0, 0, 0, x] - 300*G[0, 0, 1, x] + 
         (216*I)*Pi*G[0, 0, 1, x] + 100*Pi^2*G[0, 0, 1, x] - 
         300*G[0, 1, 0, x] + (216*I)*Pi*G[0, 1, 0, x] + 
         (220*Pi^2*G[0, 1, 0, x])/3 - 192*G[0, 1, 1, x] + 
         (76*Pi^2*G[0, 1, 1, x])/3 - 300*G[1, 0, 0, x] + 
         (120*I)*Pi*G[1, 0, 0, x] - (124*Pi^2*G[1, 0, 0, x])/3 - 
         192*G[1, 0, 1, x] - (32*Pi^2*G[1, 0, 1, x])/3 - 192*G[1, 1, 0, x] - 
         (140*Pi^2*G[1, 1, 0, x])/3 + 84*Pi^2*G[1, 1, 1, x] + 
         180*G[0, 0, 0, 0, x] - (240*I)*Pi*G[0, 0, 0, 0, x] + 
         288*G[0, 0, 0, 1, x] - (288*I)*Pi*G[0, 0, 0, 1, x] + 
         288*G[0, 0, 1, 0, x] - (288*I)*Pi*G[0, 0, 1, 0, x] + 
         216*G[0, 0, 1, 1, x] - (192*I)*Pi*G[0, 0, 1, 1, x] + 
         288*G[0, 1, 0, 0, x] - (224*I)*Pi*G[0, 1, 0, 0, x] + 
         216*G[0, 1, 0, 1, x] - (192*I)*Pi*G[0, 1, 0, 1, x] + 
         216*G[0, 1, 1, 0, x] - (192*I)*Pi*G[0, 1, 1, 0, x] + 
         240*G[1, 0, 0, 0, x] - (48*I)*Pi*G[1, 0, 0, 0, x] + 
         168*G[1, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 1, x] + 
         168*G[1, 0, 1, 0, x] - (64*I)*Pi*G[1, 0, 1, 0, x] + 
         48*G[1, 0, 1, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] + 
         168*G[1, 1, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, x] + 
         48*G[1, 1, 0, 1, x] - (40*I)*Pi*G[1, 1, 0, 1, x] + 
         48*G[1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, x] - 
         48*G[1, 1, 1, 1, x] + (40*I)*Pi*G[1, 1, 1, 1, x] - 
         120*G[0, 0, 0, 0, 0, x] - 240*G[0, 0, 0, 0, 1, x] - 
         240*G[0, 0, 0, 1, 0, x] - 288*G[0, 0, 0, 1, 1, x] - 
         240*G[0, 0, 1, 0, 0, x] - 288*G[0, 0, 1, 0, 1, x] - 
         288*G[0, 0, 1, 1, 0, x] - 192*G[0, 0, 1, 1, 1, x] - 
         208*G[0, 1, 0, 0, 0, x] - 256*G[0, 1, 0, 0, 1, x] - 
         256*G[0, 1, 0, 1, 0, x] - 224*G[0, 1, 0, 1, 1, x] - 
         256*G[0, 1, 1, 0, 0, x] - 224*G[0, 1, 1, 0, 1, x] - 
         224*G[0, 1, 1, 1, 0, x] + 32*G[0, 1, 1, 1, 1, x] - 
         112*G[1, 0, 0, 0, 0, x] - 144*G[1, 0, 0, 0, 1, x] - 
         144*G[1, 0, 0, 1, 0, x] - 176*G[1, 0, 0, 1, 1, x] - 
         144*G[1, 0, 1, 0, 0, x] - 176*G[1, 0, 1, 0, 1, x] - 
         176*G[1, 0, 1, 1, 0, x] - 88*G[1, 0, 1, 1, 1, x] - 
         96*G[1, 1, 0, 0, 0, x] - 136*G[1, 1, 0, 0, 1, x] - 
         136*G[1, 1, 0, 1, 0, x] - 128*G[1, 1, 0, 1, 1, x] - 
         136*G[1, 1, 1, 0, 0, x] - 128*G[1, 1, 1, 0, 1, x] - 
         128*G[1, 1, 1, 1, 0, x] + 200*G[1, 1, 1, 1, 1, x] - 124*Zeta[3] + 
         (60*I)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/3 + 102*G[0, x]*Zeta[3] - 
         (96*I)*Pi*G[0, x]*Zeta[3] + 60*G[1, x]*Zeta[3] - 
         72*G[0, 0, x]*Zeta[3] - 96*G[0, 1, x]*Zeta[3] - 
         96*G[1, 0, x]*Zeta[3] - 60*Zeta[5]) + 60*Zeta[5]) + 
     RATIO[x^(-1)]*(5599/48 + (12*I)*Pi + (4859*Pi^2)/288 - (34*I)*Pi^3 - 
       Pi^4/30 + ((9*I)/5)*Pi^5 - (1625*Pi^6)/27216 - (1495*G[0, x])/16 + 
       ((511*I)/4)*Pi*G[0, x] - (97*Pi^2*G[0, x])/8 + 
       ((13*I)/3)*Pi^3*G[0, x] + (11*Pi^4*G[0, x])/120 - 
       ((13*I)/30)*Pi^5*G[0, x] + 12*G[1, x] + (66*I)*Pi*G[1, x] + 
       (409*Pi^2*G[1, x])/9 - (71*I)*Pi^3*G[1, x] - (19*Pi^4*G[1, x])/15 + 
       ((721*I)/45)*Pi^5*G[1, x] + (1051*G[0, 0, x])/8 - 
       (186*I)*Pi*G[0, 0, x] - (268*Pi^2*G[0, 0, x])/3 - 
       (4*I)*Pi^3*G[0, 0, x] + (107*Pi^4*G[0, 0, x])/60 + 
       (511*G[0, 1, x])/4 + (20*I)*Pi*G[0, 1, x] + (29*Pi^2*G[0, 1, x])/3 + 
       (24*I)*Pi^3*G[0, 1, x] + (209*Pi^4*G[0, 1, x])/10 + 
       (511*G[1, 0, x])/4 - ((98*I)/3)*Pi*G[1, 0, x] + 
       (194*Pi^2*G[1, 0, x])/3 + (18*I)*Pi^3*G[1, 0, x] + 
       (1321*Pi^4*G[1, 0, x])/30 + 66*G[1, 1, x] - ((256*I)/3)*Pi*
        G[1, 1, x] - (421*Pi^2*G[1, 1, x])/3 - (8*I)*Pi^3*G[1, 1, x] + 
       (89*Pi^4*G[1, 1, x])/5 - (333*G[0, 0, 0, x])/2 + 
       (300*I)*Pi*G[0, 0, 0, x] + 105*Pi^2*G[0, 0, 0, x] - 
       (36*I)*Pi^3*G[0, 0, 0, x] - 186*G[0, 0, 1, x] + 
       (192*I)*Pi*G[0, 0, 1, x] - 4*Pi^2*G[0, 0, 1, x] - 
       (20*I)*Pi^3*G[0, 0, 1, x] - 186*G[0, 1, 0, x] + 
       (192*I)*Pi*G[0, 1, 0, x] - 44*Pi^2*G[0, 1, 0, x] + 
       (16*I)*Pi^3*G[0, 1, 0, x] + 20*G[0, 1, 1, x] - 
       (16*I)*Pi*G[0, 1, 1, x] + 32*Pi^2*G[0, 1, 1, x] - 
       ((212*I)/3)*Pi^3*G[0, 1, 1, x] - 110*G[1, 0, 0, x] - 
       (46*I)*Pi*G[1, 0, 0, x] - 92*Pi^2*G[1, 0, 0, x] - 
       (8*I)*Pi^3*G[1, 0, 0, x] - (326*G[1, 0, 1, x])/3 + 
       (44*I)*Pi*G[1, 0, 1, x] + 36*Pi^2*G[1, 0, 1, x] - 
       ((148*I)/3)*Pi^3*G[1, 0, 1, x] - (326*G[1, 1, 0, x])/3 + 
       (54*I)*Pi*G[1, 1, 0, x] + 48*Pi^2*G[1, 1, 0, x] - 
       (136*I)*Pi^3*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 - 
       (30*I)*Pi*G[1, 1, 1, x] + 2*Pi^2*G[1, 1, 1, x] - 
       (16*I)*Pi^3*G[1, 1, 1, x] + 204*G[0, 0, 0, 0, x] - 
       (288*I)*Pi*G[0, 0, 0, 0, x] - 146*Pi^2*G[0, 0, 0, 0, x] + 
       300*G[0, 0, 0, 1, x] - (216*I)*Pi*G[0, 0, 0, 1, x] - 
       100*Pi^2*G[0, 0, 0, 1, x] + 300*G[0, 0, 1, 0, x] - 
       (216*I)*Pi*G[0, 0, 1, 0, x] - (220*Pi^2*G[0, 0, 1, 0, x])/3 + 
       192*G[0, 0, 1, 1, x] - (76*Pi^2*G[0, 0, 1, 1, x])/3 + 
       300*G[0, 1, 0, 0, x] - (120*I)*Pi*G[0, 1, 0, 0, x] + 
       (124*Pi^2*G[0, 1, 0, 0, x])/3 + 192*G[0, 1, 0, 1, x] + 
       (32*Pi^2*G[0, 1, 0, 1, x])/3 + 192*G[0, 1, 1, 0, x] + 
       (140*Pi^2*G[0, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, x] - 
       84*Pi^2*G[0, 1, 1, 1, x] + 184*G[1, 0, 0, 0, x] + 
       (48*I)*Pi*G[1, 0, 0, 0, x] + (112*Pi^2*G[1, 0, 0, 0, x])/3 + 
       70*G[1, 0, 0, 1, x] + (48*I)*Pi*G[1, 0, 0, 1, x] + 
       52*Pi^2*G[1, 0, 0, 1, x] + 70*G[1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 0, x] + 56*Pi^2*G[1, 0, 1, 0, x] + 
       166*G[1, 0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, x] + 
       (148*Pi^2*G[1, 0, 1, 1, x])/3 - 58*G[1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 0, 0, x] + 40*Pi^2*G[1, 1, 0, 0, x] + 
       304*G[1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, x] - 
       (164*Pi^2*G[1, 1, 0, 1, x])/3 + 304*G[1, 1, 1, 0, x] + 
       (24*I)*Pi*G[1, 1, 1, 0, x] - (328*Pi^2*G[1, 1, 1, 0, x])/3 - 
       334*G[1, 1, 1, 1, x] - (340*Pi^2*G[1, 1, 1, 1, x])/3 - 
       180*G[0, 0, 0, 0, 0, x] + (240*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       288*G[0, 0, 0, 0, 1, x] + (288*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       288*G[0, 0, 0, 1, 0, x] + (288*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       216*G[0, 0, 0, 1, 1, x] + (192*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       288*G[0, 0, 1, 0, 0, x] + (224*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       216*G[0, 0, 1, 0, 1, x] + (192*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       216*G[0, 0, 1, 1, 0, x] + (192*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       240*G[0, 1, 0, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       168*G[0, 1, 0, 0, 1, x] + (64*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       168*G[0, 1, 0, 1, 0, x] + (64*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       48*G[0, 1, 0, 1, 1, x] + (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       168*G[0, 1, 1, 0, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       48*G[0, 1, 1, 0, 1, x] + (40*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       48*G[0, 1, 1, 1, 0, x] + (40*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       48*G[0, 1, 1, 1, 1, x] - (40*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       144*G[1, 0, 0, 0, 0, x] + (40*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       48*G[1, 0, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       48*G[1, 0, 0, 1, 0, x] - (112*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, x] + (64*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       48*G[1, 0, 1, 0, 0, x] - (24*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       108*G[1, 0, 1, 0, 1, x] - (32*I)*Pi*G[1, 0, 1, 0, 1, x] - 
       108*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       36*G[1, 0, 1, 1, 1, x] - (232*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       48*G[1, 1, 0, 0, 0, x] - (256*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       132*G[1, 1, 0, 0, 1, x] + (112*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       132*G[1, 1, 0, 1, 0, x] + (208*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       60*G[1, 1, 0, 1, 1, x] - (136*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       72*G[1, 1, 1, 0, 0, x] - (40*I)*Pi*G[1, 1, 1, 0, 0, x] + 
       48*G[1, 1, 1, 0, 1, x] + (88*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       48*G[1, 1, 1, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 1, 0, x] + 
       (64*I)*Pi*G[1, 1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, 0, x] + 
       240*G[0, 0, 0, 0, 0, 1, x] + 240*G[0, 0, 0, 0, 1, 0, x] + 
       288*G[0, 0, 0, 0, 1, 1, x] + 240*G[0, 0, 0, 1, 0, 0, x] + 
       288*G[0, 0, 0, 1, 0, 1, x] + 288*G[0, 0, 0, 1, 1, 0, x] + 
       192*G[0, 0, 0, 1, 1, 1, x] + 208*G[0, 0, 1, 0, 0, 0, x] + 
       256*G[0, 0, 1, 0, 0, 1, x] + 256*G[0, 0, 1, 0, 1, 0, x] + 
       224*G[0, 0, 1, 0, 1, 1, x] + 256*G[0, 0, 1, 1, 0, 0, x] + 
       224*G[0, 0, 1, 1, 0, 1, x] + 224*G[0, 0, 1, 1, 1, 0, x] - 
       32*G[0, 0, 1, 1, 1, 1, x] + 112*G[0, 1, 0, 0, 0, 0, x] + 
       144*G[0, 1, 0, 0, 0, 1, x] + 144*G[0, 1, 0, 0, 1, 0, x] + 
       176*G[0, 1, 0, 0, 1, 1, x] + 144*G[0, 1, 0, 1, 0, 0, x] + 
       176*G[0, 1, 0, 1, 0, 1, x] + 176*G[0, 1, 0, 1, 1, 0, x] + 
       88*G[0, 1, 0, 1, 1, 1, x] + 96*G[0, 1, 1, 0, 0, 0, x] + 
       136*G[0, 1, 1, 0, 0, 1, x] + 136*G[0, 1, 1, 0, 1, 0, x] + 
       128*G[0, 1, 1, 0, 1, 1, x] + 136*G[0, 1, 1, 1, 0, 0, x] + 
       128*G[0, 1, 1, 1, 0, 1, x] + 128*G[0, 1, 1, 1, 1, 0, x] - 
       200*G[0, 1, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, 0, x] + 
       56*G[1, 0, 0, 0, 0, 1, x] + 56*G[1, 0, 0, 0, 1, 0, x] + 
       24*G[1, 0, 0, 0, 1, 1, x] + 104*G[1, 0, 0, 1, 0, 0, x] - 
       72*G[1, 0, 0, 1, 0, 1, x] - 72*G[1, 0, 0, 1, 1, 0, x] + 
       312*G[1, 0, 0, 1, 1, 1, x] + 200*G[1, 0, 1, 0, 0, 0, x] - 
       80*G[1, 0, 1, 0, 0, 1, x] - 80*G[1, 0, 1, 0, 1, 0, x] + 
       224*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 0, 0, x] + 
       160*G[1, 0, 1, 1, 0, 1, x] + 160*G[1, 0, 1, 1, 1, 0, x] - 
       304*G[1, 0, 1, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, 0, x] - 
       72*G[1, 1, 0, 0, 0, 1, x] - 72*G[1, 1, 0, 0, 1, 0, x] + 
       320*G[1, 1, 0, 0, 1, 1, x] + 168*G[1, 1, 0, 1, 0, 0, x] + 
       176*G[1, 1, 0, 1, 0, 1, x] + 176*G[1, 1, 0, 1, 1, 0, x] - 
       184*G[1, 1, 0, 1, 1, 1, x] - 152*G[1, 1, 1, 0, 0, 0, x] + 
       248*G[1, 1, 1, 0, 0, 1, x] + 248*G[1, 1, 1, 0, 1, 0, x] - 
       32*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 0, 0, x] + 
       80*G[1, 1, 1, 1, 0, 1, x] + 80*G[1, 1, 1, 1, 1, 0, x] - 
       216*G[1, 1, 1, 1, 1, 1, x] + (115*Zeta[3])/2 + (20*I)*Pi*Zeta[3] - 
       (55*Pi^2*Zeta[3])/6 + 124*G[0, x]*Zeta[3] - (60*I)*Pi*G[0, x]*
        Zeta[3] - (2*Pi^2*G[0, x]*Zeta[3])/3 + 108*G[1, x]*Zeta[3] - 
       (60*I)*Pi*G[1, x]*Zeta[3] - 424*Pi^2*G[1, x]*Zeta[3] - 
       102*G[0, 0, x]*Zeta[3] + (96*I)*Pi*G[0, 0, x]*Zeta[3] - 
       60*G[0, 1, x]*Zeta[3] - 180*G[1, 0, x]*Zeta[3] + 
       (304*I)*Pi*G[1, 0, x]*Zeta[3] + 60*G[1, 1, x]*Zeta[3] + 
       (472*I)*Pi*G[1, 1, x]*Zeta[3] + 72*G[0, 0, 0, x]*Zeta[3] + 
       96*G[0, 0, 1, x]*Zeta[3] + 96*G[0, 1, 0, x]*Zeta[3] + 
       128*G[1, 0, 0, x]*Zeta[3] + 272*G[1, 0, 1, x]*Zeta[3] + 
       80*G[1, 1, 0, x]*Zeta[3] - 8*G[1, 1, 1, x]*Zeta[3] - 4*Zeta[3]^2 - 
       166*Zeta[5] - (96*I)*Pi*Zeta[5] + 60*G[0, x]*Zeta[5] - 
       56*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*(((152*I)/3)*Pi^3 - 
       (10*Pi^4)/3 + ((991*I)/135)*Pi^5 - (54689*Pi^6)/11340 + 
       ((5113*I)/24)*Pi*G[0, x] - (98*Pi^2*G[0, x])/3 + 
       ((551*I)/18)*Pi^3*G[0, x] + (697*Pi^4*G[0, x])/60 + 
       ((673*I)/180)*Pi^5*G[0, x] - (22*I)*Pi^3*G[1, x] + 
       (133*Pi^4*G[1, x])/15 + ((217*I)/45)*Pi^5*G[1, x] + 
       (5113*G[0, 0, x])/24 + (9*I)*Pi*G[0, 0, x] - (730*Pi^2*G[0, 0, x])/9 - 
       (16*I)*Pi^3*G[0, 0, x] - (35*Pi^4*G[0, 0, x])/36 + 
       (86*I)*Pi*G[0, 1, x] - (115*Pi^2*G[0, 1, x])/3 - 
       ((254*I)/9)*Pi^3*G[0, 1, x] - (88*Pi^4*G[0, 1, x])/9 - 
       (218*I)*Pi*G[1, 0, x] - 28*Pi^2*G[1, 0, x] - ((472*I)/9)*Pi^3*
        G[1, 0, x] + (59*Pi^4*G[1, 0, x])/6 + ((80*I)/3)*Pi^3*G[1, 1, x] - 
       (317*Pi^4*G[1, 1, x])/45 - (223*G[0, 0, 0, x])/2 + 
       ((2083*I)/6)*Pi*G[0, 0, 0, x] + (301*Pi^2*G[0, 0, 0, x])/3 - 
       ((8*I)/3)*Pi^3*G[0, 0, 0, x] + 86*G[0, 0, 1, x] + 
       ((320*I)/3)*Pi*G[0, 0, 1, x] + (826*Pi^2*G[0, 0, 1, x])/9 + 
       ((50*I)/3)*Pi^3*G[0, 0, 1, x] + 86*G[0, 1, 0, x] + 
       ((227*I)/2)*Pi*G[0, 1, 0, x] + (289*Pi^2*G[0, 1, 0, x])/9 + 
       (12*I)*Pi^3*G[0, 1, 0, x] + ((200*I)/3)*Pi*G[0, 1, 1, x] - 
       (85*Pi^2*G[0, 1, 1, x])/3 + ((11*I)/3)*Pi^3*G[0, 1, 1, x] - 
       218*G[1, 0, 0, x] + (210*I)*Pi*G[1, 0, 0, x] - 
       (326*Pi^2*G[1, 0, 0, x])/9 + ((56*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (20*I)*Pi*G[1, 0, 1, x] - (46*Pi^2*G[1, 0, 1, x])/3 + 
       (7*I)*Pi^3*G[1, 0, 1, x] + (112*I)*Pi*G[1, 1, 0, x] - 
       (152*Pi^2*G[1, 1, 0, x])/3 - ((49*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (16*I)*Pi^3*G[1, 1, 1, x] + (841*G[0, 0, 0, 0, x])/2 - 
       (312*I)*Pi*G[0, 0, 0, 0, x] - (122*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (230*G[0, 0, 0, 1, x])/3 - (202*I)*Pi*G[0, 0, 0, 1, x] + 
       6*Pi^2*G[0, 0, 0, 1, x] + (230*G[0, 0, 1, 0, x])/3 - 
       ((326*I)/3)*Pi*G[0, 0, 1, 0, x] - (170*Pi^2*G[0, 0, 1, 0, x])/3 + 
       70*G[0, 0, 1, 1, x] - ((604*I)/3)*Pi*G[0, 0, 1, 1, x] - 
       75*Pi^2*G[0, 0, 1, 1, x] + (521*G[0, 1, 0, 0, x])/6 - 
       ((422*I)/3)*Pi*G[0, 1, 0, 0, x] - 28*Pi^2*G[0, 1, 0, 0, x] + 
       (200*G[0, 1, 0, 1, x])/3 - (46*I)*Pi*G[0, 1, 0, 1, x] + 
       (109*Pi^2*G[0, 1, 0, 1, x])/3 + (200*G[0, 1, 1, 0, x])/3 + 
       (18*I)*Pi*G[0, 1, 1, 0, x] + 83*Pi^2*G[0, 1, 1, 0, x] + 
       ((134*I)/3)*Pi*G[0, 1, 1, 1, x] - (122*Pi^2*G[0, 1, 1, 1, x])/3 + 
       306*G[1, 0, 0, 0, x] - ((440*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       20*Pi^2*G[1, 0, 0, 0, x] - 20*G[1, 0, 0, 1, x] + 
       ((94*I)/3)*Pi*G[1, 0, 0, 1, x] + (13*Pi^2*G[1, 0, 0, 1, x])/3 - 
       20*G[1, 0, 1, 0, x] + (34*I)*Pi*G[1, 0, 1, 0, x] + 
       29*Pi^2*G[1, 0, 1, 0, x] - ((44*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       (134*Pi^2*G[1, 0, 1, 1, x])/3 + 112*G[1, 1, 0, 0, x] - 
       (60*I)*Pi*G[1, 1, 0, 0, x] + 13*Pi^2*G[1, 1, 0, 0, x] + 
       (64*I)*Pi*G[1, 1, 0, 1, x] - (4*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (96*I)*Pi*G[1, 1, 1, 0, x] + 48*Pi^2*G[1, 1, 1, 0, x] - 
       272*G[0, 0, 0, 0, 0, x] + (130*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       296*G[0, 0, 0, 0, 1, x] + (284*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       296*G[0, 0, 0, 1, 0, x] + (190*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       20*G[0, 0, 0, 1, 1, x] - (148*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       200*G[0, 0, 1, 0, 0, x] + (168*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (68*G[0, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       (68*G[0, 0, 1, 1, 0, x])/3 + (52*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (590*G[0, 0, 1, 1, 1, x])/3 + (320*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       118*G[0, 1, 0, 0, 0, x] + (150*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (410*G[0, 1, 0, 0, 1, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (410*G[0, 1, 0, 1, 0, x])/3 - (14*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (218*G[0, 1, 0, 1, 1, x])/3 + (36*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (134*G[0, 1, 1, 0, 0, x])/3 - (100*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (134*G[0, 1, 1, 0, 1, x])/3 - (88*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (134*G[0, 1, 1, 1, 0, x])/3 - (68*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (80*I)*Pi*G[0, 1, 1, 1, 1, x] - 318*G[1, 0, 0, 0, 0, x] + 
       (96*I)*Pi*G[1, 0, 0, 0, 0, x] - (44*G[1, 0, 0, 0, 1, x])/3 + 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] - (44*G[1, 0, 0, 1, 0, x])/3 - 
       (56*I)*Pi*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] + 
       (28*I)*Pi*G[1, 0, 0, 1, 1, x] + (104*G[1, 0, 1, 0, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 0, 0, x] - (44*G[1, 0, 1, 0, 1, x])/3 - 
       (52*I)*Pi*G[1, 0, 1, 0, 1, x] - (44*G[1, 0, 1, 1, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 1, 1, 0, x] - (52*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       206*G[1, 1, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 1, x] + 
       (104*I)*Pi*G[1, 1, 0, 0, 1, x] + 64*G[1, 1, 0, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 0, 1, 0, x] - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
       96*G[1, 1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 150*G[0, 0, 0, 0, 0, 0, x] + 
       140*G[0, 0, 0, 0, 0, 1, x] + 140*G[0, 0, 0, 0, 1, 0, x] + 
       288*G[0, 0, 0, 0, 1, 1, x] + 150*G[0, 0, 0, 1, 0, 0, x] + 
       184*G[0, 0, 0, 1, 0, 1, x] + 184*G[0, 0, 0, 1, 1, 0, x] - 
       232*G[0, 0, 0, 1, 1, 1, x] + 172*G[0, 0, 1, 0, 0, 0, x] + 
       108*G[0, 0, 1, 0, 0, 1, x] + 108*G[0, 0, 1, 0, 1, 0, x] - 
       28*G[0, 0, 1, 0, 1, 1, x] + 56*G[0, 0, 1, 1, 0, 0, x] + 
       96*G[0, 0, 1, 1, 0, 1, x] + 96*G[0, 0, 1, 1, 1, 0, x] + 
       272*G[0, 0, 1, 1, 1, 1, x] + 210*G[0, 1, 0, 0, 0, 0, x] + 
       36*G[0, 1, 0, 0, 0, 1, x] + 36*G[0, 1, 0, 0, 1, 0, x] - 
       20*G[0, 1, 0, 0, 1, 1, x] + 34*G[0, 1, 0, 1, 0, 0, x] + 
       8*G[0, 1, 0, 1, 0, 1, x] + 8*G[0, 1, 0, 1, 1, 0, x] + 
       76*G[0, 1, 0, 1, 1, 1, x] - 40*G[0, 1, 1, 0, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, 1, x] - 100*G[0, 1, 1, 1, 0, 0, x] + 
       80*G[0, 1, 1, 1, 0, 1, x] + 80*G[0, 1, 1, 1, 1, 0, x] + 
       192*G[1, 0, 0, 0, 0, 0, x] + 48*G[1, 0, 0, 0, 0, 1, x] + 
       48*G[1, 0, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 0, 1, 1, x] + 
       20*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 0, 1, 0, 1, x] - 
       48*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 0, 1, 1, 1, x] + 
       104*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] - 20*G[1, 0, 1, 0, 1, 1, x] - 
       28*G[1, 0, 1, 1, 0, 0, x] - 52*G[1, 0, 1, 1, 0, 1, x] - 
       52*G[1, 0, 1, 1, 1, 0, x] + 132*G[1, 1, 0, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
       120*G[1, 1, 0, 0, 1, 1, x] + 48*G[1, 1, 0, 1, 0, 0, x] - 
       24*G[1, 1, 0, 1, 0, 1, x] - 24*G[1, 1, 0, 1, 1, 0, x] + 
       96*G[1, 1, 1, 0, 0, 0, x] - 48*G[1, 1, 1, 0, 0, 1, x] - 
       48*G[1, 1, 1, 0, 1, 0, x] + 48*G[1, 1, 1, 1, 0, 0, x] - 304*Zeta[3] - 
       (129*I)*Pi*Zeta[3] + (119*Pi^2*Zeta[3])/3 + ((50*I)/3)*Pi^3*Zeta[3] - 
       (29*G[0, x]*Zeta[3])/3 - (78*I)*Pi*G[0, x]*Zeta[3] + 
       (292*Pi^2*G[0, x]*Zeta[3])/3 + 132*G[1, x]*Zeta[3] + 
       (142*I)*Pi*G[1, x]*Zeta[3] - 136*Pi^2*G[1, x]*Zeta[3] - 
       176*G[0, 0, x]*Zeta[3] - (52*I)*Pi*G[0, 0, x]*Zeta[3] - 
       24*G[0, 1, x]*Zeta[3] - (104*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (154*G[1, 0, x]*Zeta[3])/3 + (68*I)*Pi*G[1, 0, x]*Zeta[3] - 
       160*G[1, 1, x]*Zeta[3] - (96*I)*Pi*G[1, 1, x]*Zeta[3] + 
       20*G[0, 0, 0, x]*Zeta[3] - 116*G[0, 0, 1, x]*Zeta[3] + 
       16*G[0, 1, 0, x]*Zeta[3] + 172*G[0, 1, 1, x]*Zeta[3] + 
       72*G[1, 0, 1, x]*Zeta[3] - 152*G[1, 1, 0, x]*Zeta[3] + 
       96*G[1, 1, 1, x]*Zeta[3] + 52*Zeta[3]^2 - (530*Zeta[5])/3 - 
       (18*I)*Pi*Zeta[5] + 100*G[0, x]*Zeta[5] + 174*G[1, x]*Zeta[5]))/Nc^3 + 
   Nf*(28767799/52488 - ((301231*I)/729)*Pi + (800491*Pi^2)/4374 - 
     ((3437*I)/243)*Pi^3 + (34897*Pi^4)/2430 + ((2*I)/15)*Pi^5 - 
     (328*Pi^6)/945 - (1092469*G[0, x])/1458 + ((569*I)/2)*Pi*G[0, x] + 
     (16736*Pi^2*G[0, x])/243 - ((187*I)/9)*Pi^3*G[0, x] + 
     (353*Pi^4*G[0, x])/30 - ((8*I)/45)*Pi^5*G[0, x] - 
     (433759*G[1, x])/2916 - ((1064*I)/27)*Pi*G[1, x] + 
     (12139*Pi^2*G[1, x])/243 + ((406*I)/9)*Pi^3*G[1, x] + 
     (7*Pi^4*G[1, x])/9 + (138949*G[0, 0, x])/162 - 
     ((3316*I)/9)*Pi*G[0, 0, x] - (59*Pi^2*G[0, 0, x])/9 - 
     (32*I)*Pi^3*G[0, 0, x] - (248*Pi^4*G[0, 0, x])/45 - 
     (10501*G[0, 1, x])/162 + ((56*I)/9)*Pi*G[0, 1, x] - 
     (401*Pi^2*G[0, 1, x])/9 + ((170*I)/9)*Pi^3*G[0, 1, x] + 
     (8*Pi^4*G[0, 1, x])/15 - (10501*G[1, 0, x])/162 + 
     ((2296*I)/9)*Pi*G[1, 0, x] - (811*Pi^2*G[1, 0, x])/9 - 
     ((82*I)/9)*Pi^3*G[1, 0, x] + 226*G[1, 1, x] + ((80*I)/3)*Pi*G[1, 1, x] - 
     (22*Pi^2*G[1, 1, x])/3 + ((8*I)/9)*Pi^3*G[1, 1, x] - 
     (4144*G[0, 0, 0, x])/9 - ((140*I)/9)*Pi*G[0, 0, 0, x] + 
     (374*Pi^2*G[0, 0, 0, x])/9 + ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (6766*G[0, 0, 1, x])/27 - (44*I)*Pi*G[0, 0, 1, x] - 
     (68*Pi^2*G[0, 0, 1, x])/9 - ((32*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (6766*G[0, 1, 0, x])/27 + ((1156*I)/9)*Pi*G[0, 1, 0, x] - 
     (208*Pi^2*G[0, 1, 0, x])/9 + (1664*G[0, 1, 1, x])/9 + 
     ((52*I)/3)*Pi*G[0, 1, 1, x] - (148*Pi^2*G[0, 1, 1, x])/9 + 
     (5780*G[1, 0, 0, x])/27 + (132*I)*Pi*G[1, 0, 0, x] - 
     (50*Pi^2*G[1, 0, 0, x])/3 - (278*G[1, 0, 1, x])/9 + 
     ((20*I)/3)*Pi*G[1, 0, 1, x] - (98*Pi^2*G[1, 0, 1, x])/9 - 
     (278*G[1, 1, 0, x])/9 - ((632*I)/3)*Pi*G[1, 1, 0, x] - 
     18*Pi^2*G[1, 1, 0, x] + (238*G[1, 1, 1, x])/9 - (4*I)*Pi*G[1, 1, 1, x] - 
     (50*Pi^2*G[1, 1, 1, x])/9 - (412*G[0, 0, 0, 0, x])/3 - 
     (276*I)*Pi*G[0, 0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, 0, x] + 
     (1804*G[0, 0, 0, 1, x])/9 + ((80*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (1804*G[0, 0, 1, 0, x])/9 + ((620*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (32*Pi^2*G[0, 0, 1, 0, x])/3 - (424*G[0, 0, 1, 1, x])/3 - 
     (8*I)*Pi*G[0, 0, 1, 1, x] + (2084*G[0, 1, 0, 0, x])/9 + 
     ((568*I)/3)*Pi*G[0, 1, 0, 0, x] + (16*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (4*I)*Pi*G[0, 1, 0, 1, x] - (156*I)*Pi*G[0, 1, 1, 0, x] - 
     (344*G[0, 1, 1, 1, x])/3 - ((20*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (340*G[1, 0, 0, 0, x])/9 + (44*I)*Pi*G[1, 0, 0, 0, x] + 
     60*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     60*G[1, 0, 1, 0, x] - (272*G[1, 0, 1, 1, x])/3 - 
     ((28*I)/3)*Pi*G[1, 0, 1, 1, x] - 228*G[1, 1, 0, 0, x] - 
     ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] + 
     ((20*I)/3)*Pi*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] - 
     ((20*I)/3)*Pi*G[1, 1, 1, 0, x] - (92*G[1, 1, 1, 1, x])/3 + 
     ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (784*G[0, 0, 0, 0, 0, x])/3 + 
     (80*I)*Pi*G[0, 0, 0, 0, 0, x] - 100*G[0, 0, 0, 0, 1, x] - 
     100*G[0, 0, 0, 1, 0, x] - (80*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (292*G[0, 0, 0, 1, 1, x])/3 + 92*G[0, 0, 1, 0, 0, x] - 
     (64*I)*Pi*G[0, 0, 1, 0, 0, x] + (256*G[0, 0, 1, 0, 1, x])/3 + 
     (256*G[0, 0, 1, 1, 0, x])/3 + (64*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (4*G[0, 0, 1, 1, 1, x])/3 + (388*G[0, 1, 0, 0, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 0, 0, 1, x] + 
     44*G[0, 1, 0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (164*G[0, 1, 0, 1, 1, x])/3 - (340*G[0, 1, 1, 0, 0, x])/3 + 
     52*G[0, 1, 1, 0, 1, x] + 52*G[0, 1, 1, 1, 0, x] - 
     (184*G[0, 1, 1, 1, 1, x])/3 - (52*G[1, 0, 0, 0, 0, x])/3 + 
     48*G[1, 0, 0, 0, 1, x] + 48*G[1, 0, 0, 1, 0, x] + 
     (52*G[1, 0, 0, 1, 1, x])/3 + (88*G[1, 0, 1, 0, 0, x])/3 + 
     (124*G[1, 0, 1, 0, 1, x])/3 + (124*G[1, 0, 1, 1, 0, x])/3 - 
     (40*G[1, 0, 1, 1, 1, x])/3 - (16*G[1, 1, 0, 0, 0, x])/3 + 
     52*G[1, 1, 0, 0, 1, x] + 52*G[1, 1, 0, 1, 0, x] + 
     44*G[1, 1, 1, 0, 0, x] - (16*G[1, 1, 1, 0, 1, x])/3 - 
     (16*G[1, 1, 1, 1, 0, x])/3 - 48*G[1, 1, 1, 1, 1, x] + 
     80*G[0, 0, 0, 0, 0, 0, x] - 80*G[0, 0, 0, 1, 0, 0, x] - 
     64*G[0, 0, 1, 0, 0, 0, x] + 64*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 1, 0, 0, 0, 0, x] + 16*G[0, 1, 0, 1, 0, 0, x] + 
     ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*RATIO[x^(-2)] + 
     Log[mu2/s]^5*(-10/9 + (10*RATIO[x^(-1)])/9) + 
     Log[mu2/s]^4*(-10/3 + ((44*I)/9)*Pi + (28*G[0, x])/9 + (22*G[1, x])/3 + 
       (10/3 - ((44*I)/9)*Pi - (28*G[0, x])/9 - (22*G[1, x])/3)*
        RATIO[x^(-1)]) + Log[mu2/s]^3*(164/9 - ((92*I)/27)*Pi - 
       (44*Pi^2)/27 + (16*G[0, x])/9 - ((52*I)/9)*Pi*G[0, x] + 
       (220*G[1, x])/27 - ((16*I)/3)*Pi*G[1, x] + (4*G[0, 0, x])/9 - 
       (56*G[0, 1, x])/3 - (56*G[1, 0, x])/3 - 16*G[1, 1, x] + 
       (((28*I)/9)*Pi*G[0, x] + (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
       (-164/9 + ((176*I)/27)*Pi + (44*Pi^2)/27 + (4*G[0, x])/3 + 
         ((80*I)/9)*Pi*G[0, x] - (220*G[1, x])/27 + ((16*I)/3)*Pi*G[1, x] + 
         (8*G[0, 0, x])/3 + (56*G[0, 1, x])/3 + (56*G[1, 0, x])/3 + 
         16*G[1, 1, x])*RATIO[x^(-1)]) + Log[mu2/s]^2*
      (13504/81 - ((1064*I)/9)*Pi - (13*Pi^2)/3 - ((14*I)/3)*Pi^3 - 
       (977*G[0, x])/9 + ((308*I)/9)*Pi*G[0, x] + (5*Pi^2*G[0, x])/9 - 
       (193*G[1, x])/3 - ((50*I)/3)*Pi*G[1, x] - (59*Pi^2*G[1, x])/9 + 
       30*G[0, 0, x] - ((14*I)/3)*Pi*G[0, 0, x] - (10*G[0, 1, x])/9 + 
       ((38*I)/3)*Pi*G[0, 1, x] - (10*G[1, 0, x])/9 + (10*I)*Pi*G[1, 0, x] - 
       40*G[1, 1, x] - (80*G[0, 0, 0, x])/3 + (62*G[0, 0, 1, x])/3 + 
       (62*G[0, 1, 0, x])/3 + 48*G[0, 1, 1, x] + 14*G[1, 0, 0, x] + 
       52*G[1, 0, 1, x] + 52*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
       ((-10*I)*Pi*G[0, x] - (38*Pi^2*G[0, x])/9 - 10*G[0, 0, x] + 
         ((2*I)/3)*Pi*G[0, 0, x] - ((10*I)/3)*Pi*G[0, 1, x] - 
         ((10*I)/3)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 - 
         (10*G[0, 0, 1, x])/3 - (10*G[0, 1, 0, x])/3 - (10*G[1, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-13504/81 + ((974*I)/9)*Pi + 
         Pi^2/9 + ((14*I)/3)*Pi^3 + (887*G[0, x])/9 - ((416*I)/9)*Pi*
          G[0, x] - (43*Pi^2*G[0, x])/9 + (193*G[1, x])/3 + 
         ((40*I)/3)*Pi*G[1, x] + (59*Pi^2*G[1, x])/9 - 48*G[0, 0, x] + 
         ((16*I)/3)*Pi*G[0, 0, x] - (20*G[0, 1, x])/9 - 
         (16*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/9 - ((40*I)/3)*Pi*
          G[1, 0, x] + 40*G[1, 1, x] + (64*G[0, 0, 0, x])/3 - 
         24*G[0, 0, 1, x] - 24*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 
         (52*G[1, 0, 0, x])/3 - 52*G[1, 0, 1, x] - 52*G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] + (4*Zeta[3])/9) - (4*Zeta[3])/9) + 
     (200*Zeta[3])/27 + ((2860*I)/9)*Pi*Zeta[3] - (64*Pi^2*Zeta[3])/3 - 
     ((32*I)/3)*Pi^3*Zeta[3] + (9892*G[0, x]*Zeta[3])/27 + 
     ((1220*I)/9)*Pi*G[0, x]*Zeta[3] - 108*G[1, x]*Zeta[3] + 
     ((224*I)/3)*Pi*G[1, x]*Zeta[3] + (748*G[0, 0, x]*Zeta[3])/9 - 
     (32*I)*Pi*G[0, 0, x]*Zeta[3] - (412*G[0, 1, x]*Zeta[3])/3 - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] + (92*G[1, 0, x]*Zeta[3])/3 + 
     (104*G[1, 1, x]*Zeta[3])/3 - 32*G[0, 0, 0, x]*Zeta[3] + 
     64*G[0, 0, 1, x]*Zeta[3] - 32*G[0, 1, 0, x]*Zeta[3] + 64*Zeta[3]^2 + 
     RATIO[x]*((-317*Pi^2)/3 - (4*I)*Pi^3 - (644*Pi^4)/45 + 
       (268*Pi^2*G[0, x])/9 + ((92*I)/3)*Pi^3*G[0, x] + 
       (194*Pi^2*G[1, x])/9 - ((92*I)/3)*Pi^3*G[1, x] - (634*G[0, 0, x])/3 - 
       (8*I)*Pi*G[0, 0, x] - (92*Pi^2*G[0, 0, x])/3 + (634*G[0, 1, x])/3 + 
       (8*I)*Pi*G[0, 1, x] + (634*G[1, 0, x])/3 + (8*I)*Pi*G[1, 0, x] + 
       (92*Pi^2*G[1, 0, x])/3 - (634*G[1, 1, x])/3 - (8*I)*Pi*G[1, 1, x] + 
       124*G[0, 0, 0, x] + (184*I)*Pi*G[0, 0, 0, x] - 76*G[0, 0, 1, x] - 
       76*G[0, 1, 0, x] - (184*I)*Pi*G[0, 1, 0, x] + 28*G[0, 1, 1, x] - 
       (64*G[1, 0, 0, x])/3 - (184*I)*Pi*G[1, 0, 0, x] - 
       (80*G[1, 0, 1, x])/3 - (80*G[1, 1, 0, x])/3 + 
       (184*I)*Pi*G[1, 1, 0, x] + (224*G[1, 1, 1, x])/3 + 
       184*G[0, 0, 0, 0, x] - 184*G[0, 1, 0, 0, x] - 184*G[1, 0, 0, 0, x] + 
       184*G[1, 1, 0, 0, x] - (164*Zeta[3])/3 - (184*I)*Pi*Zeta[3] - 
       184*G[0, x]*Zeta[3] + 184*G[1, x]*Zeta[3]) + 
     Log[mu2/s]*(1413773/2916 - ((30419*I)/81)*Pi + (11905*Pi^2)/243 - 
       ((86*I)/9)*Pi^3 - (449*Pi^4)/270 - (9151*G[0, x])/18 + 
       ((5330*I)/27)*Pi*G[0, x] + 29*Pi^2*G[0, x] + ((88*I)/9)*Pi^3*G[0, x] - 
       (32495*G[1, x])/162 - ((692*I)/27)*Pi*G[1, x] + (67*Pi^2*G[1, x])/3 + 
       ((16*I)/3)*Pi^3*G[1, x] + (9250*G[0, 0, x])/27 - 
       ((1096*I)/9)*Pi*G[0, 0, x] - (20*Pi^2*G[0, 0, x])/3 + 
       (1942*G[0, 1, x])/27 + ((80*I)/3)*Pi*G[0, 1, x] + 10*Pi^2*G[0, 1, x] + 
       (1942*G[1, 0, x])/27 + ((208*I)/3)*Pi*G[1, 0, x] + 
       14*Pi^2*G[1, 0, x] + (280*G[1, 1, x])/9 + (4*I)*Pi*G[1, 1, x] + 
       (52*Pi^2*G[1, 1, x])/3 - (236*G[0, 0, 0, x])/3 + 
       ((184*I)/3)*Pi*G[0, 0, 0, x] - (928*G[0, 0, 1, x])/9 - 
       ((64*I)/3)*Pi*G[0, 0, 1, x] - (928*G[0, 1, 0, x])/9 - 
       ((112*I)/3)*Pi*G[0, 1, 0, x] + 132*G[0, 1, 1, x] + 
       (4*I)*Pi*G[0, 1, 1, x] + (308*G[1, 0, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, 0, x] + (112*G[1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, x] + (112*G[1, 1, 0, x])/3 + 
       ((20*I)/3)*Pi*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[1, 1, 1, x] + (256*G[0, 0, 0, 0, x])/3 + 
       (88*G[0, 0, 0, 1, x])/3 + (88*G[0, 0, 1, 0, x])/3 - 
       92*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - (284*G[0, 1, 0, 1, x])/3 - 
       (284*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 + 
       (40*G[1, 0, 0, 0, x])/3 - (212*G[1, 0, 0, 1, x])/3 - 
       (212*G[1, 0, 1, 0, x])/3 - (112*G[1, 0, 1, 1, x])/3 - 
       52*G[1, 1, 0, 0, x] - (136*G[1, 1, 0, 1, x])/3 - 
       (136*G[1, 1, 1, 0, x])/3 + 56*G[1, 1, 1, 1, x] + 
       (-28*Pi^2 - 56*G[0, 0, x] + 56*G[0, 1, x] + 56*G[1, 0, x] - 
         56*G[1, 1, x])*RATIO[x] - (808*Zeta[3])/27 - 
       ((232*I)/9)*Pi*Zeta[3] + (4*G[0, x]*Zeta[3])/9 - 
       (28*G[1, x]*Zeta[3])/3 + RATIO[(1 - x)^(-1)]*(((4*I)/3)*Pi^3 + 
         (8*Pi^4)/9 - ((3626*I)/27)*Pi*G[0, x] + (32*Pi^2*G[0, x])/9 + 
         ((4*I)/9)*Pi^3*G[0, x] - ((4*I)/3)*Pi^3*G[1, x] - 
         (3626*G[0, 0, x])/27 + (52*I)*Pi*G[0, 0, x] + (56*Pi^2*G[0, 0, x])/
          3 - ((28*I)/3)*Pi*G[0, 1, x] + (68*Pi^2*G[0, 1, x])/9 - 
         ((52*I)/3)*Pi*G[1, 0, x] + (44*Pi^2*G[1, 0, x])/9 + 
         (244*G[0, 0, 0, x])/3 - ((40*I)/3)*Pi*G[0, 0, 0, x] - 
         (28*G[0, 0, 1, x])/3 + ((32*I)/3)*Pi*G[0, 0, 1, x] - 
         (28*G[0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
         (4*I)*Pi*G[0, 1, 1, x] - (52*G[1, 0, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, x] + 32*G[0, 0, 0, 0, x] - 
         (104*G[0, 0, 0, 1, x])/3 - (104*G[0, 0, 1, 0, x])/3 + 
         52*G[0, 0, 1, 1, x] - (8*G[0, 1, 0, 0, x])/3 + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + (40*G[1, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] - 8*Zeta[3] + 
         (8*I)*Pi*Zeta[3] - 32*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-1413773/2916 + ((20189*I)/81)*Pi - (4885*Pi^2)/243 + 
         ((26*I)/3)*Pi^3 + (77*Pi^4)/270 + (20633*G[0, x])/54 - 
         ((6292*I)/27)*Pi*G[0, x] - (Pi^2*G[0, x])/9 - ((28*I)/3)*Pi^3*
          G[0, x] + (32495*G[1, x])/162 + ((224*I)/27)*Pi*G[1, x] - 
         (133*Pi^2*G[1, x])/9 - ((20*I)/3)*Pi^3*G[1, x] - 
         (2564*G[0, 0, x])/9 + ((1312*I)/9)*Pi*G[0, 0, x] + 
         (28*Pi^2*G[0, 0, x])/3 - (3922*G[0, 1, x])/27 - 
         ((80*I)/3)*Pi*G[0, 1, x] - (94*Pi^2*G[0, 1, x])/9 - 
         (3922*G[1, 0, x])/27 - ((232*I)/3)*Pi*G[1, 0, x] - 
         (82*Pi^2*G[1, 0, x])/9 + (224*G[1, 1, x])/9 - (52*Pi^2*G[1, 1, x])/
          3 + 184*G[0, 0, 0, x] - ((224*I)/3)*Pi*G[0, 0, 0, x] + 
         (520*G[0, 0, 1, x])/9 + (32*I)*Pi*G[0, 0, 1, x] + 
         (520*G[0, 1, 0, x])/9 + (32*I)*Pi*G[0, 1, 0, x] - 80*G[0, 1, 1, x] - 
         (356*G[1, 0, 0, x])/9 + (32*I)*Pi*G[1, 0, 0, x] - 
         (100*G[1, 0, 1, x])/3 - (100*G[1, 1, 0, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 0, x] - (140*G[1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 1, x] - (304*G[0, 0, 0, 0, x])/3 - 
         16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] - 
         (56*G[0, 1, 0, 0, x])/3 + (296*G[0, 1, 0, 1, x])/3 + 
         (296*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 + 
         (200*G[1, 0, 0, 1, x])/3 + (200*G[1, 0, 1, 0, x])/3 + 
         (112*G[1, 0, 1, 1, x])/3 + 56*G[1, 1, 0, 0, x] + 
         (136*G[1, 1, 0, 1, x])/3 + (136*G[1, 1, 1, 0, x])/3 - 
         56*G[1, 1, 1, 1, x] + (160*Zeta[3])/27 + ((304*I)/9)*Pi*Zeta[3] + 
         (140*G[0, x]*Zeta[3])/9 + (52*G[1, x]*Zeta[3])/3)) - 
     (644*Zeta[5])/9 + RATIO[x^(-1)]*(-28767799/52488 + 
       ((217973*I)/1458)*Pi - (156217*Pi^2)/4374 + ((62*I)/243)*Pi^3 + 
       (113*Pi^4)/243 - ((34*I)/135)*Pi^5 + (353990*G[0, x])/729 - 
       ((19757*I)/81)*Pi*G[0, x] + (4801*Pi^2*G[0, x])/243 - 
       ((26*I)/3)*Pi^3*G[0, x] - (13*Pi^4*G[0, x])/54 + 
       (433759*G[1, x])/2916 - ((22*I)/3)*Pi*G[1, x] - 
       (11329*Pi^2*G[1, x])/243 - ((80*I)/9)*Pi^3*G[1, x] - 
       (256*Pi^4*G[1, x])/135 - (34891*G[0, 0, x])/81 + 
       ((6740*I)/27)*Pi*G[0, 0, x] + ((28*I)/3)*Pi^3*G[0, 0, x] - 
       (31631*G[0, 1, x])/162 - ((224*I)/27)*Pi*G[0, 1, x] + 
       (133*Pi^2*G[0, 1, x])/9 + ((52*I)/9)*Pi^3*G[0, 1, x] - 
       (31631*G[1, 0, x])/162 - ((3080*I)/27)*Pi*G[1, 0, x] + 
       (257*Pi^2*G[1, 0, x])/9 + ((100*I)/9)*Pi^3*G[1, 0, x] - 
       (38*G[1, 1, x])/3 - (4*I)*Pi*G[1, 1, x] - (46*Pi^2*G[1, 1, x])/9 - 
       ((4*I)/9)*Pi^3*G[1, 1, x] + (1118*G[0, 0, 0, x])/3 - 
       ((1792*I)/9)*Pi*G[0, 0, 0, x] - (82*Pi^2*G[0, 0, 0, x])/9 + 
       (4370*G[0, 0, 1, x])/27 + ((80*I)/3)*Pi*G[0, 0, 1, x] + 
       (70*Pi^2*G[0, 0, 1, x])/9 + (4370*G[0, 1, 0, x])/27 + 
       ((232*I)/3)*Pi*G[0, 1, 0, x] + (58*Pi^2*G[0, 1, 0, x])/9 - 
       (224*G[0, 1, 1, x])/9 + (52*Pi^2*G[0, 1, 1, x])/3 - 
       (1108*G[1, 0, 0, x])/27 + ((172*I)/3)*Pi*G[1, 0, 0, x] + 
       (8*Pi^2*G[1, 0, 0, x])/9 + (650*G[1, 0, 1, x])/9 + 
       (82*Pi^2*G[1, 0, 1, x])/9 + (650*G[1, 1, 0, x])/9 + 
       (4*I)*Pi*G[1, 1, 0, x] + (142*Pi^2*G[1, 1, 0, x])/9 - 
       (910*G[1, 1, 1, x])/9 + (50*Pi^2*G[1, 1, 1, x])/9 - 
       272*G[0, 0, 0, 0, x] + ((416*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       (1000*G[0, 0, 0, 1, x])/9 - (32*I)*Pi*G[0, 0, 0, 1, x] - 
       (1000*G[0, 0, 1, 0, x])/9 - ((112*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       80*G[0, 0, 1, 1, x] - (124*G[0, 1, 0, 0, x])/9 - 
       ((160*I)/3)*Pi*G[0, 1, 0, 0, x] + (100*G[0, 1, 0, 1, x])/3 + 
       (100*G[0, 1, 1, 0, x])/3 + (8*I)*Pi*G[0, 1, 1, 0, x] + 
       (140*G[0, 1, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       (608*G[1, 0, 0, 0, x])/9 - ((32*I)/3)*Pi*G[1, 0, 0, 0, x] + 
       (88*G[1, 0, 0, 1, x])/3 + (88*G[1, 0, 1, 0, x])/3 - 
       (32*I)*Pi*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, 1, x] + (64*G[1, 1, 0, 0, x])/3 + 
       ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] - 
       ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 
       ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + (92*G[1, 1, 1, 1, x])/3 - 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x] + 160*G[0, 0, 0, 0, 0, x] + 
       80*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] - 
       96*G[0, 0, 0, 1, 1, x] + 72*G[0, 0, 1, 0, 0, x] - 
       (280*G[0, 0, 1, 0, 1, x])/3 - (280*G[0, 0, 1, 1, 0, x])/3 - 
       (8*G[0, 0, 1, 1, 1, x])/3 + (32*G[0, 1, 0, 0, 0, x])/3 - 
       (136*G[0, 1, 0, 0, 1, x])/3 - (136*G[0, 1, 0, 1, 0, x])/3 - 
       (160*G[0, 1, 0, 1, 1, x])/3 - (104*G[0, 1, 1, 0, 0, x])/3 - 
       56*G[0, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 0, x] + 
       (184*G[0, 1, 1, 1, 1, x])/3 + (88*G[1, 0, 0, 0, 0, x])/3 - 
       40*G[1, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 1, 0, x] - 
       (80*G[1, 0, 0, 1, 1, x])/3 - 64*G[1, 0, 1, 0, 0, x] - 
       (104*G[1, 0, 1, 0, 1, x])/3 - (104*G[1, 0, 1, 1, 0, x])/3 + 
       (40*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 - 
       (152*G[1, 1, 0, 0, 1, x])/3 - (152*G[1, 1, 0, 1, 0, x])/3 - 
       (136*G[1, 1, 1, 0, 0, x])/3 + (16*G[1, 1, 1, 0, 1, x])/3 + 
       (16*G[1, 1, 1, 1, 0, x])/3 + 48*G[1, 1, 1, 1, 1, x] + 
       (424*Zeta[3])/27 - ((1448*I)/9)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/9 + 
       (68*G[0, x]*Zeta[3])/27 - ((448*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (460*G[1, x]*Zeta[3])/3 - ((64*I)/3)*Pi*G[1, x]*Zeta[3] - 
       32*G[0, 0, x]*Zeta[3] - (68*G[0, 1, x]*Zeta[3])/3 + 
       36*G[1, 0, x]*Zeta[3] - (112*G[1, 1, x]*Zeta[3])/3 + 
       (368*Zeta[5])/9) + RATIO[(1 - x)^(-1)]*(((-44*I)/9)*Pi^3 + 
       (83*Pi^4)/27 - ((4*I)/135)*Pi^5 + (656*Pi^6)/945 - 
       ((56977*I)/162)*Pi*G[0, x] + (1436*Pi^2*G[0, x])/27 - 
       (I/3)*Pi^3*G[0, x] + (329*Pi^4*G[0, x])/135 + 
       ((16*I)/45)*Pi^5*G[0, x] - (4*I)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/135 - 
       (56977*G[0, 0, x])/162 + ((3452*I)/27)*Pi*G[0, 0, x] + 
       (329*Pi^2*G[0, 0, x])/9 + ((8*I)/3)*Pi^3*G[0, 0, x] + 
       (496*Pi^4*G[0, 0, x])/45 - ((452*I)/27)*Pi*G[0, 1, x] + 
       (128*Pi^2*G[0, 1, x])/9 + ((22*I)/3)*Pi^3*G[0, 1, x] - 
       (16*Pi^4*G[0, 1, x])/15 + ((340*I)/27)*Pi*G[1, 0, x] + 
       (124*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] + 
       ((4*I)/9)*Pi^3*G[1, 1, x] + (2510*G[0, 0, 0, x])/9 - 
       (132*I)*Pi*G[0, 0, 0, x] - (164*Pi^2*G[0, 0, 0, x])/9 - 
       ((64*I)/3)*Pi^3*G[0, 0, 0, x] - (452*G[0, 0, 1, x])/27 + 
       ((88*I)/3)*Pi*G[0, 0, 1, x] - (214*Pi^2*G[0, 0, 1, x])/9 + 
       ((64*I)/3)*Pi^3*G[0, 0, 1, x] - (452*G[0, 1, 0, x])/27 + 
       ((484*I)/9)*Pi*G[0, 1, 0, x] - (106*Pi^2*G[0, 1, 0, x])/3 + 
       (4*I)*Pi*G[0, 1, 1, x] - (112*Pi^2*G[0, 1, 1, x])/9 + 
       (340*G[1, 0, 0, x])/27 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
       (46*Pi^2*G[1, 0, 0, x])/9 - (12*I)*Pi*G[1, 0, 1, x] - 
       (16*Pi^2*G[1, 0, 1, x])/9 + (12*I)*Pi*G[1, 1, 0, x] - 
       (20*Pi^2*G[1, 1, 0, x])/9 - (424*G[0, 0, 0, 0, x])/3 + 
       ((116*I)/3)*Pi*G[0, 0, 0, 0, x] + 32*Pi^2*G[0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 1, x] - ((88*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       72*G[0, 0, 1, 0, x] + ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (64*Pi^2*G[0, 0, 1, 0, x])/3 + (332*G[0, 0, 1, 1, x])/3 + 
       (8*I)*Pi*G[0, 0, 1, 1, x] + (532*G[0, 1, 0, 0, x])/9 + 
       (8*I)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 + 
       4*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
       (28*I)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
       (104*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       12*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       12*G[1, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       12*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 
       ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (112*G[0, 0, 0, 0, 0, x])/3 - (160*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       44*G[0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 1, 0, x] + 
       (160*I)*Pi*G[0, 0, 0, 1, 0, x] - (116*G[0, 0, 0, 1, 1, x])/3 + 
       12*G[0, 0, 1, 0, 0, x] + (128*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
       (128*I)*Pi*G[0, 0, 1, 1, 0, x] - 68*G[0, 0, 1, 1, 1, x] - 
       84*G[0, 1, 0, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (284*G[0, 1, 0, 0, 1, x])/3 + (284*G[0, 1, 0, 1, 0, x])/3 - 
       (32*I)*Pi*G[0, 1, 0, 1, 0, x] - (260*G[0, 1, 0, 1, 1, x])/3 - 
       28*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 1, x] - 
       4*G[0, 1, 1, 1, 0, x] - 20*G[1, 0, 0, 0, 0, x] + 
       8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
       (28*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
       (20*G[1, 0, 1, 0, 1, x])/3 + (20*G[1, 0, 1, 1, 0, x])/3 - 
       8*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
       (4*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
       160*G[0, 0, 0, 0, 0, 0, x] + 160*G[0, 0, 0, 1, 0, 0, x] + 
       128*G[0, 0, 1, 0, 0, 0, x] - 128*G[0, 0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 0, x] + 
       (88*Zeta[3])/3 - ((1016*I)/9)*Pi*Zeta[3] + (476*Pi^2*Zeta[3])/9 + 
       ((64*I)/3)*Pi^3*Zeta[3] - (1760*G[0, x]*Zeta[3])/9 + 
       ((268*I)/9)*Pi*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] - 
       ((32*I)/3)*Pi*G[1, x]*Zeta[3] + (1828*G[0, 0, x]*Zeta[3])/9 + 
       (64*I)*Pi*G[0, 0, x]*Zeta[3] - 88*G[0, 1, x]*Zeta[3] + 
       (64*I)*Pi*G[0, 1, x]*Zeta[3] + (8*G[1, 0, x]*Zeta[3])/3 - 
       (8*G[1, 1, x]*Zeta[3])/3 + 64*G[0, 0, 0, x]*Zeta[3] - 
       128*G[0, 0, 1, x]*Zeta[3] + 64*G[0, 1, 0, x]*Zeta[3] - 128*Zeta[3]^2 + 
       (628*Zeta[5])/3) + (145/972 - ((9607*I)/81)*Pi - (362657*Pi^2)/1944 - 
       ((655*I)/81)*Pi^3 - (12053*Pi^4)/486 + ((58*I)/135)*Pi^5 + 
       (656*Pi^6)/945 - (114839*G[0, x])/648 + ((44159*I)/162)*Pi*G[0, x] - 
       (3284*Pi^2*G[0, x])/81 + ((131*I)/3)*Pi^3*G[0, x] - 
       (11473*Pi^4*G[0, x])/540 + ((16*I)/45)*Pi^5*G[0, x] - 
       (185*G[1, x])/6 + ((1136*I)/9)*Pi*G[1, x] + (3458*Pi^2*G[1, x])/81 - 
       ((278*I)/3)*Pi^3*G[1, x] - (449*Pi^4*G[1, x])/135 + 
       (1847*G[0, 0, x])/27 + ((8*I)/27)*Pi*G[0, 0, x] - 
       (335*Pi^2*G[0, 0, x])/3 + ((448*I)/9)*Pi^3*G[0, 0, x] + 
       (496*Pi^4*G[0, 0, x])/45 + (33227*G[0, 1, x])/81 - 
       ((20*I)/3)*Pi*G[0, 1, x] + (212*Pi^2*G[0, 1, x])/9 - 
       ((206*I)/9)*Pi^3*G[0, 1, x] - (16*Pi^4*G[0, 1, x])/15 + 
       (33227*G[1, 0, x])/81 - ((868*I)/3)*Pi*G[1, 0, x] + 
       124*Pi^2*G[1, 0, x] + ((286*I)/9)*Pi^3*G[1, 0, x] - 
       (560*G[1, 1, x])/3 - (92*I)*Pi*G[1, 1, x] - (284*Pi^2*G[1, 1, x])/9 - 
       ((8*I)/3)*Pi^3*G[1, 1, x] + (92*G[0, 0, 0, x])/3 + 
       ((1412*I)/3)*Pi*G[0, 0, 0, x] - 28*Pi^2*G[0, 0, 0, x] - 
       ((64*I)/3)*Pi^3*G[0, 0, 0, x] - (680*G[0, 0, 1, x])/3 + 
       (152*I)*Pi*G[0, 0, 1, x] + (14*Pi^2*G[0, 0, 1, x])/9 + 
       ((64*I)/3)*Pi^3*G[0, 0, 1, x] - (680*G[0, 1, 0, x])/3 - 
       ((860*I)/3)*Pi*G[0, 1, 0, x] + 14*Pi^2*G[0, 1, 0, x] - 
       (284*G[0, 1, 1, x])/9 - (64*I)*Pi*G[0, 1, 1, x] + 
       (208*Pi^2*G[0, 1, 1, x])/9 - (1196*G[1, 0, 0, x])/3 - 
       ((1184*I)/3)*Pi*G[1, 0, 0, x] + (110*Pi^2*G[1, 0, 0, x])/9 - 
       (1280*G[1, 0, 1, x])/9 - (28*I)*Pi*G[1, 0, 1, x] + 
       (28*Pi^2*G[1, 0, 1, x])/3 - (1280*G[1, 1, 0, x])/9 + 
       (364*I)*Pi*G[1, 1, 0, x] + (424*Pi^2*G[1, 1, 0, x])/9 + 
       (148*G[1, 1, 1, x])/3 + (12*I)*Pi*G[1, 1, 1, x] + 
       (188*Pi^2*G[1, 1, 1, x])/9 + (1028*G[0, 0, 0, 0, x])/3 + 
       ((812*I)/3)*Pi*G[0, 0, 0, 0, x] + 32*Pi^2*G[0, 0, 0, 0, x] + 
       220*G[0, 0, 0, 1, x] - (80*I)*Pi*G[0, 0, 0, 1, x] + 
       220*G[0, 0, 1, 0, x] - (388*I)*Pi*G[0, 0, 1, 0, x] - 
       (64*Pi^2*G[0, 0, 1, 0, x])/3 + 116*G[0, 0, 1, 1, x] + 
       (24*I)*Pi*G[0, 0, 1, 1, x] - (380*G[0, 1, 0, 0, x])/3 - 
       ((800*I)/3)*Pi*G[0, 1, 0, 0, x] - (32*Pi^2*G[0, 1, 0, 0, x])/3 + 
       24*G[0, 1, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, 1, x] + 
       24*G[0, 1, 1, 0, x] + ((796*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, x] + (20*I)*Pi*G[0, 1, 1, 1, x] - 
       (628*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (28*G[1, 0, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, x] - 
       (28*G[1, 0, 1, 0, x])/3 + ((80*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (244*G[1, 0, 1, 1, x])/3 + (28*I)*Pi*G[1, 0, 1, 1, x] + 
       (1244*G[1, 1, 0, 0, x])/3 + (16*I)*Pi*G[1, 1, 0, 0, x] + 
       (148*G[1, 1, 0, 1, x])/3 - (20*I)*Pi*G[1, 1, 0, 1, x] + 
       (148*G[1, 1, 1, 0, x])/3 + (20*I)*Pi*G[1, 1, 1, 0, x] - 
       (136*G[1, 1, 1, 1, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] + 
       336*G[0, 0, 0, 0, 0, x] - (160*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       (172*G[0, 0, 0, 0, 1, x])/3 - (172*G[0, 0, 0, 1, 0, x])/3 + 
       (160*I)*Pi*G[0, 0, 0, 1, 0, x] - 100*G[0, 0, 0, 1, 1, x] - 
       388*G[0, 0, 1, 0, 0, x] + (128*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       (232*G[0, 0, 1, 0, 1, x])/3 - (232*G[0, 0, 1, 1, 0, x])/3 - 
       (128*I)*Pi*G[0, 0, 1, 1, 0, x] + (52*G[0, 0, 1, 1, 1, x])/3 - 
       316*G[0, 1, 0, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (100*G[0, 1, 0, 0, 1, x])/3 - (100*G[0, 1, 0, 1, 0, x])/3 - 
       (32*I)*Pi*G[0, 1, 0, 1, 0, x] - 68*G[0, 1, 0, 1, 1, x] + 
       (644*G[0, 1, 1, 0, 0, x])/3 - (116*G[0, 1, 1, 0, 1, x])/3 - 
       (116*G[0, 1, 1, 1, 0, x])/3 + 64*G[0, 1, 1, 1, 1, x] + 
       (52*G[1, 0, 0, 0, 0, x])/3 - (88*G[1, 0, 0, 0, 1, x])/3 - 
       (88*G[1, 0, 0, 1, 0, x])/3 - (76*G[1, 0, 0, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 0, 0, x])/3 - (140*G[1, 0, 1, 0, 1, x])/3 - 
       (140*G[1, 0, 1, 1, 0, x])/3 + 32*G[1, 0, 1, 1, 1, x] + 
       72*G[1, 1, 0, 0, 0, x] - (260*G[1, 1, 0, 0, 1, x])/3 - 
       (260*G[1, 1, 0, 1, 0, x])/3 + 16*G[1, 1, 0, 1, 1, x] - 
       (68*G[1, 1, 1, 0, 0, x])/3 - 8*G[1, 1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 1, 0, x] + 64*G[1, 1, 1, 1, 1, x] - 
       160*G[0, 0, 0, 0, 0, 0, x] + 160*G[0, 0, 0, 1, 0, 0, x] + 
       128*G[0, 0, 1, 0, 0, 0, x] - 128*G[0, 0, 1, 1, 0, 0, x] + 
       32*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 0, x] + 
       ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-2)] + 
       Log[mu2/s]^5*(5/9 - (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(16/3 - ((44*I)/9)*Pi - (25*G[0, x])/9 - (44*G[1, x])/9 + 
         (-16/3 + ((44*I)/9)*Pi + (25*G[0, x])/9 + (44*G[1, x])/9)*
          RATIO[x^(-1)]) + Log[mu2/s]^3*(707/27 - ((292*I)/9)*Pi - 
         (214*Pi^2)/27 - (220*G[0, x])/9 + ((148*I)/9)*Pi*G[0, x] - 
         (88*G[1, x])/3 + (16*I)*Pi*G[1, x] + 8*G[0, 0, x] + 
         (176*G[0, 1, x])/9 + (176*G[1, 0, x])/9 + 16*G[1, 1, x] + 
         (((-28*I)/9)*Pi*G[0, x] - (28*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-707/27 + ((88*I)/3)*Pi + (214*Pi^2)/27 + (64*G[0, x])/3 - 
           ((176*I)/9)*Pi*G[0, x] + (88*G[1, x])/3 - (16*I)*Pi*G[1, x] - 
           (100*G[0, 0, x])/9 - (176*G[0, 1, x])/9 - (176*G[1, 0, x])/9 - 
           16*G[1, 1, x])*RATIO[x^(-1)]) - (23557*Zeta[3])/81 - 
       (364*I)*Pi*Zeta[3] + (211*Pi^2*Zeta[3])/3 + ((64*I)/3)*Pi^3*Zeta[3] - 
       (4520*G[0, x]*Zeta[3])/9 - ((1988*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (3736*G[1, x]*Zeta[3])/9 - ((832*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (496*G[0, 0, x]*Zeta[3])/3 + (64*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (2552*G[0, 1, x]*Zeta[3])/9 + (64*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (1312*G[1, 0, x]*Zeta[3])/9 - 24*G[1, 1, x]*Zeta[3] + 
       64*G[0, 0, 0, x]*Zeta[3] - 128*G[0, 0, 1, x]*Zeta[3] + 
       64*G[0, 1, 0, x]*Zeta[3] - 128*Zeta[3]^2 + 
       RATIO[x]*((200*Pi^2)/3 + (16*I)*Pi^3 + (1232*Pi^4)/45 - 
         20*Pi^2*G[0, x] - ((176*I)/3)*Pi^3*G[0, x] - 20*Pi^2*G[1, x] + 
         ((176*I)/3)*Pi^3*G[1, x] + (400*G[0, 0, x])/3 + 
         (32*I)*Pi*G[0, 0, x] + (176*Pi^2*G[0, 0, x])/3 - 
         (400*G[0, 1, x])/3 - (32*I)*Pi*G[0, 1, x] - (400*G[1, 0, x])/3 - 
         (32*I)*Pi*G[1, 0, x] - (176*Pi^2*G[1, 0, x])/3 + 
         (400*G[1, 1, x])/3 + (32*I)*Pi*G[1, 1, x] - 32*G[0, 0, 0, x] - 
         (352*I)*Pi*G[0, 0, 0, x] + 40*G[0, 0, 1, x] + 40*G[0, 1, 0, x] + 
         (352*I)*Pi*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 48*G[1, 0, 0, x] + 
         (352*I)*Pi*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 40*G[1, 1, 0, x] - 
         (352*I)*Pi*G[1, 1, 0, x] - 32*G[1, 1, 1, x] - 352*G[0, 0, 0, 0, x] + 
         352*G[0, 1, 0, 0, x] + 352*G[1, 0, 0, 0, x] - 352*G[1, 1, 0, 0, x] + 
         88*Zeta[3] + (352*I)*Pi*Zeta[3] + 352*G[0, x]*Zeta[3] - 
         352*G[1, x]*Zeta[3]) + Log[mu2/s]^2*(22013/324 - ((964*I)/9)*Pi - 
         (248*Pi^2)/9 - ((2*I)/9)*Pi^3 - (881*G[0, x])/9 + 
         ((272*I)/3)*Pi*G[0, x] + (44*Pi^2*G[0, x])/3 - (790*G[1, x])/9 + 
         (50*I)*Pi*G[1, x] + (10*Pi^2*G[1, x])/9 + 66*G[0, 0, x] - 
         ((98*I)/3)*Pi*G[0, 0, x] + 98*G[0, 1, x] - (38*I)*Pi*G[0, 1, x] + 
         98*G[1, 0, x] - ((106*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] - 
         8*G[0, 0, 0, x] - (146*G[0, 0, 1, x])/3 - (146*G[0, 1, 0, x])/3 - 
         48*G[0, 1, 1, x] - (130*G[1, 0, 0, x])/3 - (152*G[1, 0, 1, x])/3 - 
         (152*G[1, 1, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
         (((-58*I)/3)*Pi*G[0, x] - (82*Pi^2*G[0, x])/9 - (58*G[0, 0, x])/3 + 
           (26*I)*Pi*G[0, 0, x] + (10*I)*Pi*G[0, 1, x] + 
           (10*I)*Pi*G[1, 0, x] + (76*G[0, 0, 0, x])/3 + 10*G[0, 0, 1, x] + 
           10*G[0, 1, 0, x] + 10*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 
         (70*Zeta[3])/9 + RATIO[x^(-1)]*(-22013/324 + ((790*I)/9)*Pi + 
           (166*Pi^2)/9 + ((2*I)/9)*Pi^3 + (707*G[0, x])/9 - 
           (88*I)*Pi*G[0, x] - (214*Pi^2*G[0, x])/9 + (790*G[1, x])/9 - 
           (40*I)*Pi*G[1, x] - (10*Pi^2*G[1, x])/9 - 64*G[0, 0, x] + 
           ((176*I)/3)*Pi*G[0, 0, x] - 88*G[0, 1, x] + (48*I)*Pi*G[0, 1, x] - 
           88*G[1, 0, x] + ((136*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] + 
           (100*G[0, 0, 0, x])/3 + (176*G[0, 0, 1, x])/3 + 
           (176*G[0, 1, 0, x])/3 + 48*G[0, 1, 1, x] + (160*G[1, 0, 0, x])/3 + 
           (152*G[1, 0, 1, x])/3 + (152*G[1, 1, 0, x])/3 - 
           (8*G[1, 1, 1, x])/3 + (70*Zeta[3])/9)) + 
       Log[mu2/s]*(19321/216 - ((13565*I)/81)*Pi - (5491*Pi^2)/81 - 
         ((62*I)/9)*Pi^3 + (1649*Pi^4)/540 - (33377*G[0, x])/162 + 
         ((6806*I)/27)*Pi*G[0, x] + (268*Pi^2*G[0, x])/9 - 
         ((92*I)/9)*Pi^3*G[0, x] - (7883*G[1, x])/81 + 
         ((692*I)/9)*Pi*G[1, x] + (46*Pi^2*G[1, x])/9 - (16*I)*Pi^3*G[1, x] + 
         (5300*G[0, 0, x])/27 - (144*I)*Pi*G[0, 0, x] - (328*Pi^2*G[0, 0, x])/
          9 + (2264*G[0, 1, x])/9 - (80*I)*Pi*G[0, 1, x] - 
         (8*Pi^2*G[0, 1, x])/9 + (2264*G[1, 0, x])/9 - (80*I)*Pi*G[1, 0, x] + 
         (160*Pi^2*G[1, 0, x])/9 + (8*G[1, 1, x])/9 - (12*I)*Pi*G[1, 1, x] - 
         (88*Pi^2*G[1, 1, x])/3 - 92*G[0, 0, 0, x] + ((160*I)/3)*Pi*
          G[0, 0, 0, x] - 184*G[0, 0, 1, x] + (64*I)*Pi*G[0, 0, 1, x] - 
         184*G[0, 1, 0, x] + ((224*I)/3)*Pi*G[0, 1, 0, x] - 
         92*G[0, 1, 1, x] - (12*I)*Pi*G[0, 1, 1, x] - 176*G[1, 0, 0, x] - 
         ((8*I)/3)*Pi*G[1, 0, 0, x] - 100*G[1, 0, 1, x] + 
         (12*I)*Pi*G[1, 0, 1, x] - 100*G[1, 1, 0, x] - 
         (20*I)*Pi*G[1, 1, 0, x] + 8*G[1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, x] - 
         8*G[0, 0, 0, 0, x] + (232*G[0, 0, 0, 1, x])/3 + 
         (232*G[0, 0, 1, 0, x])/3 + 84*G[0, 0, 1, 1, x] + 
         (248*G[0, 1, 0, 0, x])/3 + (268*G[0, 1, 0, 1, x])/3 + 
         (268*G[0, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, x])/3 + 
         (40*G[1, 0, 0, 0, x])/3 + (212*G[1, 0, 0, 1, x])/3 + 
         (212*G[1, 0, 1, 0, x])/3 + (128*G[1, 0, 1, 1, x])/3 + 
         (92*G[1, 1, 0, 0, x])/3 + (152*G[1, 1, 0, 1, x])/3 + 
         (152*G[1, 1, 1, 0, x])/3 - 64*G[1, 1, 1, 1, x] + 
         (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
           24*G[1, 1, x])*RATIO[x] - (476*Zeta[3])/9 + 
         ((64*I)/9)*Pi*Zeta[3] + (284*G[0, x]*Zeta[3])/9 - 
         (512*G[1, x]*Zeta[3])/9 + RATIO[(1 - x)^(-1)]*((-4*I)*Pi^3 + 
           (46*Pi^4)/15 - ((1246*I)/27)*Pi*G[0, x] - (104*Pi^2*G[0, x])/3 - 
           ((32*I)/3)*Pi^3*G[0, x] + (4*I)*Pi^3*G[1, x] - (1246*G[0, 0, x])/
            27 + ((340*I)/3)*Pi*G[0, 0, x] + (100*Pi^2*G[0, 0, x])/9 + 
           (28*I)*Pi*G[0, 1, x] + (4*Pi^2*G[0, 1, x])/3 + 
           (52*I)*Pi*G[1, 0, x] - (44*Pi^2*G[1, 0, x])/3 + 
           124*G[0, 0, 0, x] - (64*I)*Pi*G[0, 0, 0, x] + 28*G[0, 0, 1, x] - 
           (32*I)*Pi*G[0, 0, 1, x] + 28*G[0, 1, 0, x] - 
           (16*I)*Pi*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
           52*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
           (12*I)*Pi*G[1, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, x] - 
           (224*G[0, 0, 0, 0, x])/3 - 40*G[0, 0, 0, 1, x] - 
           40*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] - 
           12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 40*G[1, 0, 0, 0, x] + 
           12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 12*G[1, 1, 0, 0, x] + 
           24*Zeta[3] + (40*I)*Pi*Zeta[3] + 16*G[0, x]*Zeta[3] - 
           24*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(-19321/216 + 
           ((7883*I)/81)*Pi + (415*Pi^2)/81 + ((2*I)/9)*Pi^3 + (7*Pi^4)/540 + 
           (22013*G[0, x])/162 - ((1580*I)/9)*Pi*G[0, x] - 
           (332*Pi^2*G[0, x])/9 - ((4*I)/9)*Pi^3*G[0, x] + 
           (7883*G[1, x])/81 - ((224*I)/9)*Pi*G[1, x] - (34*Pi^2*G[1, x])/9 + 
           (20*I)*Pi^3*G[1, x] - (1414*G[0, 0, x])/9 + 
           (176*I)*Pi*G[0, 0, x] + (428*Pi^2*G[0, 0, x])/9 - 
           (1580*G[0, 1, x])/9 + (80*I)*Pi*G[0, 1, x] + (20*Pi^2*G[0, 1, x])/
            9 - (1580*G[1, 0, x])/9 + (72*I)*Pi*G[1, 0, x] - 
           (292*Pi^2*G[1, 0, x])/9 - (224*G[1, 1, x])/9 + 
           (88*Pi^2*G[1, 1, x])/3 + 128*G[0, 0, 0, x] - ((352*I)/3)*Pi*
            G[0, 0, 0, x] + 176*G[0, 0, 1, x] - (96*I)*Pi*G[0, 0, 1, x] + 
           176*G[0, 1, 0, x] - ((272*I)/3)*Pi*G[0, 1, 0, x] + 
           80*G[0, 1, 1, x] + 160*G[1, 0, 0, x] - ((16*I)/3)*Pi*
            G[1, 0, 0, x] + 88*G[1, 0, 1, x] + 88*G[1, 1, 0, x] + 
           (8*I)*Pi*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
           (8*I)*Pi*G[1, 1, 1, x] - (200*G[0, 0, 0, 0, x])/3 - 
           (352*G[0, 0, 0, 1, x])/3 - (352*G[0, 0, 1, 0, x])/3 - 
           96*G[0, 0, 1, 1, x] - (320*G[0, 1, 0, 0, x])/3 - 
           (304*G[0, 1, 0, 1, x])/3 - (304*G[0, 1, 1, 0, x])/3 + 
           (16*G[0, 1, 1, 1, x])/3 - (160*G[1, 0, 0, 0, x])/3 - 
           (176*G[1, 0, 0, 1, x])/3 - (176*G[1, 0, 1, 0, x])/3 - 
           (128*G[1, 0, 1, 1, x])/3 - (128*G[1, 1, 0, 0, x])/3 - 
           (152*G[1, 1, 0, 1, x])/3 - (152*G[1, 1, 1, 0, x])/3 + 
           64*G[1, 1, 1, 1, x] + (404*Zeta[3])/9 + ((296*I)/9)*Pi*Zeta[3] - 
           (140*G[0, x]*Zeta[3])/9 + (296*G[1, x]*Zeta[3])/9)) + 
       RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 + (1009*Pi^4)/135 + 
         ((2*I)/5)*Pi^5 - (1312*Pi^6)/945 + ((17533*I)/162)*Pi*G[0, x] - 
         (526*Pi^2*G[0, x])/9 - ((173*I)/9)*Pi^3*G[0, x] - 
         (434*Pi^4*G[0, x])/135 - ((32*I)/45)*Pi^5*G[0, x] + 
         (12*I)*Pi^3*G[1, x] + (7*Pi^4*G[1, x])/45 + (17533*G[0, 0, x])/162 + 
         ((4136*I)/27)*Pi*G[0, 0, x] - (29*Pi^2*G[0, 0, x])/9 - 
         ((76*I)/9)*Pi^3*G[0, 0, x] - (992*Pi^4*G[0, 0, x])/45 + 
         ((560*I)/9)*Pi*G[0, 1, x] + (128*Pi^2*G[0, 1, x])/9 - 
         ((38*I)/3)*Pi^3*G[0, 1, x] + (32*Pi^4*G[0, 1, x])/15 + 
         ((380*I)/9)*Pi*G[1, 0, x] - (124*Pi^2*G[1, 0, x])/3 - 
         (6*I)*Pi^3*G[1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, x] + 
         (1234*G[0, 0, 0, x])/9 - ((32*I)/3)*Pi*G[0, 0, 0, x] - 
         (392*Pi^2*G[0, 0, 0, x])/9 + ((128*I)/3)*Pi^3*G[0, 0, 0, x] + 
         (560*G[0, 0, 1, x])/9 - (88*I)*Pi*G[0, 0, 1, x] + 
         10*Pi^2*G[0, 0, 1, x] - ((128*I)/3)*Pi^3*G[0, 0, 1, x] + 
         (560*G[0, 1, 0, x])/9 - (144*I)*Pi*G[0, 1, 0, x] + 
         50*Pi^2*G[0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, x] + 
         8*Pi^2*G[0, 1, 1, x] + (380*G[1, 0, 0, x])/9 - 
         (16*I)*Pi*G[1, 0, 0, x] + (46*Pi^2*G[1, 0, 0, x])/3 + 
         (36*I)*Pi*G[1, 0, 1, x] + (16*Pi^2*G[1, 0, 1, x])/3 - 
         (36*I)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/3 - 
         (28*G[0, 0, 0, 0, x])/3 + (4*I)*Pi*G[0, 0, 0, 0, x] - 
         64*Pi^2*G[0, 0, 0, 0, x] - (376*G[0, 0, 0, 1, x])/3 + 
         (112*I)*Pi*G[0, 0, 0, 1, x] - (376*G[0, 0, 1, 0, x])/3 + 
         ((164*I)/3)*Pi*G[0, 0, 1, 0, x] + (128*Pi^2*G[0, 0, 1, 0, x])/3 + 
         (28*G[0, 0, 1, 1, x])/3 - (40*I)*Pi*G[0, 0, 1, 1, x] - 
         160*G[0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, x] + 
         (64*Pi^2*G[0, 1, 0, 0, x])/3 - 12*G[0, 1, 0, 1, x] - 
         (44*I)*Pi*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         104*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, x] + 
         36*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, x] + 
         36*G[1, 0, 1, 0, x] - (20*I)*Pi*G[1, 0, 1, 1, x] - 
         36*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (4*I)*Pi*G[1, 1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
         (328*G[0, 0, 0, 0, 0, x])/3 + (320*I)*Pi*G[0, 0, 0, 0, 0, x] + 
         188*G[0, 0, 0, 0, 1, x] + 188*G[0, 0, 0, 1, 0, x] - 
         (320*I)*Pi*G[0, 0, 0, 1, 0, x] - 36*G[0, 0, 0, 1, 1, x] + 
         (404*G[0, 0, 1, 0, 0, x])/3 - (256*I)*Pi*G[0, 0, 1, 0, 0, x] - 
         40*G[0, 0, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 0, x] + 
         (256*I)*Pi*G[0, 0, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, x] + 
         164*G[0, 1, 0, 0, 0, x] - (64*I)*Pi*G[0, 1, 0, 0, 0, x] - 
         124*G[0, 1, 0, 0, 1, x] - 124*G[0, 1, 0, 1, 0, x] + 
         (64*I)*Pi*G[0, 1, 0, 1, 0, x] + 92*G[0, 1, 0, 1, 1, x] + 
         12*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
         12*G[0, 1, 1, 1, 0, x] + 60*G[1, 0, 0, 0, 0, x] - 
         24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
         28*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, x] - 
         20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
         24*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 0, x] + 
         320*G[0, 0, 0, 0, 0, 0, x] - 320*G[0, 0, 0, 1, 0, 0, x] - 
         256*G[0, 0, 1, 0, 0, 0, x] + 256*G[0, 0, 1, 1, 0, 0, x] - 
         64*G[0, 1, 0, 0, 0, 0, x] + 64*G[0, 1, 0, 1, 0, 0, x] - 20*Zeta[3] + 
         (304*I)*Pi*Zeta[3] - (236*Pi^2*Zeta[3])/3 - ((128*I)/3)*Pi^3*
          Zeta[3] + (632*G[0, x]*Zeta[3])/3 - ((844*I)/9)*Pi*G[0, x]*
          Zeta[3] - 72*G[1, x]*Zeta[3] + (32*I)*Pi*G[1, x]*Zeta[3] - 
         (2212*G[0, 0, x]*Zeta[3])/9 - (128*I)*Pi*G[0, 0, x]*Zeta[3] + 
         112*G[0, 1, x]*Zeta[3] - (128*I)*Pi*G[0, 1, x]*Zeta[3] - 
         8*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - 128*G[0, 0, 0, x]*
          Zeta[3] + 256*G[0, 0, 1, x]*Zeta[3] - 128*G[0, 1, 0, x]*Zeta[3] + 
         256*Zeta[3]^2 - 252*Zeta[5]) + RATIO[x^(-1)]*
        (-145/972 + ((185*I)/6)*Pi + (19217*Pi^2)/1944 + ((880*I)/81)*Pi^3 - 
         (197*Pi^4)/2430 + ((28*I)/27)*Pi^5 + (19321*G[0, x])/216 - 
         ((9611*I)/81)*Pi*G[0, x] - (415*Pi^2*G[0, x])/81 - 
         ((2*I)/9)*Pi^3*G[0, x] - (7*Pi^4*G[0, x])/540 + (185*G[1, x])/6 + 
         (24*I)*Pi*G[1, x] - (902*Pi^2*G[1, x])/81 + ((80*I)/3)*Pi^3*
          G[1, x] + (758*Pi^4*G[1, x])/135 - (22013*G[0, 0, x])/162 + 
         ((1580*I)/9)*Pi*G[0, 0, x] + (332*Pi^2*G[0, 0, x])/9 + 
         ((4*I)/9)*Pi^3*G[0, 0, x] - (9611*G[0, 1, x])/81 + 
         ((224*I)/9)*Pi*G[0, 1, x] + (34*Pi^2*G[0, 1, x])/9 - 
         ((148*I)/9)*Pi^3*G[0, 1, x] - (9611*G[1, 0, x])/81 - 
         ((76*I)/9)*Pi*G[1, 0, x] - (86*Pi^2*G[1, 0, x])/3 - 
         ((340*I)/9)*Pi^3*G[1, 0, x] + (136*G[1, 1, x])/3 + 
         (16*I)*Pi*G[1, 1, x] + (356*Pi^2*G[1, 1, x])/9 + 
         ((4*I)/3)*Pi^3*G[1, 1, x] + (1414*G[0, 0, 0, x])/9 - 
         (176*I)*Pi*G[0, 0, 0, x] - (428*Pi^2*G[0, 0, 0, x])/9 + 
         (1580*G[0, 0, 1, x])/9 - (80*I)*Pi*G[0, 0, 1, x] - 
         (20*Pi^2*G[0, 0, 1, x])/9 + (1580*G[0, 1, 0, x])/9 - 
         (72*I)*Pi*G[0, 1, 0, x] + 36*Pi^2*G[0, 1, 0, x] + 
         (224*G[0, 1, 1, x])/9 - (232*Pi^2*G[0, 1, 1, x])/9 + 
         (980*G[1, 0, 0, x])/9 + ((200*I)/3)*Pi*G[1, 0, 0, x] + 
         (220*Pi^2*G[1, 0, 0, x])/9 + (524*G[1, 0, 1, x])/9 - 
         4*Pi^2*G[1, 0, 1, x] + (524*G[1, 1, 0, x])/9 - 
         (16*I)*Pi*G[1, 1, 0, x] - (364*Pi^2*G[1, 1, 0, x])/9 - 
         (52*G[1, 1, 1, x])/3 - (188*Pi^2*G[1, 1, 1, x])/9 - 
         128*G[0, 0, 0, 0, x] + ((352*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         176*G[0, 0, 0, 1, x] + (96*I)*Pi*G[0, 0, 0, 1, x] - 
         176*G[0, 0, 1, 0, x] + ((272*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         80*G[0, 0, 1, 1, x] - 160*G[0, 1, 0, 0, x] + ((80*I)/3)*Pi*
          G[0, 1, 0, 0, x] - 88*G[0, 1, 0, 1, x] - 88*G[0, 1, 1, 0, x] - 
         ((88*I)/3)*Pi*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
         (8*I)*Pi*G[0, 1, 1, 1, x] + (16*G[1, 0, 0, 0, x])/3 - 
         ((208*I)/3)*Pi*G[1, 0, 0, 0, x] - (296*G[1, 0, 0, 1, x])/3 - 
         (296*G[1, 0, 1, 0, x])/3 + ((112*I)/3)*Pi*G[1, 0, 1, 0, x] + 
         (32*G[1, 0, 1, 1, x])/3 - (48*I)*Pi*G[1, 0, 1, 1, x] - 
         (200*G[1, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (112*G[1, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, x] - 
         (112*G[1, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 1, 0, x] + 
         (136*G[1, 1, 1, 1, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] + 
         (200*G[0, 0, 0, 0, 0, x])/3 + (352*G[0, 0, 0, 0, 1, x])/3 + 
         (352*G[0, 0, 0, 1, 0, x])/3 + 96*G[0, 0, 0, 1, 1, x] + 
         (320*G[0, 0, 1, 0, 0, x])/3 + (304*G[0, 0, 1, 0, 1, x])/3 + 
         (304*G[0, 0, 1, 1, 0, x])/3 - (16*G[0, 0, 1, 1, 1, x])/3 + 
         96*G[0, 1, 0, 0, 0, x] + (112*G[0, 1, 0, 0, 1, x])/3 + 
         (112*G[0, 1, 0, 1, 0, x])/3 + 64*G[0, 1, 0, 1, 1, x] + 
         (64*G[0, 1, 1, 0, 0, x])/3 + (152*G[0, 1, 1, 0, 1, x])/3 + 
         (152*G[0, 1, 1, 1, 0, x])/3 - 64*G[0, 1, 1, 1, 1, x] - 
         (64*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 0, 1, 0, x])/3 + (160*G[1, 0, 0, 1, 1, x])/3 + 
         (208*G[1, 0, 1, 0, 0, x])/3 + (80*G[1, 0, 1, 0, 1, x])/3 + 
         (80*G[1, 0, 1, 1, 0, x])/3 - 32*G[1, 0, 1, 1, 1, x] - 
         48*G[1, 1, 0, 0, 0, x] + (248*G[1, 1, 0, 0, 1, x])/3 + 
         (248*G[1, 1, 0, 1, 0, x])/3 - 16*G[1, 1, 0, 1, 1, x] + 
         (80*G[1, 1, 1, 0, 0, x])/3 + 8*G[1, 1, 1, 0, 1, x] + 
         8*G[1, 1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, 1, x] + (8545*Zeta[3])/81 + 
         ((728*I)/9)*Pi*Zeta[3] - (191*Pi^2*Zeta[3])/3 - 
         (404*G[0, x]*Zeta[3])/9 + ((280*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (152*G[1, x]*Zeta[3])/9 + ((544*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (140*G[0, 0, x]*Zeta[3])/9 - (104*G[0, 1, x]*Zeta[3])/9 + 
         (88*G[1, 0, x]*Zeta[3])/9 + 32*G[1, 1, x]*Zeta[3] - 
         (1828*Zeta[5])/9) + (2440*Zeta[5])/9)/Nc^2 + 
     Nc^2*(22674005/52488 + (172757*Pi^2)/17496 + (1123*Pi^4)/810 - 
       (542099*G[0, x])/1944 - (166*Pi^2*G[0, x])/3 - 
       (109*Pi^4*G[0, x])/540 + (228665*G[1, x])/2916 - 
       (7799*Pi^2*G[1, x])/243 + (68*Pi^4*G[1, x])/135 + 
       (25945*G[0, 0, x])/162 + (316*Pi^2*G[0, 0, x])/9 - 
       (6365*G[0, 1, x])/162 + 19*Pi^2*G[0, 1, x] - (6365*G[1, 0, x])/162 + 
       (59*Pi^2*G[1, 0, x])/3 - (256*G[1, 1, x])/3 + (26*Pi^2*G[1, 1, x])/3 - 
       (2464*G[0, 0, 0, x])/9 - (22*Pi^2*G[0, 0, 0, x])/3 + 
       (4810*G[0, 0, 1, x])/27 + (10*Pi^2*G[0, 0, 1, x])/3 + 
       (4810*G[0, 1, 0, x])/27 + (14*Pi^2*G[0, 1, 0, x])/9 - 
       (2312*G[0, 1, 1, x])/27 + (40*Pi^2*G[0, 1, 1, x])/9 + 
       (1456*G[1, 0, 0, x])/27 + (40*Pi^2*G[1, 0, 0, x])/9 + 
       (1042*G[1, 0, 1, x])/27 + (38*Pi^2*G[1, 0, 1, x])/9 + 
       (1042*G[1, 1, 0, x])/27 + (2*Pi^2*G[1, 1, 0, x])/3 - 
       (206*G[1, 1, 1, x])/9 - (2*Pi^2*G[1, 1, 1, x])/3 + 
       (2360*G[0, 0, 0, 0, x])/9 - (1328*G[0, 0, 0, 1, x])/9 - 
       (1328*G[0, 0, 1, 0, x])/9 + (152*G[0, 0, 1, 1, x])/3 - 
       (812*G[0, 1, 0, 0, x])/9 - (20*G[0, 1, 0, 1, x])/3 - 
       (20*G[0, 1, 1, 0, x])/3 + (172*G[0, 1, 1, 1, x])/3 - 
       (104*G[1, 0, 0, 0, x])/9 - 36*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
       (112*G[1, 0, 1, 1, x])/3 - 4*G[1, 1, 0, 0, x] + 
       (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 + 
       20*G[1, 1, 1, 1, x] - (280*G[0, 0, 0, 0, 0, x])/3 + 
       (208*G[0, 0, 0, 0, 1, x])/3 + (208*G[0, 0, 0, 1, 0, x])/3 - 
       32*G[0, 0, 0, 1, 1, x] + (200*G[0, 0, 1, 0, 0, x])/3 - 
       (88*G[0, 0, 1, 0, 1, x])/3 - (88*G[0, 0, 1, 1, 0, x])/3 - 
       (8*G[0, 0, 1, 1, 1, x])/3 + (152*G[0, 1, 0, 0, 0, x])/3 - 
       (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 - 
       (56*G[0, 1, 0, 1, 1, x])/3 - (32*G[0, 1, 1, 0, 0, x])/3 - 
       (64*G[0, 1, 1, 0, 1, x])/3 - (64*G[0, 1, 1, 1, 0, x])/3 + 
       (64*G[0, 1, 1, 1, 1, x])/3 + 48*G[1, 0, 0, 0, 0, x] - 
       (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 - 
       (8*G[1, 0, 0, 1, 1, x])/3 - 8*G[1, 0, 1, 0, 0, x] - 
       (40*G[1, 0, 1, 0, 1, x])/3 - (40*G[1, 0, 1, 1, 0, x])/3 - 
       8*G[1, 1, 0, 0, 0, x] - (32*G[1, 1, 0, 0, 1, x])/3 - 
       (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 - 
       (56*G[1, 1, 1, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, 1, x] + 
       Log[mu2/s]^5*(5/9 - (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(-2 - G[0, x]/3 - (22*G[1, x])/9 + 
         (2 + G[0, x]/3 + (22*G[1, x])/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-473/27 - (10*Pi^2)/9 + (128*G[0, x])/27 + 
         (88*G[1, x])/27 - (28*G[0, 0, x])/9 + (40*G[0, 1, x])/9 + 
         (40*G[1, 0, x])/9 + (16*G[1, 1, x])/3 + 
         (473/27 + (10*Pi^2)/9 - (128*G[0, x])/27 - (88*G[1, x])/27 + 
           (28*G[0, 0, x])/9 - (40*G[0, 1, x])/9 - (40*G[1, 0, x])/9 - 
           (16*G[1, 1, x])/3)*RATIO[x^(-1)]) + (14299*Zeta[3])/81 + 
       (151*Pi^2*Zeta[3])/9 - (2800*G[0, x]*Zeta[3])/27 - 
       (508*G[1, x]*Zeta[3])/9 + (452*G[0, 0, x]*Zeta[3])/9 - 
       (152*G[0, 1, x]*Zeta[3])/9 - (8*G[1, 0, x]*Zeta[3])/9 - 
       16*G[1, 1, x]*Zeta[3] + Log[mu2/s]^2*(-203/108 + (59*Pi^2)/9 - 
         (14*G[0, x])/9 + Pi^2*G[0, x] + (487*G[1, x])/9 + 3*Pi^2*G[1, x] + 
         (80*G[0, 0, x])/9 - (208*G[0, 1, x])/9 - (208*G[1, 0, x])/9 + 
         (40*G[1, 1, x])/3 + (20*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + 
         (8*G[0, 1, 0, x])/3 - 16*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 
         (52*G[1, 0, 1, x])/3 - (52*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
         RATIO[x^(-1)]*(203/108 - (59*Pi^2)/9 + (14*G[0, x])/9 - 
           Pi^2*G[0, x] - (487*G[1, x])/9 - 3*Pi^2*G[1, x] - 
           (80*G[0, 0, x])/9 + (208*G[0, 1, x])/9 + (208*G[1, 0, x])/9 - 
           (40*G[1, 1, x])/3 - (20*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - 
           (8*G[0, 1, 0, x])/3 + 16*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
           (52*G[1, 0, 1, x])/3 + (52*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/
            3 - (74*Zeta[3])/9) + (74*Zeta[3])/9) + 
       RATIO[x]*((128*Pi^2)/3 - 12*Pi^2*G[0, x] - 8*Pi^2*G[1, x] + 
         (256*G[0, 0, x])/3 - (256*G[0, 1, x])/3 - (256*G[1, 0, x])/3 + 
         (256*G[1, 1, x])/3 - 56*G[0, 0, 0, x] + 32*G[0, 0, 1, x] + 
         32*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 16*G[1, 0, 0, x] + 
         8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 32*G[1, 1, 1, x] + 16*Zeta[3]) + 
       Log[mu2/s]*(1168967/5832 + (6152*Pi^2)/243 + (113*Pi^4)/540 - 
         (9790*G[0, x])/81 - (229*Pi^2*G[0, x])/9 + (20189*G[1, x])/162 - 
         (37*Pi^2*G[1, x])/3 + (2582*G[0, 0, x])/27 + (8*Pi^2*G[0, 0, x])/3 - 
         (2498*G[0, 1, x])/27 - (14*Pi^2*G[0, 1, x])/3 - 
         (2498*G[1, 0, x])/27 - (10*Pi^2*G[1, 0, x])/3 - 
         (424*G[1, 1, x])/27 - 4*Pi^2*G[1, 1, x] - (344*G[0, 0, 0, x])/3 + 
         (872*G[0, 0, 1, x])/9 + (872*G[0, 1, 0, x])/9 - 
         (152*G[0, 1, 1, x])/3 + (428*G[1, 0, 0, x])/9 - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 - (76*G[1, 1, 1, x])/3 + 
         24*G[0, 0, 0, 0, x] - (112*G[0, 0, 0, 1, x])/3 - 
         (112*G[0, 0, 1, 0, x])/3 + 32*G[0, 0, 1, 1, x] - 
         (112*G[0, 1, 0, 0, x])/3 + 32*G[0, 1, 0, 1, x] + 
         32*G[0, 1, 1, 0, x] - (88*G[1, 0, 0, 0, x])/3 + 
         (64*G[1, 0, 0, 1, x])/3 + (64*G[1, 0, 1, 0, x])/3 + 
         (40*G[1, 0, 1, 1, x])/3 + (56*G[1, 1, 0, 0, x])/3 + 
         16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - (56*G[1, 1, 1, 1, x])/
          3 + (12*Pi^2 + 24*G[0, 0, x] - 24*G[0, 1, x] - 24*G[1, 0, x] + 
           24*G[1, 1, x])*RATIO[x] + (3244*Zeta[3])/27 - 
         (100*G[0, x]*Zeta[3])/3 + (152*G[1, x]*Zeta[3])/9 + 
         RATIO[(1 - x)^(-1)]*((-17*Pi^4)/15 - 8*Pi^2*G[0, 0, x] - 
           4*Pi^2*G[0, 1, x] - 24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 
           24*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 24*G[0, x]*Zeta[3]) + 
         RATIO[x^(-1)]*(-1168967/5832 - (8096*Pi^2)/243 - (113*Pi^4)/540 + 
           (9790*G[0, x])/81 + (157*Pi^2*G[0, x])/9 - (20189*G[1, x])/162 + 
           (25*Pi^2*G[1, x])/3 - (3230*G[0, 0, x])/27 - (8*Pi^2*G[0, 0, x])/
            3 + (3146*G[0, 1, x])/27 + (14*Pi^2*G[0, 1, x])/3 + 
           (3146*G[1, 0, x])/27 + (10*Pi^2*G[1, 0, x])/3 - 
           (224*G[1, 1, x])/27 + 4*Pi^2*G[1, 1, x] + (272*G[0, 0, 0, x])/3 - 
           (656*G[0, 0, 1, x])/9 - (656*G[0, 1, 0, x])/9 + 
           (80*G[0, 1, 1, x])/3 - (428*G[1, 0, 0, x])/9 + (4*G[1, 0, 1, x])/
            3 + (4*G[1, 1, 0, x])/3 + (76*G[1, 1, 1, x])/3 - 
           24*G[0, 0, 0, 0, x] + (112*G[0, 0, 0, 1, x])/3 + 
           (112*G[0, 0, 1, 0, x])/3 - 32*G[0, 0, 1, 1, x] + 
           (112*G[0, 1, 0, 0, x])/3 - 32*G[0, 1, 0, 1, x] - 
           32*G[0, 1, 1, 0, x] + (88*G[1, 0, 0, 0, x])/3 - 
           (64*G[1, 0, 0, 1, x])/3 - (64*G[1, 0, 1, 0, x])/3 - 
           (40*G[1, 0, 1, 1, x])/3 - (56*G[1, 1, 0, 0, x])/3 - 
           16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + (56*G[1, 1, 1, 1, x])/
            3 - (2596*Zeta[3])/27 + (100*G[0, x]*Zeta[3])/3 - 
           (152*G[1, x]*Zeta[3])/9)) + RATIO[(1 - x)^(-1)]*
        ((-68*Pi^4)/27 - (7*Pi^4*G[0, x])/15 - (160*Pi^2*G[0, 0, x])/9 - 
         (80*Pi^2*G[0, 1, x])/9 + (40*Pi^2*G[0, 0, 0, x])/3 + 
         (32*Pi^2*G[0, 0, 1, x])/3 + (44*Pi^2*G[0, 1, 0, x])/3 + 
         (16*Pi^2*G[0, 1, 1, x])/3 - (160*G[0, 0, 0, 0, x])/3 + 
         (160*G[0, 0, 0, 1, x])/3 + (160*G[0, 0, 1, 0, x])/3 - 
         (160*G[0, 0, 1, 1, x])/3 + 72*G[0, 0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] - 
         8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
         32*G[0, 1, 0, 0, 1, x] - 32*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] - 24*Pi^2*Zeta[3] + (160*G[0, x]*Zeta[3])/3 - 
         80*G[0, 0, x]*Zeta[3] + 16*G[0, 1, x]*Zeta[3] - 80*Zeta[5]) - 
       (140*Zeta[5])/9 + RATIO[x^(-1)]*(-22674005/52488 - 
         (670421*Pi^2)/17496 - (1501*Pi^4)/810 + (542099*G[0, x])/1944 + 
         (314*Pi^2*G[0, x])/9 + (109*Pi^4*G[0, x])/540 - 
         (228665*G[1, x])/2916 + (6287*Pi^2*G[1, x])/243 - 
         (68*Pi^4*G[1, x])/135 - (39769*G[0, 0, x])/162 - 
         (196*Pi^2*G[0, 0, x])/9 + (20189*G[0, 1, x])/162 - 
         (25*Pi^2*G[0, 1, x])/3 + (20189*G[1, 0, x])/162 - 
         5*Pi^2*G[1, 0, x] - (10*Pi^2*G[1, 1, x])/3 + (2200*G[0, 0, 0, x])/
          9 + (22*Pi^2*G[0, 0, 0, x])/3 - (3370*G[0, 0, 1, x])/27 - 
         (10*Pi^2*G[0, 0, 1, x])/3 - (3370*G[0, 1, 0, x])/27 - 
         (14*Pi^2*G[0, 1, 0, x])/9 + (224*G[0, 1, 1, x])/27 - 
         (40*Pi^2*G[0, 1, 1, x])/9 - (1888*G[1, 0, 0, x])/27 - 
         (40*Pi^2*G[1, 0, 0, x])/9 - (1258*G[1, 0, 1, x])/27 - 
         (38*Pi^2*G[1, 0, 1, x])/9 - (1258*G[1, 1, 0, x])/27 - 
         (2*Pi^2*G[1, 1, 0, x])/3 + (494*G[1, 1, 1, x])/9 + 
         (2*Pi^2*G[1, 1, 1, x])/3 - (1712*G[0, 0, 0, 0, x])/9 + 
         (896*G[0, 0, 0, 1, x])/9 + (896*G[0, 0, 1, 0, x])/9 - 
         (80*G[0, 0, 1, 1, x])/3 + (668*G[0, 1, 0, 0, x])/9 - 
         (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 - 
         (76*G[0, 1, 1, 1, x])/3 + (392*G[1, 0, 0, 0, x])/9 + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 0, 0, x] - (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/
          3 - 20*G[1, 1, 1, 1, x] + (280*G[0, 0, 0, 0, 0, x])/3 - 
         (208*G[0, 0, 0, 0, 1, x])/3 - (208*G[0, 0, 0, 1, 0, x])/3 + 
         32*G[0, 0, 0, 1, 1, x] - (200*G[0, 0, 1, 0, 0, x])/3 + 
         (88*G[0, 0, 1, 0, 1, x])/3 + (88*G[0, 0, 1, 1, 0, x])/3 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (152*G[0, 1, 0, 0, 0, x])/3 + 
         (40*G[0, 1, 0, 0, 1, x])/3 + (40*G[0, 1, 0, 1, 0, x])/3 + 
         (56*G[0, 1, 0, 1, 1, x])/3 + (32*G[0, 1, 1, 0, 0, x])/3 + 
         (64*G[0, 1, 1, 0, 1, x])/3 + (64*G[0, 1, 1, 1, 0, x])/3 - 
         (64*G[0, 1, 1, 1, 1, x])/3 - 48*G[1, 0, 0, 0, 0, x] + 
         (56*G[1, 0, 0, 0, 1, x])/3 + (56*G[1, 0, 0, 1, 0, x])/3 + 
         (8*G[1, 0, 0, 1, 1, x])/3 + 8*G[1, 0, 1, 0, 0, x] + 
         (40*G[1, 0, 1, 0, 1, x])/3 + (40*G[1, 0, 1, 1, 0, x])/3 + 
         8*G[1, 1, 0, 0, 0, x] + (32*G[1, 1, 0, 0, 1, x])/3 + 
         (32*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
         (56*G[1, 1, 1, 0, 0, x])/3 - (8*G[1, 1, 1, 0, 1, x])/3 - 
         (8*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] - 
         (12571*Zeta[3])/81 - (151*Pi^2*Zeta[3])/9 + (640*G[0, x]*Zeta[3])/
          27 + (652*G[1, x]*Zeta[3])/9 - (452*G[0, 0, x]*Zeta[3])/9 + 
         (152*G[0, 1, x]*Zeta[3])/9 + (8*G[1, 0, x]*Zeta[3])/9 + 
         16*G[1, 1, x]*Zeta[3] + (140*Zeta[5])/9))) + 
   Nc*(-152592883/104976 + ((5929897*I)/5832)*Pi - (39308503*Pi^2)/69984 + 
     ((14468*I)/243)*Pi^3 - (5383*Pi^4)/405 + ((107*I)/135)*Pi^5 + 
     (946663*Pi^6)/408240 + (19255039*G[0, x])/11664 - 
     ((415925*I)/648)*Pi*G[0, x] - (192733*Pi^2*G[0, x])/1944 + 
     ((293*I)/18)*Pi^3*G[0, x] - (8683*Pi^4*G[0, x])/360 - 
     ((11*I)/30)*Pi^5*G[0, x] + (243464*G[1, x])/729 + 
     ((6056*I)/27)*Pi*G[1, x] - (76043*Pi^2*G[1, x])/486 - 
     ((1006*I)/9)*Pi^3*G[1, x] - (4487*Pi^4*G[1, x])/270 - 
     ((13*I)/45)*Pi^5*G[1, x] - (120479*G[0, 0, x])/54 + 
     ((4703*I)/6)*Pi*G[0, 0, x] + (1303*Pi^2*G[0, 0, x])/18 + 
     ((305*I)/3)*Pi^3*G[0, 0, x] + (101*Pi^4*G[0, 0, x])/15 + 
     (220585*G[0, 1, x])/324 - ((926*I)/9)*Pi*G[0, 1, x] + 
     (596*Pi^2*G[0, 1, x])/9 - (18*I)*Pi^3*G[0, 1, x] + 
     (92*Pi^4*G[0, 1, x])/15 + (220585*G[1, 0, x])/324 - 
     ((3797*I)/6)*Pi*G[1, 0, x] + (1850*Pi^2*G[1, 0, x])/9 + 
     ((263*I)/9)*Pi^3*G[1, 0, x] + (227*Pi^4*G[1, 0, x])/45 - 
     (1862*G[1, 1, x])/3 - ((122*I)/3)*Pi*G[1, 1, x] + 
     (931*Pi^2*G[1, 1, x])/9 + ((226*I)/9)*Pi^3*G[1, 1, x] + 
     (107*Pi^4*G[1, 1, x])/45 + (26771*G[0, 0, 0, x])/18 - 
     ((3757*I)/18)*Pi*G[0, 0, 0, x] - (752*Pi^2*G[0, 0, 0, x])/9 - 
     ((70*I)/3)*Pi^3*G[0, 0, 0, x] + (2152*G[0, 0, 1, x])/27 + 
     (187*I)*Pi*G[0, 0, 1, x] + (656*Pi^2*G[0, 0, 1, x])/9 + 
     ((406*I)/9)*Pi^3*G[0, 0, 1, x] + (2152*G[0, 1, 0, x])/27 - 
     ((1933*I)/18)*Pi*G[0, 1, 0, x] + (277*Pi^2*G[0, 1, 0, x])/3 + 
     ((50*I)/3)*Pi^3*G[0, 1, 0, x] - (4322*G[0, 1, 1, x])/9 + 
     ((206*I)/3)*Pi*G[0, 1, 1, x] + (310*Pi^2*G[0, 1, 1, x])/3 + 
     ((154*I)/9)*Pi^3*G[0, 1, 1, x] - (59551*G[1, 0, 0, x])/54 - 
     ((232*I)/3)*Pi*G[1, 0, 0, x] + (352*Pi^2*G[1, 0, 0, x])/9 - 
     ((20*I)/3)*Pi^3*G[1, 0, 0, x] + (517*G[1, 0, 1, x])/3 - 
     ((230*I)/3)*Pi*G[1, 0, 1, x] + (251*Pi^2*G[1, 0, 1, x])/3 - 
     ((85*I)/9)*Pi^3*G[1, 0, 1, x] + (517*G[1, 1, 0, x])/3 + 
     ((1025*I)/3)*Pi*G[1, 1, 0, x] + (344*Pi^2*G[1, 1, 0, x])/3 + 
     ((5*I)/3)*Pi^3*G[1, 1, 0, x] - (1841*G[1, 1, 1, x])/9 - 
     (51*I)*Pi*G[1, 1, 1, x] + (242*Pi^2*G[1, 1, 1, x])/9 - 
     ((226*I)/9)*Pi^3*G[1, 1, 1, x] - (589*G[0, 0, 0, 0, x])/6 + 
     (778*I)*Pi*G[0, 0, 0, 0, x] + 22*Pi^2*G[0, 0, 0, 0, x] - 
     (2951*G[0, 0, 0, 1, x])/9 - ((254*I)/3)*Pi*G[0, 0, 0, 1, x] - 
     (164*Pi^2*G[0, 0, 0, 1, x])/3 - (2951*G[0, 0, 1, 0, x])/9 - 
     ((1280*I)/3)*Pi*G[0, 0, 1, 0, x] - (49*Pi^2*G[0, 0, 1, 0, x])/3 + 
     (1516*G[0, 0, 1, 1, x])/3 - (96*I)*Pi*G[0, 0, 1, 1, x] + 
     (53*Pi^2*G[0, 0, 1, 1, x])/9 - (4037*G[0, 1, 0, 0, x])/18 - 
     (486*I)*Pi*G[0, 1, 0, 0, x] - 14*Pi^2*G[0, 1, 0, 0, x] + 
     (322*G[0, 1, 0, 1, x])/3 - (116*I)*Pi*G[0, 1, 0, 1, x] - 
     20*Pi^2*G[0, 1, 0, 1, x] + (322*G[0, 1, 1, 0, x])/3 + 
     ((704*I)/3)*Pi*G[0, 1, 1, 0, x] - (119*Pi^2*G[0, 1, 1, 0, x])/3 + 
     (904*G[0, 1, 1, 1, x])/3 + ((488*I)/3)*Pi*G[0, 1, 1, 1, x] + 
     (500*Pi^2*G[0, 1, 1, 1, x])/9 + (2686*G[1, 0, 0, 0, x])/9 - 
     ((148*I)/3)*Pi*G[1, 0, 0, 0, x] - 10*Pi^2*G[1, 0, 0, 0, x] - 
     (146*G[1, 0, 0, 1, x])/3 + ((58*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     (251*Pi^2*G[1, 0, 0, 1, x])/9 - (146*G[1, 0, 1, 0, x])/3 - 
     ((296*I)/3)*Pi*G[1, 0, 1, 0, x] - (361*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (182*G[1, 0, 1, 1, x])/3 + ((46*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (8*Pi^2*G[1, 0, 1, 1, x])/3 + (2116*G[1, 1, 0, 0, x])/3 + 
     ((88*I)/3)*Pi*G[1, 1, 0, 0, x] + (53*Pi^2*G[1, 1, 0, 0, x])/3 - 
     275*G[1, 1, 0, 1, x] - ((134*I)/3)*Pi*G[1, 1, 0, 1, x] + 
     (134*Pi^2*G[1, 1, 0, 1, x])/9 - 275*G[1, 1, 1, 0, x] + 
     ((2*I)/3)*Pi*G[1, 1, 1, 0, x] + (446*Pi^2*G[1, 1, 1, 0, x])/9 + 
     (1642*G[1, 1, 1, 1, x])/3 + ((316*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (100*Pi^2*G[1, 1, 1, 1, x])/3 + (2452*G[0, 0, 0, 0, 0, x])/3 - 
     (312*I)*Pi*G[0, 0, 0, 0, 0, x] + 370*G[0, 0, 0, 0, 1, x] + 
     (112*I)*Pi*G[0, 0, 0, 0, 1, x] + 370*G[0, 0, 0, 1, 0, x] + 
     ((820*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - (1222*G[0, 0, 0, 1, 1, x])/3 - 
     22*G[0, 0, 1, 0, 0, x] + ((850*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - 
     (1072*G[0, 0, 1, 0, 1, x])/3 - (76*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (1072*G[0, 0, 1, 1, 0, x])/3 - ((850*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (128*G[0, 0, 1, 1, 1, x])/3 + ((112*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
     (986*G[0, 1, 0, 0, 0, x])/3 + (216*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (406*G[0, 1, 0, 0, 1, x])/3 - (76*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (406*G[0, 1, 0, 1, 0, x])/3 - ((290*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     (970*G[0, 1, 0, 1, 1, x])/3 + (18*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     268*G[0, 1, 1, 0, 0, x] - ((236*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     376*G[0, 1, 1, 0, 1, x] + (34*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     376*G[0, 1, 1, 1, 0, x] + ((38*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 
     (2128*G[0, 1, 1, 1, 1, x])/3 + ((124*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + 
     (572*G[1, 0, 0, 0, 0, x])/3 + (92*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (482*G[1, 0, 0, 0, 1, x])/3 - (36*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (482*G[1, 0, 0, 1, 0, x])/3 - ((176*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (152*G[1, 0, 0, 1, 1, x])/3 - ((140*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 
     120*G[1, 0, 1, 0, 0, x] - ((92*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
     (628*G[1, 0, 1, 0, 1, x])/3 + ((124*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
     (628*G[1, 0, 1, 1, 0, x])/3 + (88*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (454*G[1, 0, 1, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (682*G[1, 1, 0, 0, 0, x])/3 - (96*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     298*G[1, 1, 0, 0, 1, x] - (28*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     298*G[1, 1, 0, 1, 0, x] - ((44*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
     100*G[1, 1, 0, 1, 1, x] + ((208*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - 
     254*G[1, 1, 1, 0, 0, x] - ((56*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     (304*G[1, 1, 1, 0, 1, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     (304*G[1, 1, 1, 1, 0, x])/3 + (44*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     264*G[1, 1, 1, 1, 1, x] - (96*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     392*G[0, 0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 0, 1, x] - 
     40*G[0, 0, 0, 0, 1, 0, x] + 224*G[0, 0, 0, 0, 1, 1, x] + 
     40*G[0, 0, 0, 1, 0, 0, x] + (916*G[0, 0, 0, 1, 0, 1, x])/3 + 
     (916*G[0, 0, 0, 1, 1, 0, x])/3 - (628*G[0, 0, 0, 1, 1, 1, x])/3 + 
     88*G[0, 0, 1, 0, 0, 0, x] + (802*G[0, 0, 1, 0, 0, 1, x])/3 + 
     (802*G[0, 0, 1, 0, 1, 0, x])/3 - (646*G[0, 0, 1, 0, 1, 1, x])/3 + 
     26*G[0, 0, 1, 1, 0, 0, x] - (544*G[0, 0, 1, 1, 0, 1, x])/3 - 
     (544*G[0, 0, 1, 1, 1, 0, x])/3 + (20*G[0, 0, 1, 1, 1, 1, x])/3 + 
     84*G[0, 1, 0, 0, 0, 0, x] + 196*G[0, 1, 0, 0, 0, 1, x] + 
     196*G[0, 1, 0, 0, 1, 0, x] - 156*G[0, 1, 0, 0, 1, 1, x] + 
     104*G[0, 1, 0, 1, 0, 0, x] - (254*G[0, 1, 0, 1, 0, 1, x])/3 - 
     (254*G[0, 1, 0, 1, 1, 0, x])/3 - (304*G[0, 1, 0, 1, 1, 1, x])/3 + 
     28*G[0, 1, 1, 0, 0, 0, x] - (128*G[0, 1, 1, 0, 0, 1, x])/3 - 
     (128*G[0, 1, 1, 0, 1, 0, x])/3 - (358*G[0, 1, 1, 0, 1, 1, x])/3 - 
     30*G[0, 1, 1, 1, 0, 0, x] - (460*G[0, 1, 1, 1, 0, 1, x])/3 - 
     (460*G[0, 1, 1, 1, 1, 0, x])/3 + (704*G[0, 1, 1, 1, 1, 1, x])/3 + 
     16*G[1, 0, 0, 0, 0, 0, x] + 116*G[1, 0, 0, 0, 0, 1, x] + 
     116*G[1, 0, 0, 0, 1, 0, x] - 80*G[1, 0, 0, 0, 1, 1, x] + 
     116*G[1, 0, 0, 1, 0, 0, x] - (308*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (308*G[1, 0, 0, 1, 1, 0, x])/3 - 76*G[1, 0, 0, 1, 1, 1, x] + 
     76*G[1, 0, 1, 0, 0, 0, x] - (164*G[1, 0, 1, 0, 0, 1, x])/3 - 
     (164*G[1, 0, 1, 0, 1, 0, x])/3 - 44*G[1, 0, 1, 0, 1, 1, x] - 
     52*G[1, 0, 1, 1, 0, 1, x] - 52*G[1, 0, 1, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 0, 0, x] - 
     52*G[1, 1, 0, 0, 0, 1, x] - 52*G[1, 1, 0, 0, 1, 0, x] - 
     76*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 0, 0, x] - 
     (296*G[1, 1, 0, 1, 0, 1, x])/3 - (296*G[1, 1, 0, 1, 1, 0, x])/3 + 
     48*G[1, 1, 0, 1, 1, 1, x] + 52*G[1, 1, 1, 0, 0, 0, x] - 
     (368*G[1, 1, 1, 0, 0, 1, x])/3 - (368*G[1, 1, 1, 0, 1, 0, x])/3 - 
     24*G[1, 1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, 0, 0, x] - 
     96*G[1, 1, 1, 1, 0, 1, x] - 96*G[1, 1, 1, 1, 1, 0, x] + 
     160*G[1, 1, 1, 1, 1, 1, x] + ((-6*I)*Pi*G[1, x] - 6*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^5*(29/18 + (2*I)*Pi + G[0, x] + 4*G[1, x] + 
       (-29/18 - (2*I)*Pi - G[0, x] - 4*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(19 - ((125*I)/9)*Pi - (17*Pi^2)/12 - (101*G[0, x])/18 - 
       I*Pi*G[0, x] - (49*G[1, x])/3 - (4*I)*Pi*G[1, x] + 2*G[0, 0, x] - 
       8*G[0, 1, x] - 8*G[1, 0, x] - 16*G[1, 1, x] + 
       (I*Pi*G[0, x] + G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (-19 + ((134*I)/9)*Pi + (17*Pi^2)/12 + (119*G[0, x])/18 + 
         (2*I)*Pi*G[0, x] + (49*G[1, x])/3 + (4*I)*Pi*G[1, x] - G[0, 0, x] + 
         8*G[0, 1, x] + 8*G[1, 0, x] + 16*G[1, 1, x])*RATIO[x^(-1)]) + 
     (370057*Zeta[3])/486 - ((26516*I)/27)*Pi*Zeta[3] + 
     (1097*Pi^2*Zeta[3])/6 - ((302*I)/9)*Pi^3*Zeta[3] - 
     (8891*G[0, x]*Zeta[3])/9 - ((2786*I)/9)*Pi*G[0, x]*Zeta[3] - 
     (643*Pi^2*G[0, x]*Zeta[3])/9 - (2108*G[1, x]*Zeta[3])/27 - 
     ((586*I)/3)*Pi*G[1, x]*Zeta[3] + (187*Pi^2*G[1, x]*Zeta[3])/9 - 
     (1000*G[0, 0, x]*Zeta[3])/9 + (154*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (380*G[0, 1, x]*Zeta[3])/3 + (128*I)*Pi*G[0, 1, x]*Zeta[3] - 
     114*G[1, 0, x]*Zeta[3] - ((46*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (404*G[1, 1, x]*Zeta[3])/3 - ((268*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     76*G[0, 0, 0, x]*Zeta[3] + 74*G[0, 0, 1, x]*Zeta[3] + 
     146*G[0, 1, 0, x]*Zeta[3] + 90*G[0, 1, 1, x]*Zeta[3] + 
     18*G[1, 0, 0, x]*Zeta[3] + (56*G[1, 0, 1, x]*Zeta[3])/3 + 
     48*G[1, 1, 0, x]*Zeta[3] - (172*G[1, 1, 1, x]*Zeta[3])/3 - 
     (1292*Zeta[3]^2)/9 + Log[mu2/s]^3*(4451/108 - ((1292*I)/27)*Pi + 
       (187*Pi^2)/54 - (2*I)*Pi^3 - (400*G[0, x])/9 + 
       ((142*I)/9)*Pi*G[0, x] + (7*Pi^2*G[0, x])/3 - (2144*G[1, x])/27 + 
       ((46*I)/3)*Pi*G[1, x] - (2*Pi^2*G[1, x])/3 - (22*G[0, 0, x])/9 - 
       (6*I)*Pi*G[0, 0, x] + (122*G[0, 1, x])/3 + ((10*I)/3)*Pi*G[0, 1, x] + 
       (122*G[1, 0, x])/3 + ((10*I)/3)*Pi*G[1, 0, x] + 40*G[1, 1, x] + 
       ((16*I)/3)*Pi*G[1, 1, x] - 12*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
       2*G[0, 1, 0, x] + (112*G[0, 1, 1, x])/3 - 2*G[1, 0, 0, x] + 
       (112*G[1, 0, 1, x])/3 + (112*G[1, 1, 0, x])/3 + 32*G[1, 1, 1, x] + 
       (((-100*I)/9)*Pi*G[0, x] - 2*Pi^2*G[0, x] - (100*G[0, 0, x])/9 + 
         (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
         2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 0, x])*
        RATIO[(1 - x)^(-1)] - 16*Zeta[3] + RATIO[x^(-1)]*
        (-4451/108 + ((992*I)/27)*Pi - (295*Pi^2)/54 + (2*I)*Pi^3 + 
         (100*G[0, x])/3 - ((224*I)/9)*Pi*G[0, x] - (13*Pi^2*G[0, x])/3 + 
         (2144*G[1, x])/27 - ((52*I)/3)*Pi*G[1, x] + (2*Pi^2*G[1, x])/3 - 
         (26*G[0, 0, x])/3 + (8*I)*Pi*G[0, 0, x] - (128*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[0, 1, x] - (128*G[1, 0, x])/3 - 
         ((16*I)/3)*Pi*G[1, 0, x] - 40*G[1, 1, x] - ((16*I)/3)*Pi*
          G[1, 1, x] + 12*G[0, 0, 0, x] - (112*G[0, 1, 1, x])/3 - 
         (112*G[1, 0, 1, x])/3 - (112*G[1, 1, 0, x])/3 - 32*G[1, 1, 1, x] + 
         16*Zeta[3])) + Log[mu2/s]^2*(-68983/432 + ((1079*I)/9)*Pi + 
       (374*Pi^2)/9 + (20*I)*Pi^3 - Pi^4/120 + (293*G[0, x])/4 - 
       ((199*I)/9)*Pi*G[0, x] + (160*Pi^2*G[0, x])/9 + (3*I)*Pi^3*G[0, x] - 
       77*G[1, x] + ((221*I)/3)*Pi*G[1, x] + (637*Pi^2*G[1, x])/18 + 
       (4*I)*Pi^3*G[1, x] + (10*G[0, 0, x])/3 + ((41*I)/3)*Pi*G[0, 0, x] - 
       4*Pi^2*G[0, 0, x] + (971*G[0, 1, x])/9 - ((125*I)/3)*Pi*G[0, 1, x] - 
       (4*Pi^2*G[0, 1, x])/3 + (971*G[1, 0, x])/9 - (31*I)*Pi*G[1, 0, x] - 
       (4*Pi^2*G[1, 0, x])/3 + 204*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] + 
       12*Pi^2*G[1, 1, x] + (320*G[0, 0, 0, x])/3 + (14*I)*Pi*G[0, 0, 0, x] - 
       (257*G[0, 0, 1, x])/3 + (14*I)*Pi*G[0, 0, 1, x] - 
       (257*G[0, 1, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, x] - 78*G[0, 1, 1, x] - 
       (10*I)*Pi*G[0, 1, 1, x] - 17*G[1, 0, 0, x] + (10*I)*Pi*G[1, 0, 0, x] - 
       136*G[1, 0, 1, x] - (14*I)*Pi*G[1, 0, 1, x] - 136*G[1, 1, 0, x] - 
       (10*I)*Pi*G[1, 1, 0, x] + 22*G[1, 1, 1, x] + 4*G[0, 0, 0, 0, x] + 
       46*G[0, 0, 0, 1, x] + 46*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 
       38*G[0, 1, 0, 0, x] - 26*G[0, 1, 0, 1, x] - 26*G[0, 1, 1, 0, x] - 
       96*G[0, 1, 1, 1, x] + 30*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 
       14*G[1, 0, 1, 0, x] - 112*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] - 
       112*G[1, 1, 0, 1, x] - 112*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
       (-20*Pi^2 - 40*G[0, 0, x] + 40*G[0, 1, x] + 40*G[1, 0, x] - 
         40*G[1, 1, x])*RATIO[x] - (869*Zeta[3])/9 + (64*I)*Pi*Zeta[3] + 
       50*G[0, x]*Zeta[3] + 70*G[1, x]*Zeta[3] + RATIO[x^(-1)]*
        (68983/432 - ((1157*I)/9)*Pi - (29*Pi^2)/3 - ((59*I)/3)*Pi^3 - 
         (49*Pi^4)/72 - (983*G[0, x])/12 + ((184*I)/9)*Pi*G[0, x] + 
         (124*Pi^2*G[0, x])/9 - (2*I)*Pi^3*G[0, x] + 77*G[1, x] - 
         ((196*I)/3)*Pi*G[1, x] - (505*Pi^2*G[1, x])/18 - 
         ((14*I)/3)*Pi^3*G[1, x] + 60*G[0, 0, x] - ((88*I)/3)*Pi*G[0, 0, x] + 
         (25*Pi^2*G[0, 0, x])/3 - (1256*G[0, 1, x])/9 + 
         (52*I)*Pi*G[0, 1, x] + (8*Pi^2*G[0, 1, x])/3 - (1256*G[1, 0, x])/9 + 
         ((112*I)/3)*Pi*G[1, 0, x] + (16*Pi^2*G[1, 0, x])/3 - 
         164*G[1, 1, x] - 12*Pi^2*G[1, 1, x] - (190*G[0, 0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, 0, x] + 60*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] + 60*G[0, 1, 0, x] - 
         (16*I)*Pi*G[0, 1, 0, x] + 120*G[0, 1, 1, x] + 
         (16*I)*Pi*G[0, 1, 1, x] + (70*G[1, 0, 0, x])/3 - 
         (16*I)*Pi*G[1, 0, 0, x] + 142*G[1, 0, 1, x] + 
         (16*I)*Pi*G[1, 0, 1, x] + 142*G[1, 1, 0, x] + 
         (16*I)*Pi*G[1, 1, 0, x] - 22*G[1, 1, 1, x] - 12*G[0, 0, 0, 0, x] - 
         48*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] + 32*G[0, 0, 1, 1, x] - 
         48*G[0, 1, 0, 0, x] + 32*G[0, 1, 0, 1, x] + 32*G[0, 1, 1, 0, x] + 
         96*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
         16*G[1, 0, 1, 0, x] + 112*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] + 
         112*G[1, 1, 0, 1, x] + 112*G[1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, x] + 
         (653*Zeta[3])/9 - (60*I)*Pi*Zeta[3] - 42*G[0, x]*Zeta[3] - 
         66*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((2*I)/3)*Pi^3 + 
         (91*Pi^4)/90 - ((38*I)/3)*Pi*G[0, x] + (137*Pi^2*G[0, x])/9 + 
         I*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] - (38*G[0, 0, x])/3 - 
         ((5*I)/3)*Pi*G[0, 0, x] + (49*Pi^2*G[0, 0, x])/3 + 
         ((37*I)/3)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 + 
         ((25*I)/3)*Pi*G[1, 0, x] + 4*Pi^2*G[1, 0, x] + (58*G[0, 0, 0, x])/
          3 - (10*I)*Pi*G[0, 0, 0, x] + (37*G[0, 0, 1, x])/3 - 
         (2*I)*Pi*G[0, 0, 1, x] + (37*G[0, 1, 0, x])/3 - 
         (10*I)*Pi*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 1, x] + 
         (25*G[1, 0, 0, x])/3 - (6*I)*Pi*G[1, 0, 0, x] + 
         (2*I)*Pi*G[1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, x] + 
         28*G[0, 0, 0, 0, x] - 38*G[0, 0, 0, 1, x] - 38*G[0, 0, 1, 0, x] + 
         42*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
         6*G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] - 4*Zeta[3] + 
         (4*I)*Pi*Zeta[3] - 28*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3])) + 
     RATIO[x^2]*((17*Pi^4*G[0, x])/90 - (17*Pi^4*G[1, x])/90 + 
       (Pi^2*G[0, 0, 0, x])/3 + (2*Pi^2*G[0, 0, 1, x])/3 - 
       (2*Pi^2*G[0, 1, 0, x])/3 - (Pi^2*G[0, 1, 1, x])/3 - 
       (Pi^2*G[1, 0, 0, x])/3 - (2*Pi^2*G[1, 0, 1, x])/3 + 
       (2*Pi^2*G[1, 1, 0, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - (5*Pi^2*Zeta[3])/3 - 
       6*G[0, 0, x]*Zeta[3] + 6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 
       6*G[1, 1, x]*Zeta[3] - 20*Zeta[5]) - (8362*Zeta[5])/9 + 
     (147*I)*Pi*Zeta[5] + 161*G[0, x]*Zeta[5] + 116*G[1, x]*Zeta[5] + 
     RATIO[x]*((914*Pi^2)/3 + (30*I)*Pi^3 + (2089*Pi^4)/90 - 
       (1000*Pi^2*G[0, x])/9 - ((200*I)/3)*Pi^3*G[0, x] - 
       (17*Pi^4*G[0, x])/18 - (290*Pi^2*G[1, x])/9 + 
       ((128*I)/3)*Pi^3*G[1, x] + (17*Pi^4*G[1, x])/18 + 
       (1828*G[0, 0, x])/3 + (60*I)*Pi*G[0, 0, x] + 53*Pi^2*G[0, 0, x] - 
       (1828*G[0, 1, x])/3 - (60*I)*Pi*G[0, 1, x] - 38*Pi^2*G[0, 1, x] - 
       (1828*G[1, 0, x])/3 - (60*I)*Pi*G[1, 0, x] - (230*Pi^2*G[1, 0, x])/3 + 
       (1828*G[1, 1, x])/3 + (60*I)*Pi*G[1, 1, x] - (103*Pi^2*G[1, 1, x])/3 - 
       508*G[0, 0, 0, x] - (400*I)*Pi*G[0, 0, 0, x] - (5*Pi^2*G[0, 0, 0, x])/
        3 + 380*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] - 
       (10*Pi^2*G[0, 0, 1, x])/3 + 380*G[0, 1, 0, x] + 
       (352*I)*Pi*G[0, 1, 0, x] + (10*Pi^2*G[0, 1, 0, x])/3 - 
       252*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/
        3 + (664*G[1, 0, 0, x])/3 + (352*I)*Pi*G[1, 0, 0, x] + 
       (5*Pi^2*G[1, 0, 0, x])/3 - (280*G[1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 - 
       (280*G[1, 1, 0, x])/3 - (304*I)*Pi*G[1, 1, 0, x] - 
       (10*Pi^2*G[1, 1, 0, x])/3 - (104*G[1, 1, 1, x])/3 - 
       (64*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 
       360*G[0, 0, 0, 0, x] - 112*G[0, 0, 0, 1, x] - 112*G[0, 0, 1, 0, x] + 
       120*G[0, 0, 1, 1, x] + 182*G[0, 1, 0, 0, x] + 146*G[0, 1, 0, 1, x] + 
       146*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] + 266*G[1, 0, 0, 0, x] + 
       62*G[1, 0, 0, 1, x] + 62*G[1, 0, 1, 0, x] + 74*G[1, 0, 1, 1, x] - 
       280*G[1, 1, 0, 0, x] + 96*G[1, 1, 0, 1, x] + 96*G[1, 1, 1, 0, x] - 
       376*G[1, 1, 1, 1, x] - 10*G[0, 0, 1, 0, 0, x] + 
       10*G[0, 0, 1, 0, 1, x] + 10*G[0, 0, 1, 1, 0, x] - 
       10*G[0, 0, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, x] - 
       10*G[0, 1, 0, 0, 1, x] - 10*G[0, 1, 0, 1, 0, x] + 
       10*G[0, 1, 0, 1, 1, x] + 10*G[1, 0, 1, 0, 0, x] - 
       10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
       10*G[1, 0, 1, 1, 1, x] - 10*G[1, 1, 0, 0, 0, x] + 
       10*G[1, 1, 0, 0, 1, x] + 10*G[1, 1, 0, 1, 0, x] - 
       10*G[1, 1, 0, 1, 1, x] + (476*Zeta[3])/3 + (320*I)*Pi*Zeta[3] + 
       (25*Pi^2*Zeta[3])/3 + 270*G[0, x]*Zeta[3] - 222*G[1, x]*Zeta[3] + 
       30*G[0, 0, x]*Zeta[3] - 30*G[0, 1, x]*Zeta[3] - 
       30*G[1, 0, x]*Zeta[3] + 30*G[1, 1, x]*Zeta[3] + 100*Zeta[5]) + 
     RATIO[x^(-1)]*(152592883/104976 - ((330728*I)/729)*Pi + 
       (10109623*Pi^2)/69984 - ((6445*I)/486)*Pi^3 - (8219*Pi^4)/405 + 
       ((13*I)/108)*Pi^5 - (223133*Pi^6)/81648 - (12686893*G[0, x])/11664 + 
       ((55879*I)/108)*Pi*G[0, x] - (121871*Pi^2*G[0, x])/1944 + 
       ((136*I)/3)*Pi^3*G[0, x] + (9407*Pi^4*G[0, x])/1080 + 
       ((53*I)/90)*Pi^5*G[0, x] - (243464*G[1, x])/729 + 
       ((52*I)/3)*Pi*G[1, x] + (9685*Pi^2*G[1, x])/243 + 
       ((589*I)/18)*Pi^3*G[1, x] + (1883*Pi^4*G[1, x])/135 - 
       (I/45)*Pi^5*G[1, x] + (664765*G[0, 0, x])/648 - 
       ((13406*I)/27)*Pi*G[0, 0, x] - (37*Pi^2*G[0, 0, x])/9 - 
       ((118*I)/3)*Pi^3*G[0, 0, x] - (41*Pi^4*G[0, 0, x])/20 + 
       (53183*G[0, 1, x])/324 + ((1184*I)/27)*Pi*G[0, 1, x] - 
       (563*Pi^2*G[0, 1, x])/18 - ((104*I)/3)*Pi^3*G[0, 1, x] - 
       (116*Pi^4*G[0, 1, x])/15 + (53183*G[1, 0, x])/324 + 
       ((10604*I)/27)*Pi*G[1, 0, x] - (293*Pi^2*G[1, 0, x])/6 - 
       ((425*I)/9)*Pi^3*G[1, 0, x] - (83*Pi^4*G[1, 0, x])/15 + 
       (52*G[1, 1, x])/3 + (80*I)*Pi*G[1, 1, x] - (95*Pi^2*G[1, 1, x])/3 - 
       ((68*I)/9)*Pi^3*G[1, 1, x] - (47*Pi^4*G[1, 1, x])/15 - 
       (17749*G[0, 0, 0, x])/18 + ((5072*I)/9)*Pi*G[0, 0, 0, x] + 
       (154*Pi^2*G[0, 0, 0, x])/9 + (12*I)*Pi^3*G[0, 0, 0, x] - 
       (2306*G[0, 0, 1, x])/27 - ((416*I)/3)*Pi*G[0, 0, 1, x] - 
       (241*Pi^2*G[0, 0, 1, x])/9 - ((220*I)/9)*Pi^3*G[0, 0, 1, x] - 
       (2306*G[0, 1, 0, x])/27 - (216*I)*Pi*G[0, 1, 0, x] - 
       (133*Pi^2*G[0, 1, 0, x])/3 + (4*I)*Pi^3*G[0, 1, 0, x] + 
       (1472*G[0, 1, 1, x])/9 + (20*I)*Pi*G[0, 1, 1, x] - 
       (614*Pi^2*G[0, 1, 1, x])/9 - ((40*I)/9)*Pi^3*G[0, 1, 1, x] + 
       (10981*G[1, 0, 0, x])/27 - (257*I)*Pi*G[1, 0, 0, x] + 
       48*Pi^2*G[1, 0, 0, x] + (12*I)*Pi^3*G[1, 0, 0, x] + 
       (61*G[1, 0, 1, x])/3 + (21*I)*Pi*G[1, 0, 1, x] - 
       (659*Pi^2*G[1, 0, 1, x])/9 + ((70*I)/9)*Pi^3*G[1, 0, 1, x] + 
       (61*G[1, 1, 0, x])/3 + (15*I)*Pi*G[1, 1, 0, x] - 
       (871*Pi^2*G[1, 1, 0, x])/9 - ((8*I)/3)*Pi^3*G[1, 1, 0, x] + 
       (2153*G[1, 1, 1, x])/9 + (47*I)*Pi*G[1, 1, 1, x] - 
       (86*Pi^2*G[1, 1, 1, x])/9 + ((190*I)/9)*Pi^3*G[1, 1, 1, x] + 
       952*G[0, 0, 0, 0, x] - ((1424*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       6*Pi^2*G[0, 0, 0, 0, x] + (1040*G[0, 0, 0, 1, x])/9 + 
       (104*I)*Pi*G[0, 0, 0, 1, x] + (248*Pi^2*G[0, 0, 0, 1, x])/3 + 
       (1040*G[0, 0, 1, 0, x])/9 + ((400*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       32*Pi^2*G[0, 0, 1, 0, x] - 336*G[0, 0, 1, 1, x] + 
       (160*Pi^2*G[0, 0, 1, 1, x])/9 - (874*G[0, 1, 0, 0, x])/9 + 
       (216*I)*Pi*G[0, 1, 0, 0, x] + (56*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (602*G[0, 1, 0, 1, x])/3 - (16*Pi^2*G[0, 1, 0, 1, x])/3 - 
       (602*G[0, 1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       8*Pi^2*G[0, 1, 1, 0, x] - (322*G[0, 1, 1, 1, x])/3 - 
       ((152*I)/3)*Pi*G[0, 1, 1, 1, x] - (536*Pi^2*G[0, 1, 1, 1, x])/9 - 
       (2662*G[1, 0, 0, 0, x])/9 - (62*I)*Pi*G[1, 0, 0, 0, x] + 
       (8*Pi^2*G[1, 0, 0, 0, x])/3 - (767*G[1, 0, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 0, 1, x] - (350*Pi^2*G[1, 0, 0, 1, x])/9 - 
       (767*G[1, 0, 1, 0, x])/3 + ((440*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (262*Pi^2*G[1, 0, 1, 0, x])/9 + 44*G[1, 0, 1, 1, x] - 
       (10*I)*Pi*G[1, 0, 1, 1, x] - (8*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (986*G[1, 1, 0, 0, x])/3 + ((64*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (16*Pi^2*G[1, 1, 0, 0, x])/3 + 111*G[1, 1, 0, 1, x] + 
       ((178*I)/3)*Pi*G[1, 1, 0, 1, x] - (86*Pi^2*G[1, 1, 0, 1, x])/9 + 
       111*G[1, 1, 1, 0, x] + ((2*I)/3)*Pi*G[1, 1, 1, 0, x] - 
       (374*Pi^2*G[1, 1, 1, 0, x])/9 - (514*G[1, 1, 1, 1, x])/3 - 
       ((208*I)/3)*Pi*G[1, 1, 1, 1, x] - (100*Pi^2*G[1, 1, 1, 1, x])/3 - 
       700*G[0, 0, 0, 0, 0, x] + (240*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       152*G[0, 0, 0, 0, 1, x] - (160*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       152*G[0, 0, 0, 1, 0, x] - ((832*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
       240*G[0, 0, 0, 1, 1, x] + (32*I)*Pi*G[0, 0, 0, 1, 1, x] - 
       108*G[0, 0, 1, 0, 0, x] - ((640*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
       (676*G[0, 0, 1, 0, 1, x])/3 + (32*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (676*G[0, 0, 1, 1, 0, x])/3 + ((496*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + 
       (44*G[0, 0, 1, 1, 1, x])/3 - ((208*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
       (368*G[0, 1, 0, 0, 0, x])/3 - (176*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (188*G[0, 1, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (188*G[0, 1, 0, 1, 0, x])/3 + ((296*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
       192*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 0, 0, x] + 
       ((224*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 224*G[0, 1, 1, 0, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 224*G[0, 1, 1, 1, 0, x] - 
       ((8*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - (868*G[0, 1, 1, 1, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - (92*G[1, 0, 0, 0, 0, x])/3 - 
       (64*I)*Pi*G[1, 0, 0, 0, 0, x] - (22*G[1, 0, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 0, 0, 0, 1, x] - (22*G[1, 0, 0, 1, 0, x])/3 + 
       ((164*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 146*G[1, 0, 0, 1, 1, x] + 
       ((212*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + (356*G[1, 0, 1, 0, 0, x])/3 + 
       ((68*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (536*G[1, 0, 1, 0, 1, x])/3 - 
       ((76*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (536*G[1, 0, 1, 1, 0, x])/3 - 
       (72*I)*Pi*G[1, 0, 1, 1, 0, x] - (166*G[1, 0, 1, 1, 1, x])/3 - 
       (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (316*G[1, 1, 0, 0, 0, x])/3 + 
       (88*I)*Pi*G[1, 1, 0, 0, 0, x] + (728*G[1, 1, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] + (728*G[1, 1, 0, 1, 0, x])/3 - 
       ((4*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 18*G[1, 1, 0, 1, 1, x] - 
       ((220*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + (694*G[1, 1, 1, 0, 0, x])/3 + 
       ((92*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - (196*G[1, 1, 1, 0, 1, x])/3 - 
       ((52*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - (196*G[1, 1, 1, 1, 0, x])/3 - 
       (32*I)*Pi*G[1, 1, 1, 1, 0, x] - 264*G[1, 1, 1, 1, 1, x] + 
       (96*I)*Pi*G[1, 1, 1, 1, 1, x] + 360*G[0, 0, 0, 0, 0, 0, x] - 
       256*G[0, 0, 0, 0, 1, 1, x] - (1120*G[0, 0, 0, 1, 0, 1, x])/3 - 
       (1120*G[0, 0, 0, 1, 1, 0, x])/3 + (928*G[0, 0, 0, 1, 1, 1, x])/3 - 
       16*G[0, 0, 1, 0, 0, 0, x] - (880*G[0, 0, 1, 0, 0, 1, x])/3 - 
       (880*G[0, 0, 1, 0, 1, 0, x])/3 + (592*G[0, 0, 1, 0, 1, 1, x])/3 - 
       112*G[0, 0, 1, 1, 0, 0, x] + (448*G[0, 0, 1, 1, 0, 1, x])/3 + 
       (448*G[0, 0, 1, 1, 1, 0, x])/3 + (16*G[0, 0, 1, 1, 1, 1, x])/3 - 
       64*G[0, 1, 0, 0, 0, 0, x] - 200*G[0, 1, 0, 0, 0, 1, x] - 
       200*G[0, 1, 0, 0, 1, 0, x] + 112*G[0, 1, 0, 0, 1, 1, x] - 
       152*G[0, 1, 0, 1, 0, 0, x] + (392*G[0, 1, 0, 1, 0, 1, x])/3 + 
       (392*G[0, 1, 0, 1, 1, 0, x])/3 + (256*G[0, 1, 0, 1, 1, 1, x])/3 - 
       80*G[0, 1, 1, 0, 0, 0, x] + (248*G[0, 1, 1, 0, 0, 1, x])/3 + 
       (248*G[0, 1, 1, 0, 1, 0, x])/3 + (400*G[0, 1, 1, 0, 1, 1, x])/3 + 
       16*G[0, 1, 1, 1, 0, 0, x] + (568*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (568*G[0, 1, 1, 1, 1, 0, x])/3 - (704*G[0, 1, 1, 1, 1, 1, x])/3 - 
       128*G[1, 0, 0, 0, 0, 1, x] - 128*G[1, 0, 0, 0, 1, 0, x] + 
       96*G[1, 0, 0, 0, 1, 1, x] - 136*G[1, 0, 0, 1, 0, 0, x] + 
       (380*G[1, 0, 0, 1, 0, 1, x])/3 + (380*G[1, 0, 0, 1, 1, 0, x])/3 + 
       72*G[1, 0, 0, 1, 1, 1, x] - 112*G[1, 0, 1, 0, 0, 0, x] + 
       (260*G[1, 0, 1, 0, 0, 1, x])/3 + (260*G[1, 0, 1, 0, 1, 0, x])/3 + 
       24*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] + 
       40*G[1, 0, 1, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, 1, x] + 56*G[1, 1, 0, 0, 0, 0, x] + 
       24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] + 
       104*G[1, 1, 0, 0, 1, 1, x] + (284*G[1, 1, 0, 1, 0, 1, x])/3 + 
       (284*G[1, 1, 0, 1, 1, 0, x])/3 - 48*G[1, 1, 0, 1, 1, 1, x] - 
       16*G[1, 1, 1, 0, 0, 0, x] + (332*G[1, 1, 1, 0, 0, 1, x])/3 + 
       (332*G[1, 1, 1, 0, 1, 0, x])/3 + 24*G[1, 1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 1, 0, 0, x] + 96*G[1, 1, 1, 1, 0, 1, x] + 
       96*G[1, 1, 1, 1, 1, 0, x] - 160*G[1, 1, 1, 1, 1, 1, x] - 
       (405805*Zeta[3])/486 + ((13349*I)/27)*Pi*Zeta[3] - 
       (1267*Pi^2*Zeta[3])/18 + ((50*I)/9)*Pi^3*Zeta[3] + 
       (1091*G[0, x]*Zeta[3])/9 + ((304*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (307*Pi^2*G[0, x]*Zeta[3])/9 + (15617*G[1, x]*Zeta[3])/27 + 
       (80*I)*Pi*G[1, x]*Zeta[3] + (47*Pi^2*G[1, x]*Zeta[3])/9 + 
       42*G[0, 0, x]*Zeta[3] - (88*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (256*G[0, 1, x]*Zeta[3])/3 - (200*I)*Pi*G[0, 1, x]*Zeta[3] - 
       (518*G[1, 0, x]*Zeta[3])/3 - ((164*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (490*G[1, 1, x]*Zeta[3])/3 + ((316*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
       60*G[0, 0, 0, x]*Zeta[3] - 100*G[0, 0, 1, x]*Zeta[3] - 
       100*G[0, 1, 0, x]*Zeta[3] - 152*G[0, 1, 1, x]*Zeta[3] - 
       36*G[1, 0, 0, x]*Zeta[3] - (140*G[1, 0, 1, x]*Zeta[3])/3 - 
       40*G[1, 1, 0, x]*Zeta[3] + (244*G[1, 1, 1, x]*Zeta[3])/3 + 
       (608*Zeta[3]^2)/9 + (6064*Zeta[5])/9 - (8*I)*Pi*Zeta[5] - 
       52*G[0, x]*Zeta[5] - 82*G[1, x]*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      (((116*I)/9)*Pi^3 - (5537*Pi^4)/540 + ((1621*I)/540)*Pi^5 - 
       (38897*Pi^6)/22680 + ((547633*I)/648)*Pi*G[0, x] - 
       (1574*Pi^2*G[0, x])/9 + ((523*I)/18)*Pi^3*G[0, x] - 
       (3521*Pi^4*G[0, x])/540 + ((67*I)/45)*Pi^5*G[0, x] + 
       ((175*I)/6)*Pi^3*G[1, x] - (503*Pi^4*G[1, x])/135 - 
       ((14*I)/45)*Pi^5*G[1, x] + (547633*G[0, 0, x])/648 - 
       ((10301*I)/27)*Pi*G[0, 0, x] - (1493*Pi^2*G[0, 0, x])/18 + 
       (8*I)*Pi^3*G[0, 0, x] - (673*Pi^4*G[0, 0, x])/60 + 
       ((5525*I)/27)*Pi*G[0, 1, x] - (643*Pi^2*G[0, 1, x])/6 - 
       ((53*I)/3)*Pi^3*G[0, 1, x] - (71*Pi^4*G[0, 1, x])/30 + 
       ((3437*I)/27)*Pi*G[1, 0, x] - (1577*Pi^2*G[1, 0, x])/18 - 
       (19*I)*Pi^3*G[1, 0, x] - (28*Pi^4*G[1, 0, x])/45 + 
       ((20*I)/9)*Pi^3*G[1, 1, x] + (68*Pi^4*G[1, 1, x])/45 - 
       (15371*G[0, 0, 0, x])/18 + ((687*I)/2)*Pi*G[0, 0, 0, x] + 
       (497*Pi^2*G[0, 0, 0, x])/9 + ((122*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (5525*G[0, 0, 1, x])/27 - ((649*I)/3)*Pi*G[0, 0, 1, x] + 
       (616*Pi^2*G[0, 0, 1, x])/9 - ((82*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (5525*G[0, 1, 0, x])/27 - ((1381*I)/18)*Pi*G[0, 1, 0, x] + 
       (293*Pi^2*G[0, 1, 0, x])/3 - ((22*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (60*I)*Pi*G[0, 1, 1, x] + (481*Pi^2*G[0, 1, 1, x])/9 + 
       ((74*I)/3)*Pi^3*G[0, 1, 1, x] + (3437*G[1, 0, 0, x])/27 - 
       ((199*I)/3)*Pi*G[1, 0, 0, x] - (11*Pi^2*G[1, 0, 0, x])/9 + 
       ((16*I)/3)*Pi^3*G[1, 0, 0, x] + (113*I)*Pi*G[1, 0, 1, x] - 
       (158*Pi^2*G[1, 0, 1, x])/9 - ((5*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (62*I)*Pi*G[1, 1, 0, x] + (20*Pi^2*G[1, 1, 0, x])/9 - 
       I*Pi^3*G[1, 1, 0, x] - (4*I)*Pi^3*G[1, 1, 1, x] + 
       (617*G[0, 0, 0, 0, x])/2 - ((326*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       40*Pi^2*G[0, 0, 0, 0, x] + (569*G[0, 0, 0, 1, x])/3 + 
       ((130*I)/3)*Pi*G[0, 0, 0, 1, x] + 86*Pi^2*G[0, 0, 0, 1, x] + 
       (569*G[0, 0, 1, 0, x])/3 + ((56*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (263*Pi^2*G[0, 0, 1, 0, x])/3 - (1408*G[0, 0, 1, 1, x])/3 + 
       (56*I)*Pi*G[0, 0, 1, 1, x] + (113*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (3601*G[0, 1, 0, 0, x])/18 + (16*I)*Pi*G[0, 1, 0, 0, x] + 
       (68*Pi^2*G[0, 1, 0, 0, x])/3 + 60*G[0, 1, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 + 
       60*G[0, 1, 1, 0, x] + (70*I)*Pi*G[0, 1, 1, 0, x] - 
       (5*Pi^2*G[0, 1, 1, 0, x])/3 - (20*I)*Pi*G[0, 1, 1, 1, x] + 
       16*Pi^2*G[0, 1, 1, 1, x] - (824*G[1, 0, 0, 0, x])/3 + 
       ((2*I)/3)*Pi*G[1, 0, 0, 0, x] + (98*Pi^2*G[1, 0, 0, 0, x])/3 + 
       113*G[1, 0, 0, 1, x] + ((142*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       11*Pi^2*G[1, 0, 0, 1, x] + 113*G[1, 0, 1, 0, x] + 
       (14*I)*Pi*G[1, 0, 1, 0, x] - 3*Pi^2*G[1, 0, 1, 0, x] - 
       ((110*I)/3)*Pi*G[1, 0, 1, 1, x] - 62*G[1, 1, 0, 0, x] + 
       ((20*I)/3)*Pi*G[1, 1, 0, 0, x] + (85*Pi^2*G[1, 1, 0, 0, x])/3 - 
       ((10*I)/3)*Pi*G[1, 1, 0, 1, x] + (40*Pi^2*G[1, 1, 0, 1, x])/3 - 
       ((50*I)/3)*Pi*G[1, 1, 1, 0, x] + 8*Pi^2*G[1, 1, 1, 0, x] + 
       (10*G[0, 0, 0, 0, 0, x])/3 + (312*I)*Pi*G[0, 0, 0, 0, 0, x] - 
       20*G[0, 0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 0, 1, x] - 
       20*G[0, 0, 0, 1, 0, x] - (244*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (28*G[0, 0, 0, 1, 1, x])/3 - (184*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       82*G[0, 0, 1, 0, 0, x] - (242*I)*Pi*G[0, 0, 1, 0, 0, x] - 
       136*G[0, 0, 1, 0, 1, x] - (140*I)*Pi*G[0, 0, 1, 0, 1, x] - 
       136*G[0, 0, 1, 1, 0, x] + (98*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       340*G[0, 0, 1, 1, 1, x] + (160*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       328*G[0, 1, 0, 0, 0, x] - (80*I)*Pi*G[0, 1, 0, 0, 0, x] - 
       (878*G[0, 1, 0, 0, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 0, 1, x] - 
       (878*G[0, 1, 0, 1, 0, x])/3 + (74*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (818*G[0, 1, 0, 1, 1, x])/3 + (18*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       82*G[0, 1, 1, 0, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       20*G[0, 1, 1, 0, 1, x] + (42*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       20*G[0, 1, 1, 1, 0, x] - (14*I)*Pi*G[0, 1, 1, 1, 0, x] + 
       (36*I)*Pi*G[0, 1, 1, 1, 1, x] + 56*G[1, 0, 0, 0, 0, x] + 
       (28*I)*Pi*G[1, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 0, 1, x] - 
       (4*I)*Pi*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] - (50*G[1, 0, 0, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 1, 1, x] + (44*G[1, 0, 1, 0, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 0, 0, x] - (110*G[1, 0, 1, 0, 1, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 0, 1, x] - (110*G[1, 0, 1, 1, 0, x])/3 + 
       (16*I)*Pi*G[1, 0, 1, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       10*G[1, 1, 0, 0, 0, x] - (8*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (10*G[1, 1, 0, 0, 1, x])/3 + (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (10*G[1, 1, 0, 1, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] - (50*G[1, 1, 1, 0, 0, x])/3 + 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 316*G[0, 0, 0, 0, 0, 0, x] + 
       116*G[0, 0, 0, 0, 0, 1, x] + 116*G[0, 0, 0, 0, 1, 0, x] - 
       164*G[0, 0, 0, 0, 1, 1, x] - 56*G[0, 0, 0, 1, 0, 0, x] - 
       260*G[0, 0, 0, 1, 0, 1, x] - 260*G[0, 0, 0, 1, 1, 0, x] + 
       52*G[0, 0, 0, 1, 1, 1, x] - 132*G[0, 0, 1, 0, 0, 0, x] - 
       134*G[0, 0, 1, 0, 0, 1, x] - 134*G[0, 0, 1, 0, 1, 0, x] - 
       78*G[0, 0, 1, 0, 1, 1, x] + 130*G[0, 0, 1, 1, 0, 0, x] - 
       104*G[0, 0, 1, 1, 0, 1, x] - 104*G[0, 0, 1, 1, 1, 0, x] + 
       420*G[0, 0, 1, 1, 1, 1, x] - 40*G[0, 1, 0, 0, 0, 0, x] - 
       16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] - 
       32*G[0, 1, 0, 0, 1, 1, x] + 48*G[0, 1, 0, 1, 0, 0, x] - 
       26*G[0, 1, 0, 1, 0, 1, x] - 26*G[0, 1, 0, 1, 1, 0, x] + 
       104*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 0, 0, x] - 
       20*G[0, 1, 1, 0, 0, 1, x] - 20*G[0, 1, 1, 0, 1, 0, x] + 
       74*G[0, 1, 1, 0, 1, 1, x] - 38*G[0, 1, 1, 1, 0, 0, x] + 
       36*G[0, 1, 1, 1, 0, 1, x] + 36*G[0, 1, 1, 1, 1, 0, x] + 
       256*G[1, 0, 0, 0, 0, 0, x] - 204*G[1, 0, 0, 0, 0, 1, x] - 
       204*G[1, 0, 0, 0, 1, 0, x] + 160*G[1, 0, 0, 0, 1, 1, x] - 
       164*G[1, 0, 0, 1, 0, 0, x] + 120*G[1, 0, 0, 1, 0, 1, x] + 
       120*G[1, 0, 0, 1, 1, 0, x] - 52*G[1, 0, 0, 1, 1, 1, x] - 
       36*G[1, 0, 1, 0, 0, 0, x] + 32*G[1, 0, 1, 0, 0, 1, x] + 
       32*G[1, 0, 1, 0, 1, 0, x] - 20*G[1, 0, 1, 0, 1, 1, x] + 
       24*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
       12*G[1, 0, 1, 1, 1, 0, x] + 84*G[1, 1, 0, 0, 0, 0, x] - 
       76*G[1, 1, 0, 0, 0, 1, x] - 76*G[1, 1, 0, 0, 1, 0, x] + 
       76*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
       36*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
       12*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] - 
       (232*Zeta[3])/3 + ((889*I)/9)*Pi*Zeta[3] - (1970*Pi^2*Zeta[3])/9 - 
       (32*I)*Pi^3*Zeta[3] + (4888*G[0, x]*Zeta[3])/9 - 
       ((1276*I)/9)*Pi*G[0, x]*Zeta[3] + (26*Pi^2*G[0, x]*Zeta[3])/3 - 
       175*G[1, x]*Zeta[3] + ((218*I)/3)*Pi*G[1, x]*Zeta[3] + 
       42*Pi^2*G[1, x]*Zeta[3] - (5950*G[0, 0, x]*Zeta[3])/9 - 
       (30*I)*Pi*G[0, 0, x]*Zeta[3] + 314*G[0, 1, x]*Zeta[3] - 
       (144*I)*Pi*G[0, 1, x]*Zeta[3] + (166*G[1, 0, x]*Zeta[3])/3 - 
       (70*I)*Pi*G[1, 0, x]*Zeta[3] - (40*G[1, 1, x]*Zeta[3])/3 + 
       (16*I)*Pi*G[1, 1, x]*Zeta[3] + 40*G[0, 0, 0, x]*Zeta[3] - 
       26*G[0, 0, 1, x]*Zeta[3] - 266*G[0, 1, 0, x]*Zeta[3] + 
       10*G[0, 1, 1, x]*Zeta[3] - 114*G[1, 0, 0, x]*Zeta[3] + 
       20*G[1, 0, 1, x]*Zeta[3] - 40*G[1, 1, 0, x]*Zeta[3] + 
       24*G[1, 1, 1, x]*Zeta[3] + 224*Zeta[3]^2 - (1897*Zeta[5])/3 - 
       (101*I)*Pi*Zeta[5] - 287*G[0, x]*Zeta[5] + 34*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-11290669/11664 + ((27115*I)/36)*Pi - (261071*Pi^2)/1944 + 
       ((395*I)/9)*Pi^3 + (11399*Pi^4)/1080 - (I/6)*Pi^5 + 
       (588653*G[0, x])/648 - ((18307*I)/54)*Pi*G[0, x] - 
       (395*Pi^2*G[0, x])/6 - ((376*I)/9)*Pi^3*G[0, x] - 
       (607*Pi^4*G[0, x])/180 + (53183*G[1, x])/324 + 
       ((3650*I)/27)*Pi*G[1, x] - (433*Pi^2*G[1, x])/6 - 
       (29*I)*Pi^3*G[1, x] - (22*Pi^4*G[1, x])/9 - (21145*G[0, 0, x])/27 + 
       ((2102*I)/9)*Pi*G[0, 0, x] + (38*Pi^2*G[0, 0, x])/3 + 
       ((17*I)/3)*Pi^3*G[0, 0, x] + (8036*G[0, 1, x])/27 - 
       ((344*I)/3)*Pi*G[0, 1, x] - (254*Pi^2*G[0, 1, x])/3 - 
       ((41*I)/3)*Pi^3*G[0, 1, x] + (8036*G[1, 0, x])/27 - 
       (200*I)*Pi*G[1, 0, x] - (284*Pi^2*G[1, 0, x])/3 - 
       ((13*I)/3)*Pi^3*G[1, 0, x] - (76*G[1, 1, x])/9 - (4*I)*Pi*G[1, 1, x] - 
       82*Pi^2*G[1, 1, x] + ((4*I)/3)*Pi^3*G[1, 1, x] + 
       (652*G[0, 0, 0, x])/3 - ((730*I)/3)*Pi*G[0, 0, 0, x] + 
       2*Pi^2*G[0, 0, 0, x] + (86*G[0, 0, 1, x])/9 + 
       ((256*I)/3)*Pi*G[0, 0, 1, x] + (71*Pi^2*G[0, 0, 1, x])/3 + 
       (86*G[0, 1, 0, x])/9 + ((448*I)/3)*Pi*G[0, 1, 0, x] + 
       29*Pi^2*G[0, 1, 0, x] - 340*G[0, 1, 1, x] + (16*I)*Pi*G[0, 1, 1, x] - 
       (44*Pi^2*G[0, 1, 1, x])/3 - (2944*G[1, 0, 0, x])/9 + 
       ((352*I)/3)*Pi*G[1, 0, 0, x] + (7*Pi^2*G[1, 0, 0, x])/3 - 
       (266*G[1, 0, 1, x])/3 + (32*I)*Pi*G[1, 0, 1, x] - 
       (28*Pi^2*G[1, 0, 1, x])/3 - (266*G[1, 1, 0, x])/3 - 
       ((56*I)/3)*Pi*G[1, 1, 0, x] - 20*Pi^2*G[1, 1, 0, x] - 
       (970*G[1, 1, 1, x])/3 - ((188*I)/3)*Pi*G[1, 1, 1, x] - 
       40*Pi^2*G[1, 1, 1, x] - (1228*G[0, 0, 0, 0, x])/3 + 
       (56*I)*Pi*G[0, 0, 0, 0, x] - (142*G[0, 0, 0, 1, x])/3 - 
       (76*I)*Pi*G[0, 0, 0, 1, x] - (142*G[0, 0, 1, 0, x])/3 - 
       (108*I)*Pi*G[0, 0, 1, 0, x] + 304*G[0, 0, 1, 1, x] + 
       (32*I)*Pi*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 0, x] - 
       (104*I)*Pi*G[0, 1, 0, 0, x] + (1028*G[0, 1, 0, 1, x])/3 + 
       (36*I)*Pi*G[0, 1, 0, 1, x] + (1028*G[0, 1, 1, 0, x])/3 + 
       (80*I)*Pi*G[0, 1, 1, 0, x] - (512*G[0, 1, 1, 1, x])/3 - 
       (36*I)*Pi*G[0, 1, 1, 1, x] - (238*G[1, 0, 0, 0, x])/3 - 
       (52*I)*Pi*G[1, 0, 0, 0, x] + (692*G[1, 0, 0, 1, x])/3 + 
       (32*I)*Pi*G[1, 0, 0, 1, x] + (692*G[1, 0, 1, 0, x])/3 + 
       (60*I)*Pi*G[1, 0, 1, 0, x] + (220*G[1, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, 1, x] + 100*G[1, 1, 0, 0, x] + 
       (56*I)*Pi*G[1, 1, 0, 0, x] + (460*G[1, 1, 0, 1, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, 1, x] + (460*G[1, 1, 1, 0, x])/3 - 
       (20*I)*Pi*G[1, 1, 1, 0, x] - 260*G[1, 1, 1, 1, x] + 
       (24*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 0, 1, x] - 72*G[0, 0, 0, 1, 0, x] - 
       96*G[0, 0, 0, 1, 1, x] - 72*G[0, 0, 1, 0, 0, x] - 
       128*G[0, 0, 1, 0, 1, x] - 128*G[0, 0, 1, 1, 0, x] + 
       212*G[0, 0, 1, 1, 1, x] - 64*G[0, 1, 0, 0, 0, x] - 
       116*G[0, 1, 0, 0, 1, x] - 116*G[0, 1, 0, 1, 0, x] + 
       204*G[0, 1, 0, 1, 1, x] - 64*G[0, 1, 1, 0, 0, x] + 
       196*G[0, 1, 1, 0, 1, x] + 196*G[0, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] - 
       72*G[1, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 1, 0, x] + 
       132*G[1, 0, 0, 1, 1, x] - 52*G[1, 0, 1, 0, 0, x] + 
       140*G[1, 0, 1, 0, 1, x] + 140*G[1, 0, 1, 1, 0, x] + 
       72*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
       100*G[1, 1, 0, 0, 1, x] + 100*G[1, 1, 0, 1, 0, x] + 
       120*G[1, 1, 0, 1, 1, x] + 52*G[1, 1, 1, 0, 0, x] + 
       152*G[1, 1, 1, 0, 1, x] + 152*G[1, 1, 1, 1, 0, x] - 
       160*G[1, 1, 1, 1, 1, x] + (94*Pi^2 + (8*I)*Pi^3 + 12*Pi^2*G[0, x] + 
         36*Pi^2*G[1, x] + 188*G[0, 0, x] + (16*I)*Pi*G[0, 0, x] - 
         188*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] - 188*G[1, 0, x] - 
         (16*I)*Pi*G[1, 0, x] + 188*G[1, 1, x] + (16*I)*Pi*G[1, 1, x] + 
         72*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
         120*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 120*G[1, 0, 1, x] - 
         120*G[1, 1, 0, x] + 216*G[1, 1, 1, x])*RATIO[x] + (1487*Zeta[3])/9 + 
       ((304*I)/9)*Pi*Zeta[3] - (26*Pi^2*Zeta[3])/9 + (734*G[0, x]*Zeta[3])/
        9 - (60*I)*Pi*G[0, x]*Zeta[3] + (244*G[1, x]*Zeta[3])/3 - 
       (32*I)*Pi*G[1, x]*Zeta[3] - 44*G[0, 0, x]*Zeta[3] - 
       116*G[0, 1, x]*Zeta[3] - 116*G[1, 0, x]*Zeta[3] - 
       40*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-16*I)/3)*Pi^3 - 
         (347*Pi^4)/90 - ((34*I)/45)*Pi^5 + ((14461*I)/54)*Pi*G[0, x] + 
         (74*Pi^2*G[0, x])/9 - ((13*I)/9)*Pi^3*G[0, x] - 
         (14*Pi^4*G[0, x])/5 + (6*I)*Pi^3*G[1, x] - (74*Pi^4*G[1, x])/45 + 
         (14461*G[0, 0, x])/54 - ((350*I)/3)*Pi*G[0, 0, x] - 
         (125*Pi^2*G[0, 0, x])/3 + ((5*I)/3)*Pi^3*G[0, 0, x] + 
         ((190*I)/3)*Pi*G[0, 1, x] - (320*Pi^2*G[0, 1, x])/9 - 
         (3*I)*Pi^3*G[0, 1, x] + ((286*I)/3)*Pi*G[1, 0, x] - 
         (170*Pi^2*G[1, 0, x])/9 - (I/3)*Pi^3*G[1, 0, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (464*G[0, 0, 0, x])/3 + 
         ((58*I)/3)*Pi*G[0, 0, 0, x] - 28*Pi^2*G[0, 0, 0, x] + 
         (190*G[0, 0, 1, x])/3 - ((152*I)/3)*Pi*G[0, 0, 1, x] - 
         31*Pi^2*G[0, 0, 1, x] + (190*G[0, 1, 0, x])/3 + 
         ((40*I)/3)*Pi*G[0, 1, 0, x] - 15*Pi^2*G[0, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, x] - (56*Pi^2*G[0, 1, 1, x])/3 + 
         (286*G[1, 0, 0, x])/3 - ((92*I)/3)*Pi*G[1, 0, 0, x] - 
         15*Pi^2*G[1, 0, 0, x] + (36*I)*Pi*G[1, 0, 1, x] - 
         (40*Pi^2*G[1, 0, 1, x])/3 - 8*Pi^2*G[1, 1, 0, x] - 
         92*G[0, 0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, 0, x] + 
         (218*G[0, 0, 0, 1, x])/3 + (20*I)*Pi*G[0, 0, 0, 1, x] + 
         (218*G[0, 0, 1, 0, x])/3 + (20*I)*Pi*G[0, 0, 1, 0, x] - 
         148*G[0, 0, 1, 1, x] - (58*G[0, 1, 0, 0, x])/3 + 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 
         (8*I)*Pi*G[0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (250*G[1, 0, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, 0, x] + 
         36*G[1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, x] + 
         (4*I)*Pi*G[1, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, x] + 
         (4*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
         120*G[0, 0, 0, 0, 0, x] + 72*G[0, 0, 0, 0, 1, x] + 
         72*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] + 
         24*G[0, 0, 1, 0, 0, x] + 72*G[0, 0, 1, 0, 1, x] + 
         72*G[0, 0, 1, 1, 0, x] - 156*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 0, 0, x] + 52*G[0, 1, 0, 0, 1, x] + 
         52*G[0, 1, 0, 1, 0, x] - 60*G[0, 1, 0, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
         12*G[0, 1, 1, 1, 0, x] - 24*G[1, 0, 0, 0, 0, x] + 
         40*G[1, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 1, 0, x] - 
         44*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
         4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
         16*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
         4*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 32*Zeta[3] - 
         (44*I)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + 92*G[0, x]*Zeta[3] + 
         (44*I)*Pi*G[0, x]*Zeta[3] - 36*G[1, x]*Zeta[3] + 
         (8*I)*Pi*G[1, x]*Zeta[3] + 76*G[0, 0, x]*Zeta[3] + 
         48*G[0, 1, x]*Zeta[3] + 48*G[1, 0, x]*Zeta[3] - 
         16*G[1, 1, x]*Zeta[3]) - 52*Zeta[5] + RATIO[x^(-1)]*
        (11290669/11664 - ((55879*I)/108)*Pi + (126719*Pi^2)/1944 - 
         ((136*I)/3)*Pi^3 - (9407*Pi^4)/1080 - ((53*I)/90)*Pi^5 - 
         (435857*G[0, x])/648 + ((10174*I)/27)*Pi*G[0, x] + 
         (211*Pi^2*G[0, x])/18 + ((118*I)/3)*Pi^3*G[0, x] + 
         (307*Pi^4*G[0, x])/180 - (53183*G[1, x])/324 - 
         ((1616*I)/27)*Pi*G[1, x] + (107*Pi^2*G[1, x])/18 + 
         ((104*I)/3)*Pi^3*G[1, x] + (46*Pi^4*G[1, x])/15 + 
         (10349*G[0, 0, x])/18 - ((2720*I)/9)*Pi*G[0, 0, x] - 
         (67*Pi^2*G[0, 0, x])/3 - (4*I)*Pi^3*G[0, 0, x] - 
         (926*G[0, 1, x])/27 + ((392*I)/3)*Pi*G[0, 1, x] + 
         (373*Pi^2*G[0, 1, x])/9 + ((32*I)/3)*Pi^3*G[0, 1, x] - 
         (926*G[1, 0, x])/27 + (248*I)*Pi*G[1, 0, x] + (487*Pi^2*G[1, 0, x])/
          9 + (4*I)*Pi^3*G[1, 0, x] - (1616*G[1, 1, x])/9 + 
         (12*I)*Pi*G[1, 1, x] + (190*Pi^2*G[1, 1, x])/3 + 
         ((4*I)/3)*Pi^3*G[1, 1, x] - 504*G[0, 0, 0, x] + 
         ((800*I)/3)*Pi*G[0, 0, 0, x] - 6*Pi^2*G[0, 0, 0, x] + 
         (736*G[0, 0, 1, x])/9 - (104*I)*Pi*G[0, 0, 1, x] - 
         (92*Pi^2*G[0, 0, 1, x])/3 + (736*G[0, 1, 0, x])/9 - 
         (104*I)*Pi*G[0, 1, 0, x] - 24*Pi^2*G[0, 1, 0, x] + 
         328*G[0, 1, 1, x] + 12*Pi^2*G[0, 1, 1, x] + (2650*G[1, 0, 0, x])/9 - 
         (128*I)*Pi*G[1, 0, 0, x] - (4*Pi^2*G[1, 0, 0, x])/3 + 
         (698*G[1, 0, 1, x])/3 + 4*Pi^2*G[1, 0, 1, x] + (698*G[1, 1, 0, x])/
          3 + ((8*I)/3)*Pi*G[1, 1, 0, x] + 12*Pi^2*G[1, 1, 0, x] + 
         (322*G[1, 1, 1, x])/3 + ((152*I)/3)*Pi*G[1, 1, 1, x] + 
         40*Pi^2*G[1, 1, 1, x] + (1132*G[0, 0, 0, 0, x])/3 - 
         (48*I)*Pi*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 
         (96*I)*Pi*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 
         (128*I)*Pi*G[0, 0, 1, 0, x] - 240*G[0, 0, 1, 1, x] - 
         (32*I)*Pi*G[0, 0, 1, 1, x] + (92*G[0, 1, 0, 0, x])/3 + 
         (112*I)*Pi*G[0, 1, 0, 0, x] - (764*G[0, 1, 0, 1, x])/3 - 
         (32*I)*Pi*G[0, 1, 0, 1, x] - (764*G[0, 1, 1, 0, x])/3 - 
         (72*I)*Pi*G[0, 1, 1, 0, x] + (44*G[0, 1, 1, 1, x])/3 + 
         (24*I)*Pi*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 
         (64*I)*Pi*G[1, 0, 0, 0, x] - (452*G[1, 0, 0, 1, x])/3 - 
         (32*I)*Pi*G[1, 0, 0, 1, x] - (452*G[1, 0, 1, 0, x])/3 - 
         (56*I)*Pi*G[1, 0, 1, 0, x] - (400*G[1, 0, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 1, x] - 116*G[1, 1, 0, 0, x] - 
         (56*I)*Pi*G[1, 1, 0, 0, x] - (496*G[1, 1, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 1, x] - (496*G[1, 1, 1, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 1, 0, x] + 260*G[1, 1, 1, 1, x] - 
         (24*I)*Pi*G[1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, x] + 
         96*G[0, 0, 0, 0, 1, x] + 96*G[0, 0, 0, 1, 0, x] + 
         96*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] + 
         128*G[0, 0, 1, 0, 1, x] + 128*G[0, 0, 1, 1, 0, x] - 
         224*G[0, 0, 1, 1, 1, x] + 88*G[0, 1, 0, 0, 0, x] + 
         120*G[0, 1, 0, 0, 1, x] + 120*G[0, 1, 0, 1, 0, x] - 
         216*G[0, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 0, 0, x] - 
         208*G[0, 1, 1, 0, 1, x] - 208*G[0, 1, 1, 1, 0, x] + 
         40*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] + 
         64*G[1, 0, 0, 0, 1, x] + 64*G[1, 0, 0, 1, 0, x] - 
         128*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 0, 0, x] - 
         136*G[1, 0, 1, 0, 1, x] - 136*G[1, 0, 1, 1, 0, x] - 
         72*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] - 
         96*G[1, 1, 0, 0, 1, x] - 96*G[1, 1, 0, 1, 0, x] - 
         120*G[1, 1, 0, 1, 1, x] - 64*G[1, 1, 1, 0, 0, x] - 
         152*G[1, 1, 1, 0, 1, x] - 152*G[1, 1, 1, 1, 0, x] + 
         160*G[1, 1, 1, 1, 1, x] - (947*Zeta[3])/9 - ((304*I)/9)*Pi*Zeta[3] - 
         (118*Pi^2*Zeta[3])/9 - (842*G[0, x]*Zeta[3])/9 + 
         (104*I)*Pi*G[0, x]*Zeta[3] - (256*G[1, x]*Zeta[3])/3 + 
         (40*I)*Pi*G[1, x]*Zeta[3] + 72*G[0, 0, x]*Zeta[3] + 
         116*G[0, 1, x]*Zeta[3] + 116*G[1, 0, x]*Zeta[3] + 
         24*G[1, 1, x]*Zeta[3] + 52*Zeta[5]))) + 
   (-832741/1296 + ((145709*I)/162)*Pi + (2957243*Pi^2)/7776 + 
     ((20009*I)/162)*Pi^3 - (258287*Pi^4)/9720 - ((241*I)/20)*Pi^5 - 
     (452399*Pi^6)/136080 + (431551*G[0, x])/324 - 
     ((243857*I)/162)*Pi*G[0, x] - (155975*Pi^2*G[0, x])/648 + 
     ((37*I)/3)*Pi^3*G[0, x] + (7637*Pi^4*G[0, x])/1080 + 
     ((203*I)/60)*Pi^5*G[0, x] + (6221*G[1, x])/27 - 
     ((4274*I)/9)*Pi*G[1, x] - (3599*Pi^2*G[1, x])/81 + 
     ((89*I)/3)*Pi^3*G[1, x] + (2789*Pi^4*G[1, x])/90 + 
     ((136*I)/45)*Pi^5*G[1, x] - (313201*G[0, 0, x])/216 + 
     ((34096*I)/27)*Pi*G[0, 0, x] + 289*Pi^2*G[0, 0, x] - 
     ((544*I)/9)*Pi^3*G[0, 0, x] + (2497*Pi^4*G[0, 0, x])/180 - 
     (711409*G[0, 1, x])/648 + ((410*I)/3)*Pi*G[0, 1, x] + 
     (797*Pi^2*G[0, 1, x])/18 - ((499*I)/3)*Pi^3*G[0, 1, x] - 
     (2923*Pi^4*G[0, 1, x])/180 - (711409*G[1, 0, x])/648 + 
     ((206*I)/3)*Pi*G[1, 0, x] - (470*Pi^2*G[1, 0, x])/3 - 
     ((1250*I)/9)*Pi^3*G[1, 0, x] + (Pi^4*G[1, 0, x])/180 - 
     (59*G[1, 1, x])/3 + (198*I)*Pi*G[1, 1, x] + (49*Pi^2*G[1, 1, x])/18 - 
     ((103*I)/3)*Pi^3*G[1, 1, x] + (43*Pi^4*G[1, 1, x])/10 + 
     (5143*G[0, 0, 0, x])/6 - ((2630*I)/3)*Pi*G[0, 0, 0, x] - 
     (311*Pi^2*G[0, 0, 0, x])/2 + ((34*I)/3)*Pi^3*G[0, 0, 0, x] + 
     1341*G[0, 0, 1, x] - (251*I)*Pi*G[0, 0, 1, x] - 
     (257*Pi^2*G[0, 0, 1, x])/9 - ((256*I)/9)*Pi^3*G[0, 0, 1, x] + 
     1341*G[0, 1, 0, x] - ((889*I)/3)*Pi*G[0, 1, 0, x] - 
     (193*Pi^2*G[0, 1, 0, x])/18 - (22*I)*Pi^3*G[0, 1, 0, x] - 
     (2458*G[0, 1, 1, x])/9 + (104*I)*Pi*G[0, 1, 1, x] - 
     (503*Pi^2*G[0, 1, 1, x])/3 - ((403*I)/9)*Pi^3*G[0, 1, 1, x] + 
     840*G[1, 0, 0, x] + ((266*I)/3)*Pi*G[1, 0, 0, x] - 
     (149*Pi^2*G[1, 0, 0, x])/3 - ((20*I)/3)*Pi^3*G[1, 0, 0, x] + 
     (1439*G[1, 0, 1, x])/9 + (182*I)*Pi*G[1, 0, 1, x] - 
     (355*Pi^2*G[1, 0, 1, x])/9 - ((194*I)/9)*Pi^3*G[1, 0, 1, x] + 
     (1439*G[1, 1, 0, x])/9 + (441*I)*Pi*G[1, 1, 0, x] - 
     (1924*Pi^2*G[1, 1, 0, x])/9 - ((104*I)/3)*Pi^3*G[1, 1, 0, x] + 
     (617*G[1, 1, 1, x])/3 - (187*I)*Pi*G[1, 1, 1, x] - 
     (1169*Pi^2*G[1, 1, 1, x])/9 + ((478*I)/9)*Pi^3*G[1, 1, 1, x] - 
     (1157*G[0, 0, 0, 0, x])/3 + ((658*I)/3)*Pi*G[0, 0, 0, 0, x] + 
     (578*Pi^2*G[0, 0, 0, 0, x])/3 - 1063*G[0, 0, 0, 1, x] + 
     (360*I)*Pi*G[0, 0, 0, 1, x] + 12*Pi^2*G[0, 0, 0, 1, x] - 
     1063*G[0, 0, 1, 0, x] + (126*I)*Pi*G[0, 0, 1, 0, x] - 
     (217*Pi^2*G[0, 0, 1, 0, x])/3 + 130*G[0, 0, 1, 1, x] + 
     (16*I)*Pi*G[0, 0, 1, 1, x] + (46*Pi^2*G[0, 0, 1, 1, x])/9 - 
     (2599*G[0, 1, 0, 0, x])/3 - ((440*I)/3)*Pi*G[0, 1, 0, 0, x] - 
     (338*Pi^2*G[0, 1, 0, 0, x])/3 - 112*G[0, 1, 0, 1, x] + 
     (218*I)*Pi*G[0, 1, 0, 1, x] + (107*Pi^2*G[0, 1, 0, 1, x])/3 - 
     112*G[0, 1, 1, 0, x] + (358*I)*Pi*G[0, 1, 1, 0, x] + 
     136*Pi^2*G[0, 1, 1, 0, x] + 238*G[0, 1, 1, 1, x] - 
     (442*I)*Pi*G[0, 1, 1, 1, x] - (818*Pi^2*G[0, 1, 1, 1, x])/9 - 
     (692*G[1, 0, 0, 0, x])/3 - (276*I)*Pi*G[1, 0, 0, 0, x] - 
     28*Pi^2*G[1, 0, 0, 0, x] - (740*G[1, 0, 0, 1, x])/3 - 
     (44*I)*Pi*G[1, 0, 0, 1, x] - (116*Pi^2*G[1, 0, 0, 1, x])/9 - 
     (740*G[1, 0, 1, 0, x])/3 + (170*I)*Pi*G[1, 0, 1, 0, x] + 
     (184*Pi^2*G[1, 0, 1, 0, x])/9 + (1004*G[1, 0, 1, 1, x])/3 - 
     (202*I)*Pi*G[1, 0, 1, 1, x] - (40*Pi^2*G[1, 0, 1, 1, x])/3 + 
     (25*G[1, 1, 0, 0, x])/3 - (184*I)*Pi*G[1, 1, 0, 0, x] - 
     (16*Pi^2*G[1, 1, 0, 0, x])/3 + (1016*G[1, 1, 0, 1, x])/3 + 
     (138*I)*Pi*G[1, 1, 0, 1, x] - (368*Pi^2*G[1, 1, 0, 1, x])/9 + 
     (1016*G[1, 1, 1, 0, x])/3 - (58*I)*Pi*G[1, 1, 1, 0, x] - 
     (1214*Pi^2*G[1, 1, 1, 0, x])/9 - (2273*G[1, 1, 1, 1, x])/3 - 
     (76*I)*Pi*G[1, 1, 1, 1, x] - (154*Pi^2*G[1, 1, 1, 1, x])/3 - 
     93*G[0, 0, 0, 0, 0, x] - (384*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (937*G[0, 0, 0, 0, 1, x])/3 - (292*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (937*G[0, 0, 0, 1, 0, x])/3 - ((580*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + 
     373*G[0, 0, 0, 1, 1, x] + (148*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     362*G[0, 0, 1, 0, 0, x] - ((262*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     (268*G[0, 0, 1, 0, 1, x])/3 + (232*I)*Pi*G[0, 0, 1, 0, 1, x] + 
     (268*G[0, 0, 1, 1, 0, x])/3 + ((706*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (34*G[0, 0, 1, 1, 1, x])/3 - ((376*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - 
     (17*G[0, 1, 0, 0, 0, x])/3 + (64*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (377*G[0, 1, 0, 0, 1, x])/3 + (212*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (377*G[0, 1, 0, 1, 0, x])/3 + ((314*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + 
     (695*G[0, 1, 0, 1, 1, x])/3 - (46*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (446*G[0, 1, 1, 0, 0, x])/3 - ((76*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 
     (1046*G[0, 1, 1, 0, 1, x])/3 - (66*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (1046*G[0, 1, 1, 1, 0, x])/3 - ((110*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
     1000*G[0, 1, 1, 1, 1, x] - ((220*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
     (1610*G[1, 0, 0, 0, 0, x])/3 - (92*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     126*G[1, 0, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 0, 0, 1, x] + 
     126*G[1, 0, 0, 1, 0, x] + ((416*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (256*G[1, 0, 0, 1, 1, x])/3 + ((80*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     196*G[1, 0, 1, 0, 0, x] + ((404*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + 
     (176*G[1, 0, 1, 0, 1, x])/3 - ((256*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + 
     (176*G[1, 0, 1, 1, 0, x])/3 - (16*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     218*G[1, 0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     700*G[1, 1, 0, 0, 0, x] + (112*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (1178*G[1, 1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (1178*G[1, 1, 0, 1, 0, x])/3 + ((212*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - 
     132*G[1, 1, 0, 1, 1, x] - ((208*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     (170*G[1, 1, 1, 0, 0, x])/3 + ((152*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     8*G[1, 1, 1, 0, 1, x] + ((248*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     8*G[1, 1, 1, 1, 0, x] - (108*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     352*G[1, 1, 1, 1, 1, x] + (96*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     204*G[0, 0, 0, 0, 0, 0, x] - 340*G[0, 0, 0, 0, 0, 1, x] - 
     340*G[0, 0, 0, 0, 1, 0, x] - 128*G[0, 0, 0, 0, 1, 1, x] - 
     248*G[0, 0, 0, 1, 0, 0, x] - (364*G[0, 0, 0, 1, 0, 1, x])/3 - 
     (364*G[0, 0, 0, 1, 1, 0, x])/3 + (964*G[0, 0, 0, 1, 1, 1, x])/3 - 
     140*G[0, 0, 1, 0, 0, 0, x] - (274*G[0, 0, 1, 0, 0, 1, x])/3 - 
     (274*G[0, 0, 1, 0, 1, 0, x])/3 + (1030*G[0, 0, 1, 0, 1, 1, x])/3 + 
     10*G[0, 0, 1, 1, 0, 0, x] + (736*G[0, 0, 1, 1, 0, 1, x])/3 + 
     (736*G[0, 0, 1, 1, 1, 0, x])/3 - (260*G[0, 0, 1, 1, 1, 1, x])/3 + 
     16*G[0, 1, 0, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 0, 1, x] - 
     56*G[0, 1, 0, 0, 1, 0, x] + 312*G[0, 1, 0, 0, 1, 1, x] + 
     (446*G[0, 1, 0, 1, 0, 1, x])/3 + (446*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (292*G[0, 1, 0, 1, 1, 1, x])/3 + 20*G[0, 1, 1, 0, 0, 0, x] + 
     (188*G[0, 1, 1, 0, 0, 1, x])/3 + (188*G[0, 1, 1, 0, 1, 0, x])/3 + 
     (466*G[0, 1, 1, 0, 1, 1, x])/3 + 62*G[0, 1, 1, 1, 0, 0, x] + 
     (556*G[0, 1, 1, 1, 0, 1, x])/3 + (556*G[0, 1, 1, 1, 1, 0, x])/3 - 
     (944*G[0, 1, 1, 1, 1, 1, x])/3 - 212*G[1, 0, 0, 0, 0, 0, x] + 
     40*G[1, 0, 0, 0, 0, 1, x] + 40*G[1, 0, 0, 0, 1, 0, x] + 
     44*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 0, x] + 
     (332*G[1, 0, 0, 1, 0, 1, x])/3 + (332*G[1, 0, 0, 1, 1, 0, x])/3 + 
     152*G[1, 0, 0, 1, 1, 1, x] + 136*G[1, 0, 1, 0, 0, 0, x] + 
     (224*G[1, 0, 1, 0, 0, 1, x])/3 + (224*G[1, 0, 1, 0, 1, 0, x])/3 + 
     84*G[1, 0, 1, 0, 1, 1, x] + 116*G[1, 0, 1, 1, 0, 0, x] + 
     112*G[1, 0, 1, 1, 0, 1, x] + 112*G[1, 0, 1, 1, 1, 0, x] + 
     164*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
     8*G[1, 1, 0, 0, 1, 0, x] + 168*G[1, 1, 0, 0, 1, 1, x] + 
     56*G[1, 1, 0, 1, 0, 0, x] + (608*G[1, 1, 0, 1, 0, 1, x])/3 + 
     (608*G[1, 1, 0, 1, 1, 0, x])/3 - 104*G[1, 1, 0, 1, 1, 1, x] - 
     128*G[1, 1, 1, 0, 0, 0, x] + (860*G[1, 1, 1, 0, 0, 1, x])/3 + 
     (860*G[1, 1, 1, 0, 1, 0, x])/3 - 4*G[1, 1, 1, 0, 1, 1, x] + 
     12*G[1, 1, 1, 1, 0, 0, x] + 80*G[1, 1, 1, 1, 0, 1, x] + 
     80*G[1, 1, 1, 1, 1, 0, x] - 224*G[1, 1, 1, 1, 1, 1, x] + 
     ((18*I)*Pi*G[1, x] + 18*G[1, 1, x])*RATIO[x^(-2)] + 
     Log[mu2/s]^6*(1/2 - RATIO[x^(-1)]/2) + Log[mu2/s]^5*
      (13/9 - (4*I)*Pi - 2*G[0, x] - 5*G[1, x] + 
       (-13/9 + (4*I)*Pi + 2*G[0, x] + 5*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(-41/6 + ((8*I)/9)*Pi - (53*Pi^2)/12 - (29*G[0, x])/9 + 
       (10*I)*Pi*G[0, x] - (28*G[1, x])/9 + (16*I)*Pi*G[1, x] + 
       3*G[0, 0, x] + 17*G[0, 1, x] + 17*G[1, 0, x] + 24*G[1, 1, x] + 
       ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])*RATIO[(1 - x)^(-1)] + 
       (41/6 - ((26*I)/9)*Pi + (53*Pi^2)/12 + (11*G[0, x])/9 - 
         (12*I)*Pi*G[0, x] + (28*G[1, x])/9 - (16*I)*Pi*G[1, x] - 
         5*G[0, 0, x] - 17*G[0, 1, x] - 17*G[1, 0, x] - 24*G[1, 1, x])*
        RATIO[x^(-1)]) + (69707*Zeta[3])/54 - ((3239*I)/9)*Pi*Zeta[3] - 
     214*Pi^2*Zeta[3] + ((80*I)/3)*Pi^3*Zeta[3] - (6932*G[0, x]*Zeta[3])/9 + 
     ((3032*I)/9)*Pi*G[0, x]*Zeta[3] - 47*Pi^2*G[0, x]*Zeta[3] - 
     12*G[1, x]*Zeta[3] + (868*I)*Pi*G[1, x]*Zeta[3] + 
     (118*Pi^2*G[1, x]*Zeta[3])/3 + (1588*G[0, 0, x]*Zeta[3])/3 + 
     (46*I)*Pi*G[0, 0, x]*Zeta[3] - (1988*G[0, 1, x]*Zeta[3])/9 - 
     (120*I)*Pi*G[0, 1, x]*Zeta[3] + (4042*G[1, 0, x]*Zeta[3])/9 - 
     ((530*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 80*G[1, 1, x]*Zeta[3] + 
     ((892*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 80*G[0, 0, 0, x]*Zeta[3] - 
     78*G[0, 0, 1, x]*Zeta[3] - 54*G[0, 1, 0, x]*Zeta[3] - 
     134*G[0, 1, 1, x]*Zeta[3] - 50*G[1, 0, 0, x]*Zeta[3] + 
     (448*G[1, 0, 1, x]*Zeta[3])/3 + 32*G[1, 1, 0, x]*Zeta[3] - 
     (188*G[1, 1, 1, x]*Zeta[3])/3 - (124*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(-9359/108 + ((814*I)/9)*Pi + (1463*Pi^2)/54 - 
       ((8*I)/3)*Pi^3 + (517*G[0, x])/9 - ((202*I)/9)*Pi*G[0, x] + 
       (181*G[1, x])/3 - (32*I)*Pi*G[1, x] + (Pi^2*G[1, x])/3 - 
       6*G[0, 0, x] - (4*I)*Pi*G[0, 0, x] - (32*G[0, 1, x])/9 - 
       ((88*I)/3)*Pi*G[0, 1, x] - (32*G[1, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, x] - 16*G[1, 1, x] - ((64*I)/3)*Pi*G[1, 1, x] + 
       12*G[0, 0, 0, x] - 28*G[0, 0, 1, x] - 28*G[0, 1, 0, x] - 
       (208*G[0, 1, 1, x])/3 - 28*G[1, 0, 0, x] - (208*G[1, 0, 1, x])/3 - 
       (208*G[1, 1, 0, x])/3 - 48*G[1, 1, 1, x] + 
       (((46*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] + (46*G[0, 0, x])/9 + 
         (12*I)*Pi*G[0, 0, x] + (8*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 0, x] + 
         12*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
         8*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 10*Zeta[3] + 
       RATIO[x^(-1)]*(9359/108 - ((256*I)/3)*Pi - (1679*Pi^2)/54 + 
         ((8*I)/3)*Pi^3 - (157*G[0, x])/3 + ((320*I)/9)*Pi*G[0, x] - 
         4*Pi^2*G[0, x] - (181*G[1, x])/3 + (40*I)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/3 + (172*G[0, 0, x])/9 + (16*I)*Pi*G[0, 0, x] + 
         (104*G[0, 1, x])/9 + ((112*I)/3)*Pi*G[0, 1, x] + 
         (104*G[1, 0, x])/9 + ((112*I)/3)*Pi*G[1, 0, x] + 16*G[1, 1, x] + 
         ((64*I)/3)*Pi*G[1, 1, x] + 36*G[0, 0, 1, x] + 36*G[0, 1, 0, x] + 
         (208*G[0, 1, 1, x])/3 + 36*G[1, 0, 0, x] + (208*G[1, 0, 1, x])/3 + 
         (208*G[1, 1, 0, x])/3 + 48*G[1, 1, 1, x] + 10*Zeta[3])) + 
     Log[mu2/s]^2*(-429473/1296 + ((4207*I)/9)*Pi + (2053*Pi^2)/18 - 
       ((43*I)/9)*Pi^3 + (1783*Pi^4)/360 + (13061*G[0, x])/36 - 
       ((926*I)/3)*Pi*G[0, x] - (445*Pi^2*G[0, x])/6 - 
       ((10*I)/3)*Pi^3*G[0, x] + (6563*G[1, x])/18 - (179*I)*Pi*G[1, x] - 
       (58*Pi^2*G[1, x])/9 - ((44*I)/3)*Pi^3*G[1, x] - 261*G[0, 0, x] + 
       ((299*I)/3)*Pi*G[0, 0, x] + (37*Pi^2*G[0, 0, x])/3 - 220*G[0, 1, x] + 
       (81*I)*Pi*G[0, 1, x] + Pi^2*G[0, 1, x] - 220*G[1, 0, x] + 
       ((199*I)/3)*Pi*G[1, 0, x] + (17*Pi^2*G[1, 0, x])/3 - 140*G[1, 1, x] - 
       (20*I)*Pi*G[1, 1, x] - (70*Pi^2*G[1, 1, x])/3 + 30*G[0, 0, 0, x] - 
       (42*I)*Pi*G[0, 0, 0, x] + (263*G[0, 0, 1, x])/3 + 
       (14*I)*Pi*G[0, 0, 1, x] + (263*G[0, 1, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, x] + 
       (103*G[1, 0, 0, x])/3 - (2*I)*Pi*G[1, 0, 0, x] + 
       (128*G[1, 0, 1, x])/3 + (60*I)*Pi*G[1, 0, 1, x] + 
       (128*G[1, 1, 0, x])/3 + (44*I)*Pi*G[1, 1, 0, x] - 
       (44*G[1, 1, 1, x])/3 - 68*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 
       10*G[0, 0, 1, 0, x] + 108*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] + 
       108*G[0, 1, 0, 1, x] + 108*G[0, 1, 1, 0, x] + 144*G[0, 1, 1, 1, x] - 
       14*G[1, 0, 0, 0, x] + 96*G[1, 0, 0, 1, x] + 96*G[1, 0, 1, 0, x] + 
       172*G[1, 0, 1, 1, x] + 80*G[1, 1, 0, 0, x] + 172*G[1, 1, 0, 1, x] + 
       172*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 
       (20*Pi^2 + 40*G[0, 0, x] - 40*G[0, 1, x] - 40*G[1, 0, x] + 
         40*G[1, 1, x])*RATIO[x] + (664*Zeta[3])/9 + (4*I)*Pi*Zeta[3] + 
       6*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*
        (((-8*I)/3)*Pi^3 + (49*Pi^4)/45 + ((217*I)/3)*Pi*G[0, x] + 
         (319*Pi^2*G[0, x])/9 - ((38*I)/3)*Pi^3*G[0, x] + 
         ((8*I)/3)*Pi^3*G[1, x] + (217*G[0, 0, x])/3 - (83*I)*Pi*G[0, 0, x] - 
         (74*Pi^2*G[0, 0, x])/3 - (31*I)*Pi*G[0, 1, x] - 
         (10*Pi^2*G[0, 1, x])/3 - (15*I)*Pi*G[1, 0, x] - 10*Pi^2*G[1, 0, x] - 
         (202*G[0, 0, 0, x])/3 + (6*I)*Pi*G[0, 0, 0, x] - 31*G[0, 0, 1, x] - 
         (18*I)*Pi*G[0, 0, 1, x] - 31*G[0, 1, 0, x] - 
         (2*I)*Pi*G[0, 1, 0, x] - (20*I)*Pi*G[0, 1, 1, x] - 
         15*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (20*I)*Pi*G[1, 1, 0, x] - 32*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
         2*G[0, 0, 1, 0, x] - 44*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] - 
         20*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] - 22*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] + 
         16*Zeta[3] + (16*I)*Pi*Zeta[3] + 24*G[0, x]*Zeta[3] - 
         16*G[1, x]*Zeta[3]) + RATIO[x^(-1)]*(429473/1296 - ((3700*I)/9)*Pi - 
         (1895*Pi^2)/18 - ((47*I)/9)*Pi^3 - (983*Pi^4)/360 - 
         (11033*G[0, x])/36 + (320*I)*Pi*G[0, x] + (1661*Pi^2*G[0, x])/18 - 
         ((28*I)/3)*Pi^3*G[0, x] - (6563*G[1, x])/18 + (164*I)*Pi*G[1, x] + 
         (28*Pi^2*G[1, x])/9 + ((52*I)/3)*Pi^3*G[1, x] + 232*G[0, 0, x] - 
         ((536*I)/3)*Pi*G[0, 0, x] - 29*Pi^2*G[0, 0, x] + 245*G[0, 1, x] - 
         (120*I)*Pi*G[0, 1, x] - (Pi^2*G[0, 1, x])/3 + 245*G[1, 0, x] - 
         ((316*I)/3)*Pi*G[1, 0, x] - (47*Pi^2*G[1, 0, x])/3 + 
         100*G[1, 1, x] + (70*Pi^2*G[1, 1, x])/3 - (388*G[0, 0, 0, x])/3 + 
         (48*I)*Pi*G[0, 0, 0, x] - (320*G[0, 0, 1, x])/3 - 
         (32*I)*Pi*G[0, 0, 1, x] - (320*G[0, 1, 0, x])/3 - 
         (32*I)*Pi*G[0, 1, 0, x] - 48*G[0, 1, 1, x] - 
         (64*I)*Pi*G[0, 1, 1, x] - (232*G[1, 0, 0, x])/3 - 
         (188*G[1, 0, 1, x])/3 - (64*I)*Pi*G[1, 0, 1, x] - 
         (188*G[1, 1, 0, x])/3 - (64*I)*Pi*G[1, 1, 0, x] + 
         (44*G[1, 1, 1, x])/3 + 60*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
         12*G[0, 0, 1, 0, x] - 128*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
         128*G[0, 1, 0, 1, x] - 128*G[0, 1, 1, 0, x] - 144*G[0, 1, 1, 1, x] - 
         8*G[1, 0, 0, 0, x] - 100*G[1, 0, 0, 1, x] - 100*G[1, 0, 1, 0, x] - 
         172*G[1, 0, 1, 1, x] - 100*G[1, 1, 0, 0, x] - 172*G[1, 1, 0, 1, x] - 
         172*G[1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, x] - (592*Zeta[3])/9 + 
         (12*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3])) + 
     RATIO[x]*((383*Pi^2)/6 - (77*I)*Pi^3 + Pi^4/3 - (40*Pi^2*G[0, x])/3 + 
       ((118*I)/3)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/9 - 
       (158*Pi^2*G[1, x])/3 + ((170*I)/3)*Pi^3*G[1, x] - 
       (17*Pi^4*G[1, x])/9 + (383*G[0, 0, x])/3 - (154*I)*Pi*G[0, 0, x] + 
       (86*Pi^2*G[0, 0, x])/3 - (383*G[0, 1, x])/3 + (154*I)*Pi*G[0, 1, x] - 
       (4*Pi^2*G[0, 1, x])/3 - (383*G[1, 0, x])/3 + (154*I)*Pi*G[1, 0, x] + 
       (80*Pi^2*G[1, 0, x])/3 + (383*G[1, 1, x])/3 - (154*I)*Pi*G[1, 1, x] + 
       90*Pi^2*G[1, 1, x] - 90*G[0, 0, 0, x] + (156*I)*Pi*G[0, 0, 0, x] + 
       (10*Pi^2*G[0, 0, 0, x])/3 - 52*G[0, 0, 1, x] - 
       (116*I)*Pi*G[0, 0, 1, x] + (20*Pi^2*G[0, 0, 1, x])/3 - 
       52*G[0, 1, 0, x] - (44*I)*Pi*G[0, 1, 0, x] - (20*Pi^2*G[0, 1, 0, x])/
        3 + 194*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] - 
       (10*Pi^2*G[0, 1, 1, x])/3 - 42*G[1, 0, 0, x] + 
       (36*I)*Pi*G[1, 0, 0, x] - (10*Pi^2*G[1, 0, 0, x])/3 + 
       184*G[1, 0, 1, x] - (76*I)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/
        3 + 184*G[1, 1, 0, x] - (148*I)*Pi*G[1, 1, 0, x] + 
       (20*Pi^2*G[1, 1, 0, x])/3 - 326*G[1, 1, 1, x] + 
       (188*I)*Pi*G[1, 1, 1, x] + (10*Pi^2*G[1, 1, 1, x])/3 + 
       280*G[0, 0, 0, 0, x] + 44*G[0, 0, 0, 1, x] + 44*G[0, 0, 1, 0, x] - 
       184*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 56*G[0, 1, 0, 1, x] - 
       56*G[0, 1, 1, 0, x] - 60*G[0, 1, 1, 1, x] + 100*G[1, 0, 0, 0, x] - 
       88*G[1, 0, 0, 1, x] - 88*G[1, 0, 1, 0, x] - 108*G[1, 0, 1, 1, x] - 
       80*G[1, 1, 0, 0, x] - 188*G[1, 1, 0, 1, x] - 188*G[1, 1, 1, 0, x] + 
       640*G[1, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, x] - 
       20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] + 
       20*G[0, 0, 1, 1, 1, x] - 20*G[0, 1, 0, 0, 0, x] + 
       20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
       20*G[0, 1, 0, 1, 1, x] - 20*G[1, 0, 1, 0, 0, x] + 
       20*G[1, 0, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 0, x] - 
       20*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, x] - 
       20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] + 
       20*G[1, 1, 0, 1, 1, x] - 10*Zeta[3] - (8*I)*Pi*Zeta[3] - 
       (50*Pi^2*Zeta[3])/3 - 64*G[0, x]*Zeta[3] + 112*G[1, x]*Zeta[3] - 
       60*G[0, 0, x]*Zeta[3] + 60*G[0, 1, x]*Zeta[3] + 
       60*G[1, 0, x]*Zeta[3] - 60*G[1, 1, x]*Zeta[3] - 200*Zeta[5]) - 
     (260*Zeta[5])/9 - (189*I)*Pi*Zeta[5] + 105*G[0, x]*Zeta[5] - 
     194*G[1, x]*Zeta[5] + RATIO[x^2]*((-17*Pi^4*G[0, x])/45 + 
       (17*Pi^4*G[1, x])/45 - (2*Pi^2*G[0, 0, 0, x])/3 - 
       (4*Pi^2*G[0, 0, 1, x])/3 + (4*Pi^2*G[0, 1, 0, x])/3 + 
       (2*Pi^2*G[0, 1, 1, x])/3 + (2*Pi^2*G[1, 0, 0, x])/3 + 
       (4*Pi^2*G[1, 0, 1, x])/3 - (4*Pi^2*G[1, 1, 0, x])/3 - 
       (2*Pi^2*G[1, 1, 1, x])/3 - 4*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] + (10*Pi^2*Zeta[3])/3 + 12*G[0, 0, x]*Zeta[3] - 
       12*G[0, 1, x]*Zeta[3] - 12*G[1, 0, x]*Zeta[3] + 
       12*G[1, 1, x]*Zeta[3] + 40*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      (((136*I)/3)*Pi^3 - (41731*Pi^4)/1080 - ((2501*I)/180)*Pi^5 + 
       (631*Pi^6)/840 + ((40343*I)/162)*Pi*G[0, x] + (2896*Pi^2*G[0, x])/9 + 
       ((172*I)/3)*Pi^3*G[0, x] - (4847*Pi^4*G[0, x])/1080 - 
       ((247*I)/180)*Pi^5*G[0, x] - ((389*I)/6)*Pi^3*G[1, x] - 
       (61*Pi^4*G[1, x])/15 - ((56*I)/45)*Pi^5*G[1, x] + 
       (40343*G[0, 0, x])/162 - ((18290*I)/27)*Pi*G[0, 0, x] - 
       (1111*Pi^2*G[0, 0, x])/6 - ((272*I)/9)*Pi^3*G[0, 0, x] + 
       (266*Pi^4*G[0, 0, x])/45 - ((2771*I)/9)*Pi*G[0, 1, x] + 
       (242*Pi^2*G[0, 1, x])/9 - (29*I)*Pi^3*G[0, 1, x] - 
       (386*Pi^4*G[0, 1, x])/45 - ((5219*I)/9)*Pi*G[1, 0, x] + 
       (1349*Pi^2*G[1, 0, x])/6 + (49*I)*Pi^3*G[1, 0, x] - 
       (91*Pi^4*G[1, 0, x])/30 - ((32*I)/3)*Pi^3*G[1, 1, x] + 
       (179*Pi^4*G[1, 1, x])/45 - (5413*G[0, 0, 0, x])/9 + 
       ((1978*I)/3)*Pi*G[0, 0, 0, x] + (3331*Pi^2*G[0, 0, 0, x])/18 - 
       ((182*I)/3)*Pi^3*G[0, 0, 0, x] - (2771*G[0, 0, 1, x])/9 + 
       (561*I)*Pi*G[0, 0, 1, x] + (187*Pi^2*G[0, 0, 1, x])/3 - 
       (64*I)*Pi^3*G[0, 0, 1, x] - (2771*G[0, 1, 0, x])/9 + 
       ((313*I)/3)*Pi*G[0, 1, 0, x] + (81*Pi^2*G[0, 1, 0, x])/2 - 
       (14*I)*Pi^3*G[0, 1, 0, x] - (64*I)*Pi*G[0, 1, 1, x] + 
       3*Pi^2*G[0, 1, 1, x] - ((137*I)/3)*Pi^3*G[0, 1, 1, x] - 
       (5219*G[1, 0, 0, x])/9 + (69*I)*Pi*G[1, 0, 0, x] - 
       (83*Pi^2*G[1, 0, 0, x])/3 - ((16*I)/3)*Pi^3*G[1, 0, 0, x] - 
       (243*I)*Pi*G[1, 0, 1, x] - (8*Pi^2*G[1, 0, 1, x])/3 + 
       ((8*I)/3)*Pi^3*G[1, 0, 1, x] + (146*I)*Pi*G[1, 1, 0, x] + 
       (16*Pi^2*G[1, 1, 0, x])/3 + (8*I)*Pi^3*G[1, 1, 0, x] + 
       (12*I)*Pi^3*G[1, 1, 1, x] + (2168*G[0, 0, 0, 0, x])/3 - 
       (458*I)*Pi*G[0, 0, 0, 0, x] - (328*Pi^2*G[0, 0, 0, 0, x])/3 + 
       (1460*G[0, 0, 0, 1, x])/3 + (76*I)*Pi*G[0, 0, 0, 1, x] - 
       (170*Pi^2*G[0, 0, 0, 1, x])/3 + (1460*G[0, 0, 1, 0, x])/3 - 
       ((506*I)/3)*Pi*G[0, 0, 1, 0, x] - (331*Pi^2*G[0, 0, 1, 0, x])/3 + 
       (649*G[0, 0, 1, 1, x])/3 - (100*I)*Pi*G[0, 0, 1, 1, x] - 
       106*Pi^2*G[0, 0, 1, 1, x] + (931*G[0, 1, 0, 0, x])/3 - 
       (122*I)*Pi*G[0, 1, 0, 0, x] - (256*Pi^2*G[0, 1, 0, 0, x])/3 - 
       64*G[0, 1, 0, 1, x] + (22*I)*Pi*G[0, 1, 0, 1, x] - 
       3*Pi^2*G[0, 1, 0, 1, x] - 64*G[0, 1, 1, 0, x] + 
       (184*I)*Pi*G[0, 1, 1, 0, x] + (220*Pi^2*G[0, 1, 1, 0, x])/3 - 
       (34*I)*Pi*G[0, 1, 1, 1, x] - (46*Pi^2*G[0, 1, 1, 1, x])/3 + 
       538*G[1, 0, 0, 0, x] + (30*I)*Pi*G[1, 0, 0, 0, x] - 
       34*Pi^2*G[1, 0, 0, 0, x] - 243*G[1, 0, 0, 1, x] - 
       (84*I)*Pi*G[1, 0, 0, 1, x] - 243*G[1, 0, 1, 0, x] - 
       (40*I)*Pi*G[1, 0, 1, 0, x] + 10*Pi^2*G[1, 0, 1, 0, x] + 
       (114*I)*Pi*G[1, 0, 1, 1, x] - 6*Pi^2*G[1, 0, 1, 1, x] + 
       146*G[1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 0, 0, x] - 
       (112*Pi^2*G[1, 1, 0, 0, x])/3 - (14*I)*Pi*G[1, 1, 0, 1, x] - 
       (20*Pi^2*G[1, 1, 0, 1, x])/3 + (50*I)*Pi*G[1, 1, 1, 0, x] - 
       32*Pi^2*G[1, 1, 1, 0, x] - (143*G[0, 0, 0, 0, 0, x])/3 - 
       (96*I)*Pi*G[0, 0, 0, 0, 0, x] - 645*G[0, 0, 0, 0, 1, x] + 
       (204*I)*Pi*G[0, 0, 0, 0, 1, x] - 645*G[0, 0, 0, 1, 0, x] + 
       (132*I)*Pi*G[0, 0, 0, 1, 0, x] + 501*G[0, 0, 0, 1, 1, x] + 
       (20*I)*Pi*G[0, 0, 0, 1, 1, x] - (1130*G[0, 0, 1, 0, 0, x])/3 + 
       (134*I)*Pi*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] + 
       (152*I)*Pi*G[0, 0, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 0, x] + 
       (190*I)*Pi*G[0, 0, 1, 1, 0, x] - 34*G[0, 0, 1, 1, 1, x] - 
       (296*I)*Pi*G[0, 0, 1, 1, 1, x] - 135*G[0, 1, 0, 0, 0, x] + 
       (48*I)*Pi*G[0, 1, 0, 0, 0, x] - 87*G[0, 1, 0, 0, 1, x] + 
       (140*I)*Pi*G[0, 1, 0, 0, 1, x] - 87*G[0, 1, 0, 1, 0, x] + 
       (14*I)*Pi*G[0, 1, 0, 1, 0, x] + 91*G[0, 1, 0, 1, 1, x] - 
       (102*I)*Pi*G[0, 1, 0, 1, 1, x] + 200*G[0, 1, 1, 0, 0, x] - 
       (164*I)*Pi*G[0, 1, 1, 0, 0, x] - 34*G[0, 1, 1, 0, 1, x] - 
       (106*I)*Pi*G[0, 1, 1, 0, 1, x] - 34*G[0, 1, 1, 1, 0, x] + 
       (6*I)*Pi*G[0, 1, 1, 1, 0, x] - (60*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       142*G[1, 0, 0, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       48*G[1, 0, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       48*G[1, 0, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       54*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       76*G[1, 0, 1, 0, 0, x] + 114*G[1, 0, 1, 0, 1, x] - 
       (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 114*G[1, 0, 1, 1, 0, x] - 
       (24*I)*Pi*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       12*G[1, 1, 0, 0, 0, x] + (24*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       14*G[1, 1, 0, 0, 1, x] - (44*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       14*G[1, 1, 0, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 50*G[1, 1, 1, 0, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (36*I)*Pi*G[1, 1, 1, 1, 0, x] - 444*G[0, 0, 0, 0, 0, 0, x] + 
       188*G[0, 0, 0, 0, 0, 1, x] + 188*G[0, 0, 0, 0, 1, 0, x] + 
       152*G[0, 0, 0, 0, 1, 1, x] + 208*G[0, 0, 0, 1, 0, 0, x] + 
       60*G[0, 0, 0, 1, 0, 1, x] + 60*G[0, 0, 0, 1, 1, 0, x] - 
       132*G[0, 0, 0, 1, 1, 1, x] + 92*G[0, 0, 1, 0, 0, 0, x] + 
       114*G[0, 0, 1, 0, 0, 1, x] + 114*G[0, 0, 1, 0, 1, 0, x] + 
       42*G[0, 0, 1, 0, 1, 1, x] + 10*G[0, 0, 1, 1, 0, 0, x] + 
       184*G[0, 0, 1, 1, 0, 1, x] + 184*G[0, 0, 1, 1, 1, 0, x] - 
       660*G[0, 0, 1, 1, 1, 1, x] - 160*G[0, 1, 0, 0, 0, 0, x] + 
       200*G[0, 1, 0, 0, 0, 1, x] + 200*G[0, 1, 0, 0, 1, 0, x] - 
       24*G[0, 1, 0, 0, 1, 1, x] + 112*G[0, 1, 0, 1, 0, 0, x] - 
       62*G[0, 1, 0, 1, 0, 1, x] - 62*G[0, 1, 0, 1, 1, 0, x] - 
       124*G[0, 1, 0, 1, 1, 1, x] - 124*G[0, 1, 1, 0, 0, 0, x] - 
       36*G[0, 1, 1, 0, 0, 1, x] - 36*G[0, 1, 1, 0, 1, 0, x] - 
       106*G[0, 1, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 1, 0, 0, x] - 
       60*G[0, 1, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 1, 0, x] - 
       248*G[1, 0, 0, 0, 0, 0, x] + 172*G[1, 0, 0, 0, 0, 1, x] + 
       172*G[1, 0, 0, 0, 1, 0, x] - 176*G[1, 0, 0, 0, 1, 1, x] + 
       144*G[1, 0, 0, 1, 0, 0, x] - 112*G[1, 0, 0, 1, 0, 1, x] - 
       112*G[1, 0, 0, 1, 1, 0, x] + 72*G[1, 0, 0, 1, 1, 1, x] + 
       36*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 1, x] - 
       48*G[1, 0, 1, 0, 1, 0, x] + 56*G[1, 0, 1, 0, 1, 1, x] - 
       44*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 1, x] + 
       32*G[1, 0, 1, 1, 1, 0, x] - 128*G[1, 1, 0, 0, 0, 0, x] + 
       92*G[1, 1, 0, 0, 0, 1, x] + 92*G[1, 1, 0, 0, 1, 0, x] - 
       124*G[1, 1, 0, 0, 1, 1, x] + 24*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       84*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
       36*G[1, 1, 1, 0, 1, 0, x] - 36*G[1, 1, 1, 1, 0, 0, x] - 272*Zeta[3] - 
       ((440*I)/3)*Pi*Zeta[3] - 60*Pi^2*Zeta[3] + ((74*I)/3)*Pi^3*Zeta[3] - 
       164*G[0, x]*Zeta[3] + ((358*I)/9)*Pi*G[0, x]*Zeta[3] - 
       (124*Pi^2*G[0, x]*Zeta[3])/3 + 389*G[1, x]*Zeta[3] - 
       (204*I)*Pi*G[1, x]*Zeta[3] - (98*Pi^2*G[1, x]*Zeta[3])/3 - 
       (3800*G[0, 0, x]*Zeta[3])/9 + (70*I)*Pi*G[0, 0, x]*Zeta[3] - 
       40*G[0, 1, x]*Zeta[3] - (72*I)*Pi*G[0, 1, x]*Zeta[3] + 
       20*G[1, 0, x]*Zeta[3] + (126*I)*Pi*G[1, 0, x]*Zeta[3] + 
       64*G[1, 1, x]*Zeta[3] + (16*I)*Pi*G[1, 1, x]*Zeta[3] + 
       244*G[0, 0, 0, x]*Zeta[3] - 246*G[0, 0, 1, x]*Zeta[3] - 
       54*G[0, 1, 0, x]*Zeta[3] + 90*G[0, 1, 1, x]*Zeta[3] + 
       142*G[1, 0, 0, x]*Zeta[3] - 12*G[1, 0, 1, x]*Zeta[3] + 
       64*G[1, 1, 0, x]*Zeta[3] - 72*G[1, 1, 1, x]*Zeta[3] - 156*Zeta[3]^2 - 
       517*Zeta[5] - (141*I)*Pi*Zeta[5] + 165*G[0, x]*Zeta[5] - 
       108*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(832741/1296 - ((6221*I)/27)*Pi + 
       (579973*Pi^2)/7776 - ((3323*I)/162)*Pi^3 + (68513*Pi^4)/9720 + 
       ((27*I)/20)*Pi^5 + (667589*Pi^6)/136080 - (7955*G[0, x])/12 + 
       ((57227*I)/81)*Pi*G[0, x] + (34223*Pi^2*G[0, x])/648 + 
       ((137*I)/9)*Pi^3*G[0, x] - (1987*Pi^4*G[0, x])/270 - 
       ((31*I)/45)*Pi^5*G[0, x] - (6221*G[1, x])/27 - (126*I)*Pi*G[1, x] + 
       (8774*Pi^2*G[1, x])/81 - ((559*I)/6)*Pi^3*G[1, x] - 
       (3413*Pi^4*G[1, x])/90 - ((64*I)/15)*Pi^5*G[1, x] + 
       (512255*G[0, 0, x])/648 - ((7400*I)/9)*Pi*G[0, 0, x] - 
       (1856*Pi^2*G[0, 0, x])/9 - ((94*I)/9)*Pi^3*G[0, 0, x] - 
       (1061*Pi^4*G[0, 0, x])/180 + (416425*G[0, 1, x])/648 - 
       ((1724*I)/9)*Pi*G[0, 1, x] + (415*Pi^2*G[0, 1, x])/18 + 
       (84*I)*Pi^3*G[0, 1, x] + (295*Pi^4*G[0, 1, x])/36 + 
       (416425*G[1, 0, x])/648 - ((794*I)/9)*Pi*G[1, 0, x] + 
       (640*Pi^2*G[1, 0, x])/3 + ((1433*I)/9)*Pi^3*G[1, 0, x] - 
       (571*Pi^4*G[1, 0, x])/180 - 126*G[1, 1, x] - (80*I)*Pi*G[1, 1, x] - 
       (1447*Pi^2*G[1, 1, x])/18 + ((26*I)/3)*Pi^3*G[1, 1, x] + 
       (35*Pi^4*G[1, 1, x])/18 - (14381*G[0, 0, 0, x])/18 + 
       (896*I)*Pi*G[0, 0, 0, x] + (1625*Pi^2*G[0, 0, 0, x])/9 - 
       (24*I)*Pi^3*G[0, 0, 0, x] - (6563*G[0, 0, 1, x])/9 + 
       (320*I)*Pi*G[0, 0, 1, x] + (56*Pi^2*G[0, 0, 1, x])/9 + 
       ((256*I)/9)*Pi^3*G[0, 0, 1, x] - (6563*G[0, 1, 0, x])/9 + 
       (236*I)*Pi*G[0, 1, 0, x] - (1138*Pi^2*G[0, 1, 0, x])/9 + 
       (12*I)*Pi^3*G[0, 1, 0, x] - (1724*G[0, 1, 1, x])/9 - 
       (20*I)*Pi*G[0, 1, 1, x] + (226*Pi^2*G[0, 1, 1, x])/3 + 
       ((244*I)/9)*Pi^3*G[0, 1, 1, x] - (3938*G[1, 0, 0, x])/9 - 
       ((713*I)/3)*Pi*G[1, 0, 0, x] - 126*Pi^2*G[1, 0, 0, x] + 
       ((4*I)/3)*Pi^3*G[1, 0, 0, x] - (3419*G[1, 0, 1, x])/9 - 
       (47*I)*Pi*G[1, 0, 1, x] - (32*Pi^2*G[1, 0, 1, x])/9 + 
       ((218*I)/9)*Pi^3*G[1, 0, 1, x] - (3419*G[1, 1, 0, x])/9 - 
       (47*I)*Pi*G[1, 1, 0, x] + (2020*Pi^2*G[1, 1, 0, x])/9 + 
       ((128*I)/3)*Pi^3*G[1, 1, 0, x] + (361*G[1, 1, 1, x])/3 + 
       (57*I)*Pi*G[1, 1, 1, x] + (1007*Pi^2*G[1, 1, 1, x])/9 - 
       ((370*I)/9)*Pi^3*G[1, 1, 1, x] + 764*G[0, 0, 0, 0, x] - 
       ((1936*I)/3)*Pi*G[0, 0, 0, 0, x] - 222*Pi^2*G[0, 0, 0, 0, x] + 
       746*G[0, 0, 0, 1, x] - (240*I)*Pi*G[0, 0, 0, 1, x] - 
       (194*Pi^2*G[0, 0, 0, 1, x])/3 + 746*G[0, 0, 1, 0, x] - 
       ((632*I)/3)*Pi*G[0, 0, 1, 0, x] + 6*Pi^2*G[0, 0, 1, 0, x] + 
       192*G[0, 0, 1, 1, x] - (172*Pi^2*G[0, 0, 1, 1, x])/9 + 
       658*G[0, 1, 0, 0, x] + ((416*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (238*Pi^2*G[0, 1, 0, 0, x])/3 + 196*G[0, 1, 0, 1, x] - 
       (20*Pi^2*G[0, 1, 0, 1, x])/3 + 196*G[0, 1, 1, 0, x] + 
       (32*I)*Pi*G[0, 1, 1, 0, x] - (92*Pi^2*G[0, 1, 1, 0, x])/3 - 
       16*G[0, 1, 1, 1, x] + (152*I)*Pi*G[0, 1, 1, 1, x] + 
       (896*Pi^2*G[0, 1, 1, 1, x])/9 + (365*G[1, 0, 0, 0, x])/3 + 
       (390*I)*Pi*G[1, 0, 0, 0, x] + 34*Pi^2*G[1, 0, 0, 0, x] + 
       (512*G[1, 0, 0, 1, x])/3 + (36*I)*Pi*G[1, 0, 0, 1, x] + 
       (116*Pi^2*G[1, 0, 0, 1, x])/9 + (512*G[1, 0, 1, 0, x])/3 - 
       (100*I)*Pi*G[1, 0, 1, 0, x] - (22*Pi^2*G[1, 0, 1, 0, x])/9 + 
       (79*G[1, 0, 1, 1, x])/3 + (198*I)*Pi*G[1, 0, 1, 1, x] + 
       (22*Pi^2*G[1, 0, 1, 1, x])/3 + (869*G[1, 1, 0, 0, x])/3 - 
       (4*I)*Pi*G[1, 1, 0, 0, x] - 16*Pi^2*G[1, 1, 0, 0, x] - 
       (278*G[1, 1, 0, 1, x])/3 - (178*I)*Pi*G[1, 1, 0, 1, x] + 
       (380*Pi^2*G[1, 1, 0, 1, x])/9 - (278*G[1, 1, 1, 0, x])/3 + 
       (10*I)*Pi*G[1, 1, 1, 0, x] + (926*Pi^2*G[1, 1, 1, 0, x])/9 + 
       (353*G[1, 1, 1, 1, x])/3 + (16*I)*Pi*G[1, 1, 1, 1, x] + 
       (154*Pi^2*G[1, 1, 1, 1, x])/3 - (1640*G[0, 0, 0, 0, 0, x])/3 + 
       (480*I)*Pi*G[0, 0, 0, 0, 0, x] - (1504*G[0, 0, 0, 0, 1, x])/3 + 
       (256*I)*Pi*G[0, 0, 0, 0, 1, x] - (1504*G[0, 0, 0, 1, 0, x])/3 + 
       ((1120*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 96*G[0, 0, 0, 1, 1, x] - 
       (128*I)*Pi*G[0, 0, 0, 1, 1, x] - (1328*G[0, 0, 1, 0, 0, x])/3 + 
       ((736*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (376*G[0, 0, 1, 0, 1, x])/3 - 
       (128*I)*Pi*G[0, 0, 1, 0, 1, x] - (376*G[0, 0, 1, 1, 0, x])/3 - 
       ((784*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (88*G[0, 0, 1, 1, 1, x])/3 + 
       ((208*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (484*G[0, 1, 0, 0, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 0, 0, 0, x] + (4*G[0, 1, 0, 0, 1, x])/3 - 
       (96*I)*Pi*G[0, 1, 0, 0, 1, x] + (4*G[0, 1, 0, 1, 0, x])/3 - 
       ((488*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - (380*G[0, 1, 0, 1, 1, x])/3 - 
       (8*I)*Pi*G[0, 1, 0, 1, 1, x] + (196*G[0, 1, 1, 0, 0, x])/3 - 
       ((344*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (476*G[0, 1, 1, 0, 1, x])/3 - 
       (16*I)*Pi*G[0, 1, 1, 0, 1, x] - (476*G[0, 1, 1, 1, 0, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 340*G[0, 1, 1, 1, 1, x] + 
       ((40*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (260*G[1, 0, 0, 0, 0, x])/3 + 
       (72*I)*Pi*G[1, 0, 0, 0, 0, x] + 286*G[1, 0, 0, 0, 1, x] - 
       (64*I)*Pi*G[1, 0, 0, 0, 1, x] + 286*G[1, 0, 0, 1, 0, x] - 
       ((380*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - (746*G[1, 0, 0, 1, 1, x])/3 - 
       ((92*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 60*G[1, 0, 1, 0, 0, x] - 
       ((404*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - (116*G[1, 0, 1, 0, 1, x])/3 + 
       ((244*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - (116*G[1, 0, 1, 1, 0, x])/3 - 
       (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 110*G[1, 0, 1, 1, 1, x] + 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 408*G[1, 1, 0, 0, 0, x] - 
       (88*I)*Pi*G[1, 1, 0, 0, 0, x] - (1040*G[1, 1, 0, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 1, 0, 0, 1, x] - (1040*G[1, 1, 0, 1, 0, x])/3 - 
       ((164*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] + 
       ((220*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - (242*G[1, 1, 1, 0, 0, x])/3 - 
       ((188*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 68*G[1, 1, 1, 0, 1, x] - 
       ((140*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 68*G[1, 1, 1, 1, 0, x] + 
       (72*I)*Pi*G[1, 1, 1, 1, 0, x] + 352*G[1, 1, 1, 1, 1, x] - 
       (96*I)*Pi*G[1, 1, 1, 1, 1, x] + 360*G[0, 0, 0, 0, 0, 0, x] + 
       360*G[0, 0, 0, 0, 0, 1, x] + 360*G[0, 0, 0, 0, 1, 0, x] + 
       64*G[0, 0, 0, 0, 1, 1, x] + 360*G[0, 0, 0, 1, 0, 0, x] + 
       (544*G[0, 0, 0, 1, 0, 1, x])/3 + (544*G[0, 0, 0, 1, 1, 0, x])/3 - 
       (1216*G[0, 0, 0, 1, 1, 1, x])/3 + 304*G[0, 0, 1, 0, 0, 0, x] + 
       (328*G[0, 0, 1, 0, 0, 1, x])/3 + (328*G[0, 0, 1, 0, 1, 0, x])/3 - 
       (904*G[0, 0, 1, 0, 1, 1, x])/3 - 72*G[0, 0, 1, 1, 0, 0, x] - 
       (760*G[0, 0, 1, 1, 0, 1, x])/3 - (760*G[0, 0, 1, 1, 1, 0, x])/3 + 
       (8*G[0, 0, 1, 1, 1, 1, x])/3 + 136*G[0, 1, 0, 0, 0, 0, x] + 
       40*G[0, 1, 0, 0, 0, 1, x] + 40*G[0, 1, 0, 0, 1, 0, x] - 
       192*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] - 
       (632*G[0, 1, 0, 1, 0, 1, x])/3 - (632*G[0, 1, 0, 1, 1, 0, x])/3 - 
       (376*G[0, 1, 0, 1, 1, 1, x])/3 - 72*G[0, 1, 1, 0, 0, 0, x] - 
       (440*G[0, 1, 1, 0, 0, 1, x])/3 - (440*G[0, 1, 1, 0, 1, 0, x])/3 - 
       (568*G[0, 1, 1, 0, 1, 1, x])/3 - 80*G[0, 1, 1, 1, 0, 0, x] - 
       (736*G[0, 1, 1, 1, 0, 1, x])/3 - (736*G[0, 1, 1, 1, 1, 0, x])/3 + 
       (944*G[0, 1, 1, 1, 1, 1, x])/3 + 204*G[1, 0, 0, 0, 0, 0, x] - 
       60*G[1, 0, 0, 0, 0, 1, x] - 60*G[1, 0, 0, 0, 1, 0, x] - 
       76*G[1, 0, 0, 0, 1, 1, x] - 72*G[1, 0, 0, 1, 0, 0, x] - 
       (380*G[1, 0, 0, 1, 0, 1, x])/3 - (380*G[1, 0, 0, 1, 1, 0, x])/3 - 
       128*G[1, 0, 0, 1, 1, 1, x] - 100*G[1, 0, 1, 0, 0, 0, x] - 
       (368*G[1, 0, 1, 0, 0, 1, x])/3 - (368*G[1, 0, 1, 0, 1, 0, x])/3 - 
       28*G[1, 0, 1, 0, 1, 1, x] - 160*G[1, 0, 1, 1, 0, 0, x] - 
       80*G[1, 0, 1, 1, 0, 1, x] - 80*G[1, 0, 1, 1, 1, 0, x] - 
       244*G[1, 1, 0, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 0, 1, x] + 
       36*G[1, 1, 0, 0, 1, 0, x] - 244*G[1, 1, 0, 0, 1, 1, x] - 
       32*G[1, 1, 0, 1, 0, 0, x] - (596*G[1, 1, 0, 1, 0, 1, x])/3 - 
       (596*G[1, 1, 0, 1, 1, 0, x])/3 + 104*G[1, 1, 0, 1, 1, 1, x] + 
       44*G[1, 1, 1, 0, 0, 0, x] - (752*G[1, 1, 1, 0, 0, 1, x])/3 - 
       (752*G[1, 1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 1, 0, 1, 1, x] - 
       48*G[1, 1, 1, 1, 0, 0, x] - 80*G[1, 1, 1, 1, 0, 1, x] - 
       80*G[1, 1, 1, 1, 1, 0, x] + 224*G[1, 1, 1, 1, 1, 1, x] - 
       (43679*Zeta[3])/54 + (47*I)*Pi*Zeta[3] + (458*Pi^2*Zeta[3])/3 + 
       (10*I)*Pi^3*Zeta[3] + (1240*G[0, x]*Zeta[3])/3 - 
       ((928*I)/9)*Pi*G[0, x]*Zeta[3] - (91*Pi^2*G[0, x]*Zeta[3])/3 - 
       85*G[1, x]*Zeta[3] - (1136*I)*Pi*G[1, x]*Zeta[3] - 
       56*Pi^2*G[1, x]*Zeta[3] - (1724*G[0, 0, x]*Zeta[3])/9 + 
       (24*I)*Pi*G[0, 0, x]*Zeta[3] - (658*G[0, 1, x]*Zeta[3])/9 + 
       (216*I)*Pi*G[0, 1, x]*Zeta[3] - (3772*G[1, 0, x]*Zeta[3])/9 + 
       ((908*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 62*G[1, 1, x]*Zeta[3] - 
       ((844*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 84*G[0, 0, 0, x]*Zeta[3] - 
       24*G[0, 0, 1, x]*Zeta[3] - 24*G[0, 1, 0, x]*Zeta[3] + 
       152*G[0, 1, 1, x]*Zeta[3] + 96*G[1, 0, 0, x]*Zeta[3] - 
       (340*G[1, 0, 1, x]*Zeta[3])/3 - 16*G[1, 1, 0, x]*Zeta[3] - 
       (28*G[1, 1, 1, x]*Zeta[3])/3 + (268*Zeta[3]^2)/3 + (458*Zeta[5])/9 - 
       (72*I)*Pi*Zeta[5] - 120*G[0, x]*Zeta[5] + 86*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(-7955/12 + ((82817*I)/81)*Pi + (200543*Pi^2)/648 + 
       ((485*I)/9)*Pi^3 - (3481*Pi^4)/270 - ((3*I)/5)*Pi^5 + 
       (84448*G[0, x])/81 - ((30806*I)/27)*Pi*G[0, x] - 
       (3671*Pi^2*G[0, x])/18 + ((506*I)/9)*Pi^3*G[0, x] - 
       (79*Pi^4*G[0, x])/18 + (416425*G[1, x])/648 - 
       ((3326*I)/9)*Pi*G[1, x] + (631*Pi^2*G[1, x])/18 + 
       ((238*I)/3)*Pi^3*G[1, x] + (11*Pi^4*G[1, x])/20 - 
       (50509*G[0, 0, x])/54 + (732*I)*Pi*G[0, 0, x] + 
       (1789*Pi^2*G[0, 0, x])/9 - (12*I)*Pi^3*G[0, 0, x] - 
       (8381*G[0, 1, x])/9 + (220*I)*Pi*G[0, 1, x] + (470*Pi^2*G[0, 1, x])/
        9 + ((94*I)/3)*Pi^3*G[0, 1, x] - (8381*G[1, 0, x])/9 + 
       (220*I)*Pi*G[1, 0, x] - (256*Pi^2*G[1, 0, x])/9 + 
       (34*I)*Pi^3*G[1, 0, x] - (1508*G[1, 1, x])/9 + (46*I)*Pi*G[1, 1, x] + 
       (338*Pi^2*G[1, 1, x])/3 + (16*I)*Pi^3*G[1, 1, x] + 572*G[0, 0, 0, x] - 
       ((796*I)/3)*Pi*G[0, 0, 0, x] - 98*Pi^2*G[0, 0, 0, x] + 
       682*G[0, 0, 1, x] - (212*I)*Pi*G[0, 0, 1, x] - 16*Pi^2*G[0, 0, 1, x] + 
       682*G[0, 1, 0, x] - ((692*I)/3)*Pi*G[0, 1, 0, x] + 
       (4*Pi^2*G[0, 1, 0, x])/3 - 22*G[0, 1, 1, x] + 
       (78*I)*Pi*G[0, 1, 1, x] + 20*Pi^2*G[0, 1, 1, x] + 566*G[1, 0, 0, x] + 
       ((356*I)/3)*Pi*G[1, 0, 0, x] + (152*Pi^2*G[1, 0, 0, x])/3 + 
       94*G[1, 0, 1, x] - (42*I)*Pi*G[1, 0, 1, x] + (44*Pi^2*G[1, 0, 1, x])/
        3 + 94*G[1, 1, 0, x] + (86*I)*Pi*G[1, 1, 0, x] + 
       (76*Pi^2*G[1, 1, 0, x])/3 + 232*G[1, 1, 1, x] + 
       (116*I)*Pi*G[1, 1, 1, x] + 80*Pi^2*G[1, 1, 1, x] + 
       (200*I)*Pi*G[0, 0, 0, 0, x] - (976*G[0, 0, 0, 1, x])/3 + 
       (104*I)*Pi*G[0, 0, 0, 1, x] - (976*G[0, 0, 1, 0, x])/3 + 
       (104*I)*Pi*G[0, 0, 1, 0, x] - 62*G[0, 0, 1, 1, x] - 
       (88*I)*Pi*G[0, 0, 1, 1, x] - (800*G[0, 1, 0, 0, x])/3 + 
       (72*I)*Pi*G[0, 1, 0, 0, x] - (418*G[0, 1, 0, 1, x])/3 - 
       (120*I)*Pi*G[0, 1, 0, 1, x] - (418*G[0, 1, 1, 0, x])/3 - 
       (176*I)*Pi*G[0, 1, 1, 0, x] + (628*G[0, 1, 1, 1, x])/3 + 
       (60*I)*Pi*G[0, 1, 1, 1, x] + (404*G[1, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, 0, 0, x] - (254*G[1, 0, 0, 1, x])/3 - 
       (88*I)*Pi*G[1, 0, 0, 1, x] - (254*G[1, 0, 1, 0, x])/3 - 
       (128*I)*Pi*G[1, 0, 1, 0, x] - (128*G[1, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 1, x] + (370*G[1, 1, 0, 0, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, 0, x] - (368*G[1, 1, 0, 1, x])/3 - 
       (12*I)*Pi*G[1, 1, 0, 1, x] - (368*G[1, 1, 1, 0, x])/3 + 
       (36*I)*Pi*G[1, 1, 1, 0, x] + 268*G[1, 1, 1, 1, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, x] + 160*G[0, 0, 0, 0, 0, x] + 
       176*G[0, 0, 0, 0, 1, x] + 176*G[0, 0, 0, 1, 0, x] - 
       52*G[0, 0, 0, 1, 1, x] + 144*G[0, 0, 1, 0, 0, x] - 
       20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] - 
       284*G[0, 0, 1, 1, 1, x] + 104*G[0, 1, 0, 0, 0, x] - 
       44*G[0, 1, 0, 0, 1, x] - 44*G[0, 1, 0, 1, 0, x] - 
       292*G[0, 1, 0, 1, 1, x] - 108*G[0, 1, 1, 0, 0, x] - 
       284*G[0, 1, 1, 0, 1, x] - 284*G[0, 1, 1, 1, 0, x] + 
       56*G[0, 1, 1, 1, 1, x] + 80*G[1, 0, 0, 0, 0, x] - 
       44*G[1, 0, 0, 0, 1, x] - 44*G[1, 0, 0, 1, 0, x] - 
       236*G[1, 0, 0, 1, 1, x] - 76*G[1, 0, 1, 0, 0, x] - 
       244*G[1, 0, 1, 0, 1, x] - 244*G[1, 0, 1, 1, 0, x] - 
       104*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, x] - 
       188*G[1, 1, 0, 0, 1, x] - 188*G[1, 1, 0, 1, 0, x] - 
       168*G[1, 1, 0, 1, 1, x] - 108*G[1, 1, 1, 0, 0, x] - 
       200*G[1, 1, 1, 0, 1, x] - 200*G[1, 1, 1, 1, 0, x] + 
       240*G[1, 1, 1, 1, 1, x] + (-6*Pi^2 - (32*I)*Pi^3 - 28*Pi^2*G[0, x] - 
         44*Pi^2*G[1, x] - 12*G[0, 0, x] - (64*I)*Pi*G[0, 0, x] + 
         12*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] + 12*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] - (64*I)*Pi*G[1, 1, x] - 
         168*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] + 
         120*G[0, 1, 1, x] + 24*G[1, 0, 0, x] + 120*G[1, 0, 1, x] + 
         120*G[1, 1, 0, x] - 264*G[1, 1, 1, x])*RATIO[x] + (1444*Zeta[3])/3 - 
       ((2620*I)/9)*Pi*Zeta[3] - 33*Pi^2*Zeta[3] - (2498*G[0, x]*Zeta[3])/9 + 
       (52*I)*Pi*G[0, x]*Zeta[3] + (62*G[1, x]*Zeta[3])/9 + 
       (40*I)*Pi*G[1, x]*Zeta[3] + 64*G[0, 0, x]*Zeta[3] - 
       8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3] + 72*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((14*I)*Pi^3 - (58*Pi^4)/5 + ((106*I)/45)*Pi^5 + 
         ((6262*I)/27)*Pi*G[0, x] + (584*Pi^2*G[0, x])/3 + 
         ((98*I)/3)*Pi^3*G[0, x] + (32*Pi^4*G[0, x])/9 - 
         (12*I)*Pi^3*G[1, x] - (32*Pi^4*G[1, x])/45 + (6262*G[0, 0, x])/27 - 
         ((1642*I)/3)*Pi*G[0, 0, x] - (1018*Pi^2*G[0, 0, x])/9 + 
         ((76*I)/3)*Pi^3*G[0, 0, x] - (142*I)*Pi*G[0, 1, x] - 
         (4*Pi^2*G[0, 1, x])/3 + (14*I)*Pi^3*G[0, 1, x] - 
         (226*I)*Pi*G[1, 0, x] + (164*Pi^2*G[1, 0, x])/3 + 
         ((10*I)/3)*Pi^3*G[1, 0, x] - (8*I)*Pi^3*G[1, 1, x] - 
         550*G[0, 0, 0, x] + (320*I)*Pi*G[0, 0, 0, x] + 
         90*Pi^2*G[0, 0, 0, x] - 142*G[0, 0, 1, x] + 
         (104*I)*Pi*G[0, 0, 1, x] + (106*Pi^2*G[0, 0, 1, x])/3 - 
         142*G[0, 1, 0, x] + (56*I)*Pi*G[0, 1, 0, x] + 
         (122*Pi^2*G[0, 1, 0, x])/3 + (18*I)*Pi*G[0, 1, 1, x] + 
         (40*Pi^2*G[0, 1, 1, x])/3 - 226*G[1, 0, 0, x] + 
         (16*I)*Pi*G[1, 0, 0, x] + 22*Pi^2*G[1, 0, 0, x] - 
         (78*I)*Pi*G[1, 0, 1, x] + (56*Pi^2*G[1, 0, 1, x])/3 - 
         (6*I)*Pi*G[1, 1, 0, x] + 24*Pi^2*G[1, 1, 0, x] + 
         (704*G[0, 0, 0, 0, x])/3 - (40*I)*Pi*G[0, 0, 0, 0, x] + 
         220*G[0, 0, 0, 1, x] - (40*I)*Pi*G[0, 0, 0, 1, x] + 
         220*G[0, 0, 1, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, x] - 
         54*G[0, 0, 1, 1, x] + (88*I)*Pi*G[0, 0, 1, 1, x] + 
         100*G[0, 1, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, x] + 
         18*G[0, 1, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, x] + 
         18*G[0, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 0, x] + 
         (36*I)*Pi*G[0, 1, 1, 1, x] + 124*G[1, 0, 0, 0, x] - 
         (8*I)*Pi*G[1, 0, 0, 0, x] - 78*G[1, 0, 0, 1, x] + 
         (8*I)*Pi*G[1, 0, 0, 1, x] - 78*G[1, 0, 1, 0, x] - 
         (8*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, 1, x] + (36*I)*Pi*G[1, 1, 1, 0, x] + 
         160*G[0, 0, 0, 0, 0, x] - 136*G[0, 0, 0, 0, 1, x] - 
         136*G[0, 0, 0, 1, 0, x] + 92*G[0, 0, 0, 1, 1, x] - 
         72*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
         4*G[0, 0, 1, 1, 0, x] + 180*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
         36*G[0, 1, 0, 1, 0, x] + 84*G[0, 1, 0, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 1, x] + 
         36*G[0, 1, 1, 1, 0, x] + 56*G[1, 0, 0, 0, 0, x] - 
         20*G[1, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 1, 0, x] + 
         36*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
         12*G[1, 0, 1, 0, 1, x] - 12*G[1, 0, 1, 1, 0, x] + 
         60*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
         12*G[1, 1, 0, 1, 0, x] + 36*G[1, 1, 1, 0, 0, x] - 84*Zeta[3] - 
         (160*I)*Pi*Zeta[3] - 24*Pi^2*Zeta[3] - 24*G[0, x]*Zeta[3] - 
         (20*I)*Pi*G[0, x]*Zeta[3] + 72*G[1, x]*Zeta[3] - 
         (16*I)*Pi*G[1, x]*Zeta[3] - 68*G[0, 0, x]*Zeta[3] - 
         32*G[0, 1, x]*Zeta[3] - 32*G[1, 0, x]*Zeta[3] + 
         48*G[1, 1, x]*Zeta[3]) - 120*Zeta[5] + RATIO[x^(-1)]*
        (7955/12 - ((57227*I)/81)*Pi - (34223*Pi^2)/648 - ((137*I)/9)*Pi^3 + 
         (1987*Pi^4)/270 + ((31*I)/45)*Pi^5 - (58858*G[0, x])/81 + 
         ((7400*I)/9)*Pi*G[0, x] + (3751*Pi^2*G[0, x])/18 + 
         ((94*I)/9)*Pi^3*G[0, x] + (511*Pi^4*G[0, x])/90 - 
         (416425*G[1, x])/648 + ((1616*I)/9)*Pi*G[1, x] + 
         (233*Pi^2*G[1, x])/18 - (84*I)*Pi^3*G[1, x] - (127*Pi^4*G[1, x])/
          36 + (12707*G[0, 0, x])/18 - (768*I)*Pi*G[0, 0, x] - 
         (1643*Pi^2*G[0, 0, x])/9 + ((64*I)/3)*Pi^3*G[0, 0, x] + 
         (6563*G[0, 1, x])/9 - (328*I)*Pi*G[0, 1, x] - (56*Pi^2*G[0, 1, x])/
          9 - ((76*I)/3)*Pi^3*G[0, 1, x] + (6563*G[1, 0, x])/9 - 
         (284*I)*Pi*G[1, 0, x] + (1138*Pi^2*G[1, 0, x])/9 - 
         ((92*I)/3)*Pi^3*G[1, 0, x] + (1616*G[1, 1, x])/9 - 
         (12*I)*Pi*G[1, 1, x] - (298*Pi^2*G[1, 1, x])/3 - 
         (24*I)*Pi^3*G[1, 1, x] - 614*G[0, 0, 0, x] + ((1504*I)/3)*Pi*
          G[0, 0, 0, x] + 140*Pi^2*G[0, 0, 0, x] - 618*G[0, 0, 1, x] + 
         (240*I)*Pi*G[0, 0, 1, x] + (58*Pi^2*G[0, 0, 1, x])/3 - 
         618*G[0, 1, 0, x] + ((632*I)/3)*Pi*G[0, 1, 0, x] + 
         (46*Pi^2*G[0, 1, 0, x])/3 - 200*G[0, 1, 1, x] - 
         (68*Pi^2*G[0, 1, 1, x])/3 - 530*G[1, 0, 0, x] - 
         ((416*I)/3)*Pi*G[1, 0, 0, x] - (134*Pi^2*G[1, 0, 0, x])/3 - 
         244*G[1, 0, 1, x] - 4*Pi^2*G[1, 0, 1, x] - 244*G[1, 1, 0, x] - 
         (32*I)*Pi*G[1, 1, 0, x] - (4*Pi^2*G[1, 1, 0, x])/3 + 
         32*G[1, 1, 1, x] - (80*I)*Pi*G[1, 1, 1, x] - 80*Pi^2*G[1, 1, 1, x] + 
         (1208*G[0, 0, 0, 0, x])/3 - (288*I)*Pi*G[0, 0, 0, 0, x] + 
         (1072*G[0, 0, 0, 1, x])/3 - (96*I)*Pi*G[0, 0, 0, 1, x] + 
         (1072*G[0, 0, 1, 0, x])/3 - (128*I)*Pi*G[0, 0, 1, 0, x] + 
         96*G[0, 0, 1, 1, x] + (128*I)*Pi*G[0, 0, 1, 1, x] + 
         (896*G[0, 1, 0, 0, x])/3 - (112*I)*Pi*G[0, 1, 0, 0, x] + 
         (376*G[0, 1, 0, 1, x])/3 + (128*I)*Pi*G[0, 1, 0, 1, x] + 
         (376*G[0, 1, 1, 0, x])/3 + (168*I)*Pi*G[0, 1, 1, 0, x] - 
         (88*G[0, 1, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, 1, x] + 
         (52*G[1, 0, 0, 0, x])/3 - (16*I)*Pi*G[1, 0, 0, 0, x] - 
         (4*G[1, 0, 0, 1, x])/3 + (96*I)*Pi*G[1, 0, 0, 1, x] - 
         (4*G[1, 0, 1, 0, x])/3 + (120*I)*Pi*G[1, 0, 1, 0, x] + 
         (380*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] - 
         (196*G[1, 1, 0, 0, x])/3 + (96*I)*Pi*G[1, 1, 0, 0, x] + 
         (476*G[1, 1, 0, 1, x])/3 + (476*G[1, 1, 1, 0, x])/3 - 
         268*G[1, 1, 1, 1, x] + (16*I)*Pi*G[1, 1, 1, 1, x] - 
         240*G[0, 0, 0, 0, 0, x] - 168*G[0, 0, 0, 0, 1, x] - 
         168*G[0, 0, 0, 1, 0, x] + 96*G[0, 0, 0, 1, 1, x] - 
         168*G[0, 0, 1, 0, 0, x] + 64*G[0, 0, 1, 0, 1, x] + 
         64*G[0, 0, 1, 1, 0, x] + 320*G[0, 0, 1, 1, 1, x] - 
         144*G[0, 1, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 1, x] + 
         56*G[0, 1, 0, 1, 0, x] + 328*G[0, 1, 0, 1, 1, x] + 
         104*G[0, 1, 1, 0, 0, x] + 320*G[0, 1, 1, 0, 1, x] + 
         320*G[0, 1, 1, 1, 0, x] - 56*G[0, 1, 1, 1, 1, x] - 
         72*G[1, 0, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 1, x] + 
         72*G[1, 0, 0, 1, 0, x] + 224*G[1, 0, 0, 1, 1, x] + 
         88*G[1, 0, 1, 0, 0, x] + 232*G[1, 0, 1, 0, 1, x] + 
         232*G[1, 0, 1, 1, 0, x] + 104*G[1, 0, 1, 1, 1, x] + 
         120*G[1, 1, 0, 0, 0, x] + 176*G[1, 1, 0, 0, 1, x] + 
         176*G[1, 1, 0, 1, 0, x] + 168*G[1, 1, 0, 1, 1, x] + 
         144*G[1, 1, 1, 0, 0, x] + 200*G[1, 1, 1, 0, 1, x] + 
         200*G[1, 1, 1, 1, 0, x] - 240*G[1, 1, 1, 1, 1, x] - 
         (1240*Zeta[3])/3 + ((928*I)/9)*Pi*Zeta[3] + 9*Pi^2*Zeta[3] + 
         (1454*G[0, x]*Zeta[3])/9 - (24*I)*Pi*G[0, x]*Zeta[3] + 
         (658*G[1, x]*Zeta[3])/9 - (56*I)*Pi*G[1, x]*Zeta[3] - 
         36*G[0, 0, x]*Zeta[3] + 24*G[0, 1, x]*Zeta[3] + 
         24*G[1, 0, x]*Zeta[3] - 24*G[1, 1, x]*Zeta[3] + 120*Zeta[5])))/Nc) + 
 DD[i1, i3]*DD[i2, i4]*(152592883/104976 - ((11175421*I)/11664)*Pi + 
   (2456743*Pi^2)/69984 - ((29401*I)/972)*Pi^3 + (9163*Pi^4)/648 + 
   ((16801*I)/1080)*Pi^5 + (105853*Pi^6)/81648 - (9870281*G[0, x])/5832 + 
   ((1654777*I)/1296)*Pi*G[0, x] - (64091*Pi^2*G[0, x])/1944 - 
   ((2635*I)/36)*Pi^3*G[0, x] - (271*Pi^4*G[0, x])/360 - 
   ((83*I)/360)*Pi^5*G[0, x] - (340691*G[1, x])/1458 + 
   ((2798*I)/27)*Pi*G[1, x] + (18443*Pi^2*G[1, x])/243 - 
   ((752*I)/9)*Pi^3*G[1, x] - (181*Pi^4*G[1, x])/45 - 
   ((1207*I)/270)*Pi^5*G[1, x] + (2699549*G[0, 0, x])/1296 - 
   ((57055*I)/108)*Pi*G[0, 0, x] - (2735*Pi^2*G[0, 0, x])/9 + 
   (32*I)*Pi^3*G[0, 0, x] - (41*Pi^4*G[0, 0, x])/40 + 
   (30743*G[0, 1, x])/216 - ((11110*I)/27)*Pi*G[0, 1, x] + 
   (1313*Pi^2*G[0, 1, x])/18 + (156*I)*Pi^3*G[0, 1, x] - 
   (581*Pi^4*G[0, 1, x])/30 + (30743*G[1, 0, x])/216 + 
   ((1673*I)/108)*Pi*G[1, 0, x] + (1048*Pi^2*G[1, 0, x])/9 + 
   ((1189*I)/9)*Pi^3*G[1, 0, x] - (4241*Pi^4*G[1, 0, x])/180 + 
   220*G[1, 1, x] + ((314*I)/3)*Pi*G[1, 1, x] - (485*Pi^2*G[1, 1, x])/6 + 
   ((317*I)/9)*Pi^3*G[1, 1, x] + (169*Pi^4*G[1, 1, x])/90 - 
   (6968*G[0, 0, 0, x])/9 + ((15961*I)/36)*Pi*G[0, 0, 0, x] + 
   (629*Pi^2*G[0, 0, 0, x])/9 + (I/3)*Pi^3*G[0, 0, 0, x] - 
   (17077*G[0, 0, 1, x])/27 + ((533*I)/3)*Pi*G[0, 0, 1, x] + 
   (152*Pi^2*G[0, 0, 1, x])/3 + ((178*I)/3)*Pi^3*G[0, 0, 1, x] - 
   (17077*G[0, 1, 0, x])/27 + ((1603*I)/36)*Pi*G[0, 1, 0, x] + 
   (299*Pi^2*G[0, 1, 0, x])/6 + (57*I)*Pi^3*G[0, 1, 0, x] + 
   (4*G[0, 1, 1, x])/3 - ((716*I)/3)*Pi*G[0, 1, 1, x] + 
   (644*Pi^2*G[0, 1, 1, x])/9 + ((91*I)/3)*Pi^3*G[0, 1, 1, x] - 
   (20563*G[1, 0, 0, x])/108 - ((1078*I)/3)*Pi*G[1, 0, 0, x] + 
   (610*Pi^2*G[1, 0, 0, x])/3 + ((538*I)/9)*Pi^3*G[1, 0, 0, x] - 
   (124*G[1, 0, 1, x])/9 + (19*I)*Pi*G[1, 0, 1, x] - 84*Pi^2*G[1, 0, 1, x] - 
   ((109*I)/9)*Pi^3*G[1, 0, 1, x] - (124*G[1, 1, 0, x])/9 + 
   ((128*I)/3)*Pi*G[1, 1, 0, x] - (8*Pi^2*G[1, 1, 0, x])/9 + 
   ((97*I)/9)*Pi^3*G[1, 1, 0, x] + (580*G[1, 1, 1, x])/9 + 
   (18*I)*Pi*G[1, 1, 1, x] + (601*Pi^2*G[1, 1, 1, x])/9 - 
   ((52*I)/9)*Pi^3*G[1, 1, 1, x] - (1429*G[0, 0, 0, 0, x])/12 + 
   (8*I)*Pi*G[0, 0, 0, 0, x] - (107*Pi^2*G[0, 0, 0, 0, x])/3 + 
   (6967*G[0, 0, 0, 1, x])/9 - ((1148*I)/3)*Pi*G[0, 0, 0, 1, x] + 
   (886*Pi^2*G[0, 0, 0, 1, x])/9 + (6967*G[0, 0, 1, 0, x])/9 - 
   ((290*I)/3)*Pi*G[0, 0, 1, 0, x] + (265*Pi^2*G[0, 0, 1, 0, x])/9 - 
   412*G[0, 0, 1, 1, x] + (262*I)*Pi*G[0, 0, 1, 1, x] + 
   (175*Pi^2*G[0, 0, 1, 1, x])/9 + (15131*G[0, 1, 0, 0, x])/36 + 
   (282*I)*Pi*G[0, 1, 0, 0, x] + (89*Pi^2*G[0, 1, 0, 0, x])/3 - 
   (574*G[0, 1, 0, 1, x])/3 - ((308*I)/3)*Pi*G[0, 1, 0, 1, x] - 
   (50*Pi^2*G[0, 1, 0, 1, x])/9 - (574*G[0, 1, 1, 0, x])/3 - 
   (354*I)*Pi*G[0, 1, 1, 0, x] + (121*Pi^2*G[0, 1, 1, 0, x])/9 - 
   (34*G[0, 1, 1, 1, x])/3 + ((794*I)/3)*Pi*G[0, 1, 1, 1, x] + 
   (10*Pi^2*G[0, 1, 1, 1, x])/9 - (3449*G[1, 0, 0, 0, x])/9 + 
   ((509*I)/3)*Pi*G[1, 0, 0, 0, x] + (178*Pi^2*G[1, 0, 0, 0, x])/9 + 
   81*G[1, 0, 0, 1, x] + (64*I)*Pi*G[1, 0, 0, 1, x] - 
   (653*Pi^2*G[1, 0, 0, 1, x])/9 + 81*G[1, 0, 1, 0, x] - 
   ((284*I)/3)*Pi*G[1, 0, 1, 0, x] + (265*Pi^2*G[1, 0, 1, 0, x])/9 + 
   (116*G[1, 0, 1, 1, x])/3 + ((284*I)/3)*Pi*G[1, 0, 1, 1, x] - 
   (28*Pi^2*G[1, 0, 1, 1, x])/3 + 133*G[1, 1, 0, 0, x] + 
   ((290*I)/3)*Pi*G[1, 1, 0, 0, x] + (25*Pi^2*G[1, 1, 0, 0, x])/9 + 
   (31*G[1, 1, 0, 1, x])/3 - ((308*I)/3)*Pi*G[1, 1, 0, 1, x] + 
   (490*Pi^2*G[1, 1, 0, 1, x])/9 + (31*G[1, 1, 1, 0, x])/3 - 
   ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + (244*Pi^2*G[1, 1, 1, 0, x])/9 - 
   39*G[1, 1, 1, 1, x] + ((208*I)/3)*Pi*G[1, 1, 1, 1, x] - 
   (38*Pi^2*G[1, 1, 1, 1, x])/3 + (1279*G[0, 0, 0, 0, 0, x])/3 + 
   (137*I)*Pi*G[0, 0, 0, 0, 0, x] - 453*G[0, 0, 0, 0, 1, x] + 
   (48*I)*Pi*G[0, 0, 0, 0, 1, x] - 453*G[0, 0, 0, 1, 0, x] - 
   ((119*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - (347*G[0, 0, 0, 1, 1, x])/3 - 
   ((208*I)/3)*Pi*G[0, 0, 0, 1, 1, x] - 294*G[0, 0, 1, 0, 0, x] + 
   ((202*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + (34*G[0, 0, 1, 0, 1, x])/3 - 
   ((484*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + (34*G[0, 0, 1, 1, 0, x])/3 - 
   ((314*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (1256*G[0, 0, 1, 1, 1, x])/3 + 
   ((308*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + (1055*G[0, 1, 0, 0, 0, x])/3 + 
   (61*I)*Pi*G[0, 1, 0, 0, 0, x] - (329*G[0, 1, 0, 0, 1, x])/3 - 
   (138*I)*Pi*G[0, 1, 0, 0, 1, x] - (329*G[0, 1, 0, 1, 0, x])/3 - 
   ((296*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (133*G[0, 1, 0, 1, 1, x])/3 + 
   ((74*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - (980*G[0, 1, 1, 0, 0, x])/3 - 
   ((80*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + 10*G[0, 1, 1, 0, 1, x] - 
   ((184*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + 10*G[0, 1, 1, 1, 0, x] - 
   ((32*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + (1084*G[0, 1, 1, 1, 1, x])/3 + 
   ((368*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (2119*G[1, 0, 0, 0, 0, x])/3 + 
   ((632*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - (584*G[1, 0, 0, 0, 1, x])/3 + 
   ((388*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - (584*G[1, 0, 0, 1, 0, x])/3 - 
   ((136*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + 224*G[1, 0, 0, 1, 1, x] - 
   ((140*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - (764*G[1, 0, 1, 0, 0, x])/3 - 
   ((484*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (376*G[1, 0, 1, 0, 1, x])/3 - 
   ((56*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (376*G[1, 0, 1, 1, 0, x])/3 + 
   (4*I)*Pi*G[1, 0, 1, 1, 0, x] - 68*G[1, 0, 1, 1, 1, x] - 
   (4*I)*Pi*G[1, 0, 1, 1, 1, x] + (598*G[1, 1, 0, 0, 0, x])/3 + 
   ((80*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - (260*G[1, 1, 0, 0, 1, x])/3 - 
   ((260*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - (260*G[1, 1, 0, 1, 0, x])/3 - 
   ((244*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (148*G[1, 1, 0, 1, 1, x])/3 - 
   ((32*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - (148*G[1, 1, 1, 0, 0, x])/3 - 
   ((76*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + (40*G[1, 1, 1, 0, 1, x])/3 - 
   ((80*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + (40*G[1, 1, 1, 1, 0, x])/3 + 
   (24*I)*Pi*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
   (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 257*G[0, 0, 0, 0, 0, 0, x] + 
   160*G[0, 0, 0, 0, 0, 1, x] + 160*G[0, 0, 0, 0, 1, 0, x] - 
   144*G[0, 0, 0, 0, 1, 1, x] + 215*G[0, 0, 0, 1, 0, 0, x] - 
   (860*G[0, 0, 0, 1, 0, 1, x])/3 - (860*G[0, 0, 0, 1, 1, 0, x])/3 + 
   (196*G[0, 0, 0, 1, 1, 1, x])/3 + 180*G[0, 0, 1, 0, 0, 0, x] - 
   (458*G[0, 0, 1, 0, 0, 1, x])/3 - (458*G[0, 0, 1, 0, 1, 0, x])/3 - 
   (554*G[0, 0, 1, 0, 1, 1, x])/3 - 194*G[0, 0, 1, 1, 0, 0, x] - 
   (260*G[0, 0, 1, 1, 0, 1, x])/3 - (260*G[0, 0, 1, 1, 1, 0, x])/3 + 
   (616*G[0, 0, 1, 1, 1, 1, x])/3 + 169*G[0, 1, 0, 0, 0, 0, x] - 
   112*G[0, 1, 0, 0, 0, 1, x] - 112*G[0, 1, 0, 0, 1, 0, x] - 
   198*G[0, 1, 0, 0, 1, 1, x] - 214*G[0, 1, 0, 1, 0, 0, x] - 
   (170*G[0, 1, 0, 1, 0, 1, x])/3 - (170*G[0, 1, 0, 1, 1, 0, x])/3 + 
   (52*G[0, 1, 0, 1, 1, 1, x])/3 - 76*G[0, 1, 1, 0, 0, 0, x] - 
   (380*G[0, 1, 1, 0, 0, 1, x])/3 - (380*G[0, 1, 1, 0, 1, 0, x])/3 + 
   (76*G[0, 1, 1, 0, 1, 1, x])/3 - 152*G[0, 1, 1, 1, 0, 0, x] + 
   (304*G[0, 1, 1, 1, 0, 1, x])/3 + (304*G[0, 1, 1, 1, 1, 0, x])/3 + 
   (352*G[0, 1, 1, 1, 1, 1, x])/3 + (1384*G[1, 0, 0, 0, 0, 0, x])/3 - 
   (272*G[1, 0, 0, 0, 0, 1, x])/3 - (272*G[1, 0, 0, 0, 1, 0, x])/3 + 
   68*G[1, 0, 0, 0, 1, 1, x] - (608*G[1, 0, 0, 1, 0, 0, x])/3 + 
   (16*G[1, 0, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 0, 1, 1, 0, x])/3 - 
   164*G[1, 0, 0, 1, 1, 1, x] - (752*G[1, 0, 1, 0, 0, 0, x])/3 - 
   (176*G[1, 0, 1, 0, 0, 1, x])/3 - (176*G[1, 0, 1, 0, 1, 0, x])/3 - 
   40*G[1, 0, 1, 0, 1, 1, x] - 72*G[1, 0, 1, 1, 0, 0, x] - 
   4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] + 
   16*G[1, 0, 1, 1, 1, 1, x] - (128*G[1, 1, 0, 0, 0, 0, x])/3 - 
   (200*G[1, 1, 0, 0, 0, 1, x])/3 - (200*G[1, 1, 0, 0, 1, 0, x])/3 - 
   76*G[1, 1, 0, 0, 1, 1, x] - (164*G[1, 1, 0, 1, 0, 0, x])/3 - 
   (248*G[1, 1, 0, 1, 0, 1, x])/3 - (248*G[1, 1, 0, 1, 1, 0, x])/3 + 
   104*G[1, 1, 0, 1, 1, 1, x] - (224*G[1, 1, 1, 0, 0, 0, x])/3 - 
   (92*G[1, 1, 1, 0, 0, 1, x])/3 - (92*G[1, 1, 1, 0, 1, 0, x])/3 + 
   68*G[1, 1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, 0, 0, x] + 
   64*G[1, 1, 1, 1, 0, 1, x] + 64*G[1, 1, 1, 1, 1, 0, x] - 
   16*G[1, 1, 1, 1, 1, 1, x] + ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])*
    RATIO[x^(-2)] + Log[mu2/s]^6*(1/2 - RATIO[x^(-1)]/2) + 
   Log[mu2/s]^5*(-29/18 + I*Pi - G[0, x] - G[1, x] + 
     (29/18 - I*Pi + G[0, x] + G[1, x])*RATIO[x^(-1)]) + 
   Log[mu2/s]^4*(-19 + ((13*I)/2)*Pi + (65*Pi^2)/12 + (64*G[0, x])/9 - 
     ((17*I)/2)*Pi*G[0, x] + (67*G[1, x])/9 - (8*I)*Pi*G[1, x] - 
     G[0, 0, x]/2 - 3*G[0, 1, x] - 3*G[1, 0, x] + 
     ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
     (19 - (6*I)*Pi - (65*Pi^2)/12 - (119*G[0, x])/18 + (9*I)*Pi*G[0, x] - 
       (67*G[1, x])/9 + (8*I)*Pi*G[1, x] + G[0, 0, x] + 3*G[0, 1, x] + 
       3*G[1, 0, x])*RATIO[x^(-1)]) + 
   (Nf^3*(-1000/729 + (200*G[0, x])/81 - (80*G[0, 0, x])/27 + 
      (16*G[0, 0, 0, x])/9 + Log[mu2/s]^3*(-8/27 + (8*RATIO[x^(-1)])/27) + 
      (1000/729 - (200*G[0, x])/81 + (80*G[0, 0, x])/27 - 
        (16*G[0, 0, 0, x])/9)*RATIO[x^(-1)] + Log[mu2/s]^2*
       (-40/27 + (8*G[0, x])/9 + (40/27 - (8*G[0, x])/9)*RATIO[x^(-1)]) + 
      Log[mu2/s]*(-200/81 + (80*G[0, x])/27 - (16*G[0, 0, x])/9 + 
        (200/81 - (80*G[0, x])/27 + (16*G[0, 0, x])/9)*RATIO[x^(-1)])))/Nc - 
   (166790*Zeta[3])/243 + ((23345*I)/54)*Pi*Zeta[3] + 
   (3109*Pi^2*Zeta[3])/18 + ((175*I)/9)*Pi^3*Zeta[3] + 
   (449*G[0, x]*Zeta[3])/2 - (159*I)*Pi*G[0, x]*Zeta[3] + 
   (1219*Pi^2*G[0, x]*Zeta[3])/9 + (5095*G[1, x]*Zeta[3])/27 - 
   (604*I)*Pi*G[1, x]*Zeta[3] + (515*Pi^2*G[1, x]*Zeta[3])/9 - 
   (55*G[0, 0, x]*Zeta[3])/3 - ((524*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
   (1706*G[0, 1, x]*Zeta[3])/9 - ((638*I)/3)*Pi*G[0, 1, x]*Zeta[3] - 
   (2212*G[1, 0, x]*Zeta[3])/9 - ((122*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
   52*G[1, 1, x]*Zeta[3] + ((16*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
   50*G[0, 0, 0, x]*Zeta[3] - (26*G[0, 0, 1, x]*Zeta[3])/3 + 
   52*G[0, 1, 0, x]*Zeta[3] + (220*G[0, 1, 1, x]*Zeta[3])/3 + 
   (134*G[1, 0, 0, x]*Zeta[3])/3 - (400*G[1, 0, 1, x]*Zeta[3])/3 - 
   (88*G[1, 1, 0, x]*Zeta[3])/3 + (200*G[1, 1, 1, x]*Zeta[3])/3 - 
   (751*Zeta[3]^2)/9 + Log[mu2/s]^3*(-4451/108 - ((575*I)/27)*Pi - 
     (907*Pi^2)/54 + I*Pi^3 + (109*G[0, x])/3 - I*Pi*G[0, x] - 
     9*Pi^2*G[0, x] + (496*G[1, x])/27 + (18*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] - 
     (53*G[0, 0, x])/3 + ((62*I)/3)*Pi*G[0, 0, x] - (106*G[0, 1, x])/9 + 
     ((82*I)/3)*Pi*G[0, 1, x] - (106*G[1, 0, x])/9 + 
     ((82*I)/3)*Pi*G[1, 0, x] + ((32*I)/3)*Pi*G[1, 1, x] - 6*G[0, 0, 0, x] + 
     (86*G[0, 0, 1, x])/3 + (86*G[0, 1, 0, x])/3 + (32*G[0, 1, 1, x])/3 + 
     (86*G[1, 0, 0, x])/3 + (32*G[1, 0, 1, x])/3 + (32*G[1, 1, 0, x])/3 + 
     ((3*I)*Pi*G[0, x] + 6*Pi^2*G[0, x] + 3*G[0, 0, x] - 
       (18*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
       18*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
       2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*
      (4451/108 + ((656*I)/27)*Pi + (1231*Pi^2)/54 - I*Pi^3 - 
       (100*G[0, x])/3 - (8*I)*Pi*G[0, x] + 15*Pi^2*G[0, x] - 
       (496*G[1, x])/27 - (20*I)*Pi*G[1, x] + 3*Pi^2*G[1, x] + 
       (26*G[0, 0, x])/3 - ((116*I)/3)*Pi*G[0, 0, x] + (88*G[0, 1, x])/9 - 
       ((88*I)/3)*Pi*G[0, 1, x] + (88*G[1, 0, x])/9 - 
       ((88*I)/3)*Pi*G[1, 0, x] - ((32*I)/3)*Pi*G[1, 1, x] - 
       12*G[0, 0, 0, x] - (92*G[0, 0, 1, x])/3 - (92*G[0, 1, 0, x])/3 - 
       (32*G[0, 1, 1, x])/3 - (92*G[1, 0, 0, x])/3 - (32*G[1, 0, 1, x])/3 - 
       (32*G[1, 1, 0, x])/3 - 16*Zeta[3]) + 16*Zeta[3]) + 
   Log[mu2/s]^2*(68983/432 - ((881*I)/3)*Pi - 106*Pi^2 - ((251*I)/18)*Pi^3 - 
     (91*Pi^4)/24 - (423*G[0, x])/4 + ((3163*I)/18)*Pi*G[0, x] + 
     (431*Pi^2*G[0, x])/18 + ((29*I)/6)*Pi^3*G[0, x] - (1157*G[1, x])/18 + 
     ((295*I)/3)*Pi*G[1, x] - (89*Pi^2*G[1, x])/6 + ((28*I)/3)*Pi^3*G[1, x] + 
     (39*G[0, 0, x])/2 - ((83*I)/3)*Pi*G[0, 0, x] + (77*Pi^2*G[0, 0, x])/6 + 
     (425*G[0, 1, x])/9 - ((53*I)/3)*Pi*G[0, 1, x] + 11*Pi^2*G[0, 1, x] + 
     (425*G[1, 0, x])/9 - ((71*I)/3)*Pi*G[1, 0, x] + (11*Pi^2*G[1, 0, x])/3 - 
     4*G[1, 1, x] - (10*I)*Pi*G[1, 1, x] + (10*Pi^2*G[1, 1, x])/3 + 
     (65*G[0, 0, 0, x])/3 - (12*I)*Pi*G[0, 0, 0, x] + (11*G[0, 0, 1, x])/3 - 
     (54*I)*Pi*G[0, 0, 1, x] + (11*G[0, 1, 0, x])/3 - 
     (56*I)*Pi*G[0, 1, 0, x] + 14*G[0, 1, 1, x] - (30*I)*Pi*G[0, 1, 1, x] + 
     (43*G[1, 0, 0, x])/3 - (30*I)*Pi*G[1, 0, 0, x] - (8*G[1, 0, 1, x])/3 - 
     (50*I)*Pi*G[1, 0, 1, x] - (8*G[1, 1, 0, x])/3 - 
     (38*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
     (8*I)*Pi*G[1, 1, 1, x] + 84*G[0, 0, 0, 0, x] - 78*G[0, 0, 0, 1, x] - 
     78*G[0, 0, 1, 0, x] - 62*G[0, 0, 1, 1, x] - 72*G[0, 1, 0, 0, x] - 
     70*G[0, 1, 0, 1, x] - 70*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
     46*G[1, 0, 0, 0, x] - 70*G[1, 0, 0, 1, x] - 70*G[1, 0, 1, 0, x] - 
     12*G[1, 0, 1, 1, x] - 74*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + (509*Zeta[3])/9 - 
     (48*I)*Pi*Zeta[3] - 38*G[0, x]*Zeta[3] - 18*G[1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((8*I)/3)*Pi^3 - (49*Pi^4)/90 - 
       ((95*I)/6)*Pi*G[0, x] - (103*Pi^2*G[0, x])/3 + 
       ((31*I)/6)*Pi^3*G[0, x] - ((2*I)/3)*Pi^3*G[1, x] - (95*G[0, 0, x])/6 + 
       ((133*I)/3)*Pi*G[0, 0, x] - (15*Pi^2*G[0, 0, x])/2 + 
       ((73*I)/3)*Pi*G[0, 1, x] - (10*Pi^2*G[0, 1, x])/3 + 
       ((25*I)/3)*Pi*G[1, 0, x] + 11*G[0, 0, 0, x] + 
       (72*I)*Pi*G[0, 0, 0, x] + (73*G[0, 0, 1, x])/3 + 
       (26*I)*Pi*G[0, 0, 1, x] + (73*G[0, 1, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] + 
       (25*G[1, 0, 0, x])/3 + (14*I)*Pi*G[1, 0, 0, x] - 
       (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + 
       108*G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] + 
       14*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] + 22*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 16*Zeta[3] - 
       8*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(-68983/432 + ((1619*I)/6)*Pi + 75*Pi^2 + 
       ((184*I)/9)*Pi^3 + (193*Pi^4)/72 + (983*G[0, x])/12 - 
       ((1682*I)/9)*Pi*G[0, x] - (592*Pi^2*G[0, x])/9 + (I/3)*Pi^3*G[0, x] + 
       (1157*G[1, x])/18 - (78*I)*Pi*G[1, x] + (23*Pi^2*G[1, x])/2 - 
       (10*I)*Pi^3*G[1, x] - 60*G[0, 0, x] + (120*I)*Pi*G[0, 0, x] - 
       (73*Pi^2*G[0, 0, x])/3 - (242*G[0, 1, x])/9 + (60*I)*Pi*G[0, 1, x] - 
       (49*Pi^2*G[0, 1, x])/3 - (242*G[1, 0, x])/9 + (48*I)*Pi*G[1, 0, x] - 
       (11*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] - 
       (10*Pi^2*G[1, 1, x])/3 + (190*G[0, 0, 0, x])/3 + 
       (84*I)*Pi*G[0, 0, 0, x] + (92*G[0, 0, 1, x])/3 + 
       (80*I)*Pi*G[0, 0, 1, x] + (92*G[0, 1, 0, x])/3 + 
       (72*I)*Pi*G[0, 1, 0, x] + (32*I)*Pi*G[0, 1, 1, x] + 14*G[1, 0, 0, x] + 
       (44*I)*Pi*G[1, 0, 0, x] + (14*G[1, 0, 1, x])/3 + 
       (48*I)*Pi*G[1, 0, 1, x] + (14*G[1, 1, 0, x])/3 + 
       (40*I)*Pi*G[1, 1, 0, x] + (22*G[1, 1, 1, x])/3 - 
       (8*I)*Pi*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] + 108*G[0, 0, 0, 1, x] + 
       108*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] + 92*G[0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, x] + 72*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
       68*G[1, 0, 0, 0, x] + 68*G[1, 0, 0, 1, x] + 68*G[1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 1, x] + 76*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] - (653*Zeta[3])/9 + 
       (48*I)*Pi*Zeta[3] + 42*G[0, x]*Zeta[3] + 22*G[1, x]*Zeta[3])) + 
   Nf^2*(469964/6561 - ((10492*I)/729)*Pi + (115*Pi^2)/27 + (157*Pi^4)/1215 - 
     (17087*G[0, x])/243 + ((988*I)/81)*Pi*G[0, x] - (71*Pi^2*G[0, x])/27 + 
     (1534*G[0, 0, x])/27 - ((104*I)/9)*Pi*G[0, 0, x] + 
     (4*Pi^2*G[0, 0, x])/3 + ((44*I)/9)*Pi*G[1, 0, x] - 
     (8*Pi^2*G[1, 0, x])/9 - 36*G[0, 0, 0, x] + ((64*I)/9)*Pi*G[0, 0, 0, x] - 
     ((20*I)/9)*Pi*G[0, 1, 0, x] + (44*G[1, 0, 0, x])/9 - 
     ((8*I)/3)*Pi*G[1, 0, 0, x] + (136*G[0, 0, 0, 0, x])/9 - 
     (20*G[0, 1, 0, 0, x])/9 - (16*G[1, 0, 0, 0, x])/3 + 
     Log[mu2/s]^4*(-2/3 + (2*RATIO[x^(-1)])/3) + 
     Log[mu2/s]^3*(-14/27 - ((44*I)/27)*Pi + (28*G[0, x])/27 + 
       (14/27 + ((44*I)/27)*Pi - (28*G[0, x])/27)*RATIO[x^(-1)]) + 
     Log[mu2/s]^2*(1163/81 - (8*I)*Pi + (10*Pi^2)/9 - (58*G[0, x])/9 + 
       ((32*I)/9)*Pi*G[0, x] + (4*G[0, 0, x])/9 + 
       (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
       (-1163/81 + ((20*I)/3)*Pi - (10*Pi^2)/9 + (46*G[0, x])/9 - 
         ((44*I)/9)*Pi*G[0, x] - (16*G[0, 0, x])/9)*RATIO[x^(-1)]) + 
     (3196*Zeta[3])/243 + ((104*I)/27)*Pi*Zeta[3] - 
     (164*G[0, x]*Zeta[3])/27 + Log[mu2/s]*(40769/729 - ((1288*I)/81)*Pi + 
       (37*Pi^2)/9 - (3614*G[0, x])/81 + ((104*I)/9)*Pi*G[0, x] - 
       (4*Pi^2*G[0, x])/3 + (220*G[0, 0, x])/9 - ((64*I)/9)*Pi*G[0, 0, x] + 
       ((8*I)/3)*Pi*G[1, 0, x] - 8*G[0, 0, 0, x] + (8*G[1, 0, 0, x])/3 + 
       (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - (64*G[0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/3)*
        RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-40769/729 + ((712*I)/81)*Pi - 
         (29*Pi^2)/9 + (3038*G[0, x])/81 - ((40*I)/3)*Pi*G[0, x] + 
         (20*Pi^2*G[0, x])/9 - (212*G[0, 0, x])/9 + ((88*I)/9)*Pi*
          G[0, 0, x] - ((8*I)/3)*Pi*G[1, 0, x] + (40*G[0, 0, 0, x])/3 - 
         (8*G[1, 0, 0, x])/3 - (268*Zeta[3])/27) + (268*Zeta[3])/27) + 
     RATIO[(1 - x)^(-1)]*((2*Pi^4)/135 - ((292*I)/27)*Pi*G[0, x] + 
       (64*Pi^2*G[0, x])/27 - (292*G[0, 0, x])/27 + 
       ((64*I)/9)*Pi*G[0, 0, x] - (8*Pi^2*G[0, 0, x])/9 + 
       (128*G[0, 0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, 0, x] + 
       ((4*I)/9)*Pi*G[0, 1, 0, x] - 8*G[0, 0, 0, 0, x] + 
       (4*G[0, 1, 0, 0, x])/9 - ((8*I)/9)*Pi*Zeta[3] - 
       (8*G[0, x]*Zeta[3])/9) + RATIO[x^(-1)]*(-469964/6561 + 
       ((2608*I)/729)*Pi - (17*Pi^2)/9 - (139*Pi^4)/1215 + 
       (14459*G[0, x])/243 - ((712*I)/81)*Pi*G[0, x] + (29*Pi^2*G[0, x])/9 - 
       (1250*G[0, 0, x])/27 + ((40*I)/3)*Pi*G[0, 0, x] - 
       (20*Pi^2*G[0, 0, x])/9 - ((40*I)/9)*Pi*G[1, 0, x] + 
       (8*Pi^2*G[1, 0, x])/9 + (332*G[0, 0, 0, x])/9 - 
       ((88*I)/9)*Pi*G[0, 0, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
       (40*G[1, 0, 0, x])/9 + ((8*I)/3)*Pi*G[1, 0, 0, x] - 
       (208*G[0, 0, 0, 0, x])/9 + (8*G[0, 1, 0, 0, x])/3 + 
       (16*G[1, 0, 0, 0, x])/3 - (3412*Zeta[3])/243 - 
       ((128*I)/27)*Pi*Zeta[3] + (140*G[0, x]*Zeta[3])/27) + 
     (441631/26244 - ((10492*I)/729)*Pi + (13*Pi^2)/3 + (13*Pi^4)/243 - 
       (65423*G[0, x])/1458 + ((988*I)/81)*Pi*G[0, x] - 
       (17*Pi^2*G[0, x])/27 - (2608*G[1, x])/729 + (20*Pi^2*G[1, x])/9 + 
       (4106*G[0, 0, x])/81 - ((104*I)/9)*Pi*G[0, 0, x] - 
       (4*Pi^2*G[0, 0, x])/9 + (712*G[0, 1, x])/81 - (4*Pi^2*G[0, 1, x])/3 + 
       (712*G[1, 0, x])/81 + ((44*I)/9)*Pi*G[1, 0, x] - 
       (16*Pi^2*G[1, 0, x])/9 - (4*Pi^2*G[1, 1, x])/9 - 
       (284*G[0, 0, 0, x])/9 + ((64*I)/9)*Pi*G[0, 0, 0, x] - 
       (40*G[0, 0, 1, x])/3 - (40*G[0, 1, 0, x])/3 - 
       ((20*I)/9)*Pi*G[0, 1, 0, x] - 4*G[1, 0, 0, x] - 
       ((8*I)/3)*Pi*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/9 - 
       (40*G[1, 1, 0, x])/9 + (40*G[1, 1, 1, x])/9 + 8*G[0, 0, 0, 0, x] + 
       (88*G[0, 0, 0, 1, x])/9 + (88*G[0, 0, 1, 0, x])/9 + 
       (44*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 0, 1, x])/3 + 
       (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 - 
       (8*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 1, 1, x])/3 + Log[mu2/s]^4*(2/3 - (2*RATIO[x^(-1)])/3) + 
       Log[mu2/s]^3*(146/27 - ((44*I)/27)*Pi - (8*G[0, x])/3 - 
         (44*G[1, x])/27 + (-146/27 + ((44*I)/27)*Pi + (8*G[0, x])/3 + 
           (44*G[1, x])/27)*RATIO[x^(-1)]) + Log[mu2/s]^2*
        (1627/81 - (8*I)*Pi + (2*Pi^2)/9 - (158*G[0, x])/9 + 
         ((32*I)/9)*Pi*G[0, x] - (20*G[1, x])/3 + (20*G[0, 0, x])/3 + 
         (44*G[0, 1, x])/9 + (44*G[1, 0, x])/9 + 
         (((-4*I)/3)*Pi*G[0, x] - (4*G[0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         (-1627/81 + ((20*I)/3)*Pi - (2*Pi^2)/9 + (146*G[0, x])/9 - 
           ((44*I)/9)*Pi*G[0, x] + (20*G[1, x])/3 - 8*G[0, 0, x] - 
           (44*G[0, 1, x])/9 - (44*G[1, 0, x])/9)*RATIO[x^(-1)]) + 
       (4472*Zeta[3])/243 + ((104*I)/27)*Pi*Zeta[3] - (260*G[0, x]*Zeta[3])/
        27 + (128*G[1, x]*Zeta[3])/27 + Log[mu2/s]*(49655/1458 - 
         ((1288*I)/81)*Pi + (19*Pi^2)/9 - (3830*G[0, x])/81 + 
         ((104*I)/9)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 - (712*G[1, x])/81 + 
         (4*Pi^2*G[1, x])/3 + (100*G[0, 0, x])/3 - ((64*I)/9)*Pi*G[0, 0, x] + 
         (40*G[0, 1, x])/3 + (40*G[1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 0, x] - 
         (32*G[0, 0, 0, x])/3 - (88*G[0, 0, 1, x])/9 - (88*G[0, 1, 0, x])/9 - 
         (40*G[1, 0, 0, x])/9 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
         (8*G[1, 1, 1, x])/3 + (((-64*I)/9)*Pi*G[0, x] + (8*Pi^2*G[0, x])/9 - 
           (64*G[0, 0, x])/9 + ((8*I)/3)*Pi*G[0, 0, x] + (16*G[0, 0, 0, x])/
            3)*RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(-49655/1458 + 
           ((712*I)/81)*Pi - (11*Pi^2)/9 + (3254*G[0, x])/81 - 
           ((40*I)/3)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 + (712*G[1, x])/81 - 
           (4*Pi^2*G[1, x])/3 - (292*G[0, 0, x])/9 + ((88*I)/9)*Pi*
            G[0, 0, x] - (40*G[0, 1, x])/3 - (40*G[1, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 0, x] + 16*G[0, 0, 0, x] + (88*G[0, 0, 1, x])/
            9 + (88*G[0, 1, 0, x])/9 + (40*G[1, 0, 0, x])/9 + 
           (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - (8*G[1, 1, 1, x])/3 - 
           (236*Zeta[3])/27) + (236*Zeta[3])/27) + RATIO[(1 - x)^(-1)]*
        ((2*Pi^4)/135 - ((292*I)/27)*Pi*G[0, x] + (64*Pi^2*G[0, x])/27 - 
         (292*G[0, 0, x])/27 + ((64*I)/9)*Pi*G[0, 0, x] - 
         (8*Pi^2*G[0, 0, x])/9 + (128*G[0, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[0, 0, 0, x] + ((4*I)/9)*Pi*G[0, 1, 0, x] - 
         8*G[0, 0, 0, 0, x] + (4*G[0, 1, 0, 0, x])/9 - ((8*I)/9)*Pi*Zeta[3] - 
         (8*G[0, x]*Zeta[3])/9) + RATIO[x^(-1)]*(-441631/26244 + 
         ((2608*I)/729)*Pi - (53*Pi^2)/27 - (47*Pi^4)/1215 + 
         (49655*G[0, x])/1458 - ((712*I)/81)*Pi*G[0, x] + 
         (11*Pi^2*G[0, x])/9 + (2608*G[1, x])/729 - (20*Pi^2*G[1, x])/9 - 
         (3254*G[0, 0, x])/81 + ((40*I)/3)*Pi*G[0, 0, x] - 
         (4*Pi^2*G[0, 0, x])/9 - (712*G[0, 1, x])/81 + (4*Pi^2*G[0, 1, x])/
          3 - (712*G[1, 0, x])/81 - ((40*I)/9)*Pi*G[1, 0, x] + 
         (16*Pi^2*G[1, 0, x])/9 + (4*Pi^2*G[1, 1, x])/9 + 
         (292*G[0, 0, 0, x])/9 - ((88*I)/9)*Pi*G[0, 0, 0, x] + 
         (40*G[0, 0, 1, x])/3 + (40*G[0, 1, 0, x])/3 + 
         ((8*I)/3)*Pi*G[0, 1, 0, x] + (40*G[1, 0, 0, x])/9 + 
         ((8*I)/3)*Pi*G[1, 0, 0, x] + (40*G[1, 0, 1, x])/9 + 
         (40*G[1, 1, 0, x])/9 - (40*G[1, 1, 1, x])/9 - 16*G[0, 0, 0, 0, x] - 
         (88*G[0, 0, 0, 1, x])/9 - (88*G[0, 0, 1, 0, x])/9 - 
         (40*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 + 
         (8*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 0, x])/3 + 
         (8*G[1, 1, 1, 1, x])/3 - (4688*Zeta[3])/243 - ((128*I)/27)*Pi*
          Zeta[3] + (236*G[0, x]*Zeta[3])/27 - (128*G[1, x]*Zeta[3])/27))/
      Nc^2) + RATIO[x^2]*((17*Pi^4*G[0, x])/90 - (17*Pi^4*G[1, x])/90 + 
     (Pi^2*G[0, 0, 0, x])/3 + (2*Pi^2*G[0, 0, 1, x])/3 - 
     (2*Pi^2*G[0, 1, 0, x])/3 - (Pi^2*G[0, 1, 1, x])/3 - 
     (Pi^2*G[1, 0, 0, x])/3 - (2*Pi^2*G[1, 0, 1, x])/3 + 
     (2*Pi^2*G[1, 1, 0, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
     2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
     2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
     2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
     2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
     2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
     2*G[1, 1, 0, 1, 1, x] - (5*Pi^2*Zeta[3])/3 - 6*G[0, 0, x]*Zeta[3] + 
     6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 6*G[1, 1, x]*Zeta[3] - 
     20*Zeta[5]) + (9709*Zeta[5])/9 + ((1027*I)/3)*Pi*Zeta[5] + 
   9*G[0, x]*Zeta[5] + (98*G[1, x]*Zeta[5])/3 + 
   Log[mu2/s]*(11290669/11664 - ((575303*I)/648)*Pi - (276265*Pi^2)/1944 - 
     ((589*I)/9)*Pi^3 + (77*Pi^4)/216 + ((569*I)/180)*Pi^5 - 
     (614615*G[0, x])/648 + ((10639*I)/12)*Pi*G[0, x] + 
     (197*Pi^2*G[0, x])/3 - ((431*I)/18)*Pi^3*G[0, x] + 
     (467*Pi^4*G[0, x])/36 - (55879*G[1, x])/216 + ((1306*I)/9)*Pi*G[1, x] + 
     (127*Pi^2*G[1, x])/9 - ((139*I)/3)*Pi^3*G[1, x] + 
     (1523*Pi^4*G[1, x])/180 + (10541*G[0, 0, x])/12 - 
     ((3214*I)/9)*Pi*G[0, 0, x] - (2905*Pi^2*G[0, 0, x])/18 - 
     ((71*I)/3)*Pi^3*G[0, 0, x] + (659*G[0, 1, x])/3 - 
     (126*I)*Pi*G[0, 1, x] + (184*Pi^2*G[0, 1, x])/9 - 
     ((85*I)/3)*Pi^3*G[0, 1, x] + (659*G[1, 0, x])/3 - 
     ((190*I)/3)*Pi*G[1, 0, x] + (796*Pi^2*G[1, 0, x])/9 - 
     ((77*I)/3)*Pi^3*G[1, 0, x] + 54*G[1, 1, x] - (62*I)*Pi*G[1, 1, x] - 
     (124*Pi^2*G[1, 1, x])/3 - ((56*I)/3)*Pi^3*G[1, 1, x] - 
     (635*G[0, 0, 0, x])/3 + (264*I)*Pi*G[0, 0, 0, x] - 
     3*Pi^2*G[0, 0, 0, x] - (1660*G[0, 0, 1, x])/9 + 
     ((76*I)/3)*Pi*G[0, 0, 1, x] - (47*Pi^2*G[0, 0, 1, x])/3 - 
     (1660*G[0, 1, 0, x])/9 + (10*I)*Pi*G[0, 1, 0, x] - 
     (67*Pi^2*G[0, 1, 0, x])/3 - 36*G[0, 1, 1, x] - 
     (116*I)*Pi*G[0, 1, 1, x] - (52*Pi^2*G[0, 1, 1, x])/3 - 
     (514*G[1, 0, 0, x])/9 - ((836*I)/3)*Pi*G[1, 0, 0, x] + 
     7*Pi^2*G[1, 0, 0, x] - (302*G[1, 0, 1, x])/3 + 
     ((200*I)/3)*Pi*G[1, 0, 1, x] - (104*Pi^2*G[1, 0, 1, x])/3 - 
     (302*G[1, 1, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, x] - 
     16*Pi^2*G[1, 1, 0, x] + (140*G[1, 1, 1, x])/3 - 
     ((40*I)/3)*Pi*G[1, 1, 1, x] + 8*Pi^2*G[1, 1, 1, x] + 
     (104*G[0, 0, 0, 0, x])/3 - (80*I)*Pi*G[0, 0, 0, 0, x] + 
     186*G[0, 0, 0, 1, x] + (28*I)*Pi*G[0, 0, 0, 1, x] + 
     186*G[0, 0, 1, 0, x] + (60*I)*Pi*G[0, 0, 1, 0, x] - 
     168*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 0, 1, 1, x] + 
     40*G[0, 1, 0, 0, x] + (32*I)*Pi*G[0, 1, 0, 0, x] - 
     (112*G[0, 1, 0, 1, x])/3 + (96*I)*Pi*G[0, 1, 0, 1, x] - 
     (112*G[0, 1, 1, 0, x])/3 + (76*I)*Pi*G[0, 1, 1, 0, x] - 
     (320*G[0, 1, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, 1, x] - 
     342*G[1, 0, 0, 0, x] - (100*I)*Pi*G[1, 0, 0, 0, x] + 
     (104*G[1, 0, 0, 1, x])/3 + (124*I)*Pi*G[1, 0, 0, 1, x] + 
     (104*G[1, 0, 1, 0, x])/3 + (88*I)*Pi*G[1, 0, 1, 0, x] + 
     (112*G[1, 0, 1, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, 1, x] - 
     16*G[1, 1, 0, 0, x] + (44*I)*Pi*G[1, 1, 0, 0, x] + 
     (100*G[1, 1, 0, 1, x])/3 + (32*I)*Pi*G[1, 1, 0, 1, x] + 
     (100*G[1, 1, 1, 0, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, x] - 
     32*G[1, 1, 1, 1, x] - (56*I)*Pi*G[1, 1, 1, 1, x] - 
     280*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
     32*G[0, 0, 0, 1, 0, x] + 152*G[0, 0, 0, 1, 1, x] + 
     40*G[0, 0, 1, 0, 0, x] + 176*G[0, 0, 1, 0, 1, x] + 
     176*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
     4*G[0, 1, 0, 0, 0, x] + 172*G[0, 1, 0, 0, 1, x] + 
     172*G[0, 1, 0, 1, 0, x] + 64*G[0, 1, 0, 1, 1, x] + 
     176*G[0, 1, 1, 0, 0, x] + 40*G[0, 1, 1, 0, 1, x] + 
     40*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] - 
     160*G[1, 0, 0, 0, 0, x] + 152*G[1, 0, 0, 0, 1, x] + 
     152*G[1, 0, 0, 1, 0, x] + 112*G[1, 0, 0, 1, 1, x] + 
     148*G[1, 0, 1, 0, 0, x] + 80*G[1, 0, 1, 0, 1, x] + 
     80*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] + 
     136*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
     56*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 0, 1, 1, x] + 
     80*G[1, 1, 1, 0, 0, x] - 64*G[1, 1, 1, 0, 1, x] - 
     64*G[1, 1, 1, 1, 0, x] + (-22*Pi^2 + (32*I)*Pi^3 + 28*Pi^2*G[0, x] + 
       4*Pi^2*G[1, x] - 44*G[0, 0, x] + (64*I)*Pi*G[0, 0, x] + 
       44*G[0, 1, x] - (64*I)*Pi*G[0, 1, x] + 44*G[1, 0, x] - 
       (64*I)*Pi*G[1, 0, x] - 44*G[1, 1, x] + (64*I)*Pi*G[1, 1, x] + 
       168*G[0, 0, 0, x] - 104*G[0, 0, 1, x] - 104*G[0, 1, 0, x] + 
       40*G[0, 1, 1, x] - 104*G[1, 0, 0, x] + 40*G[1, 0, 1, x] + 
       40*G[1, 1, 0, x] + 24*G[1, 1, 1, x])*RATIO[x] - (785*Zeta[3])/9 + 
     ((644*I)/3)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/9 + (58*G[0, x]*Zeta[3])/9 + 
     (24*I)*Pi*G[0, x]*Zeta[3] - (440*G[1, x]*Zeta[3])/9 - 
     (28*I)*Pi*G[1, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] - 
     8*G[0, 1, x]*Zeta[3] - 16*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
     RATIO[(1 - x)^(-1)]*(((-31*I)/3)*Pi^3 + (293*Pi^4)/30 - 
       ((19*I)/15)*Pi^5 - ((9859*I)/36)*Pi*G[0, x] - (1183*Pi^2*G[0, x])/9 - 
       ((205*I)/6)*Pi^3*G[0, x] + (58*Pi^4*G[0, x])/15 + 
       ((10*I)/3)*Pi^3*G[1, x] - (77*Pi^4*G[1, x])/45 - 
       (9859*G[0, 0, x])/36 + (424*I)*Pi*G[0, 0, x] + (365*Pi^2*G[0, 0, x])/
        18 - (43*I)*Pi^3*G[0, 0, x] + ((4*I)/3)*Pi*G[0, 1, x] + 
       (244*Pi^2*G[0, 1, x])/9 - (7*I)*Pi^3*G[0, 1, x] + 
       ((190*I)/3)*Pi*G[1, 0, x] - (242*Pi^2*G[1, 0, x])/9 - 
       (3*I)*Pi^3*G[1, 0, x] + (1363*G[0, 0, 0, x])/3 - 
       (32*I)*Pi*G[0, 0, 0, x] - 69*Pi^2*G[0, 0, 0, x] + 
       (4*G[0, 0, 1, x])/3 - ((308*I)/3)*Pi*G[0, 0, 1, x] - 
       (5*Pi^2*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 - 
       ((146*I)/3)*Pi*G[0, 1, 0, x] - (101*Pi^2*G[0, 1, 0, x])/3 - 
       (40*I)*Pi*G[0, 1, 1, x] + (4*Pi^2*G[0, 1, 1, x])/3 + 
       (190*G[1, 0, 0, x])/3 + ((148*I)/3)*Pi*G[1, 0, 0, x] - 
       (77*Pi^2*G[1, 0, 0, x])/3 + (4*I)*Pi*G[1, 0, 1, x] - 
       (16*Pi^2*G[1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, x] + 
       4*Pi^2*G[1, 1, 0, x] + (280*G[0, 0, 0, 0, x])/3 - 
       (176*I)*Pi*G[0, 0, 0, 0, x] - (442*G[0, 0, 0, 1, x])/3 - 
       (44*I)*Pi*G[0, 0, 0, 1, x] - (442*G[0, 0, 1, 0, x])/3 + 
       (28*I)*Pi*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
       (108*I)*Pi*G[0, 0, 1, 1, x] - (172*G[0, 1, 0, 0, x])/3 + 
       (16*I)*Pi*G[0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, x] - 
       (8*I)*Pi*G[0, 1, 0, 1, x] - 40*G[0, 1, 1, 0, x] - 
       (12*I)*Pi*G[0, 1, 1, 0, x] + (86*G[1, 0, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       (12*I)*Pi*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       (8*I)*Pi*G[1, 0, 1, 0, x] - 16*G[1, 1, 0, 0, x] - 
       (20*I)*Pi*G[1, 1, 0, 0, x] - 520*G[0, 0, 0, 0, 0, x] + 
       128*G[0, 0, 0, 0, 1, x] + 128*G[0, 0, 0, 1, 0, x] - 
       208*G[0, 0, 0, 1, 1, x] + 56*G[0, 0, 1, 0, 0, x] - 
       64*G[0, 0, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 0, x] - 
       72*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
       12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 0, x] - 
       96*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
       40*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] + 
       12*G[1, 0, 1, 0, 0, x] - 24*G[1, 1, 0, 0, 0, x] + 62*Zeta[3] + 
       (108*I)*Pi*Zeta[3] + 24*Pi^2*Zeta[3] + 60*G[0, x]*Zeta[3] + 
       (20*I)*Pi*G[0, x]*Zeta[3] - 20*G[1, x]*Zeta[3] - 
       (24*I)*Pi*G[1, x]*Zeta[3] + 84*G[0, 0, x]*Zeta[3] - 
       8*G[0, 1, x]*Zeta[3] - 8*G[1, 0, x]*Zeta[3]) + 
     RATIO[x^(-1)]*(-11290669/11664 + ((396545*I)/648)*Pi - 
       (10367*Pi^2)/1944 + ((185*I)/18)*Pi^3 + (9407*Pi^4)/1080 - 
       ((37*I)/36)*Pi^5 + (435857*G[0, x])/648 - ((5665*I)/9)*Pi*G[0, x] - 
       (2563*Pi^2*G[0, x])/18 - ((368*I)/9)*Pi^3*G[0, x] - 
       (1027*Pi^4*G[0, x])/180 + (55879*G[1, x])/216 - 
       ((898*I)/9)*Pi*G[1, x] + (7*Pi^2*G[1, x])/3 + (40*I)*Pi^3*G[1, x] - 
       (1627*Pi^4*G[1, x])/180 - (10349*G[0, 0, x])/18 + 
       ((5416*I)/9)*Pi*G[0, 0, x] + (379*Pi^2*G[0, 0, x])/3 + 
       ((14*I)/3)*Pi^3*G[0, 0, x] - (655*G[0, 1, x])/3 + 
       (156*I)*Pi*G[0, 1, x] + (5*Pi^2*G[0, 1, x])/3 + 
       ((100*I)/3)*Pi^3*G[0, 1, x] - (655*G[1, 0, x])/3 + 
       ((316*I)/3)*Pi*G[1, 0, x] - (379*Pi^2*G[1, 0, x])/3 + 
       ((68*I)/3)*Pi^3*G[1, 0, x] - 10*G[1, 1, x] - (42*I)*Pi*G[1, 1, x] + 
       (128*Pi^2*G[1, 1, x])/3 + ((56*I)/3)*Pi^3*G[1, 1, x] + 
       504*G[0, 0, 0, x] - (432*I)*Pi*G[0, 0, 0, x] + 6*Pi^2*G[0, 0, 0, x] + 
       (1960*G[0, 0, 1, x])/9 - (120*I)*Pi*G[0, 0, 1, x] + 
       46*Pi^2*G[0, 0, 1, x] + (1960*G[0, 1, 0, x])/9 - 
       ((140*I)/3)*Pi*G[0, 1, 0, x] + (26*Pi^2*G[0, 1, 0, x])/3 - 
       8*G[0, 1, 1, x] - (24*I)*Pi*G[0, 1, 1, x] + (80*Pi^2*G[0, 1, 1, x])/
        3 + (1246*G[1, 0, 0, x])/9 + (284*I)*Pi*G[1, 0, 0, x] - 
       (74*Pi^2*G[1, 0, 0, x])/3 + (62*G[1, 0, 1, x])/3 - 
       ((236*I)/3)*Pi*G[1, 0, 1, x] + (100*Pi^2*G[1, 0, 1, x])/3 + 
       (62*G[1, 1, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, x] + 
       20*Pi^2*G[1, 1, 0, x] - (212*G[1, 1, 1, x])/3 + 
       ((40*I)/3)*Pi*G[1, 1, 1, x] - 8*Pi^2*G[1, 1, 1, x] - 
       (1132*G[0, 0, 0, 0, x])/3 - (24*I)*Pi*G[0, 0, 0, 0, x] - 
       (544*G[0, 0, 0, 1, x])/3 - (144*I)*Pi*G[0, 0, 0, 1, x] - 
       (544*G[0, 0, 1, 0, x])/3 - (104*I)*Pi*G[0, 0, 1, 0, x] - 
       (72*I)*Pi*G[0, 0, 1, 1, x] - (148*G[0, 1, 0, 0, x])/3 - 
       (16*I)*Pi*G[0, 1, 0, 0, x] - (176*G[0, 1, 0, 1, x])/3 - 
       (104*I)*Pi*G[0, 1, 0, 1, x] - (176*G[0, 1, 1, 0, x])/3 - 
       (88*I)*Pi*G[0, 1, 1, 0, x] + (104*G[0, 1, 1, 1, x])/3 + 
       (40*I)*Pi*G[0, 1, 1, 1, x] + (848*G[1, 0, 0, 0, x])/3 + 
       (88*I)*Pi*G[1, 0, 0, 0, x] - (80*G[1, 0, 0, 1, x])/3 - 
       (112*I)*Pi*G[1, 0, 0, 1, x] - (80*G[1, 0, 1, 0, x])/3 - 
       (80*I)*Pi*G[1, 0, 1, 0, x] - (184*G[1, 0, 1, 1, x])/3 - 
       (40*I)*Pi*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - 
       (64*I)*Pi*G[1, 1, 0, 0, x] - (100*G[1, 1, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 1, 0, 1, x] - (100*G[1, 1, 1, 0, x])/3 - 
       (24*I)*Pi*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] + 
       (56*I)*Pi*G[1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, x] - 
       168*G[0, 0, 0, 0, 1, x] - 168*G[0, 0, 0, 1, 0, x] - 
       192*G[0, 0, 0, 1, 1, x] - 104*G[0, 0, 1, 0, 0, x] - 
       216*G[0, 0, 1, 0, 1, x] - 216*G[0, 0, 1, 1, 0, x] + 
       16*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] - 
       184*G[0, 1, 0, 0, 1, x] - 184*G[0, 1, 0, 1, 0, x] - 
       64*G[0, 1, 0, 1, 1, x] - 192*G[0, 1, 1, 0, 0, x] - 
       40*G[0, 1, 1, 0, 1, x] - 40*G[0, 1, 1, 1, 0, x] + 
       96*G[0, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 0, x] - 
       136*G[1, 0, 0, 0, 1, x] - 136*G[1, 0, 0, 1, 0, x] - 
       112*G[1, 0, 0, 1, 1, x] - 136*G[1, 0, 1, 0, 0, x] - 
       80*G[1, 0, 1, 0, 1, x] - 80*G[1, 0, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, x] - 160*G[1, 1, 0, 0, 0, x] - 
       56*G[1, 1, 0, 0, 1, x] - 56*G[1, 1, 0, 1, 0, x] + 
       32*G[1, 1, 0, 1, 1, x] - 80*G[1, 1, 1, 0, 0, x] + 
       64*G[1, 1, 1, 0, 1, x] + 64*G[1, 1, 1, 1, 0, x] + (947*Zeta[3])/9 - 
       ((284*I)/3)*Pi*Zeta[3] + (190*Pi^2*Zeta[3])/9 + 
       (842*G[0, x]*Zeta[3])/9 - (76*I)*Pi*G[0, x]*Zeta[3] + 
       (332*G[1, x]*Zeta[3])/9 + (4*I)*Pi*G[1, x]*Zeta[3] - 
       72*G[0, 0, x]*Zeta[3] - 24*G[0, 1, x]*Zeta[3] - 
       16*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] - 52*Zeta[5]) + 
     52*Zeta[5]) + RATIO[x]*((-185*Pi^2)/2 + ((262*I)/3)*Pi^3 - 
     (31*Pi^4)/10 + (263*Pi^2*G[0, x])/3 - ((124*I)/3)*Pi^3*G[0, x] - 
     (17*Pi^4*G[0, x])/18 + (41*Pi^2*G[1, x])/3 - ((164*I)/3)*Pi^3*G[1, x] + 
     (17*Pi^4*G[1, x])/18 - 185*G[0, 0, x] + ((524*I)/3)*Pi*G[0, 0, x] - 
     67*Pi^2*G[0, 0, x] + 185*G[0, 1, x] - ((524*I)/3)*Pi*G[0, 1, x] + 
     (46*Pi^2*G[0, 1, x])/3 + 185*G[1, 0, x] - ((524*I)/3)*Pi*G[1, 0, x] + 
     (34*Pi^2*G[1, 0, x])/3 - 185*G[1, 1, x] + ((524*I)/3)*Pi*G[1, 1, x] - 
     (71*Pi^2*G[1, 1, x])/3 + 542*G[0, 0, 0, x] - (168*I)*Pi*G[0, 0, 0, x] - 
     (5*Pi^2*G[0, 0, 0, x])/3 - (970*G[0, 0, 1, x])/3 + 
     (144*I)*Pi*G[0, 0, 1, x] - (10*Pi^2*G[0, 0, 1, x])/3 - 
     (970*G[0, 1, 0, x])/3 + (56*I)*Pi*G[0, 1, 0, x] + 
     (10*Pi^2*G[0, 1, 0, x])/3 + (314*G[0, 1, 1, x])/3 - 
     (32*I)*Pi*G[0, 1, 1, x] + (5*Pi^2*G[0, 1, 1, x])/3 - 
     (1018*G[1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 0, x] + 
     (5*Pi^2*G[1, 0, 0, x])/3 + (362*G[1, 0, 1, x])/3 + 
     (48*I)*Pi*G[1, 0, 1, x] + (10*Pi^2*G[1, 0, 1, x])/3 + 
     (362*G[1, 1, 0, x])/3 + (136*I)*Pi*G[1, 1, 0, x] - 
     (10*Pi^2*G[1, 1, 0, x])/3 + 98*G[1, 1, 1, x] - 
     (160*I)*Pi*G[1, 1, 1, x] - (5*Pi^2*G[1, 1, 1, x])/3 - 
     512*G[0, 0, 0, 0, x] + 176*G[0, 0, 0, 1, x] + 176*G[0, 0, 1, 0, x] + 
     72*G[0, 0, 1, 1, x] + 182*G[0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, x] - 
     22*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] + 50*G[1, 0, 0, 0, x] + 
     30*G[1, 0, 0, 1, x] + 30*G[1, 0, 1, 0, x] - 22*G[1, 0, 1, 1, x] + 
     152*G[1, 1, 0, 0, x] - 56*G[1, 1, 0, 1, x] - 56*G[1, 1, 1, 0, x] - 
     128*G[1, 1, 1, 1, x] - 10*G[0, 0, 1, 0, 0, x] + 10*G[0, 0, 1, 0, 1, x] + 
     10*G[0, 0, 1, 1, 0, x] - 10*G[0, 0, 1, 1, 1, x] + 
     10*G[0, 1, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 1, x] - 
     10*G[0, 1, 0, 1, 0, x] + 10*G[0, 1, 0, 1, 1, x] + 
     10*G[1, 0, 1, 0, 0, x] - 10*G[1, 0, 1, 0, 1, x] - 
     10*G[1, 0, 1, 1, 0, x] + 10*G[1, 0, 1, 1, 1, x] - 
     10*G[1, 1, 0, 0, 0, x] + 10*G[1, 1, 0, 0, 1, x] + 
     10*G[1, 1, 0, 1, 0, x] - 10*G[1, 1, 0, 1, 1, x] + 16*Zeta[3] - 
     (8*I)*Pi*Zeta[3] + (25*Pi^2*Zeta[3])/3 - 58*G[0, x]*Zeta[3] - 
     70*G[1, x]*Zeta[3] + 30*G[0, 0, x]*Zeta[3] - 30*G[0, 1, x]*Zeta[3] - 
     30*G[1, 0, x]*Zeta[3] + 30*G[1, 1, x]*Zeta[3] + 100*Zeta[5]) + 
   RATIO[x^(-1)]*(-152592883/104976 + ((515219*I)/1458)*Pi - 
     (9922999*Pi^2)/69984 - ((3781*I)/486)*Pi^3 + (2819*Pi^4)/405 - 
     ((4969*I)/540)*Pi^5 - (825743*Pi^6)/408240 + (12686893*G[0, x])/11664 - 
     ((400001*I)/648)*Pi*G[0, x] + (5519*Pi^2*G[0, x])/1944 - 
     ((185*I)/18)*Pi^3*G[0, x] - (9407*Pi^4*G[0, x])/1080 - 
     ((101*I)/60)*Pi^5*G[0, x] + (340691*G[1, x])/1458 - 
     ((133*I)/3)*Pi*G[1, x] - (23575*Pi^2*G[1, x])/486 + 
     ((866*I)/9)*Pi^3*G[1, x] + (1219*Pi^4*G[1, x])/135 + 
     ((542*I)/135)*Pi^5*G[1, x] - (664765*G[0, 0, x])/648 + 
     ((6473*I)/9)*Pi*G[0, 0, x] + (1213*Pi^2*G[0, 0, x])/9 + 
     ((368*I)/9)*Pi^3*G[0, 0, x] + (121*Pi^4*G[0, 0, x])/20 - 
     (57031*G[0, 1, x])/216 + ((526*I)/9)*Pi*G[0, 1, x] + 9*Pi^2*G[0, 1, x] - 
     ((244*I)/9)*Pi^3*G[0, 1, x] + (575*Pi^4*G[0, 1, x])/36 - 
     (57031*G[1, 0, x])/216 - (63*I)*Pi*G[1, 0, x] - 
     (1705*Pi^2*G[1, 0, x])/18 - ((238*I)/3)*Pi^3*G[1, 0, x] + 
     (949*Pi^4*G[1, 0, x])/36 - 39*G[1, 1, x] - ((112*I)/3)*Pi*G[1, 1, x] + 
     (1687*Pi^2*G[1, 1, x])/18 - ((2*I)/3)*Pi^3*G[1, 1, x] - 
     (61*Pi^4*G[1, 1, x])/30 + (17749*G[0, 0, 0, x])/18 - 
     ((7468*I)/9)*Pi*G[0, 0, 0, x] - (1090*Pi^2*G[0, 0, 0, x])/9 - 
     (10*I)*Pi^3*G[0, 0, 0, x] + (2773*G[0, 0, 1, x])/9 - 
     (148*I)*Pi*G[0, 0, 1, x] - (79*Pi^2*G[0, 0, 1, x])/3 - 
     (48*I)*Pi^3*G[0, 0, 1, x] + (2773*G[0, 1, 0, x])/9 - 
     (48*I)*Pi*G[0, 1, 0, x] + (295*Pi^2*G[0, 1, 0, x])/3 - 
     ((136*I)/3)*Pi^3*G[0, 1, 0, x] - (94*G[0, 1, 1, x])/3 + 
     (18*I)*Pi*G[0, 1, 1, x] - 46*Pi^2*G[0, 1, 1, x] - 
     ((68*I)/3)*Pi^3*G[0, 1, 1, x] + (182*G[1, 0, 0, x])/9 + 
     (626*I)*Pi*G[1, 0, 0, x] - (182*Pi^2*G[1, 0, 0, x])/3 - 
     ((598*I)/9)*Pi^3*G[1, 0, 0, x] + (1216*G[1, 0, 1, x])/9 - 
     ((821*I)/3)*Pi*G[1, 0, 1, x] + (1027*Pi^2*G[1, 0, 1, x])/9 + 
     ((82*I)/9)*Pi^3*G[1, 0, 1, x] + (1216*G[1, 1, 0, x])/9 - 
     ((742*I)/3)*Pi*G[1, 1, 0, x] - (53*Pi^2*G[1, 1, 0, x])/9 - 
     ((64*I)/9)*Pi^3*G[1, 1, 0, x] - (1462*G[1, 1, 1, x])/9 + 
     ((460*I)/3)*Pi*G[1, 1, 1, x] - (655*Pi^2*G[1, 1, 1, x])/9 + 
     ((52*I)/9)*Pi^3*G[1, 1, 1, x] - 952*G[0, 0, 0, 0, x] + 
     (624*I)*Pi*G[0, 0, 0, 0, x] + 38*Pi^2*G[0, 0, 0, 0, x] - 
     (3436*G[0, 0, 0, 1, x])/9 + (120*I)*Pi*G[0, 0, 0, 1, x] - 
     (514*Pi^2*G[0, 0, 0, 1, x])/9 - (3436*G[0, 0, 1, 0, x])/9 - 
     ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - (142*Pi^2*G[0, 0, 1, 0, x])/9 + 
     16*G[0, 0, 1, 1, x] + (24*I)*Pi*G[0, 0, 1, 1, x] - 
     (388*Pi^2*G[0, 0, 1, 1, x])/9 - (2122*G[0, 1, 0, 0, x])/9 - 
     (208*I)*Pi*G[0, 1, 0, 0, x] - (34*Pi^2*G[0, 1, 0, 0, x])/3 - 
     30*G[0, 1, 0, 1, x] + ((92*I)/3)*Pi*G[0, 1, 0, 1, x] - 
     (136*Pi^2*G[0, 1, 0, 1, x])/9 - 30*G[0, 1, 1, 0, x] - 
     ((136*I)/3)*Pi*G[0, 1, 1, 0, x] - (400*Pi^2*G[0, 1, 1, 0, x])/9 + 
     56*G[0, 1, 1, 1, x] + ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (184*Pi^2*G[0, 1, 1, 1, x])/9 + (7058*G[1, 0, 0, 0, x])/9 + 
     ((134*I)/3)*Pi*G[1, 0, 0, 0, x] - (52*Pi^2*G[1, 0, 0, 0, x])/9 - 
     (890*G[1, 0, 0, 1, x])/3 - (368*I)*Pi*G[1, 0, 0, 1, x] + 
     (632*Pi^2*G[1, 0, 0, 1, x])/9 - (890*G[1, 0, 1, 0, x])/3 - 
     ((250*I)/3)*Pi*G[1, 0, 1, 0, x] - (274*Pi^2*G[1, 0, 1, 0, x])/9 + 
     (7*G[1, 0, 1, 1, x])/3 + ((58*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (34*Pi^2*G[1, 0, 1, 1, x])/3 - 325*G[1, 1, 0, 0, x] - 
     (254*I)*Pi*G[1, 1, 0, 0, x] + (56*Pi^2*G[1, 1, 0, 0, x])/9 + 
     57*G[1, 1, 0, 1, x] + ((802*I)/3)*Pi*G[1, 1, 0, 1, x] - 
     (514*Pi^2*G[1, 1, 0, 1, x])/9 + 57*G[1, 1, 1, 0, x] + 
     (66*I)*Pi*G[1, 1, 1, 0, x] - (280*Pi^2*G[1, 1, 1, 0, x])/9 + 
     167*G[1, 1, 1, 1, x] - ((112*I)/3)*Pi*G[1, 1, 1, 1, x] + 
     (38*Pi^2*G[1, 1, 1, 1, x])/3 + 700*G[0, 0, 0, 0, 0, x] - 
     (200*I)*Pi*G[0, 0, 0, 0, 0, x] + (904*G[0, 0, 0, 0, 1, x])/3 + 
     (128*I)*Pi*G[0, 0, 0, 0, 1, x] + (904*G[0, 0, 0, 1, 0, x])/3 + 
     ((152*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + ((280*I)/3)*Pi*
      G[0, 0, 0, 1, 1, x] + (212*G[0, 0, 1, 0, 0, x])/3 - 
     ((88*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 108*G[0, 0, 1, 0, 1, x] + 
     ((328*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 108*G[0, 0, 1, 1, 0, x] + 
     ((320*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 84*G[0, 0, 1, 1, 1, x] - 
     ((200*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (328*G[0, 1, 0, 0, 0, x])/3 - 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x] - (148*G[0, 1, 0, 0, 1, x])/3 + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x] - (148*G[0, 1, 0, 1, 0, x])/3 + 
     ((248*I)/3)*Pi*G[0, 1, 0, 1, 0, x] + (416*G[0, 1, 0, 1, 1, x])/3 + 
     ((88*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 68*G[0, 1, 1, 0, 0, x] + 
     ((32*I)/3)*Pi*G[0, 1, 1, 0, 0, x] + (244*G[0, 1, 1, 0, 1, x])/3 + 
     ((328*I)/3)*Pi*G[0, 1, 1, 0, 1, x] + (244*G[0, 1, 1, 1, 0, x])/3 + 
     ((104*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - (316*G[0, 1, 1, 1, 1, x])/3 - 
     ((272*I)/3)*Pi*G[0, 1, 1, 1, 1, x] + (44*G[1, 0, 0, 0, 0, x])/3 - 
     ((596*I)/3)*Pi*G[1, 0, 0, 0, 0, x] - (758*G[1, 0, 0, 0, 1, x])/3 - 
     ((208*I)/3)*Pi*G[1, 0, 0, 0, 1, x] - (758*G[1, 0, 0, 1, 0, x])/3 + 
     ((160*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - (266*G[1, 0, 0, 1, 1, x])/3 + 
     ((68*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - (196*G[1, 0, 1, 0, 0, x])/3 + 
     ((508*I)/3)*Pi*G[1, 0, 1, 0, 0, x] + (26*G[1, 0, 1, 0, 1, x])/3 - 
     ((28*I)/3)*Pi*G[1, 0, 1, 0, 1, x] + (26*G[1, 0, 1, 1, 0, x])/3 + 
     72*G[1, 0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (1336*G[1, 1, 0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 
     (598*G[1, 1, 0, 0, 1, x])/3 + ((224*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 
     (598*G[1, 1, 0, 1, 0, x])/3 + ((232*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
     (304*G[1, 1, 0, 1, 1, x])/3 + ((56*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     (242*G[1, 1, 1, 0, 0, x])/3 + ((112*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 
     (56*G[1, 1, 1, 0, 1, x])/3 + ((80*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 
     (56*G[1, 1, 1, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     88*G[1, 1, 1, 1, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     360*G[0, 0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 0, 1, x] + 
     40*G[0, 0, 0, 0, 1, 0, x] + 256*G[0, 0, 0, 0, 1, 1, x] - 
     56*G[0, 0, 0, 1, 0, 0, x] + (824*G[0, 0, 0, 1, 0, 1, x])/3 + 
     (824*G[0, 0, 0, 1, 1, 0, x])/3 + (32*G[0, 0, 0, 1, 1, 1, x])/3 - 
     120*G[0, 0, 1, 0, 0, 0, x] + (584*G[0, 0, 1, 0, 0, 1, x])/3 + 
     (584*G[0, 0, 1, 0, 1, 0, x])/3 + (392*G[0, 0, 1, 0, 1, 1, x])/3 + 
     216*G[0, 0, 1, 1, 0, 0, x] + (320*G[0, 0, 1, 1, 0, 1, x])/3 + 
     (320*G[0, 0, 1, 1, 1, 0, x])/3 - (568*G[0, 0, 1, 1, 1, 1, x])/3 - 
     56*G[0, 1, 0, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 0, 1, x] + 
     56*G[0, 1, 0, 0, 1, 0, x] + 144*G[0, 1, 0, 0, 1, 1, x] + 
     144*G[0, 1, 0, 1, 0, 0, x] + (368*G[0, 1, 0, 1, 0, 1, x])/3 + 
     (368*G[0, 1, 0, 1, 1, 0, x])/3 - (88*G[0, 1, 0, 1, 1, 1, x])/3 + 
     24*G[0, 1, 1, 0, 0, 0, x] + (536*G[0, 1, 1, 0, 0, 1, x])/3 + 
     (536*G[0, 1, 1, 0, 1, 0, x])/3 - (88*G[0, 1, 1, 0, 1, 1, x])/3 + 
     144*G[0, 1, 1, 1, 0, 0, x] - (208*G[0, 1, 1, 1, 0, 1, x])/3 - 
     (208*G[0, 1, 1, 1, 1, 0, x])/3 - (352*G[0, 1, 1, 1, 1, 1, x])/3 - 
     (976*G[1, 0, 0, 0, 0, 0, x])/3 + (116*G[1, 0, 0, 0, 0, 1, x])/3 + 
     (116*G[1, 0, 0, 0, 1, 0, x])/3 + 28*G[1, 0, 0, 0, 1, 1, x] + 
     (572*G[1, 0, 0, 1, 0, 0, x])/3 - (4*G[1, 0, 0, 1, 0, 1, x])/3 - 
     (4*G[1, 0, 0, 1, 1, 0, x])/3 + 136*G[1, 0, 0, 1, 1, 1, x] + 
     (788*G[1, 0, 1, 0, 0, 0, x])/3 + (128*G[1, 0, 1, 0, 0, 1, x])/3 + 
     (128*G[1, 0, 1, 0, 1, 0, x])/3 + 28*G[1, 0, 1, 0, 1, 1, x] + 
     72*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
     8*G[1, 0, 1, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, 1, x] + 
     (236*G[1, 1, 0, 0, 0, 0, x])/3 + (188*G[1, 1, 0, 0, 0, 1, x])/3 + 
     (188*G[1, 1, 0, 0, 1, 0, x])/3 + 68*G[1, 1, 0, 0, 1, 1, x] + 
     (128*G[1, 1, 0, 1, 0, 0, x])/3 + (272*G[1, 1, 0, 1, 0, 1, x])/3 + 
     (272*G[1, 1, 0, 1, 1, 0, x])/3 - 104*G[1, 1, 0, 1, 1, 1, x] + 
     (260*G[1, 1, 1, 0, 0, 0, x])/3 + (92*G[1, 1, 1, 0, 0, 1, x])/3 + 
     (92*G[1, 1, 1, 0, 1, 0, x])/3 - 68*G[1, 1, 1, 0, 1, 1, x] - 
     24*G[1, 1, 1, 1, 0, 0, x] - 64*G[1, 1, 1, 1, 0, 1, x] - 
     64*G[1, 1, 1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
     (405805*Zeta[3])/486 - ((8713*I)/27)*Pi*Zeta[3] - 
     (3749*Pi^2*Zeta[3])/18 - ((538*I)/9)*Pi^3*Zeta[3] - 
     (1091*G[0, x]*Zeta[3])/9 + ((1076*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (763*Pi^2*G[0, x]*Zeta[3])/9 + (1313*G[1, x]*Zeta[3])/27 + 
     ((2210*I)/3)*Pi*G[1, x]*Zeta[3] - (467*Pi^2*G[1, x]*Zeta[3])/9 - 
     42*G[0, 0, x]*Zeta[3] + ((344*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     (1948*G[0, 1, x]*Zeta[3])/9 + ((668*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (3226*G[1, 0, x]*Zeta[3])/9 + ((32*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (196*G[1, 1, x]*Zeta[3])/3 - ((16*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     60*G[0, 0, 0, x]*Zeta[3] + (236*G[0, 0, 1, x]*Zeta[3])/3 + 
     108*G[0, 1, 0, x]*Zeta[3] - (160*G[0, 1, 1, x]*Zeta[3])/3 - 
     (260*G[1, 0, 0, x]*Zeta[3])/3 + (412*G[1, 0, 1, x]*Zeta[3])/3 + 
     (160*G[1, 1, 0, x]*Zeta[3])/3 - (200*G[1, 1, 1, x]*Zeta[3])/3 - 
     (608*Zeta[3]^2)/9 - (6064*Zeta[5])/9 + ((428*I)/3)*Pi*Zeta[5] + 
     52*G[0, x]*Zeta[5] - (110*G[1, x]*Zeta[5])/3) + 
   RATIO[(1 - x)^(-1)]*(((325*I)/18)*Pi^3 + (1409*Pi^4)/108 + 
     ((919*I)/540)*Pi^5 - (21211*Pi^6)/22680 - ((248143*I)/432)*Pi*G[0, x] - 
     (5839*Pi^2*G[0, x])/54 + ((1337*I)/36)*Pi^3*G[0, x] + 
     (9679*Pi^4*G[0, x])/1080 + ((179*I)/72)*Pi^5*G[0, x] + 
     ((41*I)/3)*Pi^3*G[1, x] - (1157*Pi^4*G[1, x])/540 - 
     ((41*I)/90)*Pi^5*G[1, x] - (248143*G[0, 0, x])/432 + 
     ((23167*I)/54)*Pi*G[0, 0, x] + (1877*Pi^2*G[0, 0, x])/18 - 
     ((448*I)/9)*Pi^3*G[0, 0, x] - (95*Pi^4*G[0, 0, x])/8 + 
     ((6713*I)/27)*Pi*G[0, 1, x] + (173*Pi^2*G[0, 1, x])/6 - 
     ((55*I)/9)*Pi^3*G[0, 1, x] - (467*Pi^4*G[0, 1, x])/180 + 
     ((3788*I)/27)*Pi*G[1, 0, x] - (553*Pi^2*G[1, 0, x])/9 - 
     ((95*I)/9)*Pi^3*G[1, 0, x] + (41*Pi^4*G[1, 0, x])/15 - 
     ((4*I)/9)*Pi^3*G[1, 1, x] + (44*Pi^4*G[1, 1, x])/45 + 
     (1817*G[0, 0, 0, x])/4 - ((43*I)/4)*Pi*G[0, 0, 0, x] - 
     (1502*Pi^2*G[0, 0, 0, x])/9 + ((283*I)/3)*Pi^3*G[0, 0, 0, x] + 
     (6713*G[0, 0, 1, x])/27 - ((1819*I)/3)*Pi*G[0, 0, 1, x] + 
     64*Pi^2*G[0, 0, 1, x] + ((226*I)/3)*Pi^3*G[0, 0, 1, x] + 
     (6713*G[0, 1, 0, x])/27 - ((11225*I)/36)*Pi*G[0, 1, 0, x] + 
     (223*Pi^2*G[0, 1, 0, x])/6 + ((173*I)/3)*Pi^3*G[0, 1, 0, x] + 
     ((856*I)/3)*Pi*G[0, 1, 1, x] - (181*Pi^2*G[0, 1, 1, x])/9 + 
     ((101*I)/3)*Pi^3*G[0, 1, 1, x] + (3788*G[1, 0, 0, x])/27 + 
     ((128*I)/3)*Pi*G[1, 0, 0, x] - (104*Pi^2*G[1, 0, 0, x])/3 - 
     ((20*I)/3)*Pi^3*G[1, 0, 0, x] + (28*I)*Pi*G[1, 0, 1, x] + 
     (19*Pi^2*G[1, 0, 1, x])/9 - (3*I)*Pi^3*G[1, 0, 1, x] - 
     (54*I)*Pi*G[1, 1, 0, x] + (164*Pi^2*G[1, 1, 0, x])/9 + 
     ((11*I)/3)*Pi^3*G[1, 1, 0, x] + (3331*G[0, 0, 0, 0, x])/12 - 
     I*Pi*G[0, 0, 0, 0, x] + (367*Pi^2*G[0, 0, 0, 0, x])/3 - 
     (2228*G[0, 0, 0, 1, x])/3 + ((52*I)/3)*Pi*G[0, 0, 0, 1, x] + 
     (226*Pi^2*G[0, 0, 0, 1, x])/3 - (2228*G[0, 0, 1, 0, x])/3 + 
     ((173*I)/3)*Pi*G[0, 0, 1, 0, x] + (281*Pi^2*G[0, 0, 1, 0, x])/3 + 
     135*G[0, 0, 1, 1, x] - (62*I)*Pi*G[0, 0, 1, 1, x] + 
     (163*Pi^2*G[0, 0, 1, 1, x])/3 - (21545*G[0, 1, 0, 0, x])/36 + 
     (24*I)*Pi*G[0, 1, 0, 0, x] + (325*Pi^2*G[0, 1, 0, 0, x])/3 + 
     (856*G[0, 1, 0, 1, x])/3 - (16*I)*Pi*G[0, 1, 0, 1, x] - 
     (38*Pi^2*G[0, 1, 0, 1, x])/3 + (856*G[0, 1, 1, 0, x])/3 - 
     ((4*I)/3)*Pi*G[0, 1, 1, 0, x] - 9*Pi^2*G[0, 1, 1, 0, x] + 
     ((118*I)/3)*Pi*G[0, 1, 1, 1, x] - (22*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (146*G[1, 0, 0, 0, x])/3 - ((92*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     34*Pi^2*G[1, 0, 0, 0, x] + 28*G[1, 0, 0, 1, x] + 
     (22*I)*Pi*G[1, 0, 0, 1, x] - (7*Pi^2*G[1, 0, 0, 1, x])/3 + 
     28*G[1, 0, 1, 0, x] + (34*I)*Pi*G[1, 0, 1, 0, x] + 
     3*Pi^2*G[1, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 1, x] + 
     2*Pi^2*G[1, 0, 1, 1, x] - 54*G[1, 1, 0, 0, x] - 
     ((100*I)/3)*Pi*G[1, 1, 0, 0, x] + 17*Pi^2*G[1, 1, 0, 0, x] + 
     ((14*I)/3)*Pi*G[1, 1, 0, 1, x] + (4*Pi^2*G[1, 1, 0, 1, x])/3 + 
     ((22*I)/3)*Pi*G[1, 1, 1, 0, x] - 4*Pi^2*G[1, 1, 1, 0, x] - 
     (1742*G[0, 0, 0, 0, 0, x])/3 + (393*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (1459*G[0, 0, 0, 0, 1, x])/3 - (160*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (1459*G[0, 0, 0, 1, 0, x])/3 - (301*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (965*G[0, 0, 0, 1, 1, x])/3 + (216*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (965*G[0, 0, 1, 0, 0, x])/3 + (14*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (350*G[0, 0, 1, 0, 1, x])/3 - (100*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (350*G[0, 0, 1, 1, 0, x])/3 - (94*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     (176*G[0, 0, 1, 1, 1, x])/3 + (204*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (397*G[0, 1, 0, 0, 0, x])/3 + (237*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     51*G[0, 1, 0, 0, 1, x] - (326*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     51*G[0, 1, 0, 1, 0, x] - (124*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     75*G[0, 1, 0, 1, 1, x] + (174*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (2*G[0, 1, 1, 0, 0, x])/3 - (160*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (118*G[0, 1, 1, 0, 1, x])/3 + (156*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (118*G[0, 1, 1, 1, 0, x])/3 + (60*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     (32*I)*Pi*G[0, 1, 1, 1, 1, x] - 144*G[1, 0, 0, 0, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, 0, 0, x] + (254*G[1, 0, 0, 0, 1, x])/3 + 
     (60*I)*Pi*G[1, 0, 0, 0, 1, x] + (254*G[1, 0, 0, 1, 0, x])/3 + 
     (8*I)*Pi*G[1, 0, 0, 1, 0, x] - (200*G[1, 0, 0, 1, 1, x])/3 - 
     (24*I)*Pi*G[1, 0, 0, 1, 1, x] + 66*G[1, 0, 1, 0, 0, x] + 
     (8*I)*Pi*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
     (28*I)*Pi*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
     (4*I)*Pi*G[1, 0, 1, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     22*G[1, 1, 0, 0, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (14*G[1, 1, 0, 0, 1, x])/3 - (12*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (14*G[1, 1, 0, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, 1, 1, x] + (22*G[1, 1, 1, 0, 0, x])/3 + 
     (12*I)*Pi*G[1, 1, 1, 0, 0, x] + 1229*G[0, 0, 0, 0, 0, 0, x] - 
     316*G[0, 0, 0, 0, 0, 1, x] - 316*G[0, 0, 0, 0, 1, 0, x] + 
     28*G[0, 0, 0, 0, 1, 1, x] - 393*G[0, 0, 0, 1, 0, 0, x] - 
     36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] + 
     460*G[0, 0, 0, 1, 1, 1, x] + 96*G[0, 0, 1, 0, 0, 0, x] - 
     138*G[0, 0, 1, 0, 0, 1, x] - 138*G[0, 0, 1, 0, 1, 0, x] + 
     102*G[0, 0, 1, 0, 1, 1, x] - 50*G[0, 0, 1, 1, 0, 0, x] + 
     20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] + 
     256*G[0, 0, 1, 1, 1, 1, x] + 677*G[0, 1, 0, 0, 0, 0, x] - 
     404*G[0, 1, 0, 0, 0, 1, x] - 404*G[0, 1, 0, 0, 1, 0, x] + 
     66*G[0, 1, 0, 0, 1, 1, x] - 322*G[0, 1, 0, 1, 0, 0, x] + 
     186*G[0, 1, 0, 1, 0, 1, x] + 186*G[0, 1, 0, 1, 1, 0, x] + 
     12*G[0, 1, 0, 1, 1, 1, x] - 256*G[0, 1, 1, 0, 0, 0, x] + 
     112*G[0, 1, 1, 0, 0, 1, x] + 112*G[0, 1, 1, 0, 1, 0, x] + 
     44*G[0, 1, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 1, 0, 0, x] + 
     32*G[0, 1, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 1, 0, x] + 
     256*G[1, 0, 0, 0, 0, 0, x] - 148*G[1, 0, 0, 0, 0, 1, x] - 
     148*G[1, 0, 0, 0, 1, 0, x] + 168*G[1, 0, 0, 0, 1, 1, x] - 
     84*G[1, 0, 0, 1, 0, 0, x] + 52*G[1, 0, 0, 1, 0, 1, x] + 
     52*G[1, 0, 0, 1, 1, 0, x] - 52*G[1, 0, 0, 1, 1, 1, x] + 
     12*G[1, 0, 1, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, 1, x] - 
     16*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] + 
     4*G[1, 0, 1, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 1, 0, x] + 
     60*G[1, 1, 0, 0, 0, 0, x] - 28*G[1, 1, 0, 0, 0, 1, x] - 
     28*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] - 
     12*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
     8*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] - (325*Zeta[3])/3 - 
     ((2077*I)/18)*Pi*Zeta[3] - (350*Pi^2*Zeta[3])/9 - 
     ((391*I)/3)*Pi^3*Zeta[3] + (4145*G[0, x]*Zeta[3])/18 - 
     ((85*I)/3)*Pi*G[0, x]*Zeta[3] - (46*Pi^2*G[0, x]*Zeta[3])/3 - 
     82*G[1, x]*Zeta[3] - ((124*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (40*Pi^2*G[1, x]*Zeta[3])/3 - (127*G[0, 0, x]*Zeta[3])/3 - 
     (108*I)*Pi*G[0, 0, x]*Zeta[3] + 56*G[0, 1, x]*Zeta[3] - 
     (74*I)*Pi*G[0, 1, x]*Zeta[3] - (94*G[1, 0, x]*Zeta[3])/3 - 
     (30*I)*Pi*G[1, 0, x]*Zeta[3] + (8*G[1, 1, x]*Zeta[3])/3 - 
     350*G[0, 0, 0, x]*Zeta[3] + 478*G[0, 0, 1, x]*Zeta[3] + 
     76*G[0, 1, 0, x]*Zeta[3] - 88*G[0, 1, 1, x]*Zeta[3] - 
     90*G[1, 0, 0, x]*Zeta[3] + 28*G[1, 0, 1, x]*Zeta[3] + 311*Zeta[3]^2 - 
     98*Zeta[5] + (905*I)*Pi*Zeta[5] + 301*G[0, x]*Zeta[5] - 
     4*G[1, x]*Zeta[5]) + (832741/1296 - ((681575*I)/1296)*Pi - 
     (1810427*Pi^2)/7776 + ((3257*I)/162)*Pi^3 - (146011*Pi^4)/9720 + 
     ((79*I)/40)*Pi^5 + (415403*Pi^6)/136080 - (1402427*G[0, x])/1296 + 
     ((1615595*I)/1296)*Pi*G[0, x] + (176381*Pi^2*G[0, x])/648 + 
     ((245*I)/9)*Pi^3*G[0, x] - (641*Pi^4*G[0, x])/72 - 
     ((1811*I)/360)*Pi^5*G[0, x] - (2881*G[1, x])/27 + 
     ((4958*I)/27)*Pi*G[1, x] + (16564*Pi^2*G[1, x])/81 - 
     ((661*I)/9)*Pi^3*G[1, x] - (632*Pi^4*G[1, x])/135 + 
     ((82*I)/9)*Pi^5*G[1, x] + (2057495*G[0, 0, x])/1296 - 
     ((38273*I)/36)*Pi*G[0, 0, x] - (9935*Pi^2*G[0, 0, x])/36 + 
     ((376*I)/9)*Pi^3*G[0, 0, x] - (2009*Pi^4*G[0, 0, x])/360 + 
     (93779*G[0, 1, x])/162 - ((2270*I)/9)*Pi*G[0, 1, x] - 
     71*Pi^2*G[0, 1, x] - ((10*I)/3)*Pi^3*G[0, 1, x] + 
     (469*Pi^4*G[0, 1, x])/10 + (93779*G[1, 0, x])/162 - 
     ((16613*I)/36)*Pi*G[1, 0, x] + (659*Pi^2*G[1, 0, x])/9 + 
     ((194*I)/9)*Pi^3*G[1, 0, x] + (376*Pi^4*G[1, 0, x])/9 - 42*G[1, 1, x] - 
     ((514*I)/3)*Pi*G[1, 1, x] - (289*Pi^2*G[1, 1, x])/2 + 
     ((151*I)/9)*Pi^3*G[1, 1, x] + (194*Pi^4*G[1, 1, x])/15 - 
     (24445*G[0, 0, 0, x])/18 + ((12895*I)/12)*Pi*G[0, 0, 0, x] + 
     (4031*Pi^2*G[0, 0, 0, x])/18 - ((121*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (18373*G[0, 0, 1, x])/27 + ((865*I)/3)*Pi*G[0, 0, 1, x] + 
     (137*Pi^2*G[0, 0, 1, x])/3 - ((218*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (18373*G[0, 1, 0, x])/27 + ((787*I)/4)*Pi*G[0, 1, 0, x] - 
     (23*Pi^2*G[0, 1, 0, x])/9 - (33*I)*Pi^3*G[0, 1, 0, x] - 
     (2597*G[0, 1, 1, x])/27 + ((329*I)/3)*Pi*G[0, 1, 1, x] + 
     (529*Pi^2*G[0, 1, 1, x])/9 - ((97*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (64627*G[1, 0, 0, x])/108 - ((619*I)/3)*Pi*G[1, 0, 0, x] - 
     (778*Pi^2*G[1, 0, 0, x])/9 - ((128*I)/3)*Pi^3*G[1, 0, 0, x] - 
     (10463*G[1, 0, 1, x])/27 + ((529*I)/3)*Pi*G[1, 0, 1, x] + 
     (89*Pi^2*G[1, 0, 1, x])/9 - (2*I)*Pi^3*G[1, 0, 1, x] - 
     (10463*G[1, 1, 0, x])/27 + ((88*I)/3)*Pi*G[1, 1, 0, x] + 
     39*Pi^2*G[1, 1, 0, x] - (70*I)*Pi^3*G[1, 1, 0, x] + 
     (511*G[1, 1, 1, x])/3 - ((43*I)/3)*Pi*G[1, 1, 1, x] + 
     (662*Pi^2*G[1, 1, 1, x])/9 - (32*I)*Pi^3*G[1, 1, 1, x] + 
     (11551*G[0, 0, 0, 0, x])/12 - ((1670*I)/3)*Pi*G[0, 0, 0, 0, x] - 
     (643*Pi^2*G[0, 0, 0, 0, x])/3 + 780*G[0, 0, 0, 1, x] - 
     ((716*I)/3)*Pi*G[0, 0, 0, 1, x] - 82*Pi^2*G[0, 0, 0, 1, x] + 
     780*G[0, 0, 1, 0, x] - ((970*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     (131*Pi^2*G[0, 0, 1, 0, x])/3 + 93*G[0, 0, 1, 1, x] - 
     ((58*I)/3)*Pi*G[0, 0, 1, 1, x] - (8*Pi^2*G[0, 0, 1, 1, x])/3 + 
     (7157*G[0, 1, 0, 0, x])/12 - (142*I)*Pi*G[0, 1, 0, 0, x] + 
     (422*Pi^2*G[0, 1, 0, 0, x])/3 + 185*G[0, 1, 0, 1, x] - 
     (74*I)*Pi*G[0, 1, 0, 1, x] - (149*Pi^2*G[0, 1, 0, 1, x])/3 + 
     185*G[0, 1, 1, 0, x] + ((346*I)/3)*Pi*G[0, 1, 1, 0, x] - 
     154*Pi^2*G[0, 1, 1, 0, x] + (148*G[0, 1, 1, 1, x])/3 - 
     ((170*I)/3)*Pi*G[0, 1, 1, 1, x] + (28*Pi^2*G[0, 1, 1, 1, x])/3 + 
     77*G[1, 0, 0, 0, x] + ((311*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (164*Pi^2*G[1, 0, 0, 0, x])/3 + (874*G[1, 0, 0, 1, x])/3 - 
     ((28*I)/3)*Pi*G[1, 0, 0, 1, x] + (176*Pi^2*G[1, 0, 0, 1, x])/3 + 
     (874*G[1, 0, 1, 0, x])/3 + ((79*I)/3)*Pi*G[1, 0, 1, 0, x] - 
     (2*Pi^2*G[1, 0, 1, 0, x])/3 + (41*G[1, 0, 1, 1, x])/3 + 
     ((104*I)/3)*Pi*G[1, 0, 1, 1, x] + (104*Pi^2*G[1, 0, 1, 1, x])/3 + 
     45*G[1, 1, 0, 0, x] + ((562*I)/3)*Pi*G[1, 1, 0, 0, x] + 
     (8*Pi^2*G[1, 1, 0, 0, x])/3 + 113*G[1, 1, 0, 1, x] - 
     ((50*I)/3)*Pi*G[1, 1, 0, 1, x] - (148*Pi^2*G[1, 1, 0, 1, x])/3 + 
     113*G[1, 1, 1, 0, x] + ((44*I)/3)*Pi*G[1, 1, 1, 0, x] - 
     (160*Pi^2*G[1, 1, 1, 0, x])/3 - (340*G[1, 1, 1, 1, x])/3 - 
     ((56*I)/3)*Pi*G[1, 1, 1, 1, x] - 56*Pi^2*G[1, 1, 1, 1, x] - 
     (760*G[0, 0, 0, 0, 0, x])/3 + (375*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (1322*G[0, 0, 0, 0, 1, x])/3 + (344*I)*Pi*G[0, 0, 0, 0, 1, x] - 
     (1322*G[0, 0, 0, 1, 0, x])/3 + (217*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (502*G[0, 0, 0, 1, 1, x])/3 - (28*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     (1540*G[0, 0, 1, 0, 0, x])/3 - (58*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (538*G[0, 0, 1, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (538*G[0, 0, 1, 1, 0, x])/3 + (106*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     6*G[0, 0, 1, 1, 1, x] - (112*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (986*G[0, 1, 0, 0, 0, x])/3 - (329*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (520*G[0, 1, 0, 0, 1, x])/3 + (24*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (520*G[0, 1, 0, 1, 0, x])/3 + (113*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (208*G[0, 1, 0, 1, 1, x])/3 + (50*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (118*G[0, 1, 1, 0, 0, x])/3 + (240*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (278*G[0, 1, 1, 0, 1, x])/3 + (146*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (278*G[0, 1, 1, 1, 0, x])/3 + (30*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     (152*G[0, 1, 1, 1, 1, x])/3 - (116*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (251*G[1, 0, 0, 0, 0, x])/3 - (136*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     6*G[1, 0, 0, 0, 1, x] - (168*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     6*G[1, 0, 0, 1, 0, x] - (104*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (472*G[1, 0, 0, 1, 1, x])/3 + (64*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (11*G[1, 0, 1, 0, 0, x])/3 - (24*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (394*G[1, 0, 1, 0, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 0, 1, x] - 
     (394*G[1, 0, 1, 1, 0, x])/3 + (16*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (322*G[1, 0, 1, 1, 1, x])/3 - (120*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (802*G[1, 1, 0, 0, 0, x])/3 - (248*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (554*G[1, 1, 0, 0, 1, x])/3 + (52*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (554*G[1, 1, 0, 1, 0, x])/3 + (124*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     (392*G[1, 1, 0, 1, 1, x])/3 - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (56*G[1, 1, 1, 0, 0, x])/3 - (80*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     4*G[1, 1, 1, 0, 1, x] + (80*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     4*G[1, 1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     88*G[1, 1, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     79*G[0, 0, 0, 0, 0, 0, x] + 256*G[0, 0, 0, 0, 0, 1, x] + 
     256*G[0, 0, 0, 0, 1, 0, x] + 256*G[0, 0, 0, 0, 1, 1, x] + 
     205*G[0, 0, 0, 1, 0, 0, x] + 180*G[0, 0, 0, 1, 0, 1, x] + 
     180*G[0, 0, 0, 1, 1, 0, x] - 84*G[0, 0, 0, 1, 1, 1, x] + 
     12*G[0, 0, 1, 0, 0, 0, x] + 106*G[0, 0, 1, 0, 0, 1, x] + 
     106*G[0, 0, 1, 0, 1, 0, x] + 30*G[0, 0, 1, 0, 1, 1, x] + 
     230*G[0, 0, 1, 1, 0, 0, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
     16*G[0, 0, 1, 1, 1, 0, x] - 156*G[0, 0, 1, 1, 1, 1, x] - 
     301*G[0, 1, 0, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 0, 1, x] + 
     88*G[0, 1, 0, 0, 1, 0, x] + 68*G[0, 1, 0, 0, 1, 1, x] + 
     179*G[0, 1, 0, 1, 0, 0, x] + 66*G[0, 1, 0, 1, 0, 1, x] + 
     66*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] + 
     196*G[0, 1, 1, 0, 0, 0, x] + 152*G[0, 1, 1, 0, 0, 1, x] + 
     152*G[0, 1, 1, 0, 1, 0, x] + 22*G[0, 1, 1, 0, 1, 1, x] + 
     134*G[0, 1, 1, 1, 0, 0, x] - 76*G[0, 1, 1, 1, 0, 1, x] - 
     76*G[0, 1, 1, 1, 1, 0, x] - 104*G[0, 1, 1, 1, 1, 1, x] - 
     132*G[1, 0, 0, 0, 0, 0, x] - 92*G[1, 0, 0, 0, 0, 1, x] - 
     92*G[1, 0, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 0, 0, x] - 
     36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
     184*G[1, 0, 0, 1, 1, 1, x] + 48*G[1, 0, 1, 0, 0, 0, x] - 
     20*G[1, 0, 1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, 1, 0, x] + 
     168*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] + 
     96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] - 
     208*G[1, 0, 1, 1, 1, 1, x] - 304*G[1, 1, 0, 0, 0, 0, x] + 
     36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] + 
     76*G[1, 1, 0, 0, 1, 1, x] + 72*G[1, 1, 0, 1, 0, 0, x] + 
     112*G[1, 1, 0, 1, 0, 1, x] + 112*G[1, 1, 0, 1, 1, 0, x] - 
     136*G[1, 1, 0, 1, 1, 1, x] - 140*G[1, 1, 1, 0, 0, 0, x] + 
     120*G[1, 1, 1, 0, 0, 1, x] + 120*G[1, 1, 1, 0, 1, 0, x] - 
     72*G[1, 1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, 0, 0, x] - 
     16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] - 
     56*G[1, 1, 1, 1, 1, 1, x] + ((-26*I)*Pi*G[1, x] - 26*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/2 + RATIO[x^(-1)]/2) + 
     Log[mu2/s]^5*(-13/9 + I*Pi + 2*G[0, x] + 2*G[1, x] + 
       (13/9 - I*Pi - 2*G[0, x] - 2*G[1, x])*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(41/6 - ((125*I)/18)*Pi - (43*Pi^2)/12 + (31*G[0, x])/18 + 
       ((3*I)/2)*Pi*G[0, x] - (13*G[1, x])/9 + (2*I)*Pi*G[1, x] - 
       (9*G[0, 0, x])/2 - 4*G[0, 1, x] - 4*G[1, 0, x] - 4*G[1, 1, x] + 
       ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-41/6 + ((67*I)/9)*Pi + (43*Pi^2)/12 - (11*G[0, x])/9 - 
         I*Pi*G[0, x] + (13*G[1, x])/9 - (2*I)*Pi*G[1, x] + 5*G[0, 0, x] + 
         4*G[0, 1, x] + 4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x^(-1)]) - 
     (28792*Zeta[3])/27 + ((8195*I)/18)*Pi*Zeta[3] + 71*Pi^2*Zeta[3] - 
     ((31*I)/3)*Pi^3*Zeta[3] + (13919*G[0, x]*Zeta[3])/18 - 
     ((4258*I)/9)*Pi*G[0, x]*Zeta[3] - (119*Pi^2*G[0, x]*Zeta[3])/3 + 
     51*G[1, x]*Zeta[3] - ((844*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (967*Pi^2*G[1, x]*Zeta[3])/3 - (4936*G[0, 0, x]*Zeta[3])/9 + 
     (36*I)*Pi*G[0, 0, x]*Zeta[3] + (748*G[0, 1, x]*Zeta[3])/9 + 
     (294*I)*Pi*G[0, 1, x]*Zeta[3] - (2534*G[1, 0, x]*Zeta[3])/9 + 
     (438*I)*Pi*G[1, 0, x]*Zeta[3] - (92*G[1, 1, x]*Zeta[3])/3 + 
     (156*I)*Pi*G[1, 1, x]*Zeta[3] + 56*G[0, 0, 0, x]*Zeta[3] + 
     14*G[0, 0, 1, x]*Zeta[3] + 44*G[0, 1, 0, x]*Zeta[3] - 
     66*G[0, 1, 1, x]*Zeta[3] + 158*G[1, 0, 0, x]*Zeta[3] + 
     104*G[1, 0, 1, x]*Zeta[3] + 112*G[1, 1, 0, x]*Zeta[3] - 
     36*G[1, 1, 1, x]*Zeta[3] + (124*Zeta[3]^2)/3 + 
     Log[mu2/s]^3*(9359/108 - ((659*I)/9)*Pi - (1607*Pi^2)/54 + (7*I)*Pi^3 - 
       (521*G[0, x])/9 + ((434*I)/9)*Pi*G[0, x] + (56*Pi^2*G[0, x])/3 - 
       (128*G[1, x])/3 + ((106*I)/3)*Pi*G[1, x] + (44*Pi^2*G[1, x])/3 + 
       (158*G[0, 0, x])/9 - (20*I)*Pi*G[0, 0, x] + (214*G[0, 1, x])/9 - 
       (24*I)*Pi*G[0, 1, x] + (214*G[1, 0, x])/9 - (24*I)*Pi*G[1, 0, x] + 
       (52*G[1, 1, x])/3 - (16*I)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
       8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 8*G[1, 0, 0, x] + 
       (((-50*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] - (50*G[0, 0, x])/9 + 
         (8*I)*Pi*G[0, 0, x] + 6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] + 
       RATIO[x^(-1)]*(-9359/108 + ((203*I)/3)*Pi + (1391*Pi^2)/54 - 
         (7*I)*Pi^3 + (157*G[0, x])/3 - ((430*I)/9)*Pi*G[0, x] - 
         (68*Pi^2*G[0, x])/3 + (128*G[1, x])/3 - ((106*I)/3)*Pi*G[1, x] - 
         (44*Pi^2*G[1, x])/3 - (172*G[0, 0, x])/9 + (28*I)*Pi*G[0, 0, x] - 
         (214*G[0, 1, x])/9 + (24*I)*Pi*G[0, 1, x] - (214*G[1, 0, x])/9 + 
         (24*I)*Pi*G[1, 0, x] - (52*G[1, 1, x])/3 + (16*I)*Pi*G[1, 1, x] + 
         8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 8*G[1, 0, 0, x] - 10*Zeta[3]) + 
       10*Zeta[3]) + Log[mu2/s]^2*(429473/1296 - ((5341*I)/18)*Pi - 
       (593*Pi^2)/6 + ((92*I)/9)*Pi^3 + (13*Pi^4)/72 - (12641*G[0, x])/36 + 
       ((854*I)/3)*Pi*G[0, x] + (728*Pi^2*G[0, x])/9 - 
       ((67*I)/6)*Pi^3*G[0, x] - (1850*G[1, x])/9 + ((383*I)/3)*Pi*G[1, x] + 
       (277*Pi^2*G[1, x])/18 - I*Pi^3*G[1, x] + 278*G[0, 0, x] - 
       (165*I)*Pi*G[0, 0, x] - (87*Pi^2*G[0, 0, x])/2 + (541*G[0, 1, x])/3 - 
       ((365*I)/3)*Pi*G[0, 1, x] - (95*Pi^2*G[0, 1, x])/3 + 
       (541*G[1, 0, x])/3 - ((337*I)/3)*Pi*G[1, 0, x] - 
       (83*Pi^2*G[1, 0, x])/3 + (226*G[1, 1, x])/3 + (2*I)*Pi*G[1, 1, x] + 
       2*Pi^2*G[1, 1, x] - (242*G[0, 0, 0, x])/3 + (56*I)*Pi*G[0, 0, 0, x] - 
       137*G[0, 0, 1, x] + (82*I)*Pi*G[0, 0, 1, x] - 137*G[0, 1, 0, x] + 
       (80*I)*Pi*G[0, 1, 0, x] - 56*G[0, 1, 1, x] + (44*I)*Pi*G[0, 1, 1, x] - 
       (379*G[1, 0, 0, x])/3 + (70*I)*Pi*G[1, 0, 0, x] - 
       (172*G[1, 0, 1, x])/3 + (52*I)*Pi*G[1, 0, 1, x] - 
       (172*G[1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 0, x] + 
       (22*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 
       62*G[0, 0, 0, 1, x] + 62*G[0, 0, 1, 0, x] + 44*G[0, 0, 1, 1, x] + 
       56*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] + 48*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] + 46*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 
       48*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 52*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
       (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] - 8*G[1, 1, x])*
        RATIO[x] - (538*Zeta[3])/9 + (42*I)*Pi*Zeta[3] - 6*G[0, x]*Zeta[3] + 
       2*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-I)*Pi^3 + (11*Pi^4)/45 - 
         ((152*I)/3)*Pi*G[0, x] - (266*Pi^2*G[0, x])/9 + 
         ((65*I)/6)*Pi^3*G[0, x] - (152*G[0, 0, x])/3 + 
         ((283*I)/3)*Pi*G[0, 0, x] + (99*Pi^2*G[0, 0, x])/2 + 
         ((37*I)/3)*Pi*G[0, 1, x] + (46*Pi^2*G[0, 1, x])/3 + 
         ((55*I)/3)*Pi*G[1, 0, x] + 14*Pi^2*G[1, 0, x] + 
         (296*G[0, 0, 0, x])/3 - (100*I)*Pi*G[0, 0, 0, x] + 
         (37*G[0, 0, 1, x])/3 - (38*I)*Pi*G[0, 0, 1, x] + 
         (37*G[0, 1, 0, x])/3 - (36*I)*Pi*G[0, 1, 0, x] - 
         (4*I)*Pi*G[0, 1, 1, x] + (55*G[1, 0, 0, x])/3 - 
         (34*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] - 
         (4*I)*Pi*G[1, 1, 0, x] - 84*G[0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, x] - 
         34*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 32*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 30*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 
         6*Zeta[3]) + RATIO[x^(-1)]*(-429473/1296 + ((4537*I)/18)*Pi + 
         (1295*Pi^2)/18 - ((7*I)/18)*Pi^3 + (23*Pi^4)/360 + 
         (11033*G[0, x])/36 - (251*I)*Pi*G[0, x] - (1373*Pi^2*G[0, x])/18 + 
         (22*I)*Pi^3*G[0, x] + (1850*G[1, x])/9 - ((346*I)/3)*Pi*G[1, x] - 
         (Pi^2*G[1, x])/18 + I*Pi^3*G[1, x] - 232*G[0, 0, x] + 
         ((592*I)/3)*Pi*G[0, 0, x] + 93*Pi^2*G[0, 0, x] - 176*G[0, 1, x] + 
         (106*I)*Pi*G[0, 1, x] + 47*Pi^2*G[0, 1, x] - 176*G[1, 0, x] + 
         ((314*I)/3)*Pi*G[1, 0, x] + (125*Pi^2*G[1, 0, x])/3 - 
         (202*G[1, 1, x])/3 - (6*I)*Pi*G[1, 1, x] - 2*Pi^2*G[1, 1, x] + 
         (388*G[0, 0, 0, x])/3 - (156*I)*Pi*G[0, 0, 0, x] + 
         (376*G[0, 0, 1, x])/3 - (120*I)*Pi*G[0, 0, 1, x] + 
         (376*G[0, 1, 0, x])/3 - (116*I)*Pi*G[0, 1, 0, x] + 
         52*G[0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, x] + (368*G[1, 0, 0, x])/3 - 
         (104*I)*Pi*G[1, 0, 0, x] + (160*G[1, 0, 1, x])/3 - 
         (56*I)*Pi*G[1, 0, 1, x] + (160*G[1, 1, 0, x])/3 - 
         (52*I)*Pi*G[1, 1, 0, x] - (22*G[1, 1, 1, x])/3 + 
         (4*I)*Pi*G[1, 1, 1, x] - 60*G[0, 0, 0, 0, x] - 96*G[0, 0, 0, 1, x] - 
         96*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] - 88*G[0, 1, 0, 0, x] - 
         52*G[0, 1, 0, 1, x] - 52*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
         76*G[1, 0, 0, 0, x] - 52*G[1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, x] - 
         4*G[1, 0, 1, 1, x] - 56*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] + (592*Zeta[3])/9 - (42*I)*Pi*Zeta[3] + 
         6*G[0, x]*Zeta[3] - 2*G[1, x]*Zeta[3])) + 
     RATIO[x^2]*((17*Pi^4*G[0, x])/45 - (17*Pi^4*G[1, x])/45 + 
       (2*Pi^2*G[0, 0, 0, x])/3 + (4*Pi^2*G[0, 0, 1, x])/3 - 
       (4*Pi^2*G[0, 1, 0, x])/3 - (2*Pi^2*G[0, 1, 1, x])/3 - 
       (2*Pi^2*G[1, 0, 0, x])/3 - (4*Pi^2*G[1, 0, 1, x])/3 + 
       (4*Pi^2*G[1, 1, 0, x])/3 + (2*Pi^2*G[1, 1, 1, x])/3 + 
       4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - (10*Pi^2*Zeta[3])/3 - 
       12*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] + 
       12*G[1, 0, x]*Zeta[3] - 12*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) + 
     RATIO[x]*((40*Pi^2)/3 - ((55*I)/3)*Pi^3 + (493*Pi^4)/45 - 
       (26*Pi^2*G[0, x])/3 - ((44*I)/3)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/45 - 
       (50*Pi^2*G[1, x])/3 + ((116*I)/3)*Pi^3*G[1, x] - 
       (17*Pi^4*G[1, x])/45 + (80*G[0, 0, x])/3 - ((110*I)/3)*Pi*G[0, 0, x] + 
       42*Pi^2*G[0, 0, x] - (80*G[0, 1, x])/3 + ((110*I)/3)*Pi*G[0, 1, x] - 
       4*Pi^2*G[0, 1, x] - (80*G[1, 0, x])/3 + ((110*I)/3)*Pi*G[1, 0, x] - 
       (100*Pi^2*G[1, 0, x])/3 + (80*G[1, 1, x])/3 - 
       ((110*I)/3)*Pi*G[1, 1, x] - (14*Pi^2*G[1, 1, x])/3 - 
       58*G[0, 0, 0, x] - (104*I)*Pi*G[0, 0, 0, x] + (2*Pi^2*G[0, 0, 0, x])/
        3 + (4*G[0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] + 
       (4*Pi^2*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 
       (136*I)*Pi*G[0, 1, 0, x] - (4*Pi^2*G[0, 1, 0, x])/3 + 
       (166*G[0, 1, 1, x])/3 - (40*I)*Pi*G[0, 1, 1, x] - 
       (2*Pi^2*G[0, 1, 1, x])/3 + (22*G[1, 0, 0, x])/3 + 
       (152*I)*Pi*G[1, 0, 0, x] - (2*Pi^2*G[1, 0, 0, x])/3 + 
       (148*G[1, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 1, x] - 
       (4*Pi^2*G[1, 0, 1, x])/3 + (148*G[1, 1, 0, x])/3 - 
       (184*I)*Pi*G[1, 1, 0, x] + (4*Pi^2*G[1, 1, 0, x])/3 - 
       106*G[1, 1, 1, x] + (88*I)*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/
        3 - 16*G[0, 0, 0, 0, x] - 64*G[0, 0, 0, 1, x] - 64*G[0, 0, 1, 0, x] + 
       48*G[0, 0, 1, 1, x] + 76*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 
       36*G[0, 1, 1, 0, x] - 52*G[0, 1, 1, 1, x] + 116*G[1, 0, 0, 0, x] + 
       12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 44*G[1, 0, 1, 1, x] - 
       176*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 
       48*G[1, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 6*Zeta[3] + 
       (112*I)*Pi*Zeta[3] - (10*Pi^2*Zeta[3])/3 + 188*G[0, x]*Zeta[3] - 
       140*G[1, x]*Zeta[3] - 12*G[0, 0, x]*Zeta[3] + 12*G[0, 1, x]*Zeta[3] + 
       12*G[1, 0, x]*Zeta[3] - 12*G[1, 1, x]*Zeta[3] - 40*Zeta[5]) - 
     (2221*Zeta[5])/9 - (397*I)*Pi*Zeta[5] - 177*G[0, x]*Zeta[5] - 
     66*G[1, x]*Zeta[5] + Log[mu2/s]*(7955/12 - ((395501*I)/648)*Pi - 
       (110999*Pi^2)/648 + ((193*I)/6)*Pi^3 + (1297*Pi^4)/270 - 
       ((143*I)/36)*Pi^5 - (298033*G[0, x])/324 + ((86137*I)/108)*Pi*
        G[0, x] + (745*Pi^2*G[0, x])/3 - ((55*I)/2)*Pi^3*G[0, x] - 
       (1369*Pi^4*G[0, x])/90 - (57227*G[1, x])/162 + 
       ((4298*I)/27)*Pi*G[1, x] + (253*Pi^2*G[1, x])/6 - 
       (44*I)*Pi^3*G[1, x] - (1901*Pi^4*G[1, x])/90 + 
       (105343*G[0, 0, x])/108 - ((2090*I)/3)*Pi*G[0, 0, x] - 
       (943*Pi^2*G[0, 0, x])/6 + ((160*I)/3)*Pi^3*G[0, 0, x] + 
       (4720*G[0, 1, x])/9 - ((1046*I)/3)*Pi*G[0, 1, x] - 
       49*Pi^2*G[0, 1, x] + ((44*I)/3)*Pi^3*G[0, 1, x] + 
       (4720*G[1, 0, x])/9 - ((1028*I)/3)*Pi*G[1, 0, x] - 
       (25*Pi^2*G[1, 0, x])/3 - (8*I)*Pi^3*G[1, 0, x] + 
       (1238*G[1, 1, x])/27 + (8*I)*Pi*G[1, 1, x] - (178*Pi^2*G[1, 1, x])/3 + 
       (44*I)*Pi^3*G[1, 1, x] - 668*G[0, 0, 0, x] + ((1036*I)/3)*Pi*
        G[0, 0, 0, x] + 141*Pi^2*G[0, 0, 0, x] - (1754*G[0, 0, 1, x])/3 + 
       ((748*I)/3)*Pi*G[0, 0, 1, x] + 42*Pi^2*G[0, 0, 1, x] - 
       (1754*G[0, 1, 0, x])/3 + ((764*I)/3)*Pi*G[0, 1, 0, x] + 
       (118*Pi^2*G[0, 1, 0, x])/3 - (374*G[0, 1, 1, x])/3 + 
       (42*I)*Pi*G[0, 1, 1, x] + (4*Pi^2*G[0, 1, 1, x])/3 - 
       (1724*G[1, 0, 0, x])/3 + ((284*I)/3)*Pi*G[1, 0, 0, x] - 
       (226*Pi^2*G[1, 0, 0, x])/3 - (386*G[1, 0, 1, x])/3 + 
       (98*I)*Pi*G[1, 0, 1, x] + (112*Pi^2*G[1, 0, 1, x])/3 - 
       (386*G[1, 1, 0, x])/3 + ((82*I)/3)*Pi*G[1, 1, 0, x] - 
       (44*Pi^2*G[1, 1, 0, x])/3 - 14*G[1, 1, 1, x] - 
       ((152*I)/3)*Pi*G[1, 1, 1, x] + 12*Pi^2*G[1, 1, 1, x] + 
       (412*G[0, 0, 0, 0, x])/3 - (176*I)*Pi*G[0, 0, 0, 0, x] + 
       (1108*G[0, 0, 0, 1, x])/3 - (168*I)*Pi*G[0, 0, 0, 1, x] + 
       (1108*G[0, 0, 1, 0, x])/3 - (192*I)*Pi*G[0, 0, 1, 0, x] + 
       154*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] + 
       360*G[0, 1, 0, 0, x] - (136*I)*Pi*G[0, 1, 0, 0, x] + 
       (506*G[0, 1, 0, 1, x])/3 - (72*I)*Pi*G[0, 1, 0, 1, x] + 
       (506*G[0, 1, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 1, 0, x] - 
       (44*G[0, 1, 1, 1, x])/3 + (28*I)*Pi*G[0, 1, 1, 1, x] + 
       (580*G[1, 0, 0, 0, x])/3 + (104*I)*Pi*G[1, 0, 0, 0, x] + 
       154*G[1, 0, 0, 1, x] - (64*I)*Pi*G[1, 0, 0, 1, x] + 
       154*G[1, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 1, 0, x] + 
       (176*G[1, 0, 1, 1, x])/3 - (76*I)*Pi*G[1, 0, 1, 1, x] + 
       (314*G[1, 1, 0, 0, x])/3 + (64*I)*Pi*G[1, 1, 0, 0, x] + 
       (112*G[1, 1, 0, 1, x])/3 - (68*I)*Pi*G[1, 1, 0, 1, x] + 
       (112*G[1, 1, 1, 0, x])/3 - (36*I)*Pi*G[1, 1, 1, 0, x] - 
       (308*G[1, 1, 1, 1, x])/3 + (72*I)*Pi*G[1, 1, 1, 1, x] + 
       40*G[0, 0, 0, 0, 0, x] - 168*G[0, 0, 0, 0, 1, x] - 
       168*G[0, 0, 0, 1, 0, x] - 124*G[0, 0, 0, 1, 1, x] - 
       176*G[0, 0, 1, 0, 0, x] - 140*G[0, 0, 1, 0, 1, x] - 
       140*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] - 
       116*G[0, 1, 0, 0, 0, x] - 132*G[0, 1, 0, 0, 1, x] - 
       132*G[0, 1, 0, 1, 0, x] - 36*G[0, 1, 0, 1, 1, x] - 
       108*G[0, 1, 1, 0, 0, x] - 28*G[0, 1, 1, 0, 1, x] - 
       28*G[0, 1, 1, 1, 0, x] + 64*G[0, 1, 1, 1, 1, x] + 
       88*G[1, 0, 0, 0, 0, x] - 76*G[1, 0, 0, 0, 1, x] - 
       76*G[1, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 1, 1, x] - 
       52*G[1, 0, 1, 0, 0, x] - 76*G[1, 0, 1, 0, 1, x] - 
       76*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
       20*G[1, 1, 0, 0, 0, x] - 60*G[1, 1, 0, 0, 1, x] - 
       60*G[1, 1, 0, 1, 0, x] - 60*G[1, 1, 1, 0, 0, x] + 
       32*G[1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 0, x] + 
       40*G[1, 1, 1, 1, 1, x] + (10*Pi^2 - (8*I)*Pi^3 - 4*Pi^2*G[0, x] + 
         4*Pi^2*G[1, x] + 20*G[0, 0, x] - (16*I)*Pi*G[0, 0, x] - 
         20*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 20*G[1, 0, x] + 
         (16*I)*Pi*G[1, 0, x] + 20*G[1, 1, x] - (16*I)*Pi*G[1, 1, x] - 
         24*G[0, 0, 0, x] + 24*G[0, 0, 1, x] + 24*G[0, 1, 0, x] - 
         24*G[0, 1, 1, x] + 24*G[1, 0, 0, x] - 24*G[1, 0, 1, x] - 
         24*G[1, 1, 0, x] + 24*G[1, 1, 1, x])*RATIO[x] - (1186*Zeta[3])/3 + 
       ((1940*I)/9)*Pi*Zeta[3] + 73*Pi^2*Zeta[3] + (1940*G[0, x]*Zeta[3])/9 - 
       (134*I)*Pi*G[0, x]*Zeta[3] - (148*G[1, x]*Zeta[3])/9 - 
       (8*I)*Pi*G[1, x]*Zeta[3] - 54*G[0, 0, x]*Zeta[3] + 
       12*G[0, 1, x]*Zeta[3] + 12*G[1, 0, x]*Zeta[3] + 
       24*G[1, 1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*(((-31*I)/3)*Pi^3 - 
         (11*Pi^4)/9 - ((68*I)/15)*Pi^5 - ((18059*I)/108)*Pi*G[0, x] - 
         115*Pi^2*G[0, x] - ((7*I)/18)*Pi^3*G[0, x] - (140*Pi^4*G[0, x])/9 + 
         ((32*I)/3)*Pi^3*G[1, x] + (58*Pi^4*G[1, x])/15 - 
         (18059*G[0, 0, x])/108 + (410*I)*Pi*G[0, 0, x] + 
         (2125*Pi^2*G[0, 0, x])/18 + ((22*I)/3)*Pi^3*G[0, 0, x] + 
         ((160*I)/3)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/9 - 
         ((22*I)/3)*Pi^3*G[0, 1, x] + ((346*I)/3)*Pi*G[1, 0, x] + 
         (112*Pi^2*G[1, 0, x])/9 + ((50*I)/3)*Pi^3*G[1, 0, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + 458*G[0, 0, 0, x] - 
         ((1312*I)/3)*Pi*G[0, 0, 0, x] - 95*Pi^2*G[0, 0, 0, x] + 
         (160*G[0, 0, 1, x])/3 - ((212*I)/3)*Pi*G[0, 0, 1, x] - 
         58*Pi^2*G[0, 0, 1, x] + (160*G[0, 1, 0, x])/3 - 
         ((236*I)/3)*Pi*G[0, 1, 0, x] - (46*Pi^2*G[0, 1, 0, x])/3 + 
         (2*I)*Pi*G[0, 1, 1, x] - 24*Pi^2*G[0, 1, 1, x] + 
         (346*G[1, 0, 0, x])/3 - ((392*I)/3)*Pi*G[1, 0, 0, x] + 
         (58*Pi^2*G[1, 0, 0, x])/3 + (26*I)*Pi*G[1, 0, 1, x] + 
         16*Pi^2*G[1, 0, 1, x] - (38*I)*Pi*G[1, 1, 0, x] - 
         8*Pi^2*G[1, 1, 0, x] - (1612*G[0, 0, 0, 0, x])/3 + 
         (280*I)*Pi*G[0, 0, 0, 0, x] - (292*G[0, 0, 0, 1, x])/3 + 
         (168*I)*Pi*G[0, 0, 0, 1, x] - (292*G[0, 0, 1, 0, x])/3 + 
         (128*I)*Pi*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
         (72*I)*Pi*G[0, 0, 1, 1, x] - (316*G[0, 1, 0, 0, x])/3 + 
         (72*I)*Pi*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         (40*I)*Pi*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
         (56*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
         (580*G[1, 0, 0, 0, x])/3 + (64*I)*Pi*G[1, 0, 0, 0, x] + 
         26*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] + 
         26*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 38*G[1, 1, 0, 0, x] + 
         (40*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + 280*G[0, 0, 0, 0, 0, x] + 
         168*G[0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 1, 0, x] + 
         68*G[0, 0, 0, 1, 1, x] + 128*G[0, 0, 1, 0, 0, x] + 
         68*G[0, 0, 1, 0, 1, x] + 68*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 1, 1, 1, x] + 100*G[0, 1, 0, 0, 0, x] + 
         36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         136*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 52*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 1, 0, 0, x] + 62*Zeta[3] + (44*I)*Pi*Zeta[3] + 
         56*Pi^2*Zeta[3] + 8*G[0, x]*Zeta[3] - (50*I)*Pi*G[0, x]*Zeta[3] - 
         64*G[1, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
         18*G[0, 0, x]*Zeta[3] + 16*G[0, 1, x]*Zeta[3] + 
         16*G[1, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3]) + 
       RATIO[x^(-1)]*(-7955/12 + ((270299*I)/648)*Pi - (4561*Pi^2)/648 - 
         ((20*I)/9)*Pi^3 - (1987*Pi^4)/270 - ((101*I)/180)*Pi^5 + 
         (58858*G[0, x])/81 - ((4537*I)/9)*Pi*G[0, x] - (2551*Pi^2*G[0, x])/
          18 + ((7*I)/9)*Pi^3*G[0, x] - (31*Pi^4*G[0, x])/90 + 
         (57227*G[1, x])/162 - ((1778*I)/27)*Pi*G[1, x] - 
         (79*Pi^2*G[1, x])/18 + ((146*I)/3)*Pi^3*G[1, x] + 
         (2249*Pi^4*G[1, x])/90 - (12707*G[0, 0, x])/18 + 
         (598*I)*Pi*G[0, 0, x] + (1355*Pi^2*G[0, 0, x])/9 - 
         (46*I)*Pi^3*G[0, 0, x] - (3700*G[0, 1, x])/9 + 
         ((692*I)/3)*Pi*G[0, 1, x] + (55*Pi^2*G[0, 1, x])/9 - 
         (22*I)*Pi^3*G[0, 1, x] - (3700*G[1, 0, x])/9 + 
         ((680*I)/3)*Pi*G[1, 0, x] - (575*Pi^2*G[1, 0, x])/9 + 
         ((74*I)/3)*Pi^3*G[1, 0, x] - (1778*G[1, 1, x])/27 - 
         (6*I)*Pi*G[1, 1, x] + (106*Pi^2*G[1, 1, x])/3 - 
         ((140*I)/3)*Pi^3*G[1, 1, x] + 614*G[0, 0, 0, x] - 
         ((1508*I)/3)*Pi*G[0, 0, 0, x] - 236*Pi^2*G[0, 0, 0, x] + 
         448*G[0, 0, 1, x] - (212*I)*Pi*G[0, 0, 1, x] - 
         100*Pi^2*G[0, 0, 1, x] + 448*G[0, 1, 0, x] - ((592*I)/3)*Pi*
          G[0, 1, 0, x] - (164*Pi^2*G[0, 1, 0, x])/3 + (404*G[0, 1, 1, x])/
          3 + (12*I)*Pi*G[0, 1, 1, x] - (76*Pi^2*G[0, 1, 1, x])/3 + 
         440*G[1, 0, 0, x] - ((64*I)/3)*Pi*G[1, 0, 0, x] + 
         (284*Pi^2*G[1, 0, 0, x])/3 + (416*G[1, 0, 1, x])/3 - 
         (12*I)*Pi*G[1, 0, 1, x] - (64*Pi^2*G[1, 0, 1, x])/3 + 
         (416*G[1, 1, 0, x])/3 + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
         (20*Pi^2*G[1, 1, 0, x])/3 - 10*G[1, 1, 1, x] + 
         ((188*I)/3)*Pi*G[1, 1, 1, x] - 12*Pi^2*G[1, 1, 1, x] - 
         (1208*G[0, 0, 0, 0, x])/3 + (456*I)*Pi*G[0, 0, 0, 0, x] - 
         (1076*G[0, 0, 0, 1, x])/3 + (336*I)*Pi*G[0, 0, 0, 1, x] - 
         (1076*G[0, 0, 1, 0, x])/3 + (320*I)*Pi*G[0, 0, 1, 0, x] - 
         104*G[0, 0, 1, 1, x] + (96*I)*Pi*G[0, 0, 1, 1, x] - 
         (988*G[0, 1, 0, 0, x])/3 + (208*I)*Pi*G[0, 1, 0, 0, x] - 
         (356*G[0, 1, 0, 1, x])/3 + (112*I)*Pi*G[0, 1, 0, 1, x] - 
         (356*G[0, 1, 1, 0, x])/3 + (96*I)*Pi*G[0, 1, 1, 0, x] + 
         (80*G[0, 1, 1, 1, x])/3 - (16*I)*Pi*G[0, 1, 1, 1, x] - 
         (584*G[1, 0, 0, 0, x])/3 - (40*I)*Pi*G[1, 0, 0, 0, x] - 
         72*G[1, 0, 0, 1, x] + (40*I)*Pi*G[1, 0, 0, 1, x] - 
         72*G[1, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 0, x] - 
         (140*G[1, 0, 1, 1, x])/3 + (72*I)*Pi*G[1, 0, 1, 1, x] - 
         (236*G[1, 1, 0, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 0, x] - 
         (76*G[1, 1, 0, 1, x])/3 + (64*I)*Pi*G[1, 1, 0, 1, x] - 
         (76*G[1, 1, 1, 0, x])/3 + (48*I)*Pi*G[1, 1, 1, 0, x] + 
         (308*G[1, 1, 1, 1, x])/3 - (72*I)*Pi*G[1, 1, 1, 1, x] + 
         240*G[0, 0, 0, 0, 0, x] + 336*G[0, 0, 0, 0, 1, x] + 
         336*G[0, 0, 0, 1, 0, x] + 192*G[0, 0, 0, 1, 1, x] + 
         304*G[0, 0, 1, 0, 0, x] + 208*G[0, 0, 1, 0, 1, x] + 
         208*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
         216*G[0, 1, 0, 0, 0, x] + 168*G[0, 1, 0, 0, 1, x] + 
         168*G[0, 1, 0, 1, 0, x] + 48*G[0, 1, 0, 1, 1, x] + 
         160*G[0, 1, 1, 0, 0, x] + 40*G[0, 1, 1, 0, 1, x] + 
         40*G[0, 1, 1, 1, 0, x] - 64*G[0, 1, 1, 1, 1, x] + 
         48*G[1, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 1, x] + 
         64*G[1, 0, 0, 1, 0, x] + 80*G[1, 0, 0, 1, 1, x] + 
         56*G[1, 0, 1, 0, 0, x] + 72*G[1, 0, 1, 0, 1, x] + 
         72*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
         32*G[1, 1, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 1, x] + 
         56*G[1, 1, 0, 1, 0, x] + 72*G[1, 1, 1, 0, 0, x] - 
         32*G[1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 0, x] - 
         40*G[1, 1, 1, 1, 1, x] + (1240*Zeta[3])/3 - ((1058*I)/9)*Pi*
          Zeta[3] - 17*Pi^2*Zeta[3] - (1454*G[0, x]*Zeta[3])/9 + 
         (84*I)*Pi*G[0, x]*Zeta[3] - (356*G[1, x]*Zeta[3])/9 + 
         (24*I)*Pi*G[1, x]*Zeta[3] + 36*G[0, 0, x]*Zeta[3] + 
         4*G[0, 1, x]*Zeta[3] + 4*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] - 
         120*Zeta[5]) + 120*Zeta[5]) + RATIO[(1 - x)^(-1)]*
      (((-1531*I)/18)*Pi^3 + (12463*Pi^4)/540 - ((33*I)/20)*Pi^5 + 
       (82613*Pi^6)/22680 - ((548471*I)/1296)*Pi*G[0, x] - 
       (3337*Pi^2*G[0, x])/54 - ((1331*I)/18)*Pi^3*G[0, x] - 
       (3331*Pi^4*G[0, x])/540 - ((1489*I)/360)*Pi^5*G[0, x] + 
       ((110*I)/3)*Pi^3*G[1, x] + (463*Pi^4*G[1, x])/540 - 
       ((59*I)/45)*Pi^5*G[1, x] - (548471*G[0, 0, x])/1296 + 
       ((8989*I)/18)*Pi*G[0, 0, x] + (3973*Pi^2*G[0, 0, x])/36 + 
       (28*I)*Pi^3*G[0, 0, x] - (1279*Pi^4*G[0, 0, x])/360 - 
       ((3169*I)/27)*Pi*G[0, 1, x] + (1127*Pi^2*G[0, 1, x])/18 + 
       ((92*I)/3)*Pi^3*G[0, 1, x] + (157*Pi^4*G[0, 1, x])/9 + 
       ((10610*I)/27)*Pi*G[1, 0, x] - (448*Pi^2*G[1, 0, x])/9 + 
       ((179*I)/9)*Pi^3*G[1, 0, x] - (589*Pi^4*G[1, 0, x])/90 - 
       ((100*I)/9)*Pi^3*G[1, 1, x] - (Pi^4*G[1, 1, x])/5 + 
       (28223*G[0, 0, 0, x])/36 - ((9557*I)/12)*Pi*G[0, 0, 0, x] - 
       (2327*Pi^2*G[0, 0, 0, x])/18 + ((23*I)/3)*Pi^3*G[0, 0, 0, x] - 
       (3169*G[0, 0, 1, x])/27 - ((419*I)/3)*Pi*G[0, 0, 1, x] - 
       (1138*Pi^2*G[0, 0, 1, x])/9 - ((68*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (3169*G[0, 1, 0, x])/27 - ((1123*I)/12)*Pi*G[0, 1, 0, x] - 
       (121*Pi^2*G[0, 1, 0, x])/3 - ((71*I)/3)*Pi^3*G[0, 1, 0, x] - 
       ((415*I)/3)*Pi*G[0, 1, 1, x] + (307*Pi^2*G[0, 1, 1, x])/9 + 
       (5*I)*Pi^3*G[0, 1, 1, x] + (10610*G[1, 0, 0, x])/27 - 
       ((574*I)/3)*Pi*G[1, 0, 0, x] + (638*Pi^2*G[1, 0, 0, x])/9 - 
       ((22*I)/3)*Pi^3*G[1, 0, 0, x] + (110*I)*Pi*G[1, 0, 1, x] + 
       (193*Pi^2*G[1, 0, 1, x])/9 - ((8*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (110*I)*Pi*G[1, 1, 0, x] + (116*Pi^2*G[1, 1, 0, x])/9 + 
       ((4*I)/3)*Pi^3*G[1, 1, 0, x] + (4*I)*Pi^3*G[1, 1, 1, x] - 
       (14341*G[0, 0, 0, 0, x])/12 + (579*I)*Pi*G[0, 0, 0, 0, x] + 
       (215*Pi^2*G[0, 0, 0, 0, x])/3 - (178*G[0, 0, 0, 1, x])/3 + 
       ((616*I)/3)*Pi*G[0, 0, 0, 1, x] - (178*G[0, 0, 1, 0, x])/3 + 
       (233*I)*Pi*G[0, 0, 1, 0, x] + (173*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (401*G[0, 0, 1, 1, x])/3 + ((398*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       68*Pi^2*G[0, 0, 1, 1, x] - (103*G[0, 1, 0, 0, x])/12 + 
       ((520*I)/3)*Pi*G[0, 1, 0, 0, x] + (64*Pi^2*G[0, 1, 0, 0, x])/3 - 
       (415*G[0, 1, 0, 1, x])/3 - (6*I)*Pi*G[0, 1, 0, 1, x] - 
       (59*Pi^2*G[0, 1, 0, 1, x])/3 - (415*G[0, 1, 1, 0, x])/3 - 
       ((460*I)/3)*Pi*G[0, 1, 1, 0, x] - 108*Pi^2*G[0, 1, 1, 0, x] - 
       ((94*I)/3)*Pi*G[0, 1, 1, 1, x] + 42*Pi^2*G[0, 1, 1, 1, x] - 
       (1250*G[1, 0, 0, 0, x])/3 + (102*I)*Pi*G[1, 0, 0, 0, x] - 
       (76*Pi^2*G[1, 0, 0, 0, x])/3 + 110*G[1, 0, 0, 1, x] - 
       ((28*I)/3)*Pi*G[1, 0, 0, 1, x] + (28*Pi^2*G[1, 0, 0, 1, x])/3 + 
       110*G[1, 0, 1, 0, x] - (34*I)*Pi*G[1, 0, 1, 0, x] - 
       (82*Pi^2*G[1, 0, 1, 0, x])/3 - ((88*I)/3)*Pi*G[1, 0, 1, 1, x] - 
       (86*Pi^2*G[1, 0, 1, 1, x])/3 - 110*G[1, 1, 0, 0, x] + 
       ((224*I)/3)*Pi*G[1, 1, 0, 0, x] - (28*Pi^2*G[1, 1, 0, 0, x])/3 - 
       ((106*I)/3)*Pi*G[1, 1, 0, 1, x] - 4*Pi^2*G[1, 1, 0, 1, x] + 
       ((94*I)/3)*Pi*G[1, 1, 1, 0, x] - 8*Pi^2*G[1, 1, 1, 0, x] + 
       (2107*G[0, 0, 0, 0, 0, x])/3 - (225*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       414*G[0, 0, 0, 0, 1, x] - (232*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       414*G[0, 0, 0, 1, 0, x] - (191*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (334*G[0, 0, 0, 1, 1, x])/3 + (20*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       307*G[0, 0, 1, 0, 0, x] - (242*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (70*G[0, 0, 1, 0, 1, x])/3 - (20*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (70*G[0, 0, 1, 1, 0, x])/3 - (6*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (322*G[0, 0, 1, 1, 1, x])/3 - (184*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       186*G[0, 1, 0, 0, 0, x] - (233*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       (278*G[0, 1, 0, 0, 1, x])/3 + (32*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       (278*G[0, 1, 0, 1, 0, x])/3 + (73*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (302*G[0, 1, 0, 1, 1, x])/3 - (22*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       124*G[0, 1, 1, 0, 0, x] + (248*I)*Pi*G[0, 1, 1, 0, 0, x] - 
       (94*G[0, 1, 1, 0, 1, x])/3 + (66*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (94*G[0, 1, 1, 1, 0, x])/3 + (22*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (52*I)*Pi*G[0, 1, 1, 1, 1, x] + 392*G[1, 0, 0, 0, 0, x] - 
       (92*I)*Pi*G[1, 0, 0, 0, 0, x] - (290*G[1, 0, 0, 0, 1, x])/3 - 
       (32*I)*Pi*G[1, 0, 0, 0, 1, x] - (290*G[1, 0, 0, 1, 0, x])/3 + 
       (24*I)*Pi*G[1, 0, 0, 1, 0, x] + (184*G[1, 0, 0, 1, 1, x])/3 - 
       (20*I)*Pi*G[1, 0, 0, 1, 1, x] - (92*G[1, 0, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 0, 1, 0, 0, x] - (88*G[1, 0, 1, 0, 1, x])/3 + 
       (52*I)*Pi*G[1, 0, 1, 0, 1, x] - (88*G[1, 0, 1, 1, 0, x])/3 + 
       (48*I)*Pi*G[1, 0, 1, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       148*G[1, 1, 0, 0, 0, x] - (24*I)*Pi*G[1, 1, 0, 0, 0, x] - 
       (106*G[1, 1, 0, 0, 1, x])/3 - (28*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       (106*G[1, 1, 0, 1, 0, x])/3 - (24*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (12*I)*Pi*G[1, 1, 0, 1, 1, x] + (94*G[1, 1, 1, 0, 0, x])/3 - 
       (12*I)*Pi*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 281*G[0, 0, 0, 0, 0, 0, x] - 
       224*G[0, 0, 0, 0, 0, 1, x] - 224*G[0, 0, 0, 0, 1, 0, x] - 
       176*G[0, 0, 0, 0, 1, 1, x] - 227*G[0, 0, 0, 1, 0, 0, x] - 
       132*G[0, 0, 0, 1, 0, 1, x] - 132*G[0, 0, 0, 1, 1, 0, x] + 
       84*G[0, 0, 0, 1, 1, 1, x] - 268*G[0, 0, 1, 0, 0, 0, x] - 
       102*G[0, 0, 1, 0, 0, 1, x] - 102*G[0, 0, 1, 0, 1, 0, x] + 
       14*G[0, 0, 1, 0, 1, 1, x] - 2*G[0, 0, 1, 1, 0, 0, x] - 
       72*G[0, 0, 1, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 1, 0, x] - 
       124*G[0, 0, 1, 1, 1, 1, x] - 365*G[0, 1, 0, 0, 0, 0, x] + 
       32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
       36*G[0, 1, 0, 0, 1, 1, x] + 67*G[0, 1, 0, 1, 0, 0, x] - 
       30*G[0, 1, 0, 1, 0, 1, x] - 30*G[0, 1, 0, 1, 1, 0, x] - 
       4*G[0, 1, 0, 1, 1, 1, x] + 204*G[0, 1, 1, 0, 0, 0, x] - 
       8*G[0, 1, 1, 0, 0, 1, x] - 8*G[0, 1, 1, 0, 1, 0, x] + 
       62*G[0, 1, 1, 0, 1, 1, x] + 62*G[0, 1, 1, 1, 0, 0, x] - 
       52*G[0, 1, 1, 1, 0, 1, x] - 52*G[0, 1, 1, 1, 1, 0, x] - 
       272*G[1, 0, 0, 0, 0, 0, x] + 44*G[1, 0, 0, 0, 0, 1, x] + 
       44*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] + 
       12*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
       24*G[1, 0, 0, 1, 1, 0, x] - 40*G[1, 0, 0, 1, 1, 1, x] - 
       80*G[1, 0, 1, 0, 0, 0, x] + 64*G[1, 0, 1, 0, 0, 1, x] + 
       64*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
       36*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 1, 0, x] - 88*G[1, 1, 0, 0, 0, 0, x] + 
       12*G[1, 1, 0, 0, 0, 1, x] + 12*G[1, 1, 0, 0, 1, 0, x] - 
       36*G[1, 1, 0, 0, 1, 1, x] - 32*G[1, 1, 0, 1, 0, 0, x] + 
       12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
       36*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
       12*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 1, 0, 0, x] + 
       (1531*Zeta[3])/3 + ((649*I)/2)*Pi*Zeta[3] + 21*Pi^2*Zeta[3] + 
       (16*I)*Pi^3*Zeta[3] + (19*G[0, x]*Zeta[3])/2 + ((850*I)/9)*Pi*G[0, x]*
        Zeta[3] - (44*Pi^2*G[0, x]*Zeta[3])/3 - 220*G[1, x]*Zeta[3] + 
       ((182*I)/3)*Pi*G[1, x]*Zeta[3] + (250*Pi^2*G[1, x]*Zeta[3])/3 + 
       (3034*G[0, 0, x]*Zeta[3])/9 - (166*G[0, 1, x]*Zeta[3])/3 + 
       (94*I)*Pi*G[0, 1, x]*Zeta[3] + 40*G[1, 0, x]*Zeta[3] - 
       (78*I)*Pi*G[1, 0, x]*Zeta[3] + (200*G[1, 1, x]*Zeta[3])/3 + 
       (32*I)*Pi*G[1, 1, x]*Zeta[3] - 28*G[0, 0, 0, x]*Zeta[3] + 
       58*G[0, 0, 1, x]*Zeta[3] - 24*G[0, 1, 0, x]*Zeta[3] - 
       138*G[0, 1, 1, x]*Zeta[3] + 2*G[1, 0, 0, x]*Zeta[3] - 
       60*G[1, 0, 1, x]*Zeta[3] + 64*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] + (1204*Zeta[5])/3 - (81*I)*Pi*Zeta[5] - 
       117*G[0, x]*Zeta[5] - 88*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(-832741/1296 + ((2881*I)/27)*Pi - (579973*Pi^2)/7776 - 
       ((647*I)/162)*Pi^3 + (35167*Pi^4)/9720 - ((29*I)/60)*Pi^5 - 
       (2309*Pi^6)/136080 + (7955*G[0, x])/12 - ((270299*I)/648)*Pi*G[0, x] + 
       (4561*Pi^2*G[0, x])/648 + ((20*I)/9)*Pi^3*G[0, x] + 
       (1987*Pi^4*G[0, x])/270 + ((101*I)/180)*Pi^5*G[0, x] + 
       (2881*G[1, x])/27 + ((124*I)/3)*Pi*G[1, x] - (6893*Pi^2*G[1, x])/162 + 
       ((704*I)/9)*Pi^3*G[1, x] + (369*Pi^4*G[1, x])/20 - 
       ((469*I)/45)*Pi^5*G[1, x] - (512255*G[0, 0, x])/648 + 
       ((4537*I)/9)*Pi*G[0, 0, x] + (1256*Pi^2*G[0, 0, x])/9 - 
       ((7*I)/9)*Pi^3*G[0, 0, x] + (101*Pi^4*G[0, 0, x])/180 - 
       (57227*G[0, 1, x])/162 + ((2858*I)/27)*Pi*G[0, 1, x] + 
       (211*Pi^2*G[0, 1, x])/18 - ((146*I)/3)*Pi^3*G[0, 1, x] - 
       (2783*Pi^4*G[0, 1, x])/90 - (57227*G[1, 0, x])/162 + 
       ((1013*I)/27)*Pi*G[1, 0, x] - 134*Pi^2*G[1, 0, x] - 
       ((220*I)/3)*Pi^3*G[1, 0, x] - (4349*Pi^4*G[1, 0, x])/90 + 
       (124*G[1, 1, x])/3 - (I/3)*Pi*G[1, 1, x] + (2027*Pi^2*G[1, 1, x])/18 - 
       ((122*I)/9)*Pi^3*G[1, 1, x] - (197*Pi^4*G[1, 1, x])/15 + 
       (14381*G[0, 0, 0, x])/18 - (694*I)*Pi*G[0, 0, 0, x] - 
       (1337*Pi^2*G[0, 0, 0, x])/9 + (48*I)*Pi^3*G[0, 0, 0, x] + 
       (3700*G[0, 0, 1, x])/9 - ((668*I)/3)*Pi*G[0, 0, 1, x] - 
       (109*Pi^2*G[0, 0, 1, x])/9 + (42*I)*Pi^3*G[0, 0, 1, x] + 
       (3700*G[0, 1, 0, x])/9 - ((596*I)/3)*Pi*G[0, 1, 0, x] + 
       (521*Pi^2*G[0, 1, 0, x])/9 + ((28*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (2858*G[0, 1, 1, x])/27 + (34*I)*Pi*G[0, 1, 1, x] - 
       (34*Pi^2*G[0, 1, 1, x])/3 + ((136*I)/3)*Pi^3*G[0, 1, 1, x] + 
       (2869*G[1, 0, 0, x])/9 + ((577*I)/3)*Pi*G[1, 0, 0, x] + 
       (416*Pi^2*G[1, 0, 0, x])/3 + ((106*I)/3)*Pi^3*G[1, 0, 0, x] + 
       (3506*G[1, 0, 1, x])/27 - (63*I)*Pi*G[1, 0, 1, x] - 
       (421*Pi^2*G[1, 0, 1, x])/9 - ((2*I)/3)*Pi^3*G[1, 0, 1, x] + 
       (3506*G[1, 1, 0, x])/27 - (18*I)*Pi*G[1, 1, 0, x] - 
       (1219*Pi^2*G[1, 1, 0, x])/9 + ((214*I)/3)*Pi^3*G[1, 1, 0, x] - 
       (193*G[1, 1, 1, x])/3 - (37*I)*Pi*G[1, 1, 1, x] - 
       (296*Pi^2*G[1, 1, 1, x])/9 + (36*I)*Pi^3*G[1, 1, 1, x] - 
       764*G[0, 0, 0, 0, x] + ((1832*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       286*Pi^2*G[0, 0, 0, 0, x] - 544*G[0, 0, 0, 1, x] + 
       (212*I)*Pi*G[0, 0, 0, 1, x] + 106*Pi^2*G[0, 0, 0, 1, x] - 
       544*G[0, 0, 1, 0, x] + ((556*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       26*Pi^2*G[0, 0, 1, 0, x] - (380*G[0, 0, 1, 1, x])/3 - 
       (12*I)*Pi*G[0, 0, 1, 1, x] + (164*Pi^2*G[0, 0, 1, 1, x])/3 - 
       472*G[0, 1, 0, 0, x] - ((8*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (358*Pi^2*G[0, 1, 0, 0, x])/3 - (524*G[0, 1, 0, 1, x])/3 + 
       (12*I)*Pi*G[0, 1, 0, 1, x] + 22*Pi^2*G[0, 1, 0, 1, x] - 
       (524*G[0, 1, 1, 0, x])/3 - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       34*Pi^2*G[0, 1, 1, 0, x] + 74*G[0, 1, 1, 1, x] - 
       ((404*I)/3)*Pi*G[0, 1, 1, 1, x] + (98*Pi^2*G[0, 1, 1, 1, x])/3 - 
       (559*G[1, 0, 0, 0, x])/3 - ((1100*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       80*Pi^2*G[1, 0, 0, 0, x] - (184*G[1, 0, 0, 1, x])/3 + 
       (72*I)*Pi*G[1, 0, 0, 1, x] - (148*Pi^2*G[1, 0, 0, 1, x])/3 - 
       (184*G[1, 0, 1, 0, x])/3 + ((278*I)/3)*Pi*G[1, 0, 1, 0, x] - 
       (80*Pi^2*G[1, 0, 1, 0, x])/3 - (421*G[1, 0, 1, 1, x])/3 - 
       (70*I)*Pi*G[1, 0, 1, 1, x] - (190*Pi^2*G[1, 0, 1, 1, x])/3 - 
       (193*G[1, 1, 0, 0, x])/3 + ((262*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       12*Pi^2*G[1, 1, 0, 0, x] - (277*G[1, 1, 0, 1, x])/3 + 
       ((214*I)/3)*Pi*G[1, 1, 0, 1, x] + (136*Pi^2*G[1, 1, 0, 1, x])/3 - 
       (277*G[1, 1, 1, 0, x])/3 + ((20*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (136*Pi^2*G[1, 1, 1, 0, x])/3 + (196*G[1, 1, 1, 1, x])/3 - 
       ((100*I)/3)*Pi*G[1, 1, 1, 1, x] + 56*Pi^2*G[1, 1, 1, 1, x] + 
       (1640*G[0, 0, 0, 0, 0, x])/3 - (600*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       (1400*G[0, 0, 0, 0, 1, x])/3 - (432*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       (1400*G[0, 0, 0, 1, 0, x])/3 - (408*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       104*G[0, 0, 0, 1, 1, x] - (96*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       (1240*G[0, 0, 1, 0, 0, x])/3 - (208*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (392*G[0, 0, 1, 0, 1, x])/3 - (112*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (392*G[0, 0, 1, 1, 0, x])/3 - (88*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (116*G[0, 0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 0, 1, 1, 1, x] + 
       (692*G[0, 1, 0, 0, 0, x])/3 + (96*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       96*G[0, 1, 0, 0, 1, x] - (40*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       96*G[0, 1, 0, 1, 0, x] - (40*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       (104*G[0, 1, 0, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       (308*G[0, 1, 1, 0, 0, x])/3 + (32*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       (40*G[0, 1, 1, 0, 1, x])/3 - (80*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       (40*G[0, 1, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (524*G[0, 1, 1, 1, 1, x])/3 + (64*I)*Pi*G[0, 1, 1, 1, 1, x] - 
       (400*G[1, 0, 0, 0, 0, x])/3 + (44*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (116*G[1, 0, 0, 0, 1, x])/3 + (136*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (116*G[1, 0, 0, 1, 0, x])/3 + (128*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       (548*G[1, 0, 0, 1, 1, x])/3 - (84*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       (254*G[1, 0, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       80*G[1, 0, 1, 0, 1, x] - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       80*G[1, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       (310*G[1, 0, 1, 1, 1, x])/3 + (136*I)*Pi*G[1, 0, 1, 1, 1, x] - 
       (22*G[1, 1, 0, 0, 0, x])/3 + (224*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       (520*G[1, 1, 0, 0, 1, x])/3 - (80*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       (520*G[1, 1, 0, 1, 0, x])/3 - (148*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       (230*G[1, 1, 0, 1, 1, x])/3 + (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       80*G[1, 1, 1, 0, 0, x] + (68*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       48*G[1, 1, 1, 0, 1, x] - (68*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       48*G[1, 1, 1, 1, 0, x] - (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       88*G[1, 1, 1, 1, 1, x] + (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       360*G[0, 0, 0, 0, 0, 0, x] - 480*G[0, 0, 0, 0, 0, 1, x] - 
       480*G[0, 0, 0, 0, 1, 0, x] - 288*G[0, 0, 0, 0, 1, 1, x] - 
       432*G[0, 0, 0, 1, 0, 0, x] - 312*G[0, 0, 0, 1, 0, 1, x] - 
       312*G[0, 0, 0, 1, 1, 0, x] + 24*G[0, 0, 0, 1, 1, 1, x] - 
       280*G[0, 0, 1, 0, 0, 0, x] - 232*G[0, 0, 1, 0, 0, 1, x] - 
       232*G[0, 0, 1, 0, 1, 0, x] - 88*G[0, 0, 1, 0, 1, 1, x] - 
       208*G[0, 0, 1, 1, 0, 0, x] - 88*G[0, 0, 1, 1, 0, 1, x] - 
       88*G[0, 0, 1, 1, 1, 0, x] + 128*G[0, 0, 1, 1, 1, 1, x] - 
       64*G[0, 1, 0, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 0, 1, x] - 
       56*G[0, 1, 0, 0, 1, 0, x] - 152*G[0, 1, 0, 0, 1, 1, x] - 
       112*G[0, 1, 0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, 0, 1, x] - 
       96*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, 0, x] - 136*G[0, 1, 1, 0, 0, 1, x] - 
       136*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
       96*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
       24*G[0, 1, 1, 1, 1, 0, x] + 104*G[0, 1, 1, 1, 1, 1, x] - 
       140*G[1, 0, 0, 0, 0, 0, x] + 136*G[1, 0, 0, 0, 0, 1, x] + 
       136*G[1, 0, 0, 0, 1, 0, x] - 64*G[1, 0, 0, 0, 1, 1, x] + 
       4*G[1, 0, 0, 1, 0, 0, x] + 60*G[1, 0, 0, 1, 0, 1, x] + 
       60*G[1, 0, 0, 1, 1, 0, x] - 224*G[1, 0, 0, 1, 1, 1, x] - 
       128*G[1, 0, 1, 0, 0, 0, x] + 84*G[1, 0, 1, 0, 0, 1, x] + 
       84*G[1, 0, 1, 0, 1, 0, x] - 176*G[1, 0, 1, 0, 1, 1, x] + 
       40*G[1, 0, 1, 1, 0, 0, x] - 80*G[1, 0, 1, 1, 0, 1, x] - 
       80*G[1, 0, 1, 1, 1, 0, x] + 208*G[1, 0, 1, 1, 1, 1, x] + 
       216*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
       24*G[1, 1, 0, 0, 1, 0, x] - 112*G[1, 1, 0, 0, 1, 1, x] - 
       104*G[1, 1, 0, 1, 0, 0, x] - 100*G[1, 1, 0, 1, 0, 1, x] - 
       100*G[1, 1, 0, 1, 1, 0, x] + 136*G[1, 1, 0, 1, 1, 1, x] + 
       104*G[1, 1, 1, 0, 0, 0, x] - 108*G[1, 1, 1, 0, 0, 1, x] - 
       108*G[1, 1, 1, 0, 1, 0, x] + 72*G[1, 1, 1, 0, 1, 1, x] + 
       16*G[1, 1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 1, 0, x] + 
       56*G[1, 1, 1, 1, 1, 1, x] + (43679*Zeta[3])/54 - (157*I)*Pi*Zeta[3] - 
       (106*Pi^2*Zeta[3])/3 + ((31*I)/3)*Pi^3*Zeta[3] - 
       (1240*G[0, x]*Zeta[3])/3 + ((1058*I)/9)*Pi*G[0, x]*Zeta[3] + 
       49*Pi^2*G[0, x]*Zeta[3] - 11*G[1, x]*Zeta[3] + 
       (332*I)*Pi*G[1, x]*Zeta[3] + (1217*Pi^2*G[1, x]*Zeta[3])/3 + 
       (1724*G[0, 0, x]*Zeta[3])/9 - (84*I)*Pi*G[0, 0, x]*Zeta[3] + 
       (356*G[0, 1, x]*Zeta[3])/9 - (248*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (1670*G[1, 0, x]*Zeta[3])/9 - (516*I)*Pi*G[1, 0, x]*Zeta[3] - 
       (218*G[1, 1, x]*Zeta[3])/3 - (124*I)*Pi*G[1, 1, x]*Zeta[3] - 
       84*G[0, 0, 0, x]*Zeta[3] - 4*G[0, 0, 1, x]*Zeta[3] - 
       68*G[0, 1, 0, x]*Zeta[3] - 24*G[0, 1, 1, x]*Zeta[3] - 
       156*G[1, 0, 0, x]*Zeta[3] - 164*G[1, 0, 1, x]*Zeta[3] - 
       48*G[1, 1, 0, x]*Zeta[3] + 12*G[1, 1, 1, x]*Zeta[3] - 
       (268*Zeta[3]^2)/3 - (458*Zeta[5])/9 + (316*I)*Pi*Zeta[5] + 
       120*G[0, x]*Zeta[5] - 22*G[1, x]*Zeta[5]))/Nc^2 + 
   (5599/48 - ((1219*I)/16)*Pi - (18421*Pi^2)/288 + ((499*I)/36)*Pi^3 - 
     (1933*Pi^4)/360 - ((191*I)/1080)*Pi^5 + (22375*Pi^6)/27216 - 
     (1405*G[0, x])/8 + ((12709*I)/48)*Pi*G[0, x] + (1465*Pi^2*G[0, x])/24 + 
     ((445*I)/36)*Pi^3*G[0, x] - (629*Pi^4*G[0, x])/360 - 
     ((71*I)/40)*Pi^5*G[0, x] + 6*G[1, x] + ((176*I)/3)*Pi*G[1, x] + 
     (425*Pi^2*G[1, x])/6 - ((244*I)/9)*Pi^3*G[1, x] + 
     (421*Pi^4*G[1, x])/90 + ((61*I)/18)*Pi^5*G[1, x] + 
     (14249*G[0, 0, x])/48 - ((727*I)/4)*Pi*G[0, 0, x] - 
     (478*Pi^2*G[0, 0, x])/9 + (10*I)*Pi^3*G[0, 0, x] - 
     (611*Pi^4*G[0, 0, x])/360 + (3229*G[0, 1, x])/24 - 
     ((260*I)/3)*Pi*G[0, 1, x] - (275*Pi^2*G[0, 1, x])/18 - 
     ((85*I)/9)*Pi^3*G[0, 1, x] + (349*Pi^4*G[0, 1, x])/45 + 
     (3229*G[1, 0, x])/24 - ((819*I)/4)*Pi*G[1, 0, x] - 
     (10*Pi^2*G[1, 0, x])/9 - ((47*I)/9)*Pi^3*G[1, 0, x] + 
     (1553*Pi^4*G[1, 0, x])/180 - 12*G[1, 1, x] - ((220*I)/3)*Pi*G[1, 1, x] - 
     (127*Pi^2*G[1, 1, x])/2 - ((10*I)/3)*Pi^3*G[1, 1, x] + 
     (13*Pi^4*G[1, 1, x])/2 - 228*G[0, 0, 0, x] + 
     ((3137*I)/12)*Pi*G[0, 0, 0, x] + 45*Pi^2*G[0, 0, 0, x] - 
     (9*I)*Pi^3*G[0, 0, 0, x] - 175*G[0, 0, 1, x] + 
     ((122*I)/3)*Pi*G[0, 0, 1, x] - (Pi^2*G[0, 0, 1, x])/9 - 
     (18*I)*Pi^3*G[0, 0, 1, x] - 175*G[0, 1, 0, x] + 
     ((563*I)/12)*Pi*G[0, 1, 0, x] + (85*Pi^2*G[0, 1, 0, x])/18 - 
     I*Pi^3*G[0, 1, 0, x] - (158*G[0, 1, 1, x])/3 + (94*I)*Pi*G[0, 1, 1, x] + 
     (76*Pi^2*G[0, 1, 1, x])/3 - ((38*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (2705*G[1, 0, 0, x])/12 - ((118*I)/3)*Pi*G[1, 0, 0, x] - 
     (127*Pi^2*G[1, 0, 0, x])/9 - (10*I)*Pi^3*G[1, 0, 0, x] - 
     (361*G[1, 0, 1, x])/3 + (83*I)*Pi*G[1, 0, 1, x] + 
     (4*Pi^2*G[1, 0, 1, x])/3 - ((35*I)/3)*Pi^3*G[1, 0, 1, x] - 
     (361*G[1, 1, 0, x])/3 + (79*I)*Pi*G[1, 1, 0, x] - 
     (55*Pi^2*G[1, 1, 0, x])/3 - ((91*I)/3)*Pi^3*G[1, 1, 0, x] + 
     59*G[1, 1, 1, x] - ((113*I)/3)*Pi*G[1, 1, 1, x] + 
     11*Pi^2*G[1, 1, 1, x] - ((2*I)/3)*Pi^3*G[1, 1, 1, x] + 
     (1183*G[0, 0, 0, 0, x])/4 - (120*I)*Pi*G[0, 0, 0, 0, x] - 
     (131*Pi^2*G[0, 0, 0, 0, x])/3 + (518*G[0, 0, 0, 1, x])/3 - 
     (144*I)*Pi*G[0, 0, 0, 1, x] - (40*Pi^2*G[0, 0, 0, 1, x])/3 + 
     (518*G[0, 0, 1, 0, x])/3 - ((358*I)/3)*Pi*G[0, 0, 1, 0, x] + 
     10*Pi^2*G[0, 0, 1, 0, x] + 60*G[0, 0, 1, 1, x] + 
     ((238*I)/3)*Pi*G[0, 0, 1, 1, x] + (Pi^2*G[0, 0, 1, 1, x])/3 + 
     (1891*G[0, 1, 0, 0, x])/12 - ((262*I)/3)*Pi*G[0, 1, 0, 0, x] + 
     (79*Pi^2*G[0, 1, 0, 0, x])/3 + (244*G[0, 1, 0, 1, x])/3 + 
     (42*I)*Pi*G[0, 1, 0, 1, x] - (41*Pi^2*G[0, 1, 0, 1, x])/3 + 
     (244*G[0, 1, 1, 0, x])/3 + (56*I)*Pi*G[0, 1, 1, 0, x] - 
     (85*Pi^2*G[0, 1, 1, 0, x])/3 + (320*G[0, 1, 1, 1, x])/3 - 
     ((296*I)/3)*Pi*G[0, 1, 1, 1, x] - (28*Pi^2*G[0, 1, 1, 1, x])/3 + 
     19*G[1, 0, 0, 0, x] - ((103*I)/3)*Pi*G[1, 0, 0, 0, x] + 
     (419*G[1, 0, 0, 1, x])/3 + ((80*I)/3)*Pi*G[1, 0, 0, 1, x] + 
     11*Pi^2*G[1, 0, 0, 1, x] + (419*G[1, 0, 1, 0, x])/3 + 
     (22*I)*Pi*G[1, 0, 1, 0, x] + (25*Pi^2*G[1, 0, 1, 0, x])/3 + 
     (112*G[1, 0, 1, 1, x])/3 - ((106*I)/3)*Pi*G[1, 0, 1, 1, x] + 
     (2*Pi^2*G[1, 0, 1, 1, x])/3 + (143*G[1, 1, 0, 0, x])/3 + 
     (42*I)*Pi*G[1, 1, 0, 0, x] + (13*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (376*G[1, 1, 0, 1, x])/3 + (26*I)*Pi*G[1, 1, 0, 1, x] - 
     12*Pi^2*G[1, 1, 0, 1, x] + (376*G[1, 1, 1, 0, x])/3 + 
     (30*I)*Pi*G[1, 1, 1, 0, x] - 38*Pi^2*G[1, 1, 1, 0, x] - 
     187*G[1, 1, 1, 1, x] - (20*I)*Pi*G[1, 1, 1, 1, x] - 
     (82*Pi^2*G[1, 1, 1, 1, x])/3 - 119*G[0, 0, 0, 0, 0, x] + 
     (81*I)*Pi*G[0, 0, 0, 0, 0, x] - 133*G[0, 0, 0, 0, 1, x] + 
     (124*I)*Pi*G[0, 0, 0, 0, 1, x] - 133*G[0, 0, 0, 1, 0, x] + 
     (39*I)*Pi*G[0, 0, 0, 1, 0, x] - 149*G[0, 0, 0, 1, 1, x] - 
     (20*I)*Pi*G[0, 0, 0, 1, 1, x] - 170*G[0, 0, 1, 0, 0, x] - 
     (8*I)*Pi*G[0, 0, 1, 0, 0, x] - (262*G[0, 0, 1, 0, 1, x])/3 - 
     (20*I)*Pi*G[0, 0, 1, 0, 1, x] - (262*G[0, 0, 1, 1, 0, x])/3 + 
     (52*I)*Pi*G[0, 0, 1, 1, 0, x] + (254*G[0, 0, 1, 1, 1, x])/3 - 
     (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 157*G[0, 1, 0, 0, 0, x] - 
     (47*I)*Pi*G[0, 1, 0, 0, 0, x] - (235*G[0, 1, 0, 0, 1, x])/3 - 
     (10*I)*Pi*G[0, 1, 0, 0, 1, x] - (235*G[0, 1, 0, 1, 0, x])/3 + 
     (18*I)*Pi*G[0, 1, 0, 1, 0, x] + (115*G[0, 1, 0, 1, 1, x])/3 + 
     (32*I)*Pi*G[0, 1, 0, 1, 1, x] + (14*G[0, 1, 1, 0, 0, x])/3 + 
     (48*I)*Pi*G[0, 1, 1, 0, 0, x] - (92*G[0, 1, 1, 0, 1, x])/3 + 
     (34*I)*Pi*G[0, 1, 1, 0, 1, x] - (92*G[0, 1, 1, 1, 0, x])/3 + 
     (14*I)*Pi*G[0, 1, 1, 1, 0, x] - 80*G[0, 1, 1, 1, 1, x] - 
     (28*I)*Pi*G[0, 1, 1, 1, 1, x] - 113*G[1, 0, 0, 0, 0, x] - 
     (12*I)*Pi*G[1, 0, 0, 0, 0, x] - (142*G[1, 0, 0, 0, 1, x])/3 - 
     (20*I)*Pi*G[1, 0, 0, 0, 1, x] - (142*G[1, 0, 0, 1, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] + 
     (12*I)*Pi*G[1, 0, 0, 1, 1, x] - (80*G[1, 0, 1, 0, 0, x])/3 - 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] - (112*G[1, 0, 1, 0, 1, x])/3 - 
     (112*G[1, 0, 1, 1, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     22*G[1, 0, 1, 1, 1, x] - (44*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     6*G[1, 1, 0, 0, 0, x] - (72*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     30*G[1, 1, 0, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     30*G[1, 1, 0, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     32*G[1, 1, 0, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     14*G[1, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     8*G[1, 1, 1, 0, 1, x] + (32*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     8*G[1, 1, 1, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x] + 45*G[0, 0, 0, 0, 0, 0, x] + 
     76*G[0, 0, 0, 0, 0, 1, x] + 76*G[0, 0, 0, 0, 1, 0, x] + 
     120*G[0, 0, 0, 0, 1, 1, x] + 63*G[0, 0, 0, 1, 0, 0, x] + 
     48*G[0, 0, 0, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, 0, x] + 
     32*G[0, 0, 1, 0, 0, 0, x] + 40*G[0, 0, 1, 0, 0, 1, x] + 
     40*G[0, 0, 1, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 1, 1, x] + 
     92*G[0, 0, 1, 1, 0, 0, x] + 28*G[0, 0, 1, 1, 0, 1, x] + 
     28*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] - 
     27*G[0, 1, 0, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 0, 1, x] + 
     48*G[0, 1, 0, 0, 1, 0, x] + 14*G[0, 1, 0, 0, 1, 1, x] + 
     46*G[0, 1, 0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, 0, 1, x] + 
     44*G[0, 1, 0, 1, 1, 0, x] + 32*G[0, 1, 0, 1, 1, 1, x] + 
     56*G[0, 1, 1, 0, 0, 0, x] + 60*G[0, 1, 1, 0, 0, 1, x] + 
     60*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] + 
     54*G[0, 1, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 1, 0, 1, x] + 
     4*G[0, 1, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, 1, x] - 
     16*G[1, 0, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 0, 1, x] + 
     12*G[1, 0, 0, 0, 1, 0, x] + 20*G[1, 0, 0, 0, 1, 1, x] + 
     32*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
     4*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 0, 1, 1, 1, x] + 
     36*G[1, 0, 1, 0, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 1, x] - 
     4*G[1, 0, 1, 0, 1, 0, x] + 56*G[1, 0, 1, 0, 1, 1, x] + 
     12*G[1, 0, 1, 1, 0, 0, x] + 52*G[1, 0, 1, 1, 0, 1, x] + 
     52*G[1, 0, 1, 1, 1, 0, x] - 80*G[1, 0, 1, 1, 1, 1, x] - 
     64*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
     4*G[1, 1, 0, 0, 1, 0, x] + 48*G[1, 1, 0, 0, 1, 1, x] + 
     44*G[1, 1, 0, 1, 0, 0, x] + 40*G[1, 1, 0, 1, 0, 1, x] + 
     40*G[1, 1, 0, 1, 1, 0, x] - 48*G[1, 1, 0, 1, 1, 1, x] - 
     52*G[1, 1, 1, 0, 0, 0, x] + 68*G[1, 1, 1, 0, 0, 1, x] + 
     68*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
     20*G[1, 1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
     16*G[1, 1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, 1, x] + 
     ((-12*I)*Pi*G[1, x] - 12*G[1, 1, x])*RATIO[x^(-2)] + 
     Log[mu2/s]^6*(1/6 - RATIO[x^(-1)]/6) + Log[mu2/s]^5*
      (3/2 - I*Pi - G[0, x] - G[1, x] + (-3/2 + I*Pi + G[0, x] + G[1, x])*
        RATIO[x^(-1)]) + Log[mu2/s]^4*(17/2 - ((13*I)/2)*Pi - (25*Pi^2)/12 - 
       8*G[0, x] + ((9*I)/2)*Pi*G[0, x] - 6*G[1, x] + (4*I)*Pi*G[1, x] + 
       (9*G[0, 0, x])/2 + 5*G[0, 1, x] + 5*G[1, 0, x] + 4*G[1, 1, x] + 
       ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*RATIO[(1 - x)^(-1)] + 
       (-17/2 + (6*I)*Pi + (25*Pi^2)/12 + (15*G[0, x])/2 - (5*I)*Pi*G[0, x] + 
         6*G[1, x] - (4*I)*Pi*G[1, x] - 5*G[0, 0, x] - 5*G[0, 1, x] - 
         5*G[1, 0, x] - 4*G[1, 1, x])*RATIO[x^(-1)]) - (55*Zeta[3])/3 + 
     ((95*I)/2)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/6 - (11*I)*Pi^3*Zeta[3] + 
     (1097*G[0, x]*Zeta[3])/6 - (109*I)*Pi*G[0, x]*Zeta[3] - 
     (10*Pi^2*G[0, x]*Zeta[3])/3 + 105*G[1, x]*Zeta[3] + 
     (24*I)*Pi*G[1, x]*Zeta[3] - (250*Pi^2*G[1, x]*Zeta[3])/3 - 
     199*G[0, 0, x]*Zeta[3] + (18*I)*Pi*G[0, 0, x]*Zeta[3] + 
     8*G[0, 1, x]*Zeta[3] + (2*I)*Pi*G[0, 1, x]*Zeta[3] - 
     (242*G[1, 0, x]*Zeta[3])/3 + (76*I)*Pi*G[1, 0, x]*Zeta[3] - 
     36*G[1, 1, x]*Zeta[3] + (148*I)*Pi*G[1, 1, x]*Zeta[3] + 
     62*G[0, 0, 0, x]*Zeta[3] + 52*G[0, 0, 1, x]*Zeta[3] + 
     50*G[0, 1, 0, x]*Zeta[3] - 6*G[0, 1, 1, x]*Zeta[3] + 
     64*G[1, 0, 0, x]*Zeta[3] + 64*G[1, 0, 1, x]*Zeta[3] + 
     64*G[1, 1, 0, x]*Zeta[3] - 36*G[1, 1, 1, x]*Zeta[3] - 61*Zeta[3]^2 + 
     Log[mu2/s]^3*(111/4 - (28*I)*Pi - (15*Pi^2)/2 + ((5*I)/3)*Pi^3 - 
       37*G[0, x] + (25*I)*Pi*G[0, x] + (19*Pi^2*G[0, x])/3 - 25*G[1, x] + 
       (14*I)*Pi*G[1, x] + (13*Pi^2*G[1, x])/3 + 31*G[0, 0, x] - 
       (14*I)*Pi*G[0, 0, x] + 26*G[0, 1, x] - (14*I)*Pi*G[0, 1, x] + 
       26*G[1, 0, x] - (14*I)*Pi*G[1, 0, x] + 12*G[1, 1, x] - 
       (8*I)*Pi*G[1, 1, x] - 14*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
       18*G[0, 1, 0, x] - 16*G[0, 1, 1, x] - 18*G[1, 0, 0, x] - 
       16*G[1, 0, 1, x] - 16*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
       ((-3*I)*Pi*G[0, x] - 2*Pi^2*G[0, x] - 3*G[0, 0, x] + 
         (6*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
         6*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         2*G[1, 0, 0, x])*RATIO[(1 - x)^(-1)] - 12*Zeta[3] + 
       RATIO[x^(-1)]*(-111/4 + (25*I)*Pi + (11*Pi^2)/2 - ((5*I)/3)*Pi^3 + 
         34*G[0, x] - (24*I)*Pi*G[0, x] - (25*Pi^2*G[0, x])/3 + 25*G[1, x] - 
         (12*I)*Pi*G[1, x] - (13*Pi^2*G[1, x])/3 - 30*G[0, 0, x] + 
         (20*I)*Pi*G[0, 0, x] - 24*G[0, 1, x] + (16*I)*Pi*G[0, 1, x] - 
         24*G[1, 0, x] + (16*I)*Pi*G[1, 0, x] - 12*G[1, 1, x] + 
         (8*I)*Pi*G[1, 1, x] + 20*G[0, 0, 0, x] + 20*G[0, 0, 1, x] + 
         20*G[0, 1, 0, x] + 16*G[0, 1, 1, x] + 20*G[1, 0, 0, x] + 
         16*G[1, 0, 1, x] + 16*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
         12*Zeta[3])) + Log[mu2/s]^2*(1051/16 - (63*I)*Pi - (76*Pi^2)/3 + 
       (I/2)*Pi^3 + (257*Pi^4)/360 - (399*G[0, x])/4 + 
       ((179*I)/2)*Pi*G[0, x] + (52*Pi^2*G[0, x])/3 - 
       ((25*I)/6)*Pi^3*G[0, x] - (93*G[1, x])/2 + (42*I)*Pi*G[1, x] + 
       (11*Pi^2*G[1, x])/3 - ((8*I)/3)*Pi^3*G[1, x] + (223*G[0, 0, x])/2 - 
       (64*I)*Pi*G[0, 0, x] - (85*Pi^2*G[0, 0, x])/6 + 89*G[0, 1, x] - 
       (40*I)*Pi*G[0, 1, x] - (25*Pi^2*G[0, 1, x])/3 + 89*G[1, 0, x] - 
       (42*I)*Pi*G[1, 0, x] - (19*Pi^2*G[1, 0, x])/3 + 28*G[1, 1, x] - 
       (6*I)*Pi*G[1, 1, x] - 4*Pi^2*G[1, 1, x] - 81*G[0, 0, 0, x] + 
       (30*I)*Pi*G[0, 0, 0, x] - 76*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] - 
       76*G[0, 1, 0, x] + (34*I)*Pi*G[0, 1, 0, x] - 42*G[0, 1, 1, x] + 
       (18*I)*Pi*G[0, 1, 1, x] - 78*G[1, 0, 0, x] + (24*I)*Pi*G[1, 0, 0, x] - 
       42*G[1, 0, 1, x] + (22*I)*Pi*G[1, 0, 1, x] - 42*G[1, 1, 0, x] + 
       (18*I)*Pi*G[1, 1, 0, x] + 28*G[0, 0, 0, 0, x] + 44*G[0, 0, 0, 1, x] + 
       44*G[0, 0, 1, 0, x] + 42*G[0, 0, 1, 1, x] + 46*G[0, 1, 0, 0, x] + 
       42*G[0, 1, 0, 1, x] + 42*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
       36*G[1, 0, 0, 0, x] + 42*G[1, 0, 0, 1, x] + 42*G[1, 0, 1, 0, x] + 
       28*G[1, 0, 1, 1, x] + 38*G[1, 1, 0, 0, x] + 28*G[1, 1, 0, 1, x] + 
       28*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x])*
        RATIO[x] - 51*Zeta[3] + (32*I)*Pi*Zeta[3] + 40*G[0, x]*Zeta[3] + 
       20*G[1, x]*Zeta[3] + RATIO[x^(-1)]*(-1051/16 + ((93*I)/2)*Pi + 
         (38*Pi^2)/3 + I*Pi^3 - (9*Pi^4)/40 + (333*G[0, x])/4 - 
         (75*I)*Pi*G[0, x] - (33*Pi^2*G[0, x])/2 + (5*I)*Pi^3*G[0, x] + 
         (93*G[1, x])/2 - (32*I)*Pi*G[1, x] + Pi^2*G[1, x] + 
         ((10*I)/3)*Pi^3*G[1, x] - 102*G[0, 0, x] + (72*I)*Pi*G[0, 0, x] + 
         25*Pi^2*G[0, 0, x] - 75*G[0, 1, x] + (36*I)*Pi*G[0, 1, x] + 
         13*Pi^2*G[0, 1, x] - 75*G[1, 0, x] + (36*I)*Pi*G[1, 0, x] + 
         (25*Pi^2*G[1, 0, x])/3 - 32*G[1, 1, x] + 4*Pi^2*G[1, 1, x] + 
         90*G[0, 0, 0, x] - (60*I)*Pi*G[0, 0, 0, x] + 72*G[0, 0, 1, x] - 
         (48*I)*Pi*G[0, 0, 1, x] + 72*G[0, 1, 0, x] - 
         (48*I)*Pi*G[0, 1, 0, x] + 36*G[0, 1, 1, x] - 
         (24*I)*Pi*G[0, 1, 1, x] + 72*G[1, 0, 0, x] - 
         (36*I)*Pi*G[1, 0, 0, x] + 36*G[1, 0, 1, x] - 
         (24*I)*Pi*G[1, 0, 1, x] + 36*G[1, 1, 0, x] - 
         (24*I)*Pi*G[1, 1, 0, x] - 60*G[0, 0, 0, 0, x] - 
         60*G[0, 0, 0, 1, x] - 60*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] - 
         60*G[0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, x] - 48*G[0, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, x] - 52*G[1, 0, 0, 0, x] - 44*G[1, 0, 0, 1, x] - 
         44*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] - 
         28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
         51*Zeta[3] - (24*I)*Pi*Zeta[3] - 36*G[0, x]*Zeta[3] - 
         24*G[1, x]*Zeta[3]) + RATIO[(1 - x)^(-1)]*(((-2*I)/3)*Pi^3 + 
         (22*Pi^4)/45 - ((25*I)/2)*Pi*G[0, x] - 8*Pi^2*G[0, x] + 
         ((5*I)/6)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
         (25*G[0, 0, x])/2 + (28*I)*Pi*G[0, 0, x] + (65*Pi^2*G[0, 0, x])/6 + 
         (6*I)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 + 
         (10*I)*Pi*G[1, 0, x] + 2*Pi^2*G[1, 0, x] + 31*G[0, 0, 0, x] - 
         (30*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 1, x] - 
         (16*I)*Pi*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
         (14*I)*Pi*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, x] + 
         10*G[1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, x] - 
         (2*I)*Pi*G[1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, x] - 
         32*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] - 16*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         2*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] + 4*Zeta[3] + 
         (8*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3])) + 
     RATIO[x^2]*((17*Pi^4*G[0, x])/90 - (17*Pi^4*G[1, x])/90 + 
       (Pi^2*G[0, 0, 0, x])/3 + (2*Pi^2*G[0, 0, 1, x])/3 - 
       (2*Pi^2*G[0, 1, 0, x])/3 - (Pi^2*G[0, 1, 1, x])/3 - 
       (Pi^2*G[1, 0, 0, x])/3 - (2*Pi^2*G[1, 0, 1, x])/3 + 
       (2*Pi^2*G[1, 1, 0, x])/3 + (Pi^2*G[1, 1, 1, x])/3 + 
       2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
       2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
       2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
       2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
       2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
       2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
       2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
       2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - (5*Pi^2*Zeta[3])/3 - 
       6*G[0, 0, x]*Zeta[3] + 6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 
       6*G[1, 1, x]*Zeta[3] - 20*Zeta[5]) + 
     RATIO[x]*((43*Pi^2)/2 - ((29*I)/3)*Pi^3 + (347*Pi^4)/90 - 
       (49*Pi^2*G[0, x])/9 - ((20*I)/3)*Pi^3*G[0, x] + (17*Pi^4*G[0, x])/90 - 
       (113*Pi^2*G[1, x])/9 + ((56*I)/3)*Pi^3*G[1, x] - 
       (17*Pi^4*G[1, x])/90 + 43*G[0, 0, x] - ((58*I)/3)*Pi*G[0, 0, x] + 
       (49*Pi^2*G[0, 0, x])/3 - 43*G[0, 1, x] + ((58*I)/3)*Pi*G[0, 1, x] + 
       (4*Pi^2*G[0, 1, x])/3 - 43*G[1, 0, x] + ((58*I)/3)*Pi*G[1, 0, x] - 
       8*Pi^2*G[1, 0, x] + 43*G[1, 1, x] - ((58*I)/3)*Pi*G[1, 1, x] + 
       (19*Pi^2*G[1, 1, x])/3 - 28*G[0, 0, 0, x] - (56*I)*Pi*G[0, 0, 0, x] + 
       (Pi^2*G[0, 0, 0, x])/3 - (10*G[0, 0, 1, x])/3 + 
       (24*I)*Pi*G[0, 0, 1, x] + (2*Pi^2*G[0, 0, 1, x])/3 - 
       (10*G[0, 1, 0, x])/3 + (64*I)*Pi*G[0, 1, 0, x] - 
       (2*Pi^2*G[0, 1, 0, x])/3 + (104*G[0, 1, 1, x])/3 - 
       (32*I)*Pi*G[0, 1, 1, x] - (Pi^2*G[0, 1, 1, x])/3 - 8*G[1, 0, 0, x] + 
       (80*I)*Pi*G[1, 0, 0, x] - (Pi^2*G[1, 0, 0, x])/3 + 
       (118*G[1, 0, 1, x])/3 - (48*I)*Pi*G[1, 0, 1, x] - 
       (2*Pi^2*G[1, 0, 1, x])/3 + (118*G[1, 1, 0, x])/3 - 
       (88*I)*Pi*G[1, 1, 0, x] + (2*Pi^2*G[1, 1, 0, x])/3 - 
       (212*G[1, 1, 1, x])/3 + (56*I)*Pi*G[1, 1, 1, x] + 
       (Pi^2*G[1, 1, 1, x])/3 - 24*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 46*G[0, 1, 0, 0, x] + 
       10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] + 
       82*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] - 
       46*G[1, 0, 1, 1, x] - 72*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 0, x] + 104*G[1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
       2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
       2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] - 
       2*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
       2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
       2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
       2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
       2*G[1, 1, 0, 1, 1, x] + (14*Zeta[3])/3 + (24*I)*Pi*Zeta[3] - 
       (5*Pi^2*Zeta[3])/3 + 54*G[0, x]*Zeta[3] - 46*G[1, x]*Zeta[3] - 
       6*G[0, 0, x]*Zeta[3] + 6*G[0, 1, x]*Zeta[3] + 6*G[1, 0, x]*Zeta[3] - 
       6*G[1, 1, x]*Zeta[3] - 20*Zeta[5]) - (949*Zeta[5])/3 - 
     (32*I)*Pi*Zeta[5] + 80*G[0, x]*Zeta[5] - 36*G[1, x]*Zeta[5] + 
     RATIO[(1 - x)^(-1)]*(((-101*I)/6)*Pi^3 + Pi^4/2 - ((623*I)/270)*Pi^5 + 
       (8441*Pi^6)/5670 - ((4793*I)/48)*Pi*G[0, x] - (35*Pi^2*G[0, x])/6 - 
       ((487*I)/36)*Pi^3*G[0, x] - (1381*Pi^4*G[0, x])/360 - 
       ((49*I)/40)*Pi^5*G[0, x] + ((43*I)/6)*Pi^3*G[1, x] - 
       (371*Pi^4*G[1, x])/180 - ((37*I)/30)*Pi^5*G[1, x] - 
       (4793*G[0, 0, x])/48 + ((99*I)/2)*Pi*G[0, 0, x] + 
       (443*Pi^2*G[0, 0, x])/18 + ((20*I)/3)*Pi^3*G[0, 0, x] - 
       (49*Pi^4*G[0, 0, x])/72 - (18*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] + 
       ((68*I)/9)*Pi^3*G[0, 1, x] + (739*Pi^4*G[0, 1, x])/180 + 
       (83*I)*Pi*G[1, 0, x] + (25*Pi^2*G[1, 0, x])/6 + 
       ((124*I)/9)*Pi^3*G[1, 0, x] - (43*Pi^4*G[1, 0, x])/18 - 
       ((20*I)/3)*Pi^3*G[1, 1, x] + (86*Pi^4*G[1, 1, x])/45 + 
       (363*G[0, 0, 0, x])/4 - ((1859*I)/12)*Pi*G[0, 0, 0, x] - 
       32*Pi^2*G[0, 0, 0, x] + I*Pi^3*G[0, 0, 0, x] - 18*G[0, 0, 1, x] - 
       ((122*I)/3)*Pi*G[0, 0, 1, x] - (298*Pi^2*G[0, 0, 1, x])/9 - 
       ((10*I)/3)*Pi^3*G[0, 0, 1, x] - 18*G[0, 1, 0, x] - 
       ((171*I)/4)*Pi*G[0, 1, 0, x] - (221*Pi^2*G[0, 1, 0, x])/18 - 
       ((11*I)/3)*Pi^3*G[0, 1, 0, x] - ((44*I)/3)*Pi*G[0, 1, 1, x] + 
       (23*Pi^2*G[0, 1, 1, x])/3 - ((10*I)/3)*Pi^3*G[0, 1, 1, x] + 
       83*G[1, 0, 0, x] - (69*I)*Pi*G[1, 0, 0, x] + (137*Pi^2*G[1, 0, 0, x])/
        9 - (4*I)*Pi^3*G[1, 0, 0, x] + (11*I)*Pi*G[1, 0, 1, x] + 
       (13*Pi^2*G[1, 0, 1, x])/3 - ((7*I)/3)*Pi^3*G[1, 0, 1, x] - 
       (32*I)*Pi*G[1, 1, 0, x] + 12*Pi^2*G[1, 1, 0, x] + 
       ((13*I)/3)*Pi^3*G[1, 1, 0, x] + (4*I)*Pi^3*G[1, 1, 1, x] - 
       (857*G[0, 0, 0, 0, x])/4 + (127*I)*Pi*G[0, 0, 0, 0, x] + 
       (19*Pi^2*G[0, 0, 0, 0, x])/3 - (83*G[0, 0, 0, 1, x])/3 + 
       (64*I)*Pi*G[0, 0, 0, 1, x] - (34*Pi^2*G[0, 0, 0, 1, x])/3 - 
       (83*G[0, 0, 1, 0, x])/3 + ((137*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (44*Pi^2*G[0, 0, 1, 0, x])/3 - 29*G[0, 0, 1, 1, x] + 
       ((166*I)/3)*Pi*G[0, 0, 1, 1, x] + (73*Pi^2*G[0, 0, 1, 1, x])/3 - 
       (529*G[0, 1, 0, 0, x])/12 + ((122*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (29*Pi^2*G[0, 1, 0, 0, x])/3 - (44*G[0, 1, 0, 1, x])/3 + 
       (14*I)*Pi*G[0, 1, 0, 1, x] - 7*Pi^2*G[0, 1, 0, 1, x] - 
       (44*G[0, 1, 1, 0, x])/3 - (4*I)*Pi*G[0, 1, 1, 0, x] - 
       27*Pi^2*G[0, 1, 1, 0, x] - ((32*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       (32*Pi^2*G[0, 1, 1, 1, x])/3 - 108*G[1, 0, 0, 0, x] + 
       ((122*I)/3)*Pi*G[1, 0, 0, 0, x] - (20*Pi^2*G[1, 0, 0, 0, x])/3 + 
       11*G[1, 0, 0, 1, x] - ((46*I)/3)*Pi*G[1, 0, 0, 1, x] - 
       (Pi^2*G[1, 0, 0, 1, x])/3 + 11*G[1, 0, 1, 0, x] - 
       (10*I)*Pi*G[1, 0, 1, 0, x] - 9*Pi^2*G[1, 0, 1, 0, x] + 
       ((14*I)/3)*Pi*G[1, 0, 1, 1, x] - 12*Pi^2*G[1, 0, 1, 1, x] - 
       32*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] - 
       (11*Pi^2*G[1, 1, 0, 0, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] + 
       (4*Pi^2*G[1, 1, 0, 1, x])/3 + (24*I)*Pi*G[1, 1, 1, 0, x] - 
       12*Pi^2*G[1, 1, 1, 0, x] + 148*G[0, 0, 0, 0, 0, x] - 
       (39*I)*Pi*G[0, 0, 0, 0, 0, x] + 107*G[0, 0, 0, 0, 1, x] - 
       (116*I)*Pi*G[0, 0, 0, 0, 1, x] + 107*G[0, 0, 0, 1, 0, x] - 
       (57*I)*Pi*G[0, 0, 0, 1, 0, x] - 5*G[0, 0, 0, 1, 1, x] + 
       (76*I)*Pi*G[0, 0, 0, 1, 1, x] + 67*G[0, 0, 1, 0, 0, x] - 
       (56*I)*Pi*G[0, 0, 1, 0, 0, x] + (50*G[0, 0, 1, 0, 1, x])/3 + 
       (28*I)*Pi*G[0, 0, 1, 0, 1, x] + (50*G[0, 0, 1, 1, 0, x])/3 - 
       (20*I)*Pi*G[0, 0, 1, 1, 0, x] + (134*G[0, 0, 1, 1, 1, x])/3 - 
       (108*I)*Pi*G[0, 0, 1, 1, 1, x] + 31*G[0, 1, 0, 0, 0, x] - 
       (55*I)*Pi*G[0, 1, 0, 0, 0, x] + (149*G[0, 1, 0, 0, 1, x])/3 + 
       (22*I)*Pi*G[0, 1, 0, 0, 1, x] + (149*G[0, 1, 0, 1, 0, x])/3 + 
       (2*I)*Pi*G[0, 1, 0, 1, 0, x] - (89*G[0, 1, 0, 1, 1, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 1, 1, x] + (38*G[0, 1, 1, 0, 0, x])/3 + 
       (32*I)*Pi*G[0, 1, 1, 0, 0, x] - (32*G[0, 1, 1, 0, 1, x])/3 + 
       (26*I)*Pi*G[0, 1, 1, 0, 1, x] - (32*G[0, 1, 1, 1, 0, x])/3 + 
       (30*I)*Pi*G[0, 1, 1, 1, 0, x] - (20*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       106*G[1, 0, 0, 0, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, 0, x] - 
       (10*G[1, 0, 0, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 0, 1, x] - 
       (10*G[1, 0, 0, 1, 0, x])/3 + (12*I)*Pi*G[1, 0, 0, 1, 0, x] - 
       10*G[1, 0, 0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, 1, x] - 
       (38*G[1, 0, 1, 0, 0, x])/3 - (8*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       (14*G[1, 0, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       (14*G[1, 0, 1, 1, 0, x])/3 + (20*I)*Pi*G[1, 0, 1, 1, 0, x] + 
       (12*I)*Pi*G[1, 0, 1, 1, 1, x] + 58*G[1, 1, 0, 0, 0, x] - 
       16*G[1, 1, 0, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 0, 1, x] - 
       16*G[1, 1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 0, x] + 
       (12*I)*Pi*G[1, 1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       75*G[0, 0, 0, 0, 0, 0, x] - 44*G[0, 0, 0, 0, 0, 1, x] - 
       44*G[0, 0, 0, 0, 1, 0, x] - 120*G[0, 0, 0, 0, 1, 1, x] - 
       57*G[0, 0, 0, 1, 0, 0, x] - 48*G[0, 0, 0, 1, 0, 1, x] - 
       48*G[0, 0, 0, 1, 1, 0, x] + 96*G[0, 0, 0, 1, 1, 1, x] - 
       72*G[0, 0, 1, 0, 0, 0, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] - 
       20*G[0, 0, 1, 1, 0, 0, x] - 28*G[0, 0, 1, 1, 0, 1, x] - 
       28*G[0, 0, 1, 1, 1, 0, x] - 92*G[0, 0, 1, 1, 1, 1, x] - 
       83*G[0, 1, 0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 0, 1, x] - 
       8*G[0, 1, 0, 0, 1, 0, x] + 14*G[0, 1, 0, 0, 1, 1, x] - 
       10*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 0, 1, x] - 
       4*G[0, 1, 0, 1, 1, 0, x] - 32*G[0, 1, 0, 1, 1, 1, x] + 
       16*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
       4*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] + 
       38*G[0, 1, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 1, 0, 1, x] - 
       20*G[0, 1, 1, 1, 1, 0, x] - 64*G[1, 0, 0, 0, 0, 0, x] - 
       8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] - 
       4*G[1, 0, 0, 1, 0, 0, x] + 12*G[1, 0, 0, 1, 0, 1, x] + 
       12*G[1, 0, 0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, 1, 1, x] - 
       32*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
       16*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 0, 1, 1, x] + 
       12*G[1, 0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 1, 0, x] - 36*G[1, 1, 0, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 0, 1, x] + 8*G[1, 1, 0, 0, 1, 0, x] - 
       28*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
       24*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
       12*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 1, 0, 0, x] + 101*Zeta[3] + 
       ((89*I)/2)*Pi*Zeta[3] - (13*Pi^2*Zeta[3])/3 - (I/3)*Pi^3*Zeta[3] + 
       (127*G[0, x]*Zeta[3])/6 + (35*I)*Pi*G[0, x]*Zeta[3] - 
       (80*Pi^2*G[0, x]*Zeta[3])/3 - 43*G[1, x]*Zeta[3] - 
       (36*I)*Pi*G[1, x]*Zeta[3] + (122*Pi^2*G[1, x]*Zeta[3])/3 + 
       81*G[0, 0, x]*Zeta[3] + (18*I)*Pi*G[0, 0, x]*Zeta[3] + 
       14*G[0, 1, x]*Zeta[3] + (50*I)*Pi*G[0, 1, x]*Zeta[3] + 
       (58*G[1, 0, x]*Zeta[3])/3 - (28*I)*Pi*G[1, 0, x]*Zeta[3] + 
       40*G[1, 1, x]*Zeta[3] + (32*I)*Pi*G[1, 1, x]*Zeta[3] - 
       10*G[0, 0, 0, x]*Zeta[3] + 52*G[0, 0, 1, x]*Zeta[3] + 
       2*G[0, 1, 0, x]*Zeta[3] - 54*G[0, 1, 1, x]*Zeta[3] - 
       24*G[1, 0, 1, x]*Zeta[3] + 40*G[1, 1, 0, x]*Zeta[3] - 
       24*G[1, 1, 1, x]*Zeta[3] - 9*Zeta[3]^2 + (275*Zeta[5])/3 + 
       (16*I)*Pi*Zeta[5] - 40*G[0, x]*Zeta[5] - 48*G[1, x]*Zeta[5]) + 
     RATIO[x^(-1)]*(-5599/48 - (6*I)*Pi - (4859*Pi^2)/288 + (17*I)*Pi^3 + 
       Pi^4/30 - ((9*I)/10)*Pi^5 + (1625*Pi^6)/27216 + (1495*G[0, x])/16 - 
       ((511*I)/8)*Pi*G[0, x] + (97*Pi^2*G[0, x])/8 - 
       ((13*I)/6)*Pi^3*G[0, x] - (11*Pi^4*G[0, x])/120 + 
       ((13*I)/60)*Pi^5*G[0, x] - 6*G[1, x] - (19*I)*Pi*G[1, x] - 
       (353*Pi^2*G[1, x])/18 + ((133*I)/6)*Pi^3*G[1, x] + 
       (19*Pi^4*G[1, x])/30 - ((208*I)/45)*Pi^5*G[1, x] - 
       (1051*G[0, 0, x])/8 + (93*I)*Pi*G[0, 0, x] + (76*Pi^2*G[0, 0, x])/3 + 
       (2*I)*Pi^3*G[0, 0, x] - (9*Pi^4*G[0, 0, x])/20 - (511*G[0, 1, x])/8 - 
       (12*I)*Pi*G[0, 1, x] - (29*Pi^2*G[0, 1, x])/6 - 
       (8*I)*Pi^3*G[0, 1, x] - (307*Pi^4*G[0, 1, x])/60 - 
       (511*G[1, 0, x])/8 + ((11*I)/3)*Pi*G[1, 0, x] - 
       (77*Pi^2*G[1, 0, x])/3 - (5*I)*Pi^3*G[1, 0, x] - 
       (661*Pi^4*G[1, 0, x])/60 - 19*G[1, 1, x] + ((160*I)/3)*Pi*G[1, 1, x] + 
       (253*Pi^2*G[1, 1, x])/6 + (4*I)*Pi^3*G[1, 1, x] - 
       (413*Pi^4*G[1, 1, x])/90 + (333*G[0, 0, 0, x])/2 - 
       (150*I)*Pi*G[0, 0, 0, x] - 33*Pi^2*G[0, 0, 0, x] + 
       (10*I)*Pi^3*G[0, 0, 0, x] + 93*G[0, 0, 1, x] - 
       (64*I)*Pi*G[0, 0, 1, x] + 2*Pi^2*G[0, 0, 1, x] + 
       ((20*I)/3)*Pi^3*G[0, 0, 1, x] + 93*G[0, 1, 0, x] - 
       (64*I)*Pi*G[0, 1, 0, x] + 16*Pi^2*G[0, 1, 0, x] - 
       ((8*I)/3)*Pi^3*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] - 10*Pi^2*G[0, 1, 1, x] + 
       ((52*I)/3)*Pi^3*G[0, 1, 1, x] + 55*G[1, 0, 0, x] + 
       (23*I)*Pi*G[1, 0, 0, x] + 34*Pi^2*G[1, 0, 0, x] + 
       (6*I)*Pi^3*G[1, 0, 0, x] + (125*G[1, 0, 1, x])/3 - 
       (6*I)*Pi*G[1, 0, 1, x] - 12*Pi^2*G[1, 0, 1, x] + 
       ((28*I)/3)*Pi^3*G[1, 0, 1, x] + (125*G[1, 1, 0, x])/3 - 
       (11*I)*Pi*G[1, 1, 0, x] - 18*Pi^2*G[1, 1, 0, x] + 
       ((104*I)/3)*Pi^3*G[1, 1, 0, x] + (35*G[1, 1, 1, x])/3 + 
       (3*I)*Pi*G[1, 1, 1, x] - Pi^2*G[1, 1, 1, x] + 
       ((14*I)/3)*Pi^3*G[1, 1, 1, x] - 204*G[0, 0, 0, 0, x] + 
       (144*I)*Pi*G[0, 0, 0, 0, x] + 50*Pi^2*G[0, 0, 0, 0, x] - 
       150*G[0, 0, 0, 1, x] + (72*I)*Pi*G[0, 0, 0, 1, x] + 
       26*Pi^2*G[0, 0, 0, 1, x] - 150*G[0, 0, 1, 0, x] + 
       (72*I)*Pi*G[0, 0, 1, 0, x] + (50*Pi^2*G[0, 0, 1, 0, x])/3 - 
       64*G[0, 0, 1, 1, x] + 8*Pi^2*G[0, 0, 1, 1, x] - 150*G[0, 1, 0, 0, x] + 
       (36*I)*Pi*G[0, 1, 0, 0, x] - (50*Pi^2*G[0, 1, 0, 0, x])/3 - 
       64*G[0, 1, 0, 1, x] - (4*Pi^2*G[0, 1, 0, 1, x])/3 - 
       64*G[0, 1, 1, 0, x] - (32*Pi^2*G[0, 1, 1, 0, x])/3 + 
       8*G[0, 1, 1, 1, x] + 20*Pi^2*G[0, 1, 1, 1, x] - 92*G[1, 0, 0, 0, x] - 
       (24*I)*Pi*G[1, 0, 0, 0, x] - (20*Pi^2*G[1, 0, 0, 0, x])/3 - 
       35*G[1, 0, 0, 1, x] - (24*I)*Pi*G[1, 0, 0, 1, x] - 
       (34*Pi^2*G[1, 0, 0, 1, x])/3 - 35*G[1, 0, 1, 0, x] - 
       (6*I)*Pi*G[1, 0, 1, 0, x] - (52*Pi^2*G[1, 0, 1, 0, x])/3 - 
       35*G[1, 0, 1, 1, x] + (12*I)*Pi*G[1, 0, 1, 1, x] - 
       (38*Pi^2*G[1, 0, 1, 1, x])/3 + 5*G[1, 1, 0, 0, x] + 
       (6*I)*Pi*G[1, 1, 0, 0, x] - 8*Pi^2*G[1, 1, 0, 0, x] - 
       80*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, x] + 
       (40*Pi^2*G[1, 1, 0, 1, x])/3 - 80*G[1, 1, 1, 0, x] - 
       (12*I)*Pi*G[1, 1, 1, 0, x] + 26*Pi^2*G[1, 1, 1, 0, x] + 
       83*G[1, 1, 1, 1, x] + (82*Pi^2*G[1, 1, 1, 1, x])/3 + 
       180*G[0, 0, 0, 0, 0, x] - (120*I)*Pi*G[0, 0, 0, 0, 0, x] + 
       144*G[0, 0, 0, 0, 1, x] - (96*I)*Pi*G[0, 0, 0, 0, 1, x] + 
       144*G[0, 0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       72*G[0, 0, 0, 1, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       144*G[0, 0, 1, 0, 0, x] - (72*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       72*G[0, 0, 1, 0, 1, x] - (48*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       72*G[0, 0, 1, 1, 0, x] - (48*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       120*G[0, 1, 0, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       60*G[0, 1, 0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       60*G[0, 1, 0, 1, 0, x] - (16*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       12*G[0, 1, 0, 1, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, 1, x] + 
       60*G[0, 1, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       12*G[0, 1, 1, 0, 1, x] - (8*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       12*G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       12*G[0, 1, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
       72*G[1, 0, 0, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] + (28*I)*Pi*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, 0, x] + 
       30*G[1, 0, 1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 0, 1, x] + 
       30*G[1, 0, 1, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
       6*G[1, 0, 1, 1, 1, x] + (56*I)*Pi*G[1, 0, 1, 1, 1, x] + 
       24*G[1, 1, 0, 0, 0, x] + (72*I)*Pi*G[1, 1, 0, 0, 0, x] + 
       42*G[1, 1, 0, 0, 1, x] - (32*I)*Pi*G[1, 1, 0, 0, 1, x] + 
       42*G[1, 1, 0, 1, 0, x] - (52*I)*Pi*G[1, 1, 0, 1, 0, x] - 
       18*G[1, 1, 0, 1, 1, x] + (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 
       12*G[1, 1, 1, 0, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, 0, x] - 
       12*G[1, 1, 1, 0, 1, x] - (20*I)*Pi*G[1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
       (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 120*G[0, 0, 0, 0, 0, 0, x] - 
       120*G[0, 0, 0, 0, 0, 1, x] - 120*G[0, 0, 0, 0, 1, 0, x] - 
       96*G[0, 0, 0, 0, 1, 1, x] - 120*G[0, 0, 0, 1, 0, 0, x] - 
       96*G[0, 0, 0, 1, 0, 1, x] - 96*G[0, 0, 0, 1, 1, 0, x] - 
       48*G[0, 0, 0, 1, 1, 1, x] - 104*G[0, 0, 1, 0, 0, 0, x] - 
       88*G[0, 0, 1, 0, 0, 1, x] - 88*G[0, 0, 1, 0, 1, 0, x] - 
       56*G[0, 0, 1, 0, 1, 1, x] - 88*G[0, 0, 1, 1, 0, 0, x] - 
       56*G[0, 0, 1, 1, 0, 1, x] - 56*G[0, 0, 1, 1, 1, 0, x] + 
       8*G[0, 0, 1, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, 0, x] - 
       56*G[0, 1, 0, 0, 0, 1, x] - 56*G[0, 1, 0, 0, 1, 0, x] - 
       48*G[0, 1, 0, 0, 1, 1, x] - 56*G[0, 1, 0, 1, 0, 0, x] - 
       48*G[0, 1, 0, 1, 0, 1, x] - 48*G[0, 1, 0, 1, 1, 0, x] - 
       16*G[0, 1, 0, 1, 1, 1, x] - 40*G[0, 1, 1, 0, 0, 0, x] - 
       40*G[0, 1, 1, 0, 0, 1, x] - 40*G[0, 1, 1, 0, 1, 0, x] - 
       24*G[0, 1, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 1, 0, 0, x] - 
       24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] + 
       40*G[0, 1, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, 0, x] - 
       20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] - 
       20*G[1, 0, 0, 0, 1, 1, x] - 36*G[1, 0, 0, 1, 0, 0, x] + 
       8*G[1, 0, 0, 1, 0, 1, x] + 8*G[1, 0, 0, 1, 1, 0, x] - 
       72*G[1, 0, 0, 1, 1, 1, x] - 68*G[1, 0, 1, 0, 0, 0, x] + 
       20*G[1, 0, 1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, 1, 0, x] - 
       52*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 1, x] - 
       40*G[1, 0, 1, 1, 1, 0, x] + 80*G[1, 0, 1, 1, 1, 1, x] + 
       28*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
       4*G[1, 1, 0, 0, 1, 0, x] - 76*G[1, 1, 0, 0, 1, 1, x] - 
       56*G[1, 1, 0, 1, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 1, x] - 
       36*G[1, 1, 0, 1, 1, 0, x] + 48*G[1, 1, 0, 1, 1, 1, x] + 
       28*G[1, 1, 1, 0, 0, 0, x] - 56*G[1, 1, 1, 0, 0, 1, x] - 
       56*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 1, 1, x] + 
       8*G[1, 1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 1, 0, 1, x] - 
       16*G[1, 1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, 1, x] - 
       (115*Zeta[3])/2 - (10*I)*Pi*Zeta[3] + (55*Pi^2*Zeta[3])/6 - 
       ((16*I)/3)*Pi^3*Zeta[3] - 124*G[0, x]*Zeta[3] + 
       (30*I)*Pi*G[0, x]*Zeta[3] + (2*Pi^2*G[0, x]*Zeta[3])/3 - 
       46*G[1, x]*Zeta[3] + (30*I)*Pi*G[1, x]*Zeta[3] + 
       124*Pi^2*G[1, x]*Zeta[3] + 102*G[0, 0, x]*Zeta[3] - 
       (48*I)*Pi*G[0, 0, x]*Zeta[3] + 30*G[0, 1, x]*Zeta[3] + 
       90*G[1, 0, x]*Zeta[3] - (104*I)*Pi*G[1, 0, x]*Zeta[3] - 
       30*G[1, 1, x]*Zeta[3] - (116*I)*Pi*G[1, 1, x]*Zeta[3] - 
       72*G[0, 0, 0, x]*Zeta[3] - 48*G[0, 0, 1, x]*Zeta[3] - 
       48*G[0, 1, 0, x]*Zeta[3] - 64*G[1, 0, 0, x]*Zeta[3] - 
       88*G[1, 0, 1, x]*Zeta[3] - 24*G[1, 1, 0, x]*Zeta[3] + 
       12*G[1, 1, 1, x]*Zeta[3] + 4*Zeta[3]^2 + 166*Zeta[5] + 
       (48*I)*Pi*Zeta[5] - 60*G[0, x]*Zeta[5] - 12*G[1, x]*Zeta[5]) + 
     Log[mu2/s]*(1495/16 - ((793*I)/8)*Pi - (255*Pi^2)/8 + ((26*I)/3)*Pi^3 + 
       (3*Pi^4)/8 - ((137*I)/180)*Pi^5 - (1333*G[0, x])/8 + 
       ((651*I)/4)*Pi*G[0, x] + (325*Pi^2*G[0, x])/6 - 
       ((19*I)/6)*Pi^3*G[0, x] - (677*Pi^4*G[0, x])/180 - (511*G[1, x])/8 + 
       (36*I)*Pi*G[1, x] + (127*Pi^2*G[1, x])/6 - ((19*I)/3)*Pi^3*G[1, x] - 
       (857*Pi^4*G[1, x])/180 + (885*G[0, 0, x])/4 - (176*I)*Pi*G[0, 0, x] - 
       (185*Pi^2*G[0, 0, x])/6 + (13*I)*Pi^3*G[0, 0, x] + 141*G[0, 1, x] - 
       (108*I)*Pi*G[0, 1, x] - 3*Pi^2*G[0, 1, x] + ((19*I)/3)*Pi^3*
        G[0, 1, x] + 141*G[1, 0, x] - (114*I)*Pi*G[1, 0, x] - 
       Pi^2*G[1, 0, x] + ((7*I)/3)*Pi^3*G[1, 0, x] - 12*G[1, 1, x] - 
       (14*I)*Pi*G[1, 1, x] - (50*Pi^2*G[1, 1, x])/3 + 
       ((44*I)/3)*Pi^3*G[1, 1, x] - 207*G[0, 0, 0, x] + 
       (108*I)*Pi*G[0, 0, 0, x] + 33*Pi^2*G[0, 0, 0, x] - 192*G[0, 0, 1, x] + 
       (68*I)*Pi*G[0, 0, 1, x] + (41*Pi^2*G[0, 0, 1, x])/3 - 
       192*G[0, 1, 0, x] + (78*I)*Pi*G[0, 1, 0, x] + (41*Pi^2*G[0, 1, 0, x])/
        3 - 94*G[0, 1, 1, x] + (10*I)*Pi*G[0, 1, 1, x] + 
       (4*Pi^2*G[0, 1, 1, x])/3 - 198*G[1, 0, 0, x] + 
       (56*I)*Pi*G[1, 0, 0, x] - (31*Pi^2*G[1, 0, 0, x])/3 - 
       94*G[1, 0, 1, x] + (26*I)*Pi*G[1, 0, 1, x] + (16*Pi^2*G[1, 0, 1, x])/
        3 - 94*G[1, 1, 0, x] + (18*I)*Pi*G[1, 1, 0, x] - 
       (20*Pi^2*G[1, 1, 0, x])/3 + 24*G[1, 1, 1, x] + 
       (12*I)*Pi*G[1, 1, 1, x] + 20*Pi^2*G[1, 1, 1, x] + 
       132*G[0, 0, 0, 0, x] - (56*I)*Pi*G[0, 0, 0, 0, x] + 
       138*G[0, 0, 0, 1, x] - (52*I)*Pi*G[0, 0, 0, 1, x] + 
       138*G[0, 0, 1, 0, x] - (60*I)*Pi*G[0, 0, 1, 0, x] + 
       82*G[0, 0, 1, 1, x] - (20*I)*Pi*G[0, 0, 1, 1, x] + 
       148*G[0, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 0, 0, x] + 
       82*G[0, 1, 0, 1, x] - (32*I)*Pi*G[0, 1, 0, 1, x] + 
       82*G[0, 1, 1, 0, x] - (28*I)*Pi*G[0, 1, 1, 0, x] + 
       12*G[0, 1, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] + 
       126*G[1, 0, 0, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, x] + 
       86*G[1, 0, 0, 1, x] - (20*I)*Pi*G[1, 0, 0, 1, x] + 
       86*G[1, 0, 1, 0, x] - (16*I)*Pi*G[1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, 1, x] + 
       78*G[1, 1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, 0, x] + 
       24*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, x] + 
       24*G[1, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, x] - 
       12*G[1, 1, 1, 1, x] + (8*I)*Pi*G[1, 1, 1, 1, x] - 
       40*G[0, 0, 0, 0, 0, x] - 72*G[0, 0, 0, 0, 1, x] - 
       72*G[0, 0, 0, 1, 0, x] - 68*G[0, 0, 0, 1, 1, x] - 
       80*G[0, 0, 1, 0, 0, x] - 68*G[0, 0, 1, 0, 1, x] - 
       68*G[0, 0, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 1, x] - 
       68*G[0, 1, 0, 0, 0, x] - 72*G[0, 1, 0, 0, 1, x] - 
       72*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] - 
       68*G[0, 1, 1, 0, 0, x] - 44*G[0, 1, 1, 0, 1, x] - 
       44*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] - 
       8*G[1, 0, 0, 0, 0, x] - 52*G[1, 0, 0, 0, 1, x] - 
       52*G[1, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 1, 1, x] - 
       48*G[1, 0, 1, 0, 0, x] - 52*G[1, 0, 1, 0, 1, x] - 
       52*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 0, 0, 0, x] - 44*G[1, 1, 0, 0, 1, x] - 
       44*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
       28*G[1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, 1, x] + 
       (6*Pi^2 - (4*I)*Pi^3 - 4*Pi^2*G[0, x] - 4*Pi^2*G[1, x] + 
         12*G[0, 0, x] - (8*I)*Pi*G[0, 0, x] - 12*G[0, 1, x] + 
         (8*I)*Pi*G[0, 1, x] - 12*G[1, 0, x] + (8*I)*Pi*G[1, 0, x] + 
         12*G[1, 1, x] - (8*I)*Pi*G[1, 1, x] - 24*G[0, 0, 0, x] + 
         8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 8*G[0, 1, 1, x] + 
         8*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 8*G[1, 1, 0, x] - 
         24*G[1, 1, 1, x])*RATIO[x] - 124*Zeta[3] + (66*I)*Pi*Zeta[3] + 
       (50*Pi^2*Zeta[3])/3 + 126*G[0, x]*Zeta[3] - (60*I)*Pi*G[0, x]*
        Zeta[3] + 18*G[1, x]*Zeta[3] - (8*I)*Pi*G[1, x]*Zeta[3] - 
       76*G[0, 0, x]*Zeta[3] - 48*G[0, 1, x]*Zeta[3] - 
       48*G[1, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 + (2*Pi^4)/15 - ((44*I)/45)*Pi^5 - 
         ((93*I)/4)*Pi*G[0, x] - 22*Pi^2*G[0, x] + ((5*I)/6)*Pi^3*G[0, x] - 
         (149*Pi^4*G[0, x])/45 + ((10*I)/3)*Pi^3*G[1, x] + 
         (16*Pi^4*G[1, x])/45 - (93*G[0, 0, x])/4 + (78*I)*Pi*G[0, 0, x] + 
         (59*Pi^2*G[0, 0, x])/2 + (3*I)*Pi^3*G[0, 0, x] + 
         (16*I)*Pi*G[0, 1, x] + 6*Pi^2*G[0, 1, x] - (I/3)*Pi^3*G[0, 1, x] + 
         (28*I)*Pi*G[1, 0, x] + 6*Pi^2*G[1, 0, x] + (5*I)*Pi^3*G[1, 0, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + 87*G[0, 0, 0, x] - 
         (104*I)*Pi*G[0, 0, 0, x] - 17*Pi^2*G[0, 0, 0, x] + 
         16*G[0, 0, 1, x] - (32*I)*Pi*G[0, 0, 1, x] - (37*Pi^2*G[0, 0, 1, x])/
          3 + 16*G[0, 1, 0, x] - (34*I)*Pi*G[0, 1, 0, x] - 
         3*Pi^2*G[0, 1, 0, x] - (6*I)*Pi*G[0, 1, 1, x] - 
         (20*Pi^2*G[0, 1, 1, x])/3 + 28*G[1, 0, 0, x] - 
         (44*I)*Pi*G[1, 0, 0, x] + (19*Pi^2*G[1, 0, 0, x])/3 - 
         (2*I)*Pi*G[1, 0, 1, x] + (20*Pi^2*G[1, 0, 1, x])/3 - 
         (22*I)*Pi*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 0, x] - 
         128*G[0, 0, 0, 0, x] + (64*I)*Pi*G[0, 0, 0, 0, x] - 
         38*G[0, 0, 0, 1, x] + (44*I)*Pi*G[0, 0, 0, 1, x] - 
         38*G[0, 0, 1, 0, x] + (36*I)*Pi*G[0, 0, 1, 0, x] - 
         6*G[0, 0, 1, 1, x] + (28*I)*Pi*G[0, 0, 1, 1, x] - 
         40*G[0, 1, 0, 0, x] + (24*I)*Pi*G[0, 1, 0, 0, x] - 
         6*G[0, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 0, 1, x] - 
         6*G[0, 1, 1, 0, x] + (20*I)*Pi*G[0, 1, 1, 0, x] + 
         (12*I)*Pi*G[0, 1, 1, 1, x] - 62*G[1, 0, 0, 0, x] + 
         (20*I)*Pi*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
         (4*I)*Pi*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         (4*I)*Pi*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] + 
         (12*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, x] + 
         (12*I)*Pi*G[1, 1, 1, 0, x] + 80*G[0, 0, 0, 0, 0, x] + 
         48*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] + 
         28*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 0, 0, x] + 
         28*G[0, 0, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 0, x] + 
         12*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] + 
         16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] + 
         12*G[0, 1, 0, 1, 1, x] + 20*G[0, 1, 1, 0, 0, x] + 
         12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
         48*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         8*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
         12*G[1, 1, 1, 0, 0, x] + 12*Zeta[3] + (16*I)*Pi*Zeta[3] + 
         16*Pi^2*Zeta[3] + 4*G[0, x]*Zeta[3] - (12*I)*Pi*G[0, x]*Zeta[3] - 
         20*G[1, x]*Zeta[3] - (8*I)*Pi*G[1, x]*Zeta[3] - 
         4*G[0, 0, x]*Zeta[3] + 16*G[1, 1, x]*Zeta[3]) - 60*Zeta[5] + 
       RATIO[x^(-1)]*(-1495/16 + ((511*I)/8)*Pi - (97*Pi^2)/8 + 
         ((13*I)/6)*Pi^3 + (11*Pi^4)/120 - ((13*I)/60)*Pi^5 + 
         (1051*G[0, x])/8 - (93*I)*Pi*G[0, x] - (76*Pi^2*G[0, x])/3 - 
         (2*I)*Pi^3*G[0, x] + (9*Pi^4*G[0, x])/20 + (511*G[1, x])/8 + 
         (13*Pi^2*G[1, x])/6 + (8*I)*Pi^3*G[1, x] + (307*Pi^4*G[1, x])/60 - 
         (333*G[0, 0, x])/2 + (150*I)*Pi*G[0, 0, x] + 33*Pi^2*G[0, 0, x] - 
         (10*I)*Pi^3*G[0, 0, x] - 93*G[0, 1, x] + (64*I)*Pi*G[0, 1, x] - 
         2*Pi^2*G[0, 1, x] - ((20*I)/3)*Pi^3*G[0, 1, x] - 93*G[1, 0, x] + 
         (64*I)*Pi*G[1, 0, x] - 16*Pi^2*G[1, 0, x] + ((8*I)/3)*Pi^3*
          G[1, 0, x] + 10*Pi^2*G[1, 1, x] - ((52*I)/3)*Pi^3*G[1, 1, x] + 
         204*G[0, 0, 0, x] - (144*I)*Pi*G[0, 0, 0, x] - 
         50*Pi^2*G[0, 0, 0, x] + 150*G[0, 0, 1, x] - 
         (72*I)*Pi*G[0, 0, 1, x] - 26*Pi^2*G[0, 0, 1, x] + 
         150*G[0, 1, 0, x] - (72*I)*Pi*G[0, 1, 0, x] - 
         (50*Pi^2*G[0, 1, 0, x])/3 + 64*G[0, 1, 1, x] - 
         8*Pi^2*G[0, 1, 1, x] + 150*G[1, 0, 0, x] - (36*I)*Pi*G[1, 0, 0, x] + 
         (50*Pi^2*G[1, 0, 0, x])/3 + 64*G[1, 0, 1, x] + 
         (4*Pi^2*G[1, 0, 1, x])/3 + 64*G[1, 1, 0, x] + 
         (32*Pi^2*G[1, 1, 0, x])/3 - 20*Pi^2*G[1, 1, 1, x] - 
         180*G[0, 0, 0, 0, x] + (120*I)*Pi*G[0, 0, 0, 0, x] - 
         144*G[0, 0, 0, 1, x] + (96*I)*Pi*G[0, 0, 0, 1, x] - 
         144*G[0, 0, 1, 0, x] + (96*I)*Pi*G[0, 0, 1, 0, x] - 
         72*G[0, 0, 1, 1, x] + (48*I)*Pi*G[0, 0, 1, 1, x] - 
         144*G[0, 1, 0, 0, x] + (72*I)*Pi*G[0, 1, 0, 0, x] - 
         72*G[0, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, 1, x] - 
         72*G[0, 1, 1, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, x] - 
         120*G[1, 0, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, 0, x] - 
         60*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 0, 1, x] - 
         60*G[1, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] - 
         12*G[1, 0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, 1, x] - 
         60*G[1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 0, 0, x] - 
         12*G[1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 0, 1, x] - 
         12*G[1, 1, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, x] + 
         12*G[1, 1, 1, 1, x] - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         120*G[0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 0, 1, x] + 
         120*G[0, 0, 0, 1, 0, x] + 96*G[0, 0, 0, 1, 1, x] + 
         120*G[0, 0, 1, 0, 0, x] + 96*G[0, 0, 1, 0, 1, x] + 
         96*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
         104*G[0, 1, 0, 0, 0, x] + 88*G[0, 1, 0, 0, 1, x] + 
         88*G[0, 1, 0, 1, 0, x] + 56*G[0, 1, 0, 1, 1, x] + 
         88*G[0, 1, 1, 0, 0, x] + 56*G[0, 1, 1, 0, 1, x] + 
         56*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] + 
         56*G[1, 0, 0, 0, 0, x] + 56*G[1, 0, 0, 0, 1, x] + 
         56*G[1, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 1, 1, x] + 
         56*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 0, 1, x] + 
         48*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
         40*G[1, 1, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 1, x] + 
         40*G[1, 1, 0, 1, 0, x] + 24*G[1, 1, 0, 1, 1, x] + 
         40*G[1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 0, 1, x] + 
         24*G[1, 1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, 1, x] + 124*Zeta[3] - 
         (30*I)*Pi*Zeta[3] - (2*Pi^2*Zeta[3])/3 - 102*G[0, x]*Zeta[3] + 
         (48*I)*Pi*G[0, x]*Zeta[3] - 30*G[1, x]*Zeta[3] + 
         72*G[0, 0, x]*Zeta[3] + 48*G[0, 1, x]*Zeta[3] + 
         48*G[1, 0, x]*Zeta[3] + 60*Zeta[5])))/Nc^4 + 
   Nc^2*(59208167/104976 - ((5929897*I)/11664)*Pi + (12984251*Pi^2)/69984 - 
     ((45923*I)/486)*Pi^3 + (64073*Pi^4)/1944 - ((8831*I)/1080)*Pi^5 - 
     (176639*Pi^6)/408240 - (2517827*G[0, x])/3888 + 
     ((9269*I)/1296)*Pi*G[0, x] + (19811*Pi^2*G[0, x])/216 + 
     ((479*I)/18)*Pi^3*G[0, x] + (5443*Pi^4*G[0, x])/216 - 
     ((59*I)/72)*Pi^5*G[0, x] + (22*G[1, x])/3 + ((208*I)/3)*Pi*G[1, x] + 
     (59*Pi^2*G[1, x])/18 + ((1543*I)/9)*Pi^3*G[1, x] + 
     (623*Pi^4*G[1, x])/135 + ((59*I)/135)*Pi^5*G[1, x] + 
     (265081*G[0, 0, x])/1296 - ((22499*I)/36)*Pi*G[0, 0, x] + 
     (7627*Pi^2*G[0, 0, x])/36 - (94*I)*Pi^3*G[0, 0, x] - 
     (4387*Pi^4*G[0, 0, x])/360 + (106*G[0, 1, x])/3 + 
     ((9124*I)/27)*Pi*G[0, 1, x] - (634*Pi^2*G[0, 1, x])/9 + 
     ((23*I)/3)*Pi^3*G[0, 1, x] + (34*Pi^4*G[0, 1, x])/15 + 
     (106*G[1, 0, x])/3 + ((59767*I)/108)*Pi*G[1, 0, x] - 
     (1528*Pi^2*G[1, 0, x])/9 - ((152*I)/3)*Pi^3*G[1, 0, x] + 
     (62*Pi^4*G[1, 0, x])/45 + 34*G[1, 1, x] - ((500*I)/3)*Pi*G[1, 1, x] - 
     (143*Pi^2*G[1, 1, x])/18 - ((316*I)/9)*Pi^3*G[1, 1, x] - 
     (113*Pi^4*G[1, 1, x])/45 - (4253*G[0, 0, 0, x])/6 - 
     ((4673*I)/36)*Pi*G[0, 0, 0, x] + (49*Pi^2*G[0, 0, 0, x])/18 + 
     ((83*I)/3)*Pi^3*G[0, 0, 0, x] + (2669*G[0, 0, 1, x])/27 - 
     (238*I)*Pi*G[0, 0, 1, x] - (322*Pi^2*G[0, 0, 1, x])/3 - 
     (38*I)*Pi^3*G[0, 0, 1, x] + (2669*G[0, 1, 0, x])/27 + 
     ((10465*I)/36)*Pi*G[0, 1, 0, x] - (352*Pi^2*G[0, 1, 0, x])/3 - 
     ((41*I)/3)*Pi^3*G[0, 1, 0, x] + 253*G[0, 1, 1, x] + 
     ((397*I)/3)*Pi*G[0, 1, 1, x] + (61*Pi^2*G[0, 1, 1, x])/9 - 
     (16*I)*Pi^3*G[0, 1, 1, x] + (76103*G[1, 0, 0, x])/108 + 
     ((1555*I)/3)*Pi*G[1, 0, 0, x] - (947*Pi^2*G[1, 0, 0, x])/9 - 
     ((184*I)/9)*Pi^3*G[1, 0, 0, x] - (412*G[1, 0, 1, x])/3 - 
     ((395*I)/3)*Pi*G[1, 0, 1, x] + (523*Pi^2*G[1, 0, 1, x])/9 + 
     ((4*I)/9)*Pi^3*G[1, 0, 1, x] - (412*G[1, 1, 0, x])/3 - 
     ((1955*I)/3)*Pi*G[1, 1, 0, x] + (100*Pi^2*G[1, 1, 0, x])/3 + 
     ((26*I)/9)*Pi^3*G[1, 1, 0, x] - (136*G[1, 1, 1, x])/3 + 
     ((460*I)/3)*Pi*G[1, 1, 1, x] + (2*Pi^2*G[1, 1, 1, x])/3 + 
     ((94*I)/9)*Pi^3*G[1, 1, 1, x] + (15739*G[0, 0, 0, 0, x])/36 - 
     ((1688*I)/3)*Pi*G[0, 0, 0, 0, x] - (61*Pi^2*G[0, 0, 0, 0, x])/3 - 
     433*G[0, 0, 0, 1, x] + (132*I)*Pi*G[0, 0, 0, 1, x] - 
     (220*Pi^2*G[0, 0, 0, 1, x])/9 - 433*G[0, 0, 1, 0, x] + 
     ((1400*I)/3)*Pi*G[0, 0, 1, 0, x] + (74*Pi^2*G[0, 0, 1, 0, x])/9 + 
     (361*G[0, 0, 1, 1, x])/3 - ((230*I)/3)*Pi*G[0, 0, 1, 1, x] - 
     (70*Pi^2*G[0, 0, 1, 1, x])/9 + (1333*G[0, 1, 0, 0, x])/36 + 
     ((866*I)/3)*Pi*G[0, 1, 0, 0, x] - 4*Pi^2*G[0, 1, 0, 0, x] + 
     179*G[0, 1, 0, 1, x] + ((284*I)/3)*Pi*G[0, 1, 0, 1, x] + 
     (116*Pi^2*G[0, 1, 0, 1, x])/9 + 179*G[0, 1, 1, 0, x] - 
     (240*I)*Pi*G[0, 1, 1, 0, x] + (110*Pi^2*G[0, 1, 1, 0, x])/9 - 
     (512*G[0, 1, 1, 1, x])/3 - ((320*I)/3)*Pi*G[0, 1, 1, 1, x] - 
     (46*Pi^2*G[0, 1, 1, 1, x])/9 + (769*G[1, 0, 0, 0, x])/3 - 
     (25*I)*Pi*G[1, 0, 0, 0, x] - (262*Pi^2*G[1, 0, 0, 0, x])/9 + 
     (98*G[1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 1, x] + 
     (338*Pi^2*G[1, 0, 0, 1, x])/9 + (98*G[1, 0, 1, 0, x])/3 + 
     (43*I)*Pi*G[1, 0, 1, 0, x] + (122*Pi^2*G[1, 0, 1, 0, x])/9 - 
     (433*G[1, 0, 1, 1, x])/3 + ((118*I)/3)*Pi*G[1, 0, 1, 1, x] - 
     6*Pi^2*G[1, 0, 1, 1, x] - 781*G[1, 1, 0, 0, x] - 
     ((94*I)/3)*Pi*G[1, 1, 0, 0, x] + (92*Pi^2*G[1, 1, 0, 0, x])/9 + 
     (448*G[1, 1, 0, 1, x])/3 + (112*I)*Pi*G[1, 1, 0, 1, x] - 
     (166*Pi^2*G[1, 1, 0, 1, x])/9 + (448*G[1, 1, 1, 0, x])/3 + 
     ((178*I)/3)*Pi*G[1, 1, 1, 0, x] - (82*Pi^2*G[1, 1, 1, 0, x])/9 + 
     4*G[1, 1, 1, 1, x] - (140*I)*Pi*G[1, 1, 1, 1, x] - 
     (3680*G[0, 0, 0, 0, 0, x])/3 + (213*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (1136*G[0, 0, 0, 0, 1, x])/3 - (44*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (1136*G[0, 0, 0, 1, 0, x])/3 - ((595*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - 
     (116*G[0, 0, 0, 1, 1, x])/3 + ((64*I)/3)*Pi*G[0, 0, 0, 1, 1, x] + 
     558*G[0, 0, 1, 0, 0, x] - ((568*I)/3)*Pi*G[0, 0, 1, 0, 0, x] + 
     (350*G[0, 0, 1, 0, 1, x])/3 + ((148*I)/3)*Pi*G[0, 0, 1, 0, 1, x] + 
     (350*G[0, 0, 1, 1, 0, x])/3 + ((548*I)/3)*Pi*G[0, 0, 1, 1, 0, x] - 
     (868*G[0, 0, 1, 1, 1, x])/3 - ((56*I)/3)*Pi*G[0, 0, 1, 1, 1, x] + 
     274*G[0, 1, 0, 0, 0, x] - (67*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (388*G[0, 1, 0, 0, 1, x])/3 - (4*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (388*G[0, 1, 0, 1, 0, x])/3 + ((113*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 
     24*G[0, 1, 0, 1, 1, x] + ((64*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - 
     140*G[0, 1, 1, 0, 0, x] - ((100*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - 
     (268*G[0, 1, 1, 0, 1, x])/3 + ((124*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - 
     (268*G[0, 1, 1, 1, 0, x])/3 + ((152*I)/3)*Pi*G[0, 1, 1, 1, 0, x] - 
     64*G[0, 1, 1, 1, 1, x] - ((200*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - 
     (707*G[1, 0, 0, 0, 0, x])/3 - ((356*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + 
     (368*G[1, 0, 0, 0, 1, x])/3 - ((40*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + 
     (368*G[1, 0, 0, 1, 0, x])/3 + ((88*I)/3)*Pi*G[1, 0, 0, 1, 0, x] - 
     (280*G[1, 0, 0, 1, 1, x])/3 + ((80*I)/3)*Pi*G[1, 0, 0, 1, 1, x] + 
     177*G[1, 0, 1, 0, 0, x] + ((148*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - 
     (146*G[1, 0, 1, 0, 1, x])/3 + ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - 
     (146*G[1, 0, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (316*G[1, 0, 1, 1, 1, x])/3 - (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     46*G[1, 1, 0, 0, 0, x] + ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x] + 
     40*G[1, 1, 0, 0, 1, x] + ((224*I)/3)*Pi*G[1, 1, 0, 0, 1, x] + 
     40*G[1, 1, 0, 1, 0, x] + ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x] + 
     (76*G[1, 1, 0, 1, 1, x])/3 - ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x] + 
     (458*G[1, 1, 1, 0, 0, x])/3 + ((136*I)/3)*Pi*G[1, 1, 1, 0, 0, x] - 
     140*G[1, 1, 1, 0, 1, x] - ((112*I)/3)*Pi*G[1, 1, 1, 0, 1, x] - 
     140*G[1, 1, 1, 1, 0, x] - (40*I)*Pi*G[1, 1, 1, 1, 0, x] + 
     (32*I)*Pi*G[1, 1, 1, 1, 1, x] + 305*G[0, 0, 0, 0, 0, 0, x] - 
     132*G[0, 0, 0, 0, 0, 1, x] - 132*G[0, 0, 0, 0, 1, 0, x] + 
     56*G[0, 0, 0, 0, 1, 1, x] - 305*G[0, 0, 0, 1, 0, 0, x] + 
     (224*G[0, 0, 0, 1, 0, 1, x])/3 + (224*G[0, 0, 0, 1, 1, 0, x])/3 - 
     (16*G[0, 0, 0, 1, 1, 1, x])/3 - 248*G[0, 0, 1, 0, 0, 0, x] + 
     (56*G[0, 0, 1, 0, 0, 1, x])/3 + (56*G[0, 0, 1, 0, 1, 0, x])/3 + 
     (260*G[0, 0, 1, 0, 1, 1, x])/3 + 172*G[0, 0, 1, 1, 0, 0, x] + 
     (200*G[0, 0, 1, 1, 0, 1, x])/3 + (200*G[0, 0, 1, 1, 1, 0, x])/3 - 
     (256*G[0, 0, 1, 1, 1, 1, x])/3 - 127*G[0, 1, 0, 0, 0, 0, x] + 
     8*G[0, 1, 0, 0, 0, 1, x] + 8*G[0, 1, 0, 0, 1, 0, x] + 
     44*G[0, 1, 0, 0, 1, 1, x] + 59*G[0, 1, 0, 1, 0, 0, x] + 
     (104*G[0, 1, 0, 1, 0, 1, x])/3 + (104*G[0, 1, 0, 1, 1, 0, x])/3 + 
     (32*G[0, 1, 0, 1, 1, 1, x])/3 - 32*G[0, 1, 1, 0, 0, 0, x] + 
     (212*G[0, 1, 1, 0, 0, 1, x])/3 + (212*G[0, 1, 1, 0, 1, 0, x])/3 - 
     (64*G[0, 1, 1, 0, 1, 1, x])/3 + 112*G[0, 1, 1, 1, 0, 0, x] - 
     (160*G[0, 1, 1, 1, 0, 1, x])/3 - (160*G[0, 1, 1, 1, 1, 0, x])/3 - 
     (160*G[0, 1, 1, 1, 1, 1, x])/3 - (964*G[1, 0, 0, 0, 0, 0, x])/3 + 
     (320*G[1, 0, 0, 0, 0, 1, x])/3 + (320*G[1, 0, 0, 0, 1, 0, x])/3 - 
     56*G[1, 0, 0, 0, 1, 1, x] + (392*G[1, 0, 0, 1, 0, 0, x])/3 - 
     (112*G[1, 0, 0, 1, 0, 1, x])/3 - (112*G[1, 0, 0, 1, 1, 0, x])/3 + 
     96*G[1, 0, 0, 1, 1, 1, x] + (332*G[1, 0, 1, 0, 0, 0, x])/3 + 
     (32*G[1, 0, 1, 0, 0, 1, x])/3 + (32*G[1, 0, 1, 0, 1, 0, x])/3 + 
     8*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 0, 0, x] - 
     16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
     16*G[1, 0, 1, 1, 1, 1, x] + (296*G[1, 1, 0, 0, 0, 0, x])/3 + 
     (32*G[1, 1, 0, 0, 0, 1, x])/3 + (32*G[1, 1, 0, 0, 1, 0, x])/3 + 
     56*G[1, 1, 0, 0, 1, 1, x] + (32*G[1, 1, 0, 1, 0, 0, x])/3 + 
     (32*G[1, 1, 0, 1, 0, 1, x])/3 + (32*G[1, 1, 0, 1, 1, 0, x])/3 - 
     64*G[1, 1, 0, 1, 1, 1, x] + (272*G[1, 1, 1, 0, 0, 0, x])/3 - 
     (136*G[1, 1, 1, 0, 0, 1, x])/3 - (136*G[1, 1, 1, 0, 1, 0, x])/3 - 
     80*G[1, 1, 1, 1, 0, 0, x] + 32*G[1, 1, 1, 1, 0, 1, x] + 
     32*G[1, 1, 1, 1, 1, 0, x] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])*
      RATIO[x^(-2)] + Log[mu2/s]^6*(-1/6 + RATIO[x^(-1)]/6) + 
     Log[mu2/s]^5*(14/9 - I*Pi + (-14/9 + I*Pi)*RATIO[x^(-1)]) + 
     Log[mu2/s]^4*(11/3 + ((125*I)/18)*Pi + Pi^2/4 - (5*G[0, x])/6 + 
       ((5*I)/2)*Pi*G[0, x] + (2*I)*Pi*G[1, x] + G[0, 0, x]/2 + 
       2*G[0, 1, x] + 2*G[1, 0, x] + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)*
        RATIO[(1 - x)^(-1)] + (-11/3 - ((67*I)/9)*Pi - Pi^2/4 + G[0, x]/3 - 
         (3*I)*Pi*G[0, x] - (2*I)*Pi*G[1, x] - G[0, 0, x] - 2*G[0, 1, x] - 
         2*G[1, 0, x])*RATIO[x^(-1)]) + (50537*Zeta[3])/243 + 
     ((27317*I)/54)*Pi*Zeta[3] - (1168*Pi^2*Zeta[3])/9 - 
     ((359*I)/9)*Pi^3*Zeta[3] + (25883*G[0, x]*Zeta[3])/54 + 
     ((3958*I)/9)*Pi*G[0, x]*Zeta[3] - (106*Pi^2*G[0, x]*Zeta[3])/3 - 
     (805*G[1, x]*Zeta[3])/3 + ((752*I)/3)*Pi*G[1, x]*Zeta[3] - 
     (10*Pi^2*G[1, x]*Zeta[3])/9 + (2464*G[0, 0, x]*Zeta[3])/9 - 
     ((82*I)/3)*Pi*G[0, 0, x]*Zeta[3] - (772*G[0, 1, x]*Zeta[3])/3 - 
     ((250*I)/3)*Pi*G[0, 1, x]*Zeta[3] + (370*G[1, 0, x]*Zeta[3])/3 - 
     ((136*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (260*G[1, 1, x]*Zeta[3])/3 + 
     ((152*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 84*G[0, 0, 0, x]*Zeta[3] + 
     (320*G[0, 0, 1, x]*Zeta[3])/3 - 114*G[0, 1, 0, x]*Zeta[3] - 
     (76*G[0, 1, 1, x]*Zeta[3])/3 - (260*G[1, 0, 0, x]*Zeta[3])/3 + 
     (88*G[1, 0, 1, x]*Zeta[3])/3 + (112*G[1, 1, 0, x]*Zeta[3])/3 - 
     (8*G[1, 1, 1, x]*Zeta[3])/3 + (928*Zeta[3]^2)/9 + 
     RATIO[x]*((-137*Pi^2)/3 - (64*I)*Pi^3 - (407*Pi^4)/15 - 
       (230*Pi^2*G[0, x])/9 + ((242*I)/3)*Pi^3*G[0, x] + 
       (260*Pi^2*G[1, x])/9 - ((134*I)/3)*Pi^3*G[1, x] - (274*G[0, 0, x])/3 - 
       (128*I)*Pi*G[0, 0, x] - (70*Pi^2*G[0, 0, x])/3 + (274*G[0, 1, x])/3 + 
       (128*I)*Pi*G[0, 1, x] + (22*Pi^2*G[0, 1, x])/3 + (274*G[1, 0, x])/3 + 
       (128*I)*Pi*G[1, 0, x] + (166*Pi^2*G[1, 0, x])/3 - (274*G[1, 1, x])/3 - 
       (128*I)*Pi*G[1, 1, x] - (22*Pi^2*G[1, 1, x])/3 - 256*G[0, 0, 0, x] + 
       (452*I)*Pi*G[0, 0, 0, x] + 160*G[0, 0, 1, x] - 
       (44*I)*Pi*G[0, 0, 1, x] + 160*G[0, 1, 0, x] - 
       (412*I)*Pi*G[0, 1, 0, x] - 64*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
       (788*G[1, 0, 0, x])/3 - (380*I)*Pi*G[1, 0, 0, x] - 
       (500*G[1, 0, 1, x])/3 - (28*I)*Pi*G[1, 0, 1, x] - 
       (500*G[1, 1, 0, x])/3 + (340*I)*Pi*G[1, 1, 0, x] + 
       (212*G[1, 1, 1, x])/3 + (68*I)*Pi*G[1, 1, 1, x] + 
       664*G[0, 0, 0, 0, x] - 116*G[0, 0, 0, 1, x] - 116*G[0, 0, 1, 0, x] + 
       8*G[0, 0, 1, 1, x] - 464*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
       12*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] - 432*G[1, 0, 0, 0, x] - 
       12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 
       296*G[1, 1, 0, 0, x] + 76*G[1, 1, 0, 1, x] + 76*G[1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, x] - (308*Zeta[3])/3 - (400*I)*Pi*Zeta[3] - 
       308*G[0, x]*Zeta[3] + 348*G[1, x]*Zeta[3]) + 
     Log[mu2/s]^3*(-2581/108 + ((646*I)/27)*Pi - (83*Pi^2)/18 + I*Pi^3 + 
       (250*G[0, x])/27 - ((122*I)/9)*Pi*G[0, x] - ((26*I)/3)*Pi*G[1, x] - 
       (14*G[0, 0, x])/9 - ((8*I)/3)*Pi*G[0, 0, x] - (26*G[0, 1, x])/3 - 
       ((16*I)/3)*Pi*G[0, 1, x] - (26*G[1, 0, x])/3 - 
       ((16*I)/3)*Pi*G[1, 0, x] - ((8*I)/3)*Pi*G[1, 1, x] + 6*G[0, 0, 0, x] - 
       (32*G[0, 0, 1, x])/3 - (32*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
       (32*G[1, 0, 0, x])/3 - (8*G[1, 0, 1, x])/3 - (8*G[1, 1, 0, x])/3 + 
       (((50*I)/9)*Pi*G[0, x] + (50*G[0, 0, x])/9 + (4*I)*Pi*G[0, 0, x] + 
         6*G[0, 0, 0, x])*RATIO[(1 - x)^(-1)] - 14*Zeta[3] + 
       RATIO[x^(-1)]*(2581/108 - ((496*I)/27)*Pi + (83*Pi^2)/18 - I*Pi^3 - 
         (100*G[0, x])/27 + ((190*I)/9)*Pi*G[0, x] + ((26*I)/3)*Pi*G[1, x] + 
         (100*G[0, 0, x])/9 + ((20*I)/3)*Pi*G[0, 0, x] + (26*G[0, 1, x])/3 + 
         ((16*I)/3)*Pi*G[0, 1, x] + (26*G[1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 0, x] + ((8*I)/3)*Pi*G[1, 1, x] + 
         (32*G[0, 0, 1, x])/3 + (32*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 
         (32*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 + 
         14*Zeta[3])) + Log[mu2/s]^2*(-93233/1296 - ((1079*I)/18)*Pi + 
       (5*Pi^2)/2 - ((23*I)/3)*Pi^3 + (83*Pi^4)/360 + (47*G[0, x])/4 - 
       ((271*I)/9)*Pi*G[0, x] - (17*Pi^2*G[0, x])/18 - 
       ((17*I)/6)*Pi^3*G[0, x] - ((110*I)/3)*Pi*G[1, x] - 
       (5*Pi^2*G[1, x])/3 - (3*I)*Pi^3*G[1, x] - (209*G[0, 0, x])/9 + 
       ((34*I)/3)*Pi*G[0, 0, x] - (11*Pi^2*G[0, 0, x])/6 - 
       (104*G[0, 1, x])/3 + (16*I)*Pi*G[0, 1, x] - (5*Pi^2*G[0, 1, x])/3 - 
       (104*G[1, 0, x])/3 + ((44*I)/3)*Pi*G[1, 0, x] - (Pi^2*G[1, 0, x])/3 - 
       2*G[1, 1, x] + (6*I)*Pi*G[1, 1, x] - 38*G[0, 0, 0, x] - 
       (2*I)*Pi*G[0, 0, 0, x] + 54*G[0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, x] + 
       54*G[0, 1, 0, x] + (6*I)*Pi*G[0, 1, 0, x] - 12*G[0, 1, 1, x] + 
       (8*I)*Pi*G[0, 1, 1, x] + (104*G[1, 0, 0, x])/3 + 6*G[1, 0, 1, x] + 
       (16*I)*Pi*G[1, 0, 1, x] + 6*G[1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, x] - 
       (4*I)*Pi*G[1, 1, 1, x] - 40*G[0, 0, 0, 0, x] + 20*G[0, 0, 0, 1, x] + 
       20*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] + 
       20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
       12*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] + (2*Pi^2 + 4*G[0, 0, x] - 4*G[0, 1, x] - 
         4*G[1, 0, x] + 4*G[1, 1, x])*RATIO[x] + (488*Zeta[3])/9 - 
       (26*I)*Pi*Zeta[3] + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((-I)*Pi^3 - (17*Pi^4)/90 - ((5*I)/3)*Pi*G[0, x] - 
         (13*Pi^2*G[0, x])/9 - ((5*I)/6)*Pi^3*G[0, x] - (5*G[0, 0, x])/3 - 
         (20*I)*Pi*G[0, 0, x] - (29*Pi^2*G[0, 0, x])/6 - 
         (6*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/3 - (92*G[0, 0, 0, x])/3 - 
         (14*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - (4*I)*Pi*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 40*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 
         2*G[0, 1, 0, 0, x] + 6*Zeta[3] - (8*I)*Pi*Zeta[3] + 
         4*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(93233/1296 + ((1157*I)/18)*Pi - 
         (95*Pi^2)/18 + ((35*I)/6)*Pi^3 + (53*Pi^4)/360 - (89*G[0, x])/12 + 
         ((202*I)/9)*Pi*G[0, x] - 4*Pi^2*G[0, x] + (2*I)*Pi^3*G[0, x] + 
         ((92*I)/3)*Pi*G[1, x] + Pi^2*G[1, x] + (3*I)*Pi^3*G[1, x] + 
         (8*G[0, 0, x])/9 - ((112*I)/3)*Pi*G[0, 0, x] + Pi^2*G[0, 0, x] + 
         (98*G[0, 1, x])/3 - (26*I)*Pi*G[0, 1, x] + 3*Pi^2*G[0, 1, x] + 
         (98*G[1, 0, x])/3 - ((38*I)/3)*Pi*G[1, 0, x] + (Pi^2*G[1, 0, x])/3 - 
         2*G[1, 1, x] - (6*I)*Pi*G[1, 1, x] - (56*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] - 52*G[0, 0, 1, x] - 
         (8*I)*Pi*G[0, 0, 1, x] - 52*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
         (8*I)*Pi*G[0, 1, 1, x] - (98*G[1, 0, 0, x])/3 - 6*G[1, 0, 1, x] - 
         (16*I)*Pi*G[1, 0, 1, x] - 6*G[1, 1, 0, x] - 
         (12*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 
         12*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] - 
         16*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, x] - 
         20*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 
         20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
         (398*Zeta[3])/9 + (18*I)*Pi*Zeta[3] - 12*G[0, x]*Zeta[3] + 
         4*G[1, x]*Zeta[3])) - (103*Zeta[5])/3 + ((152*I)/3)*Pi*Zeta[5] + 
     22*G[0, x]*Zeta[5] - (176*G[1, x]*Zeta[5])/3 + 
     RATIO[(1 - x)^(-1)]*(((-451*I)/18)*Pi^3 + (574*Pi^4)/135 + 
       ((784*I)/135)*Pi^5 + (1714*Pi^6)/945 - ((271801*I)/1296)*Pi*G[0, x] + 
       (3323*Pi^2*G[0, x])/54 - ((200*I)/3)*Pi^3*G[0, x] - 
       (781*Pi^4*G[0, x])/540 - ((353*I)/360)*Pi^5*G[0, x] + 
       (I/6)*Pi^3*G[1, x] + (Pi^4*G[1, x])/180 - ((4*I)/15)*Pi^5*G[1, x] - 
       (271801*G[0, 0, x])/1296 + ((3889*I)/54)*Pi*G[0, 0, x] + 
       (1075*Pi^2*G[0, 0, x])/36 + ((160*I)/3)*Pi^3*G[0, 0, x] + 
       (9367*Pi^4*G[0, 0, x])/360 - (96*I)*Pi*G[0, 1, x] - 
       (170*Pi^2*G[0, 1, x])/9 + ((385*I)/9)*Pi^3*G[0, 1, x] - 
       (4*Pi^4*G[0, 1, x])/5 + ((163*I)/3)*Pi*G[1, 0, x] - 
       (13*Pi^2*G[1, 0, x])/6 - ((2*I)/3)*Pi^3*G[1, 0, x] - 
       (2*Pi^4*G[1, 0, x])/45 + (2855*G[0, 0, 0, x])/12 - 
       ((4655*I)/12)*Pi*G[0, 0, 0, x] + (667*Pi^2*G[0, 0, 0, x])/18 - 
       ((241*I)/3)*Pi^3*G[0, 0, 0, x] - 96*G[0, 0, 1, x] + 
       ((1006*I)/3)*Pi*G[0, 0, 1, x] - 66*Pi^2*G[0, 0, 1, x] + 
       ((76*I)/3)*Pi^3*G[0, 0, 1, x] - 96*G[0, 1, 0, x] + 
       ((11053*I)/36)*Pi*G[0, 1, 0, x] - 81*Pi^2*G[0, 1, 0, x] - 
       (21*I)*Pi^3*G[0, 1, 0, x] - (195*I)*Pi*G[0, 1, 1, x] - 
       (199*Pi^2*G[0, 1, 1, x])/9 - (18*I)*Pi^3*G[0, 1, 1, x] + 
       (163*G[1, 0, 0, x])/3 + (5*I)*Pi*G[1, 0, 0, x] - 
       (7*Pi^2*G[1, 0, 0, x])/3 - ((2*I)/3)*Pi^3*G[1, 0, 0, x] + 
       I*Pi*G[1, 0, 1, x] - (Pi^2*G[1, 0, 1, x])/3 - (2241*G[0, 0, 0, 0, x])/
        4 + ((521*I)/3)*Pi*G[0, 0, 0, 0, x] - (67*Pi^2*G[0, 0, 0, 0, x])/3 + 
       317*G[0, 0, 0, 1, x] - (204*I)*Pi*G[0, 0, 0, 1, x] - 
       (244*Pi^2*G[0, 0, 0, 1, x])/3 + 317*G[0, 0, 1, 0, x] - 
       ((233*I)/3)*Pi*G[0, 0, 1, 0, x] - (284*Pi^2*G[0, 0, 1, 0, x])/3 - 
       (89*G[0, 0, 1, 1, x])/3 + ((358*I)/3)*Pi*G[0, 0, 1, 1, x] + 
       (20*Pi^2*G[0, 0, 1, 1, x])/3 + (16345*G[0, 1, 0, 0, x])/36 + 
       ((26*I)/3)*Pi*G[0, 1, 0, 0, x] - (188*Pi^2*G[0, 1, 0, 0, x])/3 - 
       195*G[0, 1, 0, 1, x] + (44*I)*Pi*G[0, 1, 0, 1, x] + 
       (70*Pi^2*G[0, 1, 0, 1, x])/3 - 195*G[0, 1, 1, 0, x] - 
       ((340*I)/3)*Pi*G[0, 1, 1, 0, x] + (46*Pi^2*G[0, 1, 1, 0, x])/3 + 
       (12*I)*Pi*G[0, 1, 1, 1, x] + (20*Pi^2*G[0, 1, 1, 1, x])/3 + 
       4*G[1, 0, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 0, x] - 
       (2*Pi^2*G[1, 0, 0, 0, x])/3 + G[1, 0, 0, 1, x] + 
       (8*I)*Pi*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 1, 0, x] + (4*Pi^2*G[1, 0, 1, 0, x])/3 - 
       (2*I)*Pi*G[1, 0, 1, 1, x] + (863*G[0, 0, 0, 0, 0, x])/3 - 
       (475*I)*Pi*G[0, 0, 0, 0, 0, x] - (574*G[0, 0, 0, 0, 1, x])/3 - 
       (4*I)*Pi*G[0, 0, 0, 0, 1, x] - (574*G[0, 0, 0, 1, 0, x])/3 + 
       (471*I)*Pi*G[0, 0, 0, 1, 0, x] + (46*G[0, 0, 0, 1, 1, x])/3 - 
       189*G[0, 0, 1, 0, 0, x] + (224*I)*Pi*G[0, 0, 1, 0, 0, x] + 
       (418*G[0, 0, 1, 0, 1, x])/3 + (100*I)*Pi*G[0, 0, 1, 0, 1, x] + 
       (418*G[0, 0, 1, 1, 0, x])/3 - (220*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       116*G[0, 0, 1, 1, 1, x] - (96*I)*Pi*G[0, 0, 1, 1, 1, x] - 
       (760*G[0, 1, 0, 0, 0, x])/3 - (67*I)*Pi*G[0, 1, 0, 0, 0, x] + 
       254*G[0, 1, 0, 0, 1, x] + (168*I)*Pi*G[0, 1, 0, 0, 1, x] + 
       254*G[0, 1, 0, 1, 0, x] - (25*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       210*G[0, 1, 0, 1, 1, x] - (80*I)*Pi*G[0, 1, 0, 1, 1, x] - 
       (376*G[0, 1, 1, 0, 0, x])/3 + (124*I)*Pi*G[0, 1, 1, 0, 0, x] + 
       12*G[0, 1, 1, 0, 1, x] - (96*I)*Pi*G[0, 1, 1, 0, 1, x] + 
       12*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       (16*I)*Pi*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] + 
       2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 1, 1, x] + 
       4*G[1, 0, 1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, 0, 0, x] - 
       2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 
       1051*G[0, 0, 0, 0, 0, 0, x] + 296*G[0, 0, 0, 0, 0, 1, x] + 
       296*G[0, 0, 0, 0, 1, 0, x] - 140*G[0, 0, 0, 0, 1, 1, x] + 
       543*G[0, 0, 0, 1, 0, 0, x] + 88*G[0, 0, 0, 1, 0, 1, x] + 
       88*G[0, 0, 0, 1, 1, 0, x] - 232*G[0, 0, 0, 1, 1, 1, x] + 
       148*G[0, 0, 1, 0, 0, 0, x] + 164*G[0, 0, 1, 0, 0, 1, x] + 
       164*G[0, 0, 1, 0, 1, 0, x] - 112*G[0, 0, 1, 0, 1, 1, x] - 
       148*G[0, 0, 1, 1, 0, 0, x] - 120*G[0, 0, 1, 1, 0, 1, x] - 
       120*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] - 
       275*G[0, 1, 0, 0, 0, 0, x] + 220*G[0, 1, 0, 0, 0, 1, x] + 
       220*G[0, 1, 0, 0, 1, 0, x] - 52*G[0, 1, 0, 0, 1, 1, x] + 
       119*G[0, 1, 0, 1, 0, 0, x] - 144*G[0, 1, 0, 1, 0, 1, x] - 
       144*G[0, 1, 0, 1, 1, 0, x] + 64*G[0, 1, 0, 1, 1, 1, x] + 
       228*G[0, 1, 1, 0, 0, 0, x] - 104*G[0, 1, 1, 0, 0, 1, x] - 
       104*G[0, 1, 1, 0, 1, 0, x] + 8*G[0, 1, 1, 0, 1, 1, x] - 
       20*G[0, 1, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 1, 0, 1, x] - 
       16*G[0, 1, 1, 1, 1, 0, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 0, 0, x] + (451*Zeta[3])/3 - ((1381*I)/18)*Pi*
        Zeta[3] + (1036*Pi^2*Zeta[3])/9 + ((316*I)/3)*Pi^3*Zeta[3] - 
       (7021*G[0, x]*Zeta[3])/18 + ((710*I)/9)*Pi*G[0, x]*Zeta[3] + 
       6*Pi^2*G[0, x]*Zeta[3] - G[1, x]*Zeta[3] + (6*I)*Pi*G[1, x]*Zeta[3] - 
       (8*Pi^2*G[1, x]*Zeta[3])/3 + (4550*G[0, 0, x]*Zeta[3])/9 + 
       (102*I)*Pi*G[0, 0, x]*Zeta[3] - (644*G[0, 1, x]*Zeta[3])/3 + 
       (250*I)*Pi*G[0, 1, x]*Zeta[3] - 4*G[1, 0, x]*Zeta[3] + 
       (12*I)*Pi*G[1, 0, x]*Zeta[3] + 228*G[0, 0, 0, x]*Zeta[3] - 
       344*G[0, 0, 1, x]*Zeta[3] + 202*G[0, 1, 0, x]*Zeta[3] + 
       8*G[0, 1, 1, x]*Zeta[3] + 12*G[1, 0, 0, x]*Zeta[3] - 434*Zeta[3]^2 + 
       491*Zeta[5] - (580*I)*Pi*Zeta[5] - 230*G[0, x]*Zeta[5] + 
       40*G[1, x]*Zeta[5]) + RATIO[x^(-1)]*(-59208167/104976 + 
       ((317849*I)/1458)*Pi - (6278747*Pi^2)/69984 + ((15199*I)/243)*Pi^3 - 
       (39259*Pi^4)/9720 + ((395*I)/54)*Pi^5 - (129433*Pi^6)/408240 + 
       (173599*G[0, x])/486 - ((54727*I)/216)*Pi*G[0, x] + 
       (601*Pi^2*G[0, x])/8 - ((164*I)/3)*Pi^3*G[0, x] + 
       (361*Pi^4*G[0, x])/540 + ((259*I)/180)*Pi^5*G[0, x] - (22*G[1, x])/3 + 
       ((194*I)/3)*Pi*G[1, x] - (407*Pi^2*G[1, x])/18 - 
       ((391*I)/6)*Pi^3*G[1, x] - (583*Pi^4*G[1, x])/108 - 
       ((19*I)/27)*Pi^5*G[1, x] - (242041*G[0, 0, x])/648 + 
       ((5087*I)/27)*Pi*G[0, 0, x] - (503*Pi^2*G[0, 0, x])/9 + 
       ((35*I)/3)*Pi^3*G[0, 0, x] - (53*Pi^4*G[0, 0, x])/180 + 
       (16*G[0, 1, x])/3 - ((664*I)/27)*Pi*G[0, 1, x] - 24*Pi^2*G[0, 1, x] + 
       ((94*I)/9)*Pi^3*G[0, 1, x] - Pi^4*G[0, 1, x] + (16*G[1, 0, x])/3 - 
       ((6751*I)/27)*Pi*G[1, 0, x] + (323*Pi^2*G[1, 0, x])/18 + 
       ((83*I)/3)*Pi^3*G[1, 0, x] - (64*Pi^4*G[1, 0, x])/45 + 
       (178*G[1, 1, x])/3 + ((209*I)/3)*Pi*G[1, 1, x] - 
       (27*Pi^2*G[1, 1, x])/2 + ((154*I)/9)*Pi^3*G[1, 1, x] + 
       (113*Pi^4*G[1, 1, x])/45 + (2531*G[0, 0, 0, x])/6 - 
       ((772*I)/9)*Pi*G[0, 0, 0, x] + (94*Pi^2*G[0, 0, 0, x])/3 - 
       (1616*G[0, 0, 1, x])/27 + ((184*I)/3)*Pi*G[0, 0, 1, x] + 
       (146*Pi^2*G[0, 0, 1, x])/3 + ((46*I)/3)*Pi^3*G[0, 0, 1, x] - 
       (1616*G[0, 1, 0, x])/27 + ((296*I)/3)*Pi*G[0, 1, 0, x] + 
       38*Pi^2*G[0, 1, 0, x] + ((20*I)/3)*Pi^3*G[0, 1, 0, x] + 
       (16*G[0, 1, 1, x])/3 - (44*I)*Pi*G[0, 1, 1, x] + 
       (52*Pi^2*G[0, 1, 1, x])/9 + (8*I)*Pi^3*G[0, 1, 1, x] - 
       (9692*G[1, 0, 0, x])/27 - ((902*I)/3)*Pi*G[1, 0, 0, x] + 
       (320*Pi^2*G[1, 0, 0, x])/9 + ((178*I)/9)*Pi^3*G[1, 0, 0, x] + 
       79*G[1, 0, 1, x] + ((974*I)/3)*Pi*G[1, 0, 1, x] - 
       (322*Pi^2*G[1, 0, 1, x])/9 - ((4*I)/9)*Pi^3*G[1, 0, 1, x] + 
       79*G[1, 1, 0, x] + ((763*I)/3)*Pi*G[1, 1, 0, x] - 
       18*Pi^2*G[1, 1, 0, x] - ((26*I)/9)*Pi^3*G[1, 1, 0, x] - 
       (76*G[1, 1, 1, x])/3 - ((580*I)/3)*Pi*G[1, 1, 1, x] + 
       6*Pi^2*G[1, 1, 1, x] - ((94*I)/9)*Pi^3*G[1, 1, 1, x] - 
       (3880*G[0, 0, 0, 0, x])/9 + ((88*I)/3)*Pi*G[0, 0, 0, 0, x] - 
       6*Pi^2*G[0, 0, 0, 0, x] + 196*G[0, 0, 0, 1, x] - 
       (52*I)*Pi*G[0, 0, 0, 1, x] + (118*Pi^2*G[0, 0, 0, 1, x])/9 + 
       196*G[0, 0, 1, 0, x] + ((116*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (118*Pi^2*G[0, 0, 1, 0, x])/9 - 4*G[0, 0, 1, 1, x] - 
       (12*I)*Pi*G[0, 0, 1, 1, x] + (40*Pi^2*G[0, 0, 1, 1, x])/9 + 
       220*G[0, 1, 0, 0, x] - (60*I)*Pi*G[0, 1, 0, 0, x] + 
       (34*Pi^2*G[0, 1, 0, 0, x])/3 + (28*G[0, 1, 0, 1, x])/3 - 
       ((128*I)/3)*Pi*G[0, 1, 0, 1, x] - (50*Pi^2*G[0, 1, 0, 1, x])/9 + 
       (28*G[0, 1, 1, 0, x])/3 + ((56*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       (26*Pi^2*G[0, 1, 1, 0, x])/9 - (172*G[0, 1, 1, 1, x])/3 + 
       ((68*I)/3)*Pi*G[0, 1, 1, 1, x] + (70*Pi^2*G[0, 1, 1, 1, x])/9 - 
       (1133*G[1, 0, 0, 0, x])/3 - (30*I)*Pi*G[1, 0, 0, 0, x] + 
       (256*Pi^2*G[1, 0, 0, 0, x])/9 + (1087*G[1, 0, 0, 1, x])/3 + 
       (248*I)*Pi*G[1, 0, 0, 1, x] - (338*Pi^2*G[1, 0, 0, 1, x])/9 + 
       (1087*G[1, 0, 1, 0, x])/3 - (62*I)*Pi*G[1, 0, 1, 0, x] - 
       (110*Pi^2*G[1, 0, 1, 0, x])/9 - (269*G[1, 0, 1, 1, x])/3 - 
       ((376*I)/3)*Pi*G[1, 0, 1, 1, x] + 6*Pi^2*G[1, 0, 1, 1, x] + 
       (1199*G[1, 1, 0, 0, x])/3 + ((466*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (92*Pi^2*G[1, 1, 0, 0, x])/9 - (592*G[1, 1, 0, 1, x])/3 - 
       (208*I)*Pi*G[1, 1, 0, 1, x] + (166*Pi^2*G[1, 1, 0, 1, x])/9 - 
       (592*G[1, 1, 1, 0, x])/3 - ((286*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (82*Pi^2*G[1, 1, 1, 0, x])/9 + 4*G[1, 1, 1, 1, x] + 
       (124*I)*Pi*G[1, 1, 1, 1, x] + (1000*G[0, 0, 0, 0, 0, x])/3 - 
       (40*I)*Pi*G[0, 0, 0, 0, 0, x] - 208*G[0, 0, 0, 0, 1, x] + 
       (16*I)*Pi*G[0, 0, 0, 0, 1, x] - 208*G[0, 0, 0, 1, 0, x] + 
       ((208*I)/3)*Pi*G[0, 0, 0, 1, 0, x] - ((136*I)/3)*Pi*
        G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] + 
       ((160*I)/3)*Pi*G[0, 0, 1, 0, 0, x] - (316*G[0, 0, 1, 0, 1, x])/3 - 
       ((136*I)/3)*Pi*G[0, 0, 1, 0, 1, x] - (316*G[0, 0, 1, 1, 0, x])/3 - 
       ((200*I)/3)*Pi*G[0, 0, 1, 1, 0, x] + (280*G[0, 0, 1, 1, 1, x])/3 + 
       ((128*I)/3)*Pi*G[0, 0, 1, 1, 1, x] - (328*G[0, 1, 0, 0, 0, x])/3 + 
       (24*I)*Pi*G[0, 1, 0, 0, 0, x] + (32*G[0, 1, 0, 0, 1, x])/3 + 
       (40*I)*Pi*G[0, 1, 0, 0, 1, x] + (32*G[0, 1, 0, 1, 0, x])/3 - 
       ((80*I)/3)*Pi*G[0, 1, 0, 1, 0, x] - 112*G[0, 1, 0, 1, 1, x] - 
       ((88*I)/3)*Pi*G[0, 1, 0, 1, 1, x] - (64*G[0, 1, 1, 0, 0, x])/3 + 
       ((40*I)/3)*Pi*G[0, 1, 1, 0, 0, x] - (56*G[0, 1, 1, 0, 1, x])/3 - 
       ((160*I)/3)*Pi*G[0, 1, 1, 0, 1, x] - (56*G[0, 1, 1, 1, 0, x])/3 - 
       ((80*I)/3)*Pi*G[0, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, x] + 
       ((152*I)/3)*Pi*G[0, 1, 1, 1, 1, x] - (100*G[1, 0, 0, 0, 0, x])/3 + 
       ((356*I)/3)*Pi*G[1, 0, 0, 0, 0, x] + (310*G[1, 0, 0, 0, 1, x])/3 + 
       ((40*I)/3)*Pi*G[1, 0, 0, 0, 1, x] + (310*G[1, 0, 0, 1, 0, x])/3 - 
       ((76*I)/3)*Pi*G[1, 0, 0, 1, 0, x] + (178*G[1, 0, 0, 1, 1, x])/3 - 
       ((80*I)/3)*Pi*G[1, 0, 0, 1, 1, x] - 46*G[1, 0, 1, 0, 0, x] - 
       ((160*I)/3)*Pi*G[1, 0, 1, 0, 0, x] - (304*G[1, 0, 1, 0, 1, x])/3 - 
       ((32*I)/3)*Pi*G[1, 0, 1, 0, 1, x] - (304*G[1, 0, 1, 1, 0, x])/3 + 
       (8*I)*Pi*G[1, 0, 1, 1, 0, x] - (124*G[1, 0, 1, 1, 1, x])/3 + 
       (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 182*G[1, 1, 0, 0, 0, x] - 
       ((64*I)/3)*Pi*G[1, 1, 0, 0, 0, x] - 144*G[1, 1, 0, 0, 1, x] - 
       ((224*I)/3)*Pi*G[1, 1, 0, 0, 1, x] - 144*G[1, 1, 0, 1, 0, x] - 
       ((88*I)/3)*Pi*G[1, 1, 0, 1, 0, x] - (52*G[1, 1, 0, 1, 1, x])/3 + 
       ((136*I)/3)*Pi*G[1, 1, 0, 1, 1, x] - (518*G[1, 1, 1, 0, 0, x])/3 - 
       ((136*I)/3)*Pi*G[1, 1, 1, 0, 0, x] + 124*G[1, 1, 1, 0, 1, x] + 
       ((112*I)/3)*Pi*G[1, 1, 1, 0, 1, x] + 124*G[1, 1, 1, 1, 0, x] + 
       (40*I)*Pi*G[1, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 1, 1, 1, 1, x] - 
       120*G[0, 0, 0, 0, 0, 0, x] + 80*G[0, 0, 0, 0, 0, 1, x] + 
       80*G[0, 0, 0, 0, 1, 0, x] - 64*G[0, 0, 0, 0, 1, 1, x] + 
       128*G[0, 0, 0, 1, 0, 0, x] - (176*G[0, 0, 0, 1, 0, 1, x])/3 - 
       (176*G[0, 0, 0, 1, 1, 0, x])/3 - (104*G[0, 0, 0, 1, 1, 1, x])/3 + 
       120*G[0, 0, 1, 0, 0, 0, x] - (104*G[0, 0, 1, 0, 0, 1, x])/3 - 
       (104*G[0, 0, 1, 0, 1, 0, x])/3 - (200*G[0, 0, 1, 0, 1, 1, x])/3 - 
       80*G[0, 0, 1, 1, 0, 0, x] - (128*G[0, 0, 1, 1, 0, 1, x])/3 - 
       (128*G[0, 0, 1, 1, 1, 0, x])/3 + (256*G[0, 0, 1, 1, 1, 1, x])/3 + 
       80*G[0, 1, 0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 1, x] + 
       8*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] - 
       24*G[0, 1, 0, 1, 0, 0, x] - (176*G[0, 1, 0, 1, 0, 1, x])/3 - 
       (176*G[0, 1, 0, 1, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, 1, x])/3 + 
       8*G[0, 1, 1, 0, 0, 0, x] - (200*G[0, 1, 1, 0, 0, 1, x])/3 - 
       (200*G[0, 1, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 1, 0, 1, 1, x])/3 - 
       72*G[0, 1, 1, 1, 0, 0, x] + (112*G[0, 1, 1, 1, 0, 1, x])/3 + 
       (112*G[0, 1, 1, 1, 1, 0, x])/3 + (160*G[0, 1, 1, 1, 1, 1, x])/3 + 
       (964*G[1, 0, 0, 0, 0, 0, x])/3 - (320*G[1, 0, 0, 0, 0, 1, x])/3 - 
       (320*G[1, 0, 0, 0, 1, 0, x])/3 + 56*G[1, 0, 0, 0, 1, 1, x] - 
       (380*G[1, 0, 0, 1, 0, 0, x])/3 + (112*G[1, 0, 0, 1, 0, 1, x])/3 + 
       (112*G[1, 0, 0, 1, 1, 0, x])/3 - 96*G[1, 0, 0, 1, 1, 1, x] - 
       (344*G[1, 0, 1, 0, 0, 0, x])/3 - (32*G[1, 0, 1, 0, 0, 1, x])/3 - 
       (32*G[1, 0, 1, 0, 1, 0, x])/3 - 8*G[1, 0, 1, 0, 1, 1, x] - 
       16*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, 1, x] - 
       (296*G[1, 1, 0, 0, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 0, 1, x])/3 - 
       (32*G[1, 1, 0, 0, 1, 0, x])/3 - 56*G[1, 1, 0, 0, 1, 1, x] - 
       (32*G[1, 1, 0, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 1, 0, 1, x])/3 - 
       (32*G[1, 1, 0, 1, 1, 0, x])/3 + 64*G[1, 1, 0, 1, 1, 1, x] - 
       (272*G[1, 1, 1, 0, 0, 0, x])/3 + (136*G[1, 1, 1, 0, 0, 1, x])/3 + 
       (136*G[1, 1, 1, 0, 1, 0, x])/3 + 80*G[1, 1, 1, 1, 0, 0, x] - 
       32*G[1, 1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 1, 0, x] - 
       (228271*Zeta[3])/486 - ((1936*I)/27)*Pi*Zeta[3] + 
       (1016*Pi^2*Zeta[3])/9 + ((353*I)/9)*Pi^3*Zeta[3] + 
       (2093*G[0, x]*Zeta[3])/27 - ((3392*I)/9)*Pi*G[0, x]*Zeta[3] + 
       (130*Pi^2*G[0, x]*Zeta[3])/3 - (922*G[1, x]*Zeta[3])/3 + 
       ((52*I)/3)*Pi*G[1, x]*Zeta[3] - (14*Pi^2*G[1, x]*Zeta[3])/9 - 
       (1100*G[0, 0, x]*Zeta[3])/9 - ((44*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
       (664*G[0, 1, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
       (200*G[1, 0, x]*Zeta[3])/3 + ((172*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
       (284*G[1, 1, x]*Zeta[3])/3 - ((152*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
       72*G[0, 0, 0, x]*Zeta[3] - (128*G[0, 0, 1, x]*Zeta[3])/3 - 
       8*G[0, 1, 0, x]*Zeta[3] + (208*G[0, 1, 1, x]*Zeta[3])/3 + 
       (296*G[1, 0, 0, x]*Zeta[3])/3 - (88*G[1, 0, 1, x]*Zeta[3])/3 - 
       (112*G[1, 1, 0, x]*Zeta[3])/3 + (8*G[1, 1, 1, x]*Zeta[3])/3 + 
       (296*Zeta[3]^2)/9 - (434*Zeta[5])/3 - ((992*I)/3)*Pi*Zeta[5] - 
       120*G[0, x]*Zeta[5] + (296*G[1, x]*Zeta[5])/3) + 
     Log[mu2/s]*(96128/729 - ((27115*I)/72)*Pi + (168091*Pi^2)/1944 - 
       ((203*I)/6)*Pi^3 - (1117*Pi^4)/540 - ((229*I)/180)*Pi^5 - 
       (75401*G[0, x])/324 - ((65*I)/12)*Pi*G[0, x] + (325*Pi^2*G[0, x])/18 + 
       ((169*I)/6)*Pi^3*G[0, x] - (34*Pi^4*G[0, x])/45 + 
       ((56*I)/27)*Pi*G[1, x] + (40*Pi^2*G[1, x])/3 + 
       ((82*I)/3)*Pi^3*G[1, x] - (1619*G[0, 0, x])/108 - 
       ((952*I)/9)*Pi*G[0, 0, x] + (941*Pi^2*G[0, 0, x])/18 + 
       ((16*I)/3)*Pi^3*G[0, 0, x] - (376*G[0, 1, x])/27 + 
       ((388*I)/3)*Pi*G[0, 1, x] + 20*Pi^2*G[0, 1, x] + 
       (10*I)*Pi^3*G[0, 1, x] - (376*G[1, 0, x])/27 + (140*I)*Pi*G[1, 0, x] + 
       (28*Pi^2*G[1, 0, x])/3 + ((22*I)/3)*Pi^3*G[1, 0, x] + 16*G[1, 1, x] - 
       (24*I)*Pi*G[1, 1, x] + ((8*I)/3)*Pi^3*G[1, 1, x] - 134*G[0, 0, 0, x] + 
       ((4*I)/3)*Pi*G[0, 0, 0, x] + 5*Pi^2*G[0, 0, 0, x] + 
       (224*G[0, 0, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] + 
       (16*Pi^2*G[0, 0, 1, x])/3 + (224*G[0, 1, 0, x])/3 - 
       ((52*I)/3)*Pi*G[0, 1, 0, x] + (4*Pi^2*G[0, 1, 0, x])/3 + 
       124*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] + 4*Pi^2*G[0, 1, 1, x] + 
       (688*G[1, 0, 0, x])/3 + (72*I)*Pi*G[1, 0, 0, x] + 
       (4*Pi^2*G[1, 0, 0, x])/3 - 20*G[1, 0, 1, x] - 
       ((272*I)/3)*Pi*G[1, 0, 1, x] - 20*G[1, 1, 0, x] - 
       ((176*I)/3)*Pi*G[1, 1, 0, x] + ((140*I)/3)*Pi*G[1, 1, 1, x] + 
       (856*G[0, 0, 0, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, 0, x] - 
       208*G[0, 0, 0, 1, x] + (24*I)*Pi*G[0, 0, 0, 1, x] - 
       208*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 0, x] + 
       96*G[0, 0, 1, 1, x] - (24*I)*Pi*G[0, 0, 1, 1, x] - 
       (344*G[0, 1, 0, 0, x])/3 + (32*I)*Pi*G[0, 1, 0, 0, x] - 
       (32*G[0, 1, 0, 1, x])/3 - (40*I)*Pi*G[0, 1, 0, 1, x] - 
       (32*G[0, 1, 1, 0, x])/3 - (40*I)*Pi*G[0, 1, 1, 0, x] + 
       (140*G[0, 1, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 1, x] + 
       88*G[1, 0, 0, 0, x] + (56*I)*Pi*G[1, 0, 0, 0, x] - 
       (256*G[1, 0, 0, 1, x])/3 - (56*I)*Pi*G[1, 0, 0, 1, x] - 
       (256*G[1, 0, 1, 0, x])/3 - (40*I)*Pi*G[1, 0, 1, 0, x] - 
       (52*G[1, 0, 1, 1, x])/3 + (8*I)*Pi*G[1, 0, 1, 1, x] - 
       (352*G[1, 1, 0, 0, x])/3 - (32*I)*Pi*G[1, 1, 0, 0, x] + 
       (140*G[1, 1, 0, 1, x])/3 + (8*I)*Pi*G[1, 1, 0, 1, x] + 
       (140*G[1, 1, 1, 0, x])/3 + (8*I)*Pi*G[1, 1, 1, 1, x] + 
       40*G[0, 0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, 1, x] + 
       32*G[0, 0, 0, 1, 0, x] - 48*G[0, 0, 0, 1, 1, x] + 
       40*G[0, 0, 1, 0, 0, x] - 56*G[0, 0, 1, 0, 1, x] - 
       56*G[0, 0, 1, 1, 0, x] + 52*G[0, 1, 0, 0, 0, x] - 
       56*G[0, 1, 0, 0, 1, x] - 56*G[0, 1, 0, 1, 0, x] - 
       24*G[0, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 0, 0, x] - 
       8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
       40*G[0, 1, 1, 1, 1, x] + 96*G[1, 0, 0, 0, 0, x] - 
       64*G[1, 0, 0, 0, 1, x] - 64*G[1, 0, 0, 1, 0, x] - 
       32*G[1, 0, 0, 1, 1, x] - 72*G[1, 0, 1, 0, 0, x] - 
       8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
       8*G[1, 0, 1, 1, 1, x] - 88*G[1, 1, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] + 
       8*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 1, x] + 
       8*G[1, 1, 1, 1, 0, x] + (-16*Pi^2 - (12*I)*Pi^3 - 16*Pi^2*G[0, x] - 
         32*G[0, 0, x] - (24*I)*Pi*G[0, 0, x] + 32*G[0, 1, x] + 
         (24*I)*Pi*G[0, 1, x] + 32*G[1, 0, x] + (24*I)*Pi*G[1, 0, x] - 
         32*G[1, 1, x] - (24*I)*Pi*G[1, 1, x] - 96*G[0, 0, 0, x] + 
         64*G[0, 0, 1, x] + 64*G[0, 1, 0, x] - 32*G[0, 1, 1, x] + 
         64*G[1, 0, 0, x] - 32*G[1, 0, 1, x] - 32*G[1, 1, 0, x])*RATIO[x] + 
       (2225*Zeta[3])/9 - ((782*I)/9)*Pi*Zeta[3] + (103*Pi^2*Zeta[3])/9 - 
       (298*G[0, x]*Zeta[3])/3 + (42*I)*Pi*G[0, x]*Zeta[3] + 
       32*G[1, x]*Zeta[3] + (12*I)*Pi*G[1, x]*Zeta[3] + 
       46*G[0, 0, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] + 
       28*G[1, 0, x]*Zeta[3] - 8*G[1, 1, x]*Zeta[3] + 
       RATIO[(1 - x)^(-1)]*((8*I)*Pi^3 + (68*Pi^4)/45 + ((17*I)/15)*Pi^5 - 
         ((7549*I)/108)*Pi*G[0, x] + (104*Pi^2*G[0, x])/9 + 
         ((41*I)/6)*Pi^3*G[0, x] + (68*Pi^4*G[0, x])/45 - 
         (7549*G[0, 0, x])/108 - (100*I)*Pi*G[0, 0, x] + 
         (767*Pi^2*G[0, 0, x])/18 + ((34*I)/3)*Pi^3*G[0, 0, x] + 
         (48*I)*Pi*G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 + 
         (4*I)*Pi^3*G[0, 1, x] - (434*G[0, 0, 0, x])/3 - 
         (12*I)*Pi*G[0, 0, 0, x] + 53*Pi^2*G[0, 0, 0, x] + 48*G[0, 0, 1, x] + 
         (56*I)*Pi*G[0, 0, 1, x] + (32*Pi^2*G[0, 0, 1, x])/3 + 
         48*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 0, x] + (16*Pi^2*G[0, 1, 0, x])/
          3 + (232*G[0, 0, 0, 0, x])/3 + (40*I)*Pi*G[0, 0, 0, 0, x] - 
         28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, x] + 96*G[0, 0, 1, 1, x] + 
         (24*I)*Pi*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 
         (8*I)*Pi*G[0, 1, 0, 0, x] + 280*G[0, 0, 0, 0, 0, x] - 
         160*G[0, 0, 0, 0, 1, x] - 160*G[0, 0, 0, 1, 0, x] + 
         144*G[0, 0, 0, 1, 1, x] - 88*G[0, 0, 1, 0, 0, x] + 
         48*G[0, 0, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 0, x] - 
         12*G[0, 1, 0, 0, 0, x] - 48*Zeta[3] + (64*I)*Pi*Zeta[3] - 
         44*G[0, x]*Zeta[3] - (22*I)*Pi*G[0, x]*Zeta[3] - 
         78*G[0, 0, x]*Zeta[3]) - 136*Zeta[5] + RATIO[x^(-1)]*
        (-96128/729 + ((55879*I)/216)*Pi - (124891*Pi^2)/1944 + 
         ((164*I)/3)*Pi^3 - (103*Pi^4)/108 + ((229*I)/180)*Pi^5 + 
         (18601*G[0, x])/162 - ((4279*I)/27)*Pi*G[0, x] + 
         (299*Pi^2*G[0, x])/9 - ((35*I)/3)*Pi^3*G[0, x] + 
         ((1240*I)/27)*Pi*G[1, x] - 8*Pi^2*G[1, x] - ((70*I)/3)*Pi^3*
          G[1, x] - (9373*G[0, 0, x])/54 + ((184*I)/9)*Pi*G[0, 0, x] - 
         (35*Pi^2*G[0, 0, x])/3 - (2*I)*Pi^3*G[0, 0, x] + 
         (808*G[0, 1, x])/27 - ((184*I)/3)*Pi*G[0, 1, x] - 
         (76*Pi^2*G[0, 1, x])/3 - (10*I)*Pi^3*G[0, 1, x] + 
         (808*G[1, 0, x])/27 - (168*I)*Pi*G[1, 0, x] - 4*Pi^2*G[1, 0, x] - 
         ((22*I)/3)*Pi^3*G[1, 0, x] + 16*G[1, 1, x] + (48*I)*Pi*G[1, 1, x] - 
         ((8*I)/3)*Pi^3*G[1, 1, x] + (448*G[0, 0, 0, x])/3 + 
         ((68*I)/3)*Pi*G[0, 0, 0, x] - (392*G[0, 0, 1, x])/3 + 
         (52*I)*Pi*G[0, 0, 1, x] - (32*Pi^2*G[0, 0, 1, x])/3 - 
         (392*G[0, 1, 0, x])/3 - ((20*I)/3)*Pi*G[0, 1, 0, x] - 
         4*Pi^2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (12*I)*Pi*G[0, 1, 1, x] - 
         4*Pi^2*G[0, 1, 1, x] - (856*G[1, 0, 0, x])/3 - 
         (80*I)*Pi*G[1, 0, 0, x] - (4*Pi^2*G[1, 0, 0, x])/3 + 
         52*G[1, 0, 1, x] + ((272*I)/3)*Pi*G[1, 0, 1, x] + 52*G[1, 1, 0, x] + 
         ((176*I)/3)*Pi*G[1, 1, 0, x] - ((140*I)/3)*Pi*G[1, 1, 1, x] - 
         96*G[0, 0, 0, 0, x] + (24*I)*Pi*G[0, 0, 0, 0, x] + 
         156*G[0, 0, 0, 1, x] + 156*G[0, 0, 1, 0, x] - 
         (24*I)*Pi*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 0, 1, 1, x] + 
         (116*G[0, 1, 0, 0, x])/3 - (40*I)*Pi*G[0, 1, 0, 0, x] + 
         (176*G[0, 1, 0, 1, x])/3 + (40*I)*Pi*G[0, 1, 0, 1, x] + 
         (176*G[0, 1, 1, 0, x])/3 + (40*I)*Pi*G[0, 1, 1, 0, x] - 
         (140*G[0, 1, 1, 1, x])/3 - (24*I)*Pi*G[0, 1, 1, 1, x] - 
         100*G[1, 0, 0, 0, x] - (56*I)*Pi*G[1, 0, 0, 0, x] + 
         (256*G[1, 0, 0, 1, x])/3 + (56*I)*Pi*G[1, 0, 0, 1, x] + 
         (256*G[1, 0, 1, 0, x])/3 + (40*I)*Pi*G[1, 0, 1, 0, x] + 
         (52*G[1, 0, 1, 1, x])/3 - (8*I)*Pi*G[1, 0, 1, 1, x] + 
         (352*G[1, 1, 0, 0, x])/3 + (32*I)*Pi*G[1, 1, 0, 0, x] - 
         (140*G[1, 1, 0, 1, x])/3 - (8*I)*Pi*G[1, 1, 0, 1, x] - 
         (140*G[1, 1, 1, 0, x])/3 - (8*I)*Pi*G[1, 1, 1, 1, x] + 
         48*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 0, 0, x] + 
         56*G[0, 0, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 0, x] - 
         64*G[0, 1, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 1, x] + 
         56*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
         72*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
         8*G[0, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, x] - 
         96*G[1, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 1, x] + 
         64*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] + 
         72*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 0, 1, x] + 
         8*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
         88*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
         8*G[1, 1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - (2945*Zeta[3])/9 + 
         ((1016*I)/9)*Pi*Zeta[3] - (103*Pi^2*Zeta[3])/9 + 
         (316*G[0, x]*Zeta[3])/3 - (40*I)*Pi*G[0, x]*Zeta[3] - 
         32*G[1, x]*Zeta[3] - (12*I)*Pi*G[1, x]*Zeta[3] - 
         28*G[0, 0, x]*Zeta[3] - 20*G[0, 1, x]*Zeta[3] - 
         28*G[1, 0, x]*Zeta[3] + 8*G[1, 1, x]*Zeta[3] + 136*Zeta[5]))) + 
   Nf*((-28767799/52488 + ((193847*I)/729)*Pi - (83155*Pi^2)/4374 + 
       ((1135*I)/243)*Pi^3 - (6799*Pi^4)/2430 - ((287*I)/135)*Pi^5 + 
       (487208*G[0, x])/729 - ((30674*I)/81)*Pi*G[0, x] + 
       (472*Pi^2*G[0, x])/243 + ((44*I)/9)*Pi^3*G[0, x] - 
       (119*Pi^4*G[0, x])/90 + (240329*G[1, x])/2916 - 
       ((56*I)/27)*Pi*G[1, x] - (6854*Pi^2*G[1, x])/243 + 
       ((130*I)/9)*Pi^3*G[1, x] + (283*Pi^4*G[1, x])/135 - 
       (61855*G[0, 0, x])/81 + ((6934*I)/27)*Pi*G[0, 0, x] + 
       (416*Pi^2*G[0, 0, x])/9 + ((4*I)/3)*Pi^3*G[0, 0, x] - 
       (15449*G[0, 1, x])/162 + ((2062*I)/27)*Pi*G[0, 1, x] + 
       (49*Pi^2*G[0, 1, x])/9 - ((50*I)/3)*Pi^3*G[0, 1, x] - 
       (15449*G[1, 0, x])/162 - ((290*I)/27)*Pi*G[1, 0, x] - 
       (157*Pi^2*G[1, 0, x])/9 - ((166*I)/9)*Pi^3*G[1, 0, x] - 
       (94*G[1, 1, x])/3 - (18*I)*Pi*G[1, 1, x] + (178*Pi^2*G[1, 1, x])/9 - 
       ((20*I)/9)*Pi^3*G[1, 1, x] + (4222*G[0, 0, 0, x])/9 - 
       ((1760*I)/9)*Pi*G[0, 0, 0, x] - (302*Pi^2*G[0, 0, 0, x])/9 + 
       (4528*G[0, 0, 1, x])/27 - (28*I)*Pi*G[0, 0, 1, x] - 
       (52*Pi^2*G[0, 0, 1, x])/9 + (4528*G[0, 1, 0, x])/27 - 
       ((80*I)/9)*Pi*G[0, 1, 0, x] + (40*Pi^2*G[0, 1, 0, x])/3 + 
       (80*G[0, 1, 1, x])/3 + ((8*I)/3)*Pi*G[0, 1, 1, x] - 
       (64*Pi^2*G[0, 1, 1, x])/9 + (2008*G[1, 0, 0, x])/27 + 
       ((260*I)/3)*Pi*G[1, 0, 0, x] + (46*Pi^2*G[1, 0, 0, x])/9 + 
       (296*G[1, 0, 1, x])/9 - (48*I)*Pi*G[1, 0, 1, x] + 
       (74*Pi^2*G[1, 0, 1, x])/9 + (296*G[1, 1, 0, x])/9 + 
       ((4*I)/3)*Pi*G[1, 1, 0, x] - (82*Pi^2*G[1, 1, 0, x])/9 - 
       (350*G[1, 1, 1, x])/9 + ((76*I)/3)*Pi*G[1, 1, 1, x] - 
       (70*Pi^2*G[1, 1, 1, x])/9 - (464*G[0, 0, 0, 0, x])/3 + 
       (124*I)*Pi*G[0, 0, 0, 0, x] - (1424*G[0, 0, 0, 1, x])/9 + 
       ((104*I)/3)*Pi*G[0, 0, 0, 1, x] - (1424*G[0, 0, 1, 0, x])/9 + 
       ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
       ((32*I)/3)*Pi*G[0, 0, 1, 1, x] - (856*G[0, 1, 0, 0, x])/9 - 
       ((176*I)/3)*Pi*G[0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, x] + 
       ((68*I)/3)*Pi*G[0, 1, 0, 1, x] - 36*G[0, 1, 1, 0, x] + 
       ((100*I)/3)*Pi*G[0, 1, 1, 0, x] + (104*G[0, 1, 1, 1, x])/3 - 
       ((52*I)/3)*Pi*G[0, 1, 1, 1, x] + (388*G[1, 0, 0, 0, x])/9 - 
       ((188*I)/3)*Pi*G[1, 0, 0, 0, x] - 36*G[1, 0, 0, 1, x] - 
       ((40*I)/3)*Pi*G[1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, x] + 
       ((40*I)/3)*Pi*G[1, 0, 1, 0, x] - (88*G[1, 0, 1, 1, x])/3 - 
       (4*I)*Pi*G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] - 
       ((32*I)/3)*Pi*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       ((68*I)/3)*Pi*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
       ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + (140*G[1, 1, 1, 1, x])/3 - 
       ((40*I)/3)*Pi*G[1, 1, 1, 1, x] + (152*G[0, 0, 0, 0, 0, x])/3 + 
       92*G[0, 0, 0, 0, 1, x] + 92*G[0, 0, 0, 1, 0, x] + 
       (20*G[0, 0, 0, 1, 1, x])/3 + 52*G[0, 0, 1, 0, 0, x] + 
       (40*G[0, 0, 1, 0, 1, x])/3 + (40*G[0, 0, 1, 1, 0, x])/3 - 
       28*G[0, 0, 1, 1, 1, x] - (76*G[0, 1, 0, 0, 0, x])/3 + 
       (44*G[0, 1, 0, 0, 1, x])/3 + (44*G[0, 1, 0, 1, 0, x])/3 + 
       (44*G[0, 1, 0, 1, 1, x])/3 + (140*G[0, 1, 1, 0, 0, x])/3 - 
       (20*G[0, 1, 1, 0, 1, x])/3 - (20*G[0, 1, 1, 1, 0, x])/3 - 
       (64*G[0, 1, 1, 1, 1, x])/3 - (164*G[1, 0, 0, 0, 0, x])/3 - 
       16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
       (28*G[1, 0, 0, 1, 1, x])/3 + (32*G[1, 0, 1, 0, 0, x])/3 + 
       (28*G[1, 0, 1, 0, 1, x])/3 + (28*G[1, 0, 1, 1, 0, x])/3 - 
       (64*G[1, 1, 0, 0, 0, x])/3 + (44*G[1, 1, 0, 0, 1, x])/3 + 
       (44*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
       (4*G[1, 1, 1, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 1, x])/3 - 
       (16*G[1, 1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, 1, x] + 
       ((-8*I)*Pi*G[1, x] - 8*G[1, 1, x])*RATIO[x^(-2)] + 
       Log[mu2/s]^5*(10/9 - (10*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(10/3 - (28*G[0, x])/9 - (22*G[1, x])/9 + 
         (-10/3 + (28*G[0, x])/9 + (22*G[1, x])/9)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(-164/9 + ((484*I)/27)*Pi + (188*Pi^2)/27 + 
         (4*G[0, x])/3 - (8*I)*Pi*G[0, x] + (88*G[1, x])/27 - 
         (8*I)*Pi*G[1, x] + (8*G[0, 0, x])/3 + (16*G[0, 1, x])/9 + 
         (16*G[1, 0, x])/9 + (164/9 - ((484*I)/27)*Pi - (188*Pi^2)/27 - 
           (4*G[0, x])/3 + (8*I)*Pi*G[0, x] - (88*G[1, x])/27 + 
           (8*I)*Pi*G[1, x] - (8*G[0, 0, x])/3 - (16*G[0, 1, x])/9 - 
           (16*G[1, 0, x])/9)*RATIO[x^(-1)]) + Log[mu2/s]^2*
        (-13504/81 + ((338*I)/3)*Pi + (211*Pi^2)/9 + ((22*I)/9)*Pi^3 + 
         (1019*G[0, x])/9 - ((682*I)/9)*Pi*G[0, x] - (97*Pi^2*G[0, x])/9 + 
         (487*G[1, x])/9 - ((70*I)/3)*Pi*G[1, x] + 3*Pi^2*G[1, x] - 
         (140*G[0, 0, x])/3 + ((74*I)/3)*Pi*G[0, 0, x] - (298*G[0, 1, x])/9 + 
         ((62*I)/3)*Pi*G[0, 1, x] - (298*G[1, 0, x])/9 + 
         ((62*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 + 
         (46*G[0, 0, 1, x])/3 + (46*G[0, 1, 0, x])/3 + (50*G[1, 0, 0, x])/3 - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
         (((44*I)/3)*Pi*G[0, x] + 10*Pi^2*G[0, x] + (44*G[0, 0, x])/3 - 
           ((70*I)/3)*Pi*G[0, 0, x] - ((10*I)/3)*Pi*G[0, 1, x] - 
           ((10*I)/3)*Pi*G[1, 0, x] - 20*G[0, 0, 0, x] - (10*G[0, 0, 1, x])/
            3 - (10*G[0, 1, 0, x])/3 - (10*G[1, 0, 0, x])/3)*
          RATIO[(1 - x)^(-1)] + RATIO[x^(-1)]*(13504/81 - (98*I)*Pi - 
           (121*Pi^2)/9 - ((22*I)/9)*Pi^3 - (887*G[0, x])/9 + 
           ((664*I)/9)*Pi*G[0, x] + (187*Pi^2*G[0, x])/9 - (487*G[1, x])/9 + 
           (20*I)*Pi*G[1, x] - 3*Pi^2*G[1, x] + 48*G[0, 0, x] - 
           (48*I)*Pi*G[0, 0, x] + (268*G[0, 1, x])/9 - (24*I)*Pi*G[0, 1, x] + 
           (268*G[1, 0, x])/9 - (24*I)*Pi*G[1, 0, x] - (64*G[0, 0, 0, x])/3 - 
           (56*G[0, 0, 1, x])/3 - (56*G[0, 1, 0, x])/3 - 20*G[1, 0, 0, x] + 
           (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 - 
           (4*Zeta[3])/9) + (4*Zeta[3])/9) + (238*Zeta[3])/27 - 
       ((1280*I)/9)*Pi*Zeta[3] - (380*Pi^2*Zeta[3])/9 - 
       (460*G[0, x]*Zeta[3])/27 + (36*I)*Pi*G[0, x]*Zeta[3] - 
       (148*G[1, x]*Zeta[3])/9 + ((320*I)/3)*Pi*G[1, x]*Zeta[3] - 
       (80*G[0, 0, x]*Zeta[3])/3 + (64*G[0, 1, x]*Zeta[3])/9 + 
       (328*G[1, 0, x]*Zeta[3])/9 - 8*G[1, 1, x]*Zeta[3] + 
       RATIO[x]*(8*Pi^2 - (40*Pi^2*G[0, x])/9 - (26*Pi^2*G[1, x])/9 + 
         16*G[0, 0, x] - 16*G[0, 1, x] - 16*G[1, 0, x] + 16*G[1, 1, x] - 
         20*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] + (16*G[1, 0, 0, x])/3 + (8*G[1, 0, 1, x])/3 + 
         (8*G[1, 1, 0, x])/3 - (32*G[1, 1, 1, x])/3 + (20*Zeta[3])/3) + 
       Log[mu2/s]*(-1413773/2916 + ((21992*I)/81)*Pi + (4313*Pi^2)/243 + 
         ((46*I)/9)*Pi^3 - (319*Pi^4)/270 + (25937*G[0, x])/54 - 
         ((2444*I)/9)*Pi*G[0, x] - (259*Pi^2*G[0, x])/9 + 
         ((28*I)/9)*Pi^3*G[0, x] + (20189*G[1, x])/162 - 
         ((196*I)/9)*Pi*G[1, x] - (85*Pi^2*G[1, x])/9 + 
         ((32*I)/3)*Pi^3*G[1, x] - 380*G[0, 0, x] + ((1316*I)/9)*Pi*
          G[0, 0, x] + (296*Pi^2*G[0, 0, x])/9 - 118*G[0, 1, x] + 
         (60*I)*Pi*G[0, 1, x] - (22*Pi^2*G[0, 1, x])/9 - 118*G[1, 0, x] + 
         ((92*I)/3)*Pi*G[1, 0, x] - (202*Pi^2*G[1, 0, x])/9 - 12*G[1, 1, x] - 
         (8*I)*Pi*G[1, 1, x] + (20*Pi^2*G[1, 1, x])/3 + (352*G[0, 0, 0, x])/
          3 - (80*I)*Pi*G[0, 0, 0, x] + (1100*G[0, 0, 1, x])/9 - 
         ((88*I)/3)*Pi*G[0, 0, 1, x] + (1100*G[0, 1, 0, x])/9 - 
         (24*I)*Pi*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
         (716*G[1, 0, 0, x])/9 + ((104*I)/3)*Pi*G[1, 0, 0, x] + 
         (52*G[1, 0, 1, x])/3 - ((68*I)/3)*Pi*G[1, 0, 1, x] + 
         (52*G[1, 1, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] - 
         (76*G[1, 1, 1, x])/3 + ((40*I)/3)*Pi*G[1, 1, 1, x] - 
         (56*G[0, 0, 0, 0, x])/3 - 64*G[0, 0, 0, 1, x] - 
         64*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] - 
         (20*G[0, 1, 0, 1, x])/3 - (20*G[0, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] - (20*G[1, 0, 0, 1, x])/
          3 - (20*G[1, 0, 1, 0, x])/3 - (40*G[1, 0, 1, 1, x])/3 - 
         4*G[1, 1, 0, 0, x] + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/
          3 + 8*G[1, 1, 1, 1, x] + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 
           8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x] - (164*Zeta[3])/27 - 
         ((20*I)/3)*Pi*Zeta[3] + (68*G[0, x]*Zeta[3])/9 + 
         (296*G[1, x]*Zeta[3])/9 + RATIO[x^(-1)]*(1413773/2916 - 
           ((14036*I)/81)*Pi + (2869*Pi^2)/243 + ((32*I)/9)*Pi^3 - 
           (77*Pi^4)/270 - (20633*G[0, x])/54 + ((1876*I)/9)*Pi*G[0, x] + 
           (241*Pi^2*G[0, x])/9 + ((44*I)/9)*Pi^3*G[0, x] - 
           (20189*G[1, x])/162 + ((148*I)/9)*Pi*G[1, x] + (19*Pi^2*G[1, x])/
            3 - (12*I)*Pi^3*G[1, x] + (2564*G[0, 0, x])/9 - 
           ((1688*I)/9)*Pi*G[0, 0, x] - (124*Pi^2*G[0, 0, x])/3 + 
           (362*G[0, 1, x])/3 - (40*I)*Pi*G[0, 1, x] - (2*Pi^2*G[0, 1, x])/
            3 + (362*G[1, 0, x])/3 - ((68*I)/3)*Pi*G[1, 0, x] + 
           (82*Pi^2*G[1, 0, x])/3 + 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] - 
           (20*Pi^2*G[1, 1, x])/3 - 184*G[0, 0, 0, x] + 
           (144*I)*Pi*G[0, 0, 0, x] - (896*G[0, 0, 1, x])/9 + 
           (48*I)*Pi*G[0, 0, 1, x] - (896*G[0, 1, 0, x])/9 + 
           ((104*I)/3)*Pi*G[0, 1, 0, x] - (620*G[1, 0, 0, x])/9 - 
           (32*I)*Pi*G[1, 0, 0, x] - (40*G[1, 0, 1, x])/3 + 
           ((56*I)/3)*Pi*G[1, 0, 1, x] - (40*G[1, 1, 0, x])/3 + 
           (8*I)*Pi*G[1, 1, 0, x] + (76*G[1, 1, 1, x])/3 - 
           ((40*I)/3)*Pi*G[1, 1, 1, x] + (304*G[0, 0, 0, 0, x])/3 + 
           (256*G[0, 0, 0, 1, x])/3 + (256*G[0, 0, 1, 0, x])/3 + 
           (184*G[0, 1, 0, 0, x])/3 + (32*G[0, 1, 0, 1, x])/3 + 
           (32*G[0, 1, 1, 0, x])/3 - (32*G[0, 1, 1, 1, x])/3 + 
           (16*G[1, 0, 0, 0, x])/3 + (8*G[1, 0, 0, 1, x])/3 + 
           (8*G[1, 0, 1, 0, x])/3 + (40*G[1, 0, 1, 1, x])/3 + 
           8*G[1, 1, 0, 0, x] - (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/
            3 - 8*G[1, 1, 1, 1, x] - (160*Zeta[3])/27 - ((28*I)/3)*Pi*
            Zeta[3] - (140*G[0, x]*Zeta[3])/9 - (224*G[1, x]*Zeta[3])/9) + 
         RATIO[(1 - x)^(-1)]*(((10*I)/3)*Pi^3 - (22*Pi^4)/15 + 
           ((920*I)/9)*Pi*G[0, x] + (230*Pi^2*G[0, x])/9 + 
           (8*I)*Pi^3*G[0, x] - ((4*I)/3)*Pi^3*G[1, x] + (920*G[0, 0, x])/9 - 
           ((392*I)/3)*Pi*G[0, 0, x] - (76*Pi^2*G[0, 0, x])/9 + 
           ((8*I)/3)*Pi*G[0, 1, x] - (28*Pi^2*G[0, 1, x])/9 - 
           ((52*I)/3)*Pi*G[1, 0, x] + (44*Pi^2*G[1, 0, x])/9 - 
           (488*G[0, 0, 0, x])/3 + (64*I)*Pi*G[0, 0, 0, x] + 
           (8*G[0, 0, 1, x])/3 + ((56*I)/3)*Pi*G[0, 0, 1, x] + 
           (8*G[0, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 1, x] - (52*G[1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] + (248*G[0, 0, 0, 0, x])/3 + 
           (64*G[0, 0, 0, 1, x])/3 + (64*G[0, 0, 1, 0, x])/3 + 
           4*G[0, 0, 1, 1, x] + (40*G[0, 1, 0, 0, x])/3 + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + (40*G[1, 0, 0, 0, x])/
            3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           4*G[1, 1, 0, 0, x] - 20*Zeta[3] - (16*I)*Pi*Zeta[3] - 
           8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3])) + 
       RATIO[x^(-1)]*(28767799/52488 - ((60629*I)/729)*Pi + 
         (144553*Pi^2)/4374 + ((3482*I)/243)*Pi^3 - (113*Pi^4)/243 + 
         ((17*I)/15)*Pi^5 - (353990*G[0, x])/729 + ((14036*I)/81)*Pi*
          G[0, x] - (2785*Pi^2*G[0, x])/243 - ((32*I)/9)*Pi^3*G[0, x] + 
         (13*Pi^4*G[0, x])/54 - (240329*G[1, x])/2916 + 
         ((70*I)/3)*Pi*G[1, x] + (5018*Pi^2*G[1, x])/243 - 
         ((188*I)/9)*Pi^3*G[1, x] - (58*Pi^4*G[1, x])/27 + 
         (34891*G[0, 0, x])/81 - ((1988*I)/9)*Pi*G[0, 0, x] - 
         (80*Pi^2*G[0, 0, x])/3 - ((44*I)/9)*Pi^3*G[0, 0, x] + 
         (20189*G[0, 1, x])/162 - ((100*I)/9)*Pi*G[0, 1, x] - 
         13*Pi^2*G[0, 1, x] + (12*I)*Pi^3*G[0, 1, x] + (20189*G[1, 0, x])/
          162 + ((238*I)/9)*Pi*G[1, 0, x] + (151*Pi^2*G[1, 0, x])/9 + 
         ((184*I)/9)*Pi^3*G[1, 0, x] + (70*G[1, 1, x])/3 + 
         ((62*I)/3)*Pi*G[1, 1, x] - 18*Pi^2*G[1, 1, x] + 
         ((8*I)/3)*Pi^3*G[1, 1, x] - (1118*G[0, 0, 0, x])/3 + 
         ((2048*I)/9)*Pi*G[0, 0, 0, x] + (370*Pi^2*G[0, 0, 0, x])/9 - 
         (1198*G[0, 0, 1, x])/9 + (40*I)*Pi*G[0, 0, 1, x] + 
         (22*Pi^2*G[0, 0, 1, x])/3 - (1198*G[0, 1, 0, x])/9 + 
         ((28*I)/3)*Pi*G[0, 1, 0, x] - (166*Pi^2*G[0, 1, 0, x])/9 + 
         (4*G[0, 1, 1, x])/3 - (12*I)*Pi*G[0, 1, 1, x] + 
         (80*Pi^2*G[0, 1, 1, x])/9 - (184*G[1, 0, 0, x])/3 - 
         ((308*I)/3)*Pi*G[1, 0, 0, x] - (92*Pi^2*G[1, 0, 0, x])/9 - 
         (296*G[1, 0, 1, x])/9 + ((140*I)/3)*Pi*G[1, 0, 1, x] - 
         10*Pi^2*G[1, 0, 1, x] - (296*G[1, 1, 0, x])/9 + 
         ((88*I)/3)*Pi*G[1, 1, 0, x] + (62*Pi^2*G[1, 1, 0, x])/9 + 
         (446*G[1, 1, 1, x])/9 - ((88*I)/3)*Pi*G[1, 1, 1, x] + 
         (70*Pi^2*G[1, 1, 1, x])/9 + 272*G[0, 0, 0, 0, x] - 
         (192*I)*Pi*G[0, 0, 0, 0, x] + (1256*G[0, 0, 0, 1, x])/9 - 
         (48*I)*Pi*G[0, 0, 0, 1, x] + (1256*G[0, 0, 1, 0, x])/9 - 
         ((64*I)/3)*Pi*G[0, 0, 1, 0, x] + (740*G[0, 1, 0, 0, x])/9 + 
         ((136*I)/3)*Pi*G[0, 1, 0, 0, x] + (80*G[0, 1, 0, 1, x])/3 - 
         ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + (80*G[0, 1, 1, 0, x])/3 - 
         (8*I)*Pi*G[0, 1, 1, 0, x] - (116*G[0, 1, 1, 1, x])/3 + 
         ((40*I)/3)*Pi*G[0, 1, 1, 1, x] - (568*G[1, 0, 0, 0, x])/9 + 
         (64*I)*Pi*G[1, 0, 0, 0, x] + (88*G[1, 0, 0, 1, x])/3 + 
         (8*I)*Pi*G[1, 0, 0, 1, x] + (88*G[1, 0, 1, 0, x])/3 - 
         ((40*I)/3)*Pi*G[1, 0, 1, 0, x] + (92*G[1, 0, 1, 1, x])/3 + 
         ((32*I)/3)*Pi*G[1, 0, 1, 1, x] + (152*G[1, 1, 0, 0, x])/3 + 
         (8*I)*Pi*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
         ((64*I)/3)*Pi*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 
         (140*G[1, 1, 1, 1, x])/3 + ((40*I)/3)*Pi*G[1, 1, 1, 1, x] - 
         160*G[0, 0, 0, 0, 0, x] - (400*G[0, 0, 0, 0, 1, x])/3 - 
         (400*G[0, 0, 0, 1, 0, x])/3 - (248*G[0, 0, 1, 0, 0, x])/3 - 
         24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
         24*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 1, x] - 
         16*G[0, 1, 0, 1, 0, x] - (40*G[0, 1, 0, 1, 1, x])/3 - 
         (64*G[0, 1, 1, 0, 0, x])/3 + (8*G[0, 1, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 1, 0, x])/3 + (64*G[0, 1, 1, 1, 1, x])/3 + 
         (104*G[1, 0, 0, 0, 0, x])/3 + 24*G[1, 0, 0, 0, 1, x] + 
         24*G[1, 0, 0, 1, 0, x] - (56*G[1, 0, 0, 1, 1, x])/3 - 
         (40*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 1, 0, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 - 
         (40*G[1, 1, 0, 0, 1, x])/3 - (40*G[1, 1, 0, 1, 0, x])/3 - 
         (16*G[1, 1, 0, 1, 1, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
         (16*G[1, 1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 1, 0, x])/3 + 
         16*G[1, 1, 1, 1, 1, x] - (424*Zeta[3])/27 + (120*I)*Pi*Zeta[3] + 
         (412*Pi^2*Zeta[3])/9 - (68*G[0, x]*Zeta[3])/27 - 
         ((68*I)/3)*Pi*G[0, x]*Zeta[3] + (244*G[1, x]*Zeta[3])/9 - 
         ((352*I)/3)*Pi*G[1, x]*Zeta[3] + 32*G[0, 0, x]*Zeta[3] - 
         (64*G[0, 1, x]*Zeta[3])/9 - (304*G[1, 0, x]*Zeta[3])/9 + 
         (16*G[1, 1, x]*Zeta[3])/3 - (368*Zeta[5])/9) + 
       RATIO[(1 - x)^(-1)]*(((109*I)/9)*Pi^3 - (989*Pi^4)/270 - 
         ((134*I)/135)*Pi^5 + ((5636*I)/27)*Pi*G[0, x] - 
         (47*Pi^2*G[0, x])/27 + ((124*I)/9)*Pi^3*G[0, x] - 
         (146*Pi^4*G[0, x])/135 - (4*I)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/135 + 
         (5636*G[0, 0, x])/27 - ((6194*I)/27)*Pi*G[0, 0, x] + 
         8*Pi^2*G[0, 0, x] - ((32*I)/9)*Pi^3*G[0, 0, x] + 
         ((898*I)/27)*Pi*G[0, 1, x] - (62*Pi^2*G[0, 1, x])/9 - 
         ((14*I)/3)*Pi^3*G[0, 1, x] - ((1064*I)/27)*Pi*G[1, 0, x] + 
         (124*Pi^2*G[1, 0, x])/9 + (2*I)*Pi^3*G[1, 0, x] + 
         ((4*I)/9)*Pi^3*G[1, 1, x] - (3284*G[0, 0, 0, x])/9 + 
         ((452*I)/3)*Pi*G[0, 0, 0, x] + (68*Pi^2*G[0, 0, 0, x])/9 + 
         (898*G[0, 0, 1, x])/27 + ((164*I)/3)*Pi*G[0, 0, 1, x] + 
         (14*Pi^2*G[0, 0, 1, x])/9 + (898*G[0, 1, 0, x])/27 + 
         ((112*I)/9)*Pi*G[0, 1, 0, x] - (46*Pi^2*G[0, 1, 0, x])/9 - 
         (8*I)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/9 - 
         (1064*G[1, 0, 0, x])/27 + ((16*I)/3)*Pi*G[1, 0, 0, x] - 
         (46*Pi^2*G[1, 0, 0, x])/9 - (12*I)*Pi*G[1, 0, 1, x] - 
         (16*Pi^2*G[1, 0, 1, x])/9 + (12*I)*Pi*G[1, 1, 0, x] - 
         (20*Pi^2*G[1, 1, 0, x])/9 + 296*G[0, 0, 0, 0, x] - 
         (68*I)*Pi*G[0, 0, 0, 0, x] + (52*G[0, 0, 0, 1, x])/3 - 
         ((40*I)/3)*Pi*G[0, 0, 0, 1, x] + (52*G[0, 0, 1, 0, x])/3 - 
         (20*I)*Pi*G[0, 0, 1, 0, x] + (104*G[0, 0, 1, 1, x])/3 - 
         ((32*I)/3)*Pi*G[0, 0, 1, 1, x] + (160*G[0, 1, 0, 0, x])/9 - 
         ((40*I)/3)*Pi*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] + 
         (4*I)*Pi*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
         ((76*I)/3)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (104*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         12*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (328*G[0, 0, 0, 0, 0, x])/3 - (124*G[0, 0, 0, 0, 1, x])/3 - 
         (124*G[0, 0, 0, 1, 0, x])/3 + (20*G[0, 0, 0, 1, 1, x])/3 - 
         (92*G[0, 0, 1, 0, 0, x])/3 - (32*G[0, 0, 1, 0, 1, x])/3 - 
         (32*G[0, 0, 1, 1, 0, x])/3 - 4*G[0, 0, 1, 1, 1, x] - 
         (76*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, 1, x])/3 - 
         (4*G[0, 1, 0, 1, 0, x])/3 + (4*G[0, 1, 0, 1, 1, x])/3 + 
         (76*G[0, 1, 1, 0, 0, x])/3 - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] - 20*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         (28*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
         (20*G[1, 0, 1, 0, 1, x])/3 + (20*G[1, 0, 1, 1, 0, x])/3 - 
         8*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
         (4*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
         (218*Zeta[3])/3 + ((64*I)/9)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/9 - 
         (104*G[0, x]*Zeta[3])/9 + ((40*I)/3)*Pi*G[0, x]*Zeta[3] + 
         24*G[1, x]*Zeta[3] - ((32*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (16*G[0, 0, x]*Zeta[3])/3 + (8*G[1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, x]*Zeta[3])/3 - (88*Zeta[5])/3) + (104*Zeta[5])/9)/Nc + 
     Nc*(-22674005/52488 + ((301231*I)/1458)*Pi - (1295741*Pi^2)/17496 + 
       ((8891*I)/486)*Pi^3 - (3746*Pi^4)/405 + ((46*I)/45)*Pi^5 + 
       (164*Pi^6)/945 + (799073*G[0, x])/1944 - ((2297*I)/36)*Pi*G[0, x] - 
       (1093*Pi^2*G[0, x])/54 + ((145*I)/18)*Pi^3*G[0, x] - 
       (2767*Pi^4*G[0, x])/540 + ((4*I)/45)*Pi^5*G[0, x] - 4*G[1, x] - 
       ((88*I)/3)*Pi*G[1, x] - (29*Pi^2*G[1, x])/3 - 
       ((256*I)/9)*Pi^3*G[1, x] - (16*Pi^4*G[1, x])/45 - 
       (78781*G[0, 0, x])/324 + ((1594*I)/9)*Pi*G[0, 0, x] - 
       (557*Pi^2*G[0, 0, x])/18 + ((44*I)/3)*Pi^3*G[0, 0, x] + 
       (124*Pi^4*G[0, 0, x])/45 - (14*G[0, 1, x])/3 - 
       ((1570*I)/27)*Pi*G[0, 1, x] + (88*Pi^2*G[0, 1, x])/9 - 
       ((52*I)/9)*Pi^3*G[0, 1, x] - (4*Pi^4*G[0, 1, x])/15 - 
       (14*G[1, 0, x])/3 - ((3958*I)/27)*Pi*G[1, 0, x] + 
       (128*Pi^2*G[1, 0, x])/3 + ((70*I)/9)*Pi^3*G[1, 0, x] - 
       (74*G[1, 1, x])/3 + ((98*I)/3)*Pi*G[1, 1, x] + 
       (28*Pi^2*G[1, 1, x])/9 + ((28*I)/9)*Pi^3*G[1, 1, x] + 
       (1931*G[0, 0, 0, x])/9 + ((508*I)/9)*Pi*G[0, 0, 0, x] - 
       (68*Pi^2*G[0, 0, 0, x])/9 - ((16*I)/3)*Pi^3*G[0, 0, 0, x] + 
       (982*G[0, 0, 1, x])/27 + (4*I)*Pi*G[0, 0, 1, x] + 
       (28*Pi^2*G[0, 0, 1, x])/3 + ((16*I)/3)*Pi^3*G[0, 0, 1, x] + 
       (982*G[0, 1, 0, x])/27 - ((704*I)/9)*Pi*G[0, 1, 0, x] + 
       (140*Pi^2*G[0, 1, 0, x])/9 - (284*G[0, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[0, 1, 1, x] + (16*Pi^2*G[0, 1, 1, x])/9 - 
       (4808*G[1, 0, 0, x])/27 - ((344*I)/3)*Pi*G[1, 0, 0, x] + 
       10*Pi^2*G[1, 0, 0, x] + (94*G[1, 0, 1, x])/3 + 
       ((140*I)/3)*Pi*G[1, 0, 1, x] - (20*Pi^2*G[1, 0, 1, x])/3 + 
       (94*G[1, 1, 0, x])/3 + ((392*I)/3)*Pi*G[1, 1, 0, x] - 
       4*Pi^2*G[1, 1, 0, x] + (16*G[1, 1, 1, x])/3 - 
       ((88*I)/3)*Pi*G[1, 1, 1, x] - (122*G[0, 0, 0, 0, x])/9 + 
       ((260*I)/3)*Pi*G[0, 0, 0, 0, x] + 8*Pi^2*G[0, 0, 0, 0, x] + 
       12*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, x] - ((236*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       (16*Pi^2*G[0, 0, 1, 0, x])/3 + (44*G[0, 0, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (572*G[0, 1, 0, 0, x])/9 - 
       ((184*I)/3)*Pi*G[0, 1, 0, 0, x] - (8*Pi^2*G[0, 1, 0, 0, x])/3 + 
       8*G[0, 1, 0, 1, x] - ((56*I)/3)*Pi*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] + ((176*I)/3)*Pi*G[0, 1, 1, 0, x] + 
       (56*G[0, 1, 1, 1, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
       36*G[1, 0, 0, 0, x] + ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       (20*G[1, 0, 0, 1, x])/3 + (8*I)*Pi*G[1, 0, 0, 1, x] - 
       (20*G[1, 0, 1, 0, x])/3 - ((32*I)/3)*Pi*G[1, 0, 1, 0, x] + 
       (124*G[1, 0, 1, 1, x])/3 - ((16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       148*G[1, 1, 0, 0, x] + ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - 
       (88*G[1, 1, 0, 1, x])/3 - (16*I)*Pi*G[1, 1, 0, 1, x] - 
       (88*G[1, 1, 1, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 1, 0, x] + 
       (16*I)*Pi*G[1, 1, 1, 1, x] + (548*G[0, 0, 0, 0, 0, x])/3 - 
       (40*I)*Pi*G[0, 0, 0, 0, 0, x] - (128*G[0, 0, 0, 0, 1, x])/3 - 
       (128*G[0, 0, 0, 1, 0, x])/3 + (40*I)*Pi*G[0, 0, 0, 1, 0, x] - 
       (16*G[0, 0, 0, 1, 1, x])/3 - 100*G[0, 0, 1, 0, 0, x] + 
       (32*I)*Pi*G[0, 0, 1, 0, 0, x] - (56*G[0, 0, 1, 0, 1, x])/3 - 
       (56*G[0, 0, 1, 1, 0, x])/3 - (32*I)*Pi*G[0, 0, 1, 1, 0, x] + 
       (64*G[0, 0, 1, 1, 1, x])/3 - (220*G[0, 1, 0, 0, 0, x])/3 + 
       (8*I)*Pi*G[0, 1, 0, 0, 0, x] - (56*G[0, 1, 0, 0, 1, x])/3 - 
       (56*G[0, 1, 0, 1, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 1, 0, x] - 
       (32*G[0, 1, 0, 1, 1, x])/3 + (128*G[0, 1, 1, 0, 0, x])/3 + 
       (16*G[0, 1, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 1, 0, x])/3 + 
       16*G[0, 1, 1, 1, 1, x] - (16*G[1, 0, 0, 0, 1, x])/3 - 
       (16*G[1, 0, 0, 1, 0, x])/3 - (56*G[1, 0, 1, 0, 0, x])/3 - 
       (16*G[1, 0, 1, 0, 1, x])/3 - (16*G[1, 0, 1, 1, 0, x])/3 - 
       (16*G[1, 0, 1, 1, 1, x])/3 - 16*G[1, 1, 0, 0, 0, x] - 
       (16*G[1, 1, 0, 1, 1, x])/3 - (32*G[1, 1, 1, 0, 0, x])/3 + 
       16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] - 
       40*G[0, 0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 1, 0, 0, x] + 
       32*G[0, 0, 1, 0, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 0, x] + 
       8*G[0, 1, 0, 0, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
       ((8*I)*Pi*G[1, x] + 8*G[1, 1, x])*RATIO[x^(-2)] + 
       Log[mu2/s]^5*(-5/9 + (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(2 - ((22*I)/9)*Pi + G[0, x]/3 + 
         (-2 + ((22*I)/9)*Pi - G[0, x]/3)*RATIO[x^(-1)]) + 
       Log[mu2/s]^3*(473/27 + ((46*I)/27)*Pi + (10*Pi^2)/9 - 
         (170*G[0, x])/27 + ((50*I)/9)*Pi*G[0, x] + ((8*I)/3)*Pi*G[1, x] + 
         (14*G[0, 0, x])/9 + (8*G[0, 1, x])/3 + (8*G[1, 0, x])/3 + 
         (((-14*I)/9)*Pi*G[0, x] - (14*G[0, 0, x])/9)*RATIO[(1 - x)^(-1)] + 
         (-473/27 - ((88*I)/27)*Pi - (10*Pi^2)/9 + (128*G[0, x])/27 - 
           ((64*I)/9)*Pi*G[0, x] - ((8*I)/3)*Pi*G[1, x] - (28*G[0, 0, x])/9 - 
           (8*G[0, 1, x])/3 - (8*G[1, 0, x])/3)*RATIO[x^(-1)]) - 
       (9457*Zeta[3])/81 - ((902*I)/9)*Pi*Zeta[3] + (109*Pi^2*Zeta[3])/9 + 
       ((16*I)/3)*Pi^3*Zeta[3] - (2990*G[0, x]*Zeta[3])/27 - 
       ((898*I)/9)*Pi*G[0, x]*Zeta[3] + (256*G[1, x]*Zeta[3])/3 - 
       ((112*I)/3)*Pi*G[1, x]*Zeta[3] - (574*G[0, 0, x]*Zeta[3])/9 + 
       (16*I)*Pi*G[0, 0, x]*Zeta[3] + (176*G[0, 1, x]*Zeta[3])/3 + 
       (16*I)*Pi*G[0, 1, x]*Zeta[3] - (56*G[1, 0, x]*Zeta[3])/3 + 
       (32*G[1, 1, x]*Zeta[3])/3 + 16*G[0, 0, 0, x]*Zeta[3] - 
       32*G[0, 0, 1, x]*Zeta[3] + 16*G[0, 1, 0, x]*Zeta[3] - 32*Zeta[3]^2 + 
       RATIO[x]*((68*Pi^2)/3 + (112*Pi^4)/15 - (40*Pi^2*G[0, x])/9 - 
         (16*I)*Pi^3*G[0, x] - (26*Pi^2*G[1, x])/9 + (16*I)*Pi^3*G[1, x] + 
         (136*G[0, 0, x])/3 + 16*Pi^2*G[0, 0, x] - (136*G[0, 1, x])/3 - 
         (136*G[1, 0, x])/3 - 16*Pi^2*G[1, 0, x] + (136*G[1, 1, x])/3 - 
         20*G[0, 0, 0, x] - (96*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 
         12*G[0, 1, 0, x] + (96*I)*Pi*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
         (16*G[1, 0, 0, x])/3 + (96*I)*Pi*G[1, 0, 0, x] + 
         (8*G[1, 0, 1, x])/3 + (8*G[1, 1, 0, x])/3 - 
         (96*I)*Pi*G[1, 1, 0, x] - (32*G[1, 1, 1, x])/3 - 
         96*G[0, 0, 0, 0, x] + 96*G[0, 1, 0, 0, x] + 96*G[1, 0, 0, 0, x] - 
         96*G[1, 1, 0, 0, x] + (20*Zeta[3])/3 + (96*I)*Pi*Zeta[3] + 
         96*G[0, x]*Zeta[3] - 96*G[1, x]*Zeta[3]) + 
       Log[mu2/s]^2*(203/108 + ((532*I)/9)*Pi - (55*Pi^2)/9 + 
         ((7*I)/3)*Pi^3 + (59*G[0, x])/9 - ((49*I)/9)*Pi*G[0, x] - 
         (5*Pi^2*G[0, x])/9 + ((20*I)/3)*Pi*G[1, x] + (61*G[0, 0, x])/9 - 
         ((16*I)/3)*Pi*G[0, 0, x] + (20*G[0, 1, x])/3 - (8*I)*Pi*G[0, 1, x] + 
         (20*G[1, 0, x])/3 - ((20*I)/3)*Pi*G[1, 0, x] + 6*G[0, 0, 0, x] - 
         16*G[0, 0, 1, x] - 16*G[0, 1, 0, x] - (44*G[1, 0, 0, x])/3 + 
         ((5*I)*Pi*G[0, x] + (4*Pi^2*G[0, x])/9 + 5*G[0, 0, x] + 
           (8*I)*Pi*G[0, 0, x] + (38*G[0, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] - 
         (74*Zeta[3])/9 + RATIO[x^(-1)]*(-203/108 - ((487*I)/9)*Pi + 
           (59*Pi^2)/9 - ((7*I)/3)*Pi^3 - (14*G[0, x])/9 + 
           ((148*I)/9)*Pi*G[0, x] + Pi^2*G[0, x] - ((20*I)/3)*Pi*G[1, x] + 
           (80*G[0, 0, x])/9 + ((40*I)/3)*Pi*G[0, 0, x] - (20*G[0, 1, x])/3 + 
           (8*I)*Pi*G[0, 1, x] - (20*G[1, 0, x])/3 + ((20*I)/3)*Pi*
            G[1, 0, x] + (20*G[0, 0, 0, x])/3 + 16*G[0, 0, 1, x] + 
           16*G[0, 1, 0, x] + (44*G[1, 0, 0, x])/3 + (74*Zeta[3])/9)) + 
       Log[mu2/s]*(-1168967/5832 + ((30419*I)/162)*Pi - (10310*Pi^2)/243 + 
         (9*I)*Pi^3 + (59*Pi^4)/108 + (14905*G[0, x])/81 - 
         ((545*I)/9)*Pi*G[0, x] + (31*Pi^2*G[0, x])/9 - (6*I)*Pi^3*G[0, x] - 
         ((104*I)/27)*Pi*G[1, x] - (10*Pi^2*G[1, x])/3 - 
         ((16*I)/3)*Pi^3*G[1, x] - (1993*G[0, 0, x])/27 + 
         ((440*I)/9)*Pi*G[0, 0, x] - (52*Pi^2*G[0, 0, x])/9 + 
         (4*G[0, 1, x])/27 - ((100*I)/3)*Pi*G[0, 1, x] - 
         (8*Pi^2*G[0, 1, x])/3 + (4*G[1, 0, x])/27 - ((140*I)/3)*Pi*
          G[1, 0, x] - 4*G[1, 1, x] + (12*I)*Pi*G[1, 1, x] + 
         58*G[0, 0, 0, x] - ((4*I)/3)*Pi*G[0, 0, 0, x] - 
         (68*G[0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 1, x] - 
         (68*G[0, 1, 0, x])/3 + ((28*I)/3)*Pi*G[0, 1, 0, x] - 
         24*G[0, 1, 1, x] - 72*G[1, 0, 0, x] - (8*I)*Pi*G[1, 0, 0, x] + 
         12*G[1, 0, 1, x] + ((56*I)/3)*Pi*G[1, 0, 1, x] + 12*G[1, 1, 0, x] + 
         ((32*I)/3)*Pi*G[1, 1, 0, x] - ((32*I)/3)*Pi*G[1, 1, 1, x] - 
         (160*G[0, 0, 0, 0, x])/3 + 40*G[0, 0, 0, 1, x] + 
         40*G[0, 0, 1, 0, x] + (92*G[0, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 - 
         (32*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] + (40*G[1, 0, 0, 1, x])/
          3 + (40*G[1, 0, 1, 0, x])/3 + (16*G[1, 0, 1, 1, x])/3 + 
         (64*G[1, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 1, x])/3 - 
         (32*G[1, 1, 1, 0, x])/3 + (4*Pi^2 + 8*G[0, 0, x] - 8*G[0, 1, x] - 
           8*G[1, 0, x] + 8*G[1, 1, x])*RATIO[x] - (2056*Zeta[3])/27 + 
         ((224*I)/9)*Pi*Zeta[3] + (52*G[0, x]*Zeta[3])/3 - 
         8*G[1, x]*Zeta[3] + RATIO[(1 - x)^(-1)]*((-2*I)*Pi^3 - 
           (17*Pi^4)/45 + ((1381*I)/27)*Pi*G[0, x] - (58*Pi^2*G[0, x])/9 - 
           ((4*I)/3)*Pi^3*G[0, x] + (1381*G[0, 0, x])/27 + 
           ((52*I)/3)*Pi*G[0, 0, x] - (100*Pi^2*G[0, 0, x])/9 - 
           (12*I)*Pi*G[0, 1, x] - (4*Pi^2*G[0, 1, x])/3 + (58*G[0, 0, 0, x])/
            3 - (12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 1, x] - 
           (8*I)*Pi*G[0, 0, 1, x] - 12*G[0, 1, 0, x] + 
           (4*I)*Pi*G[0, 1, 0, x] - (160*G[0, 0, 0, 0, x])/3 + 
           16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
           4*G[0, 1, 0, 0, x] + 12*Zeta[3] - (16*I)*Pi*Zeta[3] + 
           8*G[0, x]*Zeta[3]) + RATIO[x^(-1)]*(1168967/5832 - 
           ((20189*I)/162)*Pi + (8096*Pi^2)/243 - ((37*I)/3)*Pi^3 + 
           (113*Pi^4)/540 - (9790*G[0, x])/81 + ((3034*I)/27)*Pi*G[0, x] - 
           (157*Pi^2*G[0, x])/9 + ((14*I)/3)*Pi^3*G[0, x] - 
           ((220*I)/27)*Pi*G[1, x] + 2*Pi^2*G[1, x] + ((16*I)/3)*Pi^3*
            G[1, x] + (3230*G[0, 0, x])/27 - ((416*I)/9)*Pi*G[0, 0, x] + 
           (8*Pi^2*G[0, 0, x])/3 - (112*G[0, 1, x])/27 + ((40*I)/3)*Pi*
            G[0, 1, x] + (16*Pi^2*G[0, 1, x])/3 - (112*G[1, 0, x])/27 + 
           ((152*I)/3)*Pi*G[1, 0, x] - 4*G[1, 1, x] - (12*I)*Pi*G[1, 1, x] - 
           (272*G[0, 0, 0, x])/3 - ((32*I)/3)*Pi*G[0, 0, 0, x] + 
           (80*G[0, 0, 1, x])/3 - (16*I)*Pi*G[0, 0, 1, x] + 
           (80*G[0, 1, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 0, x] + 
           76*G[1, 0, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 12*G[1, 0, 1, x] - 
           ((56*I)/3)*Pi*G[1, 0, 1, x] - 12*G[1, 1, 0, x] - 
           ((32*I)/3)*Pi*G[1, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, x] + 
           24*G[0, 0, 0, 0, x] - 48*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] - 
           (80*G[0, 1, 0, 0, x])/3 - (32*G[0, 1, 0, 1, x])/3 - 
           (32*G[0, 1, 1, 0, x])/3 + (32*G[0, 1, 1, 1, x])/3 - 
           8*G[1, 0, 0, 0, x] - (40*G[1, 0, 0, 1, x])/3 - 
           (40*G[1, 0, 1, 0, x])/3 - (16*G[1, 0, 1, 1, x])/3 - 
           (64*G[1, 1, 0, 0, x])/3 + (32*G[1, 1, 0, 1, x])/3 + 
           (32*G[1, 1, 1, 0, x])/3 + (2596*Zeta[3])/27 - ((368*I)/9)*Pi*
            Zeta[3] - (100*G[0, x]*Zeta[3])/3 + 8*G[1, x]*Zeta[3])) + 
       RATIO[(1 - x)^(-1)]*(((-25*I)/9)*Pi^3 - (583*Pi^4)/270 + (I/27)*Pi^5 - 
         (328*Pi^6)/945 + ((33541*I)/324)*Pi*G[0, x] - (551*Pi^2*G[0, x])/
          27 - ((5*I)/18)*Pi^3*G[0, x] - (38*Pi^4*G[0, x])/135 - 
         ((8*I)/45)*Pi^5*G[0, x] + (33541*G[0, 0, x])/324 + 
         ((718*I)/27)*Pi*G[0, 0, x] - (199*Pi^2*G[0, 0, x])/6 - 
         ((2*I)/3)*Pi^3*G[0, 0, x] - (248*Pi^4*G[0, 0, x])/45 - 
         (38*I)*Pi*G[0, 1, x] - (26*Pi^2*G[0, 1, x])/9 - 
         ((4*I)/9)*Pi^3*G[0, 1, x] + (8*Pi^4*G[0, 1, x])/15 - 
         ((64*I)/3)*Pi*G[1, 0, x] + (121*G[0, 0, 0, x])/9 + 
         ((74*I)/3)*Pi*G[0, 0, 0, x] + (130*Pi^2*G[0, 0, 0, x])/9 + 
         ((32*I)/3)*Pi^3*G[0, 0, 0, x] - 38*G[0, 0, 1, x] - 
         ((76*I)/3)*Pi*G[0, 0, 1, x] + (28*Pi^2*G[0, 0, 1, x])/3 - 
         ((32*I)/3)*Pi^3*G[0, 0, 1, x] - 38*G[0, 1, 0, x] - 
         ((194*I)/9)*Pi*G[0, 1, 0, x] + (32*Pi^2*G[0, 1, 0, x])/3 + 
         (12*I)*Pi*G[0, 1, 1, x] + (40*Pi^2*G[0, 1, 1, x])/9 - 
         (64*G[1, 0, 0, x])/3 - (148*G[0, 0, 0, 0, x])/3 + 
         ((4*I)/3)*Pi*G[0, 0, 0, 0, x] - 16*Pi^2*G[0, 0, 0, 0, x] + 
         (164*G[0, 0, 0, 1, x])/3 + (8*I)*Pi*G[0, 0, 0, 1, x] + 
         (164*G[0, 0, 1, 0, x])/3 - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (32*Pi^2*G[0, 0, 1, 0, x])/3 - 68*G[0, 0, 1, 1, x] + 
         ((8*I)/3)*Pi*G[0, 0, 1, 1, x] - (194*G[0, 1, 0, 0, x])/9 - 
         ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + (16*Pi^2*G[0, 1, 0, 0, x])/3 + 
         12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + ((16*I)/3)*Pi*
          G[0, 1, 1, 0, x] + (244*G[0, 0, 0, 0, 0, x])/3 + 
         (80*I)*Pi*G[0, 0, 0, 0, 0, x] - (80*G[0, 0, 0, 0, 1, x])/3 - 
         (80*G[0, 0, 0, 1, 0, x])/3 - (80*I)*Pi*G[0, 0, 0, 1, 0, x] + 
         (56*G[0, 0, 0, 1, 1, x])/3 - 12*G[0, 0, 1, 0, 0, x] - 
         (64*I)*Pi*G[0, 0, 1, 0, 0, x] - (16*G[0, 0, 1, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 1, 0, x])/3 + (64*I)*Pi*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + (76*G[0, 1, 0, 0, 0, x])/3 - 
         (16*I)*Pi*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, x] - 
         32*G[0, 1, 0, 1, 0, x] + (16*I)*Pi*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 0, 1, 1, x] + (16*G[0, 1, 1, 0, 0, x])/3 + 
         80*G[0, 0, 0, 0, 0, 0, x] - 80*G[0, 0, 0, 1, 0, 0, x] - 
         64*G[0, 0, 1, 0, 0, 0, x] + 64*G[0, 0, 1, 1, 0, 0, x] - 
         16*G[0, 1, 0, 0, 0, 0, x] + 16*G[0, 1, 0, 1, 0, 0, x] + 
         (50*Zeta[3])/3 + ((52*I)/9)*Pi*Zeta[3] - (148*Pi^2*Zeta[3])/9 - 
         ((32*I)/3)*Pi^3*Zeta[3] + (772*G[0, x]*Zeta[3])/9 + 
         ((46*I)/9)*Pi*G[0, x]*Zeta[3] - (554*G[0, 0, x]*Zeta[3])/9 - 
         (32*I)*Pi*G[0, 0, x]*Zeta[3] + (104*G[0, 1, x]*Zeta[3])/3 - 
         (32*I)*Pi*G[0, 1, x]*Zeta[3] - 32*G[0, 0, 0, x]*Zeta[3] + 
         64*G[0, 0, 1, x]*Zeta[3] - 32*G[0, 1, 0, x]*Zeta[3] + 64*Zeta[3]^2 - 
         64*Zeta[5]) + RATIO[x^(-1)]*(22674005/52488 - ((217001*I)/2916)*Pi + 
         (670421*Pi^2)/17496 - ((4162*I)/243)*Pi^3 + (1501*Pi^4)/810 - 
         ((157*I)/135)*Pi^5 - (542099*G[0, x])/1944 + ((20189*I)/162)*Pi*
          G[0, x] - (314*Pi^2*G[0, x])/9 + ((37*I)/3)*Pi^3*G[0, x] - 
         (109*Pi^4*G[0, x])/540 + 4*G[1, x] - ((86*I)/3)*Pi*G[1, x] + 
         (47*Pi^2*G[1, x])/9 + (12*I)*Pi^3*G[1, x] + (8*Pi^4*G[1, x])/9 + 
         (39769*G[0, 0, x])/162 - ((3146*I)/27)*Pi*G[0, 0, x] + 
         (196*Pi^2*G[0, 0, x])/9 - ((14*I)/3)*Pi^3*G[0, 0, x] + 
         ((76*I)/27)*Pi*G[0, 1, x] + (14*Pi^2*G[0, 1, x])/3 - 
         ((16*I)/3)*Pi^3*G[0, 1, x] + ((2260*I)/27)*Pi*G[1, 0, x] - 
         16*Pi^2*G[1, 0, x] - ((70*I)/9)*Pi^3*G[1, 0, x] - 
         (86*G[1, 1, x])/3 - ((62*I)/3)*Pi*G[1, 1, x] + (4*Pi^2*G[1, 1, x])/
          3 - ((28*I)/9)*Pi^3*G[1, 1, x] - (2200*G[0, 0, 0, x])/9 + 
         ((536*I)/9)*Pi*G[0, 0, 0, x] - (22*Pi^2*G[0, 0, 0, x])/3 + 
         (224*G[0, 0, 1, x])/27 - ((40*I)/3)*Pi*G[0, 0, 1, x] - 
         (32*Pi^2*G[0, 0, 1, x])/3 + (224*G[0, 1, 0, x])/27 - 
         ((112*I)/3)*Pi*G[0, 1, 0, x] - (80*Pi^2*G[0, 1, 0, x])/9 - 
         (4*G[0, 1, 1, x])/3 + (12*I)*Pi*G[0, 1, 1, x] - 
         (8*Pi^2*G[0, 1, 1, x])/3 + (2966*G[1, 0, 0, x])/27 + 
         (16*I)*Pi*G[1, 0, 0, x] - (14*Pi^2*G[1, 0, 0, x])/3 - 
         22*G[1, 0, 1, x] - ((140*I)/3)*Pi*G[1, 0, 1, x] + 
         (20*Pi^2*G[1, 0, 1, x])/3 - 22*G[1, 1, 0, x] - 
         ((88*I)/3)*Pi*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 0, x] + 
         (16*G[1, 1, 1, x])/3 + ((88*I)/3)*Pi*G[1, 1, 1, x] + 
         (1712*G[0, 0, 0, 0, x])/9 - ((16*I)/3)*Pi*G[0, 0, 0, 0, x] - 
         40*G[0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, x] - 
         40*G[0, 0, 1, 0, x] - ((8*I)/3)*Pi*G[0, 0, 1, 0, x] - 
         (188*G[0, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[0, 1, 0, 0, x] - 
         (4*G[0, 1, 0, 1, x])/3 + ((56*I)/3)*Pi*G[0, 1, 0, 1, x] - 
         (4*G[0, 1, 1, 0, x])/3 + ((32*I)/3)*Pi*G[0, 1, 1, 0, x] + 
         (40*G[0, 1, 1, 1, x])/3 - ((32*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (104*G[1, 0, 0, 0, x])/3 - ((56*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         (76*G[1, 0, 0, 1, x])/3 - (8*I)*Pi*G[1, 0, 0, 1, x] - 
         (76*G[1, 0, 1, 0, x])/3 + ((80*I)/3)*Pi*G[1, 0, 1, 0, x] - 
         (28*G[1, 0, 1, 1, x])/3 + ((16*I)/3)*Pi*G[1, 0, 1, 1, x] - 
         (140*G[1, 1, 0, 0, x])/3 - ((16*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         (88*G[1, 1, 0, 1, x])/3 + (16*I)*Pi*G[1, 1, 0, 1, x] + 
         (88*G[1, 1, 1, 0, x])/3 + ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
         (16*I)*Pi*G[1, 1, 1, 1, x] - (280*G[0, 0, 0, 0, 0, x])/3 + 
         64*G[0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 1, 0, 0, x] + (64*G[0, 0, 1, 0, 1, x])/3 + 
         (64*G[0, 0, 1, 1, 0, x])/3 - (64*G[0, 0, 1, 1, 1, x])/3 + 
         (8*G[0, 1, 0, 0, 0, x])/3 + (56*G[0, 1, 0, 0, 1, x])/3 + 
         (56*G[0, 1, 0, 1, 0, x])/3 + (32*G[0, 1, 0, 1, 1, x])/3 + 
         (80*G[0, 1, 1, 0, 0, x])/3 - (16*G[0, 1, 1, 0, 1, x])/3 - 
         (16*G[0, 1, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, 1, x] - 
         16*G[1, 0, 0, 0, 0, x] + (16*G[1, 0, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 0, 1, 0, x])/3 + (104*G[1, 0, 1, 0, 0, x])/3 + 
         (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 0, 1, 1, 1, x])/3 + 16*G[1, 1, 0, 0, 0, x] + 
         (16*G[1, 1, 0, 1, 1, x])/3 + (32*G[1, 1, 1, 0, 0, x])/3 - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
         (12571*Zeta[3])/81 + ((148*I)/9)*Pi*Zeta[3] - (41*Pi^2*Zeta[3])/9 - 
         (640*G[0, x]*Zeta[3])/27 + ((656*I)/9)*Pi*G[0, x]*Zeta[3] + 
         (136*G[1, x]*Zeta[3])/3 + ((16*I)/3)*Pi*G[1, x]*Zeta[3] + 
         (452*G[0, 0, x]*Zeta[3])/9 + 24*G[0, 1, x]*Zeta[3] - 
         (40*G[1, 0, x]*Zeta[3])/3 - (32*G[1, 1, x]*Zeta[3])/3 - 
         (140*Zeta[5])/9) + (284*Zeta[5])/9) + 
     (-145/972 + ((9607*I)/162)*Pi + (168617*Pi^2)/1944 - 
       ((119*I)/162)*Pi^3 + (25637*Pi^4)/1215 + ((73*I)/135)*Pi^5 - 
       (164*Pi^6)/315 + (81649*G[0, x])/648 - ((37127*I)/324)*Pi*G[0, x] + 
       (7339*Pi^2*G[0, x])/162 - ((215*I)/6)*Pi^3*G[0, x] + 
       (2903*Pi^4*G[0, x])/180 - ((4*I)/15)*Pi^5*G[0, x] + (91*G[1, x])/4 - 
       ((1496*I)/27)*Pi*G[1, x] - (1837*Pi^2*G[1, x])/81 + 
       ((554*I)/9)*Pi^3*G[1, x] + (41*Pi^4*G[1, x])/135 - 
       (25751*G[0, 0, x])/324 - ((592*I)/9)*Pi*G[0, 0, x] + 
       (407*Pi^2*G[0, 0, x])/6 - ((304*I)/9)*Pi^3*G[0, 0, x] - 
       (124*Pi^4*G[0, 0, x])/15 - (33383*G[0, 1, x])/162 - 
       ((160*I)/9)*Pi*G[0, 1, x] - (119*Pi^2*G[0, 1, x])/9 + 
       ((238*I)/9)*Pi^3*G[0, 1, x] + (4*Pi^4*G[0, 1, x])/5 - 
       (33383*G[1, 0, x])/162 + ((1724*I)/9)*Pi*G[1, 0, x] - 
       (709*Pi^2*G[1, 0, x])/9 - (12*I)*Pi^3*G[1, 0, x] + 102*G[1, 1, x] + 
       ((152*I)/3)*Pi*G[1, 1, x] + (22*Pi^2*G[1, 1, x])/3 + 
       ((8*I)/9)*Pi^3*G[1, 1, x] + (179*G[0, 0, 0, x])/9 - 
       (316*I)*Pi*G[0, 0, 0, x] + (314*Pi^2*G[0, 0, 0, x])/9 + 
       (16*I)*Pi^3*G[0, 0, 0, x] + (2566*G[0, 0, 1, x])/27 - 
       (84*I)*Pi*G[0, 0, 1, x] - (8*Pi^2*G[0, 0, 1, x])/9 - 
       (16*I)*Pi^3*G[0, 0, 1, x] + (2566*G[0, 1, 0, x])/27 + 
       ((736*I)/3)*Pi*G[0, 1, 0, x] - (64*Pi^2*G[0, 1, 0, x])/3 + 
       (8*G[0, 1, 1, x])/27 + ((124*I)/3)*Pi*G[0, 1, 1, x] - 
       (52*Pi^2*G[0, 1, 1, x])/9 + (6328*G[1, 0, 0, x])/27 + 
       ((872*I)/3)*Pi*G[1, 0, 0, x] - (136*Pi^2*G[1, 0, 0, x])/9 + 
       (1898*G[1, 0, 1, x])/27 + ((68*I)/3)*Pi*G[1, 0, 1, x] - 
       (38*Pi^2*G[1, 0, 1, x])/9 + (1898*G[1, 1, 0, x])/27 - 
       ((856*I)/3)*Pi*G[1, 1, 0, x] - (50*Pi^2*G[1, 1, 0, x])/3 - 
       (58*G[1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 1, x] - 
       (62*Pi^2*G[1, 1, 1, x])/9 - (898*G[0, 0, 0, 0, x])/3 - 
       ((616*I)/3)*Pi*G[0, 0, 0, 0, x] - 24*Pi^2*G[0, 0, 0, 0, x] - 
       (380*G[0, 0, 0, 1, x])/3 + ((80*I)/3)*Pi*G[0, 0, 0, 1, x] - 
       (380*G[0, 0, 1, 0, x])/3 + ((776*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       16*Pi^2*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] - 
       (8*I)*Pi*G[0, 0, 1, 1, x] + 144*G[0, 1, 0, 0, x] + 
       ((592*I)/3)*Pi*G[0, 1, 0, 0, x] + 8*Pi^2*G[0, 1, 0, 0, x] + 
       (32*G[0, 1, 0, 1, x])/3 + (4*I)*Pi*G[0, 1, 0, 1, x] + 
       (32*G[0, 1, 1, 0, x])/3 - ((604*I)/3)*Pi*G[0, 1, 1, 0, x] - 
       ((20*I)/3)*Pi*G[0, 1, 1, 1, x] + 176*G[1, 0, 0, 0, x] + 
       ((44*I)/3)*Pi*G[1, 0, 0, 0, x] + 28*G[1, 0, 0, 1, x] - 
       ((16*I)/3)*Pi*G[1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, x] - 
       ((88*I)/3)*Pi*G[1, 0, 1, 0, x] - 40*G[1, 0, 1, 1, x] - 
       ((28*I)/3)*Pi*G[1, 0, 1, 1, x] - (932*G[1, 1, 0, 0, x])/3 - 
       ((16*I)/3)*Pi*G[1, 1, 0, 0, x] - (28*G[1, 1, 0, 1, x])/3 + 
       ((20*I)/3)*Pi*G[1, 1, 0, 1, x] - (28*G[1, 1, 1, 0, x])/3 - 
       ((20*I)/3)*Pi*G[1, 1, 1, 0, x] + (28*G[1, 1, 1, 1, x])/3 + 
       ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (644*G[0, 0, 0, 0, 0, x])/3 + 
       (120*I)*Pi*G[0, 0, 0, 0, 0, x] + (116*G[0, 0, 0, 0, 1, x])/3 + 
       (116*G[0, 0, 0, 1, 0, x])/3 - (120*I)*Pi*G[0, 0, 0, 1, 0, x] + 
       (100*G[0, 0, 0, 1, 1, x])/3 + (832*G[0, 0, 1, 0, 0, x])/3 - 
       (96*I)*Pi*G[0, 0, 1, 0, 0, x] + (80*G[0, 0, 1, 0, 1, x])/3 + 
       (80*G[0, 0, 1, 1, 0, x])/3 + (96*I)*Pi*G[0, 0, 1, 1, 0, x] - 
       (20*G[0, 0, 1, 1, 1, x])/3 + (704*G[0, 1, 0, 0, 0, x])/3 - 
       (24*I)*Pi*G[0, 1, 0, 0, 0, x] + (20*G[0, 1, 0, 0, 1, x])/3 + 
       (20*G[0, 1, 0, 1, 0, x])/3 + (24*I)*Pi*G[0, 1, 0, 1, 0, x] + 
       28*G[0, 1, 0, 1, 1, x] - 180*G[0, 1, 1, 0, 0, x] + 
       (28*G[0, 1, 1, 0, 1, x])/3 + (28*G[0, 1, 1, 1, 0, x])/3 - 
       (56*G[0, 1, 1, 1, 1, x])/3 + (20*G[1, 0, 0, 0, 0, x])/3 + 
       (64*G[1, 0, 0, 0, 1, x])/3 + (64*G[1, 0, 0, 1, 0, x])/3 + 
       (4*G[1, 0, 0, 1, 1, x])/3 - 16*G[1, 0, 1, 0, 0, x] + 
       (44*G[1, 0, 1, 0, 1, x])/3 + (44*G[1, 0, 1, 1, 0, x])/3 - 
       (40*G[1, 0, 1, 1, 1, x])/3 - (64*G[1, 1, 0, 0, 0, x])/3 + 
       (92*G[1, 1, 0, 0, 1, x])/3 + (92*G[1, 1, 0, 1, 0, x])/3 - 
       (32*G[1, 1, 0, 1, 1, x])/3 + (20*G[1, 1, 1, 0, 0, x])/3 - 
       16*G[1, 1, 1, 1, 1, x] + 120*G[0, 0, 0, 0, 0, 0, x] - 
       120*G[0, 0, 0, 1, 0, 0, x] - 96*G[0, 0, 1, 0, 0, 0, x] + 
       96*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 1, 0, 0, 0, 0, x] + 
       24*G[0, 1, 0, 1, 0, 0, x] + ((-6*I)*Pi*G[1, x] - 6*G[1, 1, x])*
        RATIO[x^(-2)] + Log[mu2/s]^5*(-5/9 + (5*RATIO[x^(-1)])/9) + 
       Log[mu2/s]^4*(-16/3 + ((22*I)/9)*Pi + (25*G[0, x])/9 + 
         (22*G[1, x])/9 + (16/3 - ((22*I)/9)*Pi - (25*G[0, x])/9 - 
           (22*G[1, x])/9)*RATIO[x^(-1)]) + Log[mu2/s]^3*
        (-707/27 + ((146*I)/9)*Pi + (70*Pi^2)/27 + (206*G[0, x])/9 - 
         ((74*I)/9)*Pi*G[0, x] + (44*G[1, x])/3 - ((16*I)/3)*Pi*G[1, x] - 
         (86*G[0, 0, x])/9 - (88*G[0, 1, x])/9 - (88*G[1, 0, x])/9 - 
         (16*G[1, 1, x])/3 + (((14*I)/9)*Pi*G[0, x] + (14*G[0, 0, x])/9)*
          RATIO[(1 - x)^(-1)] + (707/27 - ((44*I)/3)*Pi - (70*Pi^2)/27 - 
           (64*G[0, x])/3 + ((88*I)/9)*Pi*G[0, x] - (44*G[1, x])/3 + 
           ((16*I)/3)*Pi*G[1, x] + (100*G[0, 0, x])/9 + (88*G[0, 1, x])/9 + 
           (88*G[1, 0, x])/9 + (16*G[1, 1, x])/3)*RATIO[x^(-1)]) + 
       (17401*Zeta[3])/81 + ((866*I)/3)*Pi*Zeta[3] - (107*Pi^2*Zeta[3])/3 - 
       (16*I)*Pi^3*Zeta[3] + (1102*G[0, x]*Zeta[3])/3 + 
       ((1342*I)/9)*Pi*G[0, x]*Zeta[3] - (2876*G[1, x]*Zeta[3])/9 + 
       ((400*I)/3)*Pi*G[1, x]*Zeta[3] + (1102*G[0, 0, x]*Zeta[3])/9 - 
       (48*I)*Pi*G[0, 0, x]*Zeta[3] - (1756*G[0, 1, x]*Zeta[3])/9 - 
       (48*I)*Pi*G[0, 1, x]*Zeta[3] + (884*G[1, 0, x]*Zeta[3])/9 + 
       (8*G[1, 1, x]*Zeta[3])/3 - 48*G[0, 0, 0, x]*Zeta[3] + 
       96*G[0, 0, 1, x]*Zeta[3] - 48*G[0, 1, 0, x]*Zeta[3] + 96*Zeta[3]^2 + 
       Log[mu2/s]^2*(-22013/324 + ((482*I)/9)*Pi + 8*Pi^2 + (I/9)*Pi^3 + 
         (794*G[0, x])/9 - ((131*I)/3)*Pi*G[0, x] - (44*Pi^2*G[0, x])/9 + 
         (395*G[1, x])/9 - ((50*I)/3)*Pi*G[1, x] - (5*Pi^2*G[1, x])/9 - 
         65*G[0, 0, x] + (18*I)*Pi*G[0, 0, x] - (142*G[0, 1, x])/3 + 
         ((38*I)/3)*Pi*G[0, 1, x] - (142*G[1, 0, x])/3 + 
         ((34*I)/3)*Pi*G[1, 0, x] - (40*G[1, 1, x])/3 + (62*G[0, 0, 0, x])/
          3 + 26*G[0, 0, 1, x] + 26*G[0, 1, 0, x] + 16*G[0, 1, 1, x] + 
         (70*G[1, 0, 0, x])/3 + (52*G[1, 0, 1, x])/3 + (52*G[1, 1, 0, x])/3 - 
         (4*G[1, 1, 1, x])/3 + (((29*I)/3)*Pi*G[0, x] + (26*Pi^2*G[0, x])/9 + 
           (29*G[0, 0, x])/3 - ((34*I)/3)*Pi*G[0, 0, x] - 
           ((10*I)/3)*Pi*G[0, 1, x] - ((10*I)/3)*Pi*G[1, 0, x] - 
           (38*G[0, 0, 0, x])/3 - (10*G[0, 0, 1, x])/3 - (10*G[0, 1, 0, x])/
            3 - (10*G[1, 0, 0, x])/3)*RATIO[(1 - x)^(-1)] + 
         RATIO[x^(-1)]*(22013/324 - ((395*I)/9)*Pi - (46*Pi^2)/9 - 
           (I/9)*Pi^3 - (707*G[0, x])/9 + (44*I)*Pi*G[0, x] + 
           (70*Pi^2*G[0, x])/9 - (395*G[1, x])/9 + ((40*I)/3)*Pi*G[1, x] + 
           (5*Pi^2*G[1, x])/9 + 64*G[0, 0, x] - ((88*I)/3)*Pi*G[0, 0, x] + 
           44*G[0, 1, x] - (16*I)*Pi*G[0, 1, x] + 44*G[1, 0, x] - 
           ((44*I)/3)*Pi*G[1, 0, x] + (40*G[1, 1, x])/3 - (100*G[0, 0, 0, x])/
            3 - (88*G[0, 0, 1, x])/3 - (88*G[0, 1, 0, x])/3 - 
           16*G[0, 1, 1, x] - (80*G[1, 0, 0, x])/3 - (52*G[1, 0, 1, x])/3 - 
           (52*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 - (70*Zeta[3])/9) + 
         (70*Zeta[3])/9) + RATIO[x]*((-103*Pi^2)/3 - (12*I)*Pi^3 - 
         (308*Pi^4)/15 + (100*Pi^2*G[0, x])/9 + (44*I)*Pi^3*G[0, x] + 
         (110*Pi^2*G[1, x])/9 - (44*I)*Pi^3*G[1, x] - (206*G[0, 0, x])/3 - 
         (24*I)*Pi*G[0, 0, x] - 44*Pi^2*G[0, 0, x] + (206*G[0, 1, x])/3 + 
         (24*I)*Pi*G[0, 1, x] + (206*G[1, 0, x])/3 + (24*I)*Pi*G[1, 0, x] + 
         44*Pi^2*G[1, 0, x] - (206*G[1, 1, x])/3 - (24*I)*Pi*G[1, 1, x] + 
         4*G[0, 0, 0, x] + (264*I)*Pi*G[0, 0, 0, x] - 20*G[0, 0, 1, x] - 
         20*G[0, 1, 0, x] - (264*I)*Pi*G[0, 1, 0, x] + 36*G[0, 1, 1, x] + 
         (128*G[1, 0, 0, x])/3 - (264*I)*Pi*G[1, 0, 0, x] - 
         (80*G[1, 0, 1, x])/3 - (80*G[1, 1, 0, x])/3 + 
         (264*I)*Pi*G[1, 1, 0, x] + (32*G[1, 1, 1, x])/3 + 
         264*G[0, 0, 0, 0, x] - 264*G[0, 1, 0, 0, x] - 264*G[1, 0, 0, 0, x] + 
         264*G[1, 1, 0, 0, x] - (188*Zeta[3])/3 - (264*I)*Pi*Zeta[3] - 
         264*G[0, x]*Zeta[3] + 264*G[1, x]*Zeta[3]) + 
       Log[mu2/s]*(-19321/216 + ((13565*I)/162)*Pi + (1471*Pi^2)/81 + 
         ((7*I)/3)*Pi^3 - (521*Pi^4)/540 + (27695*G[0, x])/162 - 
         ((3169*I)/27)*Pi*G[0, x] - 8*Pi^2*G[0, x] + ((10*I)/3)*Pi^3*
          G[0, x] + (7883*G[1, x])/162 - ((692*I)/27)*Pi*G[1, x] - 
         (7*Pi^2*G[1, x])/3 + ((16*I)/3)*Pi^3*G[1, x] - 
         (4879*G[0, 0, x])/27 + ((212*I)/3)*Pi*G[0, 0, x] + 
         (40*Pi^2*G[0, 0, x])/3 - (1018*G[0, 1, x])/9 + 
         ((80*I)/3)*Pi*G[0, 1, x] + (2*Pi^2*G[0, 1, x])/3 - 
         (1018*G[1, 0, x])/9 + ((80*I)/3)*Pi*G[1, 0, x] - 6*Pi^2*G[1, 0, x] - 
         (8*G[1, 1, x])/27 + (4*I)*Pi*G[1, 1, x] + (28*Pi^2*G[1, 1, x])/3 + 
         110*G[0, 0, 0, x] - ((100*I)/3)*Pi*G[0, 0, 0, x] + 
         (272*G[0, 0, 1, x])/3 - ((64*I)/3)*Pi*G[0, 0, 1, x] + 
         (272*G[0, 1, 0, x])/3 - ((68*I)/3)*Pi*G[0, 1, 0, x] + 
         (92*G[0, 1, 1, x])/3 + (4*I)*Pi*G[0, 1, 1, x] + 
         (260*G[1, 0, 0, x])/3 + ((16*I)/3)*Pi*G[1, 0, 0, x] + 
         (104*G[1, 0, 1, x])/3 - (4*I)*Pi*G[1, 0, 1, x] + 
         (104*G[1, 1, 0, x])/3 + ((20*I)/3)*Pi*G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] + ((8*I)/3)*Pi*G[1, 1, 1, x] - (88*G[0, 0, 0, 0, x])/
          3 - (136*G[0, 0, 0, 1, x])/3 - (136*G[0, 0, 1, 0, x])/3 - 
         28*G[0, 0, 1, 1, x] - 44*G[0, 1, 0, 0, x] - (92*G[0, 1, 0, 1, x])/
          3 - (92*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 - 
         (40*G[1, 0, 0, 0, x])/3 - 28*G[1, 0, 0, 1, x] - 
         28*G[1, 0, 1, 0, x] - (32*G[1, 0, 1, 1, x])/3 - 
         (44*G[1, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 1, x])/3 - 
         (40*G[1, 1, 1, 0, x])/3 + (56*G[1, 1, 1, 1, x])/3 + 
         (-4*Pi^2 - 8*G[0, 0, x] + 8*G[0, 1, x] + 8*G[1, 0, x] - 
           8*G[1, 1, x])*RATIO[x] + (404*Zeta[3])/9 + ((4*I)/9)*Pi*Zeta[3] - 
         (212*G[0, x]*Zeta[3])/9 + (220*G[1, x]*Zeta[3])/9 + 
         RATIO[x^(-1)]*(19321/216 - ((7883*I)/162)*Pi + (257*Pi^2)/81 - 
           (I/9)*Pi^3 - (7*Pi^4)/540 - (22013*G[0, x])/162 + 
           ((790*I)/9)*Pi*G[0, x] + (92*Pi^2*G[0, x])/9 + 
           ((2*I)/9)*Pi^3*G[0, x] - (7883*G[1, x])/162 + ((224*I)/27)*Pi*
            G[1, x] + (17*Pi^2*G[1, x])/9 - ((20*I)/3)*Pi^3*G[1, x] + 
           (1414*G[0, 0, x])/9 - (88*I)*Pi*G[0, 0, x] - (140*Pi^2*G[0, 0, x])/
            9 + (790*G[0, 1, x])/9 - ((80*I)/3)*Pi*G[0, 1, x] - 
           (10*Pi^2*G[0, 1, x])/9 + (790*G[1, 0, x])/9 - ((68*I)/3)*Pi*
            G[1, 0, x] + (98*Pi^2*G[1, 0, x])/9 + (224*G[1, 1, x])/27 - 
           (28*Pi^2*G[1, 1, x])/3 - 128*G[0, 0, 0, x] + ((176*I)/3)*Pi*
            G[0, 0, 0, x] - 88*G[0, 0, 1, x] + (32*I)*Pi*G[0, 0, 1, x] - 
           88*G[0, 1, 0, x] + ((88*I)/3)*Pi*G[0, 1, 0, x] - 
           (80*G[0, 1, 1, x])/3 - 80*G[1, 0, 0, x] - ((8*I)/3)*Pi*
            G[1, 0, 0, x] - (92*G[1, 0, 1, x])/3 - (92*G[1, 1, 0, x])/3 - 
           ((8*I)/3)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
           ((8*I)/3)*Pi*G[1, 1, 1, x] + (200*G[0, 0, 0, 0, x])/3 + 
           (176*G[0, 0, 0, 1, x])/3 + (176*G[0, 0, 1, 0, x])/3 + 
           32*G[0, 0, 1, 1, x] + (160*G[0, 1, 0, 0, x])/3 + 
           (104*G[0, 1, 0, 1, x])/3 + (104*G[0, 1, 1, 0, x])/3 - 
           (8*G[0, 1, 1, 1, x])/3 + (80*G[1, 0, 0, 0, x])/3 + 
           24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] + (32*G[1, 0, 1, 1, x])/
            3 + (56*G[1, 1, 0, 0, x])/3 + (40*G[1, 1, 0, 1, x])/3 + 
           (40*G[1, 1, 1, 0, x])/3 - (56*G[1, 1, 1, 1, x])/3 - 
           (404*Zeta[3])/9 - ((148*I)/9)*Pi*Zeta[3] + (140*G[0, x]*Zeta[3])/
            9 - (148*G[1, x]*Zeta[3])/9) + RATIO[(1 - x)^(-1)]*
          (((4*I)/3)*Pi^3 - (44*Pi^4)/45 + ((731*I)/27)*Pi*G[0, x] + 
           12*Pi^2*G[0, x] + ((32*I)/9)*Pi^3*G[0, x] - ((4*I)/3)*Pi^3*
            G[1, x] + (731*G[0, 0, x])/27 - (52*I)*Pi*G[0, 0, x] - 
           (20*Pi^2*G[0, 0, x])/9 - ((28*I)/3)*Pi*G[0, 1, x] - 
           (4*Pi^2*G[0, 1, x])/9 - ((52*I)/3)*Pi*G[1, 0, x] + 
           (44*Pi^2*G[1, 0, x])/9 - 62*G[0, 0, 0, x] + ((76*I)/3)*Pi*
            G[0, 0, 0, x] - (28*G[0, 0, 1, x])/3 + ((32*I)/3)*Pi*
            G[0, 0, 1, x] - (28*G[0, 1, 0, x])/3 + ((20*I)/3)*Pi*
            G[0, 1, 0, x] + (4*I)*Pi*G[0, 1, 1, x] - (52*G[1, 0, 0, x])/3 + 
           ((8*I)/3)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] + 
           (4*I)*Pi*G[1, 1, 0, x] + (112*G[0, 0, 0, 0, x])/3 + 
           (40*G[0, 0, 0, 1, x])/3 + (40*G[0, 0, 1, 0, x])/3 + 
           4*G[0, 0, 1, 1, x] + (28*G[0, 1, 0, 0, x])/3 + 
           4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + (40*G[1, 0, 0, 0, x])/
            3 - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
           4*G[1, 1, 0, 0, x] - 8*Zeta[3] - (16*I)*Pi*Zeta[3] - 
           8*G[0, x]*Zeta[3] + 8*G[1, x]*Zeta[3])) - (2044*Zeta[5])/9 + 
       RATIO[x^(-1)]*(145/972 - ((91*I)/4)*Pi - (14033*Pi^2)/1944 - 
         ((674*I)/81)*Pi^3 + (197*Pi^4)/2430 - ((34*I)/45)*Pi^5 - 
         (19321*G[0, x])/216 + ((10475*I)/162)*Pi*G[0, x] - 
         (257*Pi^2*G[0, x])/81 + (I/9)*Pi^3*G[0, x] + (7*Pi^4*G[0, x])/540 - 
         (91*G[1, x])/4 - ((34*I)/3)*Pi*G[1, x] + (487*Pi^2*G[1, x])/81 - 
         ((80*I)/9)*Pi^3*G[1, x] - (88*Pi^4*G[1, x])/45 + 
         (22013*G[0, 0, x])/162 - ((790*I)/9)*Pi*G[0, 0, x] - 
         (92*Pi^2*G[0, 0, x])/9 - ((2*I)/9)*Pi^3*G[0, 0, x] + 
         (10475*G[0, 1, x])/162 - ((224*I)/27)*Pi*G[0, 1, x] - 
         (17*Pi^2*G[0, 1, x])/9 + (4*I)*Pi^3*G[0, 1, x] + 
         (10475*G[1, 0, x])/162 + ((334*I)/27)*Pi*G[1, 0, x] + 
         (13*Pi^2*G[1, 0, x])/3 + (14*I)*Pi^3*G[1, 0, x] - 
         (82*G[1, 1, x])/3 - (12*I)*Pi*G[1, 1, x] - (130*Pi^2*G[1, 1, x])/9 - 
         ((4*I)/9)*Pi^3*G[1, 1, x] - (1414*G[0, 0, 0, x])/9 + 
         (88*I)*Pi*G[0, 0, 0, x] + (140*Pi^2*G[0, 0, 0, x])/9 - 
         (790*G[0, 0, 1, x])/9 + ((80*I)/3)*Pi*G[0, 0, 1, x] + 
         (10*Pi^2*G[0, 0, 1, x])/9 - (790*G[0, 1, 0, x])/9 + 
         ((68*I)/3)*Pi*G[0, 1, 0, x] - (122*Pi^2*G[0, 1, 0, x])/9 - 
         (224*G[0, 1, 1, x])/27 + (20*Pi^2*G[0, 1, 1, x])/3 - 
         (418*G[1, 0, 0, x])/9 - ((112*I)/3)*Pi*G[1, 0, 0, x] - 
         6*Pi^2*G[1, 0, 0, x] - (782*G[1, 0, 1, x])/27 + 
         (22*Pi^2*G[1, 0, 1, x])/9 - (782*G[1, 1, 0, x])/27 + 
         (12*I)*Pi*G[1, 1, 0, x] + (130*Pi^2*G[1, 1, 0, x])/9 + 
         (26*G[1, 1, 1, x])/3 + (62*Pi^2*G[1, 1, 1, x])/9 + 
         128*G[0, 0, 0, 0, x] - ((176*I)/3)*Pi*G[0, 0, 0, 0, x] + 
         88*G[0, 0, 0, 1, x] - (32*I)*Pi*G[0, 0, 0, 1, x] + 
         88*G[0, 0, 1, 0, x] - ((88*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (80*G[0, 0, 1, 1, x])/3 + 80*G[0, 1, 0, 0, x] - 
         ((40*I)/3)*Pi*G[0, 1, 0, 0, x] + (92*G[0, 1, 0, 1, x])/3 + 
         (92*G[0, 1, 1, 0, x])/3 + ((56*I)/3)*Pi*G[0, 1, 1, 0, x] - 
         4*G[0, 1, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 1, 1, x] - 
         (56*G[1, 0, 0, 0, x])/3 + ((104*I)/3)*Pi*G[1, 0, 0, 0, x] + 
         (184*G[1, 0, 0, 1, x])/3 + (184*G[1, 0, 1, 0, x])/3 - 
         ((56*I)/3)*Pi*G[1, 0, 1, 0, x] - (92*G[1, 0, 1, 1, x])/3 + 
         (16*I)*Pi*G[1, 0, 1, 1, x] + (112*G[1, 1, 0, 0, x])/3 + 
         ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + (16*G[1, 1, 0, 1, x])/3 - 
         ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + (16*G[1, 1, 1, 0, x])/3 + 
         ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - (28*G[1, 1, 1, 1, x])/3 - 
         ((8*I)/3)*Pi*G[1, 1, 1, 1, x] - (200*G[0, 0, 0, 0, 0, x])/3 - 
         (176*G[0, 0, 0, 0, 1, x])/3 - (176*G[0, 0, 0, 1, 0, x])/3 - 
         32*G[0, 0, 0, 1, 1, x] - (160*G[0, 0, 1, 0, 0, x])/3 - 
         (104*G[0, 0, 1, 0, 1, x])/3 - (104*G[0, 0, 1, 1, 0, x])/3 + 
         (8*G[0, 0, 1, 1, 1, x])/3 - (176*G[0, 1, 0, 0, 0, x])/3 - 
         8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] - 
         (80*G[0, 1, 0, 1, 1, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 - 
         (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
         (56*G[0, 1, 1, 1, 1, x])/3 + (64*G[1, 0, 0, 0, 0, x])/3 - 
         (40*G[1, 0, 0, 0, 1, x])/3 - (40*G[1, 0, 0, 1, 0, x])/3 - 
         (32*G[1, 0, 0, 1, 1, x])/3 - (104*G[1, 0, 1, 0, 0, x])/3 - 
         8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
         (40*G[1, 0, 1, 1, 1, x])/3 + (40*G[1, 1, 0, 0, 0, x])/3 - 
         (88*G[1, 1, 0, 0, 1, x])/3 - (88*G[1, 1, 0, 1, 0, x])/3 + 
         (32*G[1, 1, 0, 1, 1, x])/3 - 8*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 1, 1, x] - (8545*Zeta[3])/81 - ((508*I)/9)*Pi*
          Zeta[3] + (103*Pi^2*Zeta[3])/3 + (404*G[0, x]*Zeta[3])/9 - 
         ((284*I)/9)*Pi*G[0, x]*Zeta[3] - (76*G[1, x]*Zeta[3])/9 - 
         (48*I)*Pi*G[1, x]*Zeta[3] - (140*G[0, 0, x]*Zeta[3])/9 + 
         (4*G[0, 1, x]*Zeta[3])/9 + (4*G[1, 0, x]*Zeta[3])/9 - 
         (16*G[1, 1, x]*Zeta[3])/3 + (1828*Zeta[5])/9) + 
       RATIO[(1 - x)^(-1)]*(((-70*I)/9)*Pi^3 - (298*Pi^4)/135 + 
         ((79*I)/135)*Pi^5 + (328*Pi^6)/315 - ((22285*I)/324)*Pi*G[0, x] + 
         (740*Pi^2*G[0, x])/27 + ((109*I)/18)*Pi^3*G[0, x] + 
         (352*Pi^4*G[0, x])/135 + ((8*I)/15)*Pi^5*G[0, x] - 
         (4*I)*Pi^3*G[1, x] - (7*Pi^4*G[1, x])/135 - (22285*G[0, 0, x])/324 - 
         ((704*I)/9)*Pi*G[0, 0, x] + (173*Pi^2*G[0, 0, x])/18 + 
         (10*I)*Pi^3*G[0, 0, x] + (248*Pi^4*G[0, 0, x])/15 - 
         ((1100*I)/27)*Pi*G[0, 1, x] - (88*Pi^2*G[0, 1, x])/9 + 
         ((94*I)/9)*Pi^3*G[0, 1, x] - (8*Pi^4*G[0, 1, x])/5 + 
         ((160*I)/27)*Pi*G[1, 0, x] + (124*Pi^2*G[1, 0, x])/9 + 
         (2*I)*Pi^3*G[1, 0, x] + ((4*I)/9)*Pi^3*G[1, 1, x] - 
         (581*G[0, 0, 0, x])/9 - ((98*I)/3)*Pi*G[0, 0, 0, x] + 
         (238*Pi^2*G[0, 0, 0, x])/9 - (32*I)*Pi^3*G[0, 0, 0, x] - 
         (1100*G[0, 0, 1, x])/27 + ((88*I)/3)*Pi*G[0, 0, 1, x] - 
         (70*Pi^2*G[0, 0, 1, x])/9 + (32*I)*Pi^3*G[0, 0, 1, x] - 
         (1100*G[0, 1, 0, x])/27 + ((298*I)/3)*Pi*G[0, 1, 0, x] - 
         (314*Pi^2*G[0, 1, 0, x])/9 + (4*I)*Pi*G[0, 1, 1, x] - 
         (64*Pi^2*G[0, 1, 1, x])/9 + (160*G[1, 0, 0, x])/27 + 
         ((16*I)/3)*Pi*G[1, 0, 0, x] - (46*Pi^2*G[1, 0, 0, x])/9 - 
         (12*I)*Pi*G[1, 0, 1, x] - (16*Pi^2*G[1, 0, 1, x])/9 + 
         (12*I)*Pi*G[1, 1, 0, x] - (20*Pi^2*G[1, 1, 0, x])/9 - 
         (128*G[0, 0, 0, 0, x])/3 + (24*I)*Pi*G[0, 0, 0, 0, x] + 
         48*Pi^2*G[0, 0, 0, 0, x] + 72*G[0, 0, 0, 1, x] - 
         ((232*I)/3)*Pi*G[0, 0, 0, 1, x] + 72*G[0, 0, 1, 0, x] - 
         ((104*I)/3)*Pi*G[0, 0, 1, 0, x] - 32*Pi^2*G[0, 0, 1, 0, x] - 
         (100*G[0, 0, 1, 1, x])/3 + (40*I)*Pi*G[0, 0, 1, 1, x] + 
         (314*G[0, 1, 0, 0, x])/3 - (8*I)*Pi*G[0, 1, 0, 0, x] - 
         16*Pi^2*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         (28*I)*Pi*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
         ((44*I)/3)*Pi*G[0, 1, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
         (104*G[1, 0, 0, 0, x])/3 + ((4*I)/3)*Pi*G[1, 0, 0, 0, x] - 
         12*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - 
         12*G[1, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - ((4*I)/3)*Pi*G[1, 1, 1, 0, x] + 
         (308*G[0, 0, 0, 0, 0, x])/3 - (240*I)*Pi*G[0, 0, 0, 0, 0, x] - 
         116*G[0, 0, 0, 0, 1, x] - 116*G[0, 0, 0, 1, 0, x] + 
         (240*I)*Pi*G[0, 0, 0, 1, 0, x] + (76*G[0, 0, 0, 1, 1, x])/3 - 
         88*G[0, 0, 1, 0, 0, x] + (192*I)*Pi*G[0, 0, 1, 0, 0, x] + 
         40*G[0, 0, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 0, x] - 
         (192*I)*Pi*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] - 
         112*G[0, 1, 0, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, 0, x] + 
         (284*G[0, 1, 0, 0, 1, x])/3 + (284*G[0, 1, 0, 1, 0, x])/3 - 
         (48*I)*Pi*G[0, 1, 0, 1, 0, x] - (212*G[0, 1, 0, 1, 1, x])/3 - 
         (44*G[0, 1, 1, 0, 0, x])/3 - 4*G[0, 1, 1, 0, 1, x] - 
         4*G[0, 1, 1, 1, 0, x] - 20*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         (28*G[1, 0, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
         (20*G[1, 0, 1, 0, 1, x])/3 + (20*G[1, 0, 1, 1, 0, x])/3 - 
         8*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
         (4*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 1, 0, 0, x])/3 - 
         240*G[0, 0, 0, 0, 0, 0, x] + 240*G[0, 0, 0, 1, 0, 0, x] + 
         192*G[0, 0, 1, 0, 0, 0, x] - 192*G[0, 0, 1, 1, 0, 0, x] + 
         48*G[0, 1, 0, 0, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 0, x] + 
         (140*Zeta[3])/3 - (204*I)*Pi*Zeta[3] + (188*Pi^2*Zeta[3])/3 + 
         (32*I)*Pi^3*Zeta[3] - (428*G[0, x]*Zeta[3])/3 + 
         ((410*I)/9)*Pi*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3] - 
         ((32*I)/3)*Pi*G[1, x]*Zeta[3] + (1610*G[0, 0, x]*Zeta[3])/9 + 
         (96*I)*Pi*G[0, 0, x]*Zeta[3] - (224*G[0, 1, x]*Zeta[3])/3 + 
         (96*I)*Pi*G[0, 1, x]*Zeta[3] + (8*G[1, 0, x]*Zeta[3])/3 - 
         (8*G[1, 1, x]*Zeta[3])/3 + 96*G[0, 0, 0, x]*Zeta[3] - 
         192*G[0, 0, 1, x]*Zeta[3] + 96*G[0, 1, 0, x]*Zeta[3] - 
         192*Zeta[3]^2 + 216*Zeta[5]))/Nc^3))


==> anc/README.txt <==
"Three-loop helicity amplitudes for four-quark scattering in massless QCD"

Fabrizio Caola, Amlan Chakraborty, Giulio Gambuti, Andreas von Manteuffel, Lorenzo Tancredi


This folder contains all 0,1,2,3 loop amplitudes quark scattering processes
(7.1)-(7.7) in our paper.

Each file H_processX_* contains our analytical result through to transcendental
weight 6 for the finite remainder of the form factors
  H^{process (L)}_{l1 l2 l3 l4, fin}
in eq. (7.19). Here, L is the loop order and l1 l2 l3 l4 denote the helicities
of the particles. Further, H_processX corresponds to the process listed in the
paper with eq. number (7.X). The amplitudes for processes (7.4) and (7.7) are
not repeated as they are identical (see section 6 of the paper) to those of
(7.2) and (7.6), respectively. 

Here, we also list the corresponding spinor phases
  Phi^{process}_{l1 l2 l3 l4}
for the different processes and helicities:

Phi^{qqb->QbQ}_{ + - + - } = <13>/<24>
Phi^{qqb->QbQ}_{ + - - + } = <14>/<23>

Phi^{qQ->qQ}_{ + + - - }   = Phi^{qbQb->qbQb}_{ + + - - } = <12>/<34>
Phi^{qQ->qQ}_{ + - - + }   = Phi^{qbQb->qbQb}_{ + - - + } = <14>/<32>

Phi^{qQb->Qbq}_{ + - + - } = <13>/<42>
Phi^{qQb->Qbq}_{ + + - - } = <12>/<43>

Phi^{qqb->qbq}_{ + - + - } = <13>/<24>
Phi^{qqb->qbq}_{ + - - + } = <14>/<23>

Phi^{qq->qq}_{ + + - - }   = Phi^{qbqb->qbqb}_{ + + - - } = <12>/<34>
Phi^{qq->qq}_{ + - - + }   = Phi^{qbqb->qbqb}_{ + - - + } = <14>/<32>

-----*****-----*****-----*****-----*****-----*****-----*****-----*****-----*****

Notation: 

  - Nc and nf correspond to N_c and n_f in the paper, namely the number of
    colours and the number of flavours of quarks;

  - The function DD[i,j] is a Kronecker delta and corresponds to the colour
    algebra factor associated with the colour indices of the external quarks.
    In particular, DD[i1,i4] * DD[i2,i3] corresponds to the colour structure
    C_1 of equation (3.2), DD[i1,i2] * DD[i3,i4] corresponds to the colour
    structure C_2. As external particles are crossed, the indices in DD[i,j]
    are crossed accordingly.

  - The multiple polylogarithms G[...,x] are defined in "arXiv:1904.07279"
    as specified in the paper. 

  - The symbol "e" corresponds to "\epsilon" the dimensional regularisation
    parameter. 

  - The variable x is defined as in the paper, x = -t/s = -s_{13}/s_{12}.
    The momenta in each process correspond to the definitions of
    eqs. (7.1)-(7.7).

  - The function RATIO is used as a placeholder for the identity to separate
    the rational factors in x from the rest of the amplitude. In Mathematica
    one can simply get rid of it imposing "/. RATIO :> Identity".

